Fast and Scalable GPU-Accelerated Quantum Chemistry for Periodic Systems with Gaussian Orbitals: Implementation and Hybrid Density Functional Theory Calculations

Efficient hybrid DFT simulations of solid state materials would be extremely beneficial for computational chemistry and materials science, but is presently bottlenecked by difficulties in computing Hartree-Fock (HF) exchange with plane wave orbital bases. We present a GPU-accelerated, Gaussian orbital based integral algorithm for systems with periodic boundary conditions, which takes advantage of Ewald summation to efficiently compute electrostatic interactions. We have implemented this approach into the TeraChem software package within the $\Gamma$ point approximation, enabling simulation of unit cells with hundreds or thousands of atoms at the HF or hybrid DFT level on a single GPU card. Our implementation readily parallelizes over multiple GPUs and paves the road to accurate simulation of the properties and dynamics of extended materials in both the ground and excited states.

==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f0.001000.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.0375792927056216
end



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f0.001000.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f0.001000.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 13:48:49 2024
| On fire-21-02 (available memory: 202745 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f0.001000.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffce79e1000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f664d464000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f664d448000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f664d05e000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f664cf75000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f664b400000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f664b0a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f664cf6f000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f664cf44000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f664928b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f6648e31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f6648c00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f664cf37000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f664cf31000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f664cf15000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f664cf0f000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f65f02ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f65f01f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f65d5373000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f65d4fc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f65d2bfd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f65d2b05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f65d24b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f65d2028000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f664ceee000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f65d1ff3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f65d1d20000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f65d1cbf000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f65d1c1b000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f65d17d9000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f65cfaf8000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f65cf800000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f65c9000000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f65be200000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f65ae400000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f65a7200000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f6584a00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f65833d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f6583000000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f6582dd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f6582800000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f6582400000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f6648e11000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f65c8f88000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f65821d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f664d51a000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f65cface000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f65cfaad000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f65cf7e1000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f65ae393000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f664ced2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f65c8f34000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f65be1a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f65cf7d0000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f65ae2c4000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f65cf7c2000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f6648e0a000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f65cfaa8000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f65ae29a000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f6582c5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f65ae295000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f657f000000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f6582656000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f657ee15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f65ae24d000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f65a71ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f65a7138000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f657ed4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f65833a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f65ae245000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f65a712a000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f6583387000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f6583364000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f657ec0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f658334c000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f6583345000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f6583331000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f6583324000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 34
|  AVAILABLE: 966
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.0375792927056216
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1753495606

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382

Using user defined omega = 3.75793e-02 instead


Basis set:       ../../tcbasis.ao
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913561 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817557635    -228.8489781831  2.61 12.08 0.00 0.00    -228.8489781831    14.70  
|    2     0.0957184280      +2.1825847809  19.45 26.04 0.01 0.00    -226.6663934021    45.50  
|    3     0.0471758879      -0.0517510992  18.47 24.95 0.01 0.00    -226.7181445013    43.43  
|    4     0.0147870645      -0.0076100432  17.70 23.23 0.01 0.00    -226.7257545445    40.94  
|    5     0.0007175577      -0.0011127940  16.74 22.01 1.73 0.00    -226.7268673385    40.48  
|    6     0.0002019947      -0.0000015453  14.11 17.52 0.02 0.00    -226.7268688838    31.65  
|    7     0.0000577341      -0.0000002001  12.60 15.96 0.01 0.00    -226.7268690839    28.57  
|    8     0.0000072560      -0.0000000224  11.33 14.11 0.01 0.00    -226.7268691064    25.45  
|    9     0.0000019003      +0.0000001080  18.93 26.55 0.01 0.00    -226.7268689984    45.49  
|   10     0.0000002988      +0.0000000009  10.14 10.44 0.01 0.00    -226.7268689975    20.58  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268689975 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, 0.000001, 0.000004} (|D| = 0.000004) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 337.37 sec 

| Job finished: Mon Sep 30 13:55:20 2024



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f0.003981.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.0473095265443583
end



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f0.003981.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f0.003981.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 13:55:21 2024
| On fire-21-02 (available memory: 228056 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f0.003981.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffed64f8000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f4f44b04000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f4f44ae8000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f4f446fe000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f4f44615000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f4f42a00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f4f426a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f4f4460f000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f4f445e4000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f4f4088b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f4f40431000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f4f40200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f4f445d7000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f4f445d1000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f4f445b5000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f4f445af000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f4ee78ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f4f444ec000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f4ecca34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f4ecc688000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f4eca2be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f4eca1c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f4ec9b7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f4ec96e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f4f40414000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f4ec96b4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f4ec93e1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f4ec9380000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f4ec92dc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f4ec8e9a000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f4ec71b9000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f4ec6e00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f4ec0600000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f4eb5800000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f4ea5a00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f4e9e800000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f4e7c000000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f4e7a9d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f4e7a600000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f4e7a3d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f4e79e00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f4e79a00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f4ec7199000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f4ec7121000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f4e797d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f4f44bba000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f4ec70f7000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f4ec70d6000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f4ec70b7000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f4ec0593000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f4ec6dec000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f4ec053f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f4eb57a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f4ec6ddb000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f4ea5931000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f4f444d2000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f4f4040f000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f4f4040a000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f4ea5907000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f4e7a25a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f4ec70b0000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f4e76600000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f4e79c56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f4e76415000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f4ea58bf000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f4ea5879000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f4e9e77e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f4e7634a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f4ea584a000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f4ec6dd5000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f4ec6dc7000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f4e9e763000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f4e9e740000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f4e7620f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f4e7a9b9000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f4ec6dc0000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f4e9e72c000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f4ec0532000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 29
|  AVAILABLE: 971
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.0473095265443583
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1786996941

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382

Using user defined omega = 4.73095e-02 instead


Basis set:       ../../tcbasis.ao
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913461 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817557744    -228.8489783602  1.38 6.22 0.00 0.00    -228.8489783602     7.61  
|    2     0.0957184291      +2.1825850064  10.25 13.46 0.01 0.00    -226.6663933538    23.72  
|    3     0.0471759054      -0.0517510479  9.74 12.95 0.01 0.00    -226.7181444017    22.69  
|    4     0.0147870641      -0.0076099749  9.30 11.97 0.01 0.00    -226.7257543766    21.28  
|    5     0.0007175625      -0.0011128230  8.82 11.36 0.02 0.00    -226.7268671996    20.19  
|    6     0.0002019959      -0.0000015344  7.43 9.05 0.01 0.00    -226.7268687340    16.48  
|    7     0.0000577353      -0.0000001991  6.64 8.27 0.01 0.00    -226.7268689331    14.92  
|    8     0.0000072570      -0.0000000211  5.97 7.28 0.01 0.00    -226.7268689542    13.27  
|    9     0.0000008618      -0.0000000186  9.99 13.76 0.01 0.00    -226.7268689728    23.76  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268689728 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000007, 0.000006} (|D| = 0.000010) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 164.25 sec 

| Job finished: Mon Sep 30 13:58:37 2024



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f0.015849.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.0595591651866433
end



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f0.015849.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f0.015849.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 13:58:38 2024
| On fire-21-02 (available memory: 229964 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f0.015849.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffee0dfa000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f0506dd8000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f0506dbc000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f05069d2000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f05068e9000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f0504e00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f0504aa8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f05068e3000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f0504a7d000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f0502c60000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f0502806000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f0502400000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f05068d6000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f0502800000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f05027e4000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f05027de000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f04a9aba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f050271d000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f048ec34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f048e888000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f048c4be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f0502625000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f048be72000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f048b9e1000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f048b9c4000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f048b98f000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f048b6bc000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f048b65b000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f048b5b7000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f048b175000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f0489494000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f0489000000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f0482800000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f0477a00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f0467c00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f0460a00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f043e200000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f043cbd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f043c800000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f043c5d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f043c000000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f043bc00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f0489474000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f04893fc000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f043b9d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f0506e8e000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f04893d2000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f04893b1000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f0489392000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f0489325000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f0489311000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f04892bd000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f04827a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f050260a000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f0467b31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f04892af000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f04892aa000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f0488ffb000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f0488fd1000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f043c45a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f0488fcc000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f0438800000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f043be56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f0438615000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f0482759000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f04779ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f0467aaf000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f0460935000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f0467a80000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f0488fc0000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f048274b000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f0482730000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f0467a5d000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f04384da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f04779a0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f0467a56000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f043cbbd000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f0467a49000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 27
|  AVAILABLE: 973
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.0595591651866433
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1398815538

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382

Using user defined omega = 5.95592e-02 instead


Basis set:       ../../tcbasis.ao
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913561 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817557511    -228.8489781470  0.74 3.23 0.00 0.00    -228.8489781470     3.98  
|    2     0.0957184110      +2.1825847409  5.57 7.08 0.01 0.00    -226.6663934061    12.66  
|    3     0.0471758948      -0.0517510567  5.29 6.82 0.01 0.00    -226.7181444628    12.12  
|    4     0.0147870763      -0.0076099931  5.06 6.34 0.01 0.00    -226.7257544559    11.40  
|    5     0.0007175458      -0.0011128324  4.79 6.00 0.01 0.00    -226.7268672884    10.80  
|    6     0.0002019978      -0.0000015610  4.03 4.75 0.01 0.00    -226.7268688494     8.78  
|    7     0.0000577343      -0.0000001986  3.60 4.31 0.01 0.00    -226.7268690479     7.92  
|    8     0.0000072560      -0.0000000206  3.24 3.83 0.01 0.00    -226.7268690685     7.08  
|    9     0.0000006356      +0.0000000385  5.44 7.25 0.01 0.00    -226.7268690301    12.69  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268690301 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000007, 0.000007} (|D| = 0.000010) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 87.63 sec 

| Job finished: Mon Sep 30 14:00:27 2024



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f0.063096.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.0749805465587118
end



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f0.063096.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f0.063096.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 14:00:27 2024
| On fire-21-02 (available memory: 247580 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f0.063096.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fffae3c4000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f455cae2000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f455cac6000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f455c6dc000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f455c5f3000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f455aa00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f455a6a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f455c5ed000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f455c5c2000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f455888b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f4558431000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f4558200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f455c5b5000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f455c5af000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f455c593000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f455c58d000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f44ff8ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f44ff7f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f44e4973000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f44e45c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f44e21fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f44e2105000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f44e1ab9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f44e1628000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f455c56c000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f455c537000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f44e1355000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f455c4d6000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f44e12b1000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f44e0e6f000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f44df18e000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f44dee00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f44d8600000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f44cd800000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f44bda00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f44b6800000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f4494000000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f44929d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f4492600000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f44923d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f4491e00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f4491a00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f455840f000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f44df116000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f44917d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f455cb98000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f44df0ec000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f44df0cb000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f44df0ac000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f44d8593000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f44dedec000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f44d853f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f44cd7a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f44deddb000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f44bd931000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f44dedcd000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f44dedc8000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f44dedc3000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f44bd907000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f449225a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f44d853a000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f448e600000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f4491c56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f448e415000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f44bd8bf000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f44bd879000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f44b677e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f448e34a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f44bd84a000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f44d8532000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f44b6770000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f44b6755000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f44b6732000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f448e20f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f44929b9000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f44bd843000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f44929a5000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f4492998000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 23
|  AVAILABLE: 977
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.0749805465587118
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 198873781

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382

Using user defined omega = 7.49805e-02 instead


Basis set:       ../../tcbasis.ao
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913563 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817556849    -228.8489771137  0.42 1.77 0.00 0.00    -228.8489771137     2.19  
|    2     0.0957183457      +2.1825836408  3.13 3.88 0.01 0.00    -226.6663934729     7.02  
|    3     0.0471758110      -0.0517510149  2.99 3.71 0.01 0.00    -226.7181444878     6.70  
|    4     0.0147870626      -0.0076099288  2.85 3.47 0.01 0.00    -226.7257544166     6.33  
|    5     0.0007175361      -0.0011128649  2.70 3.26 0.01 0.00    -226.7268672815     5.97  
|    6     0.0002019964      -0.0000015431  2.27 2.60 0.01 0.00    -226.7268688246     4.88  
|    7     0.0000577350      -0.0000001951  2.02 2.36 0.01 0.00    -226.7268690197     4.39  
|    8     0.0000072562      -0.0000000232  1.82 2.09 0.01 0.00    -226.7268690429     3.92  
|    9     0.0000009331      +0.0000000445  3.07 3.97 0.01 0.00    -226.7268689984     7.06  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268689984 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000007, 0.000006} (|D| = 0.000010) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 48.58 sec 

| Job finished: Mon Sep 30 14:01:32 2024



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f0.251189.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.0943949154529779
end



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f0.251189.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f0.251189.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 14:01:32 2024
| On fire-21-02 (available memory: 251397 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f0.251189.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff091a8000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f9c6d256000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f9c6d23a000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f9c6ce50000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f9c6cd67000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f9c6b200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f9c6aea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f9c6cd61000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f9c6cd36000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f9c6908b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f9c68c31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f9c68a00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f9c6cd29000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f9c6cd23000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f9c6cd07000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f9c6cd01000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f9c100ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f9c0fff9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f9bf5173000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f9bf4dc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f9bf29fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f9bf2905000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f9bf22b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f9bf1e28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f9c6cce0000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f9bf1df3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f9bf1b20000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f9bf1abf000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f9bf1a1b000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f9bf15d9000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f9bef8f8000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f9bef600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f9be8e00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f9bde000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f9bce200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f9bc7000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f9ba4800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f9ba31d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f9ba2e00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f9ba2bd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f9ba2600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f9ba2200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f9c68c11000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f9be8d88000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f9ba1fd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f9c6d30c000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f9bef8ce000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f9bef8ad000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f9bef5e1000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f9bce193000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f9bef5cd000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f9be8d34000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f9bddfa1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f9bce182000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f9bce0b3000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f9bce0a5000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f9c6ccd1000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f9c68c0c000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f9bce07b000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f9ba2a5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f9bef8a8000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f9b9ee00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f9ba2456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f9b9ec15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f9bc6fb8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f9bc6f72000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f9ba314f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f9b9eb4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f9bce04c000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f9bef5c1000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f9bc6f64000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f9bc6f49000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f9ba312c000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f9b9ea0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f9bc6f31000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f9bce045000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f9ba3118000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f9ba2a4d000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 30
|  AVAILABLE: 970
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.0943949154529779
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1926408673

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382

Using user defined omega = 9.43949e-02 instead


Basis set:       ../../tcbasis.ao
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913562 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817557659    -228.8489782647  0.25 1.05 0.00 0.00    -228.8489782647     1.30  
|    2     0.0957184081      +2.1825848542  1.90 2.36 0.01 0.00    -226.6663934105     4.26  
|    3     0.0471758937      -0.0517510347  1.81 2.26 0.01 0.00    -226.7181444452     4.08  
|    4     0.0147870581      -0.0076099435  1.72 2.09 0.01 0.00    -226.7257543887     3.82  
|    5     0.0007175482      -0.0011128692  1.63 1.97 0.02 0.00    -226.7268672579     3.61  
|    6     0.0002019983      -0.0000015457  1.36 1.57 0.02 0.00    -226.7268688036     2.94  
|    7     0.0000577348      -0.0000001951  1.21 1.41 0.01 0.00    -226.7268689987     2.63  
|    8     0.0000072562      -0.0000000206  1.09 1.25 0.01 0.00    -226.7268690193     2.35  
|    9     0.0000006351      +0.0000000008  1.86 2.40 0.01 0.00    -226.7268690185     4.26  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268690185 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000007, 0.000006} (|D| = 0.000010) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 29.34 sec 

| Job finished: Mon Sep 30 14:02:15 2024



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f1.000000.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.1188361578079159
end



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f1.000000.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f1.000000.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 14:05:35 2024
| On fire-21-02 (available memory: 191365 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f1.000000.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd6ed73000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f5fa5afc000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f5fa5ae0000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f5fa56f6000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f5fa560d000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f5fa3a00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f5fa36a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f5fa5607000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f5fa55dc000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f5fa188b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f5fa1431000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f5fa1200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f5fa55cf000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f5fa55c9000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f5fa55ad000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f5fa55a7000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f5f488ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f5fa54e4000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f5f2da34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f5f2d688000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f5f2b2be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f5f2b1c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f5f2ab7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f5f2a6e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f5fa1414000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f5f2a6b4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f5f2a3e1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f5f2a380000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f5f2a2dc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f5f29e9a000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f5f281b9000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f5f27e00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f5f21600000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f5f16800000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f5f06a00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f5eff800000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f5edd000000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f5edb9d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f5edb600000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f5edb3d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f5edae00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f5edaa00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f5f28199000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f5f28121000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f5eda7d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f5fa5bb2000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f5f280f7000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f5f280d6000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f5f280b7000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f5f21593000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f5f27dec000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f5f2153f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f5f167a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f5f27ddb000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f5f06931000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f5f280a9000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f5fa54d3000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f5fa140f000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f5f06907000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f5edb25a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f5fa140a000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f5ed7600000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f5edac56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f5ed7415000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f5f068bf000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f5f06879000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f5eff77e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f5ed734a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f5f0684a000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f5f27dcf000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f5f27dc1000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f5eff763000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f5eff740000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f5ed720f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f5edb9b9000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f5f21536000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f5eff72c000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f5edb9ac000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 32
|  AVAILABLE: 968
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.1188361578079159
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 2052896181

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382

Using user defined omega = 1.18836e-01 instead


Basis set:       ../../tcbasis.ao
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913562 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817557722    -228.8489779311  0.18 0.78 0.00 0.00    -228.8489779311     0.96  
|    2     0.0957183846      +2.1825844655  1.34 1.72 0.01 0.00    -226.6663934656     3.06  
|    3     0.0471758597      -0.0517510212  1.28 1.63 0.01 0.00    -226.7181444868     2.91  
|    4     0.0147870670      -0.0076099197  1.21 1.52 0.01 0.00    -226.7257544065     2.74  
|    5     0.0007175515      -0.0011128826  1.15 1.43 0.01 0.00    -226.7268672891     2.59  
|    6     0.0002020000      -0.0000015425  0.97 1.14 0.03 0.00    -226.7268688316     2.14  
|    7     0.0000577360      -0.0000001969  0.86 1.03 0.02 0.00    -226.7268690285     1.91  
|    8     0.0000072560      -0.0000000210  0.78 0.91 0.04 0.00    -226.7268690495     1.73  
|    9     0.0000006381      +0.0000000135  1.32 1.75 0.01 0.00    -226.7268690361     3.08  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268690361 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000007, 0.000006} (|D| = 0.000010) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 21.19 sec 

| Job finished: Mon Sep 30 14:06:08 2024



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f10.000000.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.1744276253974796
end



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f10.000000.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f10.000000.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 14:20:52 2024
| On fire-21-02 (available memory: 177480 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f10.000000.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffcc3bdb000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f7838bfd000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f7838be1000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f78387f7000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f783870e000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f7836c00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f78368a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f7838708000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f78386dd000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f7834a8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f7834631000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f7834400000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f7834626000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f78386d5000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f783460a000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f78343fa000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f77dbab4000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f77db9f3000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f77c0b6d000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f77c07c1000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f77be3f7000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f77be2ff000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f77bdcb3000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f77bd822000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f77bd805000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f77bd7d0000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f77bd4fd000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f77bd49c000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f77bd3f6000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f77bcfb4000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f77bb2d3000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f77bb000000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f77b4800000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f77a9a00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f7799c00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f7792a00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f7770200000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f776ebd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f776e800000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f776e5d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f776e000000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f776dc00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f77bb2af000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f77b4788000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f776d9d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f7838cb3000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f77bafd6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f77b4767000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f77b4748000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f7799b93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f77bafc2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f77a99ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f7799b34000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f77b4737000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f7799a65000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f7799a57000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f77b4732000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f77a99a7000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f77929d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f776e45a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f77a99a2000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f776a800000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f776de56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f776a615000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f779298e000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f7792948000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f776eb4f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f776a54a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f776eb20000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f7799a51000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f7799a43000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f779292d000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f776a527000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f776a3ec000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f776e442000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f776eb19000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f776de42000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f776d9cb000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 25
|  AVAILABLE: 975
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.1744276253974796
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 698216793

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382

Using user defined omega = 1.74428e-01 instead


Basis set:       ../../tcbasis.ao
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913562 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817557447    -228.8489780555  0.22 1.04 0.00 0.00    -228.8489780555     1.25  
|    2     0.0957183937      +2.1825846340  1.59 2.25 0.01 0.00    -226.6663934214     3.84  
|    3     0.0471758723      -0.0517510401  1.52 2.16 0.01 0.00    -226.7181444616     3.69  
|    4     0.0147870709      -0.0076099106  1.43 2.01 0.01 0.00    -226.7257543722     3.45  
|    5     0.0007175470      -0.0011128870  1.36 1.91 0.01 0.00    -226.7268672592     3.29  
|    6     0.0002019971      -0.0000015449  1.12 1.51 0.01 0.00    -226.7268688042     2.64  
|    7     0.0000577370      -0.0000001943  1.00 1.35 0.01 0.00    -226.7268689984     2.35  
|    8     0.0000072560      -0.0000000220  0.88 1.19 0.01 0.00    -226.7268690205     2.08  
|    9     0.0000006376      +0.0000000162  1.56 2.29 0.01 0.00    -226.7268690043     3.85  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268690043 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000007, 0.000006} (|D| = 0.000010) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 26.55 sec 

| Job finished: Mon Sep 30 14:21:32 2024



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f1000.000000.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.3757929270562164
end



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f1000.000000.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f1000.000000.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 14:02:16 2024
| On fire-21-02 (available memory: 255426 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f1000.000000.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff0afbd000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f0152f67000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f0152f4b000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f0152b61000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f0152a78000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f0150e00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f0150aa8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f0152a72000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f0152a47000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f014ec8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f014e831000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f014e600000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f0152a3a000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f0152a34000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f0152a18000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f0152a12000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f00f5cba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f015294f000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f00dae34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f00daa88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f00d86be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f00d85c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f00d7f7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f00d7ae9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f0152930000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f01528fb000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f00d7816000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f00d77b5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f00d7711000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f00d72cf000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f00d55ee000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f00d5200000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f00cea00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f00c3c00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f00b3e00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f00acc00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f008a400000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f0088dd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f0088a00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f00887d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f0088200000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f0087e00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f01528d5000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f00d5576000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f0087bd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f015301d000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f00d554c000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f014e810000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f00d552d000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f00d54c0000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f00d54ac000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f00ce9ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f00ce94d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f00d51ef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f00b3d31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f00d51e1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f014e80b000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f00d51dc000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f00c3bd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f008865a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f00d51d7000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f0084a00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f0088056000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f0084815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f00b3ce9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f00b3ca3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f00acb7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f008474a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f00c3ba7000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f00d51cd000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f00ce93f000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f00b3c88000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f00b3c65000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f008460f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f00b3c4d000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f00d51c4000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f00acb6a000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f00ce932000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 26
|  AVAILABLE: 974
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.3757929270562164
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1275234975

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382

Using user defined omega = 3.75793e-01 instead


Basis set:       ../../tcbasis.ao
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913562 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817557556    -228.8489781963  1.31 6.77 0.00 0.00    -228.8489781963     8.08  
|    2     0.0957183958      +2.1825847736  8.93 14.82 0.01 0.00    -226.6663934227    23.76  
|    3     0.0471758832      -0.0517510428  8.41 14.15 0.02 0.00    -226.7181444656    22.59  
|    4     0.0147870638      -0.0076099167  7.97 13.14 0.01 0.00    -226.7257543823    21.12  
|    5     0.0007175470      -0.0011128877  7.47 12.41 0.01 0.00    -226.7268672700    19.89  
|    6     0.0002019996      -0.0000015387  6.16 9.77 0.01 0.00    -226.7268688088    15.93  
|    7     0.0000577368      -0.0000001956  5.40 8.83 0.01 0.00    -226.7268690044    14.23  
|    8     0.0000072561      -0.0000000211  4.75 7.82 0.01 0.00    -226.7268690254    12.58  
|    9     0.0000006368      -0.0000000005  8.66 15.15 0.01 0.00    -226.7268690259    23.81  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268690259 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000007, 0.000006} (|D| = 0.000010) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 162.37 sec 

| Job finished: Mon Sep 30 14:05:34 2024



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f15.848932.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.1883426175280004
end



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f15.848932.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f15.848932.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 14:06:09 2024
| On fire-21-02 (available memory: 191066 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f15.848932.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc1d9fc000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f602de03000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f602dde7000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f602d9fd000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f602d914000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f602be00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f602baa8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f602d90e000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f602d8e3000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f6029c8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f6029831000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f6029600000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f602d8d6000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f602982b000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f602980f000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f60295fa000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f5fd0cb4000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f5fd0bf3000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f5fb5d6d000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f5fb59c1000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f5fb35f7000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f5fb34ff000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f5fb2eb3000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f5fb2a22000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f5fb2a05000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f5fb29d0000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f5fb26fd000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f5fb269c000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f5fb25f8000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f5fb21b6000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f5fb04d5000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f5fb0200000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f5fa9a00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f5f9ec00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f5f8ee00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f5f87c00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f5f65400000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f5f63dd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f5f63a00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f5f637d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f5f63200000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f5f62e00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f5fb04b3000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f5fa9988000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f5f62bd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f602deb9000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f5fb01d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f5fa9967000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f5fa9948000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f5f8ed93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f5fb01c2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f5f9ebac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f5f8ed34000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f5fa9937000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f5f8ec65000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f5f8ec57000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f5fb04aa000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f5fa9932000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f5f87bd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f5f6365a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f5f9eba7000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f5f5fa00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f5f63056000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f5f5f815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f5f87b8e000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f5f87b48000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f5f63d4f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f5f5f74a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f5f63d20000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f5f8ec51000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f5f8ec43000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f5f87b2d000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f5f5f727000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f5f5f5ec000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f5f63642000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f5f63d19000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f5f63042000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f5f62bcb000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 27
|  AVAILABLE: 973
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.1883426175280004
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1314560427

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382

Using user defined omega = 1.88343e-01 instead


Basis set:       ../../tcbasis.ao
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913561 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817557405    -228.8489779968  0.25 1.21 0.00 0.00    -228.8489779968     1.47  
|    2     0.0957183924      +2.1825845338  1.80 2.64 0.02 0.00    -226.6663934630     4.46  
|    3     0.0471758655      -0.0517510268  1.72 2.52 0.01 0.00    -226.7181444898     4.24  
|    4     0.0147870637      -0.0076099206  1.62 2.36 0.01 0.00    -226.7257544104     3.99  
|    5     0.0007175390      -0.0011128838  1.54 2.20 0.02 0.00    -226.7268672942     3.76  
|    6     0.0002019969      -0.0000015416  1.27 1.75 0.01 0.00    -226.7268688358     3.03  
|    7     0.0000577366      -0.0000001955  1.13 1.57 0.01 0.00    -226.7268690312     2.71  
|    8     0.0000072559      -0.0000000200  1.00 1.39 0.01 0.00    -226.7268690512     2.40  
|    9     0.0000006376      +0.0000000024  1.76 2.69 0.01 0.00    -226.7268690488     4.46  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268690488 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000007, 0.000006} (|D| = 0.000010) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 30.66 sec 

| Job finished: Mon Sep 30 14:06:54 2024



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f251.188643.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.2985029323704350
end



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f251.188643.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f251.188643.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 14:06:54 2024
| On fire-21-02 (available memory: 188003 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f251.188643.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffeb3503000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f37f2fce000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f37f2fb2000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f37f2bc8000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f37f2adf000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f37f1000000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f37f0ca8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f37f2ad9000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f37f0c7d000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f37eee60000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f37eea06000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f37ee600000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f37ee9fb000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f37f2ad1000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f37ee9df000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f37ee9d9000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f3795cba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f37ee916000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f377ae34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f377aa88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f37786be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f37ee81e000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f3778072000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f3777be1000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f3777bc4000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f3777b8f000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f37778bc000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f377785b000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f37777b7000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f3777375000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f3775694000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f3775200000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f376ea00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f3763c00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f3753e00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f374cc00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f372a400000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f3728dd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f3728a00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f37287d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f3728200000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f3727e00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f3775674000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f37755fc000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f3727bd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f37f3084000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f37755d2000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f37755b1000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f3775592000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f3775525000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f3775511000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f37754bd000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f376e9a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f37754ac000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f3753d31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f37751f2000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f37ee80d000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f37751ed000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f37751c3000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f372865a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f376e99c000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f3724a00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f3728056000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f3724815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f376e954000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f3763bba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f3753caf000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f374cb35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f3753c80000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f376e94e000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f376e940000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f3753c65000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f3728dae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f37246da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f3763ba2000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f376e937000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f3753c51000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f3753c44000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 25
|  AVAILABLE: 975
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.2985029323704350
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 837419446

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382

Using user defined omega = 2.98503e-01 instead


Basis set:       ../../tcbasis.ao
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913562 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817557447    -228.8489780213  0.72 3.71 0.00 0.00    -228.8489780213     4.43  
|    2     0.0957183919      +2.1825845640  5.00 8.08 0.01 0.00    -226.6663934573    13.09  
|    3     0.0471758735      -0.0517510263  4.73 7.76 0.02 0.00    -226.7181444835    12.52  
|    4     0.0147870616      -0.0076099121  4.48 7.21 0.01 0.00    -226.7257543956    11.69  
|    5     0.0007175337      -0.0011174556  4.22 6.81 0.01 0.00    -226.7268718513    11.03  
|    6     0.0001960999      -0.0000015806  4.16 5.90 0.02 0.00    -226.7268734319    10.08  
|    7     0.0000824845      -0.0000001298  3.39 5.05 0.01 0.00    -226.7268735617     8.45  
|    8     0.0000075983      -0.0000000394  2.80 4.30 0.01 0.00    -226.7268736011     7.10  
|    9     0.0006549878      +0.0000050649  4.91 8.28 0.01 0.00    -226.7268685361    13.20  
|   10     0.0006683224      +0.0000000211  2.82 3.73 0.01 0.00    -226.7268685150     6.56  
|   11     0.0007064841      +0.0000000632  3.11 4.50 0.01 0.00    -226.7268684518     7.62  
|   12     0.0003444951      -0.0000004545  3.79 5.52 0.01 0.00    -226.7268689063     9.32  
|   13     0.0001152567      -0.0000001251  3.65 5.35 0.01 0.00    -226.7268690313     9.01  
|   14     0.0000160136      -0.0000000166  3.39 4.95 0.01 0.00    -226.7268690480     8.34  
|   15     0.0000007027      -0.0000000004  2.89 3.81 0.01 0.00    -226.7268690484     6.70  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268690484 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000003, 0.000005} (|D| = 0.000006) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 139.35 sec 

| Job finished: Mon Sep 30 14:09:38 2024



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f3.981072.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.1496058589043671
end



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f3.981072.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f3.981072.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 14:09:38 2024
| On fire-21-02 (available memory: 186527 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f3.981072.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc3f528000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f487f382000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f487f366000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f487ef7c000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f487ee93000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f487d200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f487cea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f487ee8d000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f487ee62000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f487b08b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f487ac31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f487aa00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f487ee55000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f487ee4f000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f487ee33000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f487ee2d000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f48220ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f487ed6a000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f4807234000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f4806e88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f4804abe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f48049c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f480437a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f4803ee9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f487ed4b000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f487ed16000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f4803c16000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f4803bb5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f4803b11000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f48036cf000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f48019ee000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f4801600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f47fae00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f47f0000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f47e0200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f47d9000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f47b6800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f47b51d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f47b4e00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f47b4bd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f47b4600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f47b4200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f487ecf0000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f4801976000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f47b3fd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f487f438000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f480194c000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f487ac10000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f480192d000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f48018c0000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f487ecda000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f47fadac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f47fad4d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f48018af000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f47e0131000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f48015f2000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f487ecd3000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f487ac0b000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f48015c8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f47b4a5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f48018aa000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f47b0e00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f47b4456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f47b0c15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f47effb8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f47e00eb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f47e0069000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f47d8f35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f47b51a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f47fad47000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f47fad39000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f47e004e000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f47b517f000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f47b0ada000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f47effa0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f47fad32000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f47b516b000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f47b515e000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 31
|  AVAILABLE: 969
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.1496058589043671
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1344878877

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382

Using user defined omega = 1.49606e-01 instead


Basis set:       ../../tcbasis.ao
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913562 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817557180    -228.8489780500  0.19 0.83 0.00 0.00    -228.8489780500     1.01  
|    2     0.0957183956      +2.1825846115  1.37 1.82 0.01 0.00    -226.6663934385     3.20  
|    3     0.0471758685      -0.0517510334  1.31 1.74 0.02 0.00    -226.7181444719     3.07  
|    4     0.0147870575      -0.0076099220  1.24 1.63 0.01 0.00    -226.7257543939     2.87  
|    5     0.0007175487      -0.0011128818  1.18 1.53 0.01 0.00    -226.7268672757     2.72  
|    6     0.0002019986      -0.0000015381  0.99 1.21 0.05 0.00    -226.7268688138     2.24  
|    7     0.0000577362      -0.0000001952  0.88 1.08 0.01 0.00    -226.7268690090     1.97  
|    8     0.0000072564      -0.0000000214  0.78 0.96 0.01 0.00    -226.7268690304     1.74  
|    9     0.0000006317      -0.0000000020  1.34 1.86 0.04 0.00    -226.7268690324     3.24  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268690324 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000007, 0.000007} (|D| = 0.000010) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 22.17 sec 

| Job finished: Mon Sep 30 14:10:13 2024



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f63.095734.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.2371093073298293
end



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/cost_ratio_f63.095734.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f63.095734.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 14:10:14 2024
| On fire-21-02 (available memory: 185486 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f63.095734.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffeb17ba000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f564d77c000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f564d760000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f564d376000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f564d28d000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f564b600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f564b2a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f564d287000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f564d25c000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f564948b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f5649031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f5648e00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f564d24f000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f564d249000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f564d22d000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f564d227000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f55f04ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f564d164000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f55d5634000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f55d5288000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f55d2ebe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f55d2dc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f55d277a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f55d22e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f564d145000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f564d110000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f55d2016000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f55d1fb5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f55d1f11000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f55d1acf000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f55cfdee000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f55cfa00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f55c9200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f55be400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f55ae600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f55a7400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f5584c00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f55835d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f5583200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f5582fd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f5582a00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f5582600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f564d0ea000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f55cfd76000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f55823d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f564d832000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f55cfd4c000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f5649010000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f55cfd2d000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f55cfcc0000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f564d0d4000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f55c91ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f55c914d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f55cfcaf000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f55ae531000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f55cf9f2000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f564900b000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f55cfcaa000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f55cf9c8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f5582e5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f55cf9c3000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f557f200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f5582856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f557f015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f55be3b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f55ae4eb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f55ae469000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f55a7335000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f55835a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f55c9143000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f55c9135000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f55ae44e000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f558357f000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f557eeda000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f55be3a0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f55ae447000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f558356b000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f558355e000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 28
|  AVAILABLE: 972
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.2371093073298293
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1340624211

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382

Using user defined omega = 2.37109e-01 instead


Basis set:       ../../tcbasis.ao
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913562 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817557940    -228.8489782419  0.41 2.06 0.00 0.00    -228.8489782419     2.47  
|    2     0.0957184014      +2.1825848474  2.89 4.44 0.01 0.00    -226.6663933945     7.34  
|    3     0.0471758911      -0.0517510400  2.75 4.25 0.01 0.00    -226.7181444345     7.00  
|    4     0.0147870680      -0.0076099250  2.60 3.96 0.01 0.00    -226.7257543595     6.56  
|    5     0.0007175461      -0.0011128891  2.46 3.75 0.01 0.00    -226.7268672485     6.22  
|    6     0.0002019975      -0.0000015405  2.03 2.95 0.01 0.00    -226.7268687890     4.98  
|    7     0.0000577365      -0.0000001939  1.78 2.65 0.01 0.00    -226.7268689829     4.44  
|    8     0.0000072560      -0.0000000213  1.58 2.35 0.01 0.00    -226.7268690042     3.93  
|    9     0.0000006395      +0.0000000094  2.82 4.53 0.01 0.00    -226.7268689948     7.35  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268689948 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000007, 0.000006} (|D| = 0.000010) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 51.04 sec 

| Job finished: Mon Sep 30 14:11:23 2024



==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/geometry.xyz <==
12
3D 7.440000 9.550000 6.920000 90.000000 90.000000 90.000000
C 1.576660 4.324590 1.962630
C 1.006760 3.439300 2.874690
C 2.575860 3.883380 1.103860
H 1.273860 5.336890 1.877520
H 0.207700 3.758270 3.534860
H 3.020020 4.557610 0.400100
C 1.424140 2.116620 2.896140
C 2.993240 2.560700 1.125310
C 2.423340 1.675410 2.037370
H 0.979980 1.442400 3.599900
H 3.792300 2.241730 0.465140
H 2.726140 0.663120 2.122480


==> anc/files/real_to_reciprocal_weight/Benzene_1x_supercell/write.out <==
Process completed. Cost-ratio: 0.001000, Omega: 0.037579, Output file: cost_ratio_f0.001000.inp
Process completed. Cost-ratio: 0.003981, Omega: 0.047310, Output file: cost_ratio_f0.003981.inp
Process completed. Cost-ratio: 0.015849, Omega: 0.059559, Output file: cost_ratio_f0.015849.inp
Process completed. Cost-ratio: 0.063096, Omega: 0.074981, Output file: cost_ratio_f0.063096.inp
Process completed. Cost-ratio: 0.251189, Omega: 0.094395, Output file: cost_ratio_f0.251189.inp
Process completed. Cost-ratio: 1.000000, Omega: 0.118836, Output file: cost_ratio_f1.000000.inp
Process completed. Cost-ratio: 3.981072, Omega: 0.149606, Output file: cost_ratio_f3.981072.inp
Process completed. Cost-ratio: 15.848932, Omega: 0.188343, Output file: cost_ratio_f15.848932.inp
Process completed. Cost-ratio: 63.095734, Omega: 0.237109, Output file: cost_ratio_f63.095734.inp
Process completed. Cost-ratio: 251.188643, Omega: 0.298503, Output file: cost_ratio_f251.188643.inp
Process completed. Cost-ratio: 1000.000000, Omega: 0.375793, Output file: cost_ratio_f1000.000000.inp


==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f0.01.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.0800321701184267
end



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f0.01.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f0.01.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 12:21:09 2024
| On fire-21-02 (available memory: 114264 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f0.01.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff8cf43000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f082b175000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f082b159000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f082ad6f000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f082ac86000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f0829000000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f0828ca8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f082ac80000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f082ac55000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f0826e8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f0826a31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f0826800000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f082ac48000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f082ac42000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f082ac26000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f082ac20000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f07cdeba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f082ab5d000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f07b3034000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f07b2c88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f07b08be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f07b07c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f07b017a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f07afce9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f082ab3e000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f082ab09000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f07afa16000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f07af9b5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f07af911000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f07af4cf000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f07ad7ee000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f07ad400000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f07a6c00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f079be00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f078c000000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f0784e00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f0762600000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f0760fd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f0760c00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f07609d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f0760400000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f0760000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f082aae3000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f07ad776000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f075fdd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f082b22b000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f07ad74c000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f0826a10000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f07ad72d000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f07ad6c0000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f07ad6ac000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f07a6bac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f07a6b4d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f07ad3ef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f078bf31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f082aad1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f0826a0b000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f07ad3ea000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f07ad3c0000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f076085a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f07a6b48000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f075cc00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f0760256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f075ca15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f079bdb8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f078beeb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f078be69000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f0784d35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f0760fa2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f07a6b3e000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f07a6b30000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f078be4e000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f0760f7f000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f075c8da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f0760f67000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f079bdaf000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f0760f53000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f079bda2000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 28
|  AVAILABLE: 972
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.0800321701184267
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1818839087

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4397400000 A, b = 5.4397400000 A, c = 5.4397400000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2796180445, 0.0000000000, 0.0000000000), (0.0000000000, 10.2796180445, 0.0000000000), (0.0000000000, 0.0000000000, 10.2796180445), 
Reciprocal space lattice vector in a.u.:
(0.6112275067, -0.0000000000, -0.0000000000), (0.0000000000, 0.6112275067, -0.0000000000), (0.0000000000, 0.0000000000, 0.6112275067), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1398090222, 5.1398090222)
Atom 2 = (5.1398090222, 5.1398090222, 0.0000000000)
Atom 3 = (5.1398090222, 0.0000000000, 5.1398090222)
Atom 4 = (7.7097040847, 2.5698950625, 7.7097040847)
Atom 5 = (2.5698950625, 2.5698950625, 2.5698950625)
Atom 6 = (2.5698950625, 7.7097040847, 7.7097040847)
Atom 7 = (7.7097040847, 7.7097040847, 2.5698950625)

Default periodic omega parameter = 0.2530839622

Using user defined omega = 8.00322e-02 instead

****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7198700000         2.7198700000  
Si         2.7198700000         2.7198700000         0.0000000000  
Si         2.7198700000         0.0000000000         2.7198700000  
Si         4.0798000000         1.3599300000         4.0798000000  
Si         1.3599300000         1.3599300000         1.3599300000  
Si         1.3599300000         4.0798000000         4.0798000000  
Si         4.0798000000         4.0798000000         1.3599300000  

Basis set:       ../../tcbasis.ao
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -410.837216745686 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6322071664   -2298.4160205083  4.23 34.47 0.00 0.00   -2298.4160205083    38.70  
|    2     0.0443069140      +2.9500296505  32.90 96.48 0.01 0.00   -2295.4659908577   129.39  
|    3     0.0058182153      -0.0306968520  31.60 86.54 0.01 0.00   -2295.4966877097   118.14  
|    4     0.0005771813      -0.0003526541  26.52 71.76 0.01 0.00   -2295.4970403639    98.29  
|    5     0.0000365087      -0.0000032819  25.17 61.17 0.01 0.00   -2295.4970436457    86.34  
|    6     0.0000021132      -0.0000000814  20.79 46.35 0.01 0.00   -2295.4970437271    67.15  
|    7     0.0000031736      +0.0000000030  20.83 40.93 0.01 0.00   -2295.4970437241    61.77  
|    8     0.0000001307      -0.0000000002  19.32 38.81 0.01 0.00   -2295.4970437243    58.14  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4970437243 a.u.
HOMO-LUMO GAP: 1.386 eV
CENTER OF MASS: {2.039900, 2.039900, 2.039900} ANGS
DIPOLE MOMENT: {4.001782, 4.001341, 4.000637} (|D| = 6.930374) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 658.13 sec 

| Job finished: Mon Sep 30 12:37:36 2024



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f0.03.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.0969611876776819
end



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f0.03.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f0.03.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 12:37:36 2024
| On fire-21-02 (available memory: 73218 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f0.03.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffe312ab000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fd1e7e2f000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fd1e7e13000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fd1e7a29000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fd1e7940000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fd1e5e00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fd1e5aa8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fd1e793a000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fd1e790f000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fd1e3c8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fd1e3831000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fd1e3600000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fd1e7902000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fd1e78fc000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fd1e78e0000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fd1e78da000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fd18acba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fd18abf9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fd16fd73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fd16f9c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fd16d5fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fd16d505000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fd16ceb9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fd16ca28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fd1e3814000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fd16c9f3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fd16c720000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fd16c6bf000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fd16c61b000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fd16c1d9000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fd16a4f8000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fd16a200000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fd163a00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fd158c00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fd148e00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fd141c00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fd11f400000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fd11ddd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fd11da00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fd11d7d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fd11d200000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fd11ce00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fd16a4d8000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fd163988000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fd11cbd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fd1e7ee5000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fd16a4ae000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fd16a1df000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fd16a1c0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fd148d93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fd163974000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fd158bac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fd148d34000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fd163963000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fd148c65000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fd163955000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fd16a4a9000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fd163950000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fd141bd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fd11d65a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fd16394b000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fd119a00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fd11d056000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fd119815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fd141b8e000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fd141b48000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fd11dd4f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fd11974a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fd11dd20000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fd163941000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fd163933000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fd148c4a000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fd119727000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fd1195ec000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fd141b30000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fd158ba5000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fd11d646000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fd11d049000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 36
|  AVAILABLE: 964
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.0969611876776819
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 401179738

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4397400000 A, b = 5.4397400000 A, c = 5.4397400000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2796180445, 0.0000000000, 0.0000000000), (0.0000000000, 10.2796180445, 0.0000000000), (0.0000000000, 0.0000000000, 10.2796180445), 
Reciprocal space lattice vector in a.u.:
(0.6112275067, -0.0000000000, -0.0000000000), (0.0000000000, 0.6112275067, -0.0000000000), (0.0000000000, 0.0000000000, 0.6112275067), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1398090222, 5.1398090222)
Atom 2 = (5.1398090222, 5.1398090222, 0.0000000000)
Atom 3 = (5.1398090222, 0.0000000000, 5.1398090222)
Atom 4 = (7.7097040847, 2.5698950625, 7.7097040847)
Atom 5 = (2.5698950625, 2.5698950625, 2.5698950625)
Atom 6 = (2.5698950625, 7.7097040847, 7.7097040847)
Atom 7 = (7.7097040847, 7.7097040847, 2.5698950625)

Default periodic omega parameter = 0.2530839622

Using user defined omega = 9.69612e-02 instead

****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7198700000         2.7198700000  
Si         2.7198700000         2.7198700000         0.0000000000  
Si         2.7198700000         0.0000000000         2.7198700000  
Si         4.0798000000         1.3599300000         4.0798000000  
Si         1.3599300000         1.3599300000         1.3599300000  
Si         1.3599300000         4.0798000000         4.0798000000  
Si         4.0798000000         4.0798000000         1.3599300000  

Basis set:       ../../tcbasis.ao
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -410.837216745709 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6323731763   -2298.4159630216  2.37 20.87 0.00 0.00   -2298.4159630216    23.24  
|    2     0.0440974340      +2.9499821546  20.59 59.84 0.04 0.00   -2295.4659808669    80.48  
|    3     0.0058177725      -0.0307019929  18.90 53.37 0.01 0.00   -2295.4966828598    72.28  
|    4     0.0005740746      -0.0003640133  16.74 44.42 0.01 0.00   -2295.4970468731    61.17  
|    5     0.0000367777      -0.0000007709  14.91 37.31 0.01 0.00   -2295.4970476440    52.23  
|    6     0.0000023237      -0.0000001790  13.73 28.17 0.01 0.00   -2295.4970478230    41.92  
|    7     0.0000035008      -0.0000000023  12.58 25.09 0.02 0.00   -2295.4970478253    37.69  
|    8     0.0000000908      -0.0000000002  12.09 23.30 0.02 0.00   -2295.4970478255    35.41  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4970478255 a.u.
HOMO-LUMO GAP: 1.385 eV
CENTER OF MASS: {2.039900, 2.039900, 2.039900} ANGS
DIPOLE MOMENT: {4.001869, 4.001378, 4.002393} (|D| = 6.931459) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 404.57 sec 

| Job finished: Mon Sep 30 12:47:12 2024



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f0.10.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.1174711606860316
end



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f0.10.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f0.10.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 12:47:13 2024
| On fire-21-02 (available memory: 66309 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f0.10.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd4cfdd000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fd67e788000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fd67e76c000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fd67e382000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fd67e299000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fd67c600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fd67c2a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fd67e293000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fd67e268000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fd67a48b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fd67a031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fd679e00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fd67e25b000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fd67e255000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fd67e239000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fd67e233000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fd6214ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fd67e170000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fd606634000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fd606288000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fd603ebe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fd603dc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fd60377a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fd6032e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fd67e151000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fd67e11c000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fd603016000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fd602fb5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fd602f11000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fd602acf000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fd600dee000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fd600a00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fd5fa200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fd5ef400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fd5df600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fd5d8400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fd5b5c00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fd5b45d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fd5b4200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fd5b3fd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fd5b3a00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fd5b3600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fd67e0f6000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fd600d76000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fd5b33d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fd67e83e000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fd600d4c000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fd67e0d3000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fd67a012000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fd600cdf000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fd600ccb000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fd5fa1ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fd5fa14d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fd600cba000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fd5df531000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fd600cac000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fd67a00d000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fd6009fb000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fd6009d1000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fd5b3e5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fd6009cc000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fd5b0200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fd5b3856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fd5b0015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fd5ef3b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fd5df4eb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fd5df469000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fd5d8335000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fd5b45a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fd6009c4000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fd5fa13f000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fd5df44e000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fd5b457f000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fd5afeda000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fd5ef3a0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fd5fa138000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fd5b456b000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fd5b455e000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 33
|  AVAILABLE: 967
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.1174711606860316
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1779879221

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4397400000 A, b = 5.4397400000 A, c = 5.4397400000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2796180445, 0.0000000000, 0.0000000000), (0.0000000000, 10.2796180445, 0.0000000000), (0.0000000000, 0.0000000000, 10.2796180445), 
Reciprocal space lattice vector in a.u.:
(0.6112275067, -0.0000000000, -0.0000000000), (0.0000000000, 0.6112275067, -0.0000000000), (0.0000000000, 0.0000000000, 0.6112275067), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1398090222, 5.1398090222)
Atom 2 = (5.1398090222, 5.1398090222, 0.0000000000)
Atom 3 = (5.1398090222, 0.0000000000, 5.1398090222)
Atom 4 = (7.7097040847, 2.5698950625, 7.7097040847)
Atom 5 = (2.5698950625, 2.5698950625, 2.5698950625)
Atom 6 = (2.5698950625, 7.7097040847, 7.7097040847)
Atom 7 = (7.7097040847, 7.7097040847, 2.5698950625)

Default periodic omega parameter = 0.2530839622

Using user defined omega = 1.17471e-01 instead

****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7198700000         2.7198700000  
Si         2.7198700000         2.7198700000         0.0000000000  
Si         2.7198700000         0.0000000000         2.7198700000  
Si         4.0798000000         1.3599300000         4.0798000000  
Si         1.3599300000         1.3599300000         1.3599300000  
Si         1.3599300000         4.0798000000         4.0798000000  
Si         4.0798000000         4.0798000000         1.3599300000  

Basis set:       ../../tcbasis.ao
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -410.837216745677 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6320004964   -2298.4050767363  1.65 13.27 0.00 0.00   -2298.4050767363    14.93  
|    2     0.0442629639      +2.9390448575  13.01 37.51 0.01 0.00   -2295.4660318788    50.53  
|    3     0.0058220149      -0.0307298473  12.02 33.38 0.01 0.00   -2295.4967617260    45.41  
|    4     0.0005698787      -0.0003670352  10.22 27.62 0.01 0.00   -2295.4971287613    37.85  
|    5     0.0000364519      -0.0000018684  9.32 23.47 0.01 0.00   -2295.4971306297    32.79  
|    6     0.0000015324      -0.0000002903  8.15 17.47 0.01 0.00   -2295.4971309200    25.62  
|    7     0.0000011678      -0.0000000007  7.38 14.19 0.01 0.00   -2295.4971309207    21.58  
|    8     0.0000001656      -0.0000000001  6.96 13.34 0.01 0.00   -2295.4971309207    20.30  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4971309207 a.u.
HOMO-LUMO GAP: 1.387 eV
CENTER OF MASS: {2.039900, 2.039900, 2.039900} ANGS
DIPOLE MOMENT: {4.000625, 4.000627, 4.001025} (|D| = 6.929517) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 249.14 sec 

| Job finished: Mon Sep 30 12:52:24 2024



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f0.32.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.1423195602610676
end



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f0.32.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f0.32.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 12:52:24 2024
| On fire-21-02 (available memory: 120652 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f0.32.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd369cc000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f6de4a8b000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f6de4a6f000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f6de4685000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f6de459c000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f6de2a00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f6de26a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f6de4596000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f6de456b000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f6de088b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f6de0431000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f6de0200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f6de455e000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f6de4558000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f6de453c000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f6de4536000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f6d878ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f6d877f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f6d6c973000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f6d6c5c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f6d6a1fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f6d6a105000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f6d69ab9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f6d69628000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f6de4515000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f6de44e0000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f6d69355000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f6d692f4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f6d69250000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f6d68e0e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f6d6712d000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f6d66e00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f6d60600000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f6d55800000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f6d45a00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f6d3e800000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f6d1c000000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f6d1a9d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f6d1a600000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f6d1a3d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f6d19e00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f6d19a00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f6de0411000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f6d670b5000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f6d197d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f6de4b41000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f6d66dd6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f6d605df000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f6d605c0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f6d60553000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f6d66dc2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f6d557ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f6d459a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f6d60542000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f6d458d2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f6d60534000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f6de44d1000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f6de040c000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f6d458a8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f6d1a25a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f6d670b0000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f6d16600000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f6d19c56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f6d16415000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f6d45860000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f6d3e7ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f6d3e738000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f6d1634a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f6d1a9a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f6d557a6000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f6d45852000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f6d1a987000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f6d1a964000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f6d1620f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f6d1a94c000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f6d4584b000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f6d1a938000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f6d3e72b000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 25
|  AVAILABLE: 975
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.1423195602610676
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1966109549

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4397400000 A, b = 5.4397400000 A, c = 5.4397400000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2796180445, 0.0000000000, 0.0000000000), (0.0000000000, 10.2796180445, 0.0000000000), (0.0000000000, 0.0000000000, 10.2796180445), 
Reciprocal space lattice vector in a.u.:
(0.6112275067, -0.0000000000, -0.0000000000), (0.0000000000, 0.6112275067, -0.0000000000), (0.0000000000, 0.0000000000, 0.6112275067), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1398090222, 5.1398090222)
Atom 2 = (5.1398090222, 5.1398090222, 0.0000000000)
Atom 3 = (5.1398090222, 0.0000000000, 5.1398090222)
Atom 4 = (7.7097040847, 2.5698950625, 7.7097040847)
Atom 5 = (2.5698950625, 2.5698950625, 2.5698950625)
Atom 6 = (2.5698950625, 7.7097040847, 7.7097040847)
Atom 7 = (7.7097040847, 7.7097040847, 2.5698950625)

Default periodic omega parameter = 0.2530839622

Using user defined omega = 1.42320e-01 instead

****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7198700000         2.7198700000  
Si         2.7198700000         2.7198700000         0.0000000000  
Si         2.7198700000         0.0000000000         2.7198700000  
Si         4.0798000000         1.3599300000         4.0798000000  
Si         1.3599300000         1.3599300000         1.3599300000  
Si         1.3599300000         4.0798000000         4.0798000000  
Si         4.0798000000         4.0798000000         1.3599300000  

Basis set:       ../../tcbasis.ao
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -410.837216745678 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6323460249   -2298.4159998643  1.09 8.98 0.00 0.00   -2298.4159998643    10.07  
|    2     0.0443076709      +2.9499702951  8.91 26.19 0.01 0.00   -2295.4660295692    35.11  
|    3     0.0058195903      -0.0307103520  8.30 23.43 0.01 0.00   -2295.4967399212    31.74  
|    4     0.0005773164      -0.0003632324  7.19 19.27 0.01 0.00   -2295.4971031535    26.47  
|    5     0.0000364950      -0.0000024040  6.65 16.25 0.01 0.00   -2295.4971055575    22.91  
|    6     0.0000017954      -0.0000001934  5.83 12.15 0.01 0.00   -2295.4971057510    17.99  
|    7     0.0000027861      -0.0000000012  5.29 10.55 0.02 0.00   -2295.4971057521    15.86  
|    8     0.0000001149      -0.0000000001  4.95 10.09 0.01 0.00   -2295.4971057522    15.04  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4971057522 a.u.
HOMO-LUMO GAP: 1.387 eV
CENTER OF MASS: {2.039900, 2.039900, 2.039900} ANGS
DIPOLE MOMENT: {3.994690, 3.994754, 3.995587} (|D| = 6.919561) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 175.35 sec 

| Job finished: Mon Sep 30 12:56:18 2024



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f1.00.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.1724240836216716
end



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f1.00.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f1.00.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 13:06:26 2024
| On fire-21-02 (available memory: 113110 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f1.00.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffcc4feb000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fc4a3f28000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fc4a3f0c000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fc4a3b22000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fc4a3a39000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fc4a1e00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fc4a1aa8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fc4a3a33000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fc4a3a08000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fc49fc8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fc49f831000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fc49f600000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fc4a39fb000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fc4a39f5000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fc4a39d9000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fc4a39d3000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fc446cba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fc4a3910000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fc42be34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fc42ba88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fc4296be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fc4295c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fc428f7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fc428ae9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fc4a38f1000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fc428ab4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fc4287e1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fc428780000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fc4286dc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fc42829a000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fc4265b9000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fc426200000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fc41fa00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fc414c00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fc404e00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fc3fdc00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fc3db400000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fc3d9dd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fc3d9a00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fc3d97d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fc3d9200000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fc3d8e00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fc49f811000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fc426541000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fc3d8bd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fc4a3fde000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fc426517000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fc4264f6000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fc4264d7000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fc41f993000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fc4a38d5000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fc41f93f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fc414ba1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fc4264c6000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fc404d31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fc4264b8000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fc49f80c000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fc4264b3000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fc4261d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fc3d965a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fc4264ae000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fc3d5a00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fc3d9056000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fc3d5815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fc404ce9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fc404ca3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fc3fdb7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fc3d574a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fc404c74000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fc4261d0000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fc4261c2000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fc404c59000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fc3fdb5b000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fc3d560f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fc3fdb43000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fc41f938000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fc404c45000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fc3fdb36000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 24
|  AVAILABLE: 976
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.1724240836216716
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1492815701

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4397400000 A, b = 5.4397400000 A, c = 5.4397400000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2796180445, 0.0000000000, 0.0000000000), (0.0000000000, 10.2796180445, 0.0000000000), (0.0000000000, 0.0000000000, 10.2796180445), 
Reciprocal space lattice vector in a.u.:
(0.6112275067, -0.0000000000, -0.0000000000), (0.0000000000, 0.6112275067, -0.0000000000), (0.0000000000, 0.0000000000, 0.6112275067), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1398090222, 5.1398090222)
Atom 2 = (5.1398090222, 5.1398090222, 0.0000000000)
Atom 3 = (5.1398090222, 0.0000000000, 5.1398090222)
Atom 4 = (7.7097040847, 2.5698950625, 7.7097040847)
Atom 5 = (2.5698950625, 2.5698950625, 2.5698950625)
Atom 6 = (2.5698950625, 7.7097040847, 7.7097040847)
Atom 7 = (7.7097040847, 7.7097040847, 2.5698950625)

Default periodic omega parameter = 0.2530839622

Using user defined omega = 1.72424e-01 instead

****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7198700000         2.7198700000  
Si         2.7198700000         2.7198700000         0.0000000000  
Si         2.7198700000         0.0000000000         2.7198700000  
Si         4.0798000000         1.3599300000         4.0798000000  
Si         1.3599300000         1.3599300000         1.3599300000  
Si         1.3599300000         4.0798000000         4.0798000000  
Si         4.0798000000         4.0798000000         1.3599300000  

Basis set:       ../../tcbasis.ao
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -410.837216745677 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6323044538   -2298.4159503460  0.86 6.96 0.00 0.00   -2298.4159503460     7.82  
|    2     0.0442017676      +2.9499470612  6.63 19.92 0.01 0.00   -2295.4660032848    26.56  
|    3     0.0058181245      -0.0307010843  6.28 18.00 0.01 0.00   -2295.4967043691    24.28  
|    4     0.0005769331      -0.0003637963  5.42 14.83 0.02 0.00   -2295.4970681654    20.26  
|    5     0.0000363576      -0.0000031041  4.93 12.64 0.02 0.00   -2295.4970712695    17.59  
|    6     0.0000018375      +0.0000000637  4.28 9.46 0.01 0.00   -2295.4970712058    13.75  
|    7     0.0000028706      -0.0000000010  4.02 8.22 0.01 0.00   -2295.4970712068    12.25  
|    8     0.0000001387      -0.0000000000  3.75 7.83 0.01 0.00   -2295.4970712068    11.59  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4970712068 a.u.
HOMO-LUMO GAP: 1.387 eV
CENTER OF MASS: {2.039900, 2.039900, 2.039900} ANGS
DIPOLE MOMENT: {4.001539, 4.001460, 4.000430} (|D| = 6.930183) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 134.23 sec 

| Job finished: Mon Sep 30 13:09:16 2024



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f10.00.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.2530839436602961
end



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f10.00.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f10.00.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 13:02:49 2024
| On fire-21-02 (available memory: 138528 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f10.00.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff82069000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f8028f48000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f8028f2c000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f8028b42000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f8028a59000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f8026e00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f8026aa8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f8028a53000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f8028a28000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f8024c8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f8024831000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f8024600000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f8028a1b000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f8028a15000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f80289f9000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f80289f3000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f7fcbcba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f8028930000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f7fb0e34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f7fb0a88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f7fae6be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f7fae5c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f7fadf7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f7fadae9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f8028911000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f80288dc000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f7fad816000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f7fad7b5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f7fad711000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f7fad2cf000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f7fab5ee000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f7fab200000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f7fa4a00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f7f99c00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f7f89e00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f7f82c00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f7f60400000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f7f5edd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f7f5ea00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f7f5e7d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f7f5e200000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f7f5de00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f8024811000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f7fab576000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f7f5dbd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f8028ffe000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f7fab54c000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f7fab52b000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f7fab50c000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f7fa4993000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f7fab4f8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f7fa493f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f7f99ba1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f7fab4e7000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f7f89d31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f7fab4d9000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f802480c000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f7fab4d4000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f7fab4aa000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f7f5e65a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f7fab1fb000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f7f5aa00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f7f5e056000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f7f5a815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f7f89ce9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f7f89ca3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f7f82b7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f7f5a74a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f7fab1ca000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f7fab1c2000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f7fa4931000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f7f89c88000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f7f89c65000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f7f5a60f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f7f89c4d000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f7f89c46000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f7f82b6a000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f7f82b5d000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 27
|  AVAILABLE: 973
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.2530839436602961
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 29024342

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4397400000 A, b = 5.4397400000 A, c = 5.4397400000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2796180445, 0.0000000000, 0.0000000000), (0.0000000000, 10.2796180445, 0.0000000000), (0.0000000000, 0.0000000000, 10.2796180445), 
Reciprocal space lattice vector in a.u.:
(0.6112275067, -0.0000000000, -0.0000000000), (0.0000000000, 0.6112275067, -0.0000000000), (0.0000000000, 0.0000000000, 0.6112275067), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1398090222, 5.1398090222)
Atom 2 = (5.1398090222, 5.1398090222, 0.0000000000)
Atom 3 = (5.1398090222, 0.0000000000, 5.1398090222)
Atom 4 = (7.7097040847, 2.5698950625, 7.7097040847)
Atom 5 = (2.5698950625, 2.5698950625, 2.5698950625)
Atom 6 = (2.5698950625, 7.7097040847, 7.7097040847)
Atom 7 = (7.7097040847, 7.7097040847, 2.5698950625)

Default periodic omega parameter = 0.2530839622

Using user defined omega = 2.53084e-01 instead

****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7198700000         2.7198700000  
Si         2.7198700000         2.7198700000         0.0000000000  
Si         2.7198700000         0.0000000000         2.7198700000  
Si         4.0798000000         1.3599300000         4.0798000000  
Si         1.3599300000         1.3599300000         1.3599300000  
Si         1.3599300000         4.0798000000         4.0798000000  
Si         4.0798000000         4.0798000000         1.3599300000  

Basis set:       ../../tcbasis.ao
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -410.837216745678 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6322582306   -2298.4132511116  0.83 7.12 0.00 0.00   -2298.4132511116     7.95  
|    2     0.0442214840      +2.9473142119  6.48 20.28 0.01 0.00   -2295.4659368998    26.77  
|    3     0.0058210840      -0.0306892441  5.98 18.25 0.01 0.00   -2295.4966261438    24.23  
|    4     0.0005755067      -0.0003596147  5.23 15.22 0.01 0.00   -2295.4969857585    20.46  
|    5     0.0000368990      -0.0000039195  4.85 13.04 0.01 0.00   -2295.4969896780    17.90  
|    6     0.0000032618      -0.0000000233  4.42 10.14 0.04 0.00   -2295.4969897013    14.60  
|    7     0.0000047062      +0.0000000006  4.36 9.08 0.01 0.00   -2295.4969897006    13.45  
|    8     0.0000001635      -0.0000000005  4.05 8.65 0.01 0.00   -2295.4969897012    12.70  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4969897012 a.u.
HOMO-LUMO GAP: 1.385 eV
CENTER OF MASS: {2.039900, 2.039900, 2.039900} ANGS
DIPOLE MOMENT: {4.003015, 4.002958, 4.002209} (|D| = 6.932928) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 138.18 sec 

| Job finished: Mon Sep 30 13:06:26 2024



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f100.00.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.3714764271514877
end



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f100.00.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f100.00.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 12:56:18 2024
| On fire-21-02 (available memory: 173880 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f100.00.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff58974000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f2cb6c80000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f2cb6c64000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f2cb687a000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f2cb6791000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f2cb4c00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f2cb48a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f2cb678b000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f2cb6760000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f2cb2a8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f2cb2631000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f2cb2400000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f2cb6753000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f2cb674d000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f2cb6731000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f2cb672b000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f2c59aba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f2c599f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f2c3eb73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f2c3e7c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f2c3c3fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f2c3c305000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f2c3bcb9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f2c3b828000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f2cb670a000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f2cb66d5000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f2c3b555000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f2c3b4f4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f2c3b450000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f2c3b00e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f2c3932d000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f2c39000000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f2c32800000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f2c27a00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f2c17c00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f2c10a00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f2bee200000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f2becbd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f2bec800000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f2bec5d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f2bec000000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f2bebc00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f2cb260f000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f2c392b5000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f2beb9d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f2cb6d36000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f2c38fd6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f2c327df000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f2c327c0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f2c32753000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f2c38fc2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f2c279ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f2c17ba1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f2c32742000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f2c17ad2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f2c32734000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f2c392b0000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f2c392ab000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f2c17aa8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f2bec45a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f2c279a7000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f2be8800000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f2bebe56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f2be8615000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f2c17a60000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f2c109ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f2c10938000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f2be854a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f2becba2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f2c279a1000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f2c17a52000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f2becb87000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f2becb64000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f2be840f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f2becb4c000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f2c17a49000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f2becb38000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f2c1092b000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 34
|  AVAILABLE: 966
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.3714764271514877
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 622096605

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4397400000 A, b = 5.4397400000 A, c = 5.4397400000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2796180445, 0.0000000000, 0.0000000000), (0.0000000000, 10.2796180445, 0.0000000000), (0.0000000000, 0.0000000000, 10.2796180445), 
Reciprocal space lattice vector in a.u.:
(0.6112275067, -0.0000000000, -0.0000000000), (0.0000000000, 0.6112275067, -0.0000000000), (0.0000000000, 0.0000000000, 0.6112275067), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1398090222, 5.1398090222)
Atom 2 = (5.1398090222, 5.1398090222, 0.0000000000)
Atom 3 = (5.1398090222, 0.0000000000, 5.1398090222)
Atom 4 = (7.7097040847, 2.5698950625, 7.7097040847)
Atom 5 = (2.5698950625, 2.5698950625, 2.5698950625)
Atom 6 = (2.5698950625, 7.7097040847, 7.7097040847)
Atom 7 = (7.7097040847, 7.7097040847, 2.5698950625)

Default periodic omega parameter = 0.2530839622

Using user defined omega = 3.71476e-01 instead

****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7198700000         2.7198700000  
Si         2.7198700000         2.7198700000         0.0000000000  
Si         2.7198700000         0.0000000000         2.7198700000  
Si         4.0798000000         1.3599300000         4.0798000000  
Si         1.3599300000         1.3599300000         1.3599300000  
Si         1.3599300000         4.0798000000         4.0798000000  
Si         4.0798000000         4.0798000000         1.3599300000  

Basis set:       ../../tcbasis.ao
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -410.837216745678 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6322752449   -2298.4132908001  1.47 12.55 0.00 0.00   -2298.4132908001    14.02  
|    2     0.0443151915      +2.9473095118  11.42 36.57 0.06 0.00   -2295.4659812883    48.04  
|    3     0.0058201477      -0.0307085583  10.79 32.75 0.01 0.00   -2295.4966898466    43.54  
|    4     0.0005752354      -0.0003640488  9.57 27.80 0.01 0.00   -2295.4970538954    37.38  
|    5     0.0000364840      -0.0000029845  8.74 24.20 0.01 0.00   -2295.4970568799    32.95  
|    6     0.0000020473      -0.0000000944  8.40 18.70 0.01 0.00   -2295.4970569743    27.11  
|    7     0.0000030904      -0.0000000004  7.71 16.80 0.01 0.00   -2295.4970569747    24.52  
|    8     0.0000001138      -0.0000000002  7.47 15.83 0.04 0.00   -2295.4970569749    23.34  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4970569749 a.u.
HOMO-LUMO GAP: 1.386 eV
CENTER OF MASS: {2.039900, 2.039900, 2.039900} ANGS
DIPOLE MOMENT: {3.999722, 3.999412, 3.999509} (|D| = 6.927420) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 251.06 sec 

| Job finished: Mon Sep 30 13:02:48 2024



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f2.00.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.1935394900798482
end



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f2.00.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f2.00.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 13:09:16 2024
| On fire-21-02 (available memory: 90817 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f2.00.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd1a3f9000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f12521cf000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f12521b3000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f1251dc9000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f1251ce0000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f1250200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f124fea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f1251cda000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f124fe7d000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f124e060000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f124dc06000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f124d800000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f124dbfb000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f1251cd2000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f124dbdf000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f124dbd9000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f11f4eba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f124db16000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f11da034000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f11d9c88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f11d78be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f124da1e000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f11d7272000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f11d6de1000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f11d6dc4000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f11d6d8f000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f11d6abc000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f11d6a5b000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f11d69b7000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f11d6575000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f11d4894000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f11d4400000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f11cdc00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f11c2e00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f11b3000000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f11abe00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f1189600000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f1187fd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f1187c00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f11879d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f1187400000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f1187000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f11d4874000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f11d47fc000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f1186dd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f1252285000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f11d47d2000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f11d47b1000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f11d4792000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f11d4725000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f11d4711000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f11d46bd000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f11cdba1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f11d46ac000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f11b2f31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f11d43f2000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f124da0d000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f11d43ed000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f11d43c3000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f118785a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f11cdb9c000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f1183c00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f1187256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f1183a15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f11cdb54000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f11c2dba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f11b2eaf000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f11abd35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f11b2e80000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f11cdb4e000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f11cdb40000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f11b2e65000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f1187fae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f11838da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f11c2da2000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f11cdb37000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f11b2e51000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f11b2e44000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 26
|  AVAILABLE: 974
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.1935394900798482
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1503748526

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4397400000 A, b = 5.4397400000 A, c = 5.4397400000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2796180445, 0.0000000000, 0.0000000000), (0.0000000000, 10.2796180445, 0.0000000000), (0.0000000000, 0.0000000000, 10.2796180445), 
Reciprocal space lattice vector in a.u.:
(0.6112275067, -0.0000000000, -0.0000000000), (0.0000000000, 0.6112275067, -0.0000000000), (0.0000000000, 0.0000000000, 0.6112275067), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1398090222, 5.1398090222)
Atom 2 = (5.1398090222, 5.1398090222, 0.0000000000)
Atom 3 = (5.1398090222, 0.0000000000, 5.1398090222)
Atom 4 = (7.7097040847, 2.5698950625, 7.7097040847)
Atom 5 = (2.5698950625, 2.5698950625, 2.5698950625)
Atom 6 = (2.5698950625, 7.7097040847, 7.7097040847)
Atom 7 = (7.7097040847, 7.7097040847, 2.5698950625)

Default periodic omega parameter = 0.2530839622

Using user defined omega = 1.93539e-01 instead

****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7198700000         2.7198700000  
Si         2.7198700000         2.7198700000         0.0000000000  
Si         2.7198700000         0.0000000000         2.7198700000  
Si         4.0798000000         1.3599300000         4.0798000000  
Si         1.3599300000         1.3599300000         1.3599300000  
Si         1.3599300000         4.0798000000         4.0798000000  
Si         4.0798000000         4.0798000000         1.3599300000  

Basis set:       ../../tcbasis.ao
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -410.837216745678 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6319547959   -2298.4050995604  0.79 6.45 0.00 0.00   -2298.4050995604     7.24  
|    2     0.0442602451      +2.9391343683  5.87 18.42 0.02 0.00   -2295.4659651921    24.32  
|    3     0.0058260423      -0.0307095822  5.64 16.63 0.01 0.00   -2295.4966747743    22.28  
|    4     0.0005714222      -0.0003609369  4.97 13.55 0.01 0.00   -2295.4970357112    18.53  
|    5     0.0000367431      -0.0000023107  4.56 11.63 0.01 0.00   -2295.4970380218    16.20  
|    6     0.0000017941      -0.0000001268  4.12 8.82 0.01 0.00   -2295.4970381486    12.96  
|    7     0.0000027672      +0.0000000001  3.77 7.72 0.01 0.00   -2295.4970381485    11.50  
|    8     0.0000001067      -0.0000000003  3.62 7.28 0.01 0.00   -2295.4970381487    10.91  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4970381487 a.u.
HOMO-LUMO GAP: 1.386 eV
CENTER OF MASS: {2.039900, 2.039900, 2.039900} ANGS
DIPOLE MOMENT: {4.003742, 4.003677, 4.003252} (|D| = 6.934365) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 124.03 sec 

| Job finished: Mon Sep 30 13:11:53 2024



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f31.62.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.3066181976965271
end



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f31.62.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f31.62.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 13:11:53 2024
| On fire-21-02 (available memory: 67595 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f31.62.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff037be000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f7ab1298000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f7ab127c000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f7ab0e92000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f7ab0da9000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f7aaf200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f7aaeea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f7ab0da3000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f7ab0d78000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f7aad08b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f7aacc31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f7aaca00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f7ab0d6b000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f7ab0d65000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f7ab0d49000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f7ab0d43000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f7a540ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f7a53ff9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f7a39173000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f7a38dc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f7a369fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f7a36905000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f7a362b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f7a35e28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f7ab0d22000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f7ab0ced000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f7a35b55000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f7a35af4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f7a35a50000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f7a3560e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f7a3392d000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f7a33600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f7a2ce00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f7a22000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f7a12200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f7a0b000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f79e8800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f79e71d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f79e6e00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f79e6bd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f79e6600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f79e6200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f7aacc11000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f7a338b5000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f79e5fd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f7ab134e000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f7a335d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f7a2cddf000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f7a2cdc0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f7a2cd53000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f7ab0cd1000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f7a21fac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f7a121a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f7a335c5000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f7a120d2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f7a2cd45000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f7aacc0a000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f7a338b0000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f7a120a8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f79e6a5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f7a338a9000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f79e2e00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f79e6456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f79e2c15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f7a12060000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f7a0afba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f7a0af38000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f79e2b4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f79e71a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f7a2cd3d000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f7a12052000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f79e7187000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f79e7164000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f79e2a0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f79e714c000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f7a2cd34000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f79e7138000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f7a12045000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 33
|  AVAILABLE: 967
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.3066181976965271
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 225400699

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4397400000 A, b = 5.4397400000 A, c = 5.4397400000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2796180445, 0.0000000000, 0.0000000000), (0.0000000000, 10.2796180445, 0.0000000000), (0.0000000000, 0.0000000000, 10.2796180445), 
Reciprocal space lattice vector in a.u.:
(0.6112275067, -0.0000000000, -0.0000000000), (0.0000000000, 0.6112275067, -0.0000000000), (0.0000000000, 0.0000000000, 0.6112275067), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1398090222, 5.1398090222)
Atom 2 = (5.1398090222, 5.1398090222, 0.0000000000)
Atom 3 = (5.1398090222, 0.0000000000, 5.1398090222)
Atom 4 = (7.7097040847, 2.5698950625, 7.7097040847)
Atom 5 = (2.5698950625, 2.5698950625, 2.5698950625)
Atom 6 = (2.5698950625, 7.7097040847, 7.7097040847)
Atom 7 = (7.7097040847, 7.7097040847, 2.5698950625)

Default periodic omega parameter = 0.2530839622

Using user defined omega = 3.06618e-01 instead

****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7198700000         2.7198700000  
Si         2.7198700000         2.7198700000         0.0000000000  
Si         2.7198700000         0.0000000000         2.7198700000  
Si         4.0798000000         1.3599300000         4.0798000000  
Si         1.3599300000         1.3599300000         1.3599300000  
Si         1.3599300000         4.0798000000         4.0798000000  
Si         4.0798000000         4.0798000000         1.3599300000  

Basis set:       ../../tcbasis.ao
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -410.837216745679 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6322778586   -2298.4133039700  1.10 9.12 0.00 0.00   -2298.4133039700    10.22  
|    2     0.0442223285      +2.9473027560  8.09 25.94 0.01 0.00   -2295.4660012140    34.04  
|    3     0.0058188496      -0.0307200824  7.45 23.37 0.01 0.00   -2295.4967212964    30.83  
|    4     0.0005747159      -0.0003648717  6.70 19.74 0.01 0.00   -2295.4970861681    26.45  
|    5     0.0000364864      -0.0000021773  6.24 16.93 0.01 0.00   -2295.4970883454    23.17  
|    6     0.0000015160      -0.0000000522  5.47 12.86 0.01 0.00   -2295.4970883976    18.34  
|    7     0.0000013982      -0.0000000011  5.23 10.90 0.01 0.00   -2295.4970883987    16.13  
|    8     0.0000001601      +0.0000000000  5.02 10.25 0.02 0.00   -2295.4970883986    15.28  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4970883986 a.u.
HOMO-LUMO GAP: 1.387 eV
CENTER OF MASS: {2.039900, 2.039900, 2.039900} ANGS
DIPOLE MOMENT: {3.998563, 3.998510, 3.998296} (|D| = 6.925530) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 174.61 sec 

| Job finished: Mon Sep 30 13:16:39 2024



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f4.00.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.2172407324637779
end



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f4.00.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f4.00.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 13:16:39 2024
| On fire-21-02 (available memory: 103727 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f4.00.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd5a8e9000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f553986c000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f5539850000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f5539466000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f553937d000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f5537800000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f55374a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f5539377000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f553934c000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f553568b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f5535231000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f5535000000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f553933f000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f5539339000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f553931d000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f5539317000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f54dc6ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f54dc5f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f54c1773000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f54c13c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f54beffd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f54bef05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f54be8b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f54be428000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f55392f6000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f54be3f3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f54be120000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f54be0bf000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f54be01b000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f54bdbd9000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f54bbef8000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f54bbc00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f54b5400000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f54aa600000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f549a800000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f5493600000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f5470e00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f546f7d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f546f400000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f546f1d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f546ec00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f546e800000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f5535211000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f54b5388000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f546e5d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f5539922000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f54bbece000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f54bbead000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f54bbbe1000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f549a793000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f55392da000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f54b5334000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f54aa5a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f54bbbd0000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f549a6c4000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f54bbbc2000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f55392d3000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f553520c000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f549a69a000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f546f05a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f54bbea8000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f546b400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f546ea56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f546b215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f549a652000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f54935ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f5493538000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f546b14a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f546f7a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f549a64c000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f549352a000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f546f787000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f546f764000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f546b00f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f546f74c000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f549a645000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f546f738000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f546f72b000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 27
|  AVAILABLE: 973
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.2172407324637779
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1147035102

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4397400000 A, b = 5.4397400000 A, c = 5.4397400000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2796180445, 0.0000000000, 0.0000000000), (0.0000000000, 10.2796180445, 0.0000000000), (0.0000000000, 0.0000000000, 10.2796180445), 
Reciprocal space lattice vector in a.u.:
(0.6112275067, -0.0000000000, -0.0000000000), (0.0000000000, 0.6112275067, -0.0000000000), (0.0000000000, 0.0000000000, 0.6112275067), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1398090222, 5.1398090222)
Atom 2 = (5.1398090222, 5.1398090222, 0.0000000000)
Atom 3 = (5.1398090222, 0.0000000000, 5.1398090222)
Atom 4 = (7.7097040847, 2.5698950625, 7.7097040847)
Atom 5 = (2.5698950625, 2.5698950625, 2.5698950625)
Atom 6 = (2.5698950625, 7.7097040847, 7.7097040847)
Atom 7 = (7.7097040847, 7.7097040847, 2.5698950625)

Default periodic omega parameter = 0.2530839622

Using user defined omega = 2.17241e-01 instead

****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7198700000         2.7198700000  
Si         2.7198700000         2.7198700000         0.0000000000  
Si         2.7198700000         0.0000000000         2.7198700000  
Si         4.0798000000         1.3599300000         4.0798000000  
Si         1.3599300000         1.3599300000         1.3599300000  
Si         1.3599300000         4.0798000000         4.0798000000  
Si         4.0798000000         4.0798000000         1.3599300000  

Basis set:       ../../tcbasis.ao
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -410.837216745679 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6319570452   -2298.4050551357  0.77 6.55 0.00 0.00   -2298.4050551357     7.33  
|    2     0.0442635334      +2.9390324900  5.94 18.31 0.01 0.00   -2295.4660226456    24.25  
|    3     0.0058233271      -0.0307265090  5.60 16.31 0.01 0.00   -2295.4967491547    21.91  
|    4     0.0005718555      -0.0003586683  4.83 13.65 0.01 0.00   -2295.4971078230    18.49  
|    5     0.0000363786      -0.0000030521  4.51 11.74 0.01 0.00   -2295.4971108751    16.25  
|    6     0.0000015234      +0.0000000685  3.90 8.76 0.01 0.00   -2295.4971108065    12.66  
|    7     0.0000017525      +0.0000000017  3.51 7.53 0.01 0.00   -2295.4971108048    11.05  
|    8     0.0000001305      -0.0000000003  3.45 7.14 0.01 0.00   -2295.4971108051    10.60  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4971108051 a.u.
HOMO-LUMO GAP: 1.387 eV
CENTER OF MASS: {2.039900, 2.039900, 2.039900} ANGS
DIPOLE MOMENT: {3.997324, 3.997232, 3.996323} (|D| = 6.922937) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 122.75 sec 

| Job finished: Mon Sep 30 13:19:19 2024



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f6.00.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.2324287259228090
end



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f6.00.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f6.00.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 13:19:19 2024
| On fire-21-02 (available memory: 214525 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f6.00.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffe823e2000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fb06ebce000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fb06ebb2000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fb06e7c8000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fb06e6df000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fb06cc00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fb06c8a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fb06e6d9000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fb06c87d000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fb06aa60000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fb06a606000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fb06a200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fb06a5fb000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fb06e6d1000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fb06a5df000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fb06a5d9000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fb0118ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fb06a516000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007faff6a34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007faff6688000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007faff42be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fb06a41e000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007faff3c72000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007faff37e1000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007faff37c4000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007faff378f000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007faff34bc000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007faff345b000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007faff33b7000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007faff2f75000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007faff1294000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007faff0e00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fafea600000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fafdf800000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fafcfa00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fafc8800000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fafa6000000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fafa49d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fafa4600000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fafa43d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fafa3e00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fafa3a00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007faff1274000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007faff11fc000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fafa37d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fb06ec84000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007faff11d2000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007faff11b1000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007faff1192000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007faff1125000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007faff1111000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007faff10bd000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fafea5a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007faff10ac000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fafcf931000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007faff0df2000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fb06a40d000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007faff0ded000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007faff0dc3000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fafa425a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fafea59c000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fafa0600000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fafa3c56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fafa0415000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fafea554000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fafdf7ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fafcf8af000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fafc8735000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fafcf880000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fafea54e000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fafea540000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fafcf865000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fafa49ae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fafa02da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fafdf7a2000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fafea537000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fafcf851000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fafcf844000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 34
|  AVAILABLE: 966
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.2324287259228090
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 460491130

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4397400000 A, b = 5.4397400000 A, c = 5.4397400000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2796180445, 0.0000000000, 0.0000000000), (0.0000000000, 10.2796180445, 0.0000000000), (0.0000000000, 0.0000000000, 10.2796180445), 
Reciprocal space lattice vector in a.u.:
(0.6112275067, -0.0000000000, -0.0000000000), (0.0000000000, 0.6112275067, -0.0000000000), (0.0000000000, 0.0000000000, 0.6112275067), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1398090222, 5.1398090222)
Atom 2 = (5.1398090222, 5.1398090222, 0.0000000000)
Atom 3 = (5.1398090222, 0.0000000000, 5.1398090222)
Atom 4 = (7.7097040847, 2.5698950625, 7.7097040847)
Atom 5 = (2.5698950625, 2.5698950625, 2.5698950625)
Atom 6 = (2.5698950625, 7.7097040847, 7.7097040847)
Atom 7 = (7.7097040847, 7.7097040847, 2.5698950625)

Default periodic omega parameter = 0.2530839622

Using user defined omega = 2.32429e-01 instead

****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7198700000         2.7198700000  
Si         2.7198700000         2.7198700000         0.0000000000  
Si         2.7198700000         0.0000000000         2.7198700000  
Si         4.0798000000         1.3599300000         4.0798000000  
Si         1.3599300000         1.3599300000         1.3599300000  
Si         1.3599300000         4.0798000000         4.0798000000  
Si         4.0798000000         4.0798000000         1.3599300000  

Basis set:       ../../tcbasis.ao
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -410.837216745678 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6323630474   -2298.4159848042  0.76 6.51 0.00 0.00   -2298.4159848042     7.27  
|    2     0.0442028165      +2.9499829142  6.15 18.77 0.01 0.00   -2295.4660018900    24.93  
|    3     0.0058210115      -0.0306930183  5.58 16.83 0.03 0.00   -2295.4966949082    22.43  
|    4     0.0005785225      -0.0003597161  4.99 14.24 0.01 0.00   -2295.4970546243    19.24  
|    5     0.0000366143      -0.0000045661  4.61 12.11 0.01 0.00   -2295.4970591904    16.73  
|    6     0.0000027066      -0.0000000067  4.17 9.36 0.01 0.00   -2295.4970591971    13.53  
|    7     0.0000039894      +0.0000000013  3.86 8.28 0.01 0.00   -2295.4970591958    12.15  
|    8     0.0000001479      -0.0000000003  3.64 7.92 0.01 0.00   -2295.4970591960    11.57  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4970591960 a.u.
HOMO-LUMO GAP: 1.386 eV
CENTER OF MASS: {2.039900, 2.039900, 2.039900} ANGS
DIPOLE MOMENT: {4.000946, 4.000427, 3.999685} (|D| = 6.928814) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 127.97 sec 

| Job finished: Mon Sep 30 13:22:32 2024



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f8.00.inp <==
method      hf
run         energy
basis       ../../tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
periodic_omega 0.2438444775375207
end



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/cost_ratio_f8.00.out <==
| Use device 1 as 0th gpu
| Startfile from command line: cost_ratio_f8.00.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 13:22:32 2024
| On fire-21-02 (available memory: 229863 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  cost_ratio_f8.00.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc141f5000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fa301462000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fa301446000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fa30105c000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fa300f73000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fa2ff400000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fa2ff0a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fa300f6d000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fa300f42000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fa2fd28b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fa2fce31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fa2fcc00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fa300f35000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fa300f2f000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fa300f13000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fa300f0d000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fa2a42ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fa2a41f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fa289373000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fa288fc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fa286bfd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fa286b05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fa2864b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fa286028000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fa300eec000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fa285ff3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fa285d20000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fa285cbf000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fa285c1b000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fa2857d9000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fa283af8000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fa283800000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fa27d000000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fa272200000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fa262400000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fa25b200000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fa238a00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fa2373d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fa237000000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fa236dd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fa236800000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fa236400000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fa2fce11000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fa27cf88000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fa2361d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fa301518000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fa283ace000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fa283aad000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fa2837e1000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fa262393000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fa2837cd000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fa27cf34000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fa2721a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fa300ed1000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fa2622c4000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fa2622b6000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fa2fce0c000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fa283aa8000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fa26228c000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fa236c5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fa2837c8000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fa233000000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fa236656000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fa232e15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fa262244000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fa25b1ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fa25b138000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fa232d4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fa2373a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fa25b132000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fa237394000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fa237379000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fa237356000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fa232c0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fa23733e000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fa25b12b000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fa23732a000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fa23731d000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 28
|  AVAILABLE: 972
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ../../tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
           periodic_omega 0.2438444775375207
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_hf_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1693474089

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ../../tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4397400000 A, b = 5.4397400000 A, c = 5.4397400000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2796180445, 0.0000000000, 0.0000000000), (0.0000000000, 10.2796180445, 0.0000000000), (0.0000000000, 0.0000000000, 10.2796180445), 
Reciprocal space lattice vector in a.u.:
(0.6112275067, -0.0000000000, -0.0000000000), (0.0000000000, 0.6112275067, -0.0000000000), (0.0000000000, 0.0000000000, 0.6112275067), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1398090222, 5.1398090222)
Atom 2 = (5.1398090222, 5.1398090222, 0.0000000000)
Atom 3 = (5.1398090222, 0.0000000000, 5.1398090222)
Atom 4 = (7.7097040847, 2.5698950625, 7.7097040847)
Atom 5 = (2.5698950625, 2.5698950625, 2.5698950625)
Atom 6 = (2.5698950625, 7.7097040847, 7.7097040847)
Atom 7 = (7.7097040847, 7.7097040847, 2.5698950625)

Default periodic omega parameter = 0.2530839622

Using user defined omega = 2.43844e-01 instead

****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7198700000         2.7198700000  
Si         2.7198700000         2.7198700000         0.0000000000  
Si         2.7198700000         0.0000000000         2.7198700000  
Si         4.0798000000         1.3599300000         4.0798000000  
Si         1.3599300000         1.3599300000         1.3599300000  
Si         1.3599300000         4.0798000000         4.0798000000  
Si         4.0798000000         4.0798000000         1.3599300000  

Basis set:       ../../tcbasis.ao
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -410.837216745691 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6322750322   -2298.4133006699  0.80 6.86 0.00 0.00   -2298.4133006699     7.66  
|    2     0.0441133123      +2.9473017783  6.31 19.48 0.01 0.00   -2295.4659988917    25.80  
|    3     0.0058222310      -0.0306986768  5.77 17.65 0.01 0.00   -2295.4966975684    23.43  
|    4     0.0005757202      -0.0003603308  5.07 14.86 0.01 0.00   -2295.4970578992    19.94  
|    5     0.0000368046      -0.0000035933  4.77 12.53 0.02 0.00   -2295.4970614925    17.32  
|    6     0.0000014933      +0.0000000568  4.16 9.51 0.01 0.00   -2295.4970614357    13.67  
|    7     0.0000015717      +0.0000000007  3.86 7.94 0.02 0.00   -2295.4970614350    11.82  
|    8     0.0000001582      -0.0000000001  3.73 7.60 0.02 0.00   -2295.4970614351    11.35  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4970614351 a.u.
HOMO-LUMO GAP: 1.386 eV
CENTER OF MASS: {2.039900, 2.039900, 2.039900} ANGS
DIPOLE MOMENT: {4.001983, 4.001855, 4.001604} (|D| = 6.931345) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 131.11 sec 

| Job finished: Mon Sep 30 13:25:52 2024



==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/geometry.xyz <==
 8
 3D 5.43974 5.43974 5.43974 90 90 90
Si   0.00000   0.00000   0.00000
Si   0.00000   2.71987   2.71987
Si   2.71987   2.71987   0.00000
Si   2.71987   0.00000   2.71987
Si   4.07980   1.35993   4.07980
Si   1.35993   1.35993   1.35993
Si   1.35993   4.07980   4.07980
Si   4.07980   4.07980   1.35993


==> anc/files/real_to_reciprocal_weight/Silicon_1x_supercell/write.out <==
Process completed. Cost-ratio: 0.010000, Omega: 0.080032, Output file: cost_ratio_f0.01.inp
Process completed. Cost-ratio: 0.031623, Omega: 0.096961, Output file: cost_ratio_f0.03.inp
Process completed. Cost-ratio: 0.100000, Omega: 0.117471, Output file: cost_ratio_f0.10.inp
Process completed. Cost-ratio: 0.316228, Omega: 0.142320, Output file: cost_ratio_f0.32.inp
Process completed. Cost-ratio: 1.000000, Omega: 0.172424, Output file: cost_ratio_f1.00.inp
Process completed. Cost-ratio: 2.000000, Omega: 0.193539, Output file: cost_ratio_f2.00.inp
Process completed. Cost-ratio: 4.000000, Omega: 0.217241, Output file: cost_ratio_f4.00.inp
Process completed. Cost-ratio: 6.000000, Omega: 0.232429, Output file: cost_ratio_f6.00.inp
Process completed. Cost-ratio: 8.000000, Omega: 0.243844, Output file: cost_ratio_f8.00.inp
Process completed. Cost-ratio: 10.000000, Omega: 0.253084, Output file: cost_ratio_f10.00.inp
Process completed. Cost-ratio: 31.622777, Omega: 0.306618, Output file: cost_ratio_f31.62.inp
Process completed. Cost-ratio: 100.000000, Omega: 0.371476, Output file: cost_ratio_f100.00.inp


==> anc/files/scripts/pyscf_timings.py <==
import numpy as np
import sys
from datetime import datetime

def parse_pyscf_time(filename):
    """Parses TeraChem output to compute SCF iteration times and initialization time."""
    with open(filename) as f:
        lines = f.readlines()

    scf_wall_times  = np.array([float(line.split()[-2]) for line in lines if "CPU time for cycle" in line])
    total_wall_time = next(float(line.split()[-2]) for line in lines if "CPU time for SCF" in line)
    initialization_time = total_wall_time - np.sum(scf_wall_times)  # Initialization time

    return np.mean(scf_wall_times), initialization_time


# Print header with aligned columns
header = (
    f"{'Filename':<50} {'SCF Cycle':>10} {'Initialization':>20}"
)
print(header)

# Process each output file passed as command-line arguments
for filename in sys.argv[1:]:
    try:
        scf_time, initialization = parse_pyscf_time(filename)

        # Print the results in aligned columns
        print(
            f"{filename:<50} {scf_time:10.2f} {initialization:20.2f}"
        )
    except Exception as e:
        print(f"Error processing '{filename}': {e}")



==> anc/files/scripts/terachem_timings.py <==
import numpy as np
import sys
from datetime import datetime

def parse_terachem_time(filename):
    """Parses TeraChem output to compute SCF iteration times and initialization time."""
    with open(filename) as f:
        lines = f.readlines()

    # Extract job start and finish times from relevant lines
    job_start = next(line for line in lines if "Job started" in line)
    job_end = next(line for line in lines if "Job finished" in line)

    # Extract and parse timestamps using the known datetime format
    start_time_str = job_start.split("Job started", 1)[1].strip()
    end_time_str = job_end.split("Job finished:", 1)[1].strip()
    time_format = "%a %b %d %H:%M:%S %Y"

    start_time = datetime.strptime(start_time_str, time_format)
    end_time = datetime.strptime(end_time_str, time_format)

    # Compute the total processing time in seconds
    total_processing_time = (end_time - start_time).total_seconds()

    # Locate the SCF iteration block in the file
    scf_start = next(i + 5 for i, line in enumerate(lines) if "Start SCF Iterations" in line)
    scf_end = next(i - 1 for i, line in enumerate(lines) if "FINAL ENERGY:" in line)

    # Extract SCF iteration times and store them in a list
    times = []
    for line in lines[scf_start:scf_end]:
        fields = line.split()
        try:
            if len(fields) == 10:  # HF 
                j_time, k_time, xc_time, total_time = map(float, [fields[4], fields[5], fields[7], fields[-1]])
            elif len(fields) == 12:  # DFT 
                j_time, k_time, xc_time, total_time = map(float, [fields[6], fields[7], fields[9], fields[-1]])
            else:
                raise ValueError(f"Unexpected line format: {line.strip()}")
            times.append([j_time, k_time, xc_time, total_time])
        except ValueError as e:
            print(f"Error parsing line: {e}")
            continue

    # Convert the list of times to a NumPy array for easier computation
    times = np.array(times)
    scf_time = np.sum(times[:, -1])  # Total SCF time
    initialization_time = total_processing_time - scf_time  # Initialization time

    # Return the average times (excluding the first iteration as it is atypically low due to local nature of the SAD guess) and the initialization time
    return np.mean(times[1:,:], axis=0), initialization_time

def parse_terachem_n_atom(filename):
    """Extracts the number of atoms from the TeraChem output."""
    with open(filename) as f:
        for line in f:
            if "Total atoms:" in line:
                return int(line.split()[-1])
    raise ValueError("Number of atoms not found in the file.")

# Print header with aligned columns
header = (f"{'Filename':<50} {'n_atoms':>8} {'J':>10} {'K':>10} {'XC':>10} {'Total':>10} {'Initialization':>15}")
print(header)

# Process each output file passed as command-line arguments
for filename in sys.argv[1:]:
    try:
        scf_times, initialization = parse_terachem_time(filename)
        n_atoms = parse_terachem_n_atom(filename)

        # Print the results in aligned columns
        print(f"{filename:<50} {n_atoms:8d} {scf_times[0]:10.2f} {scf_times[1]:10.2f} {scf_times[2]:10.2f} {scf_times[3]:10.2f} {initialization:15.2f}")
    except Exception as e:
        print(f"Error processing '{filename}': {e}")



==> anc/files/thresholds/Benzene_1x_supercell/double/10/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../benzene.xyz
precision double
guess     sad
threall   1.0e-10
periodic_cutoff_all 1.0e-10
charge    0
spinmult  1
periodic  yes
convthre  1e-8
purify    no
timings   yes
end


==> anc/files/thresholds/Benzene_1x_supercell/double/10/tc_hf_pbc.out <==
| Use device 6 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 22:55:27 2024
| On fire-21-02 (available memory: 170668 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g6  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffcc9df5000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fc62a6b2000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fc62a696000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fc62a2ac000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fc62a1c3000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fc628600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fc6282a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fc62a1bd000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fc62a192000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fc62648b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fc626031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fc625e00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fc62a185000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fc62a17f000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fc62a163000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fc62a15d000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fc5cd4ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fc5cd3f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fc5b2573000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fc5b21c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fc5afdfd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fc5afd05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fc5af6b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fc5af228000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fc62a13c000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fc62a107000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fc5aef55000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fc5aeef4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fc5aee50000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fc5aea0e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fc5acd2d000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fc5aca00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fc5a6200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fc59b400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fc58b600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fc584400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fc561c00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fc5605d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fc560200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fc55ffd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fc55fa00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fc55f600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fc62a0e1000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fc5accb5000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fc55f3d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fc62a768000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fc5ac9d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fc626010000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fc5a61e1000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fc5a6174000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fc5ac9c2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fc59b3ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fc58b5a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fc5a6163000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fc58b4d2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fc5a6155000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fc62a0d8000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fc62a0d3000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fc58b4a8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fc55fe5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fc62600b000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fc55c200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fc55f856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fc55c015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fc58b460000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fc5843ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fc584338000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fc55bf4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fc5605a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fc5acca9000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fc5a6147000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fc58b445000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fc56057f000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fc55be0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fc560567000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fc5a6140000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fc560553000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fc5a6133000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 17
|  AVAILABLE: 983
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../benzene.xyz
                precision double
                    guess sad
                  threall 1.0e-10
      periodic_cutoff_all 1.0e-10
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-8
                   purify no
                  timings yes
-----------------------------------
Jobname: benzene
Scratch data will be generated
Scratch directory: ./scr.benzene
| Random number seed: 1041868647

XYZ coordinates ../benzene.xyz
Molden File Output: ./scr.benzene/benzene.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-08
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: DOUBLE
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382



Basis set:       def2-svp
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247904265 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817494165    -228.8489789923  0.11 0.50 0.00 0.00    -228.8489789923     0.61  
|    2     0.0957184866      +2.1825836911  0.94 1.13 0.01 0.00    -226.6663953012     2.07  
|    3     0.0471760217      -0.0517511513  0.94 1.09 0.01 0.00    -226.7181464525     2.04  
|    4     0.0147870710      -0.0076100146  0.92 1.10 0.01 0.00    -226.7257564672     2.03  
|    5     0.0007175483      -0.0011128701  0.90 1.07 0.01 0.00    -226.7268693372     1.98  
|    6     0.0002019997      -0.0000015367  0.85 1.02 0.01 0.00    -226.7268708739     1.87  
|    7     0.0000577374      -0.0000001953  0.81 0.96 0.01 0.00    -226.7268710692     1.77  
|    8     0.0000072558      -0.0000000212  0.76 0.93 0.01 0.00    -226.7268710904     1.70  
|    9     0.0000006334      +0.0000000235  0.93 1.10 0.01 0.00    -226.7268710669     2.03  
|   10     0.0000003847      -0.0000000105  0.66 0.78 0.01 0.00    -226.7268710774     1.45  
|   11     0.0000000834      -0.0000000052  0.60 0.71 0.01 0.00    -226.7268710826     1.31  
|   12     0.0000000423      +0.0000000033  0.57 0.67 0.01 0.00    -226.7268710793     1.26  
|   13     0.0000000252      -0.0000000082  0.55 0.61 0.01 0.00    -226.7268710875     1.16  
|   14     0.0000000571      +0.0000000001  0.53 0.57 0.01 0.00    -226.7268710874     1.10  
|   15     0.0000000732      +0.0000000030  0.42 0.45 0.01 0.00    -226.7268710844     0.87  
|   16     0.0000000681      +0.0000000030  0.44 0.51 0.01 0.00    -226.7268710814     0.96  
|   17     0.0000000775      +0.0000000144  0.93 1.10 0.01 0.00    -226.7268710669     2.03  
|   18     0.0000000823      +0.0000000035  0.49 0.56 0.01 0.00    -226.7268710634     1.06  
|   19     0.0000000757      -0.0000000005  0.42 0.45 0.01 0.00    -226.7268710640     0.87  
|   20     0.0000000769      -0.0000000056  0.38 0.43 0.01 0.00    -226.7268710696     0.82  
|   21     0.0000000781      -0.0000000045  0.33 0.38 0.01 0.00    -226.7268710741     0.71  
|   22     0.0000000732      +0.0000000013  0.37 0.42 0.01 0.00    -226.7268710728     0.79  
|   23     0.0000000736      -0.0000000032  0.42 0.45 0.01 0.00    -226.7268710760     0.87  
|   24     0.0000000693      +0.0000000047  0.49 0.54 0.01 0.00    -226.7268710713     1.03  
|   25     0.0000000744      +0.0000000044  0.93 1.10 0.01 0.00    -226.7268710669     2.03  
|   26     0.0000000620      +0.0000000033  0.50 0.55 0.01 0.00    -226.7268710636     1.06  
|   27     0.0000000339      -0.0000000004  0.56 0.59 0.01 0.00    -226.7268710640     1.16  
|   28     0.0000000561      +0.0000000045  0.52 0.57 0.01 0.00    -226.7268710595     1.09  
|   29     0.0000000883      +0.0000000031  0.48 0.52 0.01 0.00    -226.7268710564     1.01  
|   30     0.0000000617      -0.0000000031  0.42 0.48 0.01 0.00    -226.7268710595     0.90  
|   31     0.0000000555      +0.0000000003  0.46 0.49 0.01 0.00    -226.7268710592     0.96  
|   32     0.0000000944      +0.0000000099  0.52 0.58 0.01 0.00    -226.7268710493     1.11  
|   33     0.0000000483      -0.0000000177  0.93 1.10 0.01 0.00    -226.7268710669     2.03  
|   34     0.0000000629      +0.0000000075  0.48 0.52 0.01 0.00    -226.7268710595     1.01  
|   35     0.0000000687      -0.0000000113  0.54 0.58 0.01 0.00    -226.7268710708     1.12  
|   36     0.0000000670      +0.0000000035  0.54 0.59 0.01 0.00    -226.7268710673     1.14  
|   37     0.0000000702      +0.0000000061  0.50 0.53 0.01 0.00    -226.7268710612     1.03  
|   38     0.0000000728      +0.0000000100  0.47 0.51 0.01 0.00    -226.7268710512     0.99  
|   39     0.0000000766      +0.0000000045  0.49 0.52 0.01 0.00    -226.7268710467     1.01  
|   40     0.0000000972      -0.0000000076  0.56 0.61 0.01 0.00    -226.7268710543     1.18  
|   41     0.0000000526      -0.0000000127  0.93 1.10 0.01 0.00    -226.7268710669     2.03  
|   42     0.0000000486      -0.0000000034  0.51 0.56 0.01 0.00    -226.7268710704     1.07  
|   43     0.0000000489      +0.0000000068  0.58 0.62 0.02 0.00    -226.7268710636     1.23  
|   44     0.0000000429      +0.0000000052  0.54 0.59 0.03 0.00    -226.7268710583     1.17  
|   45     0.0000000501      +0.0000000046  0.53 0.57 0.01 0.00    -226.7268710538     1.11  
|   46     0.0000000596      +0.0000000043  0.45 0.51 0.01 0.00    -226.7268710494     0.97  
|   47     0.0000000590      +0.0000000029  0.53 0.57 0.01 0.00    -226.7268710465     1.11  
|   48     0.0000000437      -0.0000000019  0.52 0.57 0.03 0.00    -226.7268710484     1.12  
|   49     0.0000000303      -0.0000000185  0.93 1.11 0.01 0.00    -226.7268710669     2.04  
|   50     0.0000000326      -0.0000000042  0.53 0.58 0.01 0.00    -226.7268710711     1.12  
|   51     0.0000000315      +0.0000000042  0.93 1.11 0.01 0.00    -226.7268710669     2.04  
|   52     0.0000000314      +0.0000000000  0.93 1.13 0.01 0.00    -226.7268710669     2.06  
|   53     0.0000000267      -0.0000000000  0.93 1.11 0.01 0.00    -226.7268710669     2.05  
|   54     0.0000000447      +0.0000000000  0.93 1.13 0.01 0.00    -226.7268710669     2.06  
|   55     0.0000000354      -0.0000000000  0.93 1.10 0.01 0.00    -226.7268710669     2.04  
|   56     0.0000000252      -0.0000000000  0.93 1.14 0.01 0.00    -226.7268710669     2.07  
|   57     0.0000000217      +0.0000000000  0.93 1.11 0.01 0.00    -226.7268710669     2.04  
|   58     0.0000000168      +0.0000000000  0.93 1.12 0.01 0.00    -226.7268710669     2.06  
|   59     0.0000000060      +0.0000000000  0.93 1.11 0.01 0.00    -226.7268710669     2.04  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268710669 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000003, 0.000005} (|D| = 0.000006) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 82.73 sec 

| Job finished: Wed Oct  2 22:57:00 2024



==> anc/files/thresholds/Benzene_1x_supercell/double/12/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../benzene.xyz
precision double
guess     sad
threall   1.0e-12
periodic_cutoff_all 1.0e-12
charge    0
spinmult  1
periodic  yes
convthre  1e-8
purify    no
timings   yes
end


==> anc/files/thresholds/Benzene_1x_supercell/double/12/tc_hf_pbc.out <==
| Use device 6 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 22:57:01 2024
| On fire-21-02 (available memory: 171395 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g6  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffcd6b2c000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f179c4ea000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f179c4ce000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f179c0e4000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f179bffb000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f179a400000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f179a0a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f179bff5000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f179bfca000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f179828b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f1797e31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f1797c00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f179bfbd000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f179bfb7000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f179bf9b000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f179bf95000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f173f2ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f179bed2000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f1724434000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f1724088000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f1721cbe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f1721bc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f172157a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f17210e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f1797e12000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f17210b4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f1720de1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f1720d80000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f1720cdc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f172089a000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f171ebb9000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f171e800000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f1718000000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f170d200000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f16fd400000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f16f6200000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f16d3a00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f16d23d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f16d2000000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f16d1dd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f16d1800000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f16d1400000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f171eb99000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f171eb21000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f16d11d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f179c5a0000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f171eaf7000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f171ead6000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f171eab7000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f1717f93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f171e7ec000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f1717f3f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f170d1a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f171e7db000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f16fd331000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f171e7cd000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f171eab0000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f171eaab000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f16fd307000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f16d1c5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f171e7c8000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f16ce000000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f16d1656000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f16cde15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f16fd2bf000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f16fd279000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f16f617e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f16cdd4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f16fd24a000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f1717f39000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f16f6170000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f16f6155000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f16f6132000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f16cdc0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f16d23b9000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f1717f32000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f16d23a5000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f16d2398000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 17
|  AVAILABLE: 983
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../benzene.xyz
                precision double
                    guess sad
                  threall 1.0e-12
      periodic_cutoff_all 1.0e-12
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-8
                   purify no
                  timings yes
-----------------------------------
Jobname: benzene
Scratch data will be generated
Scratch directory: ./scr.benzene
| Random number seed: 805288581

XYZ coordinates ../benzene.xyz
Molden File Output: ./scr.benzene/benzene.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-08
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: DOUBLE
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382



Basis set:       def2-svp
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913184 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817562451    -228.8489791475  0.16 0.82 0.00 0.00    -228.8489791475     0.98  
|    2     0.0957184558      +2.1825856033  1.38 1.84 0.01 0.00    -226.6663935441     3.23  
|    3     0.0471759458      -0.0517510683  1.37 1.79 0.01 0.00    -226.7181446124     3.17  
|    4     0.0147870631      -0.0076099491  1.34 1.77 0.01 0.00    -226.7257545615     3.12  
|    5     0.0007175457      -0.0011128877  1.32 1.72 0.01 0.00    -226.7268674492     3.04  
|    6     0.0002019979      -0.0000015401  1.22 1.60 0.01 0.00    -226.7268689893     2.82  
|    7     0.0000577370      -0.0000001948  1.16 1.54 0.02 0.00    -226.7268691841     2.72  
|    8     0.0000072561      -0.0000000205  1.11 1.47 0.01 0.00    -226.7268692046     2.59  
|    9     0.0000006363      +0.0000000011  1.37 1.82 0.01 0.00    -226.7268692034     3.20  
|   10     0.0000003868      -0.0000000008  0.92 1.21 0.01 0.00    -226.7268692042     2.14  
|   11     0.0000000779      -0.0000000001  0.86 1.12 0.01 0.00    -226.7268692043     1.99  
|   12     0.0000000455      +0.0000000005  0.81 1.07 0.01 0.00    -226.7268692039     1.88  
|   13     0.0000000030      -0.0000000002  0.74 0.99 0.01 0.00    -226.7268692041     1.75  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268692041 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000003, 0.000005} (|D| = 0.000006) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 32.72 sec 

| Job finished: Wed Oct  2 22:57:46 2024



==> anc/files/thresholds/Benzene_1x_supercell/double/14/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../benzene.xyz
precision double
guess     sad
threall   1.0e-14
periodic_cutoff_all 1.0e-14
charge    0
spinmult  1
periodic  yes
convthre  1e-8
purify    no
timings   yes
end


==> anc/files/thresholds/Benzene_1x_supercell/double/14/tc_hf_pbc.out <==
| Use device 6 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 22:57:46 2024
| On fire-21-02 (available memory: 169014 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g6  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffec8b71000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f7df0eb5000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f7df0e99000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f7df0aaf000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f7df09c6000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f7deee00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f7deeaa8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f7df09c0000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f7df0995000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f7decc8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f7dec831000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f7dec600000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f7df0988000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f7df0982000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f7df0966000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f7df0960000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f7d93cba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f7d93bf9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f7d78d73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f7d789c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f7d765fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f7d76505000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f7d75eb9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f7d75a28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f7df093f000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f7df090a000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f7d75755000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f7d756f4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f7d75650000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f7d7520e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f7d7352d000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f7d73200000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f7d6ca00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f7d61c00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f7d51e00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f7d4ac00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f7d28400000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f7d26dd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f7d26a00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f7d267d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f7d26200000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f7d25e00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f7df08e4000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f7d734b5000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f7d25bd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f7df0f6b000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f7d731d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f7dec810000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f7d6c9e1000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f7d6c974000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f7d731c2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f7d61bac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f7d51da1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f7d6c963000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f7d51cd2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f7df08d2000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f7dec80b000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f7d734b0000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f7d6c939000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f7d2665a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f7d734a9000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f7d22a00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f7d26056000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f7d22815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f7d51c8a000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f7d51c44000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f7d4ab7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f7d2274a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f7d4ab4f000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f7d61ba6000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f7d4ab41000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f7d26db6000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f7d26d93000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f7d2260f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f7d26d7b000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f7d4ab3a000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f7d26d67000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f7d4ab2d000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 23
|  AVAILABLE: 977
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../benzene.xyz
                precision double
                    guess sad
                  threall 1.0e-14
      periodic_cutoff_all 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-8
                   purify no
                  timings yes
-----------------------------------
Jobname: benzene
Scratch data will be generated
Scratch directory: ./scr.benzene
| Random number seed: 1323018427

XYZ coordinates ../benzene.xyz
Molden File Output: ./scr.benzene/benzene.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-08
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: DOUBLE
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382



Basis set:       def2-svp
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913562 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817562663    -228.8489791508  0.21 1.27 0.00 0.00    -228.8489791508     1.48  
|    2     0.0957184557      +2.1825857727  2.06 2.79 0.01 0.00    -226.6663933780     4.86  
|    3     0.0471759448      -0.0517510654  2.06 2.78 0.01 0.00    -226.7181444434     4.85  
|    4     0.0147870610      -0.0076099470  2.02 2.73 0.01 0.00    -226.7257543904     4.76  
|    5     0.0007175444      -0.0011128897  2.00 2.70 0.01 0.00    -226.7268672801     4.70  
|    6     0.0002019984      -0.0000015405  1.88 2.51 0.01 0.00    -226.7268688206     4.40  
|    7     0.0000577370      -0.0000001951  1.82 2.44 0.01 0.00    -226.7268690157     4.27  
|    8     0.0000072560      -0.0000000209  1.76 2.34 0.01 0.00    -226.7268690365     4.10  
|    9     0.0000006365      -0.0000000003  2.05 2.81 0.01 0.00    -226.7268690368     4.86  
|   10     0.0000003869      -0.0000000000  1.56 1.99 0.01 0.00    -226.7268690368     3.56  
|   11     0.0000000777      +0.0000000000  1.47 1.91 0.01 0.00    -226.7268690368     3.39  
|   12     0.0000000455      +0.0000000000  1.41 1.80 0.01 0.00    -226.7268690368     3.21  
|   13     0.0000000029      -0.0000000000  1.32 1.73 0.01 0.00    -226.7268690368     3.05  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268690368 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000003, 0.000005} (|D| = 0.000006) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 51.60 sec 

| Job finished: Wed Oct  2 22:58:51 2024



==> anc/files/thresholds/Benzene_1x_supercell/double/16/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../benzene.xyz
precision double
guess     sad
threall   1.0e-16
periodic_cutoff_all 1.0e-16
charge    0
spinmult  1
periodic  yes
convthre  1e-8
purify    no
timings   yes
end


==> anc/files/thresholds/Benzene_1x_supercell/double/16/tc_hf_pbc.out <==
| Use device 6 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 22:58:51 2024
| On fire-21-02 (available memory: 168621 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g6  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc7cb6d000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f1c9cb4f000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f1c9cb33000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f1c9c749000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f1c9c660000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f1c9aa00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f1c9a6a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f1c9c65a000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f1c9c62f000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f1c9888b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f1c98431000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f1c98200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f1c9c622000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f1c9c61c000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f1c9c600000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f1c9c5fa000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f1c3f8ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f1c9c537000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f1c24a34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f1c24688000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f1c222be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f1c221c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f1c21b7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f1c216e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f1c9c518000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f1c9c4e3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f1c21416000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f1c213b5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f1c21311000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f1c20ecf000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f1c1f1ee000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f1c1ee00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f1c18600000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f1c0d800000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f1bfda00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f1bf6800000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f1bd4000000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f1bd29d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f1bd2600000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f1bd23d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f1bd1e00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f1bd1a00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f1c98411000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f1c1f176000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f1bd17d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f1c9cc05000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f1c1f14c000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f1c1f12b000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f1c1f10c000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f1c18593000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f1c1f0f8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f1c1853f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f1c0d7a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f1c1f0e7000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f1bfd931000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f1c1f0d9000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f1c9c4d4000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f1c9840c000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f1c1f0af000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f1bd225a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f1c1f0aa000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f1bce600000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f1bd1c56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f1bce415000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f1bfd8e9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f1bfd8a3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f1bf677e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f1bce34a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f1c1edd1000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f1c1edc9000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f1c18531000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f1bfd888000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f1bfd865000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f1bce20f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f1bfd84d000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f1c1edc0000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f1bf676a000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f1bf675d000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 17
|  AVAILABLE: 983
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../benzene.xyz
                precision double
                    guess sad
                  threall 1.0e-16
      periodic_cutoff_all 1.0e-16
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-8
                   purify no
                  timings yes
-----------------------------------
Jobname: benzene
Scratch data will be generated
Scratch directory: ./scr.benzene
| Random number seed: 634767938

XYZ coordinates ../benzene.xyz
Molden File Output: ./scr.benzene/benzene.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-08
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: DOUBLE
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382



Basis set:       def2-svp
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913563 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817562666    -228.8489791512  0.29 1.86 0.00 0.00    -228.8489791512     2.15  
|    2     0.0957184557      +2.1825857732  2.91 4.17 0.01 0.00    -226.6663933780     7.09  
|    3     0.0471759449      -0.0517510654  2.91 4.02 0.01 0.00    -226.7181444433     6.94  
|    4     0.0147870610      -0.0076099470  2.87 4.09 0.01 0.00    -226.7257543903     6.97  
|    5     0.0007175444      -0.0011128897  2.84 3.92 0.01 0.00    -226.7268672801     6.77  
|    6     0.0002019984      -0.0000015405  2.73 3.84 0.01 0.00    -226.7268688205     6.58  
|    7     0.0000577370      -0.0000001951  2.66 3.63 0.01 0.00    -226.7268690156     6.30  
|    8     0.0000072560      -0.0000000209  2.59 3.62 0.01 0.00    -226.7268690365     6.21  
|    9     0.0000006365      -0.0000000002  2.89 4.04 0.01 0.00    -226.7268690367     6.94  
|   10     0.0000003869      -0.0000000000  2.35 3.17 0.01 0.00    -226.7268690367     5.52  
|   11     0.0000000777      -0.0000000000  2.26 2.95 0.01 0.00    -226.7268690367     5.22  
|   12     0.0000000455      +0.0000000000  2.17 2.91 0.01 0.00    -226.7268690367     5.10  
|   13     0.0000000029      -0.0000000000  2.09 2.72 0.01 0.00    -226.7268690367     4.82  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268690367 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000003, 0.000005} (|D| = 0.000006) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 76.74 sec 

| Job finished: Wed Oct  2 23:00:23 2024



==> anc/files/thresholds/Benzene_1x_supercell/double/18/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../benzene.xyz
precision double
guess     sad
threall   1.0e-18
periodic_cutoff_all 1.0e-18
charge    0
spinmult  1
periodic  yes
convthre  1e-8
purify    no
timings   yes
end


==> anc/files/thresholds/Benzene_1x_supercell/double/18/tc_hf_pbc.out <==
| Use device 6 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 23:00:23 2024
| On fire-21-02 (available memory: 168763 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g6  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffeed1a6000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fc67d6d0000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fc67d6b4000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fc67d2ca000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fc67d1e1000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fc67b600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fc67b2a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fc67d1db000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fc67d1b0000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fc67948b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fc679031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fc678e00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fc67d1a3000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fc67d19d000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fc67d181000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fc67d17b000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fc6204ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fc6203f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fc605573000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fc6051c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fc602dfd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fc602d05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fc6026b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fc602228000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fc67d15a000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fc67d125000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fc601f55000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fc601ef4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fc601e50000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fc601a0e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fc5ffd2d000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fc5ffa00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fc5f9200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fc5ee400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fc5de600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fc5d7400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fc5b4c00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fc5b35d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fc5b3200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fc5b2fd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fc5b2a00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fc5b2600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fc67d0ff000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fc5ffcb5000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fc5b23d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fc67d786000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fc67d0d5000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fc679010000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fc5ff9e1000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fc5f9193000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fc5ff9cd000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fc5f913f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fc5ee3a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fc5de5ef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fc5de520000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fc5f9131000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fc67900b000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fc5ffcb0000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fc5de4f6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fc5b2e5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fc5ffca9000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fc5af200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fc5b2856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fc5af015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fc5de4ae000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fc5de468000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fc5d737e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fc5aef4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fc5d734f000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fc5ff9c1000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fc5de45a000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fc5d7334000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fc5b35ae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fc5aee0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fc5b3596000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fc5de451000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fc5b3582000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fc5de444000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 19
|  AVAILABLE: 981
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../benzene.xyz
                precision double
                    guess sad
                  threall 1.0e-18
      periodic_cutoff_all 1.0e-18
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-8
                   purify no
                  timings yes
-----------------------------------
Jobname: benzene
Scratch data will be generated
Scratch directory: ./scr.benzene
| Random number seed: 878466585

XYZ coordinates ../benzene.xyz
Molden File Output: ./scr.benzene/benzene.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-08
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: DOUBLE
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382



Basis set:       def2-svp
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913563 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817562663    -228.8489791502  0.35 2.67 0.00 0.00    -228.8489791502     3.03  
|    2     0.0957184557      +2.1825857722  3.95 5.93 0.02 0.00    -226.6663933780     9.91  
|    3     0.0471759448      -0.0517510653  3.96 5.75 0.01 0.00    -226.7181444433     9.72  
|    4     0.0147870610      -0.0076099470  3.91 5.83 0.01 0.00    -226.7257543903     9.75  
|    5     0.0007175444      -0.0011128897  3.87 5.62 0.01 0.00    -226.7268672801     9.50  
|    6     0.0002019984      -0.0000015405  3.76 5.50 0.01 0.00    -226.7268688205     9.27  
|    7     0.0000577370      -0.0000001951  3.70 5.26 0.01 0.00    -226.7268690156     8.96  
|    8     0.0000072560      -0.0000000209  3.63 5.26 0.01 0.00    -226.7268690365     8.90  
|    9     0.0000006365      -0.0000000002  3.93 5.79 0.01 0.00    -226.7268690367     9.73  
|   10     0.0000003869      -0.0000000000  3.40 4.73 0.01 0.00    -226.7268690367     8.14  
|   11     0.0000000777      -0.0000000000  3.27 4.43 0.02 0.00    -226.7268690367     7.72  
|   12     0.0000000455      +0.0000000000  3.17 4.42 0.01 0.00    -226.7268690367     7.59  
|   13     0.0000000029      -0.0000000000  3.07 4.12 0.01 0.00    -226.7268690367     7.20  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268690367 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000003, 0.000005} (|D| = 0.000006) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 109.53 sec 

| Job finished: Wed Oct  2 23:02:28 2024



==> anc/files/thresholds/Benzene_1x_supercell/double/20/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../benzene.xyz
precision double
guess     sad
threall   1.0e-20
periodic_cutoff_all 1.0e-20
charge    0
spinmult  1
periodic  yes
convthre  1e-8
purify    no
timings   yes
end


==> anc/files/thresholds/Benzene_1x_supercell/double/20/tc_hf_pbc.out <==
| Use device 6 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 23:02:29 2024
| On fire-21-02 (available memory: 169868 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g6  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffee8d3c000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f8d2af5e000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f8d2af42000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f8d2ab58000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f8d2aa6f000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f8d28e00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f8d28aa8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f8d2aa69000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f8d2aa3e000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f8d26c8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f8d26831000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f8d26600000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f8d2aa31000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f8d2aa2b000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f8d2aa0f000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f8d2aa09000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f8ccdcba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f8d2a946000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f8cb2e34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f8cb2a88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f8cb06be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f8cb05c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f8caff7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f8cafae9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f8d2a927000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f8d2a8f2000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f8caf816000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f8caf7b5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f8caf711000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f8caf2cf000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f8cad5ee000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f8cad200000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f8ca6a00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f8c9bc00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f8c8be00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f8c84c00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f8c62400000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f8c60dd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f8c60a00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f8c607d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f8c60200000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f8c5fe00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f8d26811000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f8cad576000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f8c5fbd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f8d2b014000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f8cad54c000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f8cad52b000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f8cad50c000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f8ca6993000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f8d2a8d6000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f8cad4b8000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f8ca6934000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f8cad1ef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f8c8bd31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f8cad4aa000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f8d2680c000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f8cad1ea000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f8cad1c0000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f8c6065a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f8c9bbfb000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f8c5ca00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f8c60056000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f8c5c815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f8c9bbb3000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f8c8bceb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f8c8bc69000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f8c84b35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f8c60da2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f8c9bbad000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f8c8bc5b000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f8c60d87000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f8c60d64000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f8c5c6da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f8c8bc43000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f8c9bba6000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f8c60d50000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f8c60d43000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 16
|  AVAILABLE: 984
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../benzene.xyz
                precision double
                    guess sad
                  threall 1.0e-20
      periodic_cutoff_all 1.0e-20
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-8
                   purify no
                  timings yes
-----------------------------------
Jobname: benzene
Scratch data will be generated
Scratch directory: ./scr.benzene
| Random number seed: 1949565028

XYZ coordinates ../benzene.xyz
Molden File Output: ./scr.benzene/benzene.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-08
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: DOUBLE
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382



Basis set:       def2-svp
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913563 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817562660    -228.8489791471  0.46 3.76 0.00 0.00    -228.8489791471     4.22  
|    2     0.0957184555      +2.1825857689  5.25 8.22 0.02 0.00    -226.6663933782    13.49  
|    3     0.0471759446      -0.0517510652  5.26 8.06 0.01 0.00    -226.7181444434    13.34  
|    4     0.0147870610      -0.0076099469  5.19 8.13 0.01 0.00    -226.7257543903    13.32  
|    5     0.0007175444      -0.0011128897  5.16 7.89 0.01 0.00    -226.7268672801    13.06  
|    6     0.0002019984      -0.0000015405  5.03 7.75 0.01 0.00    -226.7268688205    12.80  
|    7     0.0000577369      -0.0000001951  4.96 7.44 0.01 0.00    -226.7268690156    12.41  
|    8     0.0000072560      -0.0000000209  4.89 7.43 0.01 0.00    -226.7268690365    12.33  
|    9     0.0000006365      -0.0000000002  5.34 8.09 0.01 0.00    -226.7268690367    13.44  
|   10     0.0000003869      -0.0000000000  4.66 6.78 0.01 0.00    -226.7268690367    11.44  
|   11     0.0000000777      -0.0000000000  4.54 6.46 0.01 0.00    -226.7268690367    11.00  
|   12     0.0000000455      -0.0000000000  4.43 6.38 0.01 0.00    -226.7268690367    10.82  
|   13     0.0000000029      +0.0000000000  4.33 6.14 0.01 0.00    -226.7268690367    10.48  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268690367 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000003, 0.000005} (|D| = 0.000006) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 152.28 sec 

| Job finished: Wed Oct  2 23:05:17 2024



==> anc/files/thresholds/Benzene_1x_supercell/double/8/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../benzene.xyz
precision double
guess     sad
threall   1.0e-8
periodic_cutoff_all 1.0e-8
charge    0
spinmult  1
periodic  yes
convthre  1e-8
purify    no
timings   yes
end


==> anc/files/thresholds/Benzene_1x_supercell/double/8/tc_hf_pbc.out <==
| Use device 6 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 22:54:28 2024
| On fire-21-02 (available memory: 172023 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g6  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fffdd5c9000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f51384a2000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f5138486000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f513809c000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f5137fb3000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f5136400000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f51360a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f5137fad000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f5137f82000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f513428b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f5133e31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f5133c00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f5137f75000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f5137f6f000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f5137f53000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f5137f4d000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f50db2ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f50db1f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f50c0373000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f50bffc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f50bdbfd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f50bdb05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f50bd4b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f50bd028000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f5137f2c000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f5137ef7000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f50bcd55000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f50bccf4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f50bcc50000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f50bc80e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f50bab2d000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f50ba800000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f50b4000000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f50a9200000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f5099400000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f5092200000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f506fa00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f506e3d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f506e000000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f506ddd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f506d800000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f506d400000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f5137ed1000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f50baab5000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f506d1d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f5138558000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f50ba7d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f5133e0e000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f50b3fe1000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f50b3f74000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f50ba7c2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f50a91ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f50993a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f50b3f63000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f50992d2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f50b3f55000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f50baab0000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f50baaab000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f50992a8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f506dc5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f50b3f50000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f506a000000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f506d656000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f5069e15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f5099260000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f50921ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f5092138000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f5069d4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f506e3a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f50b3f48000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f50b3f3a000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f5099245000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f506e37f000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f5069c0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f506e367000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f50b3f31000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f506e353000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f509212b000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 18
|  AVAILABLE: 982
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../benzene.xyz
                precision double
                    guess sad
                  threall 1.0e-8
      periodic_cutoff_all 1.0e-8
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-8
                   purify no
                  timings yes
-----------------------------------
Jobname: benzene
Scratch data will be generated
Scratch directory: ./scr.benzene
| Random number seed: 657080244

XYZ coordinates ../benzene.xyz
Molden File Output: ./scr.benzene/benzene.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-08
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: DOUBLE
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382



Basis set:       def2-svp
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597244484999 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2811441179    -228.8489039798  0.08 0.29 0.00 0.00    -228.8489039798     0.37  
|    2     0.0957624133      +2.1802157635  0.55 0.66 0.01 0.00    -226.6686882163     1.22  
|    3     0.0472374151      -0.0517597095  0.56 0.65 0.01 0.00    -226.7204479258     1.21  
|    4     0.0147861963      -0.0076351683  0.55 0.66 0.01 0.00    -226.7280830941     1.21  
|    5     0.0007179570      -0.0011127951  0.55 0.64 0.01 0.00    -226.7291958892     1.20  
|    6     0.0002021263      -0.0000015397  0.54 0.64 0.01 0.00    -226.7291974290     1.18  
|    7     0.0000575937      -0.0000001981  0.52 0.62 0.01 0.00    -226.7291976271     1.15  
|    8     0.0000072550      -0.0000000231  0.50 0.61 0.01 0.00    -226.7291976501     1.12  
|    9     0.0000006363      +0.0000000053  0.55 0.65 0.01 0.00    -226.7291976449     1.21  
|   10     0.0000003843      -0.0000000116  0.45 0.54 0.01 0.00    -226.7291976565     0.99  
|   11     0.0000000808      -0.0000000023  0.41 0.49 0.01 0.00    -226.7291976588     0.91  
|   12     0.0000000391      +0.0000000076  0.39 0.46 0.01 0.00    -226.7291976512     0.86  
|   13     0.0000000249      -0.0000000029  0.37 0.43 0.01 0.00    -226.7291976541     0.80  
|   14     0.0000000115      +0.0000000040  0.37 0.42 0.01 0.00    -226.7291976501     0.80  
|   15     0.0000000763      -0.0000000076  0.33 0.39 0.01 0.00    -226.7291976577     0.72  
|   16     0.0000001473      +0.0000000027  0.27 0.32 0.01 0.00    -226.7291976550     0.59  
|   17     0.0000000570      +0.0000000101  0.55 0.65 0.01 0.00    -226.7291976449     1.21  
|   18     0.0000000440      -0.0000000026  0.32 0.37 0.01 0.00    -226.7291976475     0.70  
|   19     0.0000000603      +0.0000000015  0.28 0.32 0.01 0.00    -226.7291976460     0.61  
|   20     0.0000000682      +0.0000000063  0.28 0.32 0.01 0.00    -226.7291976397     0.60  
|   21     0.0000000785      -0.0000000027  0.28 0.32 0.01 0.00    -226.7291976424     0.60  
|   22     0.0000000626      -0.0000000004  0.29 0.34 0.01 0.00    -226.7291976428     0.64  
|   23     0.0000000602      +0.0000000063  0.30 0.34 0.01 0.00    -226.7291976365     0.64  
|   24     0.0000000611      +0.0000000053  0.30 0.35 0.01 0.00    -226.7291976312     0.66  
|   25     0.0000000661      -0.0000000137  0.55 0.66 0.01 0.00    -226.7291976449     1.21  
|   26     0.0000001040      +0.0000000029  0.35 0.41 0.01 0.00    -226.7291976420     0.77  
|   27     0.0000000932      -0.0000000003  0.38 0.43 0.01 0.00    -226.7291976423     0.81  
|   28     0.0000000713      -0.0000000025  0.36 0.42 0.01 0.00    -226.7291976448     0.79  
|   29     0.0000000729      -0.0000000022  0.36 0.42 0.01 0.00    -226.7291976470     0.79  
|   30     0.0000000648      -0.0000000027  0.37 0.43 0.01 0.00    -226.7291976497     0.80  
|   31     0.0000000751      -0.0000000028  0.35 0.40 0.01 0.00    -226.7291976526     0.76  
|   32     0.0000001495      +0.0000000023  0.37 0.43 0.01 0.00    -226.7291976503     0.80  
|   33     0.0000000454      +0.0000000054  0.55 0.65 0.01 0.00    -226.7291976449     1.20  
|   34     0.0000000202      -0.0000000057  0.36 0.42 0.01 0.00    -226.7291976506     0.78  
|   35     0.0000000247      +0.0000000096  0.35 0.41 0.01 0.00    -226.7291976410     0.77  
|   36     0.0000000428      -0.0000000108  0.33 0.39 0.01 0.00    -226.7291976518     0.73  
|   37     0.0000000280      +0.0000000044  0.30 0.35 0.01 0.00    -226.7291976474     0.66  
|   38     0.0000000283      -0.0000000052  0.31 0.35 0.01 0.00    -226.7291976525     0.67  
|   39     0.0000000217      -0.0000000047  0.32 0.36 0.01 0.00    -226.7291976572     0.68  
|   40     0.0000000197      +0.0000000022  0.27 0.32 0.01 0.00    -226.7291976550     0.60  
|   41     0.0000000246      +0.0000000101  0.55 0.65 0.01 0.00    -226.7291976449     1.20  
|   42     0.0000000331      +0.0000000064  0.30 0.35 0.01 0.00    -226.7291976384     0.66  
|   43     0.0000000412      +0.0000000051  0.24 0.28 0.01 0.00    -226.7291976333     0.53  
|   44     0.0000000837      -0.0000000036  0.27 0.32 0.01 0.00    -226.7291976369     0.59  
|   45     0.0000001026      -0.0000000003  0.28 0.32 0.01 0.00    -226.7291976373     0.61  
|   46     0.0000000875      +0.0000000021  0.28 0.32 0.01 0.00    -226.7291976352     0.60  
|   47     0.0000000945      +0.0000000037  0.32 0.37 0.01 0.00    -226.7291976314     0.69  
|   48     0.0000000474      -0.0000000061  0.31 0.36 0.01 0.00    -226.7291976375     0.67  
|   49     0.0000000188      -0.0000000074  0.55 0.65 0.01 0.00    -226.7291976449     1.20  
|   50     0.0000000202      +0.0000000000  0.28 0.34 0.01 0.00    -226.7291976448     0.63  
|   51     0.0000000144      -0.0000000000  0.55 0.65 0.01 0.00    -226.7291976449     1.21  
|   52     0.0000000141      +0.0000000000  0.55 0.66 0.01 0.00    -226.7291976449     1.21  
|   53     0.0000000131      -0.0000000000  0.55 0.65 0.01 0.00    -226.7291976449     1.21  
|   54     0.0000000101      -0.0000000000  0.55 0.66 0.01 0.00    -226.7291976449     1.21  
|   55     0.0000000104      +0.0000000000  0.55 0.65 0.01 0.00    -226.7291976449     1.21  
|   56     0.0000000119      -0.0000000000  0.55 0.66 0.01 0.00    -226.7291976449     1.21  
|   57     0.0000000151      +0.0000000000  0.55 0.65 0.01 0.00    -226.7291976449     1.20  
|   58     0.0000000081      -0.0000000000  0.55 0.66 0.01 0.00    -226.7291976449     1.22  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7291976449 a.u.
HOMO-LUMO GAP: 8.170 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000003, 0.000005} (|D| = 0.000006) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 51.16 sec 

| Job finished: Wed Oct  2 22:55:27 2024



==> anc/files/thresholds/Benzene_1x_supercell/double/benzene.xyz <==
12
3D 7.440000 9.550000 6.920000 90.000000 90.000000 90.000000
C 1.576660 4.324590 1.962630
C 1.006760 3.439300 2.874690
C 2.575860 3.883380 1.103860
H 1.273860 5.336890 1.877520
H 0.207700 3.758270 3.534860
H 3.020020 4.557610 0.400100
C 1.424140 2.116620 2.896140
C 2.993240 2.560700 1.125310
C 2.423340 1.675410 2.037370
H 0.979980 1.442400 3.599900
H 3.792300 2.241730 0.465140
H 2.726140 0.663120 2.122480


==> anc/files/thresholds/Benzene_1x_supercell/mixed/10/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../benzene.xyz
precision mixed
guess     sad
threall   1.0e-10
periodic_cutoff_all 1.0e-10
charge    0
spinmult  1
periodic  yes
convthre  1e-8
purify    no
timings   yes
end


==> anc/files/thresholds/Benzene_1x_supercell/mixed/10/tc_hf_pbc.out <==
| Use device 1 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 15:36:50 2024
| On fire-21-02 (available memory: 262225 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffe497e7000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fb6530cd000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fb6530b1000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fb652cc7000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fb652bde000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fb651000000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fb650ca8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fb652bd8000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fb652bad000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fb64ee8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fb64ea31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fb64e800000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fb652ba0000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fb652b9a000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fb652b7e000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fb652b78000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fb5f5eba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fb5f5df9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fb5daf73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fb5dabc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fb5d87fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fb5d8705000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fb5d80b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fb5d7c28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fb652b57000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fb652b22000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fb5d7955000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fb5d78f4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fb5d7850000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fb5d740e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fb5d572d000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fb5d5400000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fb5cec00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fb5c3e00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fb5b4000000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fb5ace00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fb58a600000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fb588fd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fb588c00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fb5889d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fb588400000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fb588000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fb652afc000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fb5d56b5000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fb587dd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fb653183000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fb652ad2000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fb64ea0e000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fb5d53e1000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fb5ceb93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fb5d53cd000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fb5ceb3f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fb5c3da1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fb5b3fef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fb5b3f20000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fb5ceb31000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fb5d56b0000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fb5d56ab000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fb5b3ef6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fb58885a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fb5d53c8000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fb584c00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fb588256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fb584a15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fb5b3eae000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fb5b3e68000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fb5acd7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fb58494a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fb5acd4f000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fb5b3e62000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fb5b3e54000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fb5acd34000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fb588fae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fb58480f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fb588f96000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fb5b3e4d000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fb588f82000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fb588f75000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 27
|  AVAILABLE: 973
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../benzene.xyz
                precision mixed
                    guess sad
                  threall 1.0e-10
      periodic_cutoff_all 1.0e-10
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-8
                   purify no
                  timings yes
-----------------------------------
Jobname: benzene
Scratch data will be generated
Scratch directory: ./scr.benzene
| Random number seed: 565618190

XYZ coordinates ../benzene.xyz
Molden File Output: ./scr.benzene/benzene.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-08
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382



Basis set:       def2-svp
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247904265 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817494168    -228.8489789924  0.13 0.48 0.00 0.00    -228.8489789924     0.61  
|    2     0.0957184877      +2.1825836924  0.82 1.09 0.01 0.00    -226.6663953000     1.91  
|    3     0.0471760216      -0.0517511553  0.78 1.03 0.02 0.00    -226.7181464553     1.82  
|    4     0.0147870716      -0.0076100073  0.74 0.98 0.01 0.00    -226.7257564626     1.73  
|    5     0.0007175528      -0.0011124013  0.70 0.91 0.01 0.00    -226.7268688639     1.61  
|    6     0.0002018779      -0.0000015352  0.58 0.72 0.01 0.00    -226.7268703991     1.30  
|    7     0.0000578771      -0.0000001942  0.49 0.61 0.01 0.00    -226.7268705933     1.11  
|    8     0.0000072729      -0.0000000222  0.42 0.54 0.00 0.00    -226.7268706155     0.97  
|    9     0.0000375830      -0.0000004414  0.80 1.09 0.01 0.00    -226.7268710569     1.89  
|   10     0.0000379222      +0.0000000017  0.32 0.33 0.01 0.00    -226.7268710552     0.65  
|   11     0.0000187635      -0.0000000057  0.46 0.54 0.01 0.00    -226.7268710609     1.01  
|   12     0.0000014348      -0.0000000022  0.46 0.55 0.02 0.00    -226.7268710631     1.03  
|   13     0.0000006260      +0.0000000072  0.36 0.35 0.01 0.00    -226.7268710558     0.72  
|   14     0.0000001465      +0.0000000074  0.34 0.33 0.01 0.00    -226.7268710484     0.67  
|   15     0.0000000332      -0.0000000014  0.29 0.29 0.00 0.00    -226.7268710499     0.59  
|   16     0.0000000147      +0.0000000032  0.27 0.26 0.00 0.00    -226.7268710467     0.53  
|   17     0.0000001193      -0.0000000132  0.80 1.09 0.00 0.00    -226.7268710599     1.89  
|   18     0.0000001026      -0.0000000025  0.24 0.24 0.01 0.00    -226.7268710624     0.48  
|   19     0.0000001071      +0.0000000143  0.22 0.21 0.01 0.00    -226.7268710482     0.44  
|   20     0.0000001222      +0.0000000042  0.21 0.21 0.00 0.00    -226.7268710440     0.43  
|   21     0.0000001204      -0.0000000029  0.16 0.17 0.00 0.00    -226.7268710468     0.34  
|   22     0.0000001294      +0.0000000001  0.19 0.20 0.00 0.00    -226.7268710467     0.39  
|   23     0.0000001271      -0.0000000003  0.24 0.23 0.00 0.00    -226.7268710470     0.47  
|   24     0.0000001148      -0.0000000079  0.21 0.21 0.01 0.00    -226.7268710549     0.43  
|   25     0.0000001185      -0.0000000052  0.80 1.09 0.01 0.00    -226.7268710601     1.90  
|   26     0.0000001108      +0.0000000080  0.26 0.25 0.01 0.00    -226.7268710521     0.51  
|   27     0.0000001420      +0.0000000022  0.29 0.28 0.00 0.00    -226.7268710499     0.57  
|   28     0.0000001208      -0.0000000027  0.28 0.26 0.00 0.00    -226.7268710526     0.55  
|   29     0.0000001118      -0.0000000076  0.26 0.24 0.01 0.00    -226.7268710602     0.51  
|   30     0.0000001076      +0.0000000015  0.28 0.27 0.00 0.00    -226.7268710587     0.55  
|   31     0.0000001245      -0.0000000037  0.27 0.25 0.01 0.00    -226.7268710624     0.52  
|   32     0.0000001104      -0.0000000040  0.26 0.25 0.00 0.00    -226.7268710664     0.52  
|   33     0.0000206756      -0.0000002489  0.80 1.09 0.00 0.00    -226.7268713154     1.89  
|   34     0.0000206642      -0.0000000108  0.26 0.25 0.01 0.00    -226.7268713261     0.52  
|   35     0.0000206529      +0.0000000115  0.28 0.26 0.00 0.00    -226.7268713147     0.55  
|   36     0.0000206493      +0.0000000113  0.25 0.25 0.01 0.00    -226.7268713034     0.51  
|   37     0.0000206597      -0.0000000032  0.23 0.22 0.00 0.00    -226.7268713065     0.45  
|   38     0.0000206476      +0.0000000044  0.23 0.23 0.01 0.00    -226.7268713021     0.47  
|   39     0.0000206396      +0.0000000030  0.22 0.21 0.00 0.00    -226.7268712991     0.43  
|   40     0.0000206409      +0.0000000020  0.24 0.24 0.00 0.00    -226.7268712971     0.48  
|   41     0.0000000481      +0.0000002368  0.80 1.09 0.01 0.00    -226.7268710603     1.89  
|   42     0.0000000415      -0.0000000014  0.23 0.23 0.01 0.00    -226.7268710616     0.47  
|   43     0.0000000561      -0.0000000046  0.28 0.27 0.00 0.00    -226.7268710662     0.55  
|   44     0.0000001053      -0.0000000034  0.28 0.27 0.03 0.00    -226.7268710696     0.58  
|   45     0.0000001636      -0.0000000053  0.28 0.26 0.00 0.00    -226.7268710748     0.55  
|   46     0.0000001049      +0.0000000069  0.27 0.26 0.00 0.00    -226.7268710680     0.54  
|   47     0.0000001175      -0.0000000020  0.23 0.22 0.00 0.00    -226.7268710700     0.45  
|   48     0.0000001090      -0.0000000057  0.24 0.23 0.01 0.00    -226.7268710757     0.48  
|   49     0.0000000724      +0.0000000154  0.80 1.09 0.00 0.00    -226.7268710603     1.89  
|   50     0.0000000388      +0.0000000014  0.28 0.26 0.00 0.00    -226.7268710589     0.55  
|   51     0.0000000479      -0.0000000012  0.80 1.09 0.00 0.00    -226.7268710601     1.89  
|   52     0.0000000385      +0.0000000001  0.80 1.11 0.01 0.00    -226.7268710600     1.91  
|   53     0.0000000324      +0.0000000000  0.80 1.09 0.01 0.00    -226.7268710600     1.89  
|   54     0.0000000276      -0.0000000000  0.80 1.11 0.01 0.00    -226.7268710600     1.91  
|   55     0.0000206733      -0.0000002552  0.80 1.09 0.01 0.00    -226.7268713151     1.89  
|   56     0.0000000121      +0.0000002551  0.80 1.10 0.01 0.00    -226.7268710601     1.91  
|   57     0.0000000045      -0.0000000001  0.80 1.09 0.01 0.00    -226.7268710601     1.89  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268710601 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000003, 0.000005} (|D| = 0.000006) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 55.26 sec 

| Job finished: Mon Sep 30 15:37:55 2024



==> anc/files/thresholds/Benzene_1x_supercell/mixed/12/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../benzene.xyz
precision mixed
guess     sad
threall   1.0e-12
periodic_cutoff_all 1.0e-12
charge    0
spinmult  1
periodic  yes
convthre  1e-8
purify    no
timings   yes
end


==> anc/files/thresholds/Benzene_1x_supercell/mixed/12/tc_hf_pbc.out <==
| Use device 1 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 15:37:55 2024
| On fire-21-02 (available memory: 255457 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd3cbee000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007ff34b114000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007ff34b0f8000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007ff34ad0e000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007ff34ac25000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007ff349000000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007ff348ca8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007ff34ac1f000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007ff34abf4000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007ff346e8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007ff346a31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007ff346800000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007ff34abe7000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007ff34abe1000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007ff34abc5000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007ff34abbf000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007ff2edeba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007ff34aafc000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007ff2d3034000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007ff2d2c88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007ff2d08be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007ff2d07c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007ff2d017a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007ff2cfce9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007ff34aadd000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007ff2cfcb4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007ff2cf9e1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007ff2cf980000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007ff2cf8dc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007ff2cf49a000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007ff2cd7b9000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007ff2cd400000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007ff2c6c00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007ff2bbe00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007ff2ac000000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007ff2a4e00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007ff282600000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007ff280fd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007ff280c00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007ff2809d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007ff280400000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007ff280000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007ff346a11000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007ff2cd741000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007ff27fdd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007ff34b1ca000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007ff2cd717000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007ff2cd6f6000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007ff2cd6d7000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007ff2c6b93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007ff2cd6c3000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007ff2c6b3f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007ff2bbda1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007ff2cd6b2000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007ff2abf31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007ff2cd3f2000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007ff346a0c000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007ff2cd6ad000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007ff2cd3c8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007ff28085a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007ff2cd6a8000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007ff27cc00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007ff280256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007ff27ca15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007ff2abee9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007ff2abea3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007ff2a4d7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007ff27c94a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007ff2abe74000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007ff2c6b39000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007ff2abe66000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007ff2abe4b000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007ff2a4d5b000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007ff27c80f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007ff2a4d43000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007ff2c6b32000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007ff2a4d2f000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007ff280fc4000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 28
|  AVAILABLE: 972
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../benzene.xyz
                precision mixed
                    guess sad
                  threall 1.0e-12
      periodic_cutoff_all 1.0e-12
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-8
                   purify no
                  timings yes
-----------------------------------
Jobname: benzene
Scratch data will be generated
Scratch directory: ./scr.benzene
| Random number seed: 1810346635

XYZ coordinates ../benzene.xyz
Molden File Output: ./scr.benzene/benzene.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-08
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382



Basis set:       def2-svp
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913184 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817562447    -228.8489791490  0.17 0.73 0.00 0.00    -228.8489791490     0.89  
|    2     0.0957184569      +2.1825856121  1.13 1.63 0.01 0.00    -226.6663935370     2.77  
|    3     0.0471759461      -0.0517510776  1.07 1.54 0.01 0.00    -226.7181446146     2.62  
|    4     0.0147870667      -0.0076099456  1.01 1.44 0.01 0.00    -226.7257545602     2.45  
|    5     0.0007175502      -0.0011128823  0.95 1.33 0.02 0.00    -226.7268674425     2.30  
|    6     0.0002019969      -0.0000015419  0.77 1.05 0.01 0.00    -226.7268689844     1.82  
|    7     0.0000577367      -0.0000001939  0.67 0.91 0.01 0.00    -226.7268691783     1.60  
|    8     0.0000072562      -0.0000000215  0.58 0.80 0.01 0.00    -226.7268691998     1.39  
|    9     0.0000006410      +0.0000000137  1.10 1.64 0.01 0.00    -226.7268691860     2.74  
|   10     0.0000003804      +0.0000000009  0.47 0.52 0.01 0.00    -226.7268691852     1.00  
|   11     0.0000000861      -0.0000000005  0.41 0.47 0.01 0.00    -226.7268691857     0.88  
|   12     0.0000000409      +0.0000000004  0.40 0.45 0.01 0.00    -226.7268691854     0.85  
|   13     0.0000000080      +0.0000000001  0.36 0.41 0.01 0.00    -226.7268691852     0.77  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268691852 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000004, 0.000005} (|D| = 0.000006) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 22.15 sec 

| Job finished: Mon Sep 30 15:38:28 2024



==> anc/files/thresholds/Benzene_1x_supercell/mixed/14/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../benzene.xyz
precision mixed
guess     sad
threall   1.0e-14
periodic_cutoff_all 1.0e-14
charge    0
spinmult  1
periodic  yes
convthre  1e-8
purify    no
timings   yes
end


==> anc/files/thresholds/Benzene_1x_supercell/mixed/14/tc_hf_pbc.out <==
| Use device 1 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 15:38:28 2024
| On fire-21-02 (available memory: 261126 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffdf8b99000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f9205e9c000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f9205e80000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f9205a96000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f92059ad000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f9203e00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f9203aa8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f92059a7000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f920597c000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f9201c8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f9201831000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f9201600000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f920596f000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f9205969000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f920594d000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f9205947000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f91a8cba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f91a8bf9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f918dd73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f918d9c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f918b5fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f918b505000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f918aeb9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f918aa28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f9205926000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f92058f1000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f918a755000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f918a6f4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f918a650000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f918a20e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f918852d000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f9188200000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f9181a00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f9176c00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f9166e00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f915fc00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f913d400000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f913bdd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f913ba00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f913b7d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f913b200000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f913ae00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f9201811000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f91884b5000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f913abd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f9205f52000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f91881d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f91819df000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f91819c0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f9181953000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f92058d5000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f9176bac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f9166da1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f91881c5000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f9166cd2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f9181945000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f920180c000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f91884b0000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f9166ca8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f913b65a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f91884ab000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f9137a00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f913b056000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f9137815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f9166c60000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f915fbba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f915fb38000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f913774a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f913bda2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f918193f000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f9181931000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f9166c45000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f913bd7f000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f913760f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f913bd67000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f9176ba5000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f913bd53000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f915fb2b000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 23
|  AVAILABLE: 977
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../benzene.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
      periodic_cutoff_all 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-8
                   purify no
                  timings yes
-----------------------------------
Jobname: benzene
Scratch data will be generated
Scratch directory: ./scr.benzene
| Random number seed: 1740300856

XYZ coordinates ../benzene.xyz
Molden File Output: ./scr.benzene/benzene.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-08
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382



Basis set:       def2-svp
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913562 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817562659    -228.8489791542  0.22 1.04 0.00 0.00    -228.8489791542     1.26  
|    2     0.0957184610      +2.1825857839  1.59 2.27 0.01 0.00    -226.6663933703     3.87  
|    3     0.0471759429      -0.0517510714  1.52 2.17 0.01 0.00    -226.7181444416     3.70  
|    4     0.0147870655      -0.0076099390  1.43 2.03 0.01 0.00    -226.7257543806     3.47  
|    5     0.0007175491      -0.0011128875  1.36 1.93 0.01 0.00    -226.7268672681     3.30  
|    6     0.0002019974      -0.0000015425  1.12 1.51 0.01 0.00    -226.7268688106     2.64  
|    7     0.0000577367      -0.0000001943  0.99 1.35 0.01 0.00    -226.7268690050     2.35  
|    8     0.0000072561      -0.0000000219  0.88 1.20 0.01 0.00    -226.7268690269     2.09  
|    9     0.0000006407      +0.0000000079  1.56 2.32 0.01 0.00    -226.7268690189     3.88  
|   10     0.0000003799      +0.0000000000  0.76 0.84 0.01 0.00    -226.7268690189     1.61  
|   11     0.0000000861      +0.0000000000  0.68 0.77 0.01 0.00    -226.7268690189     1.45  
|   12     0.0000000405      +0.0000000000  0.66 0.74 0.02 0.00    -226.7268690189     1.41  
|   13     0.0000000083      -0.0000000000  0.61 0.70 0.01 0.00    -226.7268690189     1.31  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268690189 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000004, 0.000005} (|D| = 0.000006) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 32.44 sec 

| Job finished: Mon Sep 30 15:39:11 2024



==> anc/files/thresholds/Benzene_1x_supercell/mixed/16/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../benzene.xyz
precision mixed
guess     sad
threall   1.0e-16
periodic_cutoff_all 1.0e-16
charge    0
spinmult  1
periodic  yes
convthre  1e-8
purify    no
timings   yes
end


==> anc/files/thresholds/Benzene_1x_supercell/mixed/16/tc_hf_pbc.out <==
| Use device 1 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 15:39:11 2024
| On fire-21-02 (available memory: 260121 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffedcdbb000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007efcb90b8000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007efcb909c000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007efcb8cb2000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007efcb8bc9000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007efcb7000000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007efcb6ca8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007efcb8bc3000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007efcb8b98000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007efcb4e8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007efcb4a31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007efcb4800000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007efcb8b8b000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007efcb8b85000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007efcb8b69000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007efcb8b63000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007efc5beba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007efc5bdf9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007efc40f73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007efc40bc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007efc3e7fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007efc3e705000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007efc3e0b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007efc3dc28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007efcb8b42000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007efcb8b0d000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007efc3d955000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007efc3d8f4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007efc3d850000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007efc3d40e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007efc3b72d000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007efc3b400000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007efc34c00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007efc29e00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007efc1a000000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007efc12e00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007efbf0600000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007efbeefd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007efbeec00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007efbee9d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007efbee400000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007efbee000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007efcb8ae7000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007efc3b6b5000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007efbeddd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007efcb916e000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007efc3b3d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007efcb4a10000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007efc34be1000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007efc34b74000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007efcb8ad1000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007efc29dac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007efc19fa1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007efc3b3c5000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007efc19ed2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007efc34b66000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007efc3b6b0000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007efc3b6ab000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007efc34b3c000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007efbee85a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007efc3b3c0000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007efbeac00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007efbee256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007efbeaa15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007efc19e8a000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007efc19e44000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007efc12d7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007efbea94a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007efc12d4f000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007efc34b34000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007efc12d41000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007efbeefb6000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007efbeef93000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007efbea80f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007efbeef7b000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007efc29da5000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007efc12d2d000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007efbeef6e000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 29
|  AVAILABLE: 971
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../benzene.xyz
                precision mixed
                    guess sad
                  threall 1.0e-16
      periodic_cutoff_all 1.0e-16
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-8
                   purify no
                  timings yes
-----------------------------------
Jobname: benzene
Scratch data will be generated
Scratch directory: ./scr.benzene
| Random number seed: 848827261

XYZ coordinates ../benzene.xyz
Molden File Output: ./scr.benzene/benzene.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-08
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382



Basis set:       def2-svp
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913563 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817562662    -228.8489791552  0.27 1.42 0.00 0.00    -228.8489791552     1.69  
|    2     0.0957184604      +2.1825857854  2.11 3.17 0.01 0.00    -226.6663933698     5.28  
|    3     0.0471759442      -0.0517510727  2.01 2.95 0.01 0.00    -226.7181444425     4.97  
|    4     0.0147870662      -0.0076099378  1.91 2.84 0.01 0.00    -226.7257543803     4.76  
|    5     0.0007175492      -0.0011128874  1.84 2.60 0.01 0.00    -226.7268672677     4.45  
|    6     0.0002019974      -0.0000015428  1.55 2.16 0.01 0.00    -226.7268688105     3.72  
|    7     0.0000577367      -0.0000001944  1.40 1.90 0.02 0.00    -226.7268690049     3.32  
|    8     0.0000072561      -0.0000000219  1.27 1.77 0.01 0.00    -226.7268690268     3.04  
|    9     0.0000006411      +0.0000000060  2.07 3.14 0.01 0.00    -226.7268690208     5.21  
|   10     0.0000003803      +0.0000000000  1.13 1.34 0.01 0.00    -226.7268690208     2.47  
|   11     0.0000000860      +0.0000000000  1.02 1.19 0.01 0.00    -226.7268690208     2.22  
|   12     0.0000000407      -0.0000000000  1.00 1.20 0.01 0.00    -226.7268690208     2.21  
|   13     0.0000000082      -0.0000000000  0.94 1.10 0.01 0.00    -226.7268690208     2.04  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268690208 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000004, 0.000005} (|D| = 0.000006) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 45.51 sec 

| Job finished: Mon Sep 30 15:40:09 2024



==> anc/files/thresholds/Benzene_1x_supercell/mixed/18/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../benzene.xyz
precision mixed
guess     sad
threall   1.0e-18
periodic_cutoff_all 1.0e-18
charge    0
spinmult  1
periodic  yes
convthre  1e-8
purify    no
timings   yes
end


==> anc/files/thresholds/Benzene_1x_supercell/mixed/18/tc_hf_pbc.out <==
| Use device 1 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 15:40:10 2024
| On fire-21-02 (available memory: 260026 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff59164000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fa713a87000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fa713a6b000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fa713681000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fa713598000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fa711a00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fa7116a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fa713592000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fa713567000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fa70f88b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fa70f431000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fa70f200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fa71355a000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fa713554000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fa713538000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fa713532000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fa6b68ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fa6b67f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fa69b973000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fa69b5c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fa6991fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fa699105000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fa698ab9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fa698628000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fa713511000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fa7134dc000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fa698355000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fa6982f4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fa698250000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fa697e0e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fa69612d000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fa695e00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fa68f600000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fa684800000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fa674a00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fa66d800000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fa64b000000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fa6499d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fa649600000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fa6493d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fa648e00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fa648a00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fa70f411000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fa6960b5000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fa6487d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fa713b3d000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fa695dd6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fa68f5df000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fa68f5c0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fa68f553000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fa695dc2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fa6847ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fa6749a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fa68f542000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fa6748d2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fa68f534000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fa70f40c000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fa6960b0000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fa6748a8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fa64925a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fa6960ab000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fa645600000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fa648c56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fa645415000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fa674860000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fa66d7ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fa66d738000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fa64534a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fa6499a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fa6847a6000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fa674852000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fa649987000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fa649964000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fa64520f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fa64994c000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fa67484b000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fa649938000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fa66d72b000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 28
|  AVAILABLE: 972
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../benzene.xyz
                precision mixed
                    guess sad
                  threall 1.0e-18
      periodic_cutoff_all 1.0e-18
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-8
                   purify no
                  timings yes
-----------------------------------
Jobname: benzene
Scratch data will be generated
Scratch directory: ./scr.benzene
| Random number seed: 2069760651

XYZ coordinates ../benzene.xyz
Molden File Output: ./scr.benzene/benzene.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-08
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382



Basis set:       def2-svp
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913563 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817562659    -228.8489791537  0.34 1.88 0.00 0.00    -228.8489791537     2.21  
|    2     0.0957184604      +2.1825857836  2.73 4.16 0.01 0.00    -226.6663933701     6.90  
|    3     0.0471759441      -0.0517510724  2.62 3.87 0.01 0.00    -226.7181444425     6.50  
|    4     0.0147870662      -0.0076099378  2.49 3.75 0.01 0.00    -226.7257543803     6.26  
|    5     0.0007175492      -0.0011128873  2.39 3.46 0.01 0.00    -226.7268672677     5.86  
|    6     0.0002019975      -0.0000015429  2.07 2.94 0.01 0.00    -226.7268688105     5.02  
|    7     0.0000577367      -0.0000001944  1.89 2.63 0.01 0.00    -226.7268690050     4.52  
|    8     0.0000072561      -0.0000000219  1.74 2.48 0.01 0.00    -226.7268690269     4.23  
|    9     0.0000006411      +0.0000000060  2.68 4.12 0.01 0.00    -226.7268690209     6.81  
|   10     0.0000003801      +0.0000000000  1.60 1.98 0.01 0.00    -226.7268690208     3.58  
|   11     0.0000000861      +0.0000000000  1.47 1.77 0.01 0.00    -226.7268690208     3.25  
|   12     0.0000000406      -0.0000000000  1.44 1.81 0.01 0.00    -226.7268690208     3.26  
|   13     0.0000000082      -0.0000000000  1.37 1.65 0.01 0.00    -226.7268690208     3.03  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268690208 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000004, 0.000005} (|D| = 0.000006) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 61.54 sec 

| Job finished: Mon Sep 30 15:41:24 2024



==> anc/files/thresholds/Benzene_1x_supercell/mixed/20/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../benzene.xyz
precision mixed
guess     sad
threall   1.0e-20
periodic_cutoff_all 1.0e-20
charge    0
spinmult  1
periodic  yes
convthre  1e-8
purify    no
timings   yes
end


==> anc/files/thresholds/Benzene_1x_supercell/mixed/20/tc_hf_pbc.out <==
| Use device 1 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 15:41:25 2024
| On fire-21-02 (available memory: 261790 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd6d701000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f683f5d2000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f683f5b6000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f683f1cc000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f683f0e3000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f683d600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f683d2a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f683f0dd000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f683d27d000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f683b460000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f683b006000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f683ac00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f683affb000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f683f0d5000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f683afdf000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f683afd9000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f67e22ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f683af18000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f67c7434000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f67c7088000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f67c4cbe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f683ae20000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f67c4672000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f67c41e1000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f67c41c4000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f67c418f000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f67c3ebc000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f67c3e5b000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f67c3db7000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f67c3975000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f67c1c94000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f67c1800000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f67bb000000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f67b0200000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f67a0400000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f6799200000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f6776a00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f67753d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f6775000000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f6774dd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f6774800000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f6774400000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f67c1c74000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f67c1bfc000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f67741d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f683f688000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f67c1bd2000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f67c1bb1000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f67c1b92000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f67c1b25000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f67c1b11000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f67c1abd000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f67bafa1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f67c1aac000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f67a0331000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f67c17f2000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f683ae11000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f683ae0c000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f67c17c8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f6774c5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f67c17c3000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f6771000000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f6774656000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f6770e15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f67baf59000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f67b01ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f67a02af000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f6799135000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f67a0280000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f67baf53000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f67baf45000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f67a0265000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f67753ae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f6770cda000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f67b01a2000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f67baf3c000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f67a0251000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f67a0244000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 27
|  AVAILABLE: 973
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../benzene.xyz
                precision mixed
                    guess sad
                  threall 1.0e-20
      periodic_cutoff_all 1.0e-20
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-8
                   purify no
                  timings yes
-----------------------------------
Jobname: benzene
Scratch data will be generated
Scratch directory: ./scr.benzene
| Random number seed: 1913262003

XYZ coordinates ../benzene.xyz
Molden File Output: ./scr.benzene/benzene.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-08
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382



Basis set:       def2-svp
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913563 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817562657    -228.8489791506  0.42 2.54 0.00 0.00    -228.8489791506     2.97  
|    2     0.0957184603      +2.1825857799  3.46 5.50 0.01 0.00    -226.6663933706     8.97  
|    3     0.0471759440      -0.0517510721  3.33 5.18 0.02 0.00    -226.7181444427     8.52  
|    4     0.0147870663      -0.0076099374  3.18 4.99 0.01 0.00    -226.7257543801     8.18  
|    5     0.0007175492      -0.0011128871  3.06 4.67 0.01 0.00    -226.7268672671     7.73  
|    6     0.0002019975      -0.0000015430  2.68 3.97 0.01 0.00    -226.7268688102     6.66  
|    7     0.0000577367      -0.0000001944  2.48 3.61 0.01 0.00    -226.7268690046     6.10  
|    8     0.0000072561      -0.0000000220  2.31 3.41 0.01 0.00    -226.7268690266     5.72  
|    9     0.0000006411      +0.0000000053  3.49 5.49 0.01 0.00    -226.7268690212     8.99  
|   10     0.0000003801      +0.0000000000  2.15 2.83 0.01 0.00    -226.7268690212     4.98  
|   11     0.0000000861      +0.0000000000  2.01 2.61 0.01 0.00    -226.7268690212     4.63  
|   12     0.0000000406      -0.0000000000  1.99 2.61 0.01 0.00    -226.7268690212     4.61  
|   13     0.0000000082      -0.0000000000  1.92 2.46 0.02 0.00    -226.7268690212     4.41  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268690212 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000004, 0.000005} (|D| = 0.000006) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 82.65 sec 

| Job finished: Mon Sep 30 15:43:02 2024



==> anc/files/thresholds/Benzene_1x_supercell/mixed/8/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../benzene.xyz
precision mixed
guess     sad
threall   1.0e-8
periodic_cutoff_all 1.0e-8
charge    0
spinmult  1
periodic  yes
convthre  1e-8
purify    no
timings   yes
end


==> anc/files/thresholds/Benzene_1x_supercell/mixed/8/tc_hf_pbc.out <==
| Use device 1 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 15:43:02 2024
| On fire-21-02 (available memory: 261641 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc6adf6000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f6eff6bc000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f6eff6a0000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f6eff2b6000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f6eff1cd000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f6efd600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f6efd2a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f6eff1c7000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f6eff19c000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f6efb48b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f6efb031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f6efae00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f6eff18f000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f6eff189000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f6eff16d000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f6eff167000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f6ea24ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f6ea23f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f6e87573000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f6e871c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f6e84dfd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f6e84d05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f6e846b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f6e84228000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f6eff146000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f6eff111000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f6e83f55000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f6e83ef4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f6e83e50000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f6e83a0e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f6e81d2d000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f6e81a00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f6e7b200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f6e70400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f6e60600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f6e59400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f6e36c00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f6e355d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f6e35200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f6e34fd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f6e34a00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f6e34600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f6eff0eb000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f6e81cb5000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f6e343d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f6eff772000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f6e819d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f6efb010000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f6e7b1e1000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f6e7b174000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f6eff0d5000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f6e703ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f6e605a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f6e819c5000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f6e604d2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f6e7b166000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f6efb00b000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f6e81cb0000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f6e7b13c000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f6e34e5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f6e81cab000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f6e31200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f6e34856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f6e31015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f6e6048a000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f6e60444000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f6e5937e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f6e30f4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f6e5934f000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f6e7b136000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f6e59341000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f6e355b6000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f6e35593000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f6e30e0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f6e3557b000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f6e703a5000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f6e5932d000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f6e3556e000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 26
|  AVAILABLE: 974
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../benzene.xyz
                precision mixed
                    guess sad
                  threall 1.0e-8
      periodic_cutoff_all 1.0e-8
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-8
                   purify no
                  timings yes
-----------------------------------
Jobname: benzene
Scratch data will be generated
Scratch directory: ./scr.benzene
| Random number seed: 2136386038

XYZ coordinates ../benzene.xyz
Molden File Output: ./scr.benzene/benzene.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-08
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382



Basis set:       def2-svp
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597244484999 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2811441184    -228.8489039798  0.08 0.29 0.00 0.00    -228.8489039798     0.38  
|    2     0.0957624146      +2.1802157586  0.52 0.70 0.01 0.00    -226.6686882213     1.22  
|    3     0.0472374112      -0.0517597101  0.50 0.66 0.01 0.00    -226.7204479314     1.16  
|    4     0.0147861960      -0.0076351612  0.47 0.63 0.01 0.00    -226.7280830926     1.12  
|    5     0.0007179602      -0.0011127956  0.46 0.60 0.01 0.00    -226.7291958881     1.06  
|    6     0.0002021259      -0.0000015394  0.37 0.49 0.01 0.00    -226.7291974275     0.87  
|    7     0.0000575935      -0.0000001989  0.33 0.42 0.01 0.00    -226.7291976265     0.75  
|    8     0.0000072548      -0.0000000235  0.29 0.37 0.01 0.00    -226.7291976500     0.66  
|    9     0.0000006380      +0.0000000005  0.51 0.70 0.01 0.00    -226.7291976494     1.21  
|   10     0.0000003816      -0.0000000007  0.23 0.23 0.01 0.00    -226.7291976501     0.46  
|   11     0.0000000853      -0.0000000037  0.20 0.20 0.01 0.00    -226.7291976538     0.41  
|   12     0.0000000394      +0.0000000004  0.20 0.20 0.00 0.00    -226.7291976534     0.40  
|   13     0.0000000186      +0.0000000055  0.18 0.18 0.00 0.00    -226.7291976479     0.37  
|   14     0.0000000414      -0.0000000010  0.16 0.17 0.02 0.00    -226.7291976489     0.35  
|   15     0.0000000311      +0.0000000062  0.16 0.17 0.00 0.00    -226.7291976427     0.34  
|   16     0.0000000619      +0.0000000027  0.14 0.15 0.01 0.00    -226.7291976400     0.30  
|   17     0.0000000533      -0.0000000095  0.51 0.69 0.00 0.00    -226.7291976494     1.21  
|   18     0.0000000238      -0.0000000004  0.16 0.17 0.01 0.00    -226.7291976499     0.34  
|   19     0.0000000200      -0.0000000053  0.16 0.16 0.01 0.00    -226.7291976552     0.34  
|   20     0.0000000202      -0.0000000009  0.15 0.16 0.00 0.00    -226.7291976561     0.31  
|   21     0.0000000232      -0.0000000001  0.15 0.15 0.00 0.00    -226.7291976562     0.31  
|   22     0.0000000289      -0.0000000045  0.13 0.14 0.01 0.00    -226.7291976607     0.28  
|   23     0.0000000588      +0.0000000026  0.13 0.14 0.00 0.00    -226.7291976581     0.28  
|   24     0.0000000468      -0.0000000025  0.14 0.15 0.01 0.00    -226.7291976605     0.30  
|   25     0.0000000507      +0.0000000112  0.51 0.70 0.00 0.00    -226.7291976494     1.21  
|   26     0.0000000357      -0.0000000055  0.17 0.17 0.01 0.00    -226.7291976549     0.34  
|   27     0.0000000208      +0.0000000005  0.18 0.18 0.00 0.00    -226.7291976544     0.36  
|   28     0.0000000439      -0.0000000008  0.17 0.18 0.01 0.00    -226.7291976551     0.35  
|   29     0.0000000513      +0.0000000030  0.16 0.16 0.01 0.00    -226.7291976521     0.33  
|   30     0.0000000352      +0.0000000001  0.15 0.16 0.00 0.00    -226.7291976521     0.32  
|   31     0.0000000480      -0.0000000075  0.16 0.16 0.00 0.00    -226.7291976596     0.32  
|   32     0.0000000443      +0.0000000066  0.14 0.15 0.00 0.00    -226.7291976530     0.30  
|   33     0.0000000358      +0.0000000037  0.51 0.69 0.00 0.00    -226.7291976492     1.21  
|   34     0.0000000544      +0.0000000067  0.16 0.17 0.01 0.00    -226.7291976425     0.34  
|   35     0.0000000600      -0.0000000016  0.12 0.14 0.01 0.00    -226.7291976441     0.27  
|   36     0.0000000800      -0.0000000061  0.15 0.16 0.00 0.00    -226.7291976501     0.31  
|   37     0.0000000977      -0.0000000079  0.14 0.15 0.02 0.00    -226.7291976581     0.31  
|   38     0.0000000892      -0.0000000064  0.16 0.16 0.00 0.00    -226.7291976645     0.33  
|   39     0.0000000911      +0.0000000015  0.15 0.16 0.01 0.00    -226.7291976630     0.31  
|   40     0.0000000892      +0.0000000026  0.14 0.15 0.00 0.00    -226.7291976603     0.30  
|   41     0.0000000347      +0.0000000107  0.51 0.69 0.01 0.00    -226.7291976496     1.21  
|   42     0.0000000339      -0.0000000092  0.17 0.17 0.01 0.00    -226.7291976588     0.34  
|   43     0.0000000336      +0.0000000104  0.17 0.17 0.02 0.00    -226.7291976484     0.35  
|   44     0.0000000484      +0.0000000003  0.14 0.15 0.00 0.00    -226.7291976481     0.30  
|   45     0.0000000286      +0.0000000021  0.15 0.15 0.00 0.00    -226.7291976460     0.31  
|   46     0.0000000525      -0.0000000012  0.15 0.16 0.00 0.00    -226.7291976472     0.31  
|   47     0.0000000743      -0.0000000015  0.17 0.18 0.00 0.00    -226.7291976486     0.35  
|   48     0.0000000529      -0.0000000050  0.15 0.16 0.02 0.00    -226.7291976536     0.33  
|   49     0.0000000285      +0.0000000040  0.51 0.70 0.02 0.00    -226.7291976496     1.22  
|   50     0.0000000374      +0.0000000038  0.15 0.16 0.01 0.00    -226.7291976459     0.32  
|   51     0.0000000325      -0.0000000038  0.51 0.70 0.00 0.00    -226.7291976496     1.21  
|   52     0.0000000354      +0.0000000002  0.51 0.71 0.01 0.00    -226.7291976494     1.22  
|   53     0.0000000354      +0.0000000003  0.51 0.69 0.01 0.00    -226.7291976491     1.22  
|   54     0.0000000360      -0.0000000001  0.51 0.70 0.02 0.00    -226.7291976492     1.23  
|   55     0.0000000335      -0.0000000000  0.51 0.69 0.01 0.00    -226.7291976492     1.21  
|   56     0.0000000206      -0.0000000003  0.51 0.70 0.01 0.00    -226.7291976495     1.23  
|   57     0.0000000163      -0.0000000001  0.51 0.69 0.01 0.00    -226.7291976496     1.21  
|   58     0.0000000069      +0.0000000002  0.51 0.70 0.01 0.00    -226.7291976494     1.22  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7291976494 a.u.
HOMO-LUMO GAP: 8.170 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000003, 0.000005} (|D| = 0.000006) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 36.19 sec 

| Job finished: Mon Sep 30 15:43:47 2024



==> anc/files/thresholds/Benzene_1x_supercell/mixed/benzene.xyz <==
12
3D 7.440000 9.550000 6.920000 90.000000 90.000000 90.000000
C 1.576660 4.324590 1.962630
C 1.006760 3.439300 2.874690
C 2.575860 3.883380 1.103860
H 1.273860 5.336890 1.877520
H 0.207700 3.758270 3.534860
H 3.020020 4.557610 0.400100
C 1.424140 2.116620 2.896140
C 2.993240 2.560700 1.125310
C 2.423340 1.675410 2.037370
H 0.979980 1.442400 3.599900
H 3.792300 2.241730 0.465140
H 2.726140 0.663120 2.122480


==> anc/files/thresholds/Silicon_1x_supercell/double/10/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../silicon.xyz
precision double
guess     sad
threall   1.0e-10
periodic_cutoff_all 1.0e-10
charge    0
spinmult  1
periodic  yes
convthre  3e-7
purify    no
timings   yes
end


==> anc/files/thresholds/Silicon_1x_supercell/double/10/tc_hf_pbc.out <==
| Use device 6 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 20:44:01 2024
| On fire-21-02 (available memory: 155950 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g6  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd2d9d0000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fbc81024000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fbc81008000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fbc80c1e000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fbc80b35000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fbc7f000000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fbc7eca8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fbc80b2f000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fbc80b04000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fbc7ce8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fbc7ca31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fbc7c800000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fbc80af7000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fbc80af1000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fbc80ad5000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fbc7ca2b000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fbc23eba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fbc23df9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fbc08f73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fbc08bc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fbc067fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fbc06705000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fbc060b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fbc05c28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fbc7ca0e000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fbc05bf3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fbc05920000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fbc058bf000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fbc0581b000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fbc053d9000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fbc036f8000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fbc03400000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fbbfcc00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fbbf1e00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fbbe2000000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fbbdae00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fbbb8600000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fbbb6fd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fbbb6c00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fbbb69d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fbbb6400000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fbbb6000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fbc036d6000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fbbfcb88000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fbbb5dd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fbc810da000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fbc036ac000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fbc033df000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fbc033c0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fbbe1f93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fbbfcb74000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fbbf1dac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fbbe1f34000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fbbfcb63000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fbbe1e65000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fbbfcb55000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fbbfcb50000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fbbfcb4b000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fbbdadd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fbbb685a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fbbfcb44000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fbbb2c00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fbbb6256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fbbb2a15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fbbdad8e000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fbbdad48000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fbbb6f4f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fbbb294a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fbbb6f20000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fbbfcb38000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fbbe1e57000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fbbdad2d000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fbbb2927000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fbbb27ec000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fbbb6842000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fbbf1da5000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fbbe1e43000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fbbb6249000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 20
|  AVAILABLE: 980
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../silicon.xyz
                precision double
                    guess sad
                  threall 1.0e-10
      periodic_cutoff_all 1.0e-10
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 3e-7
                   purify no
                  timings yes
-----------------------------------
Jobname: silicon
Scratch data will be generated
Scratch directory: ./scr.silicon
| Random number seed: 924792639

XYZ coordinates ../silicon.xyz
Molden File Output: ./scr.silicon/silicon.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 3.00e-07
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: DOUBLE
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4308200000 A, b = 5.4308200000 A, c = 5.4308200000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2627616886, 0.0000000000, 0.0000000000), (0.0000000000, 10.2627616886, 0.0000000000), (0.0000000000, 0.0000000000, 10.2627616886), 
Reciprocal space lattice vector in a.u.:
(0.6122314342, -0.0000000000, -0.0000000000), (0.0000000000, 0.6122314342, -0.0000000000), (0.0000000000, 0.0000000000, 0.6122314342), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)

Default periodic omega parameter = 0.2534996469


****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7154100000         2.7154100000  
Si         2.7154100000         2.7154100000         0.0000000000  
Si         2.7154100000         0.0000000000         2.7154100000  
Si         4.0731100000         1.3577100000         4.0731100000  
Si         1.3577000000         1.3577000000         1.3577000000  
Si         1.3577100000         4.0731100000         4.0731100000  
Si         4.0731100000         4.0731100000         1.3577000000  

Basis set:       def2-svp
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -411.512007661007 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6816226927   -2298.4249011675  0.49 3.06 0.00 0.00   -2298.4249011675     3.55  
|    2     0.0436791166      +2.9859887491  3.79 9.12 0.02 0.00   -2295.4389124185    12.93  
|    3     0.0057868786      -0.0306385083  3.92 8.76 0.02 0.00   -2295.4695509268    12.70  
|    4     0.0005899161      -0.0003608282  3.40 7.77 0.05 0.00   -2295.4699117551    11.23  
|    5     0.0000361952      -0.0000026310  3.20 6.59 0.03 0.00   -2295.4699143861     9.82  
|    6     0.0000029743      +0.0000000762  2.78 4.83 0.04 0.00   -2295.4699143099     7.65  
|    7     0.0000041942      +0.0000000081  2.70 4.32 0.03 0.00   -2295.4699143018     7.06  
|    8     0.0000006227      +0.0000000006  2.43 3.98 0.02 0.00   -2295.4699143012     6.44  
|    9     0.0000169058      +0.0000058245  3.82 9.05 0.06 0.00   -2295.4699084767    12.93  
|   10     0.0000170005      -0.0000000391  1.32 1.59 0.06 0.00   -2295.4699085158     2.98  
|   11     0.0000171543      -0.0000000272  1.97 2.48 0.03 0.00   -2295.4699085430     4.48  
|   12     0.0000169234      +0.0000000176  2.03 2.43 0.03 0.00   -2295.4699085253     4.49  
|   13     0.0000169726      -0.0000000234  1.66 1.94 0.07 0.00   -2295.4699085487     3.67  
|   14     0.0000170438      -0.0000000413  1.86 2.13 0.04 0.00   -2295.4699085901     4.04  
|   15     0.0000169646      +0.0000000196  1.73 2.01 0.03 0.00   -2295.4699085705     3.77  
|   16     0.0000169876      -0.0000000222  1.51 1.69 0.04 0.00   -2295.4699085927     3.23  
|   17     0.0000170640      +0.0000001160  3.80 9.10 0.04 0.00   -2295.4699084767    12.94  
|   18     0.0000184500      +0.0000000262  2.49 3.45 0.02 0.00   -2295.4699084504     5.96  
|   19     0.0000074585      +0.0000001206  3.17 4.94 0.03 0.00   -2295.4699083298     8.14  
|   20     0.0000034129      -0.0000000170  2.93 4.31 0.03 0.00   -2295.4699083468     7.27  
|   21     0.0000018237      +0.0000000091  2.73 3.96 0.03 0.00   -2295.4699083377     6.72  
|   22     0.0000012786      -0.0000000052  2.84 4.01 0.04 0.00   -2295.4699083428     6.89  
|   23     0.0000018111      +0.0000000104  2.53 3.49 0.02 0.00   -2295.4699083325     6.04  
|   24     0.0000014140      +0.0000000110  2.40 3.04 0.03 0.00   -2295.4699083214     5.48  
|   25     0.0000016583      -0.0000001583  3.82 9.05 0.03 0.00   -2295.4699084797    12.89  
|   26     0.0000017629      -0.0000000044  2.25 2.76 0.05 0.00   -2295.4699084841     5.06  
|   27     0.0000010424      +0.0000000066  2.54 3.45 0.04 0.00   -2295.4699084775     6.02  
|   28     0.0000009168      -0.0000000053  2.43 3.12 0.04 0.00   -2295.4699084829     5.59  
|   29     0.0000007678      +0.0000000004  2.28 2.82 0.05 0.00   -2295.4699084825     5.15  
|   30     0.0000009985      +0.0000000011  2.35 2.95 0.07 0.00   -2295.4699084814     5.38  
|   31     0.0000009251      +0.0000000062  2.42 3.00 0.05 0.00   -2295.4699084751     5.47  
|   32     0.0000008250      -0.0000000013  1.89 2.09 0.01 0.00   -2295.4699084765     3.99  
|   33     0.0000012576      -0.0000000031  3.69 9.09 0.02 0.00   -2295.4699084795    12.80  
|   34     0.0000015142      -0.0000000017  1.80 2.12 0.04 0.00   -2295.4699084812     3.96  
|   35     0.0000025468      +0.0000000051  2.70 3.66 0.04 0.00   -2295.4699084761     6.40  
|   36     0.0000019293      -0.0000000066  2.58 3.44 0.04 0.00   -2295.4699084826     6.06  
|   37     0.0000018947      -0.0000000022  2.25 2.87 0.05 0.00   -2295.4699084849     5.17  
|   38     0.0000020110      +0.0000000080  2.27 2.82 0.03 0.00   -2295.4699084769     5.13  
|   39     0.0000020498      +0.0000000057  2.23 2.77 0.02 0.00   -2295.4699084712     5.02  
|   40     0.0000020344      -0.0000000031  2.09 2.43 0.02 0.00   -2295.4699084743     4.54  
|   41     0.0000025414      -0.0000000056  3.80 8.97 0.01 0.00   -2295.4699084798    12.78  
|   42     0.0000026478      -0.0000000007  2.25 2.70 0.02 0.00   -2295.4699084805     4.97  
|   43     0.0000017096      +0.0000000023  2.84 3.96 0.02 0.00   -2295.4699084782     6.82  
|   44     0.0000019932      -0.0000000038  2.55 3.24 0.02 0.00   -2295.4699084821     5.81  
|   45     0.0000017282      +0.0000000066  2.21 2.75 0.04 0.00   -2295.4699084754     5.00  
|   46     0.0000017414      +0.0000000104  2.46 3.07 0.06 0.00   -2295.4699084650     5.60  
|   47     0.0000015771      +0.0000000047  2.38 2.98 0.05 0.00   -2295.4699084603     5.41  
|   48     0.0000016999      -0.0000000024  2.23 2.70 0.03 0.00   -2295.4699084626     4.97  
|   49     0.0000008517      -0.0000000170  3.76 9.11 0.04 0.00   -2295.4699084796    12.92  
|   50     0.0000005298      -0.0000000003  2.53 3.26 0.03 0.00   -2295.4699084800     5.83  
|   51     0.0000005338      +0.0000000016  3.79 9.06 0.06 0.00   -2295.4699084784    12.92  
|   52     0.0000004650      -0.0000000000  3.74 9.03 0.06 0.00   -2295.4699084784    12.83  
|   53     0.0000004618      -0.0000000004  3.81 9.02 0.03 0.00   -2295.4699084788    12.87  
|   54     0.0000004674      +0.0000000000  3.76 8.99 0.01 0.00   -2295.4699084788    12.77  
|   55     0.0000004685      -0.0000000002  3.77 9.00 0.02 0.00   -2295.4699084790    12.78  
|   56     0.0000004655      +0.0000000000  3.68 8.96 0.03 0.00   -2295.4699084790    12.67  
|   57     0.0000004615      +0.0000000000  3.63 9.00 0.01 0.00   -2295.4699084790    12.65  
|   58     0.0000004465      +0.0000000002  3.71 8.94 0.03 0.00   -2295.4699084788    12.68  
|   59     0.0000001711      +0.0000000003  3.83 9.05 0.04 0.00   -2295.4699084785    12.92  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4699084785 a.u.
HOMO-LUMO GAP: 1.374 eV
CENTER OF MASS: {2.036556, 2.036556, 2.036555} ANGS
DIPOLE MOMENT: {3.976953, 3.976933, 3.976824} (|D| = 6.888199) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 454.51 sec 

| Job finished: Wed Oct  2 20:52:11 2024



==> anc/files/thresholds/Silicon_1x_supercell/double/12/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../silicon.xyz
precision double
guess     sad
threall   1.0e-12
periodic_cutoff_all 1.0e-12
charge    0
spinmult  1
periodic  yes
convthre  3e-7
purify    no
timings   yes
end


==> anc/files/thresholds/Silicon_1x_supercell/double/12/tc_hf_pbc.out <==
| Use device 6 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 20:52:12 2024
| On fire-21-02 (available memory: 150238 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g6  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd10b3c000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f6a4a3bb000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f6a4a39f000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f6a49fb5000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f6a49ecc000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f6a48200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f6a47ea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f6a49ec6000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f6a49e9b000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f6a4608b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f6a45c31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f6a45a00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f6a49e8e000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f6a49e88000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f6a49e6c000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f6a49e66000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f69ed0ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f6a49da3000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f69d2234000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f69d1e88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f69cfabe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f69cf9c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f69cf37a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f69ceee9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f6a49d84000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f6a49d4f000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f69cec16000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f6a49cee000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f69ceb72000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f69ce730000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f69cca4f000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f69cc600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f69c5e00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f69bb000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f69ab200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f69a4000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f6981800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f69801d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f697fe00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f697fbd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f697f600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f697f200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f6a45c11000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f69cc9d7000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f697efd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f6a4a471000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f69cc9ad000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f69cc98c000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f69cc96d000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f69cc900000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f6a49cd2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f69cc8ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f69c5da1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f69cc5ef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f69ab131000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f69cc5e1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f6a45c0a000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f69cc5dc000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f69c5d77000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f697fa5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f69cc5d7000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f697be00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f697f456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f697bc15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f69bafb8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f69c5d31000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f69ab0af000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f69a3f35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f69ab080000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f69cc5cd000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f69bafaa000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f69ab065000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f69801ae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f697bada000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f69ab04d000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f69cc5c4000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f698019a000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f698018d000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 20
|  AVAILABLE: 980
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../silicon.xyz
                precision double
                    guess sad
                  threall 1.0e-12
      periodic_cutoff_all 1.0e-12
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 3e-7
                   purify no
                  timings yes
-----------------------------------
Jobname: silicon
Scratch data will be generated
Scratch directory: ./scr.silicon
| Random number seed: 888715158

XYZ coordinates ../silicon.xyz
Molden File Output: ./scr.silicon/silicon.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 3.00e-07
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: DOUBLE
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4308200000 A, b = 5.4308200000 A, c = 5.4308200000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2627616886, 0.0000000000, 0.0000000000), (0.0000000000, 10.2627616886, 0.0000000000), (0.0000000000, 0.0000000000, 10.2627616886), 
Reciprocal space lattice vector in a.u.:
(0.6122314342, -0.0000000000, -0.0000000000), (0.0000000000, 0.6122314342, -0.0000000000), (0.0000000000, 0.0000000000, 0.6122314342), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)

Default periodic omega parameter = 0.2534996469


****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7154100000         2.7154100000  
Si         2.7154100000         2.7154100000         0.0000000000  
Si         2.7154100000         0.0000000000         2.7154100000  
Si         4.0731100000         1.3577100000         4.0731100000  
Si         1.3577000000         1.3577000000         1.3577000000  
Si         1.3577100000         4.0731100000         4.0731100000  
Si         4.0731100000         4.0731100000         1.3577000000  

Basis set:       def2-svp
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -411.512007655622 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6818631898   -2298.4166572133  0.78 6.91 0.01 0.00   -2298.4166572133     7.70  
|    2     0.0436233816      +2.9777961689  6.59 19.88 0.06 0.00   -2295.4388610443    26.53  
|    3     0.0057960237      -0.0306349569  6.35 18.43 0.03 0.00   -2295.4694960012    24.81  
|    4     0.0005858203      -0.0003594551  5.86 15.91 0.03 0.00   -2295.4698554563    21.80  
|    5     0.0000365091      -0.0000030442  5.76 13.39 0.01 0.00   -2295.4698585005    19.17  
|    6     0.0000029673      -0.0000000226  4.77 10.26 0.05 0.00   -2295.4698585231    15.07  
|    7     0.0000042087      +0.0000000000  4.44 9.24 0.02 0.00   -2295.4698585231    13.70  
|    8     0.0000000572      +0.0000000004  4.09 8.47 0.05 0.00   -2295.4698585227    12.60  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4698585227 a.u.
HOMO-LUMO GAP: 1.373 eV
CENTER OF MASS: {2.036556, 2.036556, 2.036555} ANGS
DIPOLE MOMENT: {3.983191, 3.983191, 3.983067} (|D| = 6.899017) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 141.68 sec 

| Job finished: Wed Oct  2 20:55:26 2024



==> anc/files/thresholds/Silicon_1x_supercell/double/14/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../silicon.xyz
precision double
guess     sad
threall   1.0e-14
periodic_cutoff_all 1.0e-14
charge    0
spinmult  1
periodic  yes
convthre  3e-7
purify    no
timings   yes
end


==> anc/files/thresholds/Silicon_1x_supercell/double/14/tc_hf_pbc.out <==
| Use device 6 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 20:55:27 2024
| On fire-21-02 (available memory: 157758 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g6  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff8b5e5000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fe9f114d000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fe9f1131000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fe9f0d47000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fe9f0c5e000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fe9ef000000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fe9eeca8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fe9f0c58000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fe9f0c2d000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fe9ece8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fe9eca31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fe9ec800000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fe9f0c20000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fe9f0c1a000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fe9f0bfe000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fe9f0bf8000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fe993eba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fe9f0b35000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fe979034000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fe978c88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fe9768be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fe9767c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fe97617a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fe975ce9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fe9f0b16000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fe9f0ae1000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fe975a16000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fe9759b5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fe975911000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fe9754cf000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fe9737ee000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fe973400000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fe96cc00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fe961e00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fe952000000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fe94ae00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fe928600000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fe926fd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fe926c00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fe9269d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fe926400000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fe926000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fe9eca11000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fe973776000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fe925dd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fe9f1203000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fe97374c000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fe97372b000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fe97370c000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fe96cb93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fe9736f8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fe96cb3f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fe961da1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fe9736e7000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fe951f31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fe9736d9000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fe9f0ad2000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fe9eca0c000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fe9736af000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fe92685a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fe9736aa000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fe922c00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fe926256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fe922a15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fe951ee9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fe951ea3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fe94ad7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fe92294a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fe9733cf000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fe9733c7000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fe96cb31000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fe951e88000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fe951e65000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fe92280f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fe951e4d000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fe951e46000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fe94ad6a000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fe94ad5d000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 18
|  AVAILABLE: 982
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../silicon.xyz
                precision double
                    guess sad
                  threall 1.0e-14
      periodic_cutoff_all 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 3e-7
                   purify no
                  timings yes
-----------------------------------
Jobname: silicon
Scratch data will be generated
Scratch directory: ./scr.silicon
| Random number seed: 1543853205

XYZ coordinates ../silicon.xyz
Molden File Output: ./scr.silicon/silicon.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 3.00e-07
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: DOUBLE
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4308200000 A, b = 5.4308200000 A, c = 5.4308200000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2627616886, 0.0000000000, 0.0000000000), (0.0000000000, 10.2627616886, 0.0000000000), (0.0000000000, 0.0000000000, 10.2627616886), 
Reciprocal space lattice vector in a.u.:
(0.6122314342, -0.0000000000, -0.0000000000), (0.0000000000, 0.6122314342, -0.0000000000), (0.0000000000, 0.0000000000, 0.6122314342), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)

Default periodic omega parameter = 0.2534996469


****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7154100000         2.7154100000  
Si         2.7154100000         2.7154100000         0.0000000000  
Si         2.7154100000         0.0000000000         2.7154100000  
Si         4.0731100000         1.3577100000         4.0731100000  
Si         1.3577000000         1.3577000000         1.3577000000  
Si         1.3577100000         4.0731100000         4.0731100000  
Si         4.0731100000         4.0731100000         1.3577000000  

Basis set:       def2-svp
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -411.512007655508 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6819113856   -2298.4166709360  1.16 13.83 0.00 0.00   -2298.4166709360    15.00  
|    2     0.0435777085      +2.9778067076  10.99 40.80 0.02 0.00   -2295.4388642284    51.82  
|    3     0.0057960706      -0.0306343517  10.84 38.85 0.02 0.00   -2295.4694985800    49.71  
|    4     0.0005858155      -0.0003594334  10.29 34.89 0.01 0.00   -2295.4698580134    45.19  
|    5     0.0000365149      -0.0000030626  9.96 31.16 0.01 0.00   -2295.4698610760    41.14  
|    6     0.0000029777      -0.0000000090  8.90 25.30 0.01 0.00   -2295.4698610850    34.21  
|    7     0.0000042210      +0.0000000001  9.13 23.00 0.01 0.00   -2295.4698610849    32.14  
|    8     0.0000000574      -0.0000000003  7.91 21.53 0.01 0.00   -2295.4698610852    29.45  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4698610852 a.u.
HOMO-LUMO GAP: 1.373 eV
CENTER OF MASS: {2.036556, 2.036556, 2.036555} ANGS
DIPOLE MOMENT: {3.983268, 3.983268, 3.983147} (|D| = 6.899153) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 298.86 sec 

| Job finished: Wed Oct  2 21:01:10 2024



==> anc/files/thresholds/Silicon_1x_supercell/double/16/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../silicon.xyz
precision double
guess     sad
threall   1.0e-16
periodic_cutoff_all 1.0e-16
charge    0
spinmult  1
periodic  yes
convthre  3e-7
purify    no
timings   yes
end


==> anc/files/thresholds/Silicon_1x_supercell/double/16/tc_hf_pbc.out <==
| Use device 6 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 21:01:11 2024
| On fire-21-02 (available memory: 154105 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g6  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffe83f5a000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f4474340000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f4474324000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f4473f3a000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f4473e51000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f4472200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f4471ea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f4473e4b000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f4473e20000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f447008b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f446fc31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f446fa00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f4473e13000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f4473e0d000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f4473df1000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f4473deb000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f44170ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f4473d28000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f43fc234000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f43fbe88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f43f9abe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f43f99c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f43f937a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f43f8ee9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f4473d09000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f4473cd4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f43f8c16000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f43f8bb5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f43f8b11000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f43f86cf000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f43f69ee000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f43f6600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f43efe00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f43e5000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f43d5200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f43ce000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f43ab800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f43aa1d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f43a9e00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f43a9bd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f43a9600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f43a9200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f446fc0d000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f43f6976000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f43a8fd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f44743f6000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f43f694c000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f43f692b000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f43f690c000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f43efd93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f43f68f8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f43efd3f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f43e4fa1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f43f68e5000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f43d5131000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f43f68d7000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f43f68d2000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f43f68cd000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f43f65d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f43a9a5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f43f68c6000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f43a5e00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f43a9456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f43a5c15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f43d50e9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f43d50a3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f43cdf7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f43a5b4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f43d5074000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f43f68ba000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f43f68ac000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f43d5059000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f43cdf5b000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f43a5a0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f43cdf43000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f43f65cf000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f43d5045000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f43f65c2000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 19
|  AVAILABLE: 981
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../silicon.xyz
                precision double
                    guess sad
                  threall 1.0e-16
      periodic_cutoff_all 1.0e-16
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 3e-7
                   purify no
                  timings yes
-----------------------------------
Jobname: silicon
Scratch data will be generated
Scratch directory: ./scr.silicon
| Random number seed: 986526049

XYZ coordinates ../silicon.xyz
Molden File Output: ./scr.silicon/silicon.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 3.00e-07
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: DOUBLE
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4308200000 A, b = 5.4308200000 A, c = 5.4308200000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2627616886, 0.0000000000, 0.0000000000), (0.0000000000, 10.2627616886, 0.0000000000), (0.0000000000, 0.0000000000, 10.2627616886), 
Reciprocal space lattice vector in a.u.:
(0.6122314342, -0.0000000000, -0.0000000000), (0.0000000000, 0.6122314342, -0.0000000000), (0.0000000000, 0.0000000000, 0.6122314342), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)

Default periodic omega parameter = 0.2534996469


****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7154100000         2.7154100000  
Si         2.7154100000         2.7154100000         0.0000000000  
Si         2.7154100000         0.0000000000         2.7154100000  
Si         4.0731100000         1.3577100000         4.0731100000  
Si         1.3577000000         1.3577000000         1.3577000000  
Si         1.3577100000         4.0731100000         4.0731100000  
Si         4.0731100000         4.0731100000         1.3577000000  

Basis set:       def2-svp
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -411.512007655508 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6822172389   -2298.4249021410  1.66 25.83 0.00 0.00   -2298.4249021410    27.49  
|    2     0.0435594382      +2.9860328650  16.96 78.22 0.01 0.00   -2295.4388692761    95.19  
|    3     0.0057920021      -0.0306290843  17.02 75.55 0.01 0.00   -2295.4694983604    92.58  
|    4     0.0005887964      -0.0003596420  16.43 69.05 0.01 0.00   -2295.4698580024    85.49  
|    5     0.0000363455      -0.0000031025  15.28 63.09 0.01 0.00   -2295.4698611049    78.38  
|    6     0.0000029818      -0.0000000088  15.33 54.00 0.01 0.00   -2295.4698611137    69.34  
|    7     0.0000042091      +0.0000000002  14.96 50.10 0.02 0.00   -2295.4698611135    65.09  
|    8     0.0000000885      -0.0000000003  13.60 47.39 0.02 0.00   -2295.4698611139    61.00  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4698611139 a.u.
HOMO-LUMO GAP: 1.373 eV
CENTER OF MASS: {2.036556, 2.036556, 2.036555} ANGS
DIPOLE MOMENT: {3.983262, 3.983262, 3.983144} (|D| = 6.899144) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 574.76 sec 

| Job finished: Wed Oct  2 21:12:17 2024



==> anc/files/thresholds/Silicon_1x_supercell/double/18/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../silicon.xyz
precision double
guess     sad
threall   1.0e-18
periodic_cutoff_all 1.0e-18
charge    0
spinmult  1
periodic  yes
convthre  3e-7
purify    no
timings   yes
end


==> anc/files/thresholds/Silicon_1x_supercell/double/18/tc_hf_pbc.out <==
| Use device 6 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 21:53:37 2024
| On fire-21-02 (available memory: 169029 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g6  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffe90df2000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f9857e1e000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f9857e02000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f9857a18000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f985792f000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f9855e00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f9855aa8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f9857929000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f98578fe000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f9853c8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f9853831000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f9853600000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f98578f1000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f98578eb000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f9853815000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f98578e5000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f97facba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f97fabf9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f97dfd73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f97df9c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f97dd5fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f97dd505000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f97dceb9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f97dca28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f97dca0b000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f97dc9d6000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f97dc703000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f97dc6a2000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f97dc5fe000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f97dc1bc000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f97da4db000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f97da200000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f97d3a00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f97c8c00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f97b8e00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f97b1c00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f978f400000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f978ddd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f978da00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f978d7d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f978d200000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f978ce00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f97da4bb000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f97d3988000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f978cbd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f9857ed4000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f97da1d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f97d3967000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f97d3948000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f97b8d93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f97da1c2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f97c8bac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f97b8d34000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f97da4aa000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f97b8c65000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f97d393a000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f98578d2000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f9853810000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f97b1bd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f978d65a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f97d3935000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f9789a00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f978d056000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f9789815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f97b1b8e000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f97b1b48000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f978dd4f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f978974a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f978dd20000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f97c8ba6000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f97b8c57000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f97b1b2d000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f9789727000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f97895ec000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f978d642000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f97b8c50000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f978d042000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f97b8c43000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 21
|  AVAILABLE: 979
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../silicon.xyz
                precision double
                    guess sad
                  threall 1.0e-18
      periodic_cutoff_all 1.0e-18
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 3e-7
                   purify no
                  timings yes
-----------------------------------
Jobname: silicon
Scratch data will be generated
Scratch directory: ./scr.silicon
| Random number seed: 1517665982

XYZ coordinates ../silicon.xyz
Molden File Output: ./scr.silicon/silicon.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 3.00e-07
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: DOUBLE
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4308200000 A, b = 5.4308200000 A, c = 5.4308200000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2627616886, 0.0000000000, 0.0000000000), (0.0000000000, 10.2627616886, 0.0000000000), (0.0000000000, 0.0000000000, 10.2627616886), 
Reciprocal space lattice vector in a.u.:
(0.6122314342, -0.0000000000, -0.0000000000), (0.0000000000, 0.6122314342, -0.0000000000), (0.0000000000, 0.0000000000, 0.6122314342), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)

Default periodic omega parameter = 0.2534996469


****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7154100000         2.7154100000  
Si         2.7154100000         2.7154100000         0.0000000000  
Si         2.7154100000         0.0000000000         2.7154100000  
Si         4.0731100000         1.3577100000         4.0731100000  
Si         1.3577000000         1.3577000000         1.3577000000  
Si         1.3577100000         4.0731100000         4.0731100000  
Si         4.0731100000         4.0731100000         1.3577000000  

Basis set:       def2-svp
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -411.512007655507 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6819300744   -2298.4166693820  2.39 44.76 0.00 0.00   -2298.4166693820    47.15  
|    2     0.0436235288      +2.9778051368  25.10 135.95 0.01 0.00   -2295.4388642452   161.06  
|    3     0.0057960792      -0.0306343624  24.79 131.34 0.01 0.00   -2295.4694986075   156.14  
|    4     0.0005858072      -0.0003594360  24.37 122.82 0.01 0.00   -2295.4698580435   147.21  
|    5     0.0000365105      -0.0000030622  23.05 115.77 0.01 0.00   -2295.4698611057   138.83  
|    6     0.0000029725      -0.0000000088  22.35 101.30 0.01 0.00   -2295.4698611145   123.65  
|    7     0.0000042153      +0.0000000002  21.44 96.03 0.01 0.00   -2295.4698611143   117.48  
|    8     0.0000000572      -0.0000000003  21.09 91.79 0.01 0.00   -2295.4698611147   112.89  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4698611147 a.u.
HOMO-LUMO GAP: 1.373 eV
CENTER OF MASS: {2.036556, 2.036556, 2.036555} ANGS
DIPOLE MOMENT: {3.983263, 3.983263, 3.983143} (|D| = 6.899144) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 1004.62 sec 

| Job finished: Wed Oct  2 22:12:05 2024



==> anc/files/thresholds/Silicon_1x_supercell/double/20/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../silicon.xyz
precision double
guess     sad
threall   1.0e-20
periodic_cutoff_all 1.0e-20
charge    0
spinmult  1
periodic  yes
convthre  3e-7
purify    no
timings   yes
end


==> anc/files/thresholds/Silicon_1x_supercell/double/20/tc_hf_pbc.out <==
| Use device 6 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 22:12:05 2024
| On fire-21-02 (available memory: 169199 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g6  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffecbfc2000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f2f13151000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f2f13135000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f2f12d4b000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f2f12c62000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f2f11000000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f2f10ca8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f2f12c5c000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f2f12c31000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f2f0ee8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f2f0ea31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f2f0e800000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f2f12c24000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f2f12c1e000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f2f12c02000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f2f12bfc000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f2eb5eba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f2f12b39000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f2e9b034000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f2e9ac88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f2e988be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f2e987c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f2e9817a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f2e97ce9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f2f12b1a000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f2f12ae5000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f2e97a16000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f2e979b5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f2e97911000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f2e974cf000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f2e957ee000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f2e95400000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f2e8ec00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f2e83e00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f2e74000000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f2e6ce00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f2e4a600000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f2e48fd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f2e48c00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f2e489d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f2e48400000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f2e48000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f2f0ea11000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f2e95776000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f2e47dd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f2f13207000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f2e9574c000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f2e9572b000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f2e9570c000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f2e8eb93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f2e956f8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f2e8eb3f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f2e83da1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f2e956e7000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f2e73f31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f2e956d9000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f2f12ad6000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f2f12ad1000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f2e956af000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f2e4885a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f2f0ea0a000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f2e44c00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f2e48256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f2e44a15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f2e73ee9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f2e73ea3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f2e6cd7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f2e4494a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f2e953d1000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f2e953cb000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f2e8eb31000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f2e73e88000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f2e73e65000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f2e4480f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f2e73e4d000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f2e953c2000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f2e6cd6a000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f2e6cd5d000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 17
|  AVAILABLE: 983
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../silicon.xyz
                precision double
                    guess sad
                  threall 1.0e-20
      periodic_cutoff_all 1.0e-20
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 3e-7
                   purify no
                  timings yes
-----------------------------------
Jobname: silicon
Scratch data will be generated
Scratch directory: ./scr.silicon
| Random number seed: 1668835953

XYZ coordinates ../silicon.xyz
Molden File Output: ./scr.silicon/silicon.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 3.00e-07
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: DOUBLE
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4308200000 A, b = 5.4308200000 A, c = 5.4308200000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2627616886, 0.0000000000, 0.0000000000), (0.0000000000, 10.2627616886, 0.0000000000), (0.0000000000, 0.0000000000, 10.2627616886), 
Reciprocal space lattice vector in a.u.:
(0.6122314342, -0.0000000000, -0.0000000000), (0.0000000000, 0.6122314342, -0.0000000000), (0.0000000000, 0.0000000000, 0.6122314342), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)

Default periodic omega parameter = 0.2534996469


****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7154100000         2.7154100000  
Si         2.7154100000         2.7154100000         0.0000000000  
Si         2.7154100000         0.0000000000         2.7154100000  
Si         4.0731100000         1.3577100000         4.0731100000  
Si         1.3577000000         1.3577000000         1.3577000000  
Si         1.3577100000         4.0731100000         4.0731100000  
Si         4.0731100000         4.0731100000         1.3577000000  

Basis set:       def2-svp
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -411.512007655507 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6819252276   -2298.4166731660  3.39 73.87 0.00 0.00   -2298.4166731660    77.27  
|    2     0.0435777926      +2.9778089348  36.75 224.59 0.01 0.00   -2295.4388642312   261.35  
|    3     0.0057960742      -0.0306343757  36.51 217.52 0.03 0.00   -2295.4694986068   254.06  
|    4     0.0005858139      -0.0003594366  35.39 207.45 0.02 0.00   -2295.4698580434   242.86  
|    5     0.0000365149      -0.0000030623  34.54 196.20 0.01 0.00   -2295.4698611057   230.74  
|    6     0.0000029777      -0.0000000087  34.05 175.47 0.01 0.00   -2295.4698611145   209.54  
|    7     0.0000042208      +0.0000000002  34.09 168.79 0.01 0.00   -2295.4698611143   202.90  
|    8     0.0000000574      -0.0000000003  32.99 162.98 0.01 0.00   -2295.4698611147   195.98  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4698611147 a.u.
HOMO-LUMO GAP: 1.373 eV
CENTER OF MASS: {2.036556, 2.036556, 2.036555} ANGS
DIPOLE MOMENT: {3.983263, 3.983263, 3.983143} (|D| = 6.899144) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 1674.91 sec 

| Job finished: Wed Oct  2 22:41:14 2024



==> anc/files/thresholds/Silicon_1x_supercell/double/8/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../silicon.xyz
precision double
guess     sad
threall   1.0e-8
periodic_cutoff_all 1.0e-8
charge    0
spinmult  1
periodic  yes
convthre  3e-7
purify    no
timings   yes
end


==> anc/files/thresholds/Silicon_1x_supercell/double/8/tc_hf_pbc.out <==
| Use device 6 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 20:41:18 2024
| On fire-21-02 (available memory: 155739 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g6  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffea5ddf000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fde5f4a1000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fde5f485000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fde5f09b000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fde5efb2000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fde5d400000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fde5d0a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fde5efac000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fde5ef81000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fde5b28b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fde5ae31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fde5ac00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fde5ef74000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fde5ef6e000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fde5ef52000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fde5ef4c000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fde022ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fde021f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fdde7373000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fdde6fc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fdde4bfd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fdde4b05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fdde44b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fdde4028000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fde5ef2b000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fde5eef6000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fdde3d55000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fdde3cf4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fdde3c50000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fdde380e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fdde1b2d000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fdde1800000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fdddb000000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fddd0200000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fddc0400000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fddb9200000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fdd96a00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fdd953d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fdd95000000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fdd94dd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fdd94800000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fdd94400000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fde5ae11000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fdde1ab5000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fdd941d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fde5f557000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fdde17d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fdddafdf000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fdddafc0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fdddaf53000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fde5eeda000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fddd01ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fddc03a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fdde17c5000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fddc02d2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fdddaf45000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fde5eed3000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fde5ae0c000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fddc02a8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fdd94c5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fdde1ab0000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fdd91000000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fdd94656000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fdd90e15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fddc0260000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fddb91ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fddb9138000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fdd90d4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fdd953a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fdddaf3f000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fdddaf31000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fddc0245000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fdd9537f000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fdd90c0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fdd95367000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fddd01a5000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fdd95353000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fddb912b000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 20
|  AVAILABLE: 980
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../silicon.xyz
                precision double
                    guess sad
                  threall 1.0e-8
      periodic_cutoff_all 1.0e-8
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 3e-7
                   purify no
                  timings yes
-----------------------------------
Jobname: silicon
Scratch data will be generated
Scratch directory: ./scr.silicon
| Random number seed: 1409504041

XYZ coordinates ../silicon.xyz
Molden File Output: ./scr.silicon/silicon.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 3.00e-07
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: DOUBLE
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4308200000 A, b = 5.4308200000 A, c = 5.4308200000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2627616886, 0.0000000000, 0.0000000000), (0.0000000000, 10.2627616886, 0.0000000000), (0.0000000000, 0.0000000000, 10.2627616886), 
Reciprocal space lattice vector in a.u.:
(0.6122314342, -0.0000000000, -0.0000000000), (0.0000000000, 0.6122314342, -0.0000000000), (0.0000000000, 0.0000000000, 0.6122314342), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)

Default periodic omega parameter = 0.2534996469


****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7154100000         2.7154100000  
Si         2.7154100000         2.7154100000         0.0000000000  
Si         2.7154100000         0.0000000000         2.7154100000  
Si         4.0731100000         1.3577100000         4.0731100000  
Si         1.3577000000         1.3577000000         1.3577000000  
Si         1.3577100000         4.0731100000         4.0731100000  
Si         4.0731100000         4.0731100000         1.3577000000  

Basis set:       def2-svp
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -411.512030604723 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6782905848   -2298.4230137162  0.28 1.26 0.01 0.00   -2298.4230137162     1.55  
|    2     0.0437002582      +2.9839998434  2.18 3.89 0.02 0.00   -2295.4390138728     6.10  
|    3     0.0058488134      -0.0302581785  2.01 3.76 0.05 0.00   -2295.4692720513     5.81  
|    4     0.0005917273      -0.0003637212  1.94 3.47 0.01 0.00   -2295.4696357725     5.43  
|    5     0.0000354346      -0.0000014343  1.93 3.28 0.02 0.00   -2295.4696372067     5.23  
|    6     0.0000030672      +0.0000002903  1.80 2.72 0.03 0.00   -2295.4696369165     4.55  
|    7     0.0000043078      +0.0000000272  1.75 2.50 0.05 0.00   -2295.4696368893     4.30  
|    8     0.0000006058      -0.0000000001  1.59 2.34 0.02 0.00   -2295.4696368894     3.94  
|    9     0.0000118928      +0.0000006377  2.06 3.80 0.03 0.00   -2295.4696362516     5.89  
|   10     0.0000118870      -0.0000000189  0.49 0.60 0.04 0.00   -2295.4696362705     1.14  
|   11     0.0000119521      +0.0000000343  1.31 1.36 0.04 0.00   -2295.4696362363     2.71  
|   12     0.0000120418      -0.0000000151  1.41 1.60 0.05 0.00   -2295.4696362514     3.07  
|   13     0.0000120733      +0.0000000135  1.08 1.14 0.02 0.00   -2295.4696362379     2.23  
|   14     0.0000120367      -0.0000000182  1.15 1.21 0.04 0.00   -2295.4696362561     2.40  
|   15     0.0000119764      +0.0000000072  1.45 1.60 0.02 0.00   -2295.4696362488     3.06  
|   16     0.0000119650      -0.0000000060  1.19 1.24 0.02 0.00   -2295.4696362548     2.46  
|   17     0.0000119358      +0.0000000032  2.07 3.78 0.02 0.00   -2295.4696362516     5.88  
|   18     0.0000121165      -0.0000000060  1.62 1.97 0.02 0.00   -2295.4696362577     3.61  
|   19     0.0000296530      -0.0000000076  2.15 2.92 0.18 0.00   -2295.4696362653     5.25  
|   20     0.0000341356      +0.0000000298  2.04 2.62 0.03 0.00   -2295.4696362355     4.70  
|   21     0.0000259629      +0.0000000052  2.11 2.71 0.01 0.00   -2295.4696362304     4.84  
|   22     0.0000246005      -0.0000000068  1.98 2.57 0.02 0.00   -2295.4696362372     4.56  
|   23     0.0000302690      -0.0000000037  2.12 2.84 0.02 0.00   -2295.4696362409     4.98  
|   24     0.0000113275      +0.0000000409  2.19 2.92 0.03 0.00   -2295.4696362000     5.14  
|   25     0.0000088037      -0.0000000626  2.10 3.81 0.02 0.00   -2295.4696362627     5.93  
|   26     0.0000035262      -0.0000000026  1.98 2.53 0.06 0.00   -2295.4696362653     4.57  
|   27     0.0000023498      +0.0000000025  1.85 2.30 0.02 0.00   -2295.4696362628     4.17  
|   28     0.0000004512      +0.0000000011  1.80 2.29 0.03 0.00   -2295.4696362617     4.12  
|   29     0.0000003670      +0.0000000056  1.56 1.80 0.03 0.00   -2295.4696362561     3.39  
|   30     0.0000002889      -0.0000000008  1.57 1.71 0.05 0.00   -2295.4696362569     3.31  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4696362569 a.u.
HOMO-LUMO GAP: 1.330 eV
CENTER OF MASS: {2.036556, 2.036556, 2.036555} ANGS
DIPOLE MOMENT: {3.916906, 3.916899, 3.916699} (|D| = 6.784157) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 124.46 sec 

| Job finished: Wed Oct  2 20:44:00 2024



==> anc/files/thresholds/Silicon_1x_supercell/double/silicon.xyz <==
8
3D 5.430820 5.430820 5.430820 90.000000 90.000000 90.000000
Si 0.000000 0.000000 0.000000
Si 0.000000 2.715410 2.715410
Si 2.715410 2.715410 0.000000
Si 2.715410 0.000000 2.715410
Si 4.073110 1.357710 4.073110
Si 1.357700 1.357700 1.357700
Si 1.357710 4.073110 4.073110
Si 4.073110 4.073110 1.357700


==> anc/files/thresholds/Silicon_1x_supercell/mixed/10/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../silicon.xyz
precision mixed
guess     sad
threall   1.0e-10
periodic_cutoff_all 1.0e-10
charge    0
spinmult  1
periodic  yes
convthre  3e-7
purify    no
timings   yes
end


==> anc/files/thresholds/Silicon_1x_supercell/mixed/10/tc_hf_pbc.out <==
| Use device 1 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 14:14:19 2024
| On fire-21-01 (available memory: 116110 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffed3371000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fa7a81ba000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fa7a819e000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fa7a7db4000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fa7a7ccb000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fa7a6000000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fa7a5ca8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fa7a7cc5000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fa7a7c9a000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fa7a3e8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fa7a3a31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fa7a3800000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fa7a7c8d000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fa7a7c87000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fa7a7c6b000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fa7a7c65000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fa74aeba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fa7a7ba2000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fa730034000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fa72fc88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fa72d8be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fa72d7c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fa72d17a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fa72cce9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fa7a7b83000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fa7a7b4e000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fa72ca16000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fa7a7aed000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fa72c972000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fa72c52e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fa72a8c1000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fa72a600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fa723e00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fa719000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fa709200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fa702000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fa6df800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fa6de1d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fa6dde00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fa6ddbd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fa6dd600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fa6dd200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fa7a3a11000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fa723d88000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fa6dcfd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fa7a8270000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fa72a5d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fa723d67000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fa723d48000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fa709193000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fa7a7ad1000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fa718fac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fa709134000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fa72a8b0000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fa709065000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fa72a5c8000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fa7a3a0a000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fa72a8ab000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fa701fd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fa6dda5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fa72a5c3000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fa6d9e00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fa6dd456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fa6d9c15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fa701f8e000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fa701f48000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fa6de14f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fa6d9b4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fa6de120000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fa723d3e000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fa723d30000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fa70904a000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fa6d9b27000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fa6d99ec000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fa701f30000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fa718fa3000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fa6dda46000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fa6dd449000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 29
|  AVAILABLE: 971
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../silicon.xyz
                precision mixed
                    guess sad
                  threall 1.0e-10
      periodic_cutoff_all 1.0e-10
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 3e-7
                   purify no
                  timings yes
-----------------------------------
Jobname: silicon
Scratch data will be generated
Scratch directory: ./scr.silicon
| Random number seed: 1063795735

XYZ coordinates ../silicon.xyz
Molden File Output: ./scr.silicon/silicon.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 3.00e-07
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4308200000 A, b = 5.4308200000 A, c = 5.4308200000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2627616886, 0.0000000000, 0.0000000000), (0.0000000000, 10.2627616886, 0.0000000000), (0.0000000000, 0.0000000000, 10.2627616886), 
Reciprocal space lattice vector in a.u.:
(0.6122314342, -0.0000000000, -0.0000000000), (0.0000000000, 0.6122314342, -0.0000000000), (0.0000000000, 0.0000000000, 0.6122314342), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)

Default periodic omega parameter = 0.2534996469


****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7154100000         2.7154100000  
Si         2.7154100000         2.7154100000         0.0000000000  
Si         2.7154100000         0.0000000000         2.7154100000  
Si         4.0731100000         1.3577100000         4.0731100000  
Si         1.3577000000         1.3577000000         1.3577000000  
Si         1.3577100000         4.0731100000         4.0731100000  
Si         4.0731100000         4.0731100000         1.3577000000  

Basis set:       def2-svp
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -411.512007661007 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6816227357   -2298.4248975062  0.41 1.89 0.00 0.00   -2298.4248975062     2.30  
|    2     0.0436792748      +2.9860281462  2.52 5.48 0.01 0.00   -2295.4388693601     8.01  
|    3     0.0057866829      -0.0306337081  2.33 4.76 0.01 0.00   -2295.4695030682     7.10  
|    4     0.0005896419      -0.0003591346  2.05 3.72 0.01 0.00   -2295.4698622027     5.78  
|    5     0.0000361824      -0.0000035394  1.73 2.94 0.01 0.00   -2295.4698657422     4.68  
|    6     0.0000039766      +0.0000000718  1.45 2.00 0.01 0.00   -2295.4698656704     3.45  
|    7     0.0000048088      -0.0000000022  1.43 1.80 0.01 0.00   -2295.4698656726     3.24  
|    8     0.0000010587      +0.0000000034  1.33 1.65 0.01 0.00   -2295.4698656692     3.00  
|    9     0.0000143351      +0.0000023392  2.66 5.59 0.07 0.00   -2295.4698633299     8.31  
|   10     0.0000144196      -0.0000000286  0.82 0.75 0.01 0.00   -2295.4698633585     1.58  
|   11     0.0000144205      +0.0000000046  0.62 0.58 0.04 0.00   -2295.4698633539     1.24  
|   12     0.0000144296      -0.0000000098  0.87 0.81 0.01 0.00   -2295.4698633637     1.68  
|   13     0.0000144625      -0.0000000158  0.88 0.83 0.01 0.00   -2295.4698633795     1.71  
|   14     0.0000144821      -0.0000000052  1.09 1.09 0.01 0.00   -2295.4698633847     2.18  
|   15     0.0000144529      +0.0000000079  0.92 0.86 0.01 0.00   -2295.4698633768     1.79  
|   16     0.0000144383      +0.0000000000  1.00 0.98 0.01 0.00   -2295.4698633768     2.00  
|   17     0.0000144615      +0.0000000482  2.60 5.58 0.01 0.00   -2295.4698633285     8.19  
|   18     0.0000146329      +0.0000000072  1.19 1.31 0.01 0.00   -2295.4698633213     2.50  
|   19     0.0000323870      +0.0000000048  1.73 2.39 0.01 0.00   -2295.4698633165     4.13  
|   20     0.0000173836      -0.0000000172  1.63 2.10 0.01 0.00   -2295.4698633337     3.74  
|   21     0.0000200555      +0.0000000054  1.48 1.82 0.01 0.00   -2295.4698633283     3.31  
|   22     0.0000222256      +0.0000000006  1.39 1.67 0.01 0.00   -2295.4698633277     3.07  
|   23     0.0000155557      -0.0000000077  1.58 2.04 0.01 0.00   -2295.4698633353     3.63  
|   24     0.0000099423      +0.0000000054  1.51 1.87 0.01 0.00   -2295.4698633300     3.39  
|   25     0.0000032735      -0.0000000161  2.65 5.58 0.01 0.00   -2295.4698633460     8.23  
|   26     0.0000027589      -0.0000000038  1.33 1.54 0.01 0.00   -2295.4698633498     2.88  
|   27     0.0000019167      +0.0000000106  1.18 1.28 0.01 0.00   -2295.4698633393     2.47  
|   28     0.0000003461      -0.0000000038  1.23 1.40 0.03 0.00   -2295.4698633431     2.66  
|   29     0.0000006408      +0.0000000043  1.08 1.10 0.01 0.00   -2295.4698633388     2.19  
|   30     0.0000002408      -0.0000000016  1.01 1.01 0.01 0.00   -2295.4698633404     2.03  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4698633404 a.u.
HOMO-LUMO GAP: 1.373 eV
CENTER OF MASS: {2.036556, 2.036556, 2.036555} ANGS
DIPOLE MOMENT: {3.981293, 3.981884, 3.982857} (|D| = 6.897046) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 110.59 sec 

| Job finished: Wed Oct  2 14:16:31 2024



==> anc/files/thresholds/Silicon_1x_supercell/mixed/12/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../silicon.xyz
precision mixed
guess     sad
threall   1.0e-12
periodic_cutoff_all 1.0e-12
charge    0
spinmult  1
periodic  yes
convthre  3e-7
purify    no
timings   yes
end


==> anc/files/thresholds/Silicon_1x_supercell/mixed/12/tc_hf_pbc.out <==
| Use device 1 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 14:16:31 2024
| On fire-21-01 (available memory: 118229 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff70888000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007effdb7e1000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007effdb7c5000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007effdb3db000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007effdb2f2000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007effd9800000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007effd94a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007effdb2ec000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007effd947d000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007effd7660000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007effd7206000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007effd6e00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007effdb2df000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007effdb2d9000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007effd71ea000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007effdb2d3000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007eff7e4ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007effd7129000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007eff63634000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007eff63288000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007eff60ebe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007effd7031000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007eff60872000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007eff603e1000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007effd7012000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007eff603ac000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007eff600d9000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007eff60078000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007eff5ffd4000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007eff5fb90000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007eff5df23000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007eff5dc00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007eff57400000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007eff4c600000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007eff3c800000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007eff35600000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007eff12e00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007eff117d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007eff11400000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007eff111d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007eff10c00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007eff10800000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007eff5df03000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007eff57388000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007eff105d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007effdb897000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007eff5ded9000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007eff5deb8000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007eff5dbe1000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007eff3c793000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007eff5dbcd000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007eff57334000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007eff4c5a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007eff3c782000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007eff3c6b3000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007eff5dea8000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007eff5dbc8000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007eff5dbc3000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007eff3c689000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007eff1105a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007eff3c684000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007eff0d400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007eff10a56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007eff0d215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007eff355b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007eff35572000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007eff1174f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007eff0d14a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007eff3c655000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007eff3c64d000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007eff35564000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007eff35549000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007eff1172c000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007eff0d00f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007eff35531000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007eff3c644000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007eff11718000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007eff1104d000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 24
|  AVAILABLE: 976
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../silicon.xyz
                precision mixed
                    guess sad
                  threall 1.0e-12
      periodic_cutoff_all 1.0e-12
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 3e-7
                   purify no
                  timings yes
-----------------------------------
Jobname: silicon
Scratch data will be generated
Scratch directory: ./scr.silicon
| Random number seed: 18469696

XYZ coordinates ../silicon.xyz
Molden File Output: ./scr.silicon/silicon.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 3.00e-07
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4308200000 A, b = 5.4308200000 A, c = 5.4308200000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2627616886, 0.0000000000, 0.0000000000), (0.0000000000, 10.2627616886, 0.0000000000), (0.0000000000, 0.0000000000, 10.2627616886), 
Reciprocal space lattice vector in a.u.:
(0.6122314342, -0.0000000000, -0.0000000000), (0.0000000000, 0.6122314342, -0.0000000000), (0.0000000000, 0.0000000000, 0.6122314342), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)

Default periodic omega parameter = 0.2534996469


****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7154100000         2.7154100000  
Si         2.7154100000         2.7154100000         0.0000000000  
Si         2.7154100000         0.0000000000         2.7154100000  
Si         4.0731100000         1.3577100000         4.0731100000  
Si         1.3577000000         1.3577000000         1.3577000000  
Si         1.3577100000         4.0731100000         4.0731100000  
Si         4.0731100000         4.0731100000         1.3577000000  

Basis set:       def2-svp
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -411.512007655622 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6818631573   -2298.4166517848  0.59 3.78 0.00 0.00   -2298.4166517848     4.38  
|    2     0.0436225960      +2.9778381961  4.06 10.61 0.01 0.00   -2295.4388135888    14.68  
|    3     0.0057979961      -0.0306219828  3.86 9.25 0.01 0.00   -2295.4694355716    13.11  
|    4     0.0005856851      -0.0003573238  3.32 7.33 0.01 0.00   -2295.4697928954    10.65  
|    5     0.0000366462      -0.0000041643  2.97 5.85 0.01 0.00   -2295.4697970596     8.82  
|    6     0.0000040146      -0.0000000446  2.49 4.19 0.02 0.00   -2295.4697971043     6.70  
|    7     0.0000049987      +0.0000000018  2.31 3.79 0.01 0.00   -2295.4697971025     6.10  
|    8     0.0000001566      -0.0000000012  2.24 3.51 0.02 0.00   -2295.4697971037     5.77  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4697971037 a.u.
HOMO-LUMO GAP: 1.372 eV
CENTER OF MASS: {2.036556, 2.036556, 2.036555} ANGS
DIPOLE MOMENT: {3.986160, 3.986315, 3.989995} (|D| = 6.906536) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 70.33 sec 

| Job finished: Wed Oct  2 14:18:15 2024



==> anc/files/thresholds/Silicon_1x_supercell/mixed/14/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../silicon.xyz
precision mixed
guess     sad
threall   1.0e-14
periodic_cutoff_all 1.0e-14
charge    0
spinmult  1
periodic  yes
convthre  3e-7
purify    no
timings   yes
end


==> anc/files/thresholds/Silicon_1x_supercell/mixed/14/tc_hf_pbc.out <==
| Use device 1 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 14:18:15 2024
| On fire-21-01 (available memory: 117161 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffdfa856000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f9725ce0000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f9725cc4000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f97258da000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f97257f1000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f9723c00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f97238a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f97257eb000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f97257c0000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f9721a8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f9721631000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f9721400000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f97257b3000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f97257ad000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f9725791000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f972578b000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f96c8aba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f96c89f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f96adb73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f96ad7c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f96ab3fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f96ab305000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f96aacb9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f96aa828000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f972576a000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f9725735000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f96aa555000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f97256d4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f96aa4b1000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f96aa06d000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f96a8400000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f96a8000000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f96a1800000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f9696a00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f9686c00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f967fa00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f965d200000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f965bbd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f965b800000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f965b5d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f965b000000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f965ac00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f972160d000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f96a8388000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f965a9d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f9725d96000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f96a835e000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f96a833d000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f96a831e000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f96a82b1000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f96a7fec000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f96a17ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f96a174d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f96a7fdb000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f9686b31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f96a7fcd000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f96a82aa000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f96a7fc8000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f96969d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f965b45a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f96a7fc3000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f9657800000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f965ae56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f9657615000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f9686ae9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f9686aa3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f967f97e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f965754a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f96969a7000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f96a1743000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f96a1735000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f9686a88000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f9686a65000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f965740f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f9686a4d000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f96969a0000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f967f96a000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f967f95d000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 33
|  AVAILABLE: 967
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../silicon.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
      periodic_cutoff_all 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 3e-7
                   purify no
                  timings yes
-----------------------------------
Jobname: silicon
Scratch data will be generated
Scratch directory: ./scr.silicon
| Random number seed: 1401731847

XYZ coordinates ../silicon.xyz
Molden File Output: ./scr.silicon/silicon.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 3.00e-07
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4308200000 A, b = 5.4308200000 A, c = 5.4308200000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2627616886, 0.0000000000, 0.0000000000), (0.0000000000, 10.2627616886, 0.0000000000), (0.0000000000, 0.0000000000, 10.2627616886), 
Reciprocal space lattice vector in a.u.:
(0.6122314342, -0.0000000000, -0.0000000000), (0.0000000000, 0.6122314342, -0.0000000000), (0.0000000000, 0.0000000000, 0.6122314342), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)

Default periodic omega parameter = 0.2534996469


****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7154100000         2.7154100000  
Si         2.7154100000         2.7154100000         0.0000000000  
Si         2.7154100000         0.0000000000         2.7154100000  
Si         4.0731100000         1.3577100000         4.0731100000  
Si         1.3577000000         1.3577000000         1.3577000000  
Si         1.3577100000         4.0731100000         4.0731100000  
Si         4.0731100000         4.0731100000         1.3577000000  

Basis set:       def2-svp
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -411.512007655508 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6819114648   -2298.4166682114  0.86 7.17 0.00 0.00   -2298.4166682114     8.03  
|    2     0.0435775847      +2.9778623285  6.43 20.18 0.01 0.00   -2295.4388058828    26.62  
|    3     0.0057978079      -0.0306211474  6.02 18.20 0.01 0.00   -2295.4694270302    24.22  
|    4     0.0005844216      -0.0003575876  5.29 15.29 0.01 0.00   -2295.4697846178    20.59  
|    5     0.0000362188      -0.0000040434  4.92 13.21 0.02 0.00   -2295.4697886612    18.15  
|    6     0.0000066853      -0.0000000354  4.66 10.56 0.01 0.00   -2295.4697886967    15.23  
|    7     0.0000064325      +0.0000000017  4.51 9.89 0.01 0.00   -2295.4697886950    14.41  
|    8     0.0000001033      -0.0000000019  4.35 9.16 0.02 0.00   -2295.4697886969    13.54  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4697886969 a.u.
HOMO-LUMO GAP: 1.372 eV
CENTER OF MASS: {2.036556, 2.036556, 2.036555} ANGS
DIPOLE MOMENT: {3.982459, 3.982653, 3.987778} (|D| = 6.901005) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 140.92 sec 

| Job finished: Wed Oct  2 14:21:14 2024



==> anc/files/thresholds/Silicon_1x_supercell/mixed/16/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../silicon.xyz
precision mixed
guess     sad
threall   1.0e-16
periodic_cutoff_all 1.0e-16
charge    0
spinmult  1
periodic  yes
convthre  3e-7
purify    no
timings   yes
end


==> anc/files/thresholds/Silicon_1x_supercell/mixed/16/tc_hf_pbc.out <==
| Use device 1 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 14:21:15 2024
| On fire-21-01 (available memory: 119023 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff96170000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f099e4f8000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f099e4dc000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f099e0f2000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f099e009000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f099c400000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f099c0a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f099e003000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f099dfd8000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f099a28b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f0999e31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f0999c00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f099dfcb000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f099dfc5000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f099dfa9000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f099dfa3000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f09412ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f099dee0000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f0926434000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f0926088000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f0923cbe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f0923bc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f092357a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f09230e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f0999e14000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f09230b4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f0922de1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f0922d80000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f0922cdc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f0922898000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f0920c2b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f0920800000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f091a000000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f090f200000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f08ff400000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f08f8200000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f08d5a00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f08d43d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f08d4000000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f08d3dd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f08d3800000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f08d3400000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f0920c0b000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f0920b93000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f08d31d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f099e5ae000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f0920b69000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f0920b48000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f0920b29000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f0920abc000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f0920aa8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f0919fac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f0919f4d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f09207ef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f08ff331000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f09207e1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f0999e0f000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f0999e0a000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f090f1d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f08d3c5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f09207dc000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f08d0000000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f08d3656000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f08cfe15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f08ff2e9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f08ff2a3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f08f817e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f08cfd4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f090f1a7000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f09207d0000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f09207c2000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f0919f32000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f08ff280000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f08cfc0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f08ff268000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f090f1a0000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f08ff254000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f08ff247000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 27
|  AVAILABLE: 973
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../silicon.xyz
                precision mixed
                    guess sad
                  threall 1.0e-16
      periodic_cutoff_all 1.0e-16
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 3e-7
                   purify no
                  timings yes
-----------------------------------
Jobname: silicon
Scratch data will be generated
Scratch directory: ./scr.silicon
| Random number seed: 1156677052

XYZ coordinates ../silicon.xyz
Molden File Output: ./scr.silicon/silicon.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 3.00e-07
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4308200000 A, b = 5.4308200000 A, c = 5.4308200000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2627616886, 0.0000000000, 0.0000000000), (0.0000000000, 10.2627616886, 0.0000000000), (0.0000000000, 0.0000000000, 10.2627616886), 
Reciprocal space lattice vector in a.u.:
(0.6122314342, -0.0000000000, -0.0000000000), (0.0000000000, 0.6122314342, -0.0000000000), (0.0000000000, 0.0000000000, 0.6122314342), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)

Default periodic omega parameter = 0.2534996469


****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7154100000         2.7154100000  
Si         2.7154100000         2.7154100000         0.0000000000  
Si         2.7154100000         0.0000000000         2.7154100000  
Si         4.0731100000         1.3577100000         4.0731100000  
Si         1.3577000000         1.3577000000         1.3577000000  
Si         1.3577100000         4.0731100000         4.0731100000  
Si         4.0731100000         4.0731100000         1.3577000000  

Basis set:       def2-svp
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -411.512007655508 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6822172909   -2298.4248992046  1.16 12.74 0.00 0.00   -2298.4248992046    13.90  
|    2     0.0435593276      +2.9860727076  9.54 36.76 0.01 0.00   -2295.4388264970    46.30  
|    3     0.0057924673      -0.0306205478  9.16 33.90 0.01 0.00   -2295.4694470448    43.06  
|    4     0.0005874567      -0.0003574845  8.07 29.67 0.01 0.00   -2295.4698045293    37.75  
|    5     0.0000357893      -0.0000041032  7.76 26.58 0.01 0.00   -2295.4698086325    34.34  
|    6     0.0000061615      -0.0000000325  7.42 22.43 0.02 0.00   -2295.4698086651    29.88  
|    7     0.0000058755      +0.0000000035  6.97 21.25 0.01 0.00   -2295.4698086615    28.24  
|    8     0.0000001112      -0.0000000039  6.85 19.93 0.02 0.00   -2295.4698086654    26.80  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4698086654 a.u.
HOMO-LUMO GAP: 1.372 eV
CENTER OF MASS: {2.036556, 2.036556, 2.036555} ANGS
DIPOLE MOMENT: {3.976790, 3.976925, 3.978875} (|D| = 6.889284) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 260.40 sec 

| Job finished: Wed Oct  2 14:26:59 2024



==> anc/files/thresholds/Silicon_1x_supercell/mixed/18/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../silicon.xyz
precision mixed
guess     sad
threall   1.0e-18
periodic_cutoff_all 1.0e-18
charge    0
spinmult  1
periodic  yes
convthre  3e-7
purify    no
timings   yes
end


==> anc/files/thresholds/Silicon_1x_supercell/mixed/18/tc_hf_pbc.out <==
| Use device 1 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 14:26:59 2024
| On fire-21-01 (available memory: 118854 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc175af000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f8db3f7d000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f8db3f61000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f8db3b77000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f8db3a8e000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f8db1e00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f8db1aa8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f8db3a88000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f8db3a5d000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f8dafc8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f8daf831000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f8daf600000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f8db3a50000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f8db3a4a000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f8db3a2e000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f8db3a28000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f8d56cba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f8db3965000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f8d3be34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f8d3ba88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f8d396be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f8d395c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f8d38f7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f8d38ae9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f8db3946000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f8db3911000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f8d38816000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f8d387b5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f8d38711000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f8d382cd000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f8d36660000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f8d36200000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f8d2fa00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f8d24c00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f8d14e00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f8d0dc00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f8ceb400000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f8ce9dd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f8ce9a00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f8ce97d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f8ce9200000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f8ce8e00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f8db38eb000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f8d365e8000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f8ce8bd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f8db4033000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f8d365be000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f8daf810000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f8d3659f000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f8d36532000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f8db38d5000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f8d364de000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f8d2f9a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f8d364cd000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f8d14d31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f8d364bf000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f8daf80b000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f8d364ba000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f8d361d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f8ce965a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f8d364b5000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f8ce5a00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f8ce9056000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f8ce5815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f8d2f959000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f8d24bba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f8d14caf000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f8d0db35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f8d14c80000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f8d364a9000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f8d361c8000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f8d2f93e000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f8d14c5d000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f8ce56da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f8d24ba2000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f8d2f937000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f8d14c49000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f8ce9dc4000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 25
|  AVAILABLE: 975
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../silicon.xyz
                precision mixed
                    guess sad
                  threall 1.0e-18
      periodic_cutoff_all 1.0e-18
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 3e-7
                   purify no
                  timings yes
-----------------------------------
Jobname: silicon
Scratch data will be generated
Scratch directory: ./scr.silicon
| Random number seed: 426172588

XYZ coordinates ../silicon.xyz
Molden File Output: ./scr.silicon/silicon.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 3.00e-07
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4308200000 A, b = 5.4308200000 A, c = 5.4308200000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2627616886, 0.0000000000, 0.0000000000), (0.0000000000, 10.2627616886, 0.0000000000), (0.0000000000, 0.0000000000, 10.2627616886), 
Reciprocal space lattice vector in a.u.:
(0.6122314342, -0.0000000000, -0.0000000000), (0.0000000000, 0.6122314342, -0.0000000000), (0.0000000000, 0.0000000000, 0.6122314342), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)

Default periodic omega parameter = 0.2534996469


****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7154100000         2.7154100000  
Si         2.7154100000         2.7154100000         0.0000000000  
Si         2.7154100000         0.0000000000         2.7154100000  
Si         4.0731100000         1.3577100000         4.0731100000  
Si         1.3577000000         1.3577000000         1.3577000000  
Si         1.3577100000         4.0731100000         4.0731100000  
Si         4.0731100000         4.0731100000         1.3577000000  

Basis set:       def2-svp
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -411.512007655507 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6819301297   -2298.4166666278  1.58 21.04 0.00 0.00   -2298.4166666278    22.62  
|    2     0.0436234359      +2.9778454358  13.74 61.49 0.01 0.00   -2295.4388211920    75.23  
|    3     0.0057966572      -0.0306258650  12.84 58.54 0.01 0.00   -2295.4694470570    71.39  
|    4     0.0005844639      -0.0003574711  11.47 52.25 0.01 0.00   -2295.4698045281    63.72  
|    5     0.0000361559      -0.0000040789  11.24 47.64 0.02 0.00   -2295.4698086070    58.89  
|    6     0.0000061444      -0.0000000346  10.99 41.55 0.01 0.00   -2295.4698086416    52.55  
|    7     0.0000058546      +0.0000000041  10.88 40.71 0.01 0.00   -2295.4698086375    51.60  
|    8     0.0000001090      -0.0000000038  10.56 39.10 0.10 0.00   -2295.4698086413    49.76  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4698086413 a.u.
HOMO-LUMO GAP: 1.372 eV
CENTER OF MASS: {2.036556, 2.036556, 2.036555} ANGS
DIPOLE MOMENT: {3.977480, 3.977575, 3.979096} (|D| = 6.890186) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 445.93 sec 

| Job finished: Wed Oct  2 14:36:04 2024



==> anc/files/thresholds/Silicon_1x_supercell/mixed/20/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../silicon.xyz
precision mixed
guess     sad
threall   1.0e-20
periodic_cutoff_all 1.0e-20
charge    0
spinmult  1
periodic  yes
convthre  3e-7
purify    no
timings   yes
end


==> anc/files/thresholds/Silicon_1x_supercell/mixed/20/tc_hf_pbc.out <==
| Use device 1 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 15:00:48 2024
| On fire-21-01 (available memory: 104079 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffcb5910000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f00d2adf000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f00d2ac3000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f00d26d9000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f00d25f0000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f00d0a00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f00d06a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f00d25ea000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f00d25bf000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f00ce88b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f00ce431000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f00ce200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f00d25b2000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f00d25ac000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f00d2590000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f00d258a000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f00758ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f00757f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f005a973000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f005a5c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f00581fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f0058105000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f0057ab9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f0057628000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f00d2569000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f00d2534000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f0057355000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f00d24d3000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f00572b1000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f0056e6d000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f0055200000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f0054e00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f004e600000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f0043800000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f0033a00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f002c800000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f000a000000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f00089d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f0008600000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f00083d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f0007e00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f0007a00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f00ce40d000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f0055188000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f00077d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f00d2b95000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f005515e000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f005513d000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f005511e000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f00550b1000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f0054dec000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f004e5ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f004e54d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f0054ddb000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f0033931000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f0054dcd000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f00550aa000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f0054dc8000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f00437d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f000825a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f0054dc3000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f0004600000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f0007c56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f0004415000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f00338e9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f00338a3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f002c77e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f000434a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f00437a7000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f004e543000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f004e535000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f0033888000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f0033865000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f000420f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f003384d000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f00437a0000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f002c76a000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f002c75d000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 27
|  AVAILABLE: 973
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../silicon.xyz
                precision mixed
                    guess sad
                  threall 1.0e-20
      periodic_cutoff_all 1.0e-20
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 3e-7
                   purify no
                  timings yes
-----------------------------------
Jobname: silicon
Scratch data will be generated
Scratch directory: ./scr.silicon
| Random number seed: 1137238413

XYZ coordinates ../silicon.xyz
Molden File Output: ./scr.silicon/silicon.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 3.00e-07
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4308200000 A, b = 5.4308200000 A, c = 5.4308200000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2627616886, 0.0000000000, 0.0000000000), (0.0000000000, 10.2627616886, 0.0000000000), (0.0000000000, 0.0000000000, 10.2627616886), 
Reciprocal space lattice vector in a.u.:
(0.6122314342, -0.0000000000, -0.0000000000), (0.0000000000, 0.6122314342, -0.0000000000), (0.0000000000, 0.0000000000, 0.6122314342), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)

Default periodic omega parameter = 0.2534996469


****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7154100000         2.7154100000  
Si         2.7154100000         2.7154100000         0.0000000000  
Si         2.7154100000         0.0000000000         2.7154100000  
Si         4.0731100000         1.3577100000         4.0731100000  
Si         1.3577000000         1.3577000000         1.3577000000  
Si         1.3577100000         4.0731100000         4.0731100000  
Si         4.0731100000         4.0731100000         1.3577000000  

Basis set:       def2-svp
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -411.512007655507 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6819252816   -2298.4166703715  2.09 34.23 0.00 0.00   -2298.4166703715    36.32  
|    2     0.0435777182      +2.9778491982  18.52 98.80 0.01 0.00   -2295.4388211733   117.33  
|    3     0.0057966419      -0.0306259322  17.09 94.94 0.01 0.00   -2295.4694471055   112.05  
|    4     0.0005844739      -0.0003574621  16.48 87.12 0.03 0.00   -2295.4698045676   103.62  
|    5     0.0000361412      -0.0000040740  15.58 80.94 0.01 0.00   -2295.4698086416    96.53  
|    6     0.0000061618      -0.0000000344  15.69 73.29 0.01 0.00   -2295.4698086760    88.99  
|    7     0.0000058634      +0.0000000041  15.29 70.41 0.02 0.00   -2295.4698086720    85.73  
|    8     0.0000001095      -0.0000000038  14.99 68.36 0.01 0.00   -2295.4698086758    83.35  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4698086758 a.u.
HOMO-LUMO GAP: 1.372 eV
CENTER OF MASS: {2.036556, 2.036556, 2.036555} ANGS
DIPOLE MOMENT: {3.977484, 3.977585, 3.979032} (|D| = 6.890156) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 724.07 sec 

| Job finished: Wed Oct  2 15:14:02 2024



==> anc/files/thresholds/Silicon_1x_supercell/mixed/8/tc_hf_pbc.inp <==
method    hf
run       energy
basis     def2-svp
coordinates	../silicon.xyz
precision mixed
guess     sad
threall   1.0e-8
periodic_cutoff_all 1.0e-8
charge    0
spinmult  1
periodic  yes
convthre  3e-7
purify    no
timings   yes
end


==> anc/files/thresholds/Silicon_1x_supercell/mixed/8/tc_hf_pbc.out <==
| Use device 1 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 14:11:40 2024
| On fire-21-01 (available memory: 115946 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g1  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffe0e3f7000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fb60757b000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fb60755f000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fb607175000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fb60708c000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fb605400000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fb6050a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fb607086000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fb60705b000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fb60328b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fb602e31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fb602c00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fb60704e000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fb607048000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fb60702c000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fb607026000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fb5aa2ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fb606f63000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fb58f434000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fb58f088000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fb58ccbe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fb58cbc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fb58c57a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fb58c0e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fb606f44000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fb606f0f000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fb58be16000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fb58bdb5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fb58bd11000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fb58b8cd000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fb589c60000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fb589800000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fb583000000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fb578200000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fb568400000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fb561200000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fb53ea00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fb53d3d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fb53d000000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fb53cdd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fb53c800000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fb53c400000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fb606ee9000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fb589be8000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fb53c1d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fb607631000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fb589bbe000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fb602e10000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fb589b9f000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fb589b32000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fb606ed3000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fb589ade000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fb582fa1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fb589acd000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fb568331000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fb589abf000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fb602e0b000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fb589aba000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fb5897d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fb53cc5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fb589ab3000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fb539000000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fb53c656000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fb538e15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fb582f59000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fb5781ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fb5682af000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fb561135000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fb568280000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fb5897d0000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fb5897c2000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fb582f3e000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fb56825d000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fb538cda000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fb5781a2000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fb582f37000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fb568249000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fb53d3c4000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 33
|  AVAILABLE: 967
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates ../silicon.xyz
                precision mixed
                    guess sad
                  threall 1.0e-8
      periodic_cutoff_all 1.0e-8
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 3e-7
                   purify no
                  timings yes
-----------------------------------
Jobname: silicon
Scratch data will be generated
Scratch directory: ./scr.silicon
| Random number seed: 1277687413

XYZ coordinates ../silicon.xyz
Molden File Output: ./scr.silicon/silicon.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 3.00e-07
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 128 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4308200000 A, b = 5.4308200000 A, c = 5.4308200000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2627616886, 0.0000000000, 0.0000000000), (0.0000000000, 10.2627616886, 0.0000000000), (0.0000000000, 0.0000000000, 10.2627616886), 
Reciprocal space lattice vector in a.u.:
(0.6122314342, -0.0000000000, -0.0000000000), (0.0000000000, 0.6122314342, -0.0000000000), (0.0000000000, 0.0000000000, 0.6122314342), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)

Default periodic omega parameter = 0.2534996469


****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7154100000         2.7154100000  
Si         2.7154100000         2.7154100000         0.0000000000  
Si         2.7154100000         0.0000000000         2.7154100000  
Si         4.0731100000         1.3577100000         4.0731100000  
Si         1.3577000000         1.3577000000         1.3577000000  
Si         1.3577100000         4.0731100000         4.0731100000  
Si         4.0731100000         4.0731100000         1.3577000000  

Basis set:       def2-svp
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -411.512030604723 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6782906078   -2298.4230115437  0.26 0.88 0.00 0.00   -2298.4230115437     1.13  
|    2     0.0437001418      +2.9840159509  1.48 2.66 0.01 0.00   -2295.4389955927     4.14  
|    3     0.0058485406      -0.0302602966  1.34 2.31 0.01 0.00   -2295.4692558893     3.65  
|    4     0.0005902809      -0.0003631722  1.17 1.87 0.02 0.00   -2295.4696190615     3.06  
|    5     0.0000355150      -0.0000017286  1.10 1.54 0.01 0.00   -2295.4696207901     2.65  
|    6     0.0000051785      +0.0000002461  1.01 1.14 0.03 0.00   -2295.4696205440     2.19  
|    7     0.0000062150      +0.0000000117  0.97 1.05 0.01 0.00   -2295.4696205323     2.03  
|    8     0.0000010353      +0.0000000038  0.91 0.98 0.02 0.00   -2295.4696205285     1.91  
|    9     0.0000180922      +0.0000027594  1.53 2.71 0.01 0.00   -2295.4696177691     4.24  
|   10     0.0000182357      -0.0000000354  0.63 0.54 0.01 0.00   -2295.4696178045     1.17  
|   11     0.0000184047      -0.0000000066  0.74 0.64 0.01 0.00   -2295.4696178111     1.39  
|   12     0.0000179475      -0.0000000087  0.80 0.71 0.01 0.00   -2295.4696178198     1.52  
|   13     0.0000171946      +0.0000000020  0.84 0.77 0.01 0.00   -2295.4696178178     1.61  
|   14     0.0000151225      +0.0000000431  0.90 0.89 0.01 0.00   -2295.4696177747     1.80  
|   15     0.0000122799      +0.0000000613  0.92 0.92 0.01 0.00   -2295.4696177133     1.85  
|   16     0.0000110165      +0.0000000060  0.83 0.81 0.01 0.00   -2295.4696177073     1.64  
|   17     0.0000118060      -0.0000000616  1.50 2.73 0.01 0.00   -2295.4696177690     4.24  
|   18     0.0000097494      +0.0000000479  0.88 0.89 0.01 0.00   -2295.4696177211     1.78  
|   19     0.0000048355      +0.0000001220  1.00 1.07 0.01 0.00   -2295.4696175991     2.08  
|   20     0.0000059186      +0.0000000174  1.10 1.14 0.01 0.00   -2295.4696175817     2.25  
|   21     0.0000014365      -0.0000000142  1.05 1.09 0.01 0.00   -2295.4696175959     2.14  
|   22     0.0000016092      -0.0000000042  0.89 0.84 0.01 0.00   -2295.4696176001     1.75  
|   23     0.0000013288      -0.0000000038  0.86 0.79 0.01 0.00   -2295.4696176039     1.65  
|   24     0.0000017253      +0.0000000029  0.78 0.67 0.01 0.00   -2295.4696176011     1.45  
|   25     0.0000012666      -0.0000001723  1.51 2.72 0.01 0.00   -2295.4696177734     4.24  
|   26     0.0000012517      -0.0000000020  0.79 0.68 0.01 0.00   -2295.4696177753     1.47  
|   27     0.0000012204      +0.0000000114  0.92 0.88 0.01 0.00   -2295.4696177639     1.81  
|   28     0.0000012286      +0.0000000077  0.87 0.81 0.02 0.00   -2295.4696177563     1.71  
|   29     0.0000010317      +0.0000000002  0.76 0.67 0.03 0.00   -2295.4696177561     1.47  
|   30     0.0000012115      -0.0000000066  0.75 0.63 0.01 0.00   -2295.4696177628     1.38  
|   31     0.0000010587      +0.0000000010  0.64 0.50 0.01 0.00   -2295.4696177617     1.15  
|   32     0.0000009360      -0.0000000027  0.70 0.56 0.03 0.00   -2295.4696177644     1.29  
|   33     0.0000009283      -0.0000000066  1.54 2.71 0.01 0.00   -2295.4696177710     4.27  
|   34     0.0000006364      -0.0000000079  0.74 0.62 0.01 0.00   -2295.4696177788     1.37  
|   35     0.0000009354      -0.0000000007  0.84 0.74 0.01 0.00   -2295.4696177796     1.60  
|   36     0.0000015114      -0.0000000059  0.76 0.65 0.01 0.00   -2295.4696177855     1.41  
|   37     0.0000013507      -0.0000000034  0.68 0.55 0.01 0.00   -2295.4696177890     1.24  
|   38     0.0000013133      -0.0000000013  0.68 0.53 0.01 0.00   -2295.4696177903     1.22  
|   39     0.0000014419      +0.0000000015  0.67 0.55 0.01 0.00   -2295.4696177888     1.23  
|   40     0.0000015217      -0.0000000006  0.60 0.49 0.01 0.00   -2295.4696177894     1.10  
|   41     0.0000005045      +0.0000000180  1.57 2.72 0.01 0.00   -2295.4696177714     4.30  
|   42     0.0000006022      +0.0000000050  0.76 0.64 0.01 0.00   -2295.4696177664     1.41  
|   43     0.0000007520      +0.0000000003  0.67 0.54 0.01 0.00   -2295.4696177661     1.22  
|   44     0.0000010091      +0.0000000017  0.61 0.51 0.01 0.00   -2295.4696177645     1.12  
|   45     0.0000007218      +0.0000000019  0.63 0.49 0.01 0.00   -2295.4696177626     1.12  
|   46     0.0000011096      -0.0000000051  0.73 0.61 0.01 0.00   -2295.4696177677     1.35  
|   47     0.0000009541      -0.0000000051  0.75 0.64 0.01 0.00   -2295.4696177727     1.39  
|   48     0.0000009100      -0.0000000030  0.66 0.53 0.01 0.00   -2295.4696177757     1.20  
|   49     0.0000006362      +0.0000000059  1.57 2.72 0.01 0.00   -2295.4696177698     4.30  
|   50     0.0000005597      +0.0000000003  0.74 0.62 0.01 0.00   -2295.4696177695     1.37  
|   51     0.0000007074      -0.0000000028  1.57 2.71 0.01 0.00   -2295.4696177723     4.29  
|   52     0.0000007581      +0.0000000026  1.57 2.72 0.01 0.00   -2295.4696177698     4.30  
|   53     0.0000007490      -0.0000000009  1.54 2.71 0.04 0.00   -2295.4696177707     4.29  
|   54     0.0000007495      +0.0000000001  1.58 2.73 0.01 0.00   -2295.4696177706     4.31  
|   55     0.0000006651      +0.0000000005  1.57 2.73 0.01 0.00   -2295.4696177701     4.31  
|   56     0.0000005428      -0.0000000006  1.57 2.73 0.01 0.00   -2295.4696177706     4.31  
|   57     0.0000005130      -0.0000000011  1.57 2.73 0.01 0.00   -2295.4696177717     4.31  
|   58     0.0000004263      +0.0000000020  1.55 2.72 0.01 0.00   -2295.4696177697     4.27  
|   59     0.0000001254      -0.0000000005  1.51 2.72 0.01 0.00   -2295.4696177703     4.24  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4696177703 a.u.
HOMO-LUMO GAP: 1.330 eV
CENTER OF MASS: {2.036556, 2.036556, 2.036555} ANGS
DIPOLE MOMENT: {3.915241, 3.915485, 3.916648} (|D| = 6.782350) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 138.74 sec 

| Job finished: Wed Oct  2 14:14:18 2024



==> anc/files/thresholds/Silicon_1x_supercell/mixed/silicon.xyz <==
8
3D 5.430820 5.430820 5.430820 90.000000 90.000000 90.000000
Si 0.000000 0.000000 0.000000
Si 0.000000 2.715410 2.715410
Si 2.715410 2.715410 0.000000
Si 2.715410 0.000000 2.715410
Si 4.073110 1.357710 4.073110
Si 1.357700 1.357700 1.357700
Si 1.357710 4.073110 4.073110
Si 4.073110 4.073110 1.357700


==> anc/files/timings/comparison_to_molecular/LiF/1x_supercell/geometry.xyz <==
8
3D 4.026300 4.026300 4.026300 90.000000 90.000000 90.000000
Li 0.000000 0.000000 0.000000
F 2.013150 2.013150 2.013150
Li 0.000000 2.013150 2.013150
Li 2.013150 0.000000 2.013150
Li 2.013150 2.013150 0.000000
F 2.013150 0.000000 0.000000
F 0.000000 2.013150 0.000000
F 0.000000 0.000000 2.013150


==> anc/files/timings/comparison_to_molecular/LiF/1x_supercell/tc_hf_mol.inp <==
method      hf
run         energy
basis       ./tcbasis.ao
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/1x_supercell/tc_hf_mol.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_hf_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Sep 29 13:12:48 2024
| On fire-21-01 (available memory: 365491 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_hf_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffdc31e8000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f11adb44000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f11adb28000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f11ad73e000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f11ad655000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f11aba00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f11ab6a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f11ad64f000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f11ad624000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f11a988b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f11a9431000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f11a9200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f11ad617000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f11ad611000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f11ad5f5000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f11ad5ef000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f11508ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f11ad52c000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f1135a34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f1135688000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f11332be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f11331c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f1132b7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f11326e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f11ad50d000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f11ad4d8000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f1132416000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f11323b5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f1132311000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f1131ecd000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f1130260000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f112fe00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f1129600000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f111e800000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f110ea00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f1107800000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f10e5000000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f10e39d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f10e3600000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f10e33d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f10e2e00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f10e2a00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f11a9411000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f11301e8000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f10e27d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f11adbfa000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f11301be000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f113019d000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f113017e000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f1130111000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f11300fd000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f11300a9000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f11295a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f112fdef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f110e931000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f112fde1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f112fddc000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f112fdd7000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f1129577000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f10e325a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f112fdd2000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f10df600000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f10e2c56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f10df415000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f111e7b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f1129531000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f110e8af000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f1107735000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f110e880000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f112fdc6000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f111e7aa000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f110e865000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f10e39ae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f10df2da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f110e84d000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f111e7a3000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f10e399a000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f10e398d000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 14
|  AVAILABLE: 986
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_mol
| Random number seed: 619094

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_mol/geometry.molden
Using basis set: ./tcbasis.ao
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory

****** QM coordinates ******
Li         0.0000000000         0.0000000000         0.0000000000  
F         2.0131500000         2.0131500000         2.0131500000  
Li         0.0000000000         2.0131500000         2.0131500000  
Li         2.0131500000         0.0000000000         2.0131500000  
Li         2.0131500000         2.0131500000         0.0000000000  
F         2.0131500000         0.0000000000         0.0000000000  
F         0.0000000000         2.0131500000         0.0000000000  
F         0.0000000000         0.0000000000         2.0131500000  

Basis set:       ./tcbasis.ao
Total atoms:     8
Total charge:    0
Total electrons: 48 (24-alpha, 24-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  92
Total AO shells: 40 (20 S-shells; 16 P-shells; 4 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 201.927059608588 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     0.6373287239    -425.8501250155  0.00 0.01 0.00 0.00    -425.8501250155     0.01  
|    2     0.1776320698      -1.6776738439  0.01 0.01 0.01 0.00    -427.5277988594     0.02  
|    3     0.0649676237      -0.1410188891  0.01 0.01 0.00 0.00    -427.6688177485     0.02  
|    4     0.0063785747      -0.0158529174  0.00 0.01 0.00 0.00    -427.6846706659     0.02  
|    5     0.0017830088      -0.0002869812  0.00 0.01 0.00 0.00    -427.6849576471     0.02  
|    6     0.0001982691      -0.0000191523  0.00 0.01 0.00 0.00    -427.6849767995     0.02  
|    7     0.0000210197      -0.0000003802  0.00 0.01 0.00 0.00    -427.6849771796     0.02  
|    8     0.0000050537      -0.0000000051  0.00 0.01 0.00 0.00    -427.6849771847     0.02  
|    9     0.0000002719      -0.0000000105  0.01 0.01 0.01 0.00    -427.6849771952     0.03  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -427.6849771952 a.u.
HOMO-LUMO GAP: 15.644 eV
CENTER OF MASS: {1.006575, 1.006575, 1.006575} ANGS
DIPOLE MOMENT: {0.000000, 0.000000, -0.000000} (|D| = 0.000000) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 0.20 sec 

| Job finished: Sun Sep 29 13:12:55 2024



==> anc/files/timings/comparison_to_molecular/LiF/1x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       ./tcbasis.ao
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/1x_supercell/tc_hf_pbc.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Sep 29 13:12:55 2024
| On fire-21-01 (available memory: 365455 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd32b65000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f97facb7000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f97fac9b000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f97fa8b1000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f97fa7c8000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f97f8c00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f97f88a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f97fa7c2000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f97fa797000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f97f6a8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f97f6631000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f97f6400000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f97fa78a000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f97fa784000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f97fa768000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f97fa762000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f979daba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f979d9f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f9782b73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f97827c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f97803fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f9780305000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f977fcb9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f977f828000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f97fa741000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f97fa70c000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f977f555000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f977f4f4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f977f450000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f977f00c000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f977d39f000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f977d000000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f9776800000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f976ba00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f975bc00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f9754a00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f9732200000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f9730bd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f9730800000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f97305d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f9730000000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f972fc00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f97fa6e6000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f977d327000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f972f9d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f97fad6d000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f977d2fd000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f97f6610000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f977d2de000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f9776793000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f977d2ca000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f977673f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f976b9a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f97fa6d1000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f975bb31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f977d2bc000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f97f660b000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f977d2b7000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f977cfd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f973045a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f977d2b0000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f972c800000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f972fe56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f972c615000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f975bae9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f975baa3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f975497e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f972c54a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f975ba74000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f977cfd0000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f977cfc2000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f975ba59000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f975495b000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f972c40f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f9754943000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f9776738000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f975ba45000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f9754936000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 15
|  AVAILABLE: 985
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1613689231

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 4.0263000000 A, b = 4.0263000000 A, c = 4.0263000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(7.6086037444, 0.0000000000, 0.0000000000), (0.0000000000, 7.6086037444, 0.0000000000), (0.0000000000, 0.0000000000, 7.6086037444), 
Reciprocal space lattice vector in a.u.:
(0.8258000440, -0.0000000000, -0.0000000000), (0.0000000000, 0.8258000440, -0.0000000000), (0.0000000000, 0.0000000000, 0.8258000440), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (3.8043018722, 3.8043018722, 3.8043018722)
Atom 2 = (0.0000000000, 3.8043018722, 3.8043018722)
Atom 3 = (3.8043018722, 0.0000000000, 3.8043018722)
Atom 4 = (3.8043018722, 3.8043018722, 0.0000000000)
Atom 5 = (3.8043018722, 0.0000000000, 0.0000000000)
Atom 6 = (0.0000000000, 3.8043018722, 0.0000000000)
Atom 7 = (0.0000000000, 0.0000000000, 3.8043018722)

Default periodic omega parameter = 0.3419295513


************************************* WARNING *************************************
 3 out of 92 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************


****** QM coordinates ******
Li         0.0000000000         0.0000000000         0.0000000000  
F         2.0131500000         2.0131500000         2.0131500000  
Li         0.0000000000         2.0131500000         2.0131500000  
Li         2.0131500000         0.0000000000         2.0131500000  
Li         2.0131500000         2.0131500000         0.0000000000  
F         2.0131500000         0.0000000000         0.0000000000  
F         0.0000000000         2.0131500000         0.0000000000  
F         0.0000000000         0.0000000000         2.0131500000  

Basis set:       ./tcbasis.ao
Total atoms:     8
Total charge:    0
Total electrons: 48 (24-alpha, 24-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  92
Total AO shells: 40 (20 S-shells; 16 P-shells; 4 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -123.934214027433 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

************************************* WARNING *************************************
 3 out of 92 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************


                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     5.1668484137    -419.9651596100  0.50 7.83 0.00 0.00    -419.9651596100     8.34  
|    2     0.1173846453      +0.8029037964  5.48 28.26 0.01 0.00    -419.1622558135    33.74  
|    3     0.0991336234      -0.0065067483  5.72 27.09 0.00 0.00    -419.1687625618    32.82  
|    4     0.0078266592      -0.0258301807  5.23 26.29 0.00 0.00    -419.1945927425    31.53  
|    5     0.0003295915      -0.0001561105  4.95 21.71 0.01 0.00    -419.1947488530    26.67  
|    6     0.0000268861      -0.0000001552  4.19 17.89 0.00 0.00    -419.1947490082    22.08  
|    7     0.0000008228      -0.0000000010  3.61 12.41 0.01 0.00    -419.1947490092    16.02  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -419.1947490092 a.u.
HOMO-LUMO GAP: 13.555 eV
CENTER OF MASS: {1.006575, 1.006575, 1.006575} ANGS
DIPOLE MOMENT: {-0.000007, -0.000010, -0.000013} (|D| = 0.000019) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 171.28 sec 

| Job finished: Sun Sep 29 13:16:34 2024



==> anc/files/timings/comparison_to_molecular/LiF/1x_supercell/tc_pbe0_mol.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/1x_supercell/tc_pbe0_mol.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_pbe0_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Sep 29 13:16:34 2024
| On fire-21-01 (available memory: 362720 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_pbe0_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffe7f9bd000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f33affb1000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f33aff95000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f33afbab000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f33afac2000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f33ade00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f33adaa8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f33afabc000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f33afa91000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f33abc8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f33ab831000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f33ab600000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f33afa84000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f33afa7e000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f33afa62000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f33afa5c000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f3352cba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f33af999000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f3337e34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f3337a88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f33356be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f33355c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f3334f7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f3334ae9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f33af97a000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f33af945000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f3334816000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f33af8e4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f3334772000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f333432e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f33326c1000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f3332400000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f332bc00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f3320e00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f3311000000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f3309e00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f32e7600000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f32e5fd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f32e5c00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f32e59d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f32e5400000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f32e5000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f33ab811000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f332bb88000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f32e4dd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f33b0067000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f33323d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f332bb67000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f332bb48000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f3310f93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f33326ad000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f3320dac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f3310f34000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f33323c5000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f3310e65000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f332bb3a000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f33af8d5000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f33ab80c000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f3309dd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f32e585a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f33326a8000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f32e1c00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f32e5256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f32e1a15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f3309d8e000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f3309d48000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f32e5f4f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f32e194a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f32e5f20000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f332bb34000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f3310e57000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f3309d2d000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f32e1927000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f32e17ec000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f32e5842000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f3320da5000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f3310e43000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f32e5249000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 15
|  AVAILABLE: 985
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_mol
| Random number seed: 256184676

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_mol/geometry.molden
Using basis set: ./tcbasis.ao
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory

****** QM coordinates ******
Li         0.0000000000         0.0000000000         0.0000000000  
F         2.0131500000         2.0131500000         2.0131500000  
Li         0.0000000000         2.0131500000         2.0131500000  
Li         2.0131500000         0.0000000000         2.0131500000  
Li         2.0131500000         2.0131500000         0.0000000000  
F         2.0131500000         0.0000000000         0.0000000000  
F         0.0000000000         2.0131500000         0.0000000000  
F         0.0000000000         0.0000000000         2.0131500000  

Basis set:       ./tcbasis.ao
Total atoms:     8
Total charge:    0
Total electrons: 48 (24-alpha, 24-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  92
Total AO shells: 40 (20 S-shells; 16 P-shells; 4 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 201.927059608588 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 
Setting up the DFT grid...
| time to set the grid = 0.05 s
DFT grid points: 50740 (6342 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     0.6454855179    -428.0892996813    47.9992796789   -36.7259275676  0.00 0.01 0.00 0.05    -428.0892996813     0.06  
|    2     0.1993457458      -0.8462064936    47.9996779786   -38.0885152930  0.01 0.01 0.01 0.06    -428.9355061749     0.09  
|    3     0.1608950983      -0.0920679887    48.0001407450   -36.6669728532  0.01 0.01 0.02 0.06    -429.0275741636     0.10  
|    4     0.0063904464      -0.1132139086    48.0000404642   -37.2495007027  0.01 0.01 0.00 0.06    -429.1407880721     0.08  
|    5     0.0012254321      -0.0001669093    48.0000553426   -37.2671962815  0.00 0.01 0.00 0.06    -429.1409549815     0.08  
|    6     0.0001367682      -0.0000065864    48.0000545740   -37.2710858400  0.00 0.01 0.00 0.06    -429.1409615679     0.08  
|    7     0.0000060857      -0.0000000919    48.0000546685   -37.2716288140  0.00 0.01 0.00 0.06    -429.1409616598     0.07  
|    8     0.0000034183      -0.0000000010    48.0000546972   -37.2716160605  0.00 0.01 0.00 0.06    -429.1409616608     0.07  
|    9     0.0000004599      +0.0000000135    48.0000546977   -37.2716148107  0.01 0.01 0.00 0.06    -429.1409616473     0.08  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -429.1409616473 a.u.
HOMO-LUMO GAP: 8.211 eV
CENTER OF MASS: {1.006575, 1.006575, 1.006575} ANGS
DIPOLE MOMENT: {-0.000095, -0.000094, -0.000094} (|D| = 0.000164) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 0.77 sec 

| Job finished: Sun Sep 29 13:16:42 2024



==> anc/files/timings/comparison_to_molecular/LiF/1x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/1x_supercell/tc_pbe0_pbc.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Sep 29 13:16:42 2024
| On fire-21-01 (available memory: 362715 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc039a2000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f31d45b8000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f31d459c000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f31d41b2000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f31d40c9000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f31d2400000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f31d20a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f31d40c3000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f31d4098000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f31d028b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f31cfe31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f31cfc00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f31d408b000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f31d4085000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f31d4069000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f31d4063000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f31772ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f31d3fa0000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f315c434000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f315c088000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f3159cbe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f3159bc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f315957a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f31590e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f31d3f81000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f31d3f4c000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f3158e16000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f31d3eeb000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f3158d72000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f315892e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f3156cc1000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f3156a00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f3150200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f3145400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f3135600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f312e400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f310bc00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f310a5d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f310a200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f3109fd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f3109a00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f3109600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f31cfe11000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f3150188000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f31093d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f31d466e000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f31569d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f3150167000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f3150148000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f3135593000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f3156cad000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f31453ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f3135534000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f31569c5000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f3135465000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f31d3ed3000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f31cfe0c000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f3156ca8000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f312e3d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f3109e5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f31569c0000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f3106200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f3109856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f3106015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f312e38e000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f312e348000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f310a54f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f3105f4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f310a520000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f315013e000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f3150130000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f313544a000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f3105f27000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f3105dec000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f312e330000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f31453a3000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f3109e46000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f3109849000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 16
|  AVAILABLE: 984
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 1429446787

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 4.0263000000 A, b = 4.0263000000 A, c = 4.0263000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(7.6086037444, 0.0000000000, 0.0000000000), (0.0000000000, 7.6086037444, 0.0000000000), (0.0000000000, 0.0000000000, 7.6086037444), 
Reciprocal space lattice vector in a.u.:
(0.8258000440, -0.0000000000, -0.0000000000), (0.0000000000, 0.8258000440, -0.0000000000), (0.0000000000, 0.0000000000, 0.8258000440), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (3.8043018722, 3.8043018722, 3.8043018722)
Atom 2 = (0.0000000000, 3.8043018722, 3.8043018722)
Atom 3 = (3.8043018722, 0.0000000000, 3.8043018722)
Atom 4 = (3.8043018722, 3.8043018722, 0.0000000000)
Atom 5 = (3.8043018722, 0.0000000000, 0.0000000000)
Atom 6 = (0.0000000000, 3.8043018722, 0.0000000000)
Atom 7 = (0.0000000000, 0.0000000000, 3.8043018722)

Default periodic omega parameter = 0.3419295513

Using atomic-centered grid with Becke weight for periodic system

************************************* WARNING *************************************
 3 out of 92 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************


****** QM coordinates ******
Li         0.0000000000         0.0000000000         0.0000000000  
F         2.0131500000         2.0131500000         2.0131500000  
Li         0.0000000000         2.0131500000         2.0131500000  
Li         2.0131500000         0.0000000000         2.0131500000  
Li         2.0131500000         2.0131500000         0.0000000000  
F         2.0131500000         0.0000000000         0.0000000000  
F         0.0000000000         2.0131500000         0.0000000000  
F         0.0000000000         0.0000000000         2.0131500000  

Basis set:       ./tcbasis.ao
Total atoms:     8
Total charge:    0
Total electrons: 48 (24-alpha, 24-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  92
Total AO shells: 40 (20 S-shells; 16 P-shells; 4 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -123.934214027433 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

************************************* WARNING *************************************
 3 out of 92 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************

Setting up the DFT grid...
Total weight summation is 440.37790, which suppose to be the same as real space unit cell volume 440.46855, the difference indicates how bad your result is.
| time to set the grid = 0.17 s
DFT grid points: 50740 (6342 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.9740191097    -428.0839126213    47.9720847682   -37.1445843203  0.50 7.82 0.00 1.03    -428.0839126213     9.36  
|    2     0.1331931637      +0.9184133193    47.9688759184   -37.6914950393  5.62 28.83 0.04 1.33    -427.1654993020    35.82  
|    3     0.2167853858      +0.0664871095    47.9664714350   -36.7047911219  5.89 27.90 0.00 1.40    -427.0990121925    35.19  
|    4     0.0023419242      -0.1234365716    47.9677426851   -37.3124905431  5.69 28.00 0.01 1.38    -427.2224487641    35.08  
|    5     0.0001443357      -0.0000178087    47.9677196400   -37.3047497312  4.96 21.64 0.01 1.36    -427.2224665727    27.98  
|    6     0.0000129542      -0.0000000142    47.9677191249   -37.3045456948  4.17 17.33 0.01 1.39    -427.2224665869    22.90  
|    7     0.0000006743      -0.0000000010    47.9677191882   -37.3045807087  3.56 11.62 0.00 1.39    -427.2224665879    16.58  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -427.2224665879 a.u.
HOMO-LUMO GAP: 10.498 eV
CENTER OF MASS: {1.006575, 1.006575, 1.006575} ANGS
DIPOLE MOMENT: {-0.000014, -0.000004, 0.000010} (|D| = 0.000017) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 183.19 sec 

| Job finished: Sun Sep 29 13:20:33 2024



==> anc/files/timings/comparison_to_molecular/LiF/1x_supercell/tc_pbe_mol.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/1x_supercell/tc_pbe_mol.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_pbe_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Sep 29 13:20:33 2024
| On fire-21-01 (available memory: 365864 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_pbe_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007f943a724000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f943a66a000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f943a64e000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f943a264000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f943a17b000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f9438600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f94382a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f943a175000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f943a14a000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f943648b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f9436031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f9435e00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f943a13d000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f943a137000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f943a11b000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f943a115000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f93dd4ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f93dd3f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f93c2573000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f93c21c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f93bfdfd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f93bfd05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f93bf6b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f93bf228000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f943a0f4000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f93bf1f3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f93bef20000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f93beebf000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f93bee1b000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f93be9d7000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f93bcd6a000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f93bca00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f93b6200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f93ab400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f939b600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f9394400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f9371c00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f93705d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f9370200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f936ffd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f936fa00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f936f600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f9436011000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f93bccf2000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f936f3d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f943a726000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f93bccc8000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f93bc9df000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f93bcca9000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f93b6193000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f943a0d8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f93b613f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f93ab3a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f93bc9ce000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f939b531000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f93bc9c0000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f943a0d1000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f943600c000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f939b507000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f936fe5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f93b613a000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f936c200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f936f856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f936c015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f939b4bf000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f939b479000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f939437e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f936bf4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f939b44a000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f939b444000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f9394370000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f9394355000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f9394332000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f936be0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f93705b9000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f939432b000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f93705a5000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f9370598000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 16
|  AVAILABLE: 984
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_mol
| Random number seed: 12187452

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_mol/geometry.molden
Using basis set: ./tcbasis.ao
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory

****** QM coordinates ******
Li         0.0000000000         0.0000000000         0.0000000000  
F         2.0131500000         2.0131500000         2.0131500000  
Li         0.0000000000         2.0131500000         2.0131500000  
Li         2.0131500000         0.0000000000         2.0131500000  
Li         2.0131500000         2.0131500000         0.0000000000  
F         2.0131500000         0.0000000000         0.0000000000  
F         0.0000000000         2.0131500000         0.0000000000  
F         0.0000000000         0.0000000000         2.0131500000  

Basis set:       ./tcbasis.ao
Total atoms:     8
Total charge:    0
Total electrons: 48 (24-alpha, 24-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  92
Total AO shells: 40 (20 S-shells; 16 P-shells; 4 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 201.927059608588 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 
Setting up the DFT grid...
| time to set the grid = 0.07 s
DFT grid points: 50740 (6342 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     0.6493762276    -428.3401708033    47.9992796789   -48.4723829902  0.00 0.00 0.00 0.06    -428.3401708033     0.06  
|    2     0.2036567834      -0.5705650077    47.9998639815   -50.2259740088  0.01 0.00 0.00 0.06    -428.9107358110     0.07  
|    3     0.2381724246      +0.0621203088    48.0009595082   -47.8361885049  0.01 0.00 0.00 0.06    -428.8486155022     0.07  
|    4     0.0042893171      -0.2799241057    48.0003450991   -49.0889642487  0.01 0.00 0.00 0.06    -429.1285396079     0.07  
|    5     0.0017596400      -0.0000693842    48.0003568575   -49.0975203073  0.00 0.00 0.00 0.06    -429.1286089921     0.07  
|    6     0.0002556423      -0.0000171224    48.0003521440   -49.1056695253  0.00 0.00 0.00 0.06    -429.1286261146     0.07  
|    7     0.0000355342      -0.0000002972    48.0003514082   -49.1069870376  0.00 0.00 0.00 0.06    -429.1286264118     0.06  
|    8     0.0000127241      -0.0000000054    48.0003513837   -49.1070329488  0.00 0.00 0.00 0.06    -429.1286264172     0.06  
|    9     0.0000001344      +0.0000000048    48.0003513527   -49.1070727002  0.01 0.00 0.00 0.06    -429.1286264124     0.07  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -429.1286264124 a.u.
HOMO-LUMO GAP: 5.484 eV
CENTER OF MASS: {1.006575, 1.006575, 1.006575} ANGS
DIPOLE MOMENT: {-0.000190, -0.000189, -0.000189} (|D| = 0.000328) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 0.68 sec 

| Job finished: Sun Sep 29 13:20:40 2024



==> anc/files/timings/comparison_to_molecular/LiF/1x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/1x_supercell/tc_pbe_pbc.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Sep 29 13:20:40 2024
| On fire-21-01 (available memory: 365841 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd029f5000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f5df5bd2000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f5df5bb6000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f5df57cc000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f5df56e3000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f5df3c00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f5df38a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f5df56dd000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f5df387d000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f5df1a60000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f5df1606000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f5df1200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f5df15fb000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f5df56d5000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f5df15df000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f5df15d9000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f5d988ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f5df1518000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f5d7da34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f5d7d688000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f5d7b2be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f5df1420000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f5d7ac72000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f5d7a7e1000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f5d7a7c4000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f5d7a78f000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f5d7a4bc000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f5d7a45b000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f5d7a3b7000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f5d79f73000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f5d78306000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f5d78000000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f5d71800000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f5d66a00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f5d56c00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f5d4fa00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f5d2d200000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f5d2bbd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f5d2b800000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f5d2b5d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f5d2b000000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f5d2ac00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f5d782e6000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f5d71788000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f5d2a9d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f5df5c88000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f5d782bc000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f5d77fdf000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f5d77fc0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f5d56b93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f5d782a8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f5d71734000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f5d669a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f5d56b82000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f5d56ab3000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f5d56aa5000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f5df1411000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f5df140c000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f5d56a7b000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f5d2b45a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f5d56a76000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f5d27800000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f5d2ae56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f5d27615000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f5d4f9b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f5d4f972000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f5d2bb4f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f5d2754a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f5d56a47000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f5d4f96c000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f5d4f95e000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f5d4f943000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f5d2bb2c000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f5d2740f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f5d4f92b000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f5d2bb25000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f5d2b446000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f5d2bb18000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 16
|  AVAILABLE: 984
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 1833184719

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 4.0263000000 A, b = 4.0263000000 A, c = 4.0263000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(7.6086037444, 0.0000000000, 0.0000000000), (0.0000000000, 7.6086037444, 0.0000000000), (0.0000000000, 0.0000000000, 7.6086037444), 
Reciprocal space lattice vector in a.u.:
(0.8258000440, -0.0000000000, -0.0000000000), (0.0000000000, 0.8258000440, -0.0000000000), (0.0000000000, 0.0000000000, 0.8258000440), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (3.8043018722, 3.8043018722, 3.8043018722)
Atom 2 = (0.0000000000, 3.8043018722, 3.8043018722)
Atom 3 = (3.8043018722, 0.0000000000, 3.8043018722)
Atom 4 = (3.8043018722, 3.8043018722, 0.0000000000)
Atom 5 = (3.8043018722, 0.0000000000, 0.0000000000)
Atom 6 = (0.0000000000, 3.8043018722, 0.0000000000)
Atom 7 = (0.0000000000, 0.0000000000, 3.8043018722)

Default periodic omega parameter = 0.3419295513

Using atomic-centered grid with Becke weight for periodic system

************************************* WARNING *************************************
 3 out of 92 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************


****** QM coordinates ******
Li         0.0000000000         0.0000000000         0.0000000000  
F         2.0131500000         2.0131500000         2.0131500000  
Li         0.0000000000         2.0131500000         2.0131500000  
Li         2.0131500000         0.0000000000         2.0131500000  
Li         2.0131500000         2.0131500000         0.0000000000  
F         2.0131500000         0.0000000000         0.0000000000  
F         0.0000000000         2.0131500000         0.0000000000  
F         0.0000000000         0.0000000000         2.0131500000  

Basis set:       ./tcbasis.ao
Total atoms:     8
Total charge:    0
Total electrons: 48 (24-alpha, 24-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  92
Total AO shells: 40 (20 S-shells; 16 P-shells; 4 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -123.934214027433 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

************************************* WARNING *************************************
 3 out of 92 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************

Setting up the DFT grid...
Total weight summation is 440.37790, which suppose to be the same as real space unit cell volume 440.46855, the difference indicates how bad your result is.
| time to set the grid = 0.17 s
DFT grid points: 50740 (6342 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.9121350949    -430.2622132671    47.9720847682   -48.9981620690  0.50 0.00 0.00 1.01    -430.2622132671     1.52  
|    2     0.1649695933      +0.9508731894    47.9693207448   -49.7641917520  5.76 0.00 0.00 1.34    -429.3113400777     7.10  
|    3     0.2819504363      +0.1361684151    47.9666584841   -48.1465089782  6.00 0.00 0.00 1.39    -429.1751716625     7.39  
|    4     0.0025772920      -0.2096026412    47.9682074302   -49.1780605442  5.76 0.00 0.03 1.36    -429.3847743038     7.14  
|    5     0.0001959360      -0.0000059983    47.9682061676   -49.1762976990  5.19 0.00 0.01 1.37    -429.3847803021     6.57  
|    6     0.0000296629      -0.0000000757    47.9682076453   -49.1769303800  4.31 0.00 0.00 1.38    -429.3847803777     5.69  
|    7     0.0000009754      -0.0000000041    47.9682077924   -49.1770357812  3.77 0.00 0.00 1.41    -429.3847803818     5.19  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -429.3847803818 a.u.
HOMO-LUMO GAP: 9.549 eV
CENTER OF MASS: {1.006575, 1.006575, 1.006575} ANGS
DIPOLE MOMENT: {-0.000016, 0.000017, 0.000094} (|D| = 0.000096) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 40.87 sec 

| Job finished: Sun Sep 29 13:22:09 2024



==> anc/files/timings/comparison_to_molecular/LiF/1x_supercell/tcbasis.ao <==

### def2-SVP without the most diffuse s function on Li

ATOM Li
S  5
    266.27785516             0.64920150325E-02
     40.069783447            0.47747863215E-01
      9.0559944389           0.20268796111
      2.4503009051           0.48606574817
      0.72209571855          0.43626977955
S  1
      0.52810884721E-01      1.0000000
P  2
      1.4500000              0.2586000
      0.3000000              1.0000000
P  1
      0.0820000              1.0000000

ATOM F
S  5
   2894.8325990             -0.53408255515E-02
    435.41939120            -0.39904258866E-01
     98.843328866           -0.17912768038
     27.485198001           -0.46758090825
      8.5405498171          -0.44653131020
S  1
      1.0654578038           1.0000000
S  1
      0.33247346748          1.0000000
P  3
     22.696633924           -0.45212874436E-01
      4.9872339257          -0.23754317067
      1.3491613954          -0.51287353587
P  1
      0.34829881977          1.0000000
D  1
      1.4000000              1.0000000



==> anc/files/timings/comparison_to_molecular/LiF/2x_supercell/geometry.xyz <==
64
3D 8.052600 8.052600 8.052600 90.000000 90.000000 90.000000
Li 0.000000 0.000000 0.000000
F 2.013150 2.013150 2.013150
Li 0.000000 2.013150 2.013150
Li 2.013150 0.000000 2.013150
Li 2.013150 2.013150 0.000000
F 2.013150 0.000000 0.000000
F 0.000000 2.013150 0.000000
F 0.000000 0.000000 2.013150
Li 0.000000 0.000000 4.026300
F 2.013150 2.013150 6.039450
Li 0.000000 2.013150 6.039450
Li 2.013150 0.000000 6.039450
Li 2.013150 2.013150 4.026300
F 2.013150 0.000000 4.026300
F 0.000000 2.013150 4.026300
F 0.000000 0.000000 6.039450
Li 0.000000 4.026300 0.000000
F 2.013150 6.039450 2.013150
Li 0.000000 6.039450 2.013150
Li 2.013150 4.026300 2.013150
Li 2.013150 6.039450 0.000000
F 2.013150 4.026300 0.000000
F 0.000000 6.039450 0.000000
F 0.000000 4.026300 2.013150
Li 0.000000 4.026300 4.026300
F 2.013150 6.039450 6.039450
Li 0.000000 6.039450 6.039450
Li 2.013150 4.026300 6.039450
Li 2.013150 6.039450 4.026300
F 2.013150 4.026300 4.026300
F 0.000000 6.039450 4.026300
F 0.000000 4.026300 6.039450
Li 4.026300 0.000000 0.000000
F 6.039450 2.013150 2.013150
Li 4.026300 2.013150 2.013150
Li 6.039450 0.000000 2.013150
Li 6.039450 2.013150 0.000000
F 6.039450 0.000000 0.000000
F 4.026300 2.013150 0.000000
F 4.026300 0.000000 2.013150
Li 4.026300 0.000000 4.026300
F 6.039450 2.013150 6.039450
Li 4.026300 2.013150 6.039450
Li 6.039450 0.000000 6.039450
Li 6.039450 2.013150 4.026300
F 6.039450 0.000000 4.026300
F 4.026300 2.013150 4.026300
F 4.026300 0.000000 6.039450
Li 4.026300 4.026300 0.000000
F 6.039450 6.039450 2.013150
Li 4.026300 6.039450 2.013150
Li 6.039450 4.026300 2.013150
Li 6.039450 6.039450 0.000000
F 6.039450 4.026300 0.000000
F 4.026300 6.039450 0.000000
F 4.026300 4.026300 2.013150
Li 4.026300 4.026300 4.026300
F 6.039450 6.039450 6.039450
Li 4.026300 6.039450 6.039450
Li 6.039450 4.026300 6.039450
Li 6.039450 6.039450 4.026300
F 6.039450 4.026300 4.026300
F 4.026300 6.039450 4.026300
F 4.026300 4.026300 6.039450


==> anc/files/timings/comparison_to_molecular/LiF/2x_supercell/tc_hf_mol.inp <==
method      hf
run         energy
basis       ./tcbasis.ao
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/2x_supercell/tc_hf_mol.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_hf_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Sep 29 13:22:09 2024
| On fire-21-01 (available memory: 364620 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_hf_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc5b9f5000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f49836c7000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f49836ab000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f49832c1000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f49831d8000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f4981600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f49812a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f49831d2000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f49831a7000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f497f48b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f497f031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f497ee00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f498319a000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f4983194000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f4983178000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f4983172000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f49264ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f49263f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f490b573000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f490b1c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f4908dfd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f4908d05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f49086b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f4908228000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f4983151000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f498311c000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f4907f55000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f4907ef4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f4907e50000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f4907a0c000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f4905d9f000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f4905a00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f48ff200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f48f4400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f48e4600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f48dd400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f48bac00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f48b95d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f48b9200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f48b8fd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f48b8a00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f48b8600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f49830f6000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f4905d27000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f48b83d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f498377d000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f4905cfd000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f49830d3000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f497f012000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f48ff193000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f4905ce9000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f48ff13f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f48f43a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f4905cd8000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f48e4531000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f4905cca000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f497f00d000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f4905cc5000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f49059d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f48b8e5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f4905cc0000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f48b5200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f48b8856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f48b5015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f48e44e9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f48e44a3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f48dd37e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f48b4f4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f48e4474000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f4905cb4000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f49059c8000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f48e4459000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f48dd35b000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f48b4e0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f48dd343000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f4905cab000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f48e4445000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f48ff132000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 15
|  AVAILABLE: 985
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_mol
| Random number seed: 955140792

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_mol/geometry.molden
Using basis set: ./tcbasis.ao
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       ./tcbasis.ao
Total atoms:     64
Total charge:    0
Total electrons: 384 (192-alpha, 192-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  736
Total AO shells: 320 (160 S-shells; 128 P-shells; 32 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 8449.225880483897 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     0.8749095158   -3413.0736623149  0.02 0.14 0.03 0.00   -3413.0736623149     0.19  
|    2     0.1893829946      -8.7078620499  0.12 0.43 0.07 0.00   -3421.7815243649     0.63  
|    3     0.1035624380      -0.5820134548  0.12 0.41 0.12 0.00   -3422.3635378196     0.64  
|    4     0.0061093032      -0.2112224491  0.12 0.37 0.12 0.00   -3422.5747602687     0.61  
|    5     0.0022680797      -0.0009843918  0.10 0.32 0.08 0.00   -3422.5757446604     0.51  
|    6     0.0003464586      -0.0000752580  0.09 0.28 0.08 0.00   -3422.5758199184     0.47  
|    7     0.0001699101      -0.0000113502  0.08 0.27 0.10 0.00   -3422.5758312685     0.46  
|    8     0.0000222025      -0.0000006429  0.08 0.24 0.07 0.00   -3422.5758319115     0.40  
|    9     0.0000101173      -0.0000002233  0.12 0.44 0.09 0.00   -3422.5758321348     0.66  
|   10     0.0000010662      -0.0000000010  0.07 0.19 0.08 0.00   -3422.5758321358     0.34  
|   11     0.0000002525      -0.0000000006  0.07 0.18 0.17 0.00   -3422.5758321364     0.38  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -3422.5758321364 a.u.
HOMO-LUMO GAP: 15.731 eV
CENTER OF MASS: {3.019725, 3.019725, 3.019725} ANGS
DIPOLE MOMENT: {0.000000, 0.000000, 0.000000} (|D| = 0.000000) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 5.59 sec 

| Job finished: Sun Sep 29 13:22:22 2024



==> anc/files/timings/comparison_to_molecular/LiF/2x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       ./tcbasis.ao
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/2x_supercell/tc_hf_pbc.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Sep 29 13:22:22 2024
| On fire-21-01 (available memory: 364631 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc4f28e000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f5037879000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f503785d000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f5037473000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f503738a000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f5035800000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f50354a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f5037384000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f5037359000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f503368b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f5033231000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f5033000000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f503734c000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f5037346000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f503732a000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f5037324000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f4fda6ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f4fda5f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f4fbf773000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f4fbf3c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f4fbcffd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f4fbcf05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f4fbc8b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f4fbc428000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f5037303000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f4fbc3f3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f4fbc120000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f4fbc0bf000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f4fbc01b000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f4fbbbd7000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f4fb9f6a000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f4fb9c00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f4fb3400000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f4fa8600000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f4f98800000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f4f91600000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f4f6ee00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f4f6d7d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f4f6d400000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f4f6d1d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f4f6cc00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f4f6c800000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f50372dd000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f4fb9ef2000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f4f6c5d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f503792f000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f4fb9ec8000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f5033210000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f4fb9ea9000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f4fb3393000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f4fb9bec000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f4fb333f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f4fa85a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f4fb9bdb000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f4f98731000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f4fb9bcd000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f50372d4000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f503320b000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f4f98707000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f4f6d05a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f4fb9bc8000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f4f69400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f4f6ca56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f4f69215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f4f986bf000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f4f98679000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f4f9157e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f4f6914a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f4f9864a000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f4fb3339000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f4f91570000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f4f91555000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f4f91532000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f4f6900f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f4f6d7b9000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f4fb3332000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f4f6d7a5000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f4f6d798000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 15
|  AVAILABLE: 985
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1164644705

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 8.0526000000 A, b = 8.0526000000 A, c = 8.0526000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(15.2172074887, 0.0000000000, 0.0000000000), (0.0000000000, 15.2172074887, 0.0000000000), (0.0000000000, 0.0000000000, 15.2172074887), 
Reciprocal space lattice vector in a.u.:
(0.4129000220, -0.0000000000, -0.0000000000), (0.0000000000, 0.4129000220, -0.0000000000), (0.0000000000, 0.0000000000, 0.4129000220), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (3.8043018722, 3.8043018722, 3.8043018722)
Atom 2 = (0.0000000000, 3.8043018722, 3.8043018722)
Atom 3 = (3.8043018722, 0.0000000000, 3.8043018722)
Atom 4 = (3.8043018722, 3.8043018722, 0.0000000000)
Atom 5 = (3.8043018722, 0.0000000000, 0.0000000000)
Atom 6 = (0.0000000000, 3.8043018722, 0.0000000000)
Atom 7 = (0.0000000000, 0.0000000000, 3.8043018722)
Atom 8 = (0.0000000000, 0.0000000000, 7.6086037444)
Atom 9 = (3.8043018722, 3.8043018722, 11.4129056165)
Atom 10 = (0.0000000000, 3.8043018722, 11.4129056165)
Atom 11 = (3.8043018722, 0.0000000000, 11.4129056165)
Atom 12 = (3.8043018722, 3.8043018722, 7.6086037444)
Atom 13 = (3.8043018722, 0.0000000000, 7.6086037444)
Atom 14 = (0.0000000000, 3.8043018722, 7.6086037444)
Atom 15 = (0.0000000000, 0.0000000000, 11.4129056165)
Atom 16 = (0.0000000000, 7.6086037444, 0.0000000000)
Atom 17 = (3.8043018722, 11.4129056165, 3.8043018722)
Atom 18 = (0.0000000000, 11.4129056165, 3.8043018722)
Atom 19 = (3.8043018722, 7.6086037444, 3.8043018722)
Atom 20 = (3.8043018722, 11.4129056165, 0.0000000000)
Atom 21 = (3.8043018722, 7.6086037444, 0.0000000000)
Atom 22 = (0.0000000000, 11.4129056165, 0.0000000000)
Atom 23 = (0.0000000000, 7.6086037444, 3.8043018722)
Atom 24 = (0.0000000000, 7.6086037444, 7.6086037444)
Atom 25 = (3.8043018722, 11.4129056165, 11.4129056165)
Atom 26 = (0.0000000000, 11.4129056165, 11.4129056165)
Atom 27 = (3.8043018722, 7.6086037444, 11.4129056165)
Atom 28 = (3.8043018722, 11.4129056165, 7.6086037444)
Atom 29 = (3.8043018722, 7.6086037444, 7.6086037444)
Atom 30 = (0.0000000000, 11.4129056165, 7.6086037444)
Atom 31 = (0.0000000000, 7.6086037444, 11.4129056165)
Atom 32 = (7.6086037444, 0.0000000000, 0.0000000000)
Atom 33 = (11.4129056165, 3.8043018722, 3.8043018722)
Atom 34 = (7.6086037444, 3.8043018722, 3.8043018722)
Atom 35 = (11.4129056165, 0.0000000000, 3.8043018722)
Atom 36 = (11.4129056165, 3.8043018722, 0.0000000000)
Atom 37 = (11.4129056165, 0.0000000000, 0.0000000000)
Atom 38 = (7.6086037444, 3.8043018722, 0.0000000000)
Atom 39 = (7.6086037444, 0.0000000000, 3.8043018722)
Atom 40 = (7.6086037444, 0.0000000000, 7.6086037444)
Atom 41 = (11.4129056165, 3.8043018722, 11.4129056165)
Atom 42 = (7.6086037444, 3.8043018722, 11.4129056165)
Atom 43 = (11.4129056165, 0.0000000000, 11.4129056165)
Atom 44 = (11.4129056165, 3.8043018722, 7.6086037444)
Atom 45 = (11.4129056165, 0.0000000000, 7.6086037444)
Atom 46 = (7.6086037444, 3.8043018722, 7.6086037444)
Atom 47 = (7.6086037444, 0.0000000000, 11.4129056165)
Atom 48 = (7.6086037444, 7.6086037444, 0.0000000000)
Atom 49 = (11.4129056165, 11.4129056165, 3.8043018722)
Atom 50 = (7.6086037444, 11.4129056165, 3.8043018722)
Atom 51 = (11.4129056165, 7.6086037444, 3.8043018722)
Atom 52 = (11.4129056165, 11.4129056165, 0.0000000000)
Atom 53 = (11.4129056165, 7.6086037444, 0.0000000000)
Atom 54 = (7.6086037444, 11.4129056165, 0.0000000000)
Atom 55 = (7.6086037444, 7.6086037444, 3.8043018722)
Atom 56 = (7.6086037444, 7.6086037444, 7.6086037444)
Atom 57 = (11.4129056165, 11.4129056165, 11.4129056165)
Atom 58 = (7.6086037444, 11.4129056165, 11.4129056165)
Atom 59 = (11.4129056165, 7.6086037444, 11.4129056165)
Atom 60 = (11.4129056165, 11.4129056165, 7.6086037444)
Atom 61 = (11.4129056165, 7.6086037444, 7.6086037444)
Atom 62 = (7.6086037444, 11.4129056165, 7.6086037444)
Atom 63 = (7.6086037444, 7.6086037444, 11.4129056165)

Default periodic omega parameter = 0.1709647756


************************************* WARNING *************************************
 3 out of 736 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************



Basis set:       ./tcbasis.ao
Total atoms:     64
Total charge:    0
Total electrons: 384 (192-alpha, 192-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  736
Total AO shells: 320 (160 S-shells; 128 P-shells; 32 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -991.473712219488 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

************************************* WARNING *************************************
 3 out of 736 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************


                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1    15.6513095441   -3390.6117987341  4.18 25.53 0.03 0.00   -3390.6117987341    29.75  
|    2     0.1312693679      +3.3990722920  90.55 336.69 0.10 0.00   -3387.2127264421   427.34  
|    3     0.0916400757      -0.1549063115  87.45 314.97 0.07 0.00   -3387.3676327536   402.50  
|    4     0.0049146037      -0.1725675510  82.37 291.98 0.12 0.00   -3387.5402003046   374.48  
|    5     0.0001882639      -0.0004214333  68.37 228.84 0.11 0.00   -3387.5406217379   297.33  
|    6     0.0000133280      -0.0000011965  49.44 167.38 0.09 0.00   -3387.5406229343   216.91  
|    7     0.0000009822      +0.0000000155  37.91 106.89 0.12 0.00   -3387.5406229188   144.88  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -3387.5406229188 a.u.
HOMO-LUMO GAP: 17.692 eV
CENTER OF MASS: {3.019725, 3.019725, 3.019725} ANGS
DIPOLE MOMENT: {-0.000250, -0.000549, -0.001405} (|D| = 0.001529) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 1894.85 sec 

| Job finished: Sun Sep 29 13:54:11 2024



==> anc/files/timings/comparison_to_molecular/LiF/2x_supercell/tc_pbe0_mol.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/2x_supercell/tc_pbe0_mol.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_pbe0_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Sep 29 13:54:11 2024
| On fire-21-01 (available memory: 356912 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_pbe0_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffe5db7b000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007ffb75184000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007ffb75168000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007ffb74d7e000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007ffb74c95000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007ffb73000000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007ffb72ca8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007ffb74c8f000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007ffb74c64000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007ffb70e8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007ffb70a31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007ffb70800000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007ffb74c57000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007ffb74c51000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007ffb74c35000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007ffb74c2f000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007ffb17eba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007ffb74b6c000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007ffafd034000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007ffafcc88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007ffafa8be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007ffafa7c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007ffafa17a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007ffaf9ce9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007ffb74b4d000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007ffb74b18000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007ffaf9a16000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007ffaf99b5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007ffaf9911000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007ffaf94cd000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007ffaf7860000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007ffaf7400000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007ffaf0c00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007ffae5e00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007ffad6000000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007ffacee00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007ffaac600000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007ffaaafd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007ffaaac00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007ffaaa9d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007ffaaa400000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007ffaaa000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007ffb74af2000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007ffaf77e8000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007ffaa9dd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007ffb7523a000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007ffaf77be000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007ffb70a10000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007ffb74ad1000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007ffaf7751000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007ffaf773d000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007ffaf76e9000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007ffaf0ba1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007ffaf76d8000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007ffad5f31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007ffaf76ca000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007ffaf76c5000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007ffaf76c0000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007ffaf73d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007ffaaa85a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007ffaf76bb000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007ffaa6c00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007ffaaa256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007ffaa6a15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007ffaf0b59000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007ffae5dba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007ffad5eaf000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007ffaced35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007ffad5e80000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007ffaf76b1000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007ffaf73c8000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007ffaf0b3e000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007ffad5e5d000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007ffaa68da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007ffae5da2000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007ffaf76a8000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007ffad5e49000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007ffaf0b31000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 14
|  AVAILABLE: 986
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_mol
| Random number seed: 1691413150

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_mol/geometry.molden
Using basis set: ./tcbasis.ao
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       ./tcbasis.ao
Total atoms:     64
Total charge:    0
Total electrons: 384 (192-alpha, 192-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  736
Total AO shells: 320 (160 S-shells; 128 P-shells; 32 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 8449.225880483897 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 
Setting up the DFT grid...
| time to set the grid = 0.66 s
DFT grid points: 357952 (5593 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     0.8381599397   -3429.6049227251   383.9265639080  -295.3008280007  0.03 0.14 0.03 0.47   -3429.6049227251     0.66  
|    2     0.2071146118      -3.6308617516   383.9240213423  -303.3419598910  0.12 0.44 0.06 0.65   -3433.2357844768     1.28  
|    3     0.2554393964      +0.3762430707   383.9173661480  -292.5995755688  0.12 0.43 0.08 0.64   -3432.8595414061     1.27  
|    4     0.0076541525      -1.3945214617   383.9203050298  -298.3294862767  0.12 0.40 0.08 0.63   -3434.2540628678     1.24  
|    5     0.0089663103      -0.0017260028   383.9206163719  -298.4070301639  0.10 0.35 0.07 0.64   -3434.2557888706     1.17  
|    6     0.0007283533      -0.0014580318   383.9205440081  -298.4124234814  0.10 0.32 0.07 0.64   -3434.2572469025     1.12  
|    7     0.0002882244      -0.0000110732   383.9205529526  -298.4232536579  0.10 0.29 0.11 0.64   -3434.2572579757     1.15  
|    8     0.0000768377      -0.0000016518   383.9205543735  -298.4245904715  0.08 0.25 0.08 0.64   -3434.2572596275     1.06  
|    9     0.0000036553      +0.0000010610   383.9205544944  -298.4253027817  0.13 0.45 0.10 0.64   -3434.2572585665     1.32  
|   10     0.0000025742      -0.0000000017   383.9205545723  -298.4253250017  0.07 0.20 0.09 0.64   -3434.2572585682     1.01  
|   11     0.0000004641      +0.0000000019   383.9205545576  -298.4253245758  0.07 0.18 0.13 0.64   -3434.2572585663     0.99  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -3434.2572585663 a.u.
HOMO-LUMO GAP: 8.348 eV
CENTER OF MASS: {3.019725, 3.019725, 3.019725} ANGS
DIPOLE MOMENT: {-0.000407, -0.000211, -0.000208} (|D| = 0.000504) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 13.26 sec 

| Job finished: Sun Sep 29 13:54:31 2024



==> anc/files/timings/comparison_to_molecular/LiF/2x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/2x_supercell/tc_pbe0_pbc.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Sep 29 13:54:32 2024
| On fire-21-01 (available memory: 356870 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd41dbf000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fb4f89f2000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fb4f89d6000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fb4f85ec000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fb4f8503000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fb4f6a00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fb4f66a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fb4f84fd000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fb4f84d2000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fb4f488b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fb4f442f000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fb4f4200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fb4f4424000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fb4f441e000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fb4f41e4000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fb4f4418000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fb49b89e000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fb49b7dd000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fb480957000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fb4805ab000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fb47e1e1000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fb47e0e9000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fb47da9d000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fb47d60c000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fb47d5ef000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fb47d5ba000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fb47d2e7000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fb47d286000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fb47d1e2000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fb47cd9e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fb47b131000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fb47ae00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fb474600000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fb469800000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fb459a00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fb452800000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fb430000000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fb42e9d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fb42e600000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fb42e3d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fb42de00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fb42da00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fb47b111000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fb474588000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fb42d7d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fb4f8aa8000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fb47b0e7000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fb47b0c6000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fb47ade1000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fb459993000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fb47b0b2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fb474534000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fb4697a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fb47add0000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fb4598c4000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fb47adc2000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fb47b0ad000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fb47b0a8000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fb45989a000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fb42e25a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fb459895000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fb42a600000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fb42dc56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fb42a415000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fb45984d000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fb4527ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fb452738000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fb42a34a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fb42e9a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fb459845000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fb45272a000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fb42e987000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fb42e964000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fb42a20f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fb42e94c000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fb42e945000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fb42e931000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fb42e924000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 18
|  AVAILABLE: 982
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 464966694

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 8.0526000000 A, b = 8.0526000000 A, c = 8.0526000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(15.2172074887, 0.0000000000, 0.0000000000), (0.0000000000, 15.2172074887, 0.0000000000), (0.0000000000, 0.0000000000, 15.2172074887), 
Reciprocal space lattice vector in a.u.:
(0.4129000220, -0.0000000000, -0.0000000000), (0.0000000000, 0.4129000220, -0.0000000000), (0.0000000000, 0.0000000000, 0.4129000220), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (3.8043018722, 3.8043018722, 3.8043018722)
Atom 2 = (0.0000000000, 3.8043018722, 3.8043018722)
Atom 3 = (3.8043018722, 0.0000000000, 3.8043018722)
Atom 4 = (3.8043018722, 3.8043018722, 0.0000000000)
Atom 5 = (3.8043018722, 0.0000000000, 0.0000000000)
Atom 6 = (0.0000000000, 3.8043018722, 0.0000000000)
Atom 7 = (0.0000000000, 0.0000000000, 3.8043018722)
Atom 8 = (0.0000000000, 0.0000000000, 7.6086037444)
Atom 9 = (3.8043018722, 3.8043018722, 11.4129056165)
Atom 10 = (0.0000000000, 3.8043018722, 11.4129056165)
Atom 11 = (3.8043018722, 0.0000000000, 11.4129056165)
Atom 12 = (3.8043018722, 3.8043018722, 7.6086037444)
Atom 13 = (3.8043018722, 0.0000000000, 7.6086037444)
Atom 14 = (0.0000000000, 3.8043018722, 7.6086037444)
Atom 15 = (0.0000000000, 0.0000000000, 11.4129056165)
Atom 16 = (0.0000000000, 7.6086037444, 0.0000000000)
Atom 17 = (3.8043018722, 11.4129056165, 3.8043018722)
Atom 18 = (0.0000000000, 11.4129056165, 3.8043018722)
Atom 19 = (3.8043018722, 7.6086037444, 3.8043018722)
Atom 20 = (3.8043018722, 11.4129056165, 0.0000000000)
Atom 21 = (3.8043018722, 7.6086037444, 0.0000000000)
Atom 22 = (0.0000000000, 11.4129056165, 0.0000000000)
Atom 23 = (0.0000000000, 7.6086037444, 3.8043018722)
Atom 24 = (0.0000000000, 7.6086037444, 7.6086037444)
Atom 25 = (3.8043018722, 11.4129056165, 11.4129056165)
Atom 26 = (0.0000000000, 11.4129056165, 11.4129056165)
Atom 27 = (3.8043018722, 7.6086037444, 11.4129056165)
Atom 28 = (3.8043018722, 11.4129056165, 7.6086037444)
Atom 29 = (3.8043018722, 7.6086037444, 7.6086037444)
Atom 30 = (0.0000000000, 11.4129056165, 7.6086037444)
Atom 31 = (0.0000000000, 7.6086037444, 11.4129056165)
Atom 32 = (7.6086037444, 0.0000000000, 0.0000000000)
Atom 33 = (11.4129056165, 3.8043018722, 3.8043018722)
Atom 34 = (7.6086037444, 3.8043018722, 3.8043018722)
Atom 35 = (11.4129056165, 0.0000000000, 3.8043018722)
Atom 36 = (11.4129056165, 3.8043018722, 0.0000000000)
Atom 37 = (11.4129056165, 0.0000000000, 0.0000000000)
Atom 38 = (7.6086037444, 3.8043018722, 0.0000000000)
Atom 39 = (7.6086037444, 0.0000000000, 3.8043018722)
Atom 40 = (7.6086037444, 0.0000000000, 7.6086037444)
Atom 41 = (11.4129056165, 3.8043018722, 11.4129056165)
Atom 42 = (7.6086037444, 3.8043018722, 11.4129056165)
Atom 43 = (11.4129056165, 0.0000000000, 11.4129056165)
Atom 44 = (11.4129056165, 3.8043018722, 7.6086037444)
Atom 45 = (11.4129056165, 0.0000000000, 7.6086037444)
Atom 46 = (7.6086037444, 3.8043018722, 7.6086037444)
Atom 47 = (7.6086037444, 0.0000000000, 11.4129056165)
Atom 48 = (7.6086037444, 7.6086037444, 0.0000000000)
Atom 49 = (11.4129056165, 11.4129056165, 3.8043018722)
Atom 50 = (7.6086037444, 11.4129056165, 3.8043018722)
Atom 51 = (11.4129056165, 7.6086037444, 3.8043018722)
Atom 52 = (11.4129056165, 11.4129056165, 0.0000000000)
Atom 53 = (11.4129056165, 7.6086037444, 0.0000000000)
Atom 54 = (7.6086037444, 11.4129056165, 0.0000000000)
Atom 55 = (7.6086037444, 7.6086037444, 3.8043018722)
Atom 56 = (7.6086037444, 7.6086037444, 7.6086037444)
Atom 57 = (11.4129056165, 11.4129056165, 11.4129056165)
Atom 58 = (7.6086037444, 11.4129056165, 11.4129056165)
Atom 59 = (11.4129056165, 7.6086037444, 11.4129056165)
Atom 60 = (11.4129056165, 11.4129056165, 7.6086037444)
Atom 61 = (11.4129056165, 7.6086037444, 7.6086037444)
Atom 62 = (7.6086037444, 11.4129056165, 7.6086037444)
Atom 63 = (7.6086037444, 7.6086037444, 11.4129056165)

Default periodic omega parameter = 0.1709647756

Using atomic-centered grid with Becke weight for periodic system

************************************* WARNING *************************************
 3 out of 736 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************



Basis set:       ./tcbasis.ao
Total atoms:     64
Total charge:    0
Total electrons: 384 (192-alpha, 192-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  736
Total AO shells: 320 (160 S-shells; 128 P-shells; 32 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -991.473712219488 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

************************************* WARNING *************************************
 3 out of 736 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************

Setting up the DFT grid...
Total weight summation is 3522.76586, which suppose to be the same as real space unit cell volume 3523.74836, the difference indicates how bad your result is.
| time to set the grid = 1.96 s
DFT grid points: 357952 (5593 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1    15.0321283423   -3429.6531625238   383.3222099393  -297.1781639520  4.18 25.39 0.08 14.59   -3429.6531625238    44.23  
|    2     0.1551173311      +4.2903139194   383.5976652960  -302.0781220139  98.75 347.43 0.10 22.61   -3425.3628486044   468.89  
|    3     0.2203070699      +0.5301023867   383.4026542882  -294.0209079266  95.93 330.23 0.07 22.93   -3424.8327462177   449.15  
|    4     0.0014843234      -1.0163341846   383.5488153645  -298.8646622105  92.81 318.65 0.07 22.69   -3425.8490804023   434.22  
|    5     0.0001282093      +0.0005158295   383.5465692257  -298.8309620599  72.36 222.95 0.08 22.58   -3425.8485645728   317.98  
|    6     0.0001562302      -0.0000327232   383.5466716473  -298.8300747385  64.73 198.19 0.11 22.76   -3425.8485972960   285.80  
|    7     0.0000025611      -0.0000075528   383.5466917447  -298.8300020713  59.43 182.49 0.09 22.69   -3425.8486048488   264.70  
|    8     0.0000017775      +0.0000004760   383.5466899892  -298.8299800762  44.88 132.01 0.07 22.70   -3425.8486043727   199.68  
|    9     0.0000642255      +0.0000114579   383.5466903219  -298.8299743314  99.41 351.69 0.08 22.71   -3425.8485929149   473.89  
|   10     0.0000642161      +0.0000000075   383.5466902950  -298.8299743106  22.66 45.55 0.08 22.64   -3425.8485929073    90.93  
|   11     0.0000622305      +0.0000016694   383.5466841312  -298.8299708706  43.05 118.38 0.09 22.77   -3425.8485912379   184.30  
|   12     0.0000027800      +0.0000513595   383.5464913639  -298.8298691814  60.05 176.13 0.08 22.65   -3425.8485398785   258.92  
|   13     0.0000018214      -0.0000015877   383.5464964508  -298.8298726162  45.64 123.93 0.08 22.65   -3425.8485414662   192.30  
|   14     0.0000022932      -0.0000033404   383.5465085649  -298.8298812969  49.79 138.91 0.08 22.73   -3425.8485448066   211.52  
|   15     0.0000000766      +0.0000018298   383.5465017949  -298.8298776328  42.81 118.37 0.11 22.69   -3425.8485429767   183.95  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -3425.8485429767 a.u.
| WARNING: Final energy is higher than the lowest energy by   0.00053743.
HOMO-LUMO GAP: 11.429 eV
CENTER OF MASS: {3.019725, 3.019725, 3.019725} ANGS
DIPOLE MOMENT: {-0.213348, -0.214886, -0.221944} (|D| = 0.375436) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 4064.11 sec 

| Job finished: Sun Sep 29 15:02:29 2024



==> anc/files/timings/comparison_to_molecular/LiF/2x_supercell/tc_pbe_mol.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/2x_supercell/tc_pbe_mol.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_pbe_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Sep 29 15:02:29 2024
| On fire-21-01 (available memory: 354244 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_pbe_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff2b5d1000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fd3bb73a000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fd3bb71e000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fd3bb334000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fd3bb24b000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fd3b9600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fd3b92a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fd3bb245000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fd3bb21a000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fd3b748b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fd3b7031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fd3b6e00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fd3bb20d000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fd3bb207000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fd3bb1eb000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fd3bb1e5000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fd35e4ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fd3bb122000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fd343634000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fd343288000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fd340ebe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fd340dc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fd34077a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fd3402e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fd3bb103000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fd3402b4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fd33ffe1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fd33ff80000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fd33fedc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fd33fa98000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fd33de2b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fd33da00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fd337200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fd32c400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fd31c600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fd315400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fd2f2c00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fd2f15d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fd2f1200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fd2f0fd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fd2f0a00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fd2f0600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fd3bb0dd000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fd33ddb3000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fd2f03d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fd3bb7f0000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fd33dd89000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fd3b7010000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fd33dd6a000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fd33dcfd000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fd33dce9000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fd3371ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fd33714d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fd33dcd8000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fd31c531000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fd33dcca000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fd3bb0d4000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fd3b700b000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fd33d9d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fd2f0e5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fd33dcc5000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fd2ed200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fd2f0856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fd2ed015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fd32c3b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fd31c4eb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fd31c469000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fd315335000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fd2f15a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fd33dcb9000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fd33dcab000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fd337132000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fd31c446000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fd2eceda000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fd32c3a0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fd33d9cf000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fd2f158e000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fd33d9c2000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 16
|  AVAILABLE: 984
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_mol
| Random number seed: 1451694809

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_mol/geometry.molden
Using basis set: ./tcbasis.ao
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       ./tcbasis.ao
Total atoms:     64
Total charge:    0
Total electrons: 384 (192-alpha, 192-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  736
Total AO shells: 320 (160 S-shells; 128 P-shells; 32 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 8449.225880483897 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 
Setting up the DFT grid...
| time to set the grid = 0.63 s
DFT grid points: 357952 (5593 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     0.8269302707   -3431.0335327705   383.9265639080  -389.6526272429  0.02 0.00 0.20 0.45   -3431.0335327705     0.68  
|    2     0.2103189819      -2.0062747833   383.9272118516  -399.9794932320  0.14 0.00 0.09 0.62   -3433.0398075538     0.85  
|    3     0.3642564306      +1.9859004250   383.9239291848  -381.8461251503  0.12 0.00 0.07 0.62   -3431.0539071287     0.82  
|    4     0.0223143910      -3.0587807022   383.9240121674  -393.1355297964  0.14 0.00 0.16 0.62   -3434.1126878309     0.92  
|    5     0.0154913658      -0.0100568432   383.9244959089  -393.2269331989  0.12 0.00 0.08 0.62   -3434.1227446742     0.82  
|    6     0.0017231562      -0.0051988193   383.9243803418  -393.1827587553  0.10 0.00 0.06 0.62   -3434.1279434934     0.78  
|    7     0.0010252783      -0.0000596892   383.9243773234  -393.2003902548  0.09 0.00 0.07 0.63   -3434.1280031826     0.80  
|    8     0.0001926836      -0.0000266415   383.9243799541  -393.2078064579  0.09 0.00 0.11 0.62   -3434.1280298241     0.82  
|    9     0.0000302809      -0.0000007975   383.9243790852  -393.2121993672  0.12 0.00 0.21 0.61   -3434.1280306215     0.95  
|   10     0.0000070147      -0.0000000725   383.9243793423  -393.2123912621  0.07 0.00 0.06 0.62   -3434.1280306941     0.75  
|   11     0.0000007823      +0.0000000506   383.9243792593  -393.2124753863  0.07 0.00 0.10 0.62   -3434.1280306435     0.75  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -3434.1280306435 a.u.
HOMO-LUMO GAP: 5.618 eV
CENTER OF MASS: {3.019725, 3.019725, 3.019725} ANGS
DIPOLE MOMENT: {-0.000695, -0.000429, -0.000425} (|D| = 0.000921) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 9.88 sec 

| Job finished: Sun Sep 29 15:02:47 2024



==> anc/files/timings/comparison_to_molecular/LiF/2x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/2x_supercell/tc_pbe_pbc.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Sep 29 15:02:47 2024
| On fire-21-01 (available memory: 354174 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffcf9b95000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f1cb771b000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f1cb76ff000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f1cb7315000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f1cb722c000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f1cb5600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f1cb52a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f1cb7226000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f1cb71fb000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f1cb348b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f1cb3031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f1cb2e00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f1cb71ee000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f1cb71e8000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f1cb71cc000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f1cb71c6000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f1c5a4ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f1cb7103000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f1c3f634000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f1c3f288000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f1c3cebe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f1c3cdc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f1c3c77a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f1c3c2e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f1cb70e4000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f1c3c2b4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f1c3bfe1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f1c3bf80000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f1c3bedc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f1c3ba98000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f1c39e2b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f1c39a00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f1c33200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f1c28400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f1c18600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f1c11400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f1beec00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f1bed5d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f1bed200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f1becfd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f1beca00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f1bec600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f1cb3011000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f1c39db3000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f1bec3d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f1cb77d1000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f1c39d89000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f1c39d68000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f1c39d49000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f1c39cdc000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f1c39cc8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f1c331ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f1c3314d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f1c39cb7000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f1c18531000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f1c39ca9000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f1cb70d5000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f1cb300c000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f1c399d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f1bece5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f1c399d1000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f1be9200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f1bec856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f1be9015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f1c283b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f1c184eb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f1c18469000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f1c11335000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f1bed5a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f1c399c9000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f1c3313f000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f1c1844e000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f1bed57f000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f1be8eda000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f1c283a0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f1c399c0000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f1bed56b000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f1c33132000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 18
|  AVAILABLE: 982
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 512801935

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 8.0526000000 A, b = 8.0526000000 A, c = 8.0526000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(15.2172074887, 0.0000000000, 0.0000000000), (0.0000000000, 15.2172074887, 0.0000000000), (0.0000000000, 0.0000000000, 15.2172074887), 
Reciprocal space lattice vector in a.u.:
(0.4129000220, -0.0000000000, -0.0000000000), (0.0000000000, 0.4129000220, -0.0000000000), (0.0000000000, 0.0000000000, 0.4129000220), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (3.8043018722, 3.8043018722, 3.8043018722)
Atom 2 = (0.0000000000, 3.8043018722, 3.8043018722)
Atom 3 = (3.8043018722, 0.0000000000, 3.8043018722)
Atom 4 = (3.8043018722, 3.8043018722, 0.0000000000)
Atom 5 = (3.8043018722, 0.0000000000, 0.0000000000)
Atom 6 = (0.0000000000, 3.8043018722, 0.0000000000)
Atom 7 = (0.0000000000, 0.0000000000, 3.8043018722)
Atom 8 = (0.0000000000, 0.0000000000, 7.6086037444)
Atom 9 = (3.8043018722, 3.8043018722, 11.4129056165)
Atom 10 = (0.0000000000, 3.8043018722, 11.4129056165)
Atom 11 = (3.8043018722, 0.0000000000, 11.4129056165)
Atom 12 = (3.8043018722, 3.8043018722, 7.6086037444)
Atom 13 = (3.8043018722, 0.0000000000, 7.6086037444)
Atom 14 = (0.0000000000, 3.8043018722, 7.6086037444)
Atom 15 = (0.0000000000, 0.0000000000, 11.4129056165)
Atom 16 = (0.0000000000, 7.6086037444, 0.0000000000)
Atom 17 = (3.8043018722, 11.4129056165, 3.8043018722)
Atom 18 = (0.0000000000, 11.4129056165, 3.8043018722)
Atom 19 = (3.8043018722, 7.6086037444, 3.8043018722)
Atom 20 = (3.8043018722, 11.4129056165, 0.0000000000)
Atom 21 = (3.8043018722, 7.6086037444, 0.0000000000)
Atom 22 = (0.0000000000, 11.4129056165, 0.0000000000)
Atom 23 = (0.0000000000, 7.6086037444, 3.8043018722)
Atom 24 = (0.0000000000, 7.6086037444, 7.6086037444)
Atom 25 = (3.8043018722, 11.4129056165, 11.4129056165)
Atom 26 = (0.0000000000, 11.4129056165, 11.4129056165)
Atom 27 = (3.8043018722, 7.6086037444, 11.4129056165)
Atom 28 = (3.8043018722, 11.4129056165, 7.6086037444)
Atom 29 = (3.8043018722, 7.6086037444, 7.6086037444)
Atom 30 = (0.0000000000, 11.4129056165, 7.6086037444)
Atom 31 = (0.0000000000, 7.6086037444, 11.4129056165)
Atom 32 = (7.6086037444, 0.0000000000, 0.0000000000)
Atom 33 = (11.4129056165, 3.8043018722, 3.8043018722)
Atom 34 = (7.6086037444, 3.8043018722, 3.8043018722)
Atom 35 = (11.4129056165, 0.0000000000, 3.8043018722)
Atom 36 = (11.4129056165, 3.8043018722, 0.0000000000)
Atom 37 = (11.4129056165, 0.0000000000, 0.0000000000)
Atom 38 = (7.6086037444, 3.8043018722, 0.0000000000)
Atom 39 = (7.6086037444, 0.0000000000, 3.8043018722)
Atom 40 = (7.6086037444, 0.0000000000, 7.6086037444)
Atom 41 = (11.4129056165, 3.8043018722, 11.4129056165)
Atom 42 = (7.6086037444, 3.8043018722, 11.4129056165)
Atom 43 = (11.4129056165, 0.0000000000, 11.4129056165)
Atom 44 = (11.4129056165, 3.8043018722, 7.6086037444)
Atom 45 = (11.4129056165, 0.0000000000, 7.6086037444)
Atom 46 = (7.6086037444, 3.8043018722, 7.6086037444)
Atom 47 = (7.6086037444, 0.0000000000, 11.4129056165)
Atom 48 = (7.6086037444, 7.6086037444, 0.0000000000)
Atom 49 = (11.4129056165, 11.4129056165, 3.8043018722)
Atom 50 = (7.6086037444, 11.4129056165, 3.8043018722)
Atom 51 = (11.4129056165, 7.6086037444, 3.8043018722)
Atom 52 = (11.4129056165, 11.4129056165, 0.0000000000)
Atom 53 = (11.4129056165, 7.6086037444, 0.0000000000)
Atom 54 = (7.6086037444, 11.4129056165, 0.0000000000)
Atom 55 = (7.6086037444, 7.6086037444, 3.8043018722)
Atom 56 = (7.6086037444, 7.6086037444, 7.6086037444)
Atom 57 = (11.4129056165, 11.4129056165, 11.4129056165)
Atom 58 = (7.6086037444, 11.4129056165, 11.4129056165)
Atom 59 = (11.4129056165, 7.6086037444, 11.4129056165)
Atom 60 = (11.4129056165, 11.4129056165, 7.6086037444)
Atom 61 = (11.4129056165, 7.6086037444, 7.6086037444)
Atom 62 = (7.6086037444, 11.4129056165, 7.6086037444)
Atom 63 = (7.6086037444, 7.6086037444, 11.4129056165)

Default periodic omega parameter = 0.1709647756

Using atomic-centered grid with Becke weight for periodic system

************************************* WARNING *************************************
 3 out of 736 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************



Basis set:       ./tcbasis.ao
Total atoms:     64
Total charge:    0
Total electrons: 384 (192-alpha, 192-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  736
Total AO shells: 320 (160 S-shells; 128 P-shells; 32 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -991.473712219488 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

************************************* WARNING *************************************
 3 out of 736 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************

Setting up the DFT grid...
Total weight summation is 3522.76586, which suppose to be the same as real space unit cell volume 3523.74836, the difference indicates how bad your result is.
| time to set the grid = 1.99 s
DFT grid points: 357952 (5593 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1    14.8318512359   -3438.4476642098   383.3222099393  -392.0182656920  4.18 0.00 0.03 14.61   -3438.4476642098    18.83  
|    2     0.1685118306      +4.5251573586   383.5524296295  -398.5988816794  99.86 0.00 0.11 22.70   -3433.9225068511   122.67  
|    3     0.3021890219      +1.3222910052   383.2536198407  -385.1096074394  98.54 0.00 0.08 23.14   -3432.6002158460   121.77  
|    4     0.0024877862      -1.9150318384   383.4940444971  -393.7891339404  96.23 0.00 0.13 22.83   -3434.5152476844   119.20  
|    5     0.0002982349      +0.0010967520   383.4910659536  -393.7766196752  77.66 0.00 0.09 22.87   -3434.5141509324   100.62  
|    6     0.0003151139      -0.0001028548   383.4913421645  -393.7819204420  69.09 0.00 0.08 22.86   -3434.5142537872    92.04  
|    7     0.0000217123      +0.0000199704   383.4912647435  -393.7839848460  64.48 0.00 0.07 22.89   -3434.5142338168    87.45  
|    8     0.0000069516      -0.0000009580   383.4912692786  -393.7845637447  51.39 0.00 0.08 22.79   -3434.5142347748    74.28  
|    9     0.0000796697      -0.0000017001   383.4912708342  -393.7846107940  100.83 0.00 0.22 22.82   -3434.5142364749   123.89  
|   10     0.0000792947      -0.0000000838   383.4912710446  -393.7846105437  37.90 0.00 0.11 22.78   -3434.5142365587    60.80  
|   11     0.0000209256      -0.0000184605   383.4913120515  -393.7846219136  63.05 0.00 0.08 22.91   -3434.5142550193    86.05  
|   12     0.0000023226      -0.0000036010   383.4913213200  -393.7846233920  56.18 0.00 0.09 22.94   -3434.5142586203    79.22  
|   13     0.0000022386      -0.0000008549   383.4913234738  -393.7846240565  48.82 0.00 0.10 22.78   -3434.5142594752    71.72  
|   14     0.0000002093      +0.0000004654   383.4913223169  -393.7846232157  45.64 0.00 0.17 22.76   -3434.5142590097    68.54  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -3434.5142590097 a.u.
| WARNING: Final energy is higher than the lowest energy by   0.00098867.
HOMO-LUMO GAP: 9.472 eV
CENTER OF MASS: {3.019725, 3.019725, 3.019725} ANGS
DIPOLE MOMENT: {-0.381952, -0.384927, -0.397572} (|D| = 0.672399) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 1230.72 sec 

| Job finished: Sun Sep 29 15:23:31 2024



==> anc/files/timings/comparison_to_molecular/LiF/2x_supercell/tcbasis.ao <==

### def2-SVP without the most diffuse s function on Li

ATOM Li
S  5
    266.27785516             0.64920150325E-02
     40.069783447            0.47747863215E-01
      9.0559944389           0.20268796111
      2.4503009051           0.48606574817
      0.72209571855          0.43626977955
S  1
      0.52810884721E-01      1.0000000
P  2
      1.4500000              0.2586000
      0.3000000              1.0000000
P  1
      0.0820000              1.0000000

ATOM F
S  5
   2894.8325990             -0.53408255515E-02
    435.41939120            -0.39904258866E-01
     98.843328866           -0.17912768038
     27.485198001           -0.46758090825
      8.5405498171          -0.44653131020
S  1
      1.0654578038           1.0000000
S  1
      0.33247346748          1.0000000
P  3
     22.696633924           -0.45212874436E-01
      4.9872339257          -0.23754317067
      1.3491613954          -0.51287353587
P  1
      0.34829881977          1.0000000
D  1
      1.4000000              1.0000000



==> anc/files/timings/comparison_to_molecular/LiF/3x_supercell/geometry.xyz <==
216
3D 12.078900 12.078900 12.078900 90.000000 90.000000 90.000000
Li 0.000000 0.000000 0.000000
F 2.013150 2.013150 2.013150
Li 0.000000 2.013150 2.013150
Li 2.013150 0.000000 2.013150
Li 2.013150 2.013150 0.000000
F 2.013150 0.000000 0.000000
F 0.000000 2.013150 0.000000
F 0.000000 0.000000 2.013150
Li 0.000000 0.000000 4.026300
F 2.013150 2.013150 6.039450
Li 0.000000 2.013150 6.039450
Li 2.013150 0.000000 6.039450
Li 2.013150 2.013150 4.026300
F 2.013150 0.000000 4.026300
F 0.000000 2.013150 4.026300
F 0.000000 0.000000 6.039450
Li 0.000000 0.000000 8.052600
F 2.013150 2.013150 10.065750
Li 0.000000 2.013150 10.065750
Li 2.013150 0.000000 10.065750
Li 2.013150 2.013150 8.052600
F 2.013150 0.000000 8.052600
F 0.000000 2.013150 8.052600
F 0.000000 0.000000 10.065750
Li 0.000000 4.026300 0.000000
F 2.013150 6.039450 2.013150
Li 0.000000 6.039450 2.013150
Li 2.013150 4.026300 2.013150
Li 2.013150 6.039450 0.000000
F 2.013150 4.026300 0.000000
F 0.000000 6.039450 0.000000
F 0.000000 4.026300 2.013150
Li 0.000000 4.026300 4.026300
F 2.013150 6.039450 6.039450
Li 0.000000 6.039450 6.039450
Li 2.013150 4.026300 6.039450
Li 2.013150 6.039450 4.026300
F 2.013150 4.026300 4.026300
F 0.000000 6.039450 4.026300
F 0.000000 4.026300 6.039450
Li 0.000000 4.026300 8.052600
F 2.013150 6.039450 10.065750
Li 0.000000 6.039450 10.065750
Li 2.013150 4.026300 10.065750
Li 2.013150 6.039450 8.052600
F 2.013150 4.026300 8.052600
F 0.000000 6.039450 8.052600
F 0.000000 4.026300 10.065750
Li 0.000000 8.052600 0.000000
F 2.013150 10.065750 2.013150
Li 0.000000 10.065750 2.013150
Li 2.013150 8.052600 2.013150
Li 2.013150 10.065750 0.000000
F 2.013150 8.052600 0.000000
F 0.000000 10.065750 0.000000
F 0.000000 8.052600 2.013150
Li 0.000000 8.052600 4.026300
F 2.013150 10.065750 6.039450
Li 0.000000 10.065750 6.039450
Li 2.013150 8.052600 6.039450
Li 2.013150 10.065750 4.026300
F 2.013150 8.052600 4.026300
F 0.000000 10.065750 4.026300
F 0.000000 8.052600 6.039450
Li 0.000000 8.052600 8.052600
F 2.013150 10.065750 10.065750
Li 0.000000 10.065750 10.065750
Li 2.013150 8.052600 10.065750
Li 2.013150 10.065750 8.052600
F 2.013150 8.052600 8.052600
F 0.000000 10.065750 8.052600
F 0.000000 8.052600 10.065750
Li 4.026300 0.000000 0.000000
F 6.039450 2.013150 2.013150
Li 4.026300 2.013150 2.013150
Li 6.039450 0.000000 2.013150
Li 6.039450 2.013150 0.000000
F 6.039450 0.000000 0.000000
F 4.026300 2.013150 0.000000
F 4.026300 0.000000 2.013150
Li 4.026300 0.000000 4.026300
F 6.039450 2.013150 6.039450
Li 4.026300 2.013150 6.039450
Li 6.039450 0.000000 6.039450
Li 6.039450 2.013150 4.026300
F 6.039450 0.000000 4.026300
F 4.026300 2.013150 4.026300
F 4.026300 0.000000 6.039450
Li 4.026300 0.000000 8.052600
F 6.039450 2.013150 10.065750
Li 4.026300 2.013150 10.065750
Li 6.039450 0.000000 10.065750
Li 6.039450 2.013150 8.052600
F 6.039450 0.000000 8.052600
F 4.026300 2.013150 8.052600
F 4.026300 0.000000 10.065750
Li 4.026300 4.026300 0.000000
F 6.039450 6.039450 2.013150
Li 4.026300 6.039450 2.013150
Li 6.039450 4.026300 2.013150
Li 6.039450 6.039450 0.000000
F 6.039450 4.026300 0.000000
F 4.026300 6.039450 0.000000
F 4.026300 4.026300 2.013150
Li 4.026300 4.026300 4.026300
F 6.039450 6.039450 6.039450
Li 4.026300 6.039450 6.039450
Li 6.039450 4.026300 6.039450
Li 6.039450 6.039450 4.026300
F 6.039450 4.026300 4.026300
F 4.026300 6.039450 4.026300
F 4.026300 4.026300 6.039450
Li 4.026300 4.026300 8.052600
F 6.039450 6.039450 10.065750
Li 4.026300 6.039450 10.065750
Li 6.039450 4.026300 10.065750
Li 6.039450 6.039450 8.052600
F 6.039450 4.026300 8.052600
F 4.026300 6.039450 8.052600
F 4.026300 4.026300 10.065750
Li 4.026300 8.052600 0.000000
F 6.039450 10.065750 2.013150
Li 4.026300 10.065750 2.013150
Li 6.039450 8.052600 2.013150
Li 6.039450 10.065750 0.000000
F 6.039450 8.052600 0.000000
F 4.026300 10.065750 0.000000
F 4.026300 8.052600 2.013150
Li 4.026300 8.052600 4.026300
F 6.039450 10.065750 6.039450
Li 4.026300 10.065750 6.039450
Li 6.039450 8.052600 6.039450
Li 6.039450 10.065750 4.026300
F 6.039450 8.052600 4.026300
F 4.026300 10.065750 4.026300
F 4.026300 8.052600 6.039450
Li 4.026300 8.052600 8.052600
F 6.039450 10.065750 10.065750
Li 4.026300 10.065750 10.065750
Li 6.039450 8.052600 10.065750
Li 6.039450 10.065750 8.052600
F 6.039450 8.052600 8.052600
F 4.026300 10.065750 8.052600
F 4.026300 8.052600 10.065750
Li 8.052600 0.000000 0.000000
F 10.065750 2.013150 2.013150
Li 8.052600 2.013150 2.013150
Li 10.065750 0.000000 2.013150
Li 10.065750 2.013150 0.000000
F 10.065750 0.000000 0.000000
F 8.052600 2.013150 0.000000
F 8.052600 0.000000 2.013150
Li 8.052600 0.000000 4.026300
F 10.065750 2.013150 6.039450
Li 8.052600 2.013150 6.039450
Li 10.065750 0.000000 6.039450
Li 10.065750 2.013150 4.026300
F 10.065750 0.000000 4.026300
F 8.052600 2.013150 4.026300
F 8.052600 0.000000 6.039450
Li 8.052600 0.000000 8.052600
F 10.065750 2.013150 10.065750
Li 8.052600 2.013150 10.065750
Li 10.065750 0.000000 10.065750
Li 10.065750 2.013150 8.052600
F 10.065750 0.000000 8.052600
F 8.052600 2.013150 8.052600
F 8.052600 0.000000 10.065750
Li 8.052600 4.026300 0.000000
F 10.065750 6.039450 2.013150
Li 8.052600 6.039450 2.013150
Li 10.065750 4.026300 2.013150
Li 10.065750 6.039450 0.000000
F 10.065750 4.026300 0.000000
F 8.052600 6.039450 0.000000
F 8.052600 4.026300 2.013150
Li 8.052600 4.026300 4.026300
F 10.065750 6.039450 6.039450
Li 8.052600 6.039450 6.039450
Li 10.065750 4.026300 6.039450
Li 10.065750 6.039450 4.026300
F 10.065750 4.026300 4.026300
F 8.052600 6.039450 4.026300
F 8.052600 4.026300 6.039450
Li 8.052600 4.026300 8.052600
F 10.065750 6.039450 10.065750
Li 8.052600 6.039450 10.065750
Li 10.065750 4.026300 10.065750
Li 10.065750 6.039450 8.052600
F 10.065750 4.026300 8.052600
F 8.052600 6.039450 8.052600
F 8.052600 4.026300 10.065750
Li 8.052600 8.052600 0.000000
F 10.065750 10.065750 2.013150
Li 8.052600 10.065750 2.013150
Li 10.065750 8.052600 2.013150
Li 10.065750 10.065750 0.000000
F 10.065750 8.052600 0.000000
F 8.052600 10.065750 0.000000
F 8.052600 8.052600 2.013150
Li 8.052600 8.052600 4.026300
F 10.065750 10.065750 6.039450
Li 8.052600 10.065750 6.039450
Li 10.065750 8.052600 6.039450
Li 10.065750 10.065750 4.026300
F 10.065750 8.052600 4.026300
F 8.052600 10.065750 4.026300
F 8.052600 8.052600 6.039450
Li 8.052600 8.052600 8.052600
F 10.065750 10.065750 10.065750
Li 8.052600 10.065750 10.065750
Li 10.065750 8.052600 10.065750
Li 10.065750 10.065750 8.052600
F 10.065750 8.052600 8.052600
F 8.052600 10.065750 8.052600
F 8.052600 8.052600 10.065750


==> anc/files/timings/comparison_to_molecular/LiF/3x_supercell/tc_hf_mol.inp <==
method      hf
run         energy
basis       ./tcbasis.ao
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/3x_supercell/tc_hf_mol.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_hf_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Sep 29 15:23:31 2024
| On fire-21-01 (available memory: 349290 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_hf_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc0fe9d000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f0a19290000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f0a19274000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f0a18e8a000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f0a18da1000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f0a17200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f0a16ea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f0a18d9b000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f0a18d70000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f0a1508b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f0a14c31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f0a14a00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f0a18d63000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f0a18d5d000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f0a18d41000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f0a18d3b000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f09bc0ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f09bbff9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f09a1173000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f09a0dc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f099e9fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f099e905000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f099e2b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f099de28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f0a18d1a000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f0a18ce5000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f099db55000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f099daf4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f099da50000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f099d60c000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f099b99f000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f099b600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f0994e00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f098a000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f097a200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f0973000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f0950800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f094f1d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f094ee00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f094ebd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f094e600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f094e200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f0a14c11000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f099b927000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f094dfd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f0a19346000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f099b8fd000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f099b8dc000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f099b8bd000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f0994d93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f099b8a9000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f0994d3f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f0989fa1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f099b5ef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f097a131000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f099b5e1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f0a18cd6000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f0a18cd1000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f097a107000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f094ea5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f0a14c0a000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f094ae00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f094e456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f094ac15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f097a0bf000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f097a079000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f0972f7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f094ab4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f097a04a000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f099b5d5000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f099b5c7000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f0972f63000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f0972f40000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f094aa0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f094f1b9000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f0994d38000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f0972f2c000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f094f1ac000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 18
|  AVAILABLE: 982
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_mol
| Random number seed: 519856358

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_mol/geometry.molden
Using basis set: ./tcbasis.ao
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       ./tcbasis.ao
Total atoms:     216
Total charge:    0
Total electrons: 1296 (648-alpha, 648-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  2484
Total AO shells: 1080 (540 S-shells; 432 P-shells; 108 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 66986.016809427761 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     0.9700159508  -11526.9716401566  0.28 2.16 0.35 0.00  -11526.9716401566     2.82  
|    2     0.1431818398     -22.8185451122  1.77 9.32 0.78 0.00  -11549.7901852689    11.92  
|    3     0.0918375359      -1.5624045354  1.72 8.88 0.72 0.00  -11551.3525898042    11.37  
|    4     0.0050360060      -0.6484966090  1.53 7.74 0.78 0.00  -11552.0010864132    10.12  
|    5     0.0024571408      -0.0024510352  1.33 6.62 0.82 0.00  -11552.0035374484     8.85  
|    6     0.0003080290      -0.0001808386  1.12 5.43 0.80 0.00  -11552.0037182870     7.43  
|    7     0.0001814112      -0.0000227225  1.04 5.01 0.75 0.00  -11552.0037410096     6.84  
|    8     0.0000249912      -0.0000013690  0.91 4.39 0.72 0.00  -11552.0037423786     6.12  
|    9     0.0000147239      +0.0000001488  1.81 9.68 0.80 0.00  -11552.0037422298    12.40  
|   10     0.0000019490      +0.0000000007  0.77 3.51 0.79 0.00  -11552.0037422291     5.15  
|   11     0.0000004743      -0.0000000390  0.70 3.20 1.01 0.00  -11552.0037422680     4.62  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -11552.0037422680 a.u.
HOMO-LUMO GAP: 15.568 eV
CENTER OF MASS: {5.032875, 5.032875, 5.032875} ANGS
DIPOLE MOMENT: {0.000004, 0.000003, 0.000004} (|D| = 0.000007) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 91.24 sec 

| Job finished: Sun Sep 29 15:25:13 2024



==> anc/files/timings/comparison_to_molecular/LiF/3x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       ./tcbasis.ao
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/3x_supercell/tc_hf_pbc.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Sep 29 15:25:13 2024
| On fire-21-01 (available memory: 349122 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fffc7f9b000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fa3e7229000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fa3e720d000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fa3e6e23000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fa3e6d3a000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fa3e5200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fa3e4ea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fa3e6d34000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fa3e6d09000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fa3e308b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fa3e2c31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fa3e2a00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fa3e6cfc000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fa3e6cf6000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fa3e6cda000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fa3e6cd4000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fa38a0ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fa389ff9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fa36f173000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fa36edc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fa36c9fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fa36c905000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fa36c2b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fa36be28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fa3e2c12000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fa36bdf3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fa36bb20000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fa36babf000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fa36ba1b000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fa36b5d7000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fa36996a000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fa369600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fa362e00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fa358000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fa348200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fa341000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fa31e800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fa31d1d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fa31ce00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fa31cbd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fa31c600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fa31c200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fa36994a000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fa3698d2000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fa31bfd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fa3e72df000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fa3698a8000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fa3695df000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fa3695c0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fa362d93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fa362d7f000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fa357fac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fa3481a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fa362d6c000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fa3480d2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fa362d5e000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fa362d59000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fa362d54000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fa3480a8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fa31ca5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fa362d4d000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fa318e00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fa31c456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fa318c15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fa348060000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fa340fba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fa340f38000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fa318b4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fa31d1a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fa362d41000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fa362d33000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fa348045000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fa31d17f000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fa318a0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fa31d167000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fa357fa5000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fa31d153000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fa340f2b000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 18
|  AVAILABLE: 982
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1755660547

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 12.0789000000 A, b = 12.0789000000 A, c = 12.0789000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(22.8258112331, 0.0000000000, 0.0000000000), (0.0000000000, 22.8258112331, 0.0000000000), (0.0000000000, 0.0000000000, 22.8258112331), 
Reciprocal space lattice vector in a.u.:
(0.2752666813, -0.0000000000, -0.0000000000), (0.0000000000, 0.2752666813, -0.0000000000), (0.0000000000, 0.0000000000, 0.2752666813), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (3.8043018722, 3.8043018722, 3.8043018722)
Atom 2 = (0.0000000000, 3.8043018722, 3.8043018722)
Atom 3 = (3.8043018722, 0.0000000000, 3.8043018722)
Atom 4 = (3.8043018722, 3.8043018722, 0.0000000000)
Atom 5 = (3.8043018722, 0.0000000000, 0.0000000000)
Atom 6 = (0.0000000000, 3.8043018722, 0.0000000000)
Atom 7 = (0.0000000000, 0.0000000000, 3.8043018722)
Atom 8 = (0.0000000000, 0.0000000000, 7.6086037444)
Atom 9 = (3.8043018722, 3.8043018722, 11.4129056165)
Atom 10 = (0.0000000000, 3.8043018722, 11.4129056165)
Atom 11 = (3.8043018722, 0.0000000000, 11.4129056165)
Atom 12 = (3.8043018722, 3.8043018722, 7.6086037444)
Atom 13 = (3.8043018722, 0.0000000000, 7.6086037444)
Atom 14 = (0.0000000000, 3.8043018722, 7.6086037444)
Atom 15 = (0.0000000000, 0.0000000000, 11.4129056165)
Atom 16 = (0.0000000000, 0.0000000000, 15.2172074887)
Atom 17 = (3.8043018722, 3.8043018722, 19.0215093609)
Atom 18 = (0.0000000000, 3.8043018722, 19.0215093609)
Atom 19 = (3.8043018722, 0.0000000000, 19.0215093609)
Atom 20 = (3.8043018722, 3.8043018722, 15.2172074887)
Atom 21 = (3.8043018722, 0.0000000000, 15.2172074887)
Atom 22 = (0.0000000000, 3.8043018722, 15.2172074887)
Atom 23 = (0.0000000000, 0.0000000000, 19.0215093609)
Atom 24 = (0.0000000000, 7.6086037444, 0.0000000000)
Atom 25 = (3.8043018722, 11.4129056165, 3.8043018722)
Atom 26 = (0.0000000000, 11.4129056165, 3.8043018722)
Atom 27 = (3.8043018722, 7.6086037444, 3.8043018722)
Atom 28 = (3.8043018722, 11.4129056165, 0.0000000000)
Atom 29 = (3.8043018722, 7.6086037444, 0.0000000000)
Atom 30 = (0.0000000000, 11.4129056165, 0.0000000000)
Atom 31 = (0.0000000000, 7.6086037444, 3.8043018722)
Atom 32 = (0.0000000000, 7.6086037444, 7.6086037444)
Atom 33 = (3.8043018722, 11.4129056165, 11.4129056165)
Atom 34 = (0.0000000000, 11.4129056165, 11.4129056165)
Atom 35 = (3.8043018722, 7.6086037444, 11.4129056165)
Atom 36 = (3.8043018722, 11.4129056165, 7.6086037444)
Atom 37 = (3.8043018722, 7.6086037444, 7.6086037444)
Atom 38 = (0.0000000000, 11.4129056165, 7.6086037444)
Atom 39 = (0.0000000000, 7.6086037444, 11.4129056165)
Atom 40 = (0.0000000000, 7.6086037444, 15.2172074887)
Atom 41 = (3.8043018722, 11.4129056165, 19.0215093609)
Atom 42 = (0.0000000000, 11.4129056165, 19.0215093609)
Atom 43 = (3.8043018722, 7.6086037444, 19.0215093609)
Atom 44 = (3.8043018722, 11.4129056165, 15.2172074887)
Atom 45 = (3.8043018722, 7.6086037444, 15.2172074887)
Atom 46 = (0.0000000000, 11.4129056165, 15.2172074887)
Atom 47 = (0.0000000000, 7.6086037444, 19.0215093609)
Atom 48 = (0.0000000000, 15.2172074887, 0.0000000000)
Atom 49 = (3.8043018722, 19.0215093609, 3.8043018722)
Atom 50 = (0.0000000000, 19.0215093609, 3.8043018722)
Atom 51 = (3.8043018722, 15.2172074887, 3.8043018722)
Atom 52 = (3.8043018722, 19.0215093609, 0.0000000000)
Atom 53 = (3.8043018722, 15.2172074887, 0.0000000000)
Atom 54 = (0.0000000000, 19.0215093609, 0.0000000000)
Atom 55 = (0.0000000000, 15.2172074887, 3.8043018722)
Atom 56 = (0.0000000000, 15.2172074887, 7.6086037444)
Atom 57 = (3.8043018722, 19.0215093609, 11.4129056165)
Atom 58 = (0.0000000000, 19.0215093609, 11.4129056165)
Atom 59 = (3.8043018722, 15.2172074887, 11.4129056165)
Atom 60 = (3.8043018722, 19.0215093609, 7.6086037444)
Atom 61 = (3.8043018722, 15.2172074887, 7.6086037444)
Atom 62 = (0.0000000000, 19.0215093609, 7.6086037444)
Atom 63 = (0.0000000000, 15.2172074887, 11.4129056165)
Atom 64 = (0.0000000000, 15.2172074887, 15.2172074887)
Atom 65 = (3.8043018722, 19.0215093609, 19.0215093609)
Atom 66 = (0.0000000000, 19.0215093609, 19.0215093609)
Atom 67 = (3.8043018722, 15.2172074887, 19.0215093609)
Atom 68 = (3.8043018722, 19.0215093609, 15.2172074887)
Atom 69 = (3.8043018722, 15.2172074887, 15.2172074887)
Atom 70 = (0.0000000000, 19.0215093609, 15.2172074887)
Atom 71 = (0.0000000000, 15.2172074887, 19.0215093609)
Atom 72 = (7.6086037444, 0.0000000000, 0.0000000000)
Atom 73 = (11.4129056165, 3.8043018722, 3.8043018722)
Atom 74 = (7.6086037444, 3.8043018722, 3.8043018722)
Atom 75 = (11.4129056165, 0.0000000000, 3.8043018722)
Atom 76 = (11.4129056165, 3.8043018722, 0.0000000000)
Atom 77 = (11.4129056165, 0.0000000000, 0.0000000000)
Atom 78 = (7.6086037444, 3.8043018722, 0.0000000000)
Atom 79 = (7.6086037444, 0.0000000000, 3.8043018722)
Atom 80 = (7.6086037444, 0.0000000000, 7.6086037444)
Atom 81 = (11.4129056165, 3.8043018722, 11.4129056165)
Atom 82 = (7.6086037444, 3.8043018722, 11.4129056165)
Atom 83 = (11.4129056165, 0.0000000000, 11.4129056165)
Atom 84 = (11.4129056165, 3.8043018722, 7.6086037444)
Atom 85 = (11.4129056165, 0.0000000000, 7.6086037444)
Atom 86 = (7.6086037444, 3.8043018722, 7.6086037444)
Atom 87 = (7.6086037444, 0.0000000000, 11.4129056165)
Atom 88 = (7.6086037444, 0.0000000000, 15.2172074887)
Atom 89 = (11.4129056165, 3.8043018722, 19.0215093609)
Atom 90 = (7.6086037444, 3.8043018722, 19.0215093609)
Atom 91 = (11.4129056165, 0.0000000000, 19.0215093609)
Atom 92 = (11.4129056165, 3.8043018722, 15.2172074887)
Atom 93 = (11.4129056165, 0.0000000000, 15.2172074887)
Atom 94 = (7.6086037444, 3.8043018722, 15.2172074887)
Atom 95 = (7.6086037444, 0.0000000000, 19.0215093609)
Atom 96 = (7.6086037444, 7.6086037444, 0.0000000000)
Atom 97 = (11.4129056165, 11.4129056165, 3.8043018722)
Atom 98 = (7.6086037444, 11.4129056165, 3.8043018722)
Atom 99 = (11.4129056165, 7.6086037444, 3.8043018722)
Atom 100 = (11.4129056165, 11.4129056165, 0.0000000000)
Atom 101 = (11.4129056165, 7.6086037444, 0.0000000000)
Atom 102 = (7.6086037444, 11.4129056165, 0.0000000000)
Atom 103 = (7.6086037444, 7.6086037444, 3.8043018722)
Atom 104 = (7.6086037444, 7.6086037444, 7.6086037444)
Atom 105 = (11.4129056165, 11.4129056165, 11.4129056165)
Atom 106 = (7.6086037444, 11.4129056165, 11.4129056165)
Atom 107 = (11.4129056165, 7.6086037444, 11.4129056165)
Atom 108 = (11.4129056165, 11.4129056165, 7.6086037444)
Atom 109 = (11.4129056165, 7.6086037444, 7.6086037444)
Atom 110 = (7.6086037444, 11.4129056165, 7.6086037444)
Atom 111 = (7.6086037444, 7.6086037444, 11.4129056165)
Atom 112 = (7.6086037444, 7.6086037444, 15.2172074887)
Atom 113 = (11.4129056165, 11.4129056165, 19.0215093609)
Atom 114 = (7.6086037444, 11.4129056165, 19.0215093609)
Atom 115 = (11.4129056165, 7.6086037444, 19.0215093609)
Atom 116 = (11.4129056165, 11.4129056165, 15.2172074887)
Atom 117 = (11.4129056165, 7.6086037444, 15.2172074887)
Atom 118 = (7.6086037444, 11.4129056165, 15.2172074887)
Atom 119 = (7.6086037444, 7.6086037444, 19.0215093609)
Atom 120 = (7.6086037444, 15.2172074887, 0.0000000000)
Atom 121 = (11.4129056165, 19.0215093609, 3.8043018722)
Atom 122 = (7.6086037444, 19.0215093609, 3.8043018722)
Atom 123 = (11.4129056165, 15.2172074887, 3.8043018722)
Atom 124 = (11.4129056165, 19.0215093609, 0.0000000000)
Atom 125 = (11.4129056165, 15.2172074887, 0.0000000000)
Atom 126 = (7.6086037444, 19.0215093609, 0.0000000000)
Atom 127 = (7.6086037444, 15.2172074887, 3.8043018722)
Atom 128 = (7.6086037444, 15.2172074887, 7.6086037444)
Atom 129 = (11.4129056165, 19.0215093609, 11.4129056165)
Atom 130 = (7.6086037444, 19.0215093609, 11.4129056165)
Atom 131 = (11.4129056165, 15.2172074887, 11.4129056165)
Atom 132 = (11.4129056165, 19.0215093609, 7.6086037444)
Atom 133 = (11.4129056165, 15.2172074887, 7.6086037444)
Atom 134 = (7.6086037444, 19.0215093609, 7.6086037444)
Atom 135 = (7.6086037444, 15.2172074887, 11.4129056165)
Atom 136 = (7.6086037444, 15.2172074887, 15.2172074887)
Atom 137 = (11.4129056165, 19.0215093609, 19.0215093609)
Atom 138 = (7.6086037444, 19.0215093609, 19.0215093609)
Atom 139 = (11.4129056165, 15.2172074887, 19.0215093609)
Atom 140 = (11.4129056165, 19.0215093609, 15.2172074887)
Atom 141 = (11.4129056165, 15.2172074887, 15.2172074887)
Atom 142 = (7.6086037444, 19.0215093609, 15.2172074887)
Atom 143 = (7.6086037444, 15.2172074887, 19.0215093609)
Atom 144 = (15.2172074887, 0.0000000000, 0.0000000000)
Atom 145 = (19.0215093609, 3.8043018722, 3.8043018722)
Atom 146 = (15.2172074887, 3.8043018722, 3.8043018722)
Atom 147 = (19.0215093609, 0.0000000000, 3.8043018722)
Atom 148 = (19.0215093609, 3.8043018722, 0.0000000000)
Atom 149 = (19.0215093609, 0.0000000000, 0.0000000000)
Atom 150 = (15.2172074887, 3.8043018722, 0.0000000000)
Atom 151 = (15.2172074887, 0.0000000000, 3.8043018722)
Atom 152 = (15.2172074887, 0.0000000000, 7.6086037444)
Atom 153 = (19.0215093609, 3.8043018722, 11.4129056165)
Atom 154 = (15.2172074887, 3.8043018722, 11.4129056165)
Atom 155 = (19.0215093609, 0.0000000000, 11.4129056165)
Atom 156 = (19.0215093609, 3.8043018722, 7.6086037444)
Atom 157 = (19.0215093609, 0.0000000000, 7.6086037444)
Atom 158 = (15.2172074887, 3.8043018722, 7.6086037444)
Atom 159 = (15.2172074887, 0.0000000000, 11.4129056165)
Atom 160 = (15.2172074887, 0.0000000000, 15.2172074887)
Atom 161 = (19.0215093609, 3.8043018722, 19.0215093609)
Atom 162 = (15.2172074887, 3.8043018722, 19.0215093609)
Atom 163 = (19.0215093609, 0.0000000000, 19.0215093609)
Atom 164 = (19.0215093609, 3.8043018722, 15.2172074887)
Atom 165 = (19.0215093609, 0.0000000000, 15.2172074887)
Atom 166 = (15.2172074887, 3.8043018722, 15.2172074887)
Atom 167 = (15.2172074887, 0.0000000000, 19.0215093609)
Atom 168 = (15.2172074887, 7.6086037444, 0.0000000000)
Atom 169 = (19.0215093609, 11.4129056165, 3.8043018722)
Atom 170 = (15.2172074887, 11.4129056165, 3.8043018722)
Atom 171 = (19.0215093609, 7.6086037444, 3.8043018722)
Atom 172 = (19.0215093609, 11.4129056165, 0.0000000000)
Atom 173 = (19.0215093609, 7.6086037444, 0.0000000000)
Atom 174 = (15.2172074887, 11.4129056165, 0.0000000000)
Atom 175 = (15.2172074887, 7.6086037444, 3.8043018722)
Atom 176 = (15.2172074887, 7.6086037444, 7.6086037444)
Atom 177 = (19.0215093609, 11.4129056165, 11.4129056165)
Atom 178 = (15.2172074887, 11.4129056165, 11.4129056165)
Atom 179 = (19.0215093609, 7.6086037444, 11.4129056165)
Atom 180 = (19.0215093609, 11.4129056165, 7.6086037444)
Atom 181 = (19.0215093609, 7.6086037444, 7.6086037444)
Atom 182 = (15.2172074887, 11.4129056165, 7.6086037444)
Atom 183 = (15.2172074887, 7.6086037444, 11.4129056165)
Atom 184 = (15.2172074887, 7.6086037444, 15.2172074887)
Atom 185 = (19.0215093609, 11.4129056165, 19.0215093609)
Atom 186 = (15.2172074887, 11.4129056165, 19.0215093609)
Atom 187 = (19.0215093609, 7.6086037444, 19.0215093609)
Atom 188 = (19.0215093609, 11.4129056165, 15.2172074887)
Atom 189 = (19.0215093609, 7.6086037444, 15.2172074887)
Atom 190 = (15.2172074887, 11.4129056165, 15.2172074887)
Atom 191 = (15.2172074887, 7.6086037444, 19.0215093609)
Atom 192 = (15.2172074887, 15.2172074887, 0.0000000000)
Atom 193 = (19.0215093609, 19.0215093609, 3.8043018722)
Atom 194 = (15.2172074887, 19.0215093609, 3.8043018722)
Atom 195 = (19.0215093609, 15.2172074887, 3.8043018722)
Atom 196 = (19.0215093609, 19.0215093609, 0.0000000000)
Atom 197 = (19.0215093609, 15.2172074887, 0.0000000000)
Atom 198 = (15.2172074887, 19.0215093609, 0.0000000000)
Atom 199 = (15.2172074887, 15.2172074887, 3.8043018722)
Atom 200 = (15.2172074887, 15.2172074887, 7.6086037444)
Atom 201 = (19.0215093609, 19.0215093609, 11.4129056165)
Atom 202 = (15.2172074887, 19.0215093609, 11.4129056165)
Atom 203 = (19.0215093609, 15.2172074887, 11.4129056165)
Atom 204 = (19.0215093609, 19.0215093609, 7.6086037444)
Atom 205 = (19.0215093609, 15.2172074887, 7.6086037444)
Atom 206 = (15.2172074887, 19.0215093609, 7.6086037444)
Atom 207 = (15.2172074887, 15.2172074887, 11.4129056165)
Atom 208 = (15.2172074887, 15.2172074887, 15.2172074887)
Atom 209 = (19.0215093609, 19.0215093609, 19.0215093609)
Atom 210 = (15.2172074887, 19.0215093609, 19.0215093609)
Atom 211 = (19.0215093609, 15.2172074887, 19.0215093609)
Atom 212 = (19.0215093609, 19.0215093609, 15.2172074887)
Atom 213 = (19.0215093609, 15.2172074887, 15.2172074887)
Atom 214 = (15.2172074887, 19.0215093609, 15.2172074887)
Atom 215 = (15.2172074887, 15.2172074887, 19.0215093609)

Default periodic omega parameter = 0.1139765171


************************************* WARNING *************************************
 3 out of 2484 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************



Basis set:       ./tcbasis.ao
Total atoms:     216
Total charge:    0
Total electrons: 1296 (648-alpha, 648-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  2484
Total AO shells: 1080 (540 S-shells; 432 P-shells; 108 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -3346.223778741167 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

************************************* WARNING *************************************
 3 out of 2484 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************


                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1    15.8517469803  -11485.1359303353  37.71 120.26 0.35 0.00  -11485.1359303353   158.35  
|    2     0.1368045755     +13.6724890057  734.17 3305.44 0.71 0.00  -11471.4634413296  4040.37  
|    3     0.0835230587      -0.7880625036  712.54 3113.44 0.74 0.00  -11472.2515038331  3826.77  
|    4     0.0051845494      -0.5163254864  660.26 2858.93 0.74 0.00  -11472.7678293195  3520.00  
|    5     0.0002535283      -0.0017170819  541.39 2308.73 0.80 0.00  -11472.7695464013  2851.00  
|    6     0.0000076940      -0.0000026618  403.76 1794.68 0.86 0.00  -11472.7695490631  2199.39  
|    7     0.0000010899      +0.0000002464  286.06 1276.33 0.73 0.00  -11472.7695488167  1563.20  
|    8     0.0000000762      -0.0000000382  163.43 763.44 1.13 0.00  -11472.7695488549   927.66  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -11472.7695488549 a.u.
HOMO-LUMO GAP: 19.304 eV
CENTER OF MASS: {5.032875, 5.032875, 5.032875} ANGS
DIPOLE MOMENT: {0.008967, 0.009978, 0.010386} (|D| = 0.016966) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 19100.94 sec 

| Job finished: Sun Sep 29 20:44:02 2024



==> anc/files/timings/comparison_to_molecular/LiF/3x_supercell/tc_pbe0_mol.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/3x_supercell/tc_pbe0_mol.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_pbe0_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Sep 29 20:44:02 2024
| On fire-21-01 (available memory: 327284 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_pbe0_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd97af0000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f04de5e1000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f04de5c5000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f04de1db000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f04de0f2000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f04dc600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f04dc2a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f04de0ec000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f04dc27d000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f04da460000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f04da006000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f04d9c00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f04de0df000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f04de0d9000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f04d9fea000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f04de0d3000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f04812ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f04d9f29000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f0466434000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f0466088000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f0463cbe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f04d9e31000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f0463672000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f04631e1000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f04d9e12000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f04631ac000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f0462ed9000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f0462e78000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f0462dd4000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f0462990000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f0460d23000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f0460a00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f045a200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f044f400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f043f600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f0438400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f0415c00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f04145d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f0414200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f0413fd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f0413a00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f0413600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f0460d03000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f045a188000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f04133d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f04de697000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f0460cd9000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f0460cb8000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f04609e1000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f043f593000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f04609cd000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f045a134000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f044f3a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f043f582000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f043f4b3000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f0460ca8000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f04609c8000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f04609c3000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f043f489000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f0413e5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f043f484000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f0410200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f0413856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f0410015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f04383b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f0438372000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f041454f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f040ff4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f043f455000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f043f44d000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f0438364000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f0438349000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f041452c000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f040fe0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f0438331000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f043f444000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f0414518000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f0413e4d000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 13
|  AVAILABLE: 987
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_mol
| Random number seed: 674975295

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_mol/geometry.molden
Using basis set: ./tcbasis.ao
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       ./tcbasis.ao
Total atoms:     216
Total charge:    0
Total electrons: 1296 (648-alpha, 648-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  2484
Total AO shells: 1080 (540 S-shells; 432 P-shells; 108 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 66986.016809427761 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 
Setting up the DFT grid...
| time to set the grid = 3.35 s
DFT grid points: 1139596 (5275 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     0.8119527535  -11580.9391740265  1295.6056153992  -998.4211109237  0.28 2.13 0.35 3.07  -11580.9391740265     5.87  
|    2     0.1581599838      -7.6555686407  1295.5825525844  -1022.3766597114  1.82 9.63 0.81 4.17  -11588.5947426672    16.48  
|    3     0.2235257580      +1.3942167187  1295.5539214762  -989.2707768849  1.79 9.46 0.74 4.15  -11587.2005259484    16.19  
|    4     0.0113610235      -4.2103366656  1295.5675991894  -1007.3686021798  1.69 8.90 0.71 4.15  -11591.4108626140    15.51  
|    5     0.0110814839      -0.0054180981  1295.5683864196  -1007.5957458262  1.41 7.16 0.75 4.14  -11591.4162807121    13.53  
|    6     0.0004653911      -0.0037402354  1295.5681114650  -1007.6025097914  1.26 6.32 0.71 4.16  -11591.4200209475    12.53  
|    7     0.0004191907      -0.0000262340  1295.5681431713  -1007.6259902432  1.13 5.65 0.83 4.17  -11591.4200471815    11.86  
|    8     0.0000538631      -0.0000057964  1295.5681480810  -1007.6297882642  0.96 4.68 0.84 4.13  -11591.4200529779    10.71  
|    9     0.0000090709      +0.0000002295  1295.5681468204  -1007.6312102084  1.87 9.99 0.81 4.18  -11591.4200527483    16.97  
|   10     0.0000037218      +0.0000002361  1295.5681458658  -1007.6312456540  0.82 3.92 0.79 4.15  -11591.4200525123     9.78  
|   11     0.0000010560      +0.0000000811  1295.5681454589  -1007.6312452939  0.77 3.49 0.73 4.14  -11591.4200524312     9.19  
|   12     0.0000003096      -0.0000000318  1295.5681453047  -1007.6312266401  0.69 3.25 1.04 4.14  -11591.4200524630     8.81  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -11591.4200524630 a.u.
HOMO-LUMO GAP: 8.208 eV
CENTER OF MASS: {5.032875, 5.032875, 5.032875} ANGS
DIPOLE MOMENT: {-0.000427, 0.000435, 0.000453} (|D| = 0.000759) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 154.36 sec 

| Job finished: Sun Sep 29 20:46:47 2024



==> anc/files/timings/comparison_to_molecular/LiF/3x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/3x_supercell/tc_pbe0_pbc.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Sep 29 20:46:47 2024
| On fire-21-01 (available memory: 327090 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff53bb8000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f68ceece000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f68ceeb2000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f68ceac8000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f68ce9df000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f68cce00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f68ccaa8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f68ce9d9000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f68ce9ae000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f68cac8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f68ca831000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f68ca600000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f68ce9a1000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f68ce99b000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f68ce97f000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f68ce979000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f6871cba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f6871bf9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f6856d73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f68569c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f68545fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f6854505000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f6853eb9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f6853a28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f68ce958000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f68ce923000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f6853755000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f68536f4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f6853650000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f685320c000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f685159f000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f6851200000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f684aa00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f683fc00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f682fe00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f6828c00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f6806400000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f6804dd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f6804a00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f68047d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f6804200000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f6803e00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f68ce8fd000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f6851527000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f6803bd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f68cef84000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f68ce8d3000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f68ca810000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f6851508000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f684a993000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f68514f4000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f684a93f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f683fba1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f68514e3000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f682fd31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f68514d5000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f68514d0000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f68514cb000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f68511d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f680465a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f68514c6000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f6800a00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f6804056000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f6800815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f682fce9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f682fca3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f6828b7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f680074a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f682fc74000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f68514bc000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f68514ae000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f682fc59000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f6828b5b000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f680060f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f6828b43000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f68511cf000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f682fc45000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f68511c2000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 20
|  AVAILABLE: 980
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 872564045

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 12.0789000000 A, b = 12.0789000000 A, c = 12.0789000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(22.8258112331, 0.0000000000, 0.0000000000), (0.0000000000, 22.8258112331, 0.0000000000), (0.0000000000, 0.0000000000, 22.8258112331), 
Reciprocal space lattice vector in a.u.:
(0.2752666813, -0.0000000000, -0.0000000000), (0.0000000000, 0.2752666813, -0.0000000000), (0.0000000000, 0.0000000000, 0.2752666813), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (3.8043018722, 3.8043018722, 3.8043018722)
Atom 2 = (0.0000000000, 3.8043018722, 3.8043018722)
Atom 3 = (3.8043018722, 0.0000000000, 3.8043018722)
Atom 4 = (3.8043018722, 3.8043018722, 0.0000000000)
Atom 5 = (3.8043018722, 0.0000000000, 0.0000000000)
Atom 6 = (0.0000000000, 3.8043018722, 0.0000000000)
Atom 7 = (0.0000000000, 0.0000000000, 3.8043018722)
Atom 8 = (0.0000000000, 0.0000000000, 7.6086037444)
Atom 9 = (3.8043018722, 3.8043018722, 11.4129056165)
Atom 10 = (0.0000000000, 3.8043018722, 11.4129056165)
Atom 11 = (3.8043018722, 0.0000000000, 11.4129056165)
Atom 12 = (3.8043018722, 3.8043018722, 7.6086037444)
Atom 13 = (3.8043018722, 0.0000000000, 7.6086037444)
Atom 14 = (0.0000000000, 3.8043018722, 7.6086037444)
Atom 15 = (0.0000000000, 0.0000000000, 11.4129056165)
Atom 16 = (0.0000000000, 0.0000000000, 15.2172074887)
Atom 17 = (3.8043018722, 3.8043018722, 19.0215093609)
Atom 18 = (0.0000000000, 3.8043018722, 19.0215093609)
Atom 19 = (3.8043018722, 0.0000000000, 19.0215093609)
Atom 20 = (3.8043018722, 3.8043018722, 15.2172074887)
Atom 21 = (3.8043018722, 0.0000000000, 15.2172074887)
Atom 22 = (0.0000000000, 3.8043018722, 15.2172074887)
Atom 23 = (0.0000000000, 0.0000000000, 19.0215093609)
Atom 24 = (0.0000000000, 7.6086037444, 0.0000000000)
Atom 25 = (3.8043018722, 11.4129056165, 3.8043018722)
Atom 26 = (0.0000000000, 11.4129056165, 3.8043018722)
Atom 27 = (3.8043018722, 7.6086037444, 3.8043018722)
Atom 28 = (3.8043018722, 11.4129056165, 0.0000000000)
Atom 29 = (3.8043018722, 7.6086037444, 0.0000000000)
Atom 30 = (0.0000000000, 11.4129056165, 0.0000000000)
Atom 31 = (0.0000000000, 7.6086037444, 3.8043018722)
Atom 32 = (0.0000000000, 7.6086037444, 7.6086037444)
Atom 33 = (3.8043018722, 11.4129056165, 11.4129056165)
Atom 34 = (0.0000000000, 11.4129056165, 11.4129056165)
Atom 35 = (3.8043018722, 7.6086037444, 11.4129056165)
Atom 36 = (3.8043018722, 11.4129056165, 7.6086037444)
Atom 37 = (3.8043018722, 7.6086037444, 7.6086037444)
Atom 38 = (0.0000000000, 11.4129056165, 7.6086037444)
Atom 39 = (0.0000000000, 7.6086037444, 11.4129056165)
Atom 40 = (0.0000000000, 7.6086037444, 15.2172074887)
Atom 41 = (3.8043018722, 11.4129056165, 19.0215093609)
Atom 42 = (0.0000000000, 11.4129056165, 19.0215093609)
Atom 43 = (3.8043018722, 7.6086037444, 19.0215093609)
Atom 44 = (3.8043018722, 11.4129056165, 15.2172074887)
Atom 45 = (3.8043018722, 7.6086037444, 15.2172074887)
Atom 46 = (0.0000000000, 11.4129056165, 15.2172074887)
Atom 47 = (0.0000000000, 7.6086037444, 19.0215093609)
Atom 48 = (0.0000000000, 15.2172074887, 0.0000000000)
Atom 49 = (3.8043018722, 19.0215093609, 3.8043018722)
Atom 50 = (0.0000000000, 19.0215093609, 3.8043018722)
Atom 51 = (3.8043018722, 15.2172074887, 3.8043018722)
Atom 52 = (3.8043018722, 19.0215093609, 0.0000000000)
Atom 53 = (3.8043018722, 15.2172074887, 0.0000000000)
Atom 54 = (0.0000000000, 19.0215093609, 0.0000000000)
Atom 55 = (0.0000000000, 15.2172074887, 3.8043018722)
Atom 56 = (0.0000000000, 15.2172074887, 7.6086037444)
Atom 57 = (3.8043018722, 19.0215093609, 11.4129056165)
Atom 58 = (0.0000000000, 19.0215093609, 11.4129056165)
Atom 59 = (3.8043018722, 15.2172074887, 11.4129056165)
Atom 60 = (3.8043018722, 19.0215093609, 7.6086037444)
Atom 61 = (3.8043018722, 15.2172074887, 7.6086037444)
Atom 62 = (0.0000000000, 19.0215093609, 7.6086037444)
Atom 63 = (0.0000000000, 15.2172074887, 11.4129056165)
Atom 64 = (0.0000000000, 15.2172074887, 15.2172074887)
Atom 65 = (3.8043018722, 19.0215093609, 19.0215093609)
Atom 66 = (0.0000000000, 19.0215093609, 19.0215093609)
Atom 67 = (3.8043018722, 15.2172074887, 19.0215093609)
Atom 68 = (3.8043018722, 19.0215093609, 15.2172074887)
Atom 69 = (3.8043018722, 15.2172074887, 15.2172074887)
Atom 70 = (0.0000000000, 19.0215093609, 15.2172074887)
Atom 71 = (0.0000000000, 15.2172074887, 19.0215093609)
Atom 72 = (7.6086037444, 0.0000000000, 0.0000000000)
Atom 73 = (11.4129056165, 3.8043018722, 3.8043018722)
Atom 74 = (7.6086037444, 3.8043018722, 3.8043018722)
Atom 75 = (11.4129056165, 0.0000000000, 3.8043018722)
Atom 76 = (11.4129056165, 3.8043018722, 0.0000000000)
Atom 77 = (11.4129056165, 0.0000000000, 0.0000000000)
Atom 78 = (7.6086037444, 3.8043018722, 0.0000000000)
Atom 79 = (7.6086037444, 0.0000000000, 3.8043018722)
Atom 80 = (7.6086037444, 0.0000000000, 7.6086037444)
Atom 81 = (11.4129056165, 3.8043018722, 11.4129056165)
Atom 82 = (7.6086037444, 3.8043018722, 11.4129056165)
Atom 83 = (11.4129056165, 0.0000000000, 11.4129056165)
Atom 84 = (11.4129056165, 3.8043018722, 7.6086037444)
Atom 85 = (11.4129056165, 0.0000000000, 7.6086037444)
Atom 86 = (7.6086037444, 3.8043018722, 7.6086037444)
Atom 87 = (7.6086037444, 0.0000000000, 11.4129056165)
Atom 88 = (7.6086037444, 0.0000000000, 15.2172074887)
Atom 89 = (11.4129056165, 3.8043018722, 19.0215093609)
Atom 90 = (7.6086037444, 3.8043018722, 19.0215093609)
Atom 91 = (11.4129056165, 0.0000000000, 19.0215093609)
Atom 92 = (11.4129056165, 3.8043018722, 15.2172074887)
Atom 93 = (11.4129056165, 0.0000000000, 15.2172074887)
Atom 94 = (7.6086037444, 3.8043018722, 15.2172074887)
Atom 95 = (7.6086037444, 0.0000000000, 19.0215093609)
Atom 96 = (7.6086037444, 7.6086037444, 0.0000000000)
Atom 97 = (11.4129056165, 11.4129056165, 3.8043018722)
Atom 98 = (7.6086037444, 11.4129056165, 3.8043018722)
Atom 99 = (11.4129056165, 7.6086037444, 3.8043018722)
Atom 100 = (11.4129056165, 11.4129056165, 0.0000000000)
Atom 101 = (11.4129056165, 7.6086037444, 0.0000000000)
Atom 102 = (7.6086037444, 11.4129056165, 0.0000000000)
Atom 103 = (7.6086037444, 7.6086037444, 3.8043018722)
Atom 104 = (7.6086037444, 7.6086037444, 7.6086037444)
Atom 105 = (11.4129056165, 11.4129056165, 11.4129056165)
Atom 106 = (7.6086037444, 11.4129056165, 11.4129056165)
Atom 107 = (11.4129056165, 7.6086037444, 11.4129056165)
Atom 108 = (11.4129056165, 11.4129056165, 7.6086037444)
Atom 109 = (11.4129056165, 7.6086037444, 7.6086037444)
Atom 110 = (7.6086037444, 11.4129056165, 7.6086037444)
Atom 111 = (7.6086037444, 7.6086037444, 11.4129056165)
Atom 112 = (7.6086037444, 7.6086037444, 15.2172074887)
Atom 113 = (11.4129056165, 11.4129056165, 19.0215093609)
Atom 114 = (7.6086037444, 11.4129056165, 19.0215093609)
Atom 115 = (11.4129056165, 7.6086037444, 19.0215093609)
Atom 116 = (11.4129056165, 11.4129056165, 15.2172074887)
Atom 117 = (11.4129056165, 7.6086037444, 15.2172074887)
Atom 118 = (7.6086037444, 11.4129056165, 15.2172074887)
Atom 119 = (7.6086037444, 7.6086037444, 19.0215093609)
Atom 120 = (7.6086037444, 15.2172074887, 0.0000000000)
Atom 121 = (11.4129056165, 19.0215093609, 3.8043018722)
Atom 122 = (7.6086037444, 19.0215093609, 3.8043018722)
Atom 123 = (11.4129056165, 15.2172074887, 3.8043018722)
Atom 124 = (11.4129056165, 19.0215093609, 0.0000000000)
Atom 125 = (11.4129056165, 15.2172074887, 0.0000000000)
Atom 126 = (7.6086037444, 19.0215093609, 0.0000000000)
Atom 127 = (7.6086037444, 15.2172074887, 3.8043018722)
Atom 128 = (7.6086037444, 15.2172074887, 7.6086037444)
Atom 129 = (11.4129056165, 19.0215093609, 11.4129056165)
Atom 130 = (7.6086037444, 19.0215093609, 11.4129056165)
Atom 131 = (11.4129056165, 15.2172074887, 11.4129056165)
Atom 132 = (11.4129056165, 19.0215093609, 7.6086037444)
Atom 133 = (11.4129056165, 15.2172074887, 7.6086037444)
Atom 134 = (7.6086037444, 19.0215093609, 7.6086037444)
Atom 135 = (7.6086037444, 15.2172074887, 11.4129056165)
Atom 136 = (7.6086037444, 15.2172074887, 15.2172074887)
Atom 137 = (11.4129056165, 19.0215093609, 19.0215093609)
Atom 138 = (7.6086037444, 19.0215093609, 19.0215093609)
Atom 139 = (11.4129056165, 15.2172074887, 19.0215093609)
Atom 140 = (11.4129056165, 19.0215093609, 15.2172074887)
Atom 141 = (11.4129056165, 15.2172074887, 15.2172074887)
Atom 142 = (7.6086037444, 19.0215093609, 15.2172074887)
Atom 143 = (7.6086037444, 15.2172074887, 19.0215093609)
Atom 144 = (15.2172074887, 0.0000000000, 0.0000000000)
Atom 145 = (19.0215093609, 3.8043018722, 3.8043018722)
Atom 146 = (15.2172074887, 3.8043018722, 3.8043018722)
Atom 147 = (19.0215093609, 0.0000000000, 3.8043018722)
Atom 148 = (19.0215093609, 3.8043018722, 0.0000000000)
Atom 149 = (19.0215093609, 0.0000000000, 0.0000000000)
Atom 150 = (15.2172074887, 3.8043018722, 0.0000000000)
Atom 151 = (15.2172074887, 0.0000000000, 3.8043018722)
Atom 152 = (15.2172074887, 0.0000000000, 7.6086037444)
Atom 153 = (19.0215093609, 3.8043018722, 11.4129056165)
Atom 154 = (15.2172074887, 3.8043018722, 11.4129056165)
Atom 155 = (19.0215093609, 0.0000000000, 11.4129056165)
Atom 156 = (19.0215093609, 3.8043018722, 7.6086037444)
Atom 157 = (19.0215093609, 0.0000000000, 7.6086037444)
Atom 158 = (15.2172074887, 3.8043018722, 7.6086037444)
Atom 159 = (15.2172074887, 0.0000000000, 11.4129056165)
Atom 160 = (15.2172074887, 0.0000000000, 15.2172074887)
Atom 161 = (19.0215093609, 3.8043018722, 19.0215093609)
Atom 162 = (15.2172074887, 3.8043018722, 19.0215093609)
Atom 163 = (19.0215093609, 0.0000000000, 19.0215093609)
Atom 164 = (19.0215093609, 3.8043018722, 15.2172074887)
Atom 165 = (19.0215093609, 0.0000000000, 15.2172074887)
Atom 166 = (15.2172074887, 3.8043018722, 15.2172074887)
Atom 167 = (15.2172074887, 0.0000000000, 19.0215093609)
Atom 168 = (15.2172074887, 7.6086037444, 0.0000000000)
Atom 169 = (19.0215093609, 11.4129056165, 3.8043018722)
Atom 170 = (15.2172074887, 11.4129056165, 3.8043018722)
Atom 171 = (19.0215093609, 7.6086037444, 3.8043018722)
Atom 172 = (19.0215093609, 11.4129056165, 0.0000000000)
Atom 173 = (19.0215093609, 7.6086037444, 0.0000000000)
Atom 174 = (15.2172074887, 11.4129056165, 0.0000000000)
Atom 175 = (15.2172074887, 7.6086037444, 3.8043018722)
Atom 176 = (15.2172074887, 7.6086037444, 7.6086037444)
Atom 177 = (19.0215093609, 11.4129056165, 11.4129056165)
Atom 178 = (15.2172074887, 11.4129056165, 11.4129056165)
Atom 179 = (19.0215093609, 7.6086037444, 11.4129056165)
Atom 180 = (19.0215093609, 11.4129056165, 7.6086037444)
Atom 181 = (19.0215093609, 7.6086037444, 7.6086037444)
Atom 182 = (15.2172074887, 11.4129056165, 7.6086037444)
Atom 183 = (15.2172074887, 7.6086037444, 11.4129056165)
Atom 184 = (15.2172074887, 7.6086037444, 15.2172074887)
Atom 185 = (19.0215093609, 11.4129056165, 19.0215093609)
Atom 186 = (15.2172074887, 11.4129056165, 19.0215093609)
Atom 187 = (19.0215093609, 7.6086037444, 19.0215093609)
Atom 188 = (19.0215093609, 11.4129056165, 15.2172074887)
Atom 189 = (19.0215093609, 7.6086037444, 15.2172074887)
Atom 190 = (15.2172074887, 11.4129056165, 15.2172074887)
Atom 191 = (15.2172074887, 7.6086037444, 19.0215093609)
Atom 192 = (15.2172074887, 15.2172074887, 0.0000000000)
Atom 193 = (19.0215093609, 19.0215093609, 3.8043018722)
Atom 194 = (15.2172074887, 19.0215093609, 3.8043018722)
Atom 195 = (19.0215093609, 15.2172074887, 3.8043018722)
Atom 196 = (19.0215093609, 19.0215093609, 0.0000000000)
Atom 197 = (19.0215093609, 15.2172074887, 0.0000000000)
Atom 198 = (15.2172074887, 19.0215093609, 0.0000000000)
Atom 199 = (15.2172074887, 15.2172074887, 3.8043018722)
Atom 200 = (15.2172074887, 15.2172074887, 7.6086037444)
Atom 201 = (19.0215093609, 19.0215093609, 11.4129056165)
Atom 202 = (15.2172074887, 19.0215093609, 11.4129056165)
Atom 203 = (19.0215093609, 15.2172074887, 11.4129056165)
Atom 204 = (19.0215093609, 19.0215093609, 7.6086037444)
Atom 205 = (19.0215093609, 15.2172074887, 7.6086037444)
Atom 206 = (15.2172074887, 19.0215093609, 7.6086037444)
Atom 207 = (15.2172074887, 15.2172074887, 11.4129056165)
Atom 208 = (15.2172074887, 15.2172074887, 15.2172074887)
Atom 209 = (19.0215093609, 19.0215093609, 19.0215093609)
Atom 210 = (15.2172074887, 19.0215093609, 19.0215093609)
Atom 211 = (19.0215093609, 15.2172074887, 19.0215093609)
Atom 212 = (19.0215093609, 19.0215093609, 15.2172074887)
Atom 213 = (19.0215093609, 15.2172074887, 15.2172074887)
Atom 214 = (15.2172074887, 19.0215093609, 15.2172074887)
Atom 215 = (15.2172074887, 15.2172074887, 19.0215093609)

Default periodic omega parameter = 0.1139765171

Using atomic-centered grid with Becke weight for periodic system

************************************* WARNING *************************************
 3 out of 2484 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************



Basis set:       ./tcbasis.ao
Total atoms:     216
Total charge:    0
Total electrons: 1296 (648-alpha, 648-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  2484
Total AO shells: 1080 (540 S-shells; 432 P-shells; 108 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -3346.223778741167 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

************************************* WARNING *************************************
 3 out of 2484 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************

Setting up the DFT grid...
Total weight summation is 11889.13778, which suppose to be the same as real space unit cell volume 11892.65072, the difference indicates how bad your result is.
| time to set the grid = 14.39 s
DFT grid points: 1139596 (5275 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1    15.2389480459  -11585.2080064583  1294.1581934694  -1003.1679823076  37.71 120.31 0.37 68.33  -11585.2080064583   226.76  
|    2     0.1529483067     +14.6367116046  1294.6871830305  -1019.4354243133  782.55 3389.52 0.73 88.51  -11570.5712948537  4261.35  
|    3     0.2082259351      +1.5717890881  1294.1817535534  -992.7422881042  768.34 3275.30 0.71 89.32  -11568.9995057656  4133.72  
|    4     0.0011246517      -3.2296428281  1294.5702637685  -1008.6230259043  738.28 3137.20 0.74 88.89  -11572.2291485937  3965.18  
|    5     0.0001062262      +0.0015746929  1294.5638322803  -1008.5482940694  556.07 2222.66 0.75 89.11  -11572.2275739007  2868.67  
|    6     0.0000548869      -0.0000307347  1294.5638984928  -1008.5456642165  469.24 1883.50 0.75 88.96  -11572.2276046354  2442.52  
|    7     0.0000034679      +0.0000235753  1294.5638051134  -1008.5454742883  400.99 1674.48 0.75 88.97  -11572.2275810601  2165.28  
|    8     0.0000011393      +0.0000017037  1294.5637983699  -1008.5452971335  296.36 1289.83 0.79 88.80  -11572.2275793564  1675.88  
|    9     0.0003724965      +0.0000661472  1294.5637995647  -1008.5452690094  794.00 3440.55 0.82 88.65  -11572.2275132092  4324.14  
|   10     0.0003720787      -0.0000005869  1294.5638017814  -1008.5452695380  182.97 833.80 0.75 88.88  -11572.2275137961  1106.53  
|   11     0.0003929011      +0.0000338315  1294.5636760244  -1008.5452429428  351.03 1439.63 0.82 88.99  -11572.2274799647  1880.60  
|   12     0.0003165045      -0.0001164697  1294.5641052810  -1008.5453218778  412.50 1658.15 0.83 88.82  -11572.2275964344  2160.42  
|   13     0.0003756679      +0.0000883136  1294.5637822210  -1008.5452624434  397.41 1609.81 0.87 88.60  -11572.2275081208  2096.82  
|   14     0.0000535646      -0.0004514942  1294.5654494770  -1008.5455379584  484.42 1921.05 0.85 89.10  -11572.2279596150  2495.55  
|   15     0.0000042705      -0.0000616417  1294.5656818090  -1008.5455820576  389.39 1579.26 0.81 88.95  -11572.2280212567  2058.53  
|   16     0.0000003464      -0.0000062668  1294.5657050854  -1008.5455903547  281.86 1198.47 1.20 88.80  -11572.2280275235  1569.97  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -11572.2280275235 a.u.
| WARNING: Final energy is higher than the lowest energy by    0.0011211.
HOMO-LUMO GAP: 11.827 eV
CENTER OF MASS: {5.032875, 5.032875, 5.032875} ANGS
DIPOLE MOMENT: {0.121319, 0.405478, 0.385359} (|D| = 0.572391) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 39460.66 sec 

| Job finished: Mon Sep 30 07:44:56 2024



==> anc/files/timings/comparison_to_molecular/LiF/3x_supercell/tc_pbe_mol.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/3x_supercell/tc_pbe_mol.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_pbe_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 07:44:57 2024
| On fire-21-01 (available memory: 278065 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_pbe_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd32bb0000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f1364802000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f13647e6000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f13643fc000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f1364313000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f1362800000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f13624a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f136430d000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f13642e2000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f136068b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f1360231000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f1360000000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f13642d5000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f136022b000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f136020f000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f135fffa000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f13076b4000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f13075f3000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f12ec76d000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f12ec3c1000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f12e9ff7000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f12e9eff000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f12e98b3000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f12e9422000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f12e9405000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f12e93d0000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f12e90fd000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f12e909c000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f12e8ff8000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f12e8bb4000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f12e6f47000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f12e6c00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f12e0400000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f12d5600000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f12c5800000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f12be600000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f129be00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f129a7d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f129a400000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f129a1d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f1299c00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f1299800000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f12e6f25000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f12e6ead000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f12995d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f13648b8000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f12e6bd6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f12e03df000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f12e03c0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f12e0353000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f12e6bc2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f12d55ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f12c57a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f12e0342000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f12c56d2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f12e0334000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f12d55a7000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f12d55a2000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f12c56a8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f129a05a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f12c56a3000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f1296400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f1299a56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f1296215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f12c565b000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f12be5ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f12be538000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f129614a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f129a7a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f12c5655000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f12c5647000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f129a787000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f129a764000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f129600f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f129a74c000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f12be531000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f129a738000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f129a72b000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 22
|  AVAILABLE: 978
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_mol
| Random number seed: 863290178

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_mol/geometry.molden
Using basis set: ./tcbasis.ao
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       ./tcbasis.ao
Total atoms:     216
Total charge:    0
Total electrons: 1296 (648-alpha, 648-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  2484
Total AO shells: 1080 (540 S-shells; 432 P-shells; 108 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 66986.016809427761 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 
Setting up the DFT grid...
| time to set the grid = 3.50 s
DFT grid points: 1139596 (5275 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     0.7583959705  -11585.0000834942  1295.6056153992  -1317.2998794097  0.32 0.00 0.40 3.34  -11585.0000834942     4.08  
|    2     0.1604762529      -2.8895610622  1295.5969022112  -1348.1405994377  1.96 0.00 0.82 4.12  -11587.8896445564     6.95  
|    3     0.3208344929      +5.9612904676  1295.5782904760  -1292.5501886655  1.91 0.00 0.80 4.18  -11581.9283540888     6.96  
|    4     0.0321196047      -8.9473911187  1295.5835761271  -1327.4587233005  1.78 0.00 0.76 4.14  -11590.8757452074     6.74  
|    5     0.0184579878      -0.0346274567  1295.5846556610  -1327.7682797128  1.48 0.00 0.80 4.12  -11590.9103726641     6.45  
|    6     0.0013759218      -0.0109156346  1295.5843646387  -1327.6441691610  1.35 0.00 0.72 4.17  -11590.9212882987     6.32  
|    7     0.0013817319      -0.0002243369  1295.5843893585  -1327.6767625442  1.20 0.00 0.75 4.14  -11590.9215126356     6.14  
|    8     0.0001457654      -0.0000592350  1295.5844072200  -1327.7004605721  1.09 0.00 0.68 4.13  -11590.9215718706     5.99  
|    9     0.0000680030      -0.0000057793  1295.5844043282  -1327.7096179118  1.89 0.00 0.87 4.16  -11590.9215776499     6.99  
|   10     0.0000062602      -0.0000001146  1295.5844040833  -1327.7106152639  0.87 0.00 0.78 4.15  -11590.9215777645     5.90  
|   11     0.0000013475      +0.0000003897  1295.5844032151  -1327.7108536221  0.78 0.00 0.83 4.16  -11590.9215773749     5.85  
|   12     0.0000012045      -0.0000000010  1295.5844030449  -1327.7108569259  0.69 0.00 0.75 4.13  -11590.9215773759     5.64  
|   13     0.0000002346      -0.0000000671  1295.5844029840  -1327.7108526866  0.62 0.00 1.11 4.13  -11590.9215774430     5.54  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -11590.9215774430 a.u.
HOMO-LUMO GAP: 5.485 eV
CENTER OF MASS: {5.032875, 5.032875, 5.032875} ANGS
DIPOLE MOMENT: {-0.000529, 0.000628, 0.000652} (|D| = 0.001049) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 86.67 sec 

| Job finished: Mon Sep 30 07:46:34 2024



==> anc/files/timings/comparison_to_molecular/LiF/3x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/3x_supercell/tc_pbe_pbc.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 07:46:34 2024
| On fire-21-01 (available memory: 277861 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffcff5c4000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fb77e7ba000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fb77e79e000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fb77e3b4000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fb77e2cb000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fb77c600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fb77c2a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fb77e2c5000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fb77e29a000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fb77a48b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fb77a031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fb779e00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fb77e28d000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fb77e287000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fb77e26b000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fb77e265000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fb7214ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fb77e1a2000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fb706634000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fb706288000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fb703ebe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fb703dc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fb70377a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fb7032e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fb77e183000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fb77e14e000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fb703016000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fb77e0ed000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fb702f72000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fb702b2e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fb700ec1000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fb700c00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fb6fa400000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fb6ef600000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fb6df800000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fb6d8600000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fb6b5e00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fb6b47d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fb6b4400000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fb6b41d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fb6b3c00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fb6b3800000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fb77a011000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fb6fa388000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fb6b35d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fb77e870000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fb700bd6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fb6fa367000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fb6fa348000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fb6df793000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fb77e0d1000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fb6ef5ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fb6df734000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fb700eb0000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fb6df665000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fb700bc8000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fb77a00a000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fb700eab000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fb6d85d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fb6b405a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fb700bc3000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fb6b0400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fb6b3a56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fb6b0215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fb6d858e000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fb6d8548000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fb6b474f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fb6b014a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fb6b4720000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fb6fa33e000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fb6fa330000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fb6df64a000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fb6b0127000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fb6affec000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fb6d8530000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fb6ef5a3000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fb6b4046000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fb6b3a49000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 22
|  AVAILABLE: 978
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 963118255

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 12.0789000000 A, b = 12.0789000000 A, c = 12.0789000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(22.8258112331, 0.0000000000, 0.0000000000), (0.0000000000, 22.8258112331, 0.0000000000), (0.0000000000, 0.0000000000, 22.8258112331), 
Reciprocal space lattice vector in a.u.:
(0.2752666813, -0.0000000000, -0.0000000000), (0.0000000000, 0.2752666813, -0.0000000000), (0.0000000000, 0.0000000000, 0.2752666813), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (3.8043018722, 3.8043018722, 3.8043018722)
Atom 2 = (0.0000000000, 3.8043018722, 3.8043018722)
Atom 3 = (3.8043018722, 0.0000000000, 3.8043018722)
Atom 4 = (3.8043018722, 3.8043018722, 0.0000000000)
Atom 5 = (3.8043018722, 0.0000000000, 0.0000000000)
Atom 6 = (0.0000000000, 3.8043018722, 0.0000000000)
Atom 7 = (0.0000000000, 0.0000000000, 3.8043018722)
Atom 8 = (0.0000000000, 0.0000000000, 7.6086037444)
Atom 9 = (3.8043018722, 3.8043018722, 11.4129056165)
Atom 10 = (0.0000000000, 3.8043018722, 11.4129056165)
Atom 11 = (3.8043018722, 0.0000000000, 11.4129056165)
Atom 12 = (3.8043018722, 3.8043018722, 7.6086037444)
Atom 13 = (3.8043018722, 0.0000000000, 7.6086037444)
Atom 14 = (0.0000000000, 3.8043018722, 7.6086037444)
Atom 15 = (0.0000000000, 0.0000000000, 11.4129056165)
Atom 16 = (0.0000000000, 0.0000000000, 15.2172074887)
Atom 17 = (3.8043018722, 3.8043018722, 19.0215093609)
Atom 18 = (0.0000000000, 3.8043018722, 19.0215093609)
Atom 19 = (3.8043018722, 0.0000000000, 19.0215093609)
Atom 20 = (3.8043018722, 3.8043018722, 15.2172074887)
Atom 21 = (3.8043018722, 0.0000000000, 15.2172074887)
Atom 22 = (0.0000000000, 3.8043018722, 15.2172074887)
Atom 23 = (0.0000000000, 0.0000000000, 19.0215093609)
Atom 24 = (0.0000000000, 7.6086037444, 0.0000000000)
Atom 25 = (3.8043018722, 11.4129056165, 3.8043018722)
Atom 26 = (0.0000000000, 11.4129056165, 3.8043018722)
Atom 27 = (3.8043018722, 7.6086037444, 3.8043018722)
Atom 28 = (3.8043018722, 11.4129056165, 0.0000000000)
Atom 29 = (3.8043018722, 7.6086037444, 0.0000000000)
Atom 30 = (0.0000000000, 11.4129056165, 0.0000000000)
Atom 31 = (0.0000000000, 7.6086037444, 3.8043018722)
Atom 32 = (0.0000000000, 7.6086037444, 7.6086037444)
Atom 33 = (3.8043018722, 11.4129056165, 11.4129056165)
Atom 34 = (0.0000000000, 11.4129056165, 11.4129056165)
Atom 35 = (3.8043018722, 7.6086037444, 11.4129056165)
Atom 36 = (3.8043018722, 11.4129056165, 7.6086037444)
Atom 37 = (3.8043018722, 7.6086037444, 7.6086037444)
Atom 38 = (0.0000000000, 11.4129056165, 7.6086037444)
Atom 39 = (0.0000000000, 7.6086037444, 11.4129056165)
Atom 40 = (0.0000000000, 7.6086037444, 15.2172074887)
Atom 41 = (3.8043018722, 11.4129056165, 19.0215093609)
Atom 42 = (0.0000000000, 11.4129056165, 19.0215093609)
Atom 43 = (3.8043018722, 7.6086037444, 19.0215093609)
Atom 44 = (3.8043018722, 11.4129056165, 15.2172074887)
Atom 45 = (3.8043018722, 7.6086037444, 15.2172074887)
Atom 46 = (0.0000000000, 11.4129056165, 15.2172074887)
Atom 47 = (0.0000000000, 7.6086037444, 19.0215093609)
Atom 48 = (0.0000000000, 15.2172074887, 0.0000000000)
Atom 49 = (3.8043018722, 19.0215093609, 3.8043018722)
Atom 50 = (0.0000000000, 19.0215093609, 3.8043018722)
Atom 51 = (3.8043018722, 15.2172074887, 3.8043018722)
Atom 52 = (3.8043018722, 19.0215093609, 0.0000000000)
Atom 53 = (3.8043018722, 15.2172074887, 0.0000000000)
Atom 54 = (0.0000000000, 19.0215093609, 0.0000000000)
Atom 55 = (0.0000000000, 15.2172074887, 3.8043018722)
Atom 56 = (0.0000000000, 15.2172074887, 7.6086037444)
Atom 57 = (3.8043018722, 19.0215093609, 11.4129056165)
Atom 58 = (0.0000000000, 19.0215093609, 11.4129056165)
Atom 59 = (3.8043018722, 15.2172074887, 11.4129056165)
Atom 60 = (3.8043018722, 19.0215093609, 7.6086037444)
Atom 61 = (3.8043018722, 15.2172074887, 7.6086037444)
Atom 62 = (0.0000000000, 19.0215093609, 7.6086037444)
Atom 63 = (0.0000000000, 15.2172074887, 11.4129056165)
Atom 64 = (0.0000000000, 15.2172074887, 15.2172074887)
Atom 65 = (3.8043018722, 19.0215093609, 19.0215093609)
Atom 66 = (0.0000000000, 19.0215093609, 19.0215093609)
Atom 67 = (3.8043018722, 15.2172074887, 19.0215093609)
Atom 68 = (3.8043018722, 19.0215093609, 15.2172074887)
Atom 69 = (3.8043018722, 15.2172074887, 15.2172074887)
Atom 70 = (0.0000000000, 19.0215093609, 15.2172074887)
Atom 71 = (0.0000000000, 15.2172074887, 19.0215093609)
Atom 72 = (7.6086037444, 0.0000000000, 0.0000000000)
Atom 73 = (11.4129056165, 3.8043018722, 3.8043018722)
Atom 74 = (7.6086037444, 3.8043018722, 3.8043018722)
Atom 75 = (11.4129056165, 0.0000000000, 3.8043018722)
Atom 76 = (11.4129056165, 3.8043018722, 0.0000000000)
Atom 77 = (11.4129056165, 0.0000000000, 0.0000000000)
Atom 78 = (7.6086037444, 3.8043018722, 0.0000000000)
Atom 79 = (7.6086037444, 0.0000000000, 3.8043018722)
Atom 80 = (7.6086037444, 0.0000000000, 7.6086037444)
Atom 81 = (11.4129056165, 3.8043018722, 11.4129056165)
Atom 82 = (7.6086037444, 3.8043018722, 11.4129056165)
Atom 83 = (11.4129056165, 0.0000000000, 11.4129056165)
Atom 84 = (11.4129056165, 3.8043018722, 7.6086037444)
Atom 85 = (11.4129056165, 0.0000000000, 7.6086037444)
Atom 86 = (7.6086037444, 3.8043018722, 7.6086037444)
Atom 87 = (7.6086037444, 0.0000000000, 11.4129056165)
Atom 88 = (7.6086037444, 0.0000000000, 15.2172074887)
Atom 89 = (11.4129056165, 3.8043018722, 19.0215093609)
Atom 90 = (7.6086037444, 3.8043018722, 19.0215093609)
Atom 91 = (11.4129056165, 0.0000000000, 19.0215093609)
Atom 92 = (11.4129056165, 3.8043018722, 15.2172074887)
Atom 93 = (11.4129056165, 0.0000000000, 15.2172074887)
Atom 94 = (7.6086037444, 3.8043018722, 15.2172074887)
Atom 95 = (7.6086037444, 0.0000000000, 19.0215093609)
Atom 96 = (7.6086037444, 7.6086037444, 0.0000000000)
Atom 97 = (11.4129056165, 11.4129056165, 3.8043018722)
Atom 98 = (7.6086037444, 11.4129056165, 3.8043018722)
Atom 99 = (11.4129056165, 7.6086037444, 3.8043018722)
Atom 100 = (11.4129056165, 11.4129056165, 0.0000000000)
Atom 101 = (11.4129056165, 7.6086037444, 0.0000000000)
Atom 102 = (7.6086037444, 11.4129056165, 0.0000000000)
Atom 103 = (7.6086037444, 7.6086037444, 3.8043018722)
Atom 104 = (7.6086037444, 7.6086037444, 7.6086037444)
Atom 105 = (11.4129056165, 11.4129056165, 11.4129056165)
Atom 106 = (7.6086037444, 11.4129056165, 11.4129056165)
Atom 107 = (11.4129056165, 7.6086037444, 11.4129056165)
Atom 108 = (11.4129056165, 11.4129056165, 7.6086037444)
Atom 109 = (11.4129056165, 7.6086037444, 7.6086037444)
Atom 110 = (7.6086037444, 11.4129056165, 7.6086037444)
Atom 111 = (7.6086037444, 7.6086037444, 11.4129056165)
Atom 112 = (7.6086037444, 7.6086037444, 15.2172074887)
Atom 113 = (11.4129056165, 11.4129056165, 19.0215093609)
Atom 114 = (7.6086037444, 11.4129056165, 19.0215093609)
Atom 115 = (11.4129056165, 7.6086037444, 19.0215093609)
Atom 116 = (11.4129056165, 11.4129056165, 15.2172074887)
Atom 117 = (11.4129056165, 7.6086037444, 15.2172074887)
Atom 118 = (7.6086037444, 11.4129056165, 15.2172074887)
Atom 119 = (7.6086037444, 7.6086037444, 19.0215093609)
Atom 120 = (7.6086037444, 15.2172074887, 0.0000000000)
Atom 121 = (11.4129056165, 19.0215093609, 3.8043018722)
Atom 122 = (7.6086037444, 19.0215093609, 3.8043018722)
Atom 123 = (11.4129056165, 15.2172074887, 3.8043018722)
Atom 124 = (11.4129056165, 19.0215093609, 0.0000000000)
Atom 125 = (11.4129056165, 15.2172074887, 0.0000000000)
Atom 126 = (7.6086037444, 19.0215093609, 0.0000000000)
Atom 127 = (7.6086037444, 15.2172074887, 3.8043018722)
Atom 128 = (7.6086037444, 15.2172074887, 7.6086037444)
Atom 129 = (11.4129056165, 19.0215093609, 11.4129056165)
Atom 130 = (7.6086037444, 19.0215093609, 11.4129056165)
Atom 131 = (11.4129056165, 15.2172074887, 11.4129056165)
Atom 132 = (11.4129056165, 19.0215093609, 7.6086037444)
Atom 133 = (11.4129056165, 15.2172074887, 7.6086037444)
Atom 134 = (7.6086037444, 19.0215093609, 7.6086037444)
Atom 135 = (7.6086037444, 15.2172074887, 11.4129056165)
Atom 136 = (7.6086037444, 15.2172074887, 15.2172074887)
Atom 137 = (11.4129056165, 19.0215093609, 19.0215093609)
Atom 138 = (7.6086037444, 19.0215093609, 19.0215093609)
Atom 139 = (11.4129056165, 15.2172074887, 19.0215093609)
Atom 140 = (11.4129056165, 19.0215093609, 15.2172074887)
Atom 141 = (11.4129056165, 15.2172074887, 15.2172074887)
Atom 142 = (7.6086037444, 19.0215093609, 15.2172074887)
Atom 143 = (7.6086037444, 15.2172074887, 19.0215093609)
Atom 144 = (15.2172074887, 0.0000000000, 0.0000000000)
Atom 145 = (19.0215093609, 3.8043018722, 3.8043018722)
Atom 146 = (15.2172074887, 3.8043018722, 3.8043018722)
Atom 147 = (19.0215093609, 0.0000000000, 3.8043018722)
Atom 148 = (19.0215093609, 3.8043018722, 0.0000000000)
Atom 149 = (19.0215093609, 0.0000000000, 0.0000000000)
Atom 150 = (15.2172074887, 3.8043018722, 0.0000000000)
Atom 151 = (15.2172074887, 0.0000000000, 3.8043018722)
Atom 152 = (15.2172074887, 0.0000000000, 7.6086037444)
Atom 153 = (19.0215093609, 3.8043018722, 11.4129056165)
Atom 154 = (15.2172074887, 3.8043018722, 11.4129056165)
Atom 155 = (19.0215093609, 0.0000000000, 11.4129056165)
Atom 156 = (19.0215093609, 3.8043018722, 7.6086037444)
Atom 157 = (19.0215093609, 0.0000000000, 7.6086037444)
Atom 158 = (15.2172074887, 3.8043018722, 7.6086037444)
Atom 159 = (15.2172074887, 0.0000000000, 11.4129056165)
Atom 160 = (15.2172074887, 0.0000000000, 15.2172074887)
Atom 161 = (19.0215093609, 3.8043018722, 19.0215093609)
Atom 162 = (15.2172074887, 3.8043018722, 19.0215093609)
Atom 163 = (19.0215093609, 0.0000000000, 19.0215093609)
Atom 164 = (19.0215093609, 3.8043018722, 15.2172074887)
Atom 165 = (19.0215093609, 0.0000000000, 15.2172074887)
Atom 166 = (15.2172074887, 3.8043018722, 15.2172074887)
Atom 167 = (15.2172074887, 0.0000000000, 19.0215093609)
Atom 168 = (15.2172074887, 7.6086037444, 0.0000000000)
Atom 169 = (19.0215093609, 11.4129056165, 3.8043018722)
Atom 170 = (15.2172074887, 11.4129056165, 3.8043018722)
Atom 171 = (19.0215093609, 7.6086037444, 3.8043018722)
Atom 172 = (19.0215093609, 11.4129056165, 0.0000000000)
Atom 173 = (19.0215093609, 7.6086037444, 0.0000000000)
Atom 174 = (15.2172074887, 11.4129056165, 0.0000000000)
Atom 175 = (15.2172074887, 7.6086037444, 3.8043018722)
Atom 176 = (15.2172074887, 7.6086037444, 7.6086037444)
Atom 177 = (19.0215093609, 11.4129056165, 11.4129056165)
Atom 178 = (15.2172074887, 11.4129056165, 11.4129056165)
Atom 179 = (19.0215093609, 7.6086037444, 11.4129056165)
Atom 180 = (19.0215093609, 11.4129056165, 7.6086037444)
Atom 181 = (19.0215093609, 7.6086037444, 7.6086037444)
Atom 182 = (15.2172074887, 11.4129056165, 7.6086037444)
Atom 183 = (15.2172074887, 7.6086037444, 11.4129056165)
Atom 184 = (15.2172074887, 7.6086037444, 15.2172074887)
Atom 185 = (19.0215093609, 11.4129056165, 19.0215093609)
Atom 186 = (15.2172074887, 11.4129056165, 19.0215093609)
Atom 187 = (19.0215093609, 7.6086037444, 19.0215093609)
Atom 188 = (19.0215093609, 11.4129056165, 15.2172074887)
Atom 189 = (19.0215093609, 7.6086037444, 15.2172074887)
Atom 190 = (15.2172074887, 11.4129056165, 15.2172074887)
Atom 191 = (15.2172074887, 7.6086037444, 19.0215093609)
Atom 192 = (15.2172074887, 15.2172074887, 0.0000000000)
Atom 193 = (19.0215093609, 19.0215093609, 3.8043018722)
Atom 194 = (15.2172074887, 19.0215093609, 3.8043018722)
Atom 195 = (19.0215093609, 15.2172074887, 3.8043018722)
Atom 196 = (19.0215093609, 19.0215093609, 0.0000000000)
Atom 197 = (19.0215093609, 15.2172074887, 0.0000000000)
Atom 198 = (15.2172074887, 19.0215093609, 0.0000000000)
Atom 199 = (15.2172074887, 15.2172074887, 3.8043018722)
Atom 200 = (15.2172074887, 15.2172074887, 7.6086037444)
Atom 201 = (19.0215093609, 19.0215093609, 11.4129056165)
Atom 202 = (15.2172074887, 19.0215093609, 11.4129056165)
Atom 203 = (19.0215093609, 15.2172074887, 11.4129056165)
Atom 204 = (19.0215093609, 19.0215093609, 7.6086037444)
Atom 205 = (19.0215093609, 15.2172074887, 7.6086037444)
Atom 206 = (15.2172074887, 19.0215093609, 7.6086037444)
Atom 207 = (15.2172074887, 15.2172074887, 11.4129056165)
Atom 208 = (15.2172074887, 15.2172074887, 15.2172074887)
Atom 209 = (19.0215093609, 19.0215093609, 19.0215093609)
Atom 210 = (15.2172074887, 19.0215093609, 19.0215093609)
Atom 211 = (19.0215093609, 15.2172074887, 19.0215093609)
Atom 212 = (19.0215093609, 19.0215093609, 15.2172074887)
Atom 213 = (19.0215093609, 15.2172074887, 15.2172074887)
Atom 214 = (15.2172074887, 19.0215093609, 15.2172074887)
Atom 215 = (15.2172074887, 15.2172074887, 19.0215093609)

Default periodic omega parameter = 0.1139765171

Using atomic-centered grid with Becke weight for periodic system

************************************* WARNING *************************************
 3 out of 2484 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************



Basis set:       ./tcbasis.ao
Total atoms:     216
Total charge:    0
Total electrons: 1296 (648-alpha, 648-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  2484
Total AO shells: 1080 (540 S-shells; 432 P-shells; 108 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -3346.223778741167 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

************************************* WARNING *************************************
 3 out of 2484 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************

Setting up the DFT grid...
Total weight summation is 11889.13778, which suppose to be the same as real space unit cell volume 11892.65072, the difference indicates how bad your result is.
| time to set the grid = 14.41 s
DFT grid points: 1139596 (5275 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1    15.0408407908  -11604.3178197105  1294.1581934694  -1323.3097642880  37.74 0.00 0.36 68.55  -11604.3178197105   106.68  
|    2     0.1610493568     +14.7417203670  1294.5382755022  -1344.9798181529  792.37 0.00 0.74 88.94  -11589.5760993435   882.08  
|    3     0.2870911635      +4.2714505039  1293.8215739753  -1300.0447964618  789.71 0.00 0.73 90.40  -11585.3046488396   880.96  
|    4     0.0023834213      -6.2566563485  1294.4341971913  -1329.0021419655  765.03 0.00 0.73 89.82  -11591.5613051881   855.64  
|    5     0.0002534952      +0.0040717935  1294.4224447717  -1328.9411806160  596.56 0.00 0.71 89.27  -11591.5572333946   686.60  
|    6     0.0001486901      -0.0003050064  1294.4233439063  -1328.9619484590  506.90 0.00 0.76 89.17  -11591.5575384010   596.92  
|    7     0.0000211230      +0.0000190368  1294.4232588792  -1328.9653304754  458.37 0.00 0.72 89.26  -11591.5575193642   548.43  
|    8     0.0000054786      +0.0000003383  1294.4232647376  -1328.9672901444  361.45 0.00 0.79 89.03  -11591.5575190259   451.35  
|    9     0.0003050333      +0.0000175573  1294.4232744483  -1328.9674396389  806.53 0.00 0.75 89.35  -11591.5575014685   896.73  
|   10     0.0003053157      -0.0000007755  1294.4232767997  -1328.9674405521  176.90 0.00 0.86 89.11  -11591.5575022440   266.98  
|   11     0.0002268564      +0.0002288110  1294.4225989602  -1328.9671827116  426.42 0.00 0.74 89.38  -11591.5572734330   516.65  
|   12     0.0000789599      +0.0004350913  1294.4213197704  -1328.9666979360  458.25 0.00 0.76 89.44  -11591.5568383416   548.58  
|   13     0.0000407120      +0.0001141223  1294.4209835822  -1328.9665658670  392.51 0.00 0.75 89.16  -11591.5567242193   482.53  
|   14     0.0000084481      +0.0000973778  1294.4207005855  -1328.9664533559  384.19 0.00 0.83 89.16  -11591.5566268416   474.30  
|   15     0.0000010356      +0.0000212277  1294.4206364197  -1328.9664277240  309.02 0.00 0.88 89.31  -11591.5566056139   399.33  
|   16     0.0000005063      +0.0000014620  1294.4206319968  -1328.9664270928  197.65 0.00 1.18 88.92  -11591.5566041518   287.41  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -11591.5566041518 a.u.
| WARNING: Final energy is higher than the lowest energy by     0.004701.
HOMO-LUMO GAP: 9.475 eV
CENTER OF MASS: {5.032875, 5.032875, 5.032875} ANGS
DIPOLE MOMENT: {0.207022, 0.698294, 0.679753} (|D| = 0.996262) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 8909.76 sec 

| Job finished: Mon Sep 30 10:15:32 2024



==> anc/files/timings/comparison_to_molecular/LiF/3x_supercell/tcbasis.ao <==

### def2-SVP without the most diffuse s function on Li

ATOM Li
S  5
    266.27785516             0.64920150325E-02
     40.069783447            0.47747863215E-01
      9.0559944389           0.20268796111
      2.4503009051           0.48606574817
      0.72209571855          0.43626977955
S  1
      0.52810884721E-01      1.0000000
P  2
      1.4500000              0.2586000
      0.3000000              1.0000000
P  1
      0.0820000              1.0000000

ATOM F
S  5
   2894.8325990             -0.53408255515E-02
    435.41939120            -0.39904258866E-01
     98.843328866           -0.17912768038
     27.485198001           -0.46758090825
      8.5405498171          -0.44653131020
S  1
      1.0654578038           1.0000000
S  1
      0.33247346748          1.0000000
P  3
     22.696633924           -0.45212874436E-01
      4.9872339257          -0.23754317067
      1.3491613954          -0.51287353587
P  1
      0.34829881977          1.0000000
D  1
      1.4000000              1.0000000



==> anc/files/timings/comparison_to_molecular/LiF/4x_supercell/geometry.xyz <==
512
3D 16.105200 16.105200 16.105200 90.000000 90.000000 90.000000
Li 0.000000 0.000000 0.000000
F 2.013150 2.013150 2.013150
Li 0.000000 2.013150 2.013150
Li 2.013150 0.000000 2.013150
Li 2.013150 2.013150 0.000000
F 2.013150 0.000000 0.000000
F 0.000000 2.013150 0.000000
F 0.000000 0.000000 2.013150
Li 0.000000 0.000000 4.026300
F 2.013150 2.013150 6.039450
Li 0.000000 2.013150 6.039450
Li 2.013150 0.000000 6.039450
Li 2.013150 2.013150 4.026300
F 2.013150 0.000000 4.026300
F 0.000000 2.013150 4.026300
F 0.000000 0.000000 6.039450
Li 0.000000 0.000000 8.052600
F 2.013150 2.013150 10.065750
Li 0.000000 2.013150 10.065750
Li 2.013150 0.000000 10.065750
Li 2.013150 2.013150 8.052600
F 2.013150 0.000000 8.052600
F 0.000000 2.013150 8.052600
F 0.000000 0.000000 10.065750
Li 0.000000 0.000000 12.078900
F 2.013150 2.013150 14.092050
Li 0.000000 2.013150 14.092050
Li 2.013150 0.000000 14.092050
Li 2.013150 2.013150 12.078900
F 2.013150 0.000000 12.078900
F 0.000000 2.013150 12.078900
F 0.000000 0.000000 14.092050
Li 0.000000 4.026300 0.000000
F 2.013150 6.039450 2.013150
Li 0.000000 6.039450 2.013150
Li 2.013150 4.026300 2.013150
Li 2.013150 6.039450 0.000000
F 2.013150 4.026300 0.000000
F 0.000000 6.039450 0.000000
F 0.000000 4.026300 2.013150
Li 0.000000 4.026300 4.026300
F 2.013150 6.039450 6.039450
Li 0.000000 6.039450 6.039450
Li 2.013150 4.026300 6.039450
Li 2.013150 6.039450 4.026300
F 2.013150 4.026300 4.026300
F 0.000000 6.039450 4.026300
F 0.000000 4.026300 6.039450
Li 0.000000 4.026300 8.052600
F 2.013150 6.039450 10.065750
Li 0.000000 6.039450 10.065750
Li 2.013150 4.026300 10.065750
Li 2.013150 6.039450 8.052600
F 2.013150 4.026300 8.052600
F 0.000000 6.039450 8.052600
F 0.000000 4.026300 10.065750
Li 0.000000 4.026300 12.078900
F 2.013150 6.039450 14.092050
Li 0.000000 6.039450 14.092050
Li 2.013150 4.026300 14.092050
Li 2.013150 6.039450 12.078900
F 2.013150 4.026300 12.078900
F 0.000000 6.039450 12.078900
F 0.000000 4.026300 14.092050
Li 0.000000 8.052600 0.000000
F 2.013150 10.065750 2.013150
Li 0.000000 10.065750 2.013150
Li 2.013150 8.052600 2.013150
Li 2.013150 10.065750 0.000000
F 2.013150 8.052600 0.000000
F 0.000000 10.065750 0.000000
F 0.000000 8.052600 2.013150
Li 0.000000 8.052600 4.026300
F 2.013150 10.065750 6.039450
Li 0.000000 10.065750 6.039450
Li 2.013150 8.052600 6.039450
Li 2.013150 10.065750 4.026300
F 2.013150 8.052600 4.026300
F 0.000000 10.065750 4.026300
F 0.000000 8.052600 6.039450
Li 0.000000 8.052600 8.052600
F 2.013150 10.065750 10.065750
Li 0.000000 10.065750 10.065750
Li 2.013150 8.052600 10.065750
Li 2.013150 10.065750 8.052600
F 2.013150 8.052600 8.052600
F 0.000000 10.065750 8.052600
F 0.000000 8.052600 10.065750
Li 0.000000 8.052600 12.078900
F 2.013150 10.065750 14.092050
Li 0.000000 10.065750 14.092050
Li 2.013150 8.052600 14.092050
Li 2.013150 10.065750 12.078900
F 2.013150 8.052600 12.078900
F 0.000000 10.065750 12.078900
F 0.000000 8.052600 14.092050
Li 0.000000 12.078900 0.000000
F 2.013150 14.092050 2.013150
Li 0.000000 14.092050 2.013150
Li 2.013150 12.078900 2.013150
Li 2.013150 14.092050 0.000000
F 2.013150 12.078900 0.000000
F 0.000000 14.092050 0.000000
F 0.000000 12.078900 2.013150
Li 0.000000 12.078900 4.026300
F 2.013150 14.092050 6.039450
Li 0.000000 14.092050 6.039450
Li 2.013150 12.078900 6.039450
Li 2.013150 14.092050 4.026300
F 2.013150 12.078900 4.026300
F 0.000000 14.092050 4.026300
F 0.000000 12.078900 6.039450
Li 0.000000 12.078900 8.052600
F 2.013150 14.092050 10.065750
Li 0.000000 14.092050 10.065750
Li 2.013150 12.078900 10.065750
Li 2.013150 14.092050 8.052600
F 2.013150 12.078900 8.052600
F 0.000000 14.092050 8.052600
F 0.000000 12.078900 10.065750
Li 0.000000 12.078900 12.078900
F 2.013150 14.092050 14.092050
Li 0.000000 14.092050 14.092050
Li 2.013150 12.078900 14.092050
Li 2.013150 14.092050 12.078900
F 2.013150 12.078900 12.078900
F 0.000000 14.092050 12.078900
F 0.000000 12.078900 14.092050
Li 4.026300 0.000000 0.000000
F 6.039450 2.013150 2.013150
Li 4.026300 2.013150 2.013150
Li 6.039450 0.000000 2.013150
Li 6.039450 2.013150 0.000000
F 6.039450 0.000000 0.000000
F 4.026300 2.013150 0.000000
F 4.026300 0.000000 2.013150
Li 4.026300 0.000000 4.026300
F 6.039450 2.013150 6.039450
Li 4.026300 2.013150 6.039450
Li 6.039450 0.000000 6.039450
Li 6.039450 2.013150 4.026300
F 6.039450 0.000000 4.026300
F 4.026300 2.013150 4.026300
F 4.026300 0.000000 6.039450
Li 4.026300 0.000000 8.052600
F 6.039450 2.013150 10.065750
Li 4.026300 2.013150 10.065750
Li 6.039450 0.000000 10.065750
Li 6.039450 2.013150 8.052600
F 6.039450 0.000000 8.052600
F 4.026300 2.013150 8.052600
F 4.026300 0.000000 10.065750
Li 4.026300 0.000000 12.078900
F 6.039450 2.013150 14.092050
Li 4.026300 2.013150 14.092050
Li 6.039450 0.000000 14.092050
Li 6.039450 2.013150 12.078900
F 6.039450 0.000000 12.078900
F 4.026300 2.013150 12.078900
F 4.026300 0.000000 14.092050
Li 4.026300 4.026300 0.000000
F 6.039450 6.039450 2.013150
Li 4.026300 6.039450 2.013150
Li 6.039450 4.026300 2.013150
Li 6.039450 6.039450 0.000000
F 6.039450 4.026300 0.000000
F 4.026300 6.039450 0.000000
F 4.026300 4.026300 2.013150
Li 4.026300 4.026300 4.026300
F 6.039450 6.039450 6.039450
Li 4.026300 6.039450 6.039450
Li 6.039450 4.026300 6.039450
Li 6.039450 6.039450 4.026300
F 6.039450 4.026300 4.026300
F 4.026300 6.039450 4.026300
F 4.026300 4.026300 6.039450
Li 4.026300 4.026300 8.052600
F 6.039450 6.039450 10.065750
Li 4.026300 6.039450 10.065750
Li 6.039450 4.026300 10.065750
Li 6.039450 6.039450 8.052600
F 6.039450 4.026300 8.052600
F 4.026300 6.039450 8.052600
F 4.026300 4.026300 10.065750
Li 4.026300 4.026300 12.078900
F 6.039450 6.039450 14.092050
Li 4.026300 6.039450 14.092050
Li 6.039450 4.026300 14.092050
Li 6.039450 6.039450 12.078900
F 6.039450 4.026300 12.078900
F 4.026300 6.039450 12.078900
F 4.026300 4.026300 14.092050
Li 4.026300 8.052600 0.000000
F 6.039450 10.065750 2.013150
Li 4.026300 10.065750 2.013150
Li 6.039450 8.052600 2.013150
Li 6.039450 10.065750 0.000000
F 6.039450 8.052600 0.000000
F 4.026300 10.065750 0.000000
F 4.026300 8.052600 2.013150
Li 4.026300 8.052600 4.026300
F 6.039450 10.065750 6.039450
Li 4.026300 10.065750 6.039450
Li 6.039450 8.052600 6.039450
Li 6.039450 10.065750 4.026300
F 6.039450 8.052600 4.026300
F 4.026300 10.065750 4.026300
F 4.026300 8.052600 6.039450
Li 4.026300 8.052600 8.052600
F 6.039450 10.065750 10.065750
Li 4.026300 10.065750 10.065750
Li 6.039450 8.052600 10.065750
Li 6.039450 10.065750 8.052600
F 6.039450 8.052600 8.052600
F 4.026300 10.065750 8.052600
F 4.026300 8.052600 10.065750
Li 4.026300 8.052600 12.078900
F 6.039450 10.065750 14.092050
Li 4.026300 10.065750 14.092050
Li 6.039450 8.052600 14.092050
Li 6.039450 10.065750 12.078900
F 6.039450 8.052600 12.078900
F 4.026300 10.065750 12.078900
F 4.026300 8.052600 14.092050
Li 4.026300 12.078900 0.000000
F 6.039450 14.092050 2.013150
Li 4.026300 14.092050 2.013150
Li 6.039450 12.078900 2.013150
Li 6.039450 14.092050 0.000000
F 6.039450 12.078900 0.000000
F 4.026300 14.092050 0.000000
F 4.026300 12.078900 2.013150
Li 4.026300 12.078900 4.026300
F 6.039450 14.092050 6.039450
Li 4.026300 14.092050 6.039450
Li 6.039450 12.078900 6.039450
Li 6.039450 14.092050 4.026300
F 6.039450 12.078900 4.026300
F 4.026300 14.092050 4.026300
F 4.026300 12.078900 6.039450
Li 4.026300 12.078900 8.052600
F 6.039450 14.092050 10.065750
Li 4.026300 14.092050 10.065750
Li 6.039450 12.078900 10.065750
Li 6.039450 14.092050 8.052600
F 6.039450 12.078900 8.052600
F 4.026300 14.092050 8.052600
F 4.026300 12.078900 10.065750
Li 4.026300 12.078900 12.078900
F 6.039450 14.092050 14.092050
Li 4.026300 14.092050 14.092050
Li 6.039450 12.078900 14.092050
Li 6.039450 14.092050 12.078900
F 6.039450 12.078900 12.078900
F 4.026300 14.092050 12.078900
F 4.026300 12.078900 14.092050
Li 8.052600 0.000000 0.000000
F 10.065750 2.013150 2.013150
Li 8.052600 2.013150 2.013150
Li 10.065750 0.000000 2.013150
Li 10.065750 2.013150 0.000000
F 10.065750 0.000000 0.000000
F 8.052600 2.013150 0.000000
F 8.052600 0.000000 2.013150
Li 8.052600 0.000000 4.026300
F 10.065750 2.013150 6.039450
Li 8.052600 2.013150 6.039450
Li 10.065750 0.000000 6.039450
Li 10.065750 2.013150 4.026300
F 10.065750 0.000000 4.026300
F 8.052600 2.013150 4.026300
F 8.052600 0.000000 6.039450
Li 8.052600 0.000000 8.052600
F 10.065750 2.013150 10.065750
Li 8.052600 2.013150 10.065750
Li 10.065750 0.000000 10.065750
Li 10.065750 2.013150 8.052600
F 10.065750 0.000000 8.052600
F 8.052600 2.013150 8.052600
F 8.052600 0.000000 10.065750
Li 8.052600 0.000000 12.078900
F 10.065750 2.013150 14.092050
Li 8.052600 2.013150 14.092050
Li 10.065750 0.000000 14.092050
Li 10.065750 2.013150 12.078900
F 10.065750 0.000000 12.078900
F 8.052600 2.013150 12.078900
F 8.052600 0.000000 14.092050
Li 8.052600 4.026300 0.000000
F 10.065750 6.039450 2.013150
Li 8.052600 6.039450 2.013150
Li 10.065750 4.026300 2.013150
Li 10.065750 6.039450 0.000000
F 10.065750 4.026300 0.000000
F 8.052600 6.039450 0.000000
F 8.052600 4.026300 2.013150
Li 8.052600 4.026300 4.026300
F 10.065750 6.039450 6.039450
Li 8.052600 6.039450 6.039450
Li 10.065750 4.026300 6.039450
Li 10.065750 6.039450 4.026300
F 10.065750 4.026300 4.026300
F 8.052600 6.039450 4.026300
F 8.052600 4.026300 6.039450
Li 8.052600 4.026300 8.052600
F 10.065750 6.039450 10.065750
Li 8.052600 6.039450 10.065750
Li 10.065750 4.026300 10.065750
Li 10.065750 6.039450 8.052600
F 10.065750 4.026300 8.052600
F 8.052600 6.039450 8.052600
F 8.052600 4.026300 10.065750
Li 8.052600 4.026300 12.078900
F 10.065750 6.039450 14.092050
Li 8.052600 6.039450 14.092050
Li 10.065750 4.026300 14.092050
Li 10.065750 6.039450 12.078900
F 10.065750 4.026300 12.078900
F 8.052600 6.039450 12.078900
F 8.052600 4.026300 14.092050
Li 8.052600 8.052600 0.000000
F 10.065750 10.065750 2.013150
Li 8.052600 10.065750 2.013150
Li 10.065750 8.052600 2.013150
Li 10.065750 10.065750 0.000000
F 10.065750 8.052600 0.000000
F 8.052600 10.065750 0.000000
F 8.052600 8.052600 2.013150
Li 8.052600 8.052600 4.026300
F 10.065750 10.065750 6.039450
Li 8.052600 10.065750 6.039450
Li 10.065750 8.052600 6.039450
Li 10.065750 10.065750 4.026300
F 10.065750 8.052600 4.026300
F 8.052600 10.065750 4.026300
F 8.052600 8.052600 6.039450
Li 8.052600 8.052600 8.052600
F 10.065750 10.065750 10.065750
Li 8.052600 10.065750 10.065750
Li 10.065750 8.052600 10.065750
Li 10.065750 10.065750 8.052600
F 10.065750 8.052600 8.052600
F 8.052600 10.065750 8.052600
F 8.052600 8.052600 10.065750
Li 8.052600 8.052600 12.078900
F 10.065750 10.065750 14.092050
Li 8.052600 10.065750 14.092050
Li 10.065750 8.052600 14.092050
Li 10.065750 10.065750 12.078900
F 10.065750 8.052600 12.078900
F 8.052600 10.065750 12.078900
F 8.052600 8.052600 14.092050
Li 8.052600 12.078900 0.000000
F 10.065750 14.092050 2.013150
Li 8.052600 14.092050 2.013150
Li 10.065750 12.078900 2.013150
Li 10.065750 14.092050 0.000000
F 10.065750 12.078900 0.000000
F 8.052600 14.092050 0.000000
F 8.052600 12.078900 2.013150
Li 8.052600 12.078900 4.026300
F 10.065750 14.092050 6.039450
Li 8.052600 14.092050 6.039450
Li 10.065750 12.078900 6.039450
Li 10.065750 14.092050 4.026300
F 10.065750 12.078900 4.026300
F 8.052600 14.092050 4.026300
F 8.052600 12.078900 6.039450
Li 8.052600 12.078900 8.052600
F 10.065750 14.092050 10.065750
Li 8.052600 14.092050 10.065750
Li 10.065750 12.078900 10.065750
Li 10.065750 14.092050 8.052600
F 10.065750 12.078900 8.052600
F 8.052600 14.092050 8.052600
F 8.052600 12.078900 10.065750
Li 8.052600 12.078900 12.078900
F 10.065750 14.092050 14.092050
Li 8.052600 14.092050 14.092050
Li 10.065750 12.078900 14.092050
Li 10.065750 14.092050 12.078900
F 10.065750 12.078900 12.078900
F 8.052600 14.092050 12.078900
F 8.052600 12.078900 14.092050
Li 12.078900 0.000000 0.000000
F 14.092050 2.013150 2.013150
Li 12.078900 2.013150 2.013150
Li 14.092050 0.000000 2.013150
Li 14.092050 2.013150 0.000000
F 14.092050 0.000000 0.000000
F 12.078900 2.013150 0.000000
F 12.078900 0.000000 2.013150
Li 12.078900 0.000000 4.026300
F 14.092050 2.013150 6.039450
Li 12.078900 2.013150 6.039450
Li 14.092050 0.000000 6.039450
Li 14.092050 2.013150 4.026300
F 14.092050 0.000000 4.026300
F 12.078900 2.013150 4.026300
F 12.078900 0.000000 6.039450
Li 12.078900 0.000000 8.052600
F 14.092050 2.013150 10.065750
Li 12.078900 2.013150 10.065750
Li 14.092050 0.000000 10.065750
Li 14.092050 2.013150 8.052600
F 14.092050 0.000000 8.052600
F 12.078900 2.013150 8.052600
F 12.078900 0.000000 10.065750
Li 12.078900 0.000000 12.078900
F 14.092050 2.013150 14.092050
Li 12.078900 2.013150 14.092050
Li 14.092050 0.000000 14.092050
Li 14.092050 2.013150 12.078900
F 14.092050 0.000000 12.078900
F 12.078900 2.013150 12.078900
F 12.078900 0.000000 14.092050
Li 12.078900 4.026300 0.000000
F 14.092050 6.039450 2.013150
Li 12.078900 6.039450 2.013150
Li 14.092050 4.026300 2.013150
Li 14.092050 6.039450 0.000000
F 14.092050 4.026300 0.000000
F 12.078900 6.039450 0.000000
F 12.078900 4.026300 2.013150
Li 12.078900 4.026300 4.026300
F 14.092050 6.039450 6.039450
Li 12.078900 6.039450 6.039450
Li 14.092050 4.026300 6.039450
Li 14.092050 6.039450 4.026300
F 14.092050 4.026300 4.026300
F 12.078900 6.039450 4.026300
F 12.078900 4.026300 6.039450
Li 12.078900 4.026300 8.052600
F 14.092050 6.039450 10.065750
Li 12.078900 6.039450 10.065750
Li 14.092050 4.026300 10.065750
Li 14.092050 6.039450 8.052600
F 14.092050 4.026300 8.052600
F 12.078900 6.039450 8.052600
F 12.078900 4.026300 10.065750
Li 12.078900 4.026300 12.078900
F 14.092050 6.039450 14.092050
Li 12.078900 6.039450 14.092050
Li 14.092050 4.026300 14.092050
Li 14.092050 6.039450 12.078900
F 14.092050 4.026300 12.078900
F 12.078900 6.039450 12.078900
F 12.078900 4.026300 14.092050
Li 12.078900 8.052600 0.000000
F 14.092050 10.065750 2.013150
Li 12.078900 10.065750 2.013150
Li 14.092050 8.052600 2.013150
Li 14.092050 10.065750 0.000000
F 14.092050 8.052600 0.000000
F 12.078900 10.065750 0.000000
F 12.078900 8.052600 2.013150
Li 12.078900 8.052600 4.026300
F 14.092050 10.065750 6.039450
Li 12.078900 10.065750 6.039450
Li 14.092050 8.052600 6.039450
Li 14.092050 10.065750 4.026300
F 14.092050 8.052600 4.026300
F 12.078900 10.065750 4.026300
F 12.078900 8.052600 6.039450
Li 12.078900 8.052600 8.052600
F 14.092050 10.065750 10.065750
Li 12.078900 10.065750 10.065750
Li 14.092050 8.052600 10.065750
Li 14.092050 10.065750 8.052600
F 14.092050 8.052600 8.052600
F 12.078900 10.065750 8.052600
F 12.078900 8.052600 10.065750
Li 12.078900 8.052600 12.078900
F 14.092050 10.065750 14.092050
Li 12.078900 10.065750 14.092050
Li 14.092050 8.052600 14.092050
Li 14.092050 10.065750 12.078900
F 14.092050 8.052600 12.078900
F 12.078900 10.065750 12.078900
F 12.078900 8.052600 14.092050
Li 12.078900 12.078900 0.000000
F 14.092050 14.092050 2.013150
Li 12.078900 14.092050 2.013150
Li 14.092050 12.078900 2.013150
Li 14.092050 14.092050 0.000000
F 14.092050 12.078900 0.000000
F 12.078900 14.092050 0.000000
F 12.078900 12.078900 2.013150
Li 12.078900 12.078900 4.026300
F 14.092050 14.092050 6.039450
Li 12.078900 14.092050 6.039450
Li 14.092050 12.078900 6.039450
Li 14.092050 14.092050 4.026300
F 14.092050 12.078900 4.026300
F 12.078900 14.092050 4.026300
F 12.078900 12.078900 6.039450
Li 12.078900 12.078900 8.052600
F 14.092050 14.092050 10.065750
Li 12.078900 14.092050 10.065750
Li 14.092050 12.078900 10.065750
Li 14.092050 14.092050 8.052600
F 14.092050 12.078900 8.052600
F 12.078900 14.092050 8.052600
F 12.078900 12.078900 10.065750
Li 12.078900 12.078900 12.078900
F 14.092050 14.092050 14.092050
Li 12.078900 14.092050 14.092050
Li 14.092050 12.078900 14.092050
Li 14.092050 14.092050 12.078900
F 14.092050 12.078900 12.078900
F 12.078900 14.092050 12.078900
F 12.078900 12.078900 14.092050


==> anc/files/timings/comparison_to_molecular/LiF/4x_supercell/tc_hf_mol.inp <==
method      hf
run         energy
basis       ./tcbasis.ao
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/4x_supercell/tc_hf_mol.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_hf_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 10:15:32 2024
| On fire-21-01 (available memory: 269100 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_hf_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffee5d9d000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f629118f000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f6291173000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f6290d89000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f6290ca0000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f628f000000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f628eca8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f6290c9a000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f6290c6f000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f628ce8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f628ca31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f628c800000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f6290c62000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f6290c5c000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f6290c40000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f6290c3a000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f6233eba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f6290b77000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f6219034000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f6218c88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f62168be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f62167c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f621617a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f6215ce9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f6290b58000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f6290b23000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f6215a16000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f62159b5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f6215911000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f62154cd000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f6213860000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f6213400000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f620cc00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f6201e00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f61f2000000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f61eae00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f61c8600000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f61c6fd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f61c6c00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f61c69d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f61c6400000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f61c6000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f6290afd000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f62137e8000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f61c5dd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f6291245000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f6290ad3000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f628ca10000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f62137c9000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f621375c000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f6213748000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f62136f4000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f620cba1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f62136e3000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f61f1f31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f62136d5000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f62136d0000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f62136cb000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f62133d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f61c685a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f62136c6000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f61c2c00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f61c6256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f61c2a15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f620cb59000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f6201dba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f61f1eaf000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f61ead35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f61f1e80000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f62136bc000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f62136ae000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f620cb3e000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f61f1e5d000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f61c28da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f6201da2000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f62133cf000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f61f1e49000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f62133c2000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 27
|  AVAILABLE: 973
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_mol
| Random number seed: 942543183

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_mol/geometry.molden
Using basis set: ./tcbasis.ao
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       ./tcbasis.ao
Total atoms:     512
Total charge:    0
Total electrons: 3072 (1536-alpha, 1536-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  5888
Total AO shells: 2560 (1280 S-shells; 1024 P-shells; 256 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 286455.187144012889 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.0048764113  -27332.8683156970  1.44 17.24 2.30 0.00  -27332.8683156970    21.11  
|    2     0.1473511272     -45.7419371967  12.31 83.57 4.50 0.00  -27378.6102528937   100.61  
|    3     0.0959364516      -3.2911464624  11.82 79.61 4.51 0.00  -27381.9013993561    96.20  
|    4     0.0045115920      -1.4187892088  10.15 67.81 4.61 0.00  -27383.3201885649    82.86  
|    5     0.0026468068      -0.0049927421  8.60 55.71 4.68 0.00  -27383.3251813070    69.34  
|    6     0.0002560249      -0.0003405624  6.81 43.27 4.71 0.00  -27383.3255218694    55.26  
|    7     0.0001898654      -0.0000390239  6.16 38.29 4.80 0.00  -27383.3255608933    49.77  
|    8     0.0000260447      -0.0000021448  5.18 32.31 4.85 0.00  -27383.3255630381    42.90  
|    9     0.0000177639      +0.0000030110  12.67 88.08 5.19 0.00  -27383.3255600272   106.54  
|   10     0.0000036832      -0.0000000455  4.57 27.79 5.00 0.00  -27383.3255600726    38.01  
|   11     0.0000010723      -0.0000004353  4.16 25.58 4.92 0.00  -27383.3255605079    35.30  
|   12     0.0000004455      -0.0000003491  3.28 19.86 7.20 0.00  -27383.3255608571    28.20  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -27383.3255608571 a.u.
HOMO-LUMO GAP: 15.462 eV
CENTER OF MASS: {7.046025, 7.046025, 7.046025} ANGS
DIPOLE MOMENT: {0.000023, 0.000019, 0.000026} (|D| = 0.000040) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 747.35 sec 

| Job finished: Mon Sep 30 10:28:25 2024



==> anc/files/timings/comparison_to_molecular/LiF/4x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       ./tcbasis.ao
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/4x_supercell/tc_hf_pbc.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 10:28:26 2024
| On fire-21-01 (available memory: 254607 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffca8549000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f4071c52000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f4071c36000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f407184c000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f4071763000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f406fc00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f406f8a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f407175d000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f4071732000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f406da8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f406d631000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f406d400000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f4071725000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f407171f000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f4071703000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f40716fd000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f4014aba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f40149f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f3ff9b73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f3ff97c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f3ff73fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f3ff7305000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f3ff6cb9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f3ff6828000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f40716dc000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f3ff67f3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f3ff6520000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f3ff64bf000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f3ff641b000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f3ff5fd7000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f3ff436a000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f3ff4000000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f3fed800000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f3fe2a00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f3fd2c00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f3fcba00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f3fa9200000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f3fa7bd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f3fa7800000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f3fa75d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f3fa7000000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f3fa6c00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f406d611000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f3ff42f2000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f3fa69d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f4071d08000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f3ff42c8000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f3ff3fdf000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f3ff42a9000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f3fed793000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f3ff3fcb000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f3fed73f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f3fe29a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f3fd2bef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f3fd2b20000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f3fed731000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f406d60c000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f3ff3fc6000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f3fd2af6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f3fa745a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f3ff3fc1000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f3fa3800000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f3fa6e56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f3fa3615000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f3fd2aaa000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f3fd2a64000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f3fcb97e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f3fa354a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f3fcb94f000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f3fd2a5c000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f3fd2a4e000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f3fcb934000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f3fa7bae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f3fa340f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f3fa7b96000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f3fd2a45000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f3fa7b82000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f3fa7b75000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 24
|  AVAILABLE: 976
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 640070730

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 16.1052000000 A, b = 16.1052000000 A, c = 16.1052000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(30.4344149775, 0.0000000000, 0.0000000000), (0.0000000000, 30.4344149775, 0.0000000000), (0.0000000000, 0.0000000000, 30.4344149775), 
Reciprocal space lattice vector in a.u.:
(0.2064500110, -0.0000000000, -0.0000000000), (0.0000000000, 0.2064500110, -0.0000000000), (0.0000000000, 0.0000000000, 0.2064500110), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (3.8043018722, 3.8043018722, 3.8043018722)
Atom 2 = (0.0000000000, 3.8043018722, 3.8043018722)
Atom 3 = (3.8043018722, 0.0000000000, 3.8043018722)
Atom 4 = (3.8043018722, 3.8043018722, 0.0000000000)
Atom 5 = (3.8043018722, 0.0000000000, 0.0000000000)
Atom 6 = (0.0000000000, 3.8043018722, 0.0000000000)
Atom 7 = (0.0000000000, 0.0000000000, 3.8043018722)
Atom 8 = (0.0000000000, 0.0000000000, 7.6086037444)
Atom 9 = (3.8043018722, 3.8043018722, 11.4129056165)
Atom 10 = (0.0000000000, 3.8043018722, 11.4129056165)
Atom 11 = (3.8043018722, 0.0000000000, 11.4129056165)
Atom 12 = (3.8043018722, 3.8043018722, 7.6086037444)
Atom 13 = (3.8043018722, 0.0000000000, 7.6086037444)
Atom 14 = (0.0000000000, 3.8043018722, 7.6086037444)
Atom 15 = (0.0000000000, 0.0000000000, 11.4129056165)
Atom 16 = (0.0000000000, 0.0000000000, 15.2172074887)
Atom 17 = (3.8043018722, 3.8043018722, 19.0215093609)
Atom 18 = (0.0000000000, 3.8043018722, 19.0215093609)
Atom 19 = (3.8043018722, 0.0000000000, 19.0215093609)
Atom 20 = (3.8043018722, 3.8043018722, 15.2172074887)
Atom 21 = (3.8043018722, 0.0000000000, 15.2172074887)
Atom 22 = (0.0000000000, 3.8043018722, 15.2172074887)
Atom 23 = (0.0000000000, 0.0000000000, 19.0215093609)
Atom 24 = (0.0000000000, 0.0000000000, 22.8258112331)
Atom 25 = (3.8043018722, 3.8043018722, 26.6301131053)
Atom 26 = (0.0000000000, 3.8043018722, 26.6301131053)
Atom 27 = (3.8043018722, 0.0000000000, 26.6301131053)
Atom 28 = (3.8043018722, 3.8043018722, 22.8258112331)
Atom 29 = (3.8043018722, 0.0000000000, 22.8258112331)
Atom 30 = (0.0000000000, 3.8043018722, 22.8258112331)
Atom 31 = (0.0000000000, 0.0000000000, 26.6301131053)
Atom 32 = (0.0000000000, 7.6086037444, 0.0000000000)
Atom 33 = (3.8043018722, 11.4129056165, 3.8043018722)
Atom 34 = (0.0000000000, 11.4129056165, 3.8043018722)
Atom 35 = (3.8043018722, 7.6086037444, 3.8043018722)
Atom 36 = (3.8043018722, 11.4129056165, 0.0000000000)
Atom 37 = (3.8043018722, 7.6086037444, 0.0000000000)
Atom 38 = (0.0000000000, 11.4129056165, 0.0000000000)
Atom 39 = (0.0000000000, 7.6086037444, 3.8043018722)
Atom 40 = (0.0000000000, 7.6086037444, 7.6086037444)
Atom 41 = (3.8043018722, 11.4129056165, 11.4129056165)
Atom 42 = (0.0000000000, 11.4129056165, 11.4129056165)
Atom 43 = (3.8043018722, 7.6086037444, 11.4129056165)
Atom 44 = (3.8043018722, 11.4129056165, 7.6086037444)
Atom 45 = (3.8043018722, 7.6086037444, 7.6086037444)
Atom 46 = (0.0000000000, 11.4129056165, 7.6086037444)
Atom 47 = (0.0000000000, 7.6086037444, 11.4129056165)
Atom 48 = (0.0000000000, 7.6086037444, 15.2172074887)
Atom 49 = (3.8043018722, 11.4129056165, 19.0215093609)
Atom 50 = (0.0000000000, 11.4129056165, 19.0215093609)
Atom 51 = (3.8043018722, 7.6086037444, 19.0215093609)
Atom 52 = (3.8043018722, 11.4129056165, 15.2172074887)
Atom 53 = (3.8043018722, 7.6086037444, 15.2172074887)
Atom 54 = (0.0000000000, 11.4129056165, 15.2172074887)
Atom 55 = (0.0000000000, 7.6086037444, 19.0215093609)
Atom 56 = (0.0000000000, 7.6086037444, 22.8258112331)
Atom 57 = (3.8043018722, 11.4129056165, 26.6301131053)
Atom 58 = (0.0000000000, 11.4129056165, 26.6301131053)
Atom 59 = (3.8043018722, 7.6086037444, 26.6301131053)
Atom 60 = (3.8043018722, 11.4129056165, 22.8258112331)
Atom 61 = (3.8043018722, 7.6086037444, 22.8258112331)
Atom 62 = (0.0000000000, 11.4129056165, 22.8258112331)
Atom 63 = (0.0000000000, 7.6086037444, 26.6301131053)
Atom 64 = (0.0000000000, 15.2172074887, 0.0000000000)
Atom 65 = (3.8043018722, 19.0215093609, 3.8043018722)
Atom 66 = (0.0000000000, 19.0215093609, 3.8043018722)
Atom 67 = (3.8043018722, 15.2172074887, 3.8043018722)
Atom 68 = (3.8043018722, 19.0215093609, 0.0000000000)
Atom 69 = (3.8043018722, 15.2172074887, 0.0000000000)
Atom 70 = (0.0000000000, 19.0215093609, 0.0000000000)
Atom 71 = (0.0000000000, 15.2172074887, 3.8043018722)
Atom 72 = (0.0000000000, 15.2172074887, 7.6086037444)
Atom 73 = (3.8043018722, 19.0215093609, 11.4129056165)
Atom 74 = (0.0000000000, 19.0215093609, 11.4129056165)
Atom 75 = (3.8043018722, 15.2172074887, 11.4129056165)
Atom 76 = (3.8043018722, 19.0215093609, 7.6086037444)
Atom 77 = (3.8043018722, 15.2172074887, 7.6086037444)
Atom 78 = (0.0000000000, 19.0215093609, 7.6086037444)
Atom 79 = (0.0000000000, 15.2172074887, 11.4129056165)
Atom 80 = (0.0000000000, 15.2172074887, 15.2172074887)
Atom 81 = (3.8043018722, 19.0215093609, 19.0215093609)
Atom 82 = (0.0000000000, 19.0215093609, 19.0215093609)
Atom 83 = (3.8043018722, 15.2172074887, 19.0215093609)
Atom 84 = (3.8043018722, 19.0215093609, 15.2172074887)
Atom 85 = (3.8043018722, 15.2172074887, 15.2172074887)
Atom 86 = (0.0000000000, 19.0215093609, 15.2172074887)
Atom 87 = (0.0000000000, 15.2172074887, 19.0215093609)
Atom 88 = (0.0000000000, 15.2172074887, 22.8258112331)
Atom 89 = (3.8043018722, 19.0215093609, 26.6301131053)
Atom 90 = (0.0000000000, 19.0215093609, 26.6301131053)
Atom 91 = (3.8043018722, 15.2172074887, 26.6301131053)
Atom 92 = (3.8043018722, 19.0215093609, 22.8258112331)
Atom 93 = (3.8043018722, 15.2172074887, 22.8258112331)
Atom 94 = (0.0000000000, 19.0215093609, 22.8258112331)
Atom 95 = (0.0000000000, 15.2172074887, 26.6301131053)
Atom 96 = (0.0000000000, 22.8258112331, 0.0000000000)
Atom 97 = (3.8043018722, 26.6301131053, 3.8043018722)
Atom 98 = (0.0000000000, 26.6301131053, 3.8043018722)
Atom 99 = (3.8043018722, 22.8258112331, 3.8043018722)
Atom 100 = (3.8043018722, 26.6301131053, 0.0000000000)
Atom 101 = (3.8043018722, 22.8258112331, 0.0000000000)
Atom 102 = (0.0000000000, 26.6301131053, 0.0000000000)
Atom 103 = (0.0000000000, 22.8258112331, 3.8043018722)
Atom 104 = (0.0000000000, 22.8258112331, 7.6086037444)
Atom 105 = (3.8043018722, 26.6301131053, 11.4129056165)
Atom 106 = (0.0000000000, 26.6301131053, 11.4129056165)
Atom 107 = (3.8043018722, 22.8258112331, 11.4129056165)
Atom 108 = (3.8043018722, 26.6301131053, 7.6086037444)
Atom 109 = (3.8043018722, 22.8258112331, 7.6086037444)
Atom 110 = (0.0000000000, 26.6301131053, 7.6086037444)
Atom 111 = (0.0000000000, 22.8258112331, 11.4129056165)
Atom 112 = (0.0000000000, 22.8258112331, 15.2172074887)
Atom 113 = (3.8043018722, 26.6301131053, 19.0215093609)
Atom 114 = (0.0000000000, 26.6301131053, 19.0215093609)
Atom 115 = (3.8043018722, 22.8258112331, 19.0215093609)
Atom 116 = (3.8043018722, 26.6301131053, 15.2172074887)
Atom 117 = (3.8043018722, 22.8258112331, 15.2172074887)
Atom 118 = (0.0000000000, 26.6301131053, 15.2172074887)
Atom 119 = (0.0000000000, 22.8258112331, 19.0215093609)
Atom 120 = (0.0000000000, 22.8258112331, 22.8258112331)
Atom 121 = (3.8043018722, 26.6301131053, 26.6301131053)
Atom 122 = (0.0000000000, 26.6301131053, 26.6301131053)
Atom 123 = (3.8043018722, 22.8258112331, 26.6301131053)
Atom 124 = (3.8043018722, 26.6301131053, 22.8258112331)
Atom 125 = (3.8043018722, 22.8258112331, 22.8258112331)
Atom 126 = (0.0000000000, 26.6301131053, 22.8258112331)
Atom 127 = (0.0000000000, 22.8258112331, 26.6301131053)
Atom 128 = (7.6086037444, 0.0000000000, 0.0000000000)
Atom 129 = (11.4129056165, 3.8043018722, 3.8043018722)
Atom 130 = (7.6086037444, 3.8043018722, 3.8043018722)
Atom 131 = (11.4129056165, 0.0000000000, 3.8043018722)
Atom 132 = (11.4129056165, 3.8043018722, 0.0000000000)
Atom 133 = (11.4129056165, 0.0000000000, 0.0000000000)
Atom 134 = (7.6086037444, 3.8043018722, 0.0000000000)
Atom 135 = (7.6086037444, 0.0000000000, 3.8043018722)
Atom 136 = (7.6086037444, 0.0000000000, 7.6086037444)
Atom 137 = (11.4129056165, 3.8043018722, 11.4129056165)
Atom 138 = (7.6086037444, 3.8043018722, 11.4129056165)
Atom 139 = (11.4129056165, 0.0000000000, 11.4129056165)
Atom 140 = (11.4129056165, 3.8043018722, 7.6086037444)
Atom 141 = (11.4129056165, 0.0000000000, 7.6086037444)
Atom 142 = (7.6086037444, 3.8043018722, 7.6086037444)
Atom 143 = (7.6086037444, 0.0000000000, 11.4129056165)
Atom 144 = (7.6086037444, 0.0000000000, 15.2172074887)
Atom 145 = (11.4129056165, 3.8043018722, 19.0215093609)
Atom 146 = (7.6086037444, 3.8043018722, 19.0215093609)
Atom 147 = (11.4129056165, 0.0000000000, 19.0215093609)
Atom 148 = (11.4129056165, 3.8043018722, 15.2172074887)
Atom 149 = (11.4129056165, 0.0000000000, 15.2172074887)
Atom 150 = (7.6086037444, 3.8043018722, 15.2172074887)
Atom 151 = (7.6086037444, 0.0000000000, 19.0215093609)
Atom 152 = (7.6086037444, 0.0000000000, 22.8258112331)
Atom 153 = (11.4129056165, 3.8043018722, 26.6301131053)
Atom 154 = (7.6086037444, 3.8043018722, 26.6301131053)
Atom 155 = (11.4129056165, 0.0000000000, 26.6301131053)
Atom 156 = (11.4129056165, 3.8043018722, 22.8258112331)
Atom 157 = (11.4129056165, 0.0000000000, 22.8258112331)
Atom 158 = (7.6086037444, 3.8043018722, 22.8258112331)
Atom 159 = (7.6086037444, 0.0000000000, 26.6301131053)
Atom 160 = (7.6086037444, 7.6086037444, 0.0000000000)
Atom 161 = (11.4129056165, 11.4129056165, 3.8043018722)
Atom 162 = (7.6086037444, 11.4129056165, 3.8043018722)
Atom 163 = (11.4129056165, 7.6086037444, 3.8043018722)
Atom 164 = (11.4129056165, 11.4129056165, 0.0000000000)
Atom 165 = (11.4129056165, 7.6086037444, 0.0000000000)
Atom 166 = (7.6086037444, 11.4129056165, 0.0000000000)
Atom 167 = (7.6086037444, 7.6086037444, 3.8043018722)
Atom 168 = (7.6086037444, 7.6086037444, 7.6086037444)
Atom 169 = (11.4129056165, 11.4129056165, 11.4129056165)
Atom 170 = (7.6086037444, 11.4129056165, 11.4129056165)
Atom 171 = (11.4129056165, 7.6086037444, 11.4129056165)
Atom 172 = (11.4129056165, 11.4129056165, 7.6086037444)
Atom 173 = (11.4129056165, 7.6086037444, 7.6086037444)
Atom 174 = (7.6086037444, 11.4129056165, 7.6086037444)
Atom 175 = (7.6086037444, 7.6086037444, 11.4129056165)
Atom 176 = (7.6086037444, 7.6086037444, 15.2172074887)
Atom 177 = (11.4129056165, 11.4129056165, 19.0215093609)
Atom 178 = (7.6086037444, 11.4129056165, 19.0215093609)
Atom 179 = (11.4129056165, 7.6086037444, 19.0215093609)
Atom 180 = (11.4129056165, 11.4129056165, 15.2172074887)
Atom 181 = (11.4129056165, 7.6086037444, 15.2172074887)
Atom 182 = (7.6086037444, 11.4129056165, 15.2172074887)
Atom 183 = (7.6086037444, 7.6086037444, 19.0215093609)
Atom 184 = (7.6086037444, 7.6086037444, 22.8258112331)
Atom 185 = (11.4129056165, 11.4129056165, 26.6301131053)
Atom 186 = (7.6086037444, 11.4129056165, 26.6301131053)
Atom 187 = (11.4129056165, 7.6086037444, 26.6301131053)
Atom 188 = (11.4129056165, 11.4129056165, 22.8258112331)
Atom 189 = (11.4129056165, 7.6086037444, 22.8258112331)
Atom 190 = (7.6086037444, 11.4129056165, 22.8258112331)
Atom 191 = (7.6086037444, 7.6086037444, 26.6301131053)
Atom 192 = (7.6086037444, 15.2172074887, 0.0000000000)
Atom 193 = (11.4129056165, 19.0215093609, 3.8043018722)
Atom 194 = (7.6086037444, 19.0215093609, 3.8043018722)
Atom 195 = (11.4129056165, 15.2172074887, 3.8043018722)
Atom 196 = (11.4129056165, 19.0215093609, 0.0000000000)
Atom 197 = (11.4129056165, 15.2172074887, 0.0000000000)
Atom 198 = (7.6086037444, 19.0215093609, 0.0000000000)
Atom 199 = (7.6086037444, 15.2172074887, 3.8043018722)
Atom 200 = (7.6086037444, 15.2172074887, 7.6086037444)
Atom 201 = (11.4129056165, 19.0215093609, 11.4129056165)
Atom 202 = (7.6086037444, 19.0215093609, 11.4129056165)
Atom 203 = (11.4129056165, 15.2172074887, 11.4129056165)
Atom 204 = (11.4129056165, 19.0215093609, 7.6086037444)
Atom 205 = (11.4129056165, 15.2172074887, 7.6086037444)
Atom 206 = (7.6086037444, 19.0215093609, 7.6086037444)
Atom 207 = (7.6086037444, 15.2172074887, 11.4129056165)
Atom 208 = (7.6086037444, 15.2172074887, 15.2172074887)
Atom 209 = (11.4129056165, 19.0215093609, 19.0215093609)
Atom 210 = (7.6086037444, 19.0215093609, 19.0215093609)
Atom 211 = (11.4129056165, 15.2172074887, 19.0215093609)
Atom 212 = (11.4129056165, 19.0215093609, 15.2172074887)
Atom 213 = (11.4129056165, 15.2172074887, 15.2172074887)
Atom 214 = (7.6086037444, 19.0215093609, 15.2172074887)
Atom 215 = (7.6086037444, 15.2172074887, 19.0215093609)
Atom 216 = (7.6086037444, 15.2172074887, 22.8258112331)
Atom 217 = (11.4129056165, 19.0215093609, 26.6301131053)
Atom 218 = (7.6086037444, 19.0215093609, 26.6301131053)
Atom 219 = (11.4129056165, 15.2172074887, 26.6301131053)
Atom 220 = (11.4129056165, 19.0215093609, 22.8258112331)
Atom 221 = (11.4129056165, 15.2172074887, 22.8258112331)
Atom 222 = (7.6086037444, 19.0215093609, 22.8258112331)
Atom 223 = (7.6086037444, 15.2172074887, 26.6301131053)
Atom 224 = (7.6086037444, 22.8258112331, 0.0000000000)
Atom 225 = (11.4129056165, 26.6301131053, 3.8043018722)
Atom 226 = (7.6086037444, 26.6301131053, 3.8043018722)
Atom 227 = (11.4129056165, 22.8258112331, 3.8043018722)
Atom 228 = (11.4129056165, 26.6301131053, 0.0000000000)
Atom 229 = (11.4129056165, 22.8258112331, 0.0000000000)
Atom 230 = (7.6086037444, 26.6301131053, 0.0000000000)
Atom 231 = (7.6086037444, 22.8258112331, 3.8043018722)
Atom 232 = (7.6086037444, 22.8258112331, 7.6086037444)
Atom 233 = (11.4129056165, 26.6301131053, 11.4129056165)
Atom 234 = (7.6086037444, 26.6301131053, 11.4129056165)
Atom 235 = (11.4129056165, 22.8258112331, 11.4129056165)
Atom 236 = (11.4129056165, 26.6301131053, 7.6086037444)
Atom 237 = (11.4129056165, 22.8258112331, 7.6086037444)
Atom 238 = (7.6086037444, 26.6301131053, 7.6086037444)
Atom 239 = (7.6086037444, 22.8258112331, 11.4129056165)
Atom 240 = (7.6086037444, 22.8258112331, 15.2172074887)
Atom 241 = (11.4129056165, 26.6301131053, 19.0215093609)
Atom 242 = (7.6086037444, 26.6301131053, 19.0215093609)
Atom 243 = (11.4129056165, 22.8258112331, 19.0215093609)
Atom 244 = (11.4129056165, 26.6301131053, 15.2172074887)
Atom 245 = (11.4129056165, 22.8258112331, 15.2172074887)
Atom 246 = (7.6086037444, 26.6301131053, 15.2172074887)
Atom 247 = (7.6086037444, 22.8258112331, 19.0215093609)
Atom 248 = (7.6086037444, 22.8258112331, 22.8258112331)
Atom 249 = (11.4129056165, 26.6301131053, 26.6301131053)
Atom 250 = (7.6086037444, 26.6301131053, 26.6301131053)
Atom 251 = (11.4129056165, 22.8258112331, 26.6301131053)
Atom 252 = (11.4129056165, 26.6301131053, 22.8258112331)
Atom 253 = (11.4129056165, 22.8258112331, 22.8258112331)
Atom 254 = (7.6086037444, 26.6301131053, 22.8258112331)
Atom 255 = (7.6086037444, 22.8258112331, 26.6301131053)
Atom 256 = (15.2172074887, 0.0000000000, 0.0000000000)
Atom 257 = (19.0215093609, 3.8043018722, 3.8043018722)
Atom 258 = (15.2172074887, 3.8043018722, 3.8043018722)
Atom 259 = (19.0215093609, 0.0000000000, 3.8043018722)
Atom 260 = (19.0215093609, 3.8043018722, 0.0000000000)
Atom 261 = (19.0215093609, 0.0000000000, 0.0000000000)
Atom 262 = (15.2172074887, 3.8043018722, 0.0000000000)
Atom 263 = (15.2172074887, 0.0000000000, 3.8043018722)
Atom 264 = (15.2172074887, 0.0000000000, 7.6086037444)
Atom 265 = (19.0215093609, 3.8043018722, 11.4129056165)
Atom 266 = (15.2172074887, 3.8043018722, 11.4129056165)
Atom 267 = (19.0215093609, 0.0000000000, 11.4129056165)
Atom 268 = (19.0215093609, 3.8043018722, 7.6086037444)
Atom 269 = (19.0215093609, 0.0000000000, 7.6086037444)
Atom 270 = (15.2172074887, 3.8043018722, 7.6086037444)
Atom 271 = (15.2172074887, 0.0000000000, 11.4129056165)
Atom 272 = (15.2172074887, 0.0000000000, 15.2172074887)
Atom 273 = (19.0215093609, 3.8043018722, 19.0215093609)
Atom 274 = (15.2172074887, 3.8043018722, 19.0215093609)
Atom 275 = (19.0215093609, 0.0000000000, 19.0215093609)
Atom 276 = (19.0215093609, 3.8043018722, 15.2172074887)
Atom 277 = (19.0215093609, 0.0000000000, 15.2172074887)
Atom 278 = (15.2172074887, 3.8043018722, 15.2172074887)
Atom 279 = (15.2172074887, 0.0000000000, 19.0215093609)
Atom 280 = (15.2172074887, 0.0000000000, 22.8258112331)
Atom 281 = (19.0215093609, 3.8043018722, 26.6301131053)
Atom 282 = (15.2172074887, 3.8043018722, 26.6301131053)
Atom 283 = (19.0215093609, 0.0000000000, 26.6301131053)
Atom 284 = (19.0215093609, 3.8043018722, 22.8258112331)
Atom 285 = (19.0215093609, 0.0000000000, 22.8258112331)
Atom 286 = (15.2172074887, 3.8043018722, 22.8258112331)
Atom 287 = (15.2172074887, 0.0000000000, 26.6301131053)
Atom 288 = (15.2172074887, 7.6086037444, 0.0000000000)
Atom 289 = (19.0215093609, 11.4129056165, 3.8043018722)
Atom 290 = (15.2172074887, 11.4129056165, 3.8043018722)
Atom 291 = (19.0215093609, 7.6086037444, 3.8043018722)
Atom 292 = (19.0215093609, 11.4129056165, 0.0000000000)
Atom 293 = (19.0215093609, 7.6086037444, 0.0000000000)
Atom 294 = (15.2172074887, 11.4129056165, 0.0000000000)
Atom 295 = (15.2172074887, 7.6086037444, 3.8043018722)
Atom 296 = (15.2172074887, 7.6086037444, 7.6086037444)
Atom 297 = (19.0215093609, 11.4129056165, 11.4129056165)
Atom 298 = (15.2172074887, 11.4129056165, 11.4129056165)
Atom 299 = (19.0215093609, 7.6086037444, 11.4129056165)
Atom 300 = (19.0215093609, 11.4129056165, 7.6086037444)
Atom 301 = (19.0215093609, 7.6086037444, 7.6086037444)
Atom 302 = (15.2172074887, 11.4129056165, 7.6086037444)
Atom 303 = (15.2172074887, 7.6086037444, 11.4129056165)
Atom 304 = (15.2172074887, 7.6086037444, 15.2172074887)
Atom 305 = (19.0215093609, 11.4129056165, 19.0215093609)
Atom 306 = (15.2172074887, 11.4129056165, 19.0215093609)
Atom 307 = (19.0215093609, 7.6086037444, 19.0215093609)
Atom 308 = (19.0215093609, 11.4129056165, 15.2172074887)
Atom 309 = (19.0215093609, 7.6086037444, 15.2172074887)
Atom 310 = (15.2172074887, 11.4129056165, 15.2172074887)
Atom 311 = (15.2172074887, 7.6086037444, 19.0215093609)
Atom 312 = (15.2172074887, 7.6086037444, 22.8258112331)
Atom 313 = (19.0215093609, 11.4129056165, 26.6301131053)
Atom 314 = (15.2172074887, 11.4129056165, 26.6301131053)
Atom 315 = (19.0215093609, 7.6086037444, 26.6301131053)
Atom 316 = (19.0215093609, 11.4129056165, 22.8258112331)
Atom 317 = (19.0215093609, 7.6086037444, 22.8258112331)
Atom 318 = (15.2172074887, 11.4129056165, 22.8258112331)
Atom 319 = (15.2172074887, 7.6086037444, 26.6301131053)
Atom 320 = (15.2172074887, 15.2172074887, 0.0000000000)
Atom 321 = (19.0215093609, 19.0215093609, 3.8043018722)
Atom 322 = (15.2172074887, 19.0215093609, 3.8043018722)
Atom 323 = (19.0215093609, 15.2172074887, 3.8043018722)
Atom 324 = (19.0215093609, 19.0215093609, 0.0000000000)
Atom 325 = (19.0215093609, 15.2172074887, 0.0000000000)
Atom 326 = (15.2172074887, 19.0215093609, 0.0000000000)
Atom 327 = (15.2172074887, 15.2172074887, 3.8043018722)
Atom 328 = (15.2172074887, 15.2172074887, 7.6086037444)
Atom 329 = (19.0215093609, 19.0215093609, 11.4129056165)
Atom 330 = (15.2172074887, 19.0215093609, 11.4129056165)
Atom 331 = (19.0215093609, 15.2172074887, 11.4129056165)
Atom 332 = (19.0215093609, 19.0215093609, 7.6086037444)
Atom 333 = (19.0215093609, 15.2172074887, 7.6086037444)
Atom 334 = (15.2172074887, 19.0215093609, 7.6086037444)
Atom 335 = (15.2172074887, 15.2172074887, 11.4129056165)
Atom 336 = (15.2172074887, 15.2172074887, 15.2172074887)
Atom 337 = (19.0215093609, 19.0215093609, 19.0215093609)
Atom 338 = (15.2172074887, 19.0215093609, 19.0215093609)
Atom 339 = (19.0215093609, 15.2172074887, 19.0215093609)
Atom 340 = (19.0215093609, 19.0215093609, 15.2172074887)
Atom 341 = (19.0215093609, 15.2172074887, 15.2172074887)
Atom 342 = (15.2172074887, 19.0215093609, 15.2172074887)
Atom 343 = (15.2172074887, 15.2172074887, 19.0215093609)
Atom 344 = (15.2172074887, 15.2172074887, 22.8258112331)
Atom 345 = (19.0215093609, 19.0215093609, 26.6301131053)
Atom 346 = (15.2172074887, 19.0215093609, 26.6301131053)
Atom 347 = (19.0215093609, 15.2172074887, 26.6301131053)
Atom 348 = (19.0215093609, 19.0215093609, 22.8258112331)
Atom 349 = (19.0215093609, 15.2172074887, 22.8258112331)
Atom 350 = (15.2172074887, 19.0215093609, 22.8258112331)
Atom 351 = (15.2172074887, 15.2172074887, 26.6301131053)
Atom 352 = (15.2172074887, 22.8258112331, 0.0000000000)
Atom 353 = (19.0215093609, 26.6301131053, 3.8043018722)
Atom 354 = (15.2172074887, 26.6301131053, 3.8043018722)
Atom 355 = (19.0215093609, 22.8258112331, 3.8043018722)
Atom 356 = (19.0215093609, 26.6301131053, 0.0000000000)
Atom 357 = (19.0215093609, 22.8258112331, 0.0000000000)
Atom 358 = (15.2172074887, 26.6301131053, 0.0000000000)
Atom 359 = (15.2172074887, 22.8258112331, 3.8043018722)
Atom 360 = (15.2172074887, 22.8258112331, 7.6086037444)
Atom 361 = (19.0215093609, 26.6301131053, 11.4129056165)
Atom 362 = (15.2172074887, 26.6301131053, 11.4129056165)
Atom 363 = (19.0215093609, 22.8258112331, 11.4129056165)
Atom 364 = (19.0215093609, 26.6301131053, 7.6086037444)
Atom 365 = (19.0215093609, 22.8258112331, 7.6086037444)
Atom 366 = (15.2172074887, 26.6301131053, 7.6086037444)
Atom 367 = (15.2172074887, 22.8258112331, 11.4129056165)
Atom 368 = (15.2172074887, 22.8258112331, 15.2172074887)
Atom 369 = (19.0215093609, 26.6301131053, 19.0215093609)
Atom 370 = (15.2172074887, 26.6301131053, 19.0215093609)
Atom 371 = (19.0215093609, 22.8258112331, 19.0215093609)
Atom 372 = (19.0215093609, 26.6301131053, 15.2172074887)
Atom 373 = (19.0215093609, 22.8258112331, 15.2172074887)
Atom 374 = (15.2172074887, 26.6301131053, 15.2172074887)
Atom 375 = (15.2172074887, 22.8258112331, 19.0215093609)
Atom 376 = (15.2172074887, 22.8258112331, 22.8258112331)
Atom 377 = (19.0215093609, 26.6301131053, 26.6301131053)
Atom 378 = (15.2172074887, 26.6301131053, 26.6301131053)
Atom 379 = (19.0215093609, 22.8258112331, 26.6301131053)
Atom 380 = (19.0215093609, 26.6301131053, 22.8258112331)
Atom 381 = (19.0215093609, 22.8258112331, 22.8258112331)
Atom 382 = (15.2172074887, 26.6301131053, 22.8258112331)
Atom 383 = (15.2172074887, 22.8258112331, 26.6301131053)
Atom 384 = (22.8258112331, 0.0000000000, 0.0000000000)
Atom 385 = (26.6301131053, 3.8043018722, 3.8043018722)
Atom 386 = (22.8258112331, 3.8043018722, 3.8043018722)
Atom 387 = (26.6301131053, 0.0000000000, 3.8043018722)
Atom 388 = (26.6301131053, 3.8043018722, 0.0000000000)
Atom 389 = (26.6301131053, 0.0000000000, 0.0000000000)
Atom 390 = (22.8258112331, 3.8043018722, 0.0000000000)
Atom 391 = (22.8258112331, 0.0000000000, 3.8043018722)
Atom 392 = (22.8258112331, 0.0000000000, 7.6086037444)
Atom 393 = (26.6301131053, 3.8043018722, 11.4129056165)
Atom 394 = (22.8258112331, 3.8043018722, 11.4129056165)
Atom 395 = (26.6301131053, 0.0000000000, 11.4129056165)
Atom 396 = (26.6301131053, 3.8043018722, 7.6086037444)
Atom 397 = (26.6301131053, 0.0000000000, 7.6086037444)
Atom 398 = (22.8258112331, 3.8043018722, 7.6086037444)
Atom 399 = (22.8258112331, 0.0000000000, 11.4129056165)
Atom 400 = (22.8258112331, 0.0000000000, 15.2172074887)
Atom 401 = (26.6301131053, 3.8043018722, 19.0215093609)
Atom 402 = (22.8258112331, 3.8043018722, 19.0215093609)
Atom 403 = (26.6301131053, 0.0000000000, 19.0215093609)
Atom 404 = (26.6301131053, 3.8043018722, 15.2172074887)
Atom 405 = (26.6301131053, 0.0000000000, 15.2172074887)
Atom 406 = (22.8258112331, 3.8043018722, 15.2172074887)
Atom 407 = (22.8258112331, 0.0000000000, 19.0215093609)
Atom 408 = (22.8258112331, 0.0000000000, 22.8258112331)
Atom 409 = (26.6301131053, 3.8043018722, 26.6301131053)
Atom 410 = (22.8258112331, 3.8043018722, 26.6301131053)
Atom 411 = (26.6301131053, 0.0000000000, 26.6301131053)
Atom 412 = (26.6301131053, 3.8043018722, 22.8258112331)
Atom 413 = (26.6301131053, 0.0000000000, 22.8258112331)
Atom 414 = (22.8258112331, 3.8043018722, 22.8258112331)
Atom 415 = (22.8258112331, 0.0000000000, 26.6301131053)
Atom 416 = (22.8258112331, 7.6086037444, 0.0000000000)
Atom 417 = (26.6301131053, 11.4129056165, 3.8043018722)
Atom 418 = (22.8258112331, 11.4129056165, 3.8043018722)
Atom 419 = (26.6301131053, 7.6086037444, 3.8043018722)
Atom 420 = (26.6301131053, 11.4129056165, 0.0000000000)
Atom 421 = (26.6301131053, 7.6086037444, 0.0000000000)
Atom 422 = (22.8258112331, 11.4129056165, 0.0000000000)
Atom 423 = (22.8258112331, 7.6086037444, 3.8043018722)
Atom 424 = (22.8258112331, 7.6086037444, 7.6086037444)
Atom 425 = (26.6301131053, 11.4129056165, 11.4129056165)
Atom 426 = (22.8258112331, 11.4129056165, 11.4129056165)
Atom 427 = (26.6301131053, 7.6086037444, 11.4129056165)
Atom 428 = (26.6301131053, 11.4129056165, 7.6086037444)
Atom 429 = (26.6301131053, 7.6086037444, 7.6086037444)
Atom 430 = (22.8258112331, 11.4129056165, 7.6086037444)
Atom 431 = (22.8258112331, 7.6086037444, 11.4129056165)
Atom 432 = (22.8258112331, 7.6086037444, 15.2172074887)
Atom 433 = (26.6301131053, 11.4129056165, 19.0215093609)
Atom 434 = (22.8258112331, 11.4129056165, 19.0215093609)
Atom 435 = (26.6301131053, 7.6086037444, 19.0215093609)
Atom 436 = (26.6301131053, 11.4129056165, 15.2172074887)
Atom 437 = (26.6301131053, 7.6086037444, 15.2172074887)
Atom 438 = (22.8258112331, 11.4129056165, 15.2172074887)
Atom 439 = (22.8258112331, 7.6086037444, 19.0215093609)
Atom 440 = (22.8258112331, 7.6086037444, 22.8258112331)
Atom 441 = (26.6301131053, 11.4129056165, 26.6301131053)
Atom 442 = (22.8258112331, 11.4129056165, 26.6301131053)
Atom 443 = (26.6301131053, 7.6086037444, 26.6301131053)
Atom 444 = (26.6301131053, 11.4129056165, 22.8258112331)
Atom 445 = (26.6301131053, 7.6086037444, 22.8258112331)
Atom 446 = (22.8258112331, 11.4129056165, 22.8258112331)
Atom 447 = (22.8258112331, 7.6086037444, 26.6301131053)
Atom 448 = (22.8258112331, 15.2172074887, 0.0000000000)
Atom 449 = (26.6301131053, 19.0215093609, 3.8043018722)
Atom 450 = (22.8258112331, 19.0215093609, 3.8043018722)
Atom 451 = (26.6301131053, 15.2172074887, 3.8043018722)
Atom 452 = (26.6301131053, 19.0215093609, 0.0000000000)
Atom 453 = (26.6301131053, 15.2172074887, 0.0000000000)
Atom 454 = (22.8258112331, 19.0215093609, 0.0000000000)
Atom 455 = (22.8258112331, 15.2172074887, 3.8043018722)
Atom 456 = (22.8258112331, 15.2172074887, 7.6086037444)
Atom 457 = (26.6301131053, 19.0215093609, 11.4129056165)
Atom 458 = (22.8258112331, 19.0215093609, 11.4129056165)
Atom 459 = (26.6301131053, 15.2172074887, 11.4129056165)
Atom 460 = (26.6301131053, 19.0215093609, 7.6086037444)
Atom 461 = (26.6301131053, 15.2172074887, 7.6086037444)
Atom 462 = (22.8258112331, 19.0215093609, 7.6086037444)
Atom 463 = (22.8258112331, 15.2172074887, 11.4129056165)
Atom 464 = (22.8258112331, 15.2172074887, 15.2172074887)
Atom 465 = (26.6301131053, 19.0215093609, 19.0215093609)
Atom 466 = (22.8258112331, 19.0215093609, 19.0215093609)
Atom 467 = (26.6301131053, 15.2172074887, 19.0215093609)
Atom 468 = (26.6301131053, 19.0215093609, 15.2172074887)
Atom 469 = (26.6301131053, 15.2172074887, 15.2172074887)
Atom 470 = (22.8258112331, 19.0215093609, 15.2172074887)
Atom 471 = (22.8258112331, 15.2172074887, 19.0215093609)
Atom 472 = (22.8258112331, 15.2172074887, 22.8258112331)
Atom 473 = (26.6301131053, 19.0215093609, 26.6301131053)
Atom 474 = (22.8258112331, 19.0215093609, 26.6301131053)
Atom 475 = (26.6301131053, 15.2172074887, 26.6301131053)
Atom 476 = (26.6301131053, 19.0215093609, 22.8258112331)
Atom 477 = (26.6301131053, 15.2172074887, 22.8258112331)
Atom 478 = (22.8258112331, 19.0215093609, 22.8258112331)
Atom 479 = (22.8258112331, 15.2172074887, 26.6301131053)
Atom 480 = (22.8258112331, 22.8258112331, 0.0000000000)
Atom 481 = (26.6301131053, 26.6301131053, 3.8043018722)
Atom 482 = (22.8258112331, 26.6301131053, 3.8043018722)
Atom 483 = (26.6301131053, 22.8258112331, 3.8043018722)
Atom 484 = (26.6301131053, 26.6301131053, 0.0000000000)
Atom 485 = (26.6301131053, 22.8258112331, 0.0000000000)
Atom 486 = (22.8258112331, 26.6301131053, 0.0000000000)
Atom 487 = (22.8258112331, 22.8258112331, 3.8043018722)
Atom 488 = (22.8258112331, 22.8258112331, 7.6086037444)
Atom 489 = (26.6301131053, 26.6301131053, 11.4129056165)
Atom 490 = (22.8258112331, 26.6301131053, 11.4129056165)
Atom 491 = (26.6301131053, 22.8258112331, 11.4129056165)
Atom 492 = (26.6301131053, 26.6301131053, 7.6086037444)
Atom 493 = (26.6301131053, 22.8258112331, 7.6086037444)
Atom 494 = (22.8258112331, 26.6301131053, 7.6086037444)
Atom 495 = (22.8258112331, 22.8258112331, 11.4129056165)
Atom 496 = (22.8258112331, 22.8258112331, 15.2172074887)
Atom 497 = (26.6301131053, 26.6301131053, 19.0215093609)
Atom 498 = (22.8258112331, 26.6301131053, 19.0215093609)
Atom 499 = (26.6301131053, 22.8258112331, 19.0215093609)
Atom 500 = (26.6301131053, 26.6301131053, 15.2172074887)
Atom 501 = (26.6301131053, 22.8258112331, 15.2172074887)
Atom 502 = (22.8258112331, 26.6301131053, 15.2172074887)
Atom 503 = (22.8258112331, 22.8258112331, 19.0215093609)
Atom 504 = (22.8258112331, 22.8258112331, 22.8258112331)
Atom 505 = (26.6301131053, 26.6301131053, 26.6301131053)
Atom 506 = (22.8258112331, 26.6301131053, 26.6301131053)
Atom 507 = (26.6301131053, 22.8258112331, 26.6301131053)
Atom 508 = (26.6301131053, 26.6301131053, 22.8258112331)
Atom 509 = (26.6301131053, 22.8258112331, 22.8258112331)
Atom 510 = (22.8258112331, 26.6301131053, 22.8258112331)
Atom 511 = (22.8258112331, 22.8258112331, 26.6301131053)

Default periodic omega parameter = 0.0854823878


************************************* WARNING *************************************
 3 out of 5888 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************



Basis set:       ./tcbasis.ao
Total atoms:     512
Total charge:    0
Total electrons: 3072 (1536-alpha, 1536-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  5888
Total AO shells: 2560 (1280 S-shells; 1024 P-shells; 256 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -7931.789697720946 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

************************************* WARNING *************************************
 3 out of 5888 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************


                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.6607811659  -27227.1189385470  221.45 550.39 2.56 0.00  -27227.1189385470   774.53  
|    2     0.1369415131     -12.2159374979  3838.08 17037.89 4.65 0.00  -27239.3348760448  20880.84  
|    3     0.0845564810      -1.6590181359  3673.12 16126.87 4.75 0.00  -27240.9938941807  19804.99  
|    4     0.0030006118      -1.1827182063  3405.08 14819.34 4.80 0.00  -27242.1766123871  18229.52  
|    5     0.0002119718      -0.0012515008  2767.30 12053.44 4.89 0.00  -27242.1778638878  14825.98  
|    6     0.0000061958      -0.0000258822  2073.15 9183.69 4.92 0.00  -27242.1778897701  11262.23  
|    7     0.0000008215      -0.0000002867  1396.80 6242.70 10.34 0.00  -27242.1778900568  7646.14  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -27242.1778900568 a.u.
HOMO-LUMO GAP: 20.129 eV
CENTER OF MASS: {7.046025, 7.046025, 7.046025} ANGS
DIPOLE MOMENT: {0.002671, 0.002083, -0.000703} (|D| = 0.003460) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 93496.22 sec 

| Job finished: Tue Oct  1 12:28:18 2024



==> anc/files/timings/comparison_to_molecular/LiF/4x_supercell/tc_pbe0_mol.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/4x_supercell/tc_pbe0_mol.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_pbe0_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Tue Oct  1 12:28:18 2024
| On fire-21-01 (available memory: 172836 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_pbe0_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffe9ad39000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f3964225000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f3964209000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f3963e1f000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f3963d36000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f3962200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f3961ea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f3963d30000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f3963d05000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f396008b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f395fc31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f395fa00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f3963cf8000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f3963cf2000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f3963cd6000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f395fc2b000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f39070ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f3906ff9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f38ec173000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f38ebdc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f38e99fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f38e9905000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f38e92b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f38e8e28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f395fc0e000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f38e8df3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f38e8b20000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f38e8abf000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f38e8a1b000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f38e85d7000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f38e696a000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f38e6600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f38dfe00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f38d5000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f38c5200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f38be000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f389b800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f389a1d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f3899e00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f3899bd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f3899600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f3899200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f38e6948000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f38e68d0000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f3898fd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f39642db000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f38e65d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f38e68ad000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f38dfde1000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f38dfd74000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f38e65c2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f38d4fac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f38c51a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f38dfd63000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f38c50d2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f38dfd55000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f38dfd50000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f38dfd4b000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f38c50a8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f3899a5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f38dfd46000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f3895e00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f3899456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f3895c15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f38c5060000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f38bdfba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f38bdf38000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f3895b4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f389a1a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f38dfd3c000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f38c5052000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f389a187000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f389a164000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f3895a0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f389a14c000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f38dfd33000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f389a138000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f38c5045000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 27
|  AVAILABLE: 973
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_mol
| Random number seed: 1290638205

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_mol/geometry.molden
Using basis set: ./tcbasis.ao
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       ./tcbasis.ao
Total atoms:     512
Total charge:    0
Total electrons: 3072 (1536-alpha, 1536-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  5888
Total AO shells: 2560 (1280 S-shells; 1024 P-shells; 256 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 286455.187144012889 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 
Setting up the DFT grid...
| time to set the grid = 12.71 s
DFT grid points: 2616844 (5111 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     0.9438540608  -27458.4932836497  3070.8545174736  -2368.7817450589  1.43 17.31 2.28 12.67  -27458.4932836497    33.85  
|    2     0.1631596874     -12.2497388439  3070.7857113619  -2421.7789204719  12.83 87.81 4.58 16.59  -27470.7430224937   122.01  
|    3     0.2359526427      +3.1556123549  3070.7216708559  -2347.6554359852  12.57 85.42 4.63 16.77  -27467.5874101388   119.63  
|    4     0.0142773821      -9.1194410524  3070.7502228527  -2388.5024726590  11.73 79.25 4.69 16.71  -27476.7068511912   112.69  
|    5     0.0130228373      -0.0104149247  3070.7512470211  -2388.9828668501  9.19 61.72 4.75 16.72  -27476.7172661159    92.77  
|    6     0.0003772669      -0.0076088779  3070.7508084012  -2388.9888720622  7.96 53.09 4.76 16.72  -27476.7248749938    82.94  
|    7     0.0005169679      -0.0000440447  3070.7508521520  -2389.0305252438  6.85 44.32 5.02 16.83  -27476.7249190385    73.59  
|    8     0.0000443234      -0.0000136580  3070.7508729480  -2389.0377376886  5.79 36.65 5.06 16.76  -27476.7249326966    64.80  
|    9     0.0000334720      -0.0000066669  3070.7508681001  -2389.0399065919  13.26 92.50 5.55 17.15  -27476.7249393634   129.96  
|   10     0.0000158600      +0.0000012812  3070.7508629184  -2389.0399084007  5.01 31.67 6.03 16.77  -27476.7249380822    60.14  
|   11     0.0000052602      +0.0000007697  3070.7508597770  -2389.0398848505  4.68 29.42 5.18 16.77  -27476.7249373125    56.71  
|   12     0.0000017371      -0.0000000078  3070.7508586005  -2389.0398376466  4.40 27.96 5.13 16.73  -27476.7249373203    54.86  
|   13     0.0000006392      -0.0000010091  3070.7508598931  -2389.0398472321  3.46 21.58 7.62 16.68  -27476.7249383294    47.01  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -27476.7249383294 a.u.
HOMO-LUMO GAP: 8.103 eV
CENTER OF MASS: {7.046025, 7.046025, 7.046025} ANGS
DIPOLE MOMENT: {-0.001333, 0.000446, 0.000493} (|D| = 0.001490) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 1085.40 sec 

| Job finished: Tue Oct  1 12:46:49 2024



==> anc/files/timings/comparison_to_molecular/LiF/4x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/4x_supercell/tc_pbe0_pbc.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Tue Oct  1 12:46:49 2024
| On fire-21-01 (available memory: 171780 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffebd7b0000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f93e0aad000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f93e0a91000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f93e06a7000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f93e05be000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f93dea00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f93de6a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f93e05b8000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f93e058d000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f93dc88b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f93dc431000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f93dc200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f93e0580000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f93e057a000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f93e055e000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f93e0558000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f93838ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f93837f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f9368973000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f93685c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f93661fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f9366105000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f9365ab9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f9365628000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f93e0537000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f93e0502000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f9365355000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f93652f4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f9365250000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f9364e0c000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f936319f000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f9362e00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f935c600000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f9351800000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f9341a00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f933a800000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f9318000000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f93169d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f9316600000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f93163d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f9315e00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f9315a00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f93e04dc000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f9363127000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f93157d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f93e0b63000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f93630fd000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f93dc410000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f93630de000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f935c593000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f93630ca000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f935c53f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f93517a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f93630b9000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f9341931000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f93630ab000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f93e04d3000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f93dc40b000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f9362dd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f931625a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f9362dd1000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f9312600000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f9315c56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f9312415000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f93418e9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f93418a3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f933a77e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f931234a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f9341874000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f9362dc7000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f935c531000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f9341859000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f933a75b000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f931220f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f933a743000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f9341852000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f933a72f000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f9341845000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 22
|  AVAILABLE: 978
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 769167534

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 16.1052000000 A, b = 16.1052000000 A, c = 16.1052000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(30.4344149775, 0.0000000000, 0.0000000000), (0.0000000000, 30.4344149775, 0.0000000000), (0.0000000000, 0.0000000000, 30.4344149775), 
Reciprocal space lattice vector in a.u.:
(0.2064500110, -0.0000000000, -0.0000000000), (0.0000000000, 0.2064500110, -0.0000000000), (0.0000000000, 0.0000000000, 0.2064500110), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (3.8043018722, 3.8043018722, 3.8043018722)
Atom 2 = (0.0000000000, 3.8043018722, 3.8043018722)
Atom 3 = (3.8043018722, 0.0000000000, 3.8043018722)
Atom 4 = (3.8043018722, 3.8043018722, 0.0000000000)
Atom 5 = (3.8043018722, 0.0000000000, 0.0000000000)
Atom 6 = (0.0000000000, 3.8043018722, 0.0000000000)
Atom 7 = (0.0000000000, 0.0000000000, 3.8043018722)
Atom 8 = (0.0000000000, 0.0000000000, 7.6086037444)
Atom 9 = (3.8043018722, 3.8043018722, 11.4129056165)
Atom 10 = (0.0000000000, 3.8043018722, 11.4129056165)
Atom 11 = (3.8043018722, 0.0000000000, 11.4129056165)
Atom 12 = (3.8043018722, 3.8043018722, 7.6086037444)
Atom 13 = (3.8043018722, 0.0000000000, 7.6086037444)
Atom 14 = (0.0000000000, 3.8043018722, 7.6086037444)
Atom 15 = (0.0000000000, 0.0000000000, 11.4129056165)
Atom 16 = (0.0000000000, 0.0000000000, 15.2172074887)
Atom 17 = (3.8043018722, 3.8043018722, 19.0215093609)
Atom 18 = (0.0000000000, 3.8043018722, 19.0215093609)
Atom 19 = (3.8043018722, 0.0000000000, 19.0215093609)
Atom 20 = (3.8043018722, 3.8043018722, 15.2172074887)
Atom 21 = (3.8043018722, 0.0000000000, 15.2172074887)
Atom 22 = (0.0000000000, 3.8043018722, 15.2172074887)
Atom 23 = (0.0000000000, 0.0000000000, 19.0215093609)
Atom 24 = (0.0000000000, 0.0000000000, 22.8258112331)
Atom 25 = (3.8043018722, 3.8043018722, 26.6301131053)
Atom 26 = (0.0000000000, 3.8043018722, 26.6301131053)
Atom 27 = (3.8043018722, 0.0000000000, 26.6301131053)
Atom 28 = (3.8043018722, 3.8043018722, 22.8258112331)
Atom 29 = (3.8043018722, 0.0000000000, 22.8258112331)
Atom 30 = (0.0000000000, 3.8043018722, 22.8258112331)
Atom 31 = (0.0000000000, 0.0000000000, 26.6301131053)
Atom 32 = (0.0000000000, 7.6086037444, 0.0000000000)
Atom 33 = (3.8043018722, 11.4129056165, 3.8043018722)
Atom 34 = (0.0000000000, 11.4129056165, 3.8043018722)
Atom 35 = (3.8043018722, 7.6086037444, 3.8043018722)
Atom 36 = (3.8043018722, 11.4129056165, 0.0000000000)
Atom 37 = (3.8043018722, 7.6086037444, 0.0000000000)
Atom 38 = (0.0000000000, 11.4129056165, 0.0000000000)
Atom 39 = (0.0000000000, 7.6086037444, 3.8043018722)
Atom 40 = (0.0000000000, 7.6086037444, 7.6086037444)
Atom 41 = (3.8043018722, 11.4129056165, 11.4129056165)
Atom 42 = (0.0000000000, 11.4129056165, 11.4129056165)
Atom 43 = (3.8043018722, 7.6086037444, 11.4129056165)
Atom 44 = (3.8043018722, 11.4129056165, 7.6086037444)
Atom 45 = (3.8043018722, 7.6086037444, 7.6086037444)
Atom 46 = (0.0000000000, 11.4129056165, 7.6086037444)
Atom 47 = (0.0000000000, 7.6086037444, 11.4129056165)
Atom 48 = (0.0000000000, 7.6086037444, 15.2172074887)
Atom 49 = (3.8043018722, 11.4129056165, 19.0215093609)
Atom 50 = (0.0000000000, 11.4129056165, 19.0215093609)
Atom 51 = (3.8043018722, 7.6086037444, 19.0215093609)
Atom 52 = (3.8043018722, 11.4129056165, 15.2172074887)
Atom 53 = (3.8043018722, 7.6086037444, 15.2172074887)
Atom 54 = (0.0000000000, 11.4129056165, 15.2172074887)
Atom 55 = (0.0000000000, 7.6086037444, 19.0215093609)
Atom 56 = (0.0000000000, 7.6086037444, 22.8258112331)
Atom 57 = (3.8043018722, 11.4129056165, 26.6301131053)
Atom 58 = (0.0000000000, 11.4129056165, 26.6301131053)
Atom 59 = (3.8043018722, 7.6086037444, 26.6301131053)
Atom 60 = (3.8043018722, 11.4129056165, 22.8258112331)
Atom 61 = (3.8043018722, 7.6086037444, 22.8258112331)
Atom 62 = (0.0000000000, 11.4129056165, 22.8258112331)
Atom 63 = (0.0000000000, 7.6086037444, 26.6301131053)
Atom 64 = (0.0000000000, 15.2172074887, 0.0000000000)
Atom 65 = (3.8043018722, 19.0215093609, 3.8043018722)
Atom 66 = (0.0000000000, 19.0215093609, 3.8043018722)
Atom 67 = (3.8043018722, 15.2172074887, 3.8043018722)
Atom 68 = (3.8043018722, 19.0215093609, 0.0000000000)
Atom 69 = (3.8043018722, 15.2172074887, 0.0000000000)
Atom 70 = (0.0000000000, 19.0215093609, 0.0000000000)
Atom 71 = (0.0000000000, 15.2172074887, 3.8043018722)
Atom 72 = (0.0000000000, 15.2172074887, 7.6086037444)
Atom 73 = (3.8043018722, 19.0215093609, 11.4129056165)
Atom 74 = (0.0000000000, 19.0215093609, 11.4129056165)
Atom 75 = (3.8043018722, 15.2172074887, 11.4129056165)
Atom 76 = (3.8043018722, 19.0215093609, 7.6086037444)
Atom 77 = (3.8043018722, 15.2172074887, 7.6086037444)
Atom 78 = (0.0000000000, 19.0215093609, 7.6086037444)
Atom 79 = (0.0000000000, 15.2172074887, 11.4129056165)
Atom 80 = (0.0000000000, 15.2172074887, 15.2172074887)
Atom 81 = (3.8043018722, 19.0215093609, 19.0215093609)
Atom 82 = (0.0000000000, 19.0215093609, 19.0215093609)
Atom 83 = (3.8043018722, 15.2172074887, 19.0215093609)
Atom 84 = (3.8043018722, 19.0215093609, 15.2172074887)
Atom 85 = (3.8043018722, 15.2172074887, 15.2172074887)
Atom 86 = (0.0000000000, 19.0215093609, 15.2172074887)
Atom 87 = (0.0000000000, 15.2172074887, 19.0215093609)
Atom 88 = (0.0000000000, 15.2172074887, 22.8258112331)
Atom 89 = (3.8043018722, 19.0215093609, 26.6301131053)
Atom 90 = (0.0000000000, 19.0215093609, 26.6301131053)
Atom 91 = (3.8043018722, 15.2172074887, 26.6301131053)
Atom 92 = (3.8043018722, 19.0215093609, 22.8258112331)
Atom 93 = (3.8043018722, 15.2172074887, 22.8258112331)
Atom 94 = (0.0000000000, 19.0215093609, 22.8258112331)
Atom 95 = (0.0000000000, 15.2172074887, 26.6301131053)
Atom 96 = (0.0000000000, 22.8258112331, 0.0000000000)
Atom 97 = (3.8043018722, 26.6301131053, 3.8043018722)
Atom 98 = (0.0000000000, 26.6301131053, 3.8043018722)
Atom 99 = (3.8043018722, 22.8258112331, 3.8043018722)
Atom 100 = (3.8043018722, 26.6301131053, 0.0000000000)
Atom 101 = (3.8043018722, 22.8258112331, 0.0000000000)
Atom 102 = (0.0000000000, 26.6301131053, 0.0000000000)
Atom 103 = (0.0000000000, 22.8258112331, 3.8043018722)
Atom 104 = (0.0000000000, 22.8258112331, 7.6086037444)
Atom 105 = (3.8043018722, 26.6301131053, 11.4129056165)
Atom 106 = (0.0000000000, 26.6301131053, 11.4129056165)
Atom 107 = (3.8043018722, 22.8258112331, 11.4129056165)
Atom 108 = (3.8043018722, 26.6301131053, 7.6086037444)
Atom 109 = (3.8043018722, 22.8258112331, 7.6086037444)
Atom 110 = (0.0000000000, 26.6301131053, 7.6086037444)
Atom 111 = (0.0000000000, 22.8258112331, 11.4129056165)
Atom 112 = (0.0000000000, 22.8258112331, 15.2172074887)
Atom 113 = (3.8043018722, 26.6301131053, 19.0215093609)
Atom 114 = (0.0000000000, 26.6301131053, 19.0215093609)
Atom 115 = (3.8043018722, 22.8258112331, 19.0215093609)
Atom 116 = (3.8043018722, 26.6301131053, 15.2172074887)
Atom 117 = (3.8043018722, 22.8258112331, 15.2172074887)
Atom 118 = (0.0000000000, 26.6301131053, 15.2172074887)
Atom 119 = (0.0000000000, 22.8258112331, 19.0215093609)
Atom 120 = (0.0000000000, 22.8258112331, 22.8258112331)
Atom 121 = (3.8043018722, 26.6301131053, 26.6301131053)
Atom 122 = (0.0000000000, 26.6301131053, 26.6301131053)
Atom 123 = (3.8043018722, 22.8258112331, 26.6301131053)
Atom 124 = (3.8043018722, 26.6301131053, 22.8258112331)
Atom 125 = (3.8043018722, 22.8258112331, 22.8258112331)
Atom 126 = (0.0000000000, 26.6301131053, 22.8258112331)
Atom 127 = (0.0000000000, 22.8258112331, 26.6301131053)
Atom 128 = (7.6086037444, 0.0000000000, 0.0000000000)
Atom 129 = (11.4129056165, 3.8043018722, 3.8043018722)
Atom 130 = (7.6086037444, 3.8043018722, 3.8043018722)
Atom 131 = (11.4129056165, 0.0000000000, 3.8043018722)
Atom 132 = (11.4129056165, 3.8043018722, 0.0000000000)
Atom 133 = (11.4129056165, 0.0000000000, 0.0000000000)
Atom 134 = (7.6086037444, 3.8043018722, 0.0000000000)
Atom 135 = (7.6086037444, 0.0000000000, 3.8043018722)
Atom 136 = (7.6086037444, 0.0000000000, 7.6086037444)
Atom 137 = (11.4129056165, 3.8043018722, 11.4129056165)
Atom 138 = (7.6086037444, 3.8043018722, 11.4129056165)
Atom 139 = (11.4129056165, 0.0000000000, 11.4129056165)
Atom 140 = (11.4129056165, 3.8043018722, 7.6086037444)
Atom 141 = (11.4129056165, 0.0000000000, 7.6086037444)
Atom 142 = (7.6086037444, 3.8043018722, 7.6086037444)
Atom 143 = (7.6086037444, 0.0000000000, 11.4129056165)
Atom 144 = (7.6086037444, 0.0000000000, 15.2172074887)
Atom 145 = (11.4129056165, 3.8043018722, 19.0215093609)
Atom 146 = (7.6086037444, 3.8043018722, 19.0215093609)
Atom 147 = (11.4129056165, 0.0000000000, 19.0215093609)
Atom 148 = (11.4129056165, 3.8043018722, 15.2172074887)
Atom 149 = (11.4129056165, 0.0000000000, 15.2172074887)
Atom 150 = (7.6086037444, 3.8043018722, 15.2172074887)
Atom 151 = (7.6086037444, 0.0000000000, 19.0215093609)
Atom 152 = (7.6086037444, 0.0000000000, 22.8258112331)
Atom 153 = (11.4129056165, 3.8043018722, 26.6301131053)
Atom 154 = (7.6086037444, 3.8043018722, 26.6301131053)
Atom 155 = (11.4129056165, 0.0000000000, 26.6301131053)
Atom 156 = (11.4129056165, 3.8043018722, 22.8258112331)
Atom 157 = (11.4129056165, 0.0000000000, 22.8258112331)
Atom 158 = (7.6086037444, 3.8043018722, 22.8258112331)
Atom 159 = (7.6086037444, 0.0000000000, 26.6301131053)
Atom 160 = (7.6086037444, 7.6086037444, 0.0000000000)
Atom 161 = (11.4129056165, 11.4129056165, 3.8043018722)
Atom 162 = (7.6086037444, 11.4129056165, 3.8043018722)
Atom 163 = (11.4129056165, 7.6086037444, 3.8043018722)
Atom 164 = (11.4129056165, 11.4129056165, 0.0000000000)
Atom 165 = (11.4129056165, 7.6086037444, 0.0000000000)
Atom 166 = (7.6086037444, 11.4129056165, 0.0000000000)
Atom 167 = (7.6086037444, 7.6086037444, 3.8043018722)
Atom 168 = (7.6086037444, 7.6086037444, 7.6086037444)
Atom 169 = (11.4129056165, 11.4129056165, 11.4129056165)
Atom 170 = (7.6086037444, 11.4129056165, 11.4129056165)
Atom 171 = (11.4129056165, 7.6086037444, 11.4129056165)
Atom 172 = (11.4129056165, 11.4129056165, 7.6086037444)
Atom 173 = (11.4129056165, 7.6086037444, 7.6086037444)
Atom 174 = (7.6086037444, 11.4129056165, 7.6086037444)
Atom 175 = (7.6086037444, 7.6086037444, 11.4129056165)
Atom 176 = (7.6086037444, 7.6086037444, 15.2172074887)
Atom 177 = (11.4129056165, 11.4129056165, 19.0215093609)
Atom 178 = (7.6086037444, 11.4129056165, 19.0215093609)
Atom 179 = (11.4129056165, 7.6086037444, 19.0215093609)
Atom 180 = (11.4129056165, 11.4129056165, 15.2172074887)
Atom 181 = (11.4129056165, 7.6086037444, 15.2172074887)
Atom 182 = (7.6086037444, 11.4129056165, 15.2172074887)
Atom 183 = (7.6086037444, 7.6086037444, 19.0215093609)
Atom 184 = (7.6086037444, 7.6086037444, 22.8258112331)
Atom 185 = (11.4129056165, 11.4129056165, 26.6301131053)
Atom 186 = (7.6086037444, 11.4129056165, 26.6301131053)
Atom 187 = (11.4129056165, 7.6086037444, 26.6301131053)
Atom 188 = (11.4129056165, 11.4129056165, 22.8258112331)
Atom 189 = (11.4129056165, 7.6086037444, 22.8258112331)
Atom 190 = (7.6086037444, 11.4129056165, 22.8258112331)
Atom 191 = (7.6086037444, 7.6086037444, 26.6301131053)
Atom 192 = (7.6086037444, 15.2172074887, 0.0000000000)
Atom 193 = (11.4129056165, 19.0215093609, 3.8043018722)
Atom 194 = (7.6086037444, 19.0215093609, 3.8043018722)
Atom 195 = (11.4129056165, 15.2172074887, 3.8043018722)
Atom 196 = (11.4129056165, 19.0215093609, 0.0000000000)
Atom 197 = (11.4129056165, 15.2172074887, 0.0000000000)
Atom 198 = (7.6086037444, 19.0215093609, 0.0000000000)
Atom 199 = (7.6086037444, 15.2172074887, 3.8043018722)
Atom 200 = (7.6086037444, 15.2172074887, 7.6086037444)
Atom 201 = (11.4129056165, 19.0215093609, 11.4129056165)
Atom 202 = (7.6086037444, 19.0215093609, 11.4129056165)
Atom 203 = (11.4129056165, 15.2172074887, 11.4129056165)
Atom 204 = (11.4129056165, 19.0215093609, 7.6086037444)
Atom 205 = (11.4129056165, 15.2172074887, 7.6086037444)
Atom 206 = (7.6086037444, 19.0215093609, 7.6086037444)
Atom 207 = (7.6086037444, 15.2172074887, 11.4129056165)
Atom 208 = (7.6086037444, 15.2172074887, 15.2172074887)
Atom 209 = (11.4129056165, 19.0215093609, 19.0215093609)
Atom 210 = (7.6086037444, 19.0215093609, 19.0215093609)
Atom 211 = (11.4129056165, 15.2172074887, 19.0215093609)
Atom 212 = (11.4129056165, 19.0215093609, 15.2172074887)
Atom 213 = (11.4129056165, 15.2172074887, 15.2172074887)
Atom 214 = (7.6086037444, 19.0215093609, 15.2172074887)
Atom 215 = (7.6086037444, 15.2172074887, 19.0215093609)
Atom 216 = (7.6086037444, 15.2172074887, 22.8258112331)
Atom 217 = (11.4129056165, 19.0215093609, 26.6301131053)
Atom 218 = (7.6086037444, 19.0215093609, 26.6301131053)
Atom 219 = (11.4129056165, 15.2172074887, 26.6301131053)
Atom 220 = (11.4129056165, 19.0215093609, 22.8258112331)
Atom 221 = (11.4129056165, 15.2172074887, 22.8258112331)
Atom 222 = (7.6086037444, 19.0215093609, 22.8258112331)
Atom 223 = (7.6086037444, 15.2172074887, 26.6301131053)
Atom 224 = (7.6086037444, 22.8258112331, 0.0000000000)
Atom 225 = (11.4129056165, 26.6301131053, 3.8043018722)
Atom 226 = (7.6086037444, 26.6301131053, 3.8043018722)
Atom 227 = (11.4129056165, 22.8258112331, 3.8043018722)
Atom 228 = (11.4129056165, 26.6301131053, 0.0000000000)
Atom 229 = (11.4129056165, 22.8258112331, 0.0000000000)
Atom 230 = (7.6086037444, 26.6301131053, 0.0000000000)
Atom 231 = (7.6086037444, 22.8258112331, 3.8043018722)
Atom 232 = (7.6086037444, 22.8258112331, 7.6086037444)
Atom 233 = (11.4129056165, 26.6301131053, 11.4129056165)
Atom 234 = (7.6086037444, 26.6301131053, 11.4129056165)
Atom 235 = (11.4129056165, 22.8258112331, 11.4129056165)
Atom 236 = (11.4129056165, 26.6301131053, 7.6086037444)
Atom 237 = (11.4129056165, 22.8258112331, 7.6086037444)
Atom 238 = (7.6086037444, 26.6301131053, 7.6086037444)
Atom 239 = (7.6086037444, 22.8258112331, 11.4129056165)
Atom 240 = (7.6086037444, 22.8258112331, 15.2172074887)
Atom 241 = (11.4129056165, 26.6301131053, 19.0215093609)
Atom 242 = (7.6086037444, 26.6301131053, 19.0215093609)
Atom 243 = (11.4129056165, 22.8258112331, 19.0215093609)
Atom 244 = (11.4129056165, 26.6301131053, 15.2172074887)
Atom 245 = (11.4129056165, 22.8258112331, 15.2172074887)
Atom 246 = (7.6086037444, 26.6301131053, 15.2172074887)
Atom 247 = (7.6086037444, 22.8258112331, 19.0215093609)
Atom 248 = (7.6086037444, 22.8258112331, 22.8258112331)
Atom 249 = (11.4129056165, 26.6301131053, 26.6301131053)
Atom 250 = (7.6086037444, 26.6301131053, 26.6301131053)
Atom 251 = (11.4129056165, 22.8258112331, 26.6301131053)
Atom 252 = (11.4129056165, 26.6301131053, 22.8258112331)
Atom 253 = (11.4129056165, 22.8258112331, 22.8258112331)
Atom 254 = (7.6086037444, 26.6301131053, 22.8258112331)
Atom 255 = (7.6086037444, 22.8258112331, 26.6301131053)
Atom 256 = (15.2172074887, 0.0000000000, 0.0000000000)
Atom 257 = (19.0215093609, 3.8043018722, 3.8043018722)
Atom 258 = (15.2172074887, 3.8043018722, 3.8043018722)
Atom 259 = (19.0215093609, 0.0000000000, 3.8043018722)
Atom 260 = (19.0215093609, 3.8043018722, 0.0000000000)
Atom 261 = (19.0215093609, 0.0000000000, 0.0000000000)
Atom 262 = (15.2172074887, 3.8043018722, 0.0000000000)
Atom 263 = (15.2172074887, 0.0000000000, 3.8043018722)
Atom 264 = (15.2172074887, 0.0000000000, 7.6086037444)
Atom 265 = (19.0215093609, 3.8043018722, 11.4129056165)
Atom 266 = (15.2172074887, 3.8043018722, 11.4129056165)
Atom 267 = (19.0215093609, 0.0000000000, 11.4129056165)
Atom 268 = (19.0215093609, 3.8043018722, 7.6086037444)
Atom 269 = (19.0215093609, 0.0000000000, 7.6086037444)
Atom 270 = (15.2172074887, 3.8043018722, 7.6086037444)
Atom 271 = (15.2172074887, 0.0000000000, 11.4129056165)
Atom 272 = (15.2172074887, 0.0000000000, 15.2172074887)
Atom 273 = (19.0215093609, 3.8043018722, 19.0215093609)
Atom 274 = (15.2172074887, 3.8043018722, 19.0215093609)
Atom 275 = (19.0215093609, 0.0000000000, 19.0215093609)
Atom 276 = (19.0215093609, 3.8043018722, 15.2172074887)
Atom 277 = (19.0215093609, 0.0000000000, 15.2172074887)
Atom 278 = (15.2172074887, 3.8043018722, 15.2172074887)
Atom 279 = (15.2172074887, 0.0000000000, 19.0215093609)
Atom 280 = (15.2172074887, 0.0000000000, 22.8258112331)
Atom 281 = (19.0215093609, 3.8043018722, 26.6301131053)
Atom 282 = (15.2172074887, 3.8043018722, 26.6301131053)
Atom 283 = (19.0215093609, 0.0000000000, 26.6301131053)
Atom 284 = (19.0215093609, 3.8043018722, 22.8258112331)
Atom 285 = (19.0215093609, 0.0000000000, 22.8258112331)
Atom 286 = (15.2172074887, 3.8043018722, 22.8258112331)
Atom 287 = (15.2172074887, 0.0000000000, 26.6301131053)
Atom 288 = (15.2172074887, 7.6086037444, 0.0000000000)
Atom 289 = (19.0215093609, 11.4129056165, 3.8043018722)
Atom 290 = (15.2172074887, 11.4129056165, 3.8043018722)
Atom 291 = (19.0215093609, 7.6086037444, 3.8043018722)
Atom 292 = (19.0215093609, 11.4129056165, 0.0000000000)
Atom 293 = (19.0215093609, 7.6086037444, 0.0000000000)
Atom 294 = (15.2172074887, 11.4129056165, 0.0000000000)
Atom 295 = (15.2172074887, 7.6086037444, 3.8043018722)
Atom 296 = (15.2172074887, 7.6086037444, 7.6086037444)
Atom 297 = (19.0215093609, 11.4129056165, 11.4129056165)
Atom 298 = (15.2172074887, 11.4129056165, 11.4129056165)
Atom 299 = (19.0215093609, 7.6086037444, 11.4129056165)
Atom 300 = (19.0215093609, 11.4129056165, 7.6086037444)
Atom 301 = (19.0215093609, 7.6086037444, 7.6086037444)
Atom 302 = (15.2172074887, 11.4129056165, 7.6086037444)
Atom 303 = (15.2172074887, 7.6086037444, 11.4129056165)
Atom 304 = (15.2172074887, 7.6086037444, 15.2172074887)
Atom 305 = (19.0215093609, 11.4129056165, 19.0215093609)
Atom 306 = (15.2172074887, 11.4129056165, 19.0215093609)
Atom 307 = (19.0215093609, 7.6086037444, 19.0215093609)
Atom 308 = (19.0215093609, 11.4129056165, 15.2172074887)
Atom 309 = (19.0215093609, 7.6086037444, 15.2172074887)
Atom 310 = (15.2172074887, 11.4129056165, 15.2172074887)
Atom 311 = (15.2172074887, 7.6086037444, 19.0215093609)
Atom 312 = (15.2172074887, 7.6086037444, 22.8258112331)
Atom 313 = (19.0215093609, 11.4129056165, 26.6301131053)
Atom 314 = (15.2172074887, 11.4129056165, 26.6301131053)
Atom 315 = (19.0215093609, 7.6086037444, 26.6301131053)
Atom 316 = (19.0215093609, 11.4129056165, 22.8258112331)
Atom 317 = (19.0215093609, 7.6086037444, 22.8258112331)
Atom 318 = (15.2172074887, 11.4129056165, 22.8258112331)
Atom 319 = (15.2172074887, 7.6086037444, 26.6301131053)
Atom 320 = (15.2172074887, 15.2172074887, 0.0000000000)
Atom 321 = (19.0215093609, 19.0215093609, 3.8043018722)
Atom 322 = (15.2172074887, 19.0215093609, 3.8043018722)
Atom 323 = (19.0215093609, 15.2172074887, 3.8043018722)
Atom 324 = (19.0215093609, 19.0215093609, 0.0000000000)
Atom 325 = (19.0215093609, 15.2172074887, 0.0000000000)
Atom 326 = (15.2172074887, 19.0215093609, 0.0000000000)
Atom 327 = (15.2172074887, 15.2172074887, 3.8043018722)
Atom 328 = (15.2172074887, 15.2172074887, 7.6086037444)
Atom 329 = (19.0215093609, 19.0215093609, 11.4129056165)
Atom 330 = (15.2172074887, 19.0215093609, 11.4129056165)
Atom 331 = (19.0215093609, 15.2172074887, 11.4129056165)
Atom 332 = (19.0215093609, 19.0215093609, 7.6086037444)
Atom 333 = (19.0215093609, 15.2172074887, 7.6086037444)
Atom 334 = (15.2172074887, 19.0215093609, 7.6086037444)
Atom 335 = (15.2172074887, 15.2172074887, 11.4129056165)
Atom 336 = (15.2172074887, 15.2172074887, 15.2172074887)
Atom 337 = (19.0215093609, 19.0215093609, 19.0215093609)
Atom 338 = (15.2172074887, 19.0215093609, 19.0215093609)
Atom 339 = (19.0215093609, 15.2172074887, 19.0215093609)
Atom 340 = (19.0215093609, 19.0215093609, 15.2172074887)
Atom 341 = (19.0215093609, 15.2172074887, 15.2172074887)
Atom 342 = (15.2172074887, 19.0215093609, 15.2172074887)
Atom 343 = (15.2172074887, 15.2172074887, 19.0215093609)
Atom 344 = (15.2172074887, 15.2172074887, 22.8258112331)
Atom 345 = (19.0215093609, 19.0215093609, 26.6301131053)
Atom 346 = (15.2172074887, 19.0215093609, 26.6301131053)
Atom 347 = (19.0215093609, 15.2172074887, 26.6301131053)
Atom 348 = (19.0215093609, 19.0215093609, 22.8258112331)
Atom 349 = (19.0215093609, 15.2172074887, 22.8258112331)
Atom 350 = (15.2172074887, 19.0215093609, 22.8258112331)
Atom 351 = (15.2172074887, 15.2172074887, 26.6301131053)
Atom 352 = (15.2172074887, 22.8258112331, 0.0000000000)
Atom 353 = (19.0215093609, 26.6301131053, 3.8043018722)
Atom 354 = (15.2172074887, 26.6301131053, 3.8043018722)
Atom 355 = (19.0215093609, 22.8258112331, 3.8043018722)
Atom 356 = (19.0215093609, 26.6301131053, 0.0000000000)
Atom 357 = (19.0215093609, 22.8258112331, 0.0000000000)
Atom 358 = (15.2172074887, 26.6301131053, 0.0000000000)
Atom 359 = (15.2172074887, 22.8258112331, 3.8043018722)
Atom 360 = (15.2172074887, 22.8258112331, 7.6086037444)
Atom 361 = (19.0215093609, 26.6301131053, 11.4129056165)
Atom 362 = (15.2172074887, 26.6301131053, 11.4129056165)
Atom 363 = (19.0215093609, 22.8258112331, 11.4129056165)
Atom 364 = (19.0215093609, 26.6301131053, 7.6086037444)
Atom 365 = (19.0215093609, 22.8258112331, 7.6086037444)
Atom 366 = (15.2172074887, 26.6301131053, 7.6086037444)
Atom 367 = (15.2172074887, 22.8258112331, 11.4129056165)
Atom 368 = (15.2172074887, 22.8258112331, 15.2172074887)
Atom 369 = (19.0215093609, 26.6301131053, 19.0215093609)
Atom 370 = (15.2172074887, 26.6301131053, 19.0215093609)
Atom 371 = (19.0215093609, 22.8258112331, 19.0215093609)
Atom 372 = (19.0215093609, 26.6301131053, 15.2172074887)
Atom 373 = (19.0215093609, 22.8258112331, 15.2172074887)
Atom 374 = (15.2172074887, 26.6301131053, 15.2172074887)
Atom 375 = (15.2172074887, 22.8258112331, 19.0215093609)
Atom 376 = (15.2172074887, 22.8258112331, 22.8258112331)
Atom 377 = (19.0215093609, 26.6301131053, 26.6301131053)
Atom 378 = (15.2172074887, 26.6301131053, 26.6301131053)
Atom 379 = (19.0215093609, 22.8258112331, 26.6301131053)
Atom 380 = (19.0215093609, 26.6301131053, 22.8258112331)
Atom 381 = (19.0215093609, 22.8258112331, 22.8258112331)
Atom 382 = (15.2172074887, 26.6301131053, 22.8258112331)
Atom 383 = (15.2172074887, 22.8258112331, 26.6301131053)
Atom 384 = (22.8258112331, 0.0000000000, 0.0000000000)
Atom 385 = (26.6301131053, 3.8043018722, 3.8043018722)
Atom 386 = (22.8258112331, 3.8043018722, 3.8043018722)
Atom 387 = (26.6301131053, 0.0000000000, 3.8043018722)
Atom 388 = (26.6301131053, 3.8043018722, 0.0000000000)
Atom 389 = (26.6301131053, 0.0000000000, 0.0000000000)
Atom 390 = (22.8258112331, 3.8043018722, 0.0000000000)
Atom 391 = (22.8258112331, 0.0000000000, 3.8043018722)
Atom 392 = (22.8258112331, 0.0000000000, 7.6086037444)
Atom 393 = (26.6301131053, 3.8043018722, 11.4129056165)
Atom 394 = (22.8258112331, 3.8043018722, 11.4129056165)
Atom 395 = (26.6301131053, 0.0000000000, 11.4129056165)
Atom 396 = (26.6301131053, 3.8043018722, 7.6086037444)
Atom 397 = (26.6301131053, 0.0000000000, 7.6086037444)
Atom 398 = (22.8258112331, 3.8043018722, 7.6086037444)
Atom 399 = (22.8258112331, 0.0000000000, 11.4129056165)
Atom 400 = (22.8258112331, 0.0000000000, 15.2172074887)
Atom 401 = (26.6301131053, 3.8043018722, 19.0215093609)
Atom 402 = (22.8258112331, 3.8043018722, 19.0215093609)
Atom 403 = (26.6301131053, 0.0000000000, 19.0215093609)
Atom 404 = (26.6301131053, 3.8043018722, 15.2172074887)
Atom 405 = (26.6301131053, 0.0000000000, 15.2172074887)
Atom 406 = (22.8258112331, 3.8043018722, 15.2172074887)
Atom 407 = (22.8258112331, 0.0000000000, 19.0215093609)
Atom 408 = (22.8258112331, 0.0000000000, 22.8258112331)
Atom 409 = (26.6301131053, 3.8043018722, 26.6301131053)
Atom 410 = (22.8258112331, 3.8043018722, 26.6301131053)
Atom 411 = (26.6301131053, 0.0000000000, 26.6301131053)
Atom 412 = (26.6301131053, 3.8043018722, 22.8258112331)
Atom 413 = (26.6301131053, 0.0000000000, 22.8258112331)
Atom 414 = (22.8258112331, 3.8043018722, 22.8258112331)
Atom 415 = (22.8258112331, 0.0000000000, 26.6301131053)
Atom 416 = (22.8258112331, 7.6086037444, 0.0000000000)
Atom 417 = (26.6301131053, 11.4129056165, 3.8043018722)
Atom 418 = (22.8258112331, 11.4129056165, 3.8043018722)
Atom 419 = (26.6301131053, 7.6086037444, 3.8043018722)
Atom 420 = (26.6301131053, 11.4129056165, 0.0000000000)
Atom 421 = (26.6301131053, 7.6086037444, 0.0000000000)
Atom 422 = (22.8258112331, 11.4129056165, 0.0000000000)
Atom 423 = (22.8258112331, 7.6086037444, 3.8043018722)
Atom 424 = (22.8258112331, 7.6086037444, 7.6086037444)
Atom 425 = (26.6301131053, 11.4129056165, 11.4129056165)
Atom 426 = (22.8258112331, 11.4129056165, 11.4129056165)
Atom 427 = (26.6301131053, 7.6086037444, 11.4129056165)
Atom 428 = (26.6301131053, 11.4129056165, 7.6086037444)
Atom 429 = (26.6301131053, 7.6086037444, 7.6086037444)
Atom 430 = (22.8258112331, 11.4129056165, 7.6086037444)
Atom 431 = (22.8258112331, 7.6086037444, 11.4129056165)
Atom 432 = (22.8258112331, 7.6086037444, 15.2172074887)
Atom 433 = (26.6301131053, 11.4129056165, 19.0215093609)
Atom 434 = (22.8258112331, 11.4129056165, 19.0215093609)
Atom 435 = (26.6301131053, 7.6086037444, 19.0215093609)
Atom 436 = (26.6301131053, 11.4129056165, 15.2172074887)
Atom 437 = (26.6301131053, 7.6086037444, 15.2172074887)
Atom 438 = (22.8258112331, 11.4129056165, 15.2172074887)
Atom 439 = (22.8258112331, 7.6086037444, 19.0215093609)
Atom 440 = (22.8258112331, 7.6086037444, 22.8258112331)
Atom 441 = (26.6301131053, 11.4129056165, 26.6301131053)
Atom 442 = (22.8258112331, 11.4129056165, 26.6301131053)
Atom 443 = (26.6301131053, 7.6086037444, 26.6301131053)
Atom 444 = (26.6301131053, 11.4129056165, 22.8258112331)
Atom 445 = (26.6301131053, 7.6086037444, 22.8258112331)
Atom 446 = (22.8258112331, 11.4129056165, 22.8258112331)
Atom 447 = (22.8258112331, 7.6086037444, 26.6301131053)
Atom 448 = (22.8258112331, 15.2172074887, 0.0000000000)
Atom 449 = (26.6301131053, 19.0215093609, 3.8043018722)
Atom 450 = (22.8258112331, 19.0215093609, 3.8043018722)
Atom 451 = (26.6301131053, 15.2172074887, 3.8043018722)
Atom 452 = (26.6301131053, 19.0215093609, 0.0000000000)
Atom 453 = (26.6301131053, 15.2172074887, 0.0000000000)
Atom 454 = (22.8258112331, 19.0215093609, 0.0000000000)
Atom 455 = (22.8258112331, 15.2172074887, 3.8043018722)
Atom 456 = (22.8258112331, 15.2172074887, 7.6086037444)
Atom 457 = (26.6301131053, 19.0215093609, 11.4129056165)
Atom 458 = (22.8258112331, 19.0215093609, 11.4129056165)
Atom 459 = (26.6301131053, 15.2172074887, 11.4129056165)
Atom 460 = (26.6301131053, 19.0215093609, 7.6086037444)
Atom 461 = (26.6301131053, 15.2172074887, 7.6086037444)
Atom 462 = (22.8258112331, 19.0215093609, 7.6086037444)
Atom 463 = (22.8258112331, 15.2172074887, 11.4129056165)
Atom 464 = (22.8258112331, 15.2172074887, 15.2172074887)
Atom 465 = (26.6301131053, 19.0215093609, 19.0215093609)
Atom 466 = (22.8258112331, 19.0215093609, 19.0215093609)
Atom 467 = (26.6301131053, 15.2172074887, 19.0215093609)
Atom 468 = (26.6301131053, 19.0215093609, 15.2172074887)
Atom 469 = (26.6301131053, 15.2172074887, 15.2172074887)
Atom 470 = (22.8258112331, 19.0215093609, 15.2172074887)
Atom 471 = (22.8258112331, 15.2172074887, 19.0215093609)
Atom 472 = (22.8258112331, 15.2172074887, 22.8258112331)
Atom 473 = (26.6301131053, 19.0215093609, 26.6301131053)
Atom 474 = (22.8258112331, 19.0215093609, 26.6301131053)
Atom 475 = (26.6301131053, 15.2172074887, 26.6301131053)
Atom 476 = (26.6301131053, 19.0215093609, 22.8258112331)
Atom 477 = (26.6301131053, 15.2172074887, 22.8258112331)
Atom 478 = (22.8258112331, 19.0215093609, 22.8258112331)
Atom 479 = (22.8258112331, 15.2172074887, 26.6301131053)
Atom 480 = (22.8258112331, 22.8258112331, 0.0000000000)
Atom 481 = (26.6301131053, 26.6301131053, 3.8043018722)
Atom 482 = (22.8258112331, 26.6301131053, 3.8043018722)
Atom 483 = (26.6301131053, 22.8258112331, 3.8043018722)
Atom 484 = (26.6301131053, 26.6301131053, 0.0000000000)
Atom 485 = (26.6301131053, 22.8258112331, 0.0000000000)
Atom 486 = (22.8258112331, 26.6301131053, 0.0000000000)
Atom 487 = (22.8258112331, 22.8258112331, 3.8043018722)
Atom 488 = (22.8258112331, 22.8258112331, 7.6086037444)
Atom 489 = (26.6301131053, 26.6301131053, 11.4129056165)
Atom 490 = (22.8258112331, 26.6301131053, 11.4129056165)
Atom 491 = (26.6301131053, 22.8258112331, 11.4129056165)
Atom 492 = (26.6301131053, 26.6301131053, 7.6086037444)
Atom 493 = (26.6301131053, 22.8258112331, 7.6086037444)
Atom 494 = (22.8258112331, 26.6301131053, 7.6086037444)
Atom 495 = (22.8258112331, 22.8258112331, 11.4129056165)
Atom 496 = (22.8258112331, 22.8258112331, 15.2172074887)
Atom 497 = (26.6301131053, 26.6301131053, 19.0215093609)
Atom 498 = (22.8258112331, 26.6301131053, 19.0215093609)
Atom 499 = (26.6301131053, 22.8258112331, 19.0215093609)
Atom 500 = (26.6301131053, 26.6301131053, 15.2172074887)
Atom 501 = (26.6301131053, 22.8258112331, 15.2172074887)
Atom 502 = (22.8258112331, 26.6301131053, 15.2172074887)
Atom 503 = (22.8258112331, 22.8258112331, 19.0215093609)
Atom 504 = (22.8258112331, 22.8258112331, 22.8258112331)
Atom 505 = (26.6301131053, 26.6301131053, 26.6301131053)
Atom 506 = (22.8258112331, 26.6301131053, 26.6301131053)
Atom 507 = (26.6301131053, 22.8258112331, 26.6301131053)
Atom 508 = (26.6301131053, 26.6301131053, 22.8258112331)
Atom 509 = (26.6301131053, 22.8258112331, 22.8258112331)
Atom 510 = (22.8258112331, 26.6301131053, 22.8258112331)
Atom 511 = (22.8258112331, 22.8258112331, 26.6301131053)

Default periodic omega parameter = 0.0854823878

Using atomic-centered grid with Becke weight for periodic system

************************************* WARNING *************************************
 3 out of 5888 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************



Basis set:       ./tcbasis.ao
Total atoms:     512
Total charge:    0
Total electrons: 3072 (1536-alpha, 1536-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  5888
Total AO shells: 2560 (1280 S-shells; 1024 P-shells; 256 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -7931.789697720946 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

************************************* WARNING *************************************
 3 out of 5888 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************

Setting up the DFT grid...
Total weight summation is 28181.52673, which suppose to be the same as real space unit cell volume 28189.98689, the difference indicates how bad your result is.
| time to set the grid = 70.62 s
DFT grid points: 2616844 (5111 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.5682148927  -27447.0244362984  3068.0626138945  -2374.8510490372  221.36 548.54 2.35 213.50  -27447.0244362984   985.88  
|    2     0.1538689632      +8.4014293113  3069.1398227679  -2416.6422711908  4062.10 17477.45 4.71 257.40  -27438.6230069871  21802.04  
|    3     0.1983295439      +2.6568121899  3068.3530252710  -2356.1274835229  3944.97 16939.50 4.92 258.11  -27435.9661947971  21147.74  
|    4     0.0008548196      -6.4540305193  3068.9321333879  -2390.7062230349  3788.70 16253.33 5.10 257.38  -27442.4202253164  20304.81  
|    5     0.0000748951      +0.0007907435  3068.9288301373  -2390.7068469394  2847.47 11426.14 5.31 258.39  -27442.4194345729  14537.68  
|    6     0.0000621891      -0.0001805356  3068.9294208113  -2390.7071296991  2283.45 9461.08 5.15 257.88  -27442.4196151085  12008.01  
|    7     0.0000042836      +0.0000126404  3068.9293392456  -2390.7068389829  2021.50 8524.22 5.42 258.04  -27442.4196024681  10809.79  
|    8     0.0000016486      +0.0000014297  3068.9293301799  -2390.7062916435  1477.77 6444.13 5.45 260.29  -27442.4196010384  8190.37  
|    9     0.0005169879      -0.0001883737  3068.9293372302  -2390.7061976157  4110.41 17776.85 7.57 258.52  -27442.4197894121  22154.06  
|   10     0.0005168993      -0.0000002445  3068.9293381009  -2390.7061978336  542.51 3123.80 5.20 257.94  -27442.4197896566  3930.16  
|   11     0.0005160370      -0.0000032232  3068.9293491710  -2390.7061995353  1075.64 5168.57 5.36 257.87  -27442.4197928799  6508.10  
|   12     0.0005155772      -0.0000016371  3068.9293548336  -2390.7061987995  897.74 4534.87 5.22 257.32  -27442.4197945170  5695.80  
|   13     0.0005153967      -0.0000007023  3068.9293572202  -2390.7061922203  768.62 3979.77 5.20 257.08  -27442.4197952193  5011.33  
|   14     0.0004445565      -0.0002591578  3068.9302374119  -2390.7062013876  2178.16 8869.03 5.47 257.49  -27442.4200543771  11310.81  
|   15     0.0003733841      -0.0002642418  3068.9311372856  -2390.7065266705  2133.22 8812.86 5.27 257.57  -27442.4203186189  11209.59  
|   16     0.0004066345      +0.0001220348  3068.9307197367  -2390.7064409105  1915.63 8076.80 5.37 257.59  -27442.4201965841  10256.04  
|   17     0.0002312059      -0.0005656535  3068.9328803183  -2390.7069004782  4110.88 17766.51 6.07 258.92  -27442.4207622376  22143.05  
|   18     0.0000250491      -0.0007403610  3068.9354500571  -2390.7074436568  2410.78 9832.70 5.63 257.20  -27442.4215025986  12506.97  
|   19     0.0000255890      -0.0000016155  3068.9354568064  -2390.7074665476  1714.41 6984.63 5.63 257.85  -27442.4215042141  8963.19  
|   20     0.0000076437      -0.0000986105  3068.9357965636  -2390.7076204887  2123.40 8355.95 5.36 257.44  -27442.4216028246  10742.81  
|   21     0.0000098822      +0.0000013288  3068.9357910026  -2390.7076761539  1687.79 6968.46 5.35 258.15  -27442.4216014958  8920.42  
|   22     0.0000061140      +0.0000028852  3068.9357815685  -2390.7076944512  1777.41 7232.61 5.29 258.58  -27442.4215986106  9274.56  
|   23     0.0000011402      -0.0000014152  3068.9357875117  -2390.7075837858  1745.24 7133.44 5.42 256.68  -27442.4216000258  9141.48  
|   24     0.0000008219      -0.0000013633  3068.9357924341  -2390.7076272595  1304.55 5682.49 8.01 257.84  -27442.4216013891  7250.51  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -27442.4216013891 a.u.
HOMO-LUMO GAP: 12.030 eV
CENTER OF MASS: {7.046025, 7.046025, 7.046025} ANGS
DIPOLE MOMENT: {0.116196, 0.125453, 0.087838} (|D| = 0.192238) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 274945.89 sec 

| Job finished: Fri Oct  4 17:10:51 2024



==> anc/files/timings/comparison_to_molecular/LiF/4x_supercell/tc_pbe_mol.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/4x_supercell/tc_pbe_mol.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_pbe_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Fri Oct  4 17:10:51 2024
| On fire-21-01 (available memory: 644417 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_pbe_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd067fc000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f5d8034f000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f5d80333000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f5d7ff49000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f5d7fe60000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f5d7e200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f5d7dea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f5d7fe5a000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f5d7fe2f000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f5d7c08b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f5d7bc31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f5d7ba00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f5d7fe22000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f5d7fe1c000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f5d7fe00000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f5d7fdfa000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f5d230ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f5d7fd37000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f5d08234000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f5d07e88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f5d05abe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f5d059c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f5d0537a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f5d04ee9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f5d7fd18000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f5d7fce3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f5d04c16000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f5d04bb5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f5d04b11000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f5d046cd000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f5d02a60000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f5d02600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f5cfbe00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f5cf1000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f5ce1200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f5cda000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f5cb7800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f5cb61d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f5cb5e00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f5cb5bd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f5cb5600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f5cb5200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f5d7bc11000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f5d029e8000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f5cb4fd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f5d80405000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f5d029be000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f5d0299d000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f5d0297e000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f5d02911000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f5d028fd000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f5d028a9000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f5cfbda1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f5d025ef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f5ce1131000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f5d025e1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f5d7fcd4000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f5d7bc0c000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f5cfbd77000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f5cb5a5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f5d025dc000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f5cb1e00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f5cb5456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f5cb1c15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f5cf0fb8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f5cfbd31000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f5ce10af000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f5cd9f35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f5ce1080000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f5d025d2000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f5d025c4000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f5ce1065000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f5cb61ae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f5cb1ada000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f5cf0fa0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f5ce105e000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f5ce104a000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f5cb61a1000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 22
|  AVAILABLE: 978
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_mol
| Random number seed: 1813946569

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_mol/geometry.molden
Using basis set: ./tcbasis.ao
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       ./tcbasis.ao
Total atoms:     512
Total charge:    0
Total electrons: 3072 (1536-alpha, 1536-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  5888
Total AO shells: 2560 (1280 S-shells; 1024 P-shells; 256 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 286455.187144012889 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 
Setting up the DFT grid...
| time to set the grid = 12.87 s
DFT grid points: 2616844 (5111 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     0.9272517806  -27467.1644447274  3070.8545174736  -3125.1718318382  1.43 0.00 2.34 12.61  -27467.1644447274    16.55  
|    2     0.1658001655      -1.8415007655  3070.8262843077  -3193.5369832477  13.14 0.00 4.66 16.57  -27469.0059454928    34.55  
|    3     0.3401993504     +12.6725235210  3070.7938155519  -3069.4936394090  12.98 0.00 4.66 16.74  -27456.3334219718    34.66  
|    4     0.0391344606     -19.0333635708  3070.7974662304  -3147.4284626710  12.39 0.00 4.74 16.49  -27475.3667855426    33.92  
|    5     0.0213213869      -0.0708853548  3070.7986374055  -3148.0947636592  9.71 0.00 4.78 16.47  -27475.4376708975    31.32  
|    6     0.0012063891      -0.0198617407  3070.7982774616  -3147.8496927992  8.56 0.00 4.86 16.47  -27475.4575326382    30.30  
|    7     0.0016060785      -0.0004570234  3070.7982690538  -3147.9044339694  7.43 0.00 4.85 16.48  -27475.4579896615    29.23  
|    8     0.0001288129      -0.0001051852  3070.7983385858  -3147.9518574243  6.52 0.00 4.85 16.43  -27475.4580948467    28.33  
|    9     0.0001047420      -0.0000216327  3070.7983369359  -3147.9676186576  13.50 0.00 5.28 16.47  -27475.4581164795    35.85  
|   10     0.0000165903      +0.0000014866  3070.7983294144  -3147.9700260659  5.17 0.00 4.94 16.43  -27475.4581149929    27.17  
|   11     0.0000060177      +0.0000010757  3070.7983245973  -3147.9704296171  4.81 0.00 4.97 16.41  -27475.4581139171    26.78  
|   12     0.0000034400      -0.0000007991  3070.7983246486  -3147.9704737195  4.35 0.00 4.83 16.54  -27475.4581147162    26.18  
|   13     0.0000017843      -0.0000017904  3070.7983267615  -3147.9704465069  3.94 0.00 4.91 16.46  -27475.4581165066    25.80  
|   14     0.0000028353      -0.0000024214  3070.7983304890  -3147.9704747003  3.57 0.00 4.83 16.43  -27475.4581189281    25.44  
|   15     0.0000014733      +0.0000018002  3070.7983283938  -3147.9704751011  3.24 0.00 5.06 16.44  -27475.4581171278    25.30  
|   16     0.0000006871      +0.0000028705  3070.7983233326  -3147.9704691425  3.66 0.00 7.16 16.51  -27475.4581142573    25.13  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -27475.4581142573 a.u.
HOMO-LUMO GAP: 5.380 eV
CENTER OF MASS: {7.046025, 7.046025, 7.046025} ANGS
DIPOLE MOMENT: {-0.002251, 0.000091, 0.000151} (|D| = 0.002258) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 490.56 sec 

| Job finished: Fri Oct  4 17:19:27 2024



==> anc/files/timings/comparison_to_molecular/LiF/4x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/LiF/4x_supercell/tc_pbe_pbc.out <==
| Use device 3 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Oct  6 13:37:16 2024
| On fire-21-01 (available memory: 967338 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g3  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc96586000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f23bc951000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f23bc935000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f23bc54b000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f23bc462000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f23ba800000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f23ba4a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f23bc45c000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f23bc431000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f23b868b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f23b8231000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f23b8000000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f23bc424000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f23bc41e000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f23bc402000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f23bc3fc000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f235f6ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f23bc339000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f2344834000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f2344488000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f23420be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f2341fc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f234197a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f23414e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f23bc31a000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f23bc2e5000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f2341216000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f23411b5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f2341111000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f2340ccd000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f233f060000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f233ec00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f2338400000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f232d600000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f231d800000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f2316600000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f22f3e00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f22f27d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f22f2400000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f22f21d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f22f1c00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f22f1800000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f23b8211000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f233efe8000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f22f15d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f23bca07000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f233efbe000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f233ef9d000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f233ef7e000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f233ef11000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f233eefd000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f233eea9000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f23383a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f233ebef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f231d731000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f233ebe1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f23bc2d6000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f23bc2d1000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f2338377000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f22f205a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f23b820a000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f22ee400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f22f1a56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f22ee215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f232d5b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f2338331000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f231d6af000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f2316535000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f231d680000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f233ebd5000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f233ebc7000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f231d665000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f22f27ae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f22ee0da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f232d5a0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f231d65e000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f231d64a000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f22f27a1000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 19
|  AVAILABLE: 981
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_pbe_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 1060619215

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 16.1052000000 A, b = 16.1052000000 A, c = 16.1052000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(30.4344149775, 0.0000000000, 0.0000000000), (0.0000000000, 30.4344149775, 0.0000000000), (0.0000000000, 0.0000000000, 30.4344149775), 
Reciprocal space lattice vector in a.u.:
(0.2064500110, -0.0000000000, -0.0000000000), (0.0000000000, 0.2064500110, -0.0000000000), (0.0000000000, 0.0000000000, 0.2064500110), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (3.8043018722, 3.8043018722, 3.8043018722)
Atom 2 = (0.0000000000, 3.8043018722, 3.8043018722)
Atom 3 = (3.8043018722, 0.0000000000, 3.8043018722)
Atom 4 = (3.8043018722, 3.8043018722, 0.0000000000)
Atom 5 = (3.8043018722, 0.0000000000, 0.0000000000)
Atom 6 = (0.0000000000, 3.8043018722, 0.0000000000)
Atom 7 = (0.0000000000, 0.0000000000, 3.8043018722)
Atom 8 = (0.0000000000, 0.0000000000, 7.6086037444)
Atom 9 = (3.8043018722, 3.8043018722, 11.4129056165)
Atom 10 = (0.0000000000, 3.8043018722, 11.4129056165)
Atom 11 = (3.8043018722, 0.0000000000, 11.4129056165)
Atom 12 = (3.8043018722, 3.8043018722, 7.6086037444)
Atom 13 = (3.8043018722, 0.0000000000, 7.6086037444)
Atom 14 = (0.0000000000, 3.8043018722, 7.6086037444)
Atom 15 = (0.0000000000, 0.0000000000, 11.4129056165)
Atom 16 = (0.0000000000, 0.0000000000, 15.2172074887)
Atom 17 = (3.8043018722, 3.8043018722, 19.0215093609)
Atom 18 = (0.0000000000, 3.8043018722, 19.0215093609)
Atom 19 = (3.8043018722, 0.0000000000, 19.0215093609)
Atom 20 = (3.8043018722, 3.8043018722, 15.2172074887)
Atom 21 = (3.8043018722, 0.0000000000, 15.2172074887)
Atom 22 = (0.0000000000, 3.8043018722, 15.2172074887)
Atom 23 = (0.0000000000, 0.0000000000, 19.0215093609)
Atom 24 = (0.0000000000, 0.0000000000, 22.8258112331)
Atom 25 = (3.8043018722, 3.8043018722, 26.6301131053)
Atom 26 = (0.0000000000, 3.8043018722, 26.6301131053)
Atom 27 = (3.8043018722, 0.0000000000, 26.6301131053)
Atom 28 = (3.8043018722, 3.8043018722, 22.8258112331)
Atom 29 = (3.8043018722, 0.0000000000, 22.8258112331)
Atom 30 = (0.0000000000, 3.8043018722, 22.8258112331)
Atom 31 = (0.0000000000, 0.0000000000, 26.6301131053)
Atom 32 = (0.0000000000, 7.6086037444, 0.0000000000)
Atom 33 = (3.8043018722, 11.4129056165, 3.8043018722)
Atom 34 = (0.0000000000, 11.4129056165, 3.8043018722)
Atom 35 = (3.8043018722, 7.6086037444, 3.8043018722)
Atom 36 = (3.8043018722, 11.4129056165, 0.0000000000)
Atom 37 = (3.8043018722, 7.6086037444, 0.0000000000)
Atom 38 = (0.0000000000, 11.4129056165, 0.0000000000)
Atom 39 = (0.0000000000, 7.6086037444, 3.8043018722)
Atom 40 = (0.0000000000, 7.6086037444, 7.6086037444)
Atom 41 = (3.8043018722, 11.4129056165, 11.4129056165)
Atom 42 = (0.0000000000, 11.4129056165, 11.4129056165)
Atom 43 = (3.8043018722, 7.6086037444, 11.4129056165)
Atom 44 = (3.8043018722, 11.4129056165, 7.6086037444)
Atom 45 = (3.8043018722, 7.6086037444, 7.6086037444)
Atom 46 = (0.0000000000, 11.4129056165, 7.6086037444)
Atom 47 = (0.0000000000, 7.6086037444, 11.4129056165)
Atom 48 = (0.0000000000, 7.6086037444, 15.2172074887)
Atom 49 = (3.8043018722, 11.4129056165, 19.0215093609)
Atom 50 = (0.0000000000, 11.4129056165, 19.0215093609)
Atom 51 = (3.8043018722, 7.6086037444, 19.0215093609)
Atom 52 = (3.8043018722, 11.4129056165, 15.2172074887)
Atom 53 = (3.8043018722, 7.6086037444, 15.2172074887)
Atom 54 = (0.0000000000, 11.4129056165, 15.2172074887)
Atom 55 = (0.0000000000, 7.6086037444, 19.0215093609)
Atom 56 = (0.0000000000, 7.6086037444, 22.8258112331)
Atom 57 = (3.8043018722, 11.4129056165, 26.6301131053)
Atom 58 = (0.0000000000, 11.4129056165, 26.6301131053)
Atom 59 = (3.8043018722, 7.6086037444, 26.6301131053)
Atom 60 = (3.8043018722, 11.4129056165, 22.8258112331)
Atom 61 = (3.8043018722, 7.6086037444, 22.8258112331)
Atom 62 = (0.0000000000, 11.4129056165, 22.8258112331)
Atom 63 = (0.0000000000, 7.6086037444, 26.6301131053)
Atom 64 = (0.0000000000, 15.2172074887, 0.0000000000)
Atom 65 = (3.8043018722, 19.0215093609, 3.8043018722)
Atom 66 = (0.0000000000, 19.0215093609, 3.8043018722)
Atom 67 = (3.8043018722, 15.2172074887, 3.8043018722)
Atom 68 = (3.8043018722, 19.0215093609, 0.0000000000)
Atom 69 = (3.8043018722, 15.2172074887, 0.0000000000)
Atom 70 = (0.0000000000, 19.0215093609, 0.0000000000)
Atom 71 = (0.0000000000, 15.2172074887, 3.8043018722)
Atom 72 = (0.0000000000, 15.2172074887, 7.6086037444)
Atom 73 = (3.8043018722, 19.0215093609, 11.4129056165)
Atom 74 = (0.0000000000, 19.0215093609, 11.4129056165)
Atom 75 = (3.8043018722, 15.2172074887, 11.4129056165)
Atom 76 = (3.8043018722, 19.0215093609, 7.6086037444)
Atom 77 = (3.8043018722, 15.2172074887, 7.6086037444)
Atom 78 = (0.0000000000, 19.0215093609, 7.6086037444)
Atom 79 = (0.0000000000, 15.2172074887, 11.4129056165)
Atom 80 = (0.0000000000, 15.2172074887, 15.2172074887)
Atom 81 = (3.8043018722, 19.0215093609, 19.0215093609)
Atom 82 = (0.0000000000, 19.0215093609, 19.0215093609)
Atom 83 = (3.8043018722, 15.2172074887, 19.0215093609)
Atom 84 = (3.8043018722, 19.0215093609, 15.2172074887)
Atom 85 = (3.8043018722, 15.2172074887, 15.2172074887)
Atom 86 = (0.0000000000, 19.0215093609, 15.2172074887)
Atom 87 = (0.0000000000, 15.2172074887, 19.0215093609)
Atom 88 = (0.0000000000, 15.2172074887, 22.8258112331)
Atom 89 = (3.8043018722, 19.0215093609, 26.6301131053)
Atom 90 = (0.0000000000, 19.0215093609, 26.6301131053)
Atom 91 = (3.8043018722, 15.2172074887, 26.6301131053)
Atom 92 = (3.8043018722, 19.0215093609, 22.8258112331)
Atom 93 = (3.8043018722, 15.2172074887, 22.8258112331)
Atom 94 = (0.0000000000, 19.0215093609, 22.8258112331)
Atom 95 = (0.0000000000, 15.2172074887, 26.6301131053)
Atom 96 = (0.0000000000, 22.8258112331, 0.0000000000)
Atom 97 = (3.8043018722, 26.6301131053, 3.8043018722)
Atom 98 = (0.0000000000, 26.6301131053, 3.8043018722)
Atom 99 = (3.8043018722, 22.8258112331, 3.8043018722)
Atom 100 = (3.8043018722, 26.6301131053, 0.0000000000)
Atom 101 = (3.8043018722, 22.8258112331, 0.0000000000)
Atom 102 = (0.0000000000, 26.6301131053, 0.0000000000)
Atom 103 = (0.0000000000, 22.8258112331, 3.8043018722)
Atom 104 = (0.0000000000, 22.8258112331, 7.6086037444)
Atom 105 = (3.8043018722, 26.6301131053, 11.4129056165)
Atom 106 = (0.0000000000, 26.6301131053, 11.4129056165)
Atom 107 = (3.8043018722, 22.8258112331, 11.4129056165)
Atom 108 = (3.8043018722, 26.6301131053, 7.6086037444)
Atom 109 = (3.8043018722, 22.8258112331, 7.6086037444)
Atom 110 = (0.0000000000, 26.6301131053, 7.6086037444)
Atom 111 = (0.0000000000, 22.8258112331, 11.4129056165)
Atom 112 = (0.0000000000, 22.8258112331, 15.2172074887)
Atom 113 = (3.8043018722, 26.6301131053, 19.0215093609)
Atom 114 = (0.0000000000, 26.6301131053, 19.0215093609)
Atom 115 = (3.8043018722, 22.8258112331, 19.0215093609)
Atom 116 = (3.8043018722, 26.6301131053, 15.2172074887)
Atom 117 = (3.8043018722, 22.8258112331, 15.2172074887)
Atom 118 = (0.0000000000, 26.6301131053, 15.2172074887)
Atom 119 = (0.0000000000, 22.8258112331, 19.0215093609)
Atom 120 = (0.0000000000, 22.8258112331, 22.8258112331)
Atom 121 = (3.8043018722, 26.6301131053, 26.6301131053)
Atom 122 = (0.0000000000, 26.6301131053, 26.6301131053)
Atom 123 = (3.8043018722, 22.8258112331, 26.6301131053)
Atom 124 = (3.8043018722, 26.6301131053, 22.8258112331)
Atom 125 = (3.8043018722, 22.8258112331, 22.8258112331)
Atom 126 = (0.0000000000, 26.6301131053, 22.8258112331)
Atom 127 = (0.0000000000, 22.8258112331, 26.6301131053)
Atom 128 = (7.6086037444, 0.0000000000, 0.0000000000)
Atom 129 = (11.4129056165, 3.8043018722, 3.8043018722)
Atom 130 = (7.6086037444, 3.8043018722, 3.8043018722)
Atom 131 = (11.4129056165, 0.0000000000, 3.8043018722)
Atom 132 = (11.4129056165, 3.8043018722, 0.0000000000)
Atom 133 = (11.4129056165, 0.0000000000, 0.0000000000)
Atom 134 = (7.6086037444, 3.8043018722, 0.0000000000)
Atom 135 = (7.6086037444, 0.0000000000, 3.8043018722)
Atom 136 = (7.6086037444, 0.0000000000, 7.6086037444)
Atom 137 = (11.4129056165, 3.8043018722, 11.4129056165)
Atom 138 = (7.6086037444, 3.8043018722, 11.4129056165)
Atom 139 = (11.4129056165, 0.0000000000, 11.4129056165)
Atom 140 = (11.4129056165, 3.8043018722, 7.6086037444)
Atom 141 = (11.4129056165, 0.0000000000, 7.6086037444)
Atom 142 = (7.6086037444, 3.8043018722, 7.6086037444)
Atom 143 = (7.6086037444, 0.0000000000, 11.4129056165)
Atom 144 = (7.6086037444, 0.0000000000, 15.2172074887)
Atom 145 = (11.4129056165, 3.8043018722, 19.0215093609)
Atom 146 = (7.6086037444, 3.8043018722, 19.0215093609)
Atom 147 = (11.4129056165, 0.0000000000, 19.0215093609)
Atom 148 = (11.4129056165, 3.8043018722, 15.2172074887)
Atom 149 = (11.4129056165, 0.0000000000, 15.2172074887)
Atom 150 = (7.6086037444, 3.8043018722, 15.2172074887)
Atom 151 = (7.6086037444, 0.0000000000, 19.0215093609)
Atom 152 = (7.6086037444, 0.0000000000, 22.8258112331)
Atom 153 = (11.4129056165, 3.8043018722, 26.6301131053)
Atom 154 = (7.6086037444, 3.8043018722, 26.6301131053)
Atom 155 = (11.4129056165, 0.0000000000, 26.6301131053)
Atom 156 = (11.4129056165, 3.8043018722, 22.8258112331)
Atom 157 = (11.4129056165, 0.0000000000, 22.8258112331)
Atom 158 = (7.6086037444, 3.8043018722, 22.8258112331)
Atom 159 = (7.6086037444, 0.0000000000, 26.6301131053)
Atom 160 = (7.6086037444, 7.6086037444, 0.0000000000)
Atom 161 = (11.4129056165, 11.4129056165, 3.8043018722)
Atom 162 = (7.6086037444, 11.4129056165, 3.8043018722)
Atom 163 = (11.4129056165, 7.6086037444, 3.8043018722)
Atom 164 = (11.4129056165, 11.4129056165, 0.0000000000)
Atom 165 = (11.4129056165, 7.6086037444, 0.0000000000)
Atom 166 = (7.6086037444, 11.4129056165, 0.0000000000)
Atom 167 = (7.6086037444, 7.6086037444, 3.8043018722)
Atom 168 = (7.6086037444, 7.6086037444, 7.6086037444)
Atom 169 = (11.4129056165, 11.4129056165, 11.4129056165)
Atom 170 = (7.6086037444, 11.4129056165, 11.4129056165)
Atom 171 = (11.4129056165, 7.6086037444, 11.4129056165)
Atom 172 = (11.4129056165, 11.4129056165, 7.6086037444)
Atom 173 = (11.4129056165, 7.6086037444, 7.6086037444)
Atom 174 = (7.6086037444, 11.4129056165, 7.6086037444)
Atom 175 = (7.6086037444, 7.6086037444, 11.4129056165)
Atom 176 = (7.6086037444, 7.6086037444, 15.2172074887)
Atom 177 = (11.4129056165, 11.4129056165, 19.0215093609)
Atom 178 = (7.6086037444, 11.4129056165, 19.0215093609)
Atom 179 = (11.4129056165, 7.6086037444, 19.0215093609)
Atom 180 = (11.4129056165, 11.4129056165, 15.2172074887)
Atom 181 = (11.4129056165, 7.6086037444, 15.2172074887)
Atom 182 = (7.6086037444, 11.4129056165, 15.2172074887)
Atom 183 = (7.6086037444, 7.6086037444, 19.0215093609)
Atom 184 = (7.6086037444, 7.6086037444, 22.8258112331)
Atom 185 = (11.4129056165, 11.4129056165, 26.6301131053)
Atom 186 = (7.6086037444, 11.4129056165, 26.6301131053)
Atom 187 = (11.4129056165, 7.6086037444, 26.6301131053)
Atom 188 = (11.4129056165, 11.4129056165, 22.8258112331)
Atom 189 = (11.4129056165, 7.6086037444, 22.8258112331)
Atom 190 = (7.6086037444, 11.4129056165, 22.8258112331)
Atom 191 = (7.6086037444, 7.6086037444, 26.6301131053)
Atom 192 = (7.6086037444, 15.2172074887, 0.0000000000)
Atom 193 = (11.4129056165, 19.0215093609, 3.8043018722)
Atom 194 = (7.6086037444, 19.0215093609, 3.8043018722)
Atom 195 = (11.4129056165, 15.2172074887, 3.8043018722)
Atom 196 = (11.4129056165, 19.0215093609, 0.0000000000)
Atom 197 = (11.4129056165, 15.2172074887, 0.0000000000)
Atom 198 = (7.6086037444, 19.0215093609, 0.0000000000)
Atom 199 = (7.6086037444, 15.2172074887, 3.8043018722)
Atom 200 = (7.6086037444, 15.2172074887, 7.6086037444)
Atom 201 = (11.4129056165, 19.0215093609, 11.4129056165)
Atom 202 = (7.6086037444, 19.0215093609, 11.4129056165)
Atom 203 = (11.4129056165, 15.2172074887, 11.4129056165)
Atom 204 = (11.4129056165, 19.0215093609, 7.6086037444)
Atom 205 = (11.4129056165, 15.2172074887, 7.6086037444)
Atom 206 = (7.6086037444, 19.0215093609, 7.6086037444)
Atom 207 = (7.6086037444, 15.2172074887, 11.4129056165)
Atom 208 = (7.6086037444, 15.2172074887, 15.2172074887)
Atom 209 = (11.4129056165, 19.0215093609, 19.0215093609)
Atom 210 = (7.6086037444, 19.0215093609, 19.0215093609)
Atom 211 = (11.4129056165, 15.2172074887, 19.0215093609)
Atom 212 = (11.4129056165, 19.0215093609, 15.2172074887)
Atom 213 = (11.4129056165, 15.2172074887, 15.2172074887)
Atom 214 = (7.6086037444, 19.0215093609, 15.2172074887)
Atom 215 = (7.6086037444, 15.2172074887, 19.0215093609)
Atom 216 = (7.6086037444, 15.2172074887, 22.8258112331)
Atom 217 = (11.4129056165, 19.0215093609, 26.6301131053)
Atom 218 = (7.6086037444, 19.0215093609, 26.6301131053)
Atom 219 = (11.4129056165, 15.2172074887, 26.6301131053)
Atom 220 = (11.4129056165, 19.0215093609, 22.8258112331)
Atom 221 = (11.4129056165, 15.2172074887, 22.8258112331)
Atom 222 = (7.6086037444, 19.0215093609, 22.8258112331)
Atom 223 = (7.6086037444, 15.2172074887, 26.6301131053)
Atom 224 = (7.6086037444, 22.8258112331, 0.0000000000)
Atom 225 = (11.4129056165, 26.6301131053, 3.8043018722)
Atom 226 = (7.6086037444, 26.6301131053, 3.8043018722)
Atom 227 = (11.4129056165, 22.8258112331, 3.8043018722)
Atom 228 = (11.4129056165, 26.6301131053, 0.0000000000)
Atom 229 = (11.4129056165, 22.8258112331, 0.0000000000)
Atom 230 = (7.6086037444, 26.6301131053, 0.0000000000)
Atom 231 = (7.6086037444, 22.8258112331, 3.8043018722)
Atom 232 = (7.6086037444, 22.8258112331, 7.6086037444)
Atom 233 = (11.4129056165, 26.6301131053, 11.4129056165)
Atom 234 = (7.6086037444, 26.6301131053, 11.4129056165)
Atom 235 = (11.4129056165, 22.8258112331, 11.4129056165)
Atom 236 = (11.4129056165, 26.6301131053, 7.6086037444)
Atom 237 = (11.4129056165, 22.8258112331, 7.6086037444)
Atom 238 = (7.6086037444, 26.6301131053, 7.6086037444)
Atom 239 = (7.6086037444, 22.8258112331, 11.4129056165)
Atom 240 = (7.6086037444, 22.8258112331, 15.2172074887)
Atom 241 = (11.4129056165, 26.6301131053, 19.0215093609)
Atom 242 = (7.6086037444, 26.6301131053, 19.0215093609)
Atom 243 = (11.4129056165, 22.8258112331, 19.0215093609)
Atom 244 = (11.4129056165, 26.6301131053, 15.2172074887)
Atom 245 = (11.4129056165, 22.8258112331, 15.2172074887)
Atom 246 = (7.6086037444, 26.6301131053, 15.2172074887)
Atom 247 = (7.6086037444, 22.8258112331, 19.0215093609)
Atom 248 = (7.6086037444, 22.8258112331, 22.8258112331)
Atom 249 = (11.4129056165, 26.6301131053, 26.6301131053)
Atom 250 = (7.6086037444, 26.6301131053, 26.6301131053)
Atom 251 = (11.4129056165, 22.8258112331, 26.6301131053)
Atom 252 = (11.4129056165, 26.6301131053, 22.8258112331)
Atom 253 = (11.4129056165, 22.8258112331, 22.8258112331)
Atom 254 = (7.6086037444, 26.6301131053, 22.8258112331)
Atom 255 = (7.6086037444, 22.8258112331, 26.6301131053)
Atom 256 = (15.2172074887, 0.0000000000, 0.0000000000)
Atom 257 = (19.0215093609, 3.8043018722, 3.8043018722)
Atom 258 = (15.2172074887, 3.8043018722, 3.8043018722)
Atom 259 = (19.0215093609, 0.0000000000, 3.8043018722)
Atom 260 = (19.0215093609, 3.8043018722, 0.0000000000)
Atom 261 = (19.0215093609, 0.0000000000, 0.0000000000)
Atom 262 = (15.2172074887, 3.8043018722, 0.0000000000)
Atom 263 = (15.2172074887, 0.0000000000, 3.8043018722)
Atom 264 = (15.2172074887, 0.0000000000, 7.6086037444)
Atom 265 = (19.0215093609, 3.8043018722, 11.4129056165)
Atom 266 = (15.2172074887, 3.8043018722, 11.4129056165)
Atom 267 = (19.0215093609, 0.0000000000, 11.4129056165)
Atom 268 = (19.0215093609, 3.8043018722, 7.6086037444)
Atom 269 = (19.0215093609, 0.0000000000, 7.6086037444)
Atom 270 = (15.2172074887, 3.8043018722, 7.6086037444)
Atom 271 = (15.2172074887, 0.0000000000, 11.4129056165)
Atom 272 = (15.2172074887, 0.0000000000, 15.2172074887)
Atom 273 = (19.0215093609, 3.8043018722, 19.0215093609)
Atom 274 = (15.2172074887, 3.8043018722, 19.0215093609)
Atom 275 = (19.0215093609, 0.0000000000, 19.0215093609)
Atom 276 = (19.0215093609, 3.8043018722, 15.2172074887)
Atom 277 = (19.0215093609, 0.0000000000, 15.2172074887)
Atom 278 = (15.2172074887, 3.8043018722, 15.2172074887)
Atom 279 = (15.2172074887, 0.0000000000, 19.0215093609)
Atom 280 = (15.2172074887, 0.0000000000, 22.8258112331)
Atom 281 = (19.0215093609, 3.8043018722, 26.6301131053)
Atom 282 = (15.2172074887, 3.8043018722, 26.6301131053)
Atom 283 = (19.0215093609, 0.0000000000, 26.6301131053)
Atom 284 = (19.0215093609, 3.8043018722, 22.8258112331)
Atom 285 = (19.0215093609, 0.0000000000, 22.8258112331)
Atom 286 = (15.2172074887, 3.8043018722, 22.8258112331)
Atom 287 = (15.2172074887, 0.0000000000, 26.6301131053)
Atom 288 = (15.2172074887, 7.6086037444, 0.0000000000)
Atom 289 = (19.0215093609, 11.4129056165, 3.8043018722)
Atom 290 = (15.2172074887, 11.4129056165, 3.8043018722)
Atom 291 = (19.0215093609, 7.6086037444, 3.8043018722)
Atom 292 = (19.0215093609, 11.4129056165, 0.0000000000)
Atom 293 = (19.0215093609, 7.6086037444, 0.0000000000)
Atom 294 = (15.2172074887, 11.4129056165, 0.0000000000)
Atom 295 = (15.2172074887, 7.6086037444, 3.8043018722)
Atom 296 = (15.2172074887, 7.6086037444, 7.6086037444)
Atom 297 = (19.0215093609, 11.4129056165, 11.4129056165)
Atom 298 = (15.2172074887, 11.4129056165, 11.4129056165)
Atom 299 = (19.0215093609, 7.6086037444, 11.4129056165)
Atom 300 = (19.0215093609, 11.4129056165, 7.6086037444)
Atom 301 = (19.0215093609, 7.6086037444, 7.6086037444)
Atom 302 = (15.2172074887, 11.4129056165, 7.6086037444)
Atom 303 = (15.2172074887, 7.6086037444, 11.4129056165)
Atom 304 = (15.2172074887, 7.6086037444, 15.2172074887)
Atom 305 = (19.0215093609, 11.4129056165, 19.0215093609)
Atom 306 = (15.2172074887, 11.4129056165, 19.0215093609)
Atom 307 = (19.0215093609, 7.6086037444, 19.0215093609)
Atom 308 = (19.0215093609, 11.4129056165, 15.2172074887)
Atom 309 = (19.0215093609, 7.6086037444, 15.2172074887)
Atom 310 = (15.2172074887, 11.4129056165, 15.2172074887)
Atom 311 = (15.2172074887, 7.6086037444, 19.0215093609)
Atom 312 = (15.2172074887, 7.6086037444, 22.8258112331)
Atom 313 = (19.0215093609, 11.4129056165, 26.6301131053)
Atom 314 = (15.2172074887, 11.4129056165, 26.6301131053)
Atom 315 = (19.0215093609, 7.6086037444, 26.6301131053)
Atom 316 = (19.0215093609, 11.4129056165, 22.8258112331)
Atom 317 = (19.0215093609, 7.6086037444, 22.8258112331)
Atom 318 = (15.2172074887, 11.4129056165, 22.8258112331)
Atom 319 = (15.2172074887, 7.6086037444, 26.6301131053)
Atom 320 = (15.2172074887, 15.2172074887, 0.0000000000)
Atom 321 = (19.0215093609, 19.0215093609, 3.8043018722)
Atom 322 = (15.2172074887, 19.0215093609, 3.8043018722)
Atom 323 = (19.0215093609, 15.2172074887, 3.8043018722)
Atom 324 = (19.0215093609, 19.0215093609, 0.0000000000)
Atom 325 = (19.0215093609, 15.2172074887, 0.0000000000)
Atom 326 = (15.2172074887, 19.0215093609, 0.0000000000)
Atom 327 = (15.2172074887, 15.2172074887, 3.8043018722)
Atom 328 = (15.2172074887, 15.2172074887, 7.6086037444)
Atom 329 = (19.0215093609, 19.0215093609, 11.4129056165)
Atom 330 = (15.2172074887, 19.0215093609, 11.4129056165)
Atom 331 = (19.0215093609, 15.2172074887, 11.4129056165)
Atom 332 = (19.0215093609, 19.0215093609, 7.6086037444)
Atom 333 = (19.0215093609, 15.2172074887, 7.6086037444)
Atom 334 = (15.2172074887, 19.0215093609, 7.6086037444)
Atom 335 = (15.2172074887, 15.2172074887, 11.4129056165)
Atom 336 = (15.2172074887, 15.2172074887, 15.2172074887)
Atom 337 = (19.0215093609, 19.0215093609, 19.0215093609)
Atom 338 = (15.2172074887, 19.0215093609, 19.0215093609)
Atom 339 = (19.0215093609, 15.2172074887, 19.0215093609)
Atom 340 = (19.0215093609, 19.0215093609, 15.2172074887)
Atom 341 = (19.0215093609, 15.2172074887, 15.2172074887)
Atom 342 = (15.2172074887, 19.0215093609, 15.2172074887)
Atom 343 = (15.2172074887, 15.2172074887, 19.0215093609)
Atom 344 = (15.2172074887, 15.2172074887, 22.8258112331)
Atom 345 = (19.0215093609, 19.0215093609, 26.6301131053)
Atom 346 = (15.2172074887, 19.0215093609, 26.6301131053)
Atom 347 = (19.0215093609, 15.2172074887, 26.6301131053)
Atom 348 = (19.0215093609, 19.0215093609, 22.8258112331)
Atom 349 = (19.0215093609, 15.2172074887, 22.8258112331)
Atom 350 = (15.2172074887, 19.0215093609, 22.8258112331)
Atom 351 = (15.2172074887, 15.2172074887, 26.6301131053)
Atom 352 = (15.2172074887, 22.8258112331, 0.0000000000)
Atom 353 = (19.0215093609, 26.6301131053, 3.8043018722)
Atom 354 = (15.2172074887, 26.6301131053, 3.8043018722)
Atom 355 = (19.0215093609, 22.8258112331, 3.8043018722)
Atom 356 = (19.0215093609, 26.6301131053, 0.0000000000)
Atom 357 = (19.0215093609, 22.8258112331, 0.0000000000)
Atom 358 = (15.2172074887, 26.6301131053, 0.0000000000)
Atom 359 = (15.2172074887, 22.8258112331, 3.8043018722)
Atom 360 = (15.2172074887, 22.8258112331, 7.6086037444)
Atom 361 = (19.0215093609, 26.6301131053, 11.4129056165)
Atom 362 = (15.2172074887, 26.6301131053, 11.4129056165)
Atom 363 = (19.0215093609, 22.8258112331, 11.4129056165)
Atom 364 = (19.0215093609, 26.6301131053, 7.6086037444)
Atom 365 = (19.0215093609, 22.8258112331, 7.6086037444)
Atom 366 = (15.2172074887, 26.6301131053, 7.6086037444)
Atom 367 = (15.2172074887, 22.8258112331, 11.4129056165)
Atom 368 = (15.2172074887, 22.8258112331, 15.2172074887)
Atom 369 = (19.0215093609, 26.6301131053, 19.0215093609)
Atom 370 = (15.2172074887, 26.6301131053, 19.0215093609)
Atom 371 = (19.0215093609, 22.8258112331, 19.0215093609)
Atom 372 = (19.0215093609, 26.6301131053, 15.2172074887)
Atom 373 = (19.0215093609, 22.8258112331, 15.2172074887)
Atom 374 = (15.2172074887, 26.6301131053, 15.2172074887)
Atom 375 = (15.2172074887, 22.8258112331, 19.0215093609)
Atom 376 = (15.2172074887, 22.8258112331, 22.8258112331)
Atom 377 = (19.0215093609, 26.6301131053, 26.6301131053)
Atom 378 = (15.2172074887, 26.6301131053, 26.6301131053)
Atom 379 = (19.0215093609, 22.8258112331, 26.6301131053)
Atom 380 = (19.0215093609, 26.6301131053, 22.8258112331)
Atom 381 = (19.0215093609, 22.8258112331, 22.8258112331)
Atom 382 = (15.2172074887, 26.6301131053, 22.8258112331)
Atom 383 = (15.2172074887, 22.8258112331, 26.6301131053)
Atom 384 = (22.8258112331, 0.0000000000, 0.0000000000)
Atom 385 = (26.6301131053, 3.8043018722, 3.8043018722)
Atom 386 = (22.8258112331, 3.8043018722, 3.8043018722)
Atom 387 = (26.6301131053, 0.0000000000, 3.8043018722)
Atom 388 = (26.6301131053, 3.8043018722, 0.0000000000)
Atom 389 = (26.6301131053, 0.0000000000, 0.0000000000)
Atom 390 = (22.8258112331, 3.8043018722, 0.0000000000)
Atom 391 = (22.8258112331, 0.0000000000, 3.8043018722)
Atom 392 = (22.8258112331, 0.0000000000, 7.6086037444)
Atom 393 = (26.6301131053, 3.8043018722, 11.4129056165)
Atom 394 = (22.8258112331, 3.8043018722, 11.4129056165)
Atom 395 = (26.6301131053, 0.0000000000, 11.4129056165)
Atom 396 = (26.6301131053, 3.8043018722, 7.6086037444)
Atom 397 = (26.6301131053, 0.0000000000, 7.6086037444)
Atom 398 = (22.8258112331, 3.8043018722, 7.6086037444)
Atom 399 = (22.8258112331, 0.0000000000, 11.4129056165)
Atom 400 = (22.8258112331, 0.0000000000, 15.2172074887)
Atom 401 = (26.6301131053, 3.8043018722, 19.0215093609)
Atom 402 = (22.8258112331, 3.8043018722, 19.0215093609)
Atom 403 = (26.6301131053, 0.0000000000, 19.0215093609)
Atom 404 = (26.6301131053, 3.8043018722, 15.2172074887)
Atom 405 = (26.6301131053, 0.0000000000, 15.2172074887)
Atom 406 = (22.8258112331, 3.8043018722, 15.2172074887)
Atom 407 = (22.8258112331, 0.0000000000, 19.0215093609)
Atom 408 = (22.8258112331, 0.0000000000, 22.8258112331)
Atom 409 = (26.6301131053, 3.8043018722, 26.6301131053)
Atom 410 = (22.8258112331, 3.8043018722, 26.6301131053)
Atom 411 = (26.6301131053, 0.0000000000, 26.6301131053)
Atom 412 = (26.6301131053, 3.8043018722, 22.8258112331)
Atom 413 = (26.6301131053, 0.0000000000, 22.8258112331)
Atom 414 = (22.8258112331, 3.8043018722, 22.8258112331)
Atom 415 = (22.8258112331, 0.0000000000, 26.6301131053)
Atom 416 = (22.8258112331, 7.6086037444, 0.0000000000)
Atom 417 = (26.6301131053, 11.4129056165, 3.8043018722)
Atom 418 = (22.8258112331, 11.4129056165, 3.8043018722)
Atom 419 = (26.6301131053, 7.6086037444, 3.8043018722)
Atom 420 = (26.6301131053, 11.4129056165, 0.0000000000)
Atom 421 = (26.6301131053, 7.6086037444, 0.0000000000)
Atom 422 = (22.8258112331, 11.4129056165, 0.0000000000)
Atom 423 = (22.8258112331, 7.6086037444, 3.8043018722)
Atom 424 = (22.8258112331, 7.6086037444, 7.6086037444)
Atom 425 = (26.6301131053, 11.4129056165, 11.4129056165)
Atom 426 = (22.8258112331, 11.4129056165, 11.4129056165)
Atom 427 = (26.6301131053, 7.6086037444, 11.4129056165)
Atom 428 = (26.6301131053, 11.4129056165, 7.6086037444)
Atom 429 = (26.6301131053, 7.6086037444, 7.6086037444)
Atom 430 = (22.8258112331, 11.4129056165, 7.6086037444)
Atom 431 = (22.8258112331, 7.6086037444, 11.4129056165)
Atom 432 = (22.8258112331, 7.6086037444, 15.2172074887)
Atom 433 = (26.6301131053, 11.4129056165, 19.0215093609)
Atom 434 = (22.8258112331, 11.4129056165, 19.0215093609)
Atom 435 = (26.6301131053, 7.6086037444, 19.0215093609)
Atom 436 = (26.6301131053, 11.4129056165, 15.2172074887)
Atom 437 = (26.6301131053, 7.6086037444, 15.2172074887)
Atom 438 = (22.8258112331, 11.4129056165, 15.2172074887)
Atom 439 = (22.8258112331, 7.6086037444, 19.0215093609)
Atom 440 = (22.8258112331, 7.6086037444, 22.8258112331)
Atom 441 = (26.6301131053, 11.4129056165, 26.6301131053)
Atom 442 = (22.8258112331, 11.4129056165, 26.6301131053)
Atom 443 = (26.6301131053, 7.6086037444, 26.6301131053)
Atom 444 = (26.6301131053, 11.4129056165, 22.8258112331)
Atom 445 = (26.6301131053, 7.6086037444, 22.8258112331)
Atom 446 = (22.8258112331, 11.4129056165, 22.8258112331)
Atom 447 = (22.8258112331, 7.6086037444, 26.6301131053)
Atom 448 = (22.8258112331, 15.2172074887, 0.0000000000)
Atom 449 = (26.6301131053, 19.0215093609, 3.8043018722)
Atom 450 = (22.8258112331, 19.0215093609, 3.8043018722)
Atom 451 = (26.6301131053, 15.2172074887, 3.8043018722)
Atom 452 = (26.6301131053, 19.0215093609, 0.0000000000)
Atom 453 = (26.6301131053, 15.2172074887, 0.0000000000)
Atom 454 = (22.8258112331, 19.0215093609, 0.0000000000)
Atom 455 = (22.8258112331, 15.2172074887, 3.8043018722)
Atom 456 = (22.8258112331, 15.2172074887, 7.6086037444)
Atom 457 = (26.6301131053, 19.0215093609, 11.4129056165)
Atom 458 = (22.8258112331, 19.0215093609, 11.4129056165)
Atom 459 = (26.6301131053, 15.2172074887, 11.4129056165)
Atom 460 = (26.6301131053, 19.0215093609, 7.6086037444)
Atom 461 = (26.6301131053, 15.2172074887, 7.6086037444)
Atom 462 = (22.8258112331, 19.0215093609, 7.6086037444)
Atom 463 = (22.8258112331, 15.2172074887, 11.4129056165)
Atom 464 = (22.8258112331, 15.2172074887, 15.2172074887)
Atom 465 = (26.6301131053, 19.0215093609, 19.0215093609)
Atom 466 = (22.8258112331, 19.0215093609, 19.0215093609)
Atom 467 = (26.6301131053, 15.2172074887, 19.0215093609)
Atom 468 = (26.6301131053, 19.0215093609, 15.2172074887)
Atom 469 = (26.6301131053, 15.2172074887, 15.2172074887)
Atom 470 = (22.8258112331, 19.0215093609, 15.2172074887)
Atom 471 = (22.8258112331, 15.2172074887, 19.0215093609)
Atom 472 = (22.8258112331, 15.2172074887, 22.8258112331)
Atom 473 = (26.6301131053, 19.0215093609, 26.6301131053)
Atom 474 = (22.8258112331, 19.0215093609, 26.6301131053)
Atom 475 = (26.6301131053, 15.2172074887, 26.6301131053)
Atom 476 = (26.6301131053, 19.0215093609, 22.8258112331)
Atom 477 = (26.6301131053, 15.2172074887, 22.8258112331)
Atom 478 = (22.8258112331, 19.0215093609, 22.8258112331)
Atom 479 = (22.8258112331, 15.2172074887, 26.6301131053)
Atom 480 = (22.8258112331, 22.8258112331, 0.0000000000)
Atom 481 = (26.6301131053, 26.6301131053, 3.8043018722)
Atom 482 = (22.8258112331, 26.6301131053, 3.8043018722)
Atom 483 = (26.6301131053, 22.8258112331, 3.8043018722)
Atom 484 = (26.6301131053, 26.6301131053, 0.0000000000)
Atom 485 = (26.6301131053, 22.8258112331, 0.0000000000)
Atom 486 = (22.8258112331, 26.6301131053, 0.0000000000)
Atom 487 = (22.8258112331, 22.8258112331, 3.8043018722)
Atom 488 = (22.8258112331, 22.8258112331, 7.6086037444)
Atom 489 = (26.6301131053, 26.6301131053, 11.4129056165)
Atom 490 = (22.8258112331, 26.6301131053, 11.4129056165)
Atom 491 = (26.6301131053, 22.8258112331, 11.4129056165)
Atom 492 = (26.6301131053, 26.6301131053, 7.6086037444)
Atom 493 = (26.6301131053, 22.8258112331, 7.6086037444)
Atom 494 = (22.8258112331, 26.6301131053, 7.6086037444)
Atom 495 = (22.8258112331, 22.8258112331, 11.4129056165)
Atom 496 = (22.8258112331, 22.8258112331, 15.2172074887)
Atom 497 = (26.6301131053, 26.6301131053, 19.0215093609)
Atom 498 = (22.8258112331, 26.6301131053, 19.0215093609)
Atom 499 = (26.6301131053, 22.8258112331, 19.0215093609)
Atom 500 = (26.6301131053, 26.6301131053, 15.2172074887)
Atom 501 = (26.6301131053, 22.8258112331, 15.2172074887)
Atom 502 = (22.8258112331, 26.6301131053, 15.2172074887)
Atom 503 = (22.8258112331, 22.8258112331, 19.0215093609)
Atom 504 = (22.8258112331, 22.8258112331, 22.8258112331)
Atom 505 = (26.6301131053, 26.6301131053, 26.6301131053)
Atom 506 = (22.8258112331, 26.6301131053, 26.6301131053)
Atom 507 = (26.6301131053, 22.8258112331, 26.6301131053)
Atom 508 = (26.6301131053, 26.6301131053, 22.8258112331)
Atom 509 = (26.6301131053, 22.8258112331, 22.8258112331)
Atom 510 = (22.8258112331, 26.6301131053, 22.8258112331)
Atom 511 = (22.8258112331, 22.8258112331, 26.6301131053)

Default periodic omega parameter = 0.0854823878

Using atomic-centered grid with Becke weight for periodic system

************************************* WARNING *************************************
 3 out of 5888 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************



Basis set:       ./tcbasis.ao
Total atoms:     512
Total charge:    0
Total electrons: 3072 (1536-alpha, 1536-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  5888
Total AO shells: 2560 (1280 S-shells; 1024 P-shells; 256 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -7931.789697720946 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

************************************* WARNING *************************************
 3 out of 5888 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************

Setting up the DFT grid...
Total weight summation is 28181.52673, which suppose to be the same as real space unit cell volume 28189.98689, the difference indicates how bad your result is.
| time to set the grid = 70.85 s
DFT grid points: 2616844 (5111 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.5394244059  -27486.5602425374  3068.0626138945  -3132.7020390382  221.87 0.00 2.46 214.24  -27486.5602425374   438.70  
|    2     0.1605641314     +14.3960395947  3068.9523332950  -3187.3574313224  4112.53 0.00 4.83 258.95  -27472.1642029427  4376.72  
|    3     0.2684003891      +7.5479949890  3067.9212551455  -3088.5519263685  4056.31 0.00 4.96 260.11  -27464.6162079537  4321.64  
|    4     0.0012282644     -11.8439818620  3068.7568793879  -3150.2406314995  3954.96 0.00 5.13 259.00  -27476.4601898157  4219.42  
|    5     0.0002486451      +0.0057528748  3068.7408171508  -3150.2059333379  2979.58 0.00 5.05 259.22  -27476.4544369409  3244.23  
|    6     0.0001035252      -0.0000260158  3068.7408722896  -3150.2411046628  2528.67 0.00 5.29 258.82  -27476.4544629567  2793.24  
|    7     0.0000140427      +0.0000821274  3068.7406347685  -3150.2545278835  2307.39 0.00 5.10 258.29  -27476.4543808293  2571.27  
|    8     0.0000069978      +0.0000920230  3068.7403351057  -3150.2569837393  1824.44 0.00 5.19 258.84  -27476.4542888063  2089.03  
|    9     0.0005825778      -0.0002746485  3068.7403351940  -3150.2575392284  4185.80 0.00 5.61 259.62  -27476.4545634548  4452.40  
|   10     0.0005784953      -0.0000142840  3068.7403714911  -3150.2575385271  1398.30 0.00 6.11 258.70  -27476.4545777387  1664.01  
|   11     0.0006153129      +0.0001348954  3068.7400333117  -3150.2573721884  1956.52 0.00 5.39 259.51  -27476.4544428433  2222.09  
|   12     0.0005012015      -0.0004011282  3068.7410750209  -3150.2578932552  2267.11 0.00 5.53 260.29  -27476.4548439715  2533.73  
|   13     0.0003388689      -0.0005517300  3068.7425238630  -3150.2586298375  2368.43 0.00 5.69 259.20  -27476.4553957015  2634.01  
|   14     0.0001094265      -0.0007417642  3068.7445114555  -3150.2596120192  2463.04 0.00 5.30 257.77  -27476.4561374658  2726.80  
|   15     0.0000004196      -0.0003577694  3068.7454369804  -3150.2600888231  2266.28 0.00 7.90 258.46  -27476.4564952352  2530.22  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -27476.4564952352 a.u.
| WARNING: Final energy is higher than the lowest energy by    0.0036946.
HOMO-LUMO GAP: 9.473 eV
CENTER OF MASS: {7.046025, 7.046025, 7.046025} ANGS
DIPOLE MOMENT: {0.166941, 0.174317, 0.110231} (|D| = 0.265342) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 42959.83 sec 

| Job finished: Mon Oct  7 01:34:55 2024



==> anc/files/timings/comparison_to_molecular/LiF/4x_supercell/tcbasis.ao <==

### def2-SVP without the most diffuse s function on Li

ATOM Li
S  5
    266.27785516             0.64920150325E-02
     40.069783447            0.47747863215E-01
      9.0559944389           0.20268796111
      2.4503009051           0.48606574817
      0.72209571855          0.43626977955
S  1
      0.52810884721E-01      1.0000000
P  2
      1.4500000              0.2586000
      0.3000000              1.0000000
P  1
      0.0820000              1.0000000

ATOM F
S  5
   2894.8325990             -0.53408255515E-02
    435.41939120            -0.39904258866E-01
     98.843328866           -0.17912768038
     27.485198001           -0.46758090825
      8.5405498171          -0.44653131020
S  1
      1.0654578038           1.0000000
S  1
      0.33247346748          1.0000000
P  3
     22.696633924           -0.45212874436E-01
      4.9872339257          -0.23754317067
      1.3491613954          -0.51287353587
P  1
      0.34829881977          1.0000000
D  1
      1.4000000              1.0000000



==> anc/files/timings/comparison_to_molecular/LiF/cell_dims <==
  4.02630   0.00000   0.00000
  0.00000   4.02630   0.00000
  0.00000   0.00000   4.02630


==> anc/files/timings/comparison_to_molecular/LiF/supercell_builder.py <==
from ase.io import read, write
from ase.build import make_supercell
from ase.geometry import cell_to_cellpar
import numpy as np

import sys

mulitiplier = int(sys.argv[1])

def build_supercell_with_lattice(xyz_file, expansion_factors, output_file, cell_dimensions):
    """
    Build a supercell from a unit cell in xyz format and defined lattice vectors.
    
    Parameters:
    xyz_file (str): Path to the input XYZ file.
    expansion_factors (tuple): Expansion along x, y, z directions (e.g., (2, 2, 2)).
    output_file (str): Path to save the expanded supercell.
    cell_dimensions (list of lists): Lattice vectors defining the unit cell.
                                     Example: [[a_x, a_y, a_z], [b_x, b_y, b_z], [c_x, c_y, c_z]]
    """
    # Read the unit cell from the xyz file
    unit_cell = read(xyz_file)
    
    # Set the unit cell dimensions (lattice vectors)
    unit_cell.set_cell(cell_dimensions)
    unit_cell.set_pbc(True)  # Enable periodic boundary conditions
    
    # Define the transformation matrix for the supercell expansion
    scaling_matrix = np.diag(expansion_factors)
    
    # Build the supercell
    supercell = make_supercell(unit_cell, scaling_matrix, wrap = False)
    
    # Save the supercell to a new XYZ file
    lattice_parameters = cell_to_cellpar(supercell.cell)  # a, b, c, α, β, γ
    a, b, c, alpha, beta, gamma = lattice_parameters
    
    # Create the comment line with lattice parameters
    comment_line = f"3D {a:.6f} {b:.6f} {c:.6f} {alpha:.6f} {beta:.6f} {gamma:.6f}"
    
    # Write the XYZ file with the comment line
    with open(output_file, 'w') as f:
        # Write the number of atoms
        f.write(f"{len(supercell)}\n")
        # Write the comment line
        f.write(comment_line + "\n")
        # Write atom positions
        for atom in supercell:
            f.write(f"{atom.symbol} {atom.x:.6f} {atom.y:.6f} {atom.z:.6f}\n")
    
    print(f"Supercell saved to {output_file} with lattice parameters: {comment_line}")

# Example usage:
# Lattice vectors for the unit cell
cell_dimensions = np.genfromtxt('cell_dims')

# Expand the unit cell by 2x along x, 2x along y, and 3x along z

build_supercell_with_lattice('unit_cell.xyz', (mulitiplier,mulitiplier,mulitiplier), f'{mulitiplier}x_supercell/geometry.xyz', cell_dimensions)



==> anc/files/timings/comparison_to_molecular/LiF/unit_cell.xyz <==
8

Li   0.00000   0.00000   0.00000
 F   2.01315   2.01315   2.01315
Li   0.00000   2.01315   2.01315
Li   2.01315   0.00000   2.01315
Li   2.01315   2.01315   0.00000
 F   2.01315   0.00000   0.00000
 F   0.00000   2.01315   0.00000
 F   0.00000   0.00000   2.01315


==> anc/files/timings/comparison_to_molecular/benzene/1x_supercell/geometry.xyz <==
12
3D 7.440000 9.550000 6.920000 90.000000 90.000000 90.000000
C 1.576660 4.324590 1.962630
C 1.006760 3.439300 2.874690
C 2.575860 3.883380 1.103860
H 1.273860 5.336890 1.877520
H 0.207700 3.758270 3.534860
H 3.020020 4.557610 0.400100
C 1.424140 2.116620 2.896140
C 2.993240 2.560700 1.125310
C 2.423340 1.675410 2.037370
H 0.979980 1.442400 3.599900
H 3.792300 2.241730 0.465140
H 2.726140 0.663120 2.122480


==> anc/files/timings/comparison_to_molecular/benzene/1x_supercell/tc_hf_mol.inp <==
method      hf
run         energy
basis       def2-SVP
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/1x_supercell/tc_hf_mol.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_hf_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 18:04:51 2024
| On fire-21-01 (available memory: 446782 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_hf_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc29918000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f12031e7000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f12031cb000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f1202de1000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f1202cf8000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f1201200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f1200ea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f1202cf2000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f1200e7d000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f11ff060000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f11fec06000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f11fe800000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f1202ce5000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f1202cdf000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f11febea000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f1202cd9000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f11a5eba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f11feb29000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f118b034000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f118ac88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f11888be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f11fea31000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f1188272000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f1187de1000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f11fea14000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f1187dac000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f1187ad9000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f1187a78000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f11879d4000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f1187590000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f1185923000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f1185600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f117ee00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f1174000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f1164200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f115d000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f113a800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f11391d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f1138e00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f1138bd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f1138600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f1138200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f1185903000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f117ed88000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f1137fd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f120329d000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f11858d9000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f11858b8000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f11855e1000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f1164193000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f11855cd000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f117ed34000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f1173fa1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f1164182000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f11640b3000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f11858aa000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f11855c8000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f11855c3000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f1164089000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f1138a5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f1164084000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f1134e00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f1138456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f1134c15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f115cfb8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f115cf72000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f113914f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f1134b4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f1164055000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f116404f000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f115cf64000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f115cf49000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f113912c000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f1134a0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f115cf31000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f1164048000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f1139118000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f1138a4d000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 16
|  AVAILABLE: 984
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_mol
| Random number seed: 1108562341

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_mol/geometry.molden
Using basis set: def2-svp
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       def2-svp
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 204.472387468511 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2692586499    -233.1215284000  0.00 0.01 0.00 0.00    -233.1215284000     0.01  
|    2     0.0851480290      +2.6301637450  0.01 0.02 0.00 0.00    -230.4913646550     0.03  
|    3     0.0322934100      -0.0565861737  0.01 0.02 0.00 0.00    -230.5479508287     0.03  
|    4     0.0080131506      -0.0040149780  0.01 0.02 0.00 0.00    -230.5519658067     0.03  
|    5     0.0008411487      -0.0003594611  0.01 0.02 0.00 0.00    -230.5523252679     0.03  
|    6     0.0001628310      -0.0000058520  0.01 0.02 0.00 0.00    -230.5523311199     0.03  
|    7     0.0000365849      -0.0000001176  0.01 0.01 0.00 0.00    -230.5523312375     0.02  
|    8     0.0000100748      -0.0000000105  0.01 0.01 0.00 0.00    -230.5523312479     0.02  
|    9     0.0000010343      -0.0000000027  0.01 0.02 0.01 0.00    -230.5523312506     0.03  
|   10     0.0000003035      +0.0000000000  0.01 0.01 0.01 0.00    -230.5523312506     0.02  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -230.5523312506 a.u.
HOMO-LUMO GAP: 12.806 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000003, 0.000004} (|D| = 0.000005) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 0.28 sec 

| Job finished: Sat Sep 28 18:04:58 2024



==> anc/files/timings/comparison_to_molecular/benzene/1x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       def2-SVP
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/1x_supercell/tc_hf_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 18:04:58 2024
| On fire-21-01 (available memory: 446756 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd499c1000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f3d6ad2a000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f3d6ad0e000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f3d6a924000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f3d6a83b000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f3d68c00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f3d688a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f3d6a835000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f3d6a80a000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f3d66a8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f3d66631000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f3d66400000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f3d6a7fd000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f3d6a7f7000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f3d6a7db000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f3d6a7d5000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f3d0daba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f3d6a712000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f3cf2c34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f3cf2888000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f3cf04be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f3cf03c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f3cefd7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f3cef8e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f3d6a6f3000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f3cef8b4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f3cef5e1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f3cef580000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f3cef4dc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f3cef098000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f3ced42b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f3ced000000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f3ce6800000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f3cdba00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f3ccbc00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f3cc4a00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f3ca2200000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f3ca0bd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f3ca0800000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f3ca05d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f3ca0000000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f3c9fc00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f3d66611000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f3ced3b3000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f3c9f9d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f3d6ade0000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f3ced389000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f3ced368000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f3ced349000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f3ced2dc000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f3d6a6d7000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f3ce67ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f3ce674d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f3ced2cb000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f3ccbb31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f3ced2bd000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f3d6660c000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f3ced2b8000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f3cecfd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f3ca045a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f3ced2b3000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f3c9c800000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f3c9fe56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f3c9c615000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f3cdb9b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f3ccbaeb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f3ccba69000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f3cc4935000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f3ca0ba2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f3ced2ab000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f3cecfc8000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f3ce6732000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f3ccba46000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f3c9c4da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f3cdb9a0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f3cecfc1000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f3ca0b8e000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f3ca0b81000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 17
|  AVAILABLE: 983
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 792805856

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382



Basis set:       def2-svp
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913562 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2817557454    -228.8489780254  0.22 1.03 0.00 0.00    -228.8489780254     1.25  
|    2     0.0957183952      +2.1825845888  1.59 2.25 0.01 0.00    -226.6663934366     3.85  
|    3     0.0471758794      -0.0517512989  1.51 2.15 0.01 0.00    -226.7181447355     3.67  
|    4     0.0147870552      -0.0076098751  1.44 2.01 0.01 0.00    -226.7257546106     3.45  
|    5     0.0007175383      -0.0011128780  1.37 1.90 0.01 0.00    -226.7268674886     3.27  
|    6     0.0002019806      -0.0000015434  1.13 1.51 0.01 0.00    -226.7268690320     2.65  
|    7     0.0000577402      -0.0000001942  1.00 1.35 0.01 0.00    -226.7268692262     2.35  
|    8     0.0000072550      -0.0000000220  0.88 1.19 0.01 0.00    -226.7268692482     2.08  
|    9     0.0000285837      +0.0000002312  1.55 2.29 0.01 0.00    -226.7268690169     3.85  
|   10     0.0000281117      -0.0000000001  0.74 0.82 0.02 0.00    -226.7268690170     1.57  
|   11     0.0000025309      -0.0000000026  0.93 1.23 0.01 0.00    -226.7268690197     2.17  
|   12     0.0000005336      -0.0000000001  0.79 0.91 0.01 0.00    -226.7268690198     1.71  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -226.7268690198 a.u.
HOMO-LUMO GAP: 8.171 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {-0.000000, 0.000003, 0.000004} (|D| = 0.000006) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 31.97 sec 

| Job finished: Sat Sep 28 18:05:40 2024



==> anc/files/timings/comparison_to_molecular/benzene/1x_supercell/tc_pbe0_mol.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/1x_supercell/tc_pbe0_mol.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe0_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 18:05:41 2024
| On fire-21-01 (available memory: 446772 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe0_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd05967000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fef9c74f000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fef9c733000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fef9c349000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fef9c260000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fef9a600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fef9a2a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fef9c25a000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fef9c22f000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fef9848b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fef98031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fef97e00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fef9c222000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fef9c21c000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fef9c200000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fef9c1fa000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fef3f4ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fef9c137000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fef24634000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fef24288000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fef21ebe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fef21dc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fef2177a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fef212e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fef9c118000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fef9c0e3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fef21016000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fef20fb5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fef20f11000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fef20acd000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fef1ee60000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fef1ea00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fef18200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fef0d400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007feefd600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007feef6400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007feed3c00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007feed25d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007feed2200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007feed1fd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007feed1a00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007feed1600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fef98011000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fef1ede8000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007feed13d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fef9c805000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fef1edbe000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fef1ed9d000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fef1ed7e000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fef1ed11000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fef1ecfd000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fef1eca9000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fef181a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fef1e9ef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007feefd531000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fef1e9e1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fef9c0d4000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fef9800c000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fef18177000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007feed1e5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fef1e9dc000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007feece200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007feed1856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007feece015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fef0d3b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fef18131000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007feefd4af000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007feef6335000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007feefd480000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fef1e9d2000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fef1e9c4000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007feefd465000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007feed25ae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007feecdeda000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fef0d3a0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007feefd45e000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007feefd44a000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007feed25a1000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 19
|  AVAILABLE: 981
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_mol
| Random number seed: 409433117

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_mol/geometry.molden
Using basis set: def2-svp
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       def2-svp
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 204.472387468511 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
| time to set the grid = 0.09 s
DFT grid points: 76912 (6409 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.0156701803    -233.2707570718    41.9928570534   -25.7548481838  0.00 0.01 0.00 0.08    -233.2707570718     0.09  
|    2     0.1153497257      +1.5470001597    42.0000334784   -26.4492055327  0.01 0.02 0.01 0.09    -231.7237569121     0.12  
|    3     0.1013589880      -0.0100908271    42.0000321224   -25.9359907136  0.01 0.02 0.02 0.08    -231.7338477391     0.13  
|    4     0.0064844885      -0.0769928838    42.0000308765   -26.1645913470  0.01 0.02 0.02 0.08    -231.8108406230     0.13  
|    5     0.0008949467      -0.0001834588    42.0000303905   -26.1690708460  0.01 0.02 0.01 0.08    -231.8110240818     0.11  
|    6     0.0003972480      -0.0000051269    42.0000303491   -26.1679653361  0.01 0.01 0.01 0.09    -231.8110292086     0.11  
|    7     0.0000611412      -0.0000007234    42.0000303563   -26.1679604384  0.01 0.01 0.01 0.08    -231.8110299321     0.11  
|    8     0.0000018779      -0.0000000193    42.0000303530   -26.1679502809  0.01 0.01 0.01 0.08    -231.8110299514     0.11  
|    9     0.0000003598      +0.0000000042    42.0000303530   -26.1679484136  0.01 0.02 0.01 0.08    -231.8110299472     0.11  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -231.8110299472 a.u.
HOMO-LUMO GAP: 7.162 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000011, 0.000007} (|D| = 0.000014) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 1.20 sec 

| Job finished: Sat Sep 28 18:05:49 2024



==> anc/files/timings/comparison_to_molecular/benzene/1x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/1x_supercell/tc_pbe0_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 18:05:49 2024
| On fire-21-01 (available memory: 446745 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd5b595000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f4c4f6fb000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f4c4f6df000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f4c4f2f5000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f4c4f20c000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f4c4d600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f4c4d2a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f4c4f206000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f4c4f1db000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f4c4b48b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f4c4b031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f4c4ae00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f4c4f1ce000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f4c4f1c8000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f4c4f1ac000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f4c4f1a6000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f4bf24ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f4c4f0e3000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f4bd7634000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f4bd7288000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f4bd4ebe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f4bd4dc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f4bd477a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f4bd42e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f4c4b014000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f4bd42b4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f4bd3fe1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f4bd3f80000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f4bd3edc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f4bd3a98000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f4bd1e2b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f4bd1a00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f4bcb200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f4bc0400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f4bb0600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f4ba9400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f4b86c00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f4b855d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f4b85200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f4b84fd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f4b84a00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f4b84600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f4bd1e0b000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f4bd1d93000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f4b843d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f4c4f7b1000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f4bd1d69000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f4bd1d48000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f4bd1d29000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f4bd1cbc000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f4bd1ca8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f4bcb1ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f4bcb14d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f4bd19ef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f4bb0531000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f4bd19e1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f4c4f0d2000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f4c4b00f000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f4bc03d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f4b84e5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f4bd19dc000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f4b81200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f4b84856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f4b81015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f4bb04e9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f4bb04a3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f4ba937e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f4b80f4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f4bc03a7000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f4bd19d2000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f4bd19c4000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f4bcb132000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f4bb0480000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f4b80e0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f4bb0468000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f4bc03a0000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f4bb0454000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f4bb0447000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 19
|  AVAILABLE: 981
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 1653792924

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913562 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 3318.64226, which suppose to be the same as real space unit cell volume 3318.01930, the difference indicates how bad your result is.
| time to set the grid = 0.14 s
DFT grid points: 76912 (6409 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.0278031420    -232.2119869146    41.9942622931   -25.7457045958  0.22 1.05 0.00 0.29    -232.2119869146     1.56  
|    2     0.1501980715      +1.4667245624    42.0000644126   -26.4936653834  1.58 2.29 0.01 0.36    -230.7452623522     4.24  
|    3     0.1379852624      +0.0103809973    42.0000930081   -25.8703418444  1.53 2.20 0.01 0.36    -230.7348813549     4.09  
|    4     0.0084765395      -0.1200281593    42.0000775552   -26.1610810850  1.51 2.12 0.01 0.36    -230.8549095142     3.99  
|    5     0.0011786467      -0.0003453162    42.0000766452   -26.1669586873  1.38 1.92 0.01 0.36    -230.8552548304     3.66  
|    6     0.0010974454      -0.0000060721    42.0000767745   -26.1657125255  1.22 1.66 0.01 0.36    -230.8552609025     3.25  
|    7     0.0000438075      -0.0000050117    42.0000767535   -26.1656654203  1.12 1.50 0.01 0.36    -230.8552659142     2.99  
|    8     0.0000042932      -0.0000000100    42.0000767532   -26.1656751537  0.89 1.15 0.01 0.36    -230.8552659242     2.40  
|    9     0.0000048263      +0.0000000130    42.0000767530   -26.1656733103  1.58 2.32 0.02 0.36    -230.8552659112     4.28  
|   10     0.0000002054      -0.0000000001    42.0000767531   -26.1656731690  0.75 0.87 0.02 0.36    -230.8552659114     2.01  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -230.8552659114 a.u.
HOMO-LUMO GAP: 6.011 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, 0.000005, 0.000002} (|D| = 0.000005) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 32.70 sec 

| Job finished: Sat Sep 28 18:06:32 2024



==> anc/files/timings/comparison_to_molecular/benzene/1x_supercell/tc_pbe_mol.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/1x_supercell/tc_pbe_mol.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 18:06:32 2024
| On fire-21-01 (available memory: 446747 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd73453000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f0c37ab5000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f0c37a99000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f0c376af000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f0c375c6000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f0c35a00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f0c356a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f0c375c0000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f0c37595000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f0c3388b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f0c33431000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f0c33200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f0c37588000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f0c37582000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f0c37566000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f0c37560000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f0bda8ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f0bda7f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f0bbf973000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f0bbf5c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f0bbd1fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f0bbd105000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f0bbcab9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f0bbc628000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f0c3753f000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f0c3750a000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f0bbc355000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f0bbc2f4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f0bbc250000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f0bbbe0c000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f0bba19f000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f0bb9e00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f0bb3600000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f0ba8800000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f0b98a00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f0b91800000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f0b6f000000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f0b6d9d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f0b6d600000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f0b6d3d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f0b6ce00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f0b6ca00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f0c374e4000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f0bba127000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f0b6c7d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f0c37b6b000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f0bba0fd000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f0c33410000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f0bba0de000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f0bb3593000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f0bba0ca000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f0bb353f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f0ba87a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f0bba0b9000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f0b98931000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f0c374d2000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f0c3340b000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f0bba0b4000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f0bb9dd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f0b6d25a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f0bba0ad000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f0b69600000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f0b6cc56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f0b69415000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f0b988e9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f0b988a3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f0b9177e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f0b6934a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f0b98874000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f0bb9dce000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f0bb9dc0000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f0b98859000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f0b9175b000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f0b6920f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f0b91743000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f0bb3536000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f0b98845000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f0b91736000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 21
|  AVAILABLE: 979
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_mol
| Random number seed: 1414511946

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_mol/geometry.molden
Using basis set: def2-svp
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       def2-svp
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 204.472387468511 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
| time to set the grid = 0.08 s
DFT grid points: 76912 (6409 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     3.9356359156    -232.8576110807    41.9928570534   -33.8769086967  0.00 0.00 0.00 0.07    -232.8576110807     0.08  
|    2     0.1485466389      +1.2512033829    42.0000286989   -34.9853041787  0.01 0.00 0.00 0.08    -231.6064076979     0.09  
|    3     0.1916604737      +0.0919595988    42.0000398581   -33.8419764189  0.01 0.00 0.01 0.08    -231.5144480991     0.09  
|    4     0.0136184919      -0.2626088070    42.0000344569   -34.4120574717  0.01 0.00 0.00 0.08    -231.7770569061     0.09  
|    5     0.0018939931      -0.0009952714    42.0000336698   -34.4271330892  0.01 0.00 0.01 0.08    -231.7780521775     0.09  
|    6     0.0009956588      -0.0000156712    42.0000336918   -34.4256966635  0.01 0.00 0.01 0.08    -231.7780678487     0.10  
|    7     0.0003023955      -0.0000043554    42.0000337119   -34.4258942157  0.01 0.00 0.02 0.08    -231.7780722041     0.11  
|    8     0.0000070261      -0.0000004963    42.0000337083   -34.4260637306  0.01 0.00 0.01 0.08    -231.7780727004     0.09  
|    9     0.0000024199      +0.0000000134    42.0000337083   -34.4260880516  0.01 0.00 0.01 0.08    -231.7780726871     0.09  
|   10     0.0000022821      -0.0000000000    42.0000337082   -34.4260873251  0.01 0.00 0.01 0.08    -231.7780726871     0.09  
|   11     0.0000003122      -0.0000000000    42.0000337082   -34.4260869198  0.01 0.00 0.03 0.08    -231.7780726871     0.12  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -231.7780726871 a.u.
HOMO-LUMO GAP: 5.218 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000001, -0.000014, 0.000008} (|D| = 0.000016) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 1.14 sec 

| Job finished: Sat Sep 28 18:06:40 2024



==> anc/files/timings/comparison_to_molecular/benzene/1x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/1x_supercell/tc_pbe_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 18:06:40 2024
| On fire-21-01 (available memory: 446751 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffe4b5d6000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f436976d000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f4369751000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f4369367000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f436927e000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f4367600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f43672a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f4369278000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f436924d000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f436548b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f4365031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f4364e00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f4369240000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f436923a000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f436921e000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f4369218000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f430c4ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f4369155000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f42f1634000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f42f1288000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f42eeebe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f42eedc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f42ee77a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f42ee2e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f4369136000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f4369101000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f42ee016000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f42edfb5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f42edf11000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f42edacd000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f42ebe60000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f42eba00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f42e5200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f42da400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f42ca600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f42c3400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f42a0c00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f429f5d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f429f200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f429efd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f429ea00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f429e600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f43690db000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f42ebde8000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f429e3d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f4369823000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f42ebdbe000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f4365010000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f42ebd9f000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f42ebd32000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f42ebd1e000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f42ebcca000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f42e51a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f42ebcb9000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f42ca531000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f42ebcab000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f43690d2000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f436500b000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f42eb9d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f429ee5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f42eb9d1000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f429b200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f429e856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f429b015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f42e5159000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f42da3ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f42ca4af000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f42c3335000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f42ca480000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f42eb9c5000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f42e514b000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f42e5130000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f42ca45d000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f429aeda000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f42da3a2000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f42ca456000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f429f5bd000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f42ca449000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 21
|  AVAILABLE: 979
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 1710551562

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 7.4400000000 A, b = 9.5500000000 A, c = 6.9200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(14.0595613487, 0.0000000000, 0.0000000000), (0.0000000000, 18.0468831827, 0.0000000000), (0.0000000000, 0.0000000000, 13.0769038350), 
Reciprocal space lattice vector in a.u.:
(0.4468976771, -0.0000000000, -0.0000000000), (0.0000000000, 0.3481590280, -0.0000000000), (0.0000000000, 0.0000000000, 0.4804795834), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)

Default periodic omega parameter = 0.1744276382

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     12
Total charge:    0
Total electrons: 42 (21-alpha, 21-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  120
Total AO shells: 54 (30 S-shells; 18 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 49.597247913562 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 3318.64226, which suppose to be the same as real space unit cell volume 3318.01930, the difference indicates how bad your result is.
| time to set the grid = 0.14 s
DFT grid points: 76912 (6409 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     3.9476576032    -232.8700275565    41.9942622931   -33.8646438065  0.22 0.00 0.00 0.30    -232.8700275565     0.52  
|    2     0.1811298653      +1.2660524731    42.0000573241   -34.9916366891  1.59 0.00 0.01 0.36    -231.6039750834     1.96  
|    3     0.2027558900      +0.0912435192    42.0001113181   -33.8367668676  1.55 0.00 0.01 0.36    -231.5127315643     1.92  
|    4     0.0136162312      -0.2651846560    42.0000818911   -34.4116483970  1.53 0.00 0.01 0.36    -231.7779162203     1.90  
|    5     0.0020098811      -0.0010144494    42.0000803664   -34.4264754595  1.42 0.00 0.01 0.36    -231.7789306697     1.79  
|    6     0.0021843792      -0.0000101974    42.0000805994   -34.4252183763  1.26 0.00 0.01 0.36    -231.7789408672     1.62  
|    7     0.0001833005      -0.0000193244    42.0000805514   -34.4252570714  1.19 0.00 0.01 0.36    -231.7789601916     1.56  
|    8     0.0000095530      -0.0000002370    42.0000805477   -34.4254703567  1.01 0.00 0.02 0.36    -231.7789604286     1.39  
|    9     0.0000142910      +0.0000000314    42.0000805462   -34.4254936843  1.59 0.00 0.02 0.36    -231.7789603972     1.98  
|   10     0.0000006254      -0.0000000011    42.0000805462   -34.4254943471  0.79 0.00 0.03 0.36    -231.7789603982     1.18  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -231.7789603982 a.u.
HOMO-LUMO GAP: 5.231 eV
CENTER OF MASS: {2.000000, 3.000000, 2.000000} ANGS
DIPOLE MOMENT: {0.000000, 0.000019, -0.000002} (|D| = 0.000019) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 16.02 sec 

| Job finished: Sat Sep 28 18:07:07 2024



==> anc/files/timings/comparison_to_molecular/benzene/2x_supercell/geometry.xyz <==
96
3D 14.880000 19.100000 13.840000 90.000000 90.000000 90.000000
C 1.576660 4.324590 1.962630
C 1.006760 3.439300 2.874690
C 2.575860 3.883380 1.103860
H 1.273860 5.336890 1.877520
H 0.207700 3.758270 3.534860
H 3.020020 4.557610 0.400100
C 1.424140 2.116620 2.896140
C 2.993240 2.560700 1.125310
C 2.423340 1.675410 2.037370
H 0.979980 1.442400 3.599900
H 3.792300 2.241730 0.465140
H 2.726140 0.663120 2.122480
C 1.576660 4.324590 8.882630
C 1.006760 3.439300 9.794690
C 2.575860 3.883380 8.023860
H 1.273860 5.336890 8.797520
H 0.207700 3.758270 10.454860
H 3.020020 4.557610 7.320100
C 1.424140 2.116620 9.816140
C 2.993240 2.560700 8.045310
C 2.423340 1.675410 8.957370
H 0.979980 1.442400 10.519900
H 3.792300 2.241730 7.385140
H 2.726140 0.663120 9.042480
C 1.576660 13.874590 1.962630
C 1.006760 12.989300 2.874690
C 2.575860 13.433380 1.103860
H 1.273860 14.886890 1.877520
H 0.207700 13.308270 3.534860
H 3.020020 14.107610 0.400100
C 1.424140 11.666620 2.896140
C 2.993240 12.110700 1.125310
C 2.423340 11.225410 2.037370
H 0.979980 10.992400 3.599900
H 3.792300 11.791730 0.465140
H 2.726140 10.213120 2.122480
C 1.576660 13.874590 8.882630
C 1.006760 12.989300 9.794690
C 2.575860 13.433380 8.023860
H 1.273860 14.886890 8.797520
H 0.207700 13.308270 10.454860
H 3.020020 14.107610 7.320100
C 1.424140 11.666620 9.816140
C 2.993240 12.110700 8.045310
C 2.423340 11.225410 8.957370
H 0.979980 10.992400 10.519900
H 3.792300 11.791730 7.385140
H 2.726140 10.213120 9.042480
C 9.016660 4.324590 1.962630
C 8.446760 3.439300 2.874690
C 10.015860 3.883380 1.103860
H 8.713860 5.336890 1.877520
H 7.647700 3.758270 3.534860
H 10.460020 4.557610 0.400100
C 8.864140 2.116620 2.896140
C 10.433240 2.560700 1.125310
C 9.863340 1.675410 2.037370
H 8.419980 1.442400 3.599900
H 11.232300 2.241730 0.465140
H 10.166140 0.663120 2.122480
C 9.016660 4.324590 8.882630
C 8.446760 3.439300 9.794690
C 10.015860 3.883380 8.023860
H 8.713860 5.336890 8.797520
H 7.647700 3.758270 10.454860
H 10.460020 4.557610 7.320100
C 8.864140 2.116620 9.816140
C 10.433240 2.560700 8.045310
C 9.863340 1.675410 8.957370
H 8.419980 1.442400 10.519900
H 11.232300 2.241730 7.385140
H 10.166140 0.663120 9.042480
C 9.016660 13.874590 1.962630
C 8.446760 12.989300 2.874690
C 10.015860 13.433380 1.103860
H 8.713860 14.886890 1.877520
H 7.647700 13.308270 3.534860
H 10.460020 14.107610 0.400100
C 8.864140 11.666620 2.896140
C 10.433240 12.110700 1.125310
C 9.863340 11.225410 2.037370
H 8.419980 10.992400 3.599900
H 11.232300 11.791730 0.465140
H 10.166140 10.213120 2.122480
C 9.016660 13.874590 8.882630
C 8.446760 12.989300 9.794690
C 10.015860 13.433380 8.023860
H 8.713860 14.886890 8.797520
H 7.647700 13.308270 10.454860
H 10.460020 14.107610 7.320100
C 8.864140 11.666620 9.816140
C 10.433240 12.110700 8.045310
C 9.863340 11.225410 8.957370
H 8.419980 10.992400 10.519900
H 11.232300 11.791730 7.385140
H 10.166140 10.213120 9.042480


==> anc/files/timings/comparison_to_molecular/benzene/2x_supercell/tc_hf_mol.inp <==
method      hf
run         energy
basis       def2-SVP
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/2x_supercell/tc_hf_mol.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_hf_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 18:07:07 2024
| On fire-21-01 (available memory: 446706 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_hf_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd9659e000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f0a4e746000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f0a4e72a000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f0a4e340000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f0a4e257000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f0a4c600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f0a4c2a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f0a4e251000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f0a4e226000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f0a4a48b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f0a4a031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f0a49e00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f0a4e219000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f0a4e213000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f0a4e1f7000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f0a4e1f1000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f09f14ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f0a4e12e000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f09d6634000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f09d6288000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f09d3ebe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f09d3dc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f09d377a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f09d32e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f0a4e10f000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f0a4e0da000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f09d3016000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f09d2fb5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f09d2f11000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f09d2acd000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f09d0e60000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f09d0a00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f09ca200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f09bf400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f09af600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f09a8400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f0985c00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f09845d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f0984200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f0983fd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f0983a00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f0983600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f0a4a011000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f09d0de8000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f09833d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f0a4e7fc000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f09d0dbe000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f09d0d9d000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f09d0d7e000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f09d0d11000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f09d0cfd000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f09d0ca9000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f09ca1a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f09d09ef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f09af531000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f09d09e1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f0a4a00a000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f09d09dc000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f09ca177000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f0983e5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f09d09d5000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f0980200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f0983856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f0980015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f09bf3b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f09ca131000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f09af4af000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f09a8335000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f09af480000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f09d09c9000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f09bf3aa000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f09af465000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f09845ae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f097feda000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f09af44d000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f09d09c0000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f098459a000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f098458d000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 21
|  AVAILABLE: 979
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_mol
| Random number seed: 741271967

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_mol/geometry.molden
Using basis set: def2-svp
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       def2-svp
Total atoms:     96
Total charge:    0
Total electrons: 336 (168-alpha, 168-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  960
Total AO shells: 432 (240 S-shells; 144 P-shells; 48 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 4320.899312716318 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2671169349   -1864.9721745120  0.02 0.09 0.05 0.00   -1864.9721745120     0.16  
|    2     0.0849099279     +21.0398160065  0.08 0.22 0.15 0.00   -1843.9323585055     0.46  
|    3     0.0321305755      -0.4525135710  0.07 0.21 0.10 0.00   -1844.3848720766     0.39  
|    4     0.0096181257      -0.0320993561  0.07 0.19 0.10 0.00   -1844.4169714327     0.36  
|    5     0.0008443873      -0.0028494679  0.06 0.18 0.11 0.00   -1844.4198209006     0.35  
|    6     0.0001799377      -0.0000471709  0.06 0.16 0.14 0.00   -1844.4198680716     0.37  
|    7     0.0000577885      -0.0000024758  0.05 0.14 0.17 0.00   -1844.4198705474     0.36  
|    8     0.0000101357      -0.0000003195  0.06 0.13 0.19 0.00   -1844.4198708669     0.39  
|    9     0.0000030126      -0.0000000080  0.08 0.23 0.15 0.00   -1844.4198708750     0.47  
|   10     0.0000012617      -0.0000000011  0.04 0.12 0.12 0.00   -1844.4198708760     0.28  
|   11     0.0000006524      -0.0000000000  0.04 0.11 0.20 0.00   -1844.4198708760     0.28  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -1844.4198708760 a.u.
HOMO-LUMO GAP: 12.754 eV
CENTER OF MASS: {5.720000, 7.775000, 5.460000} ANGS
DIPOLE MOMENT: {0.000010, -0.000023, 0.000037} (|D| = 0.000045) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 4.42 sec 

| Job finished: Sat Sep 28 18:07:18 2024



==> anc/files/timings/comparison_to_molecular/benzene/2x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       def2-SVP
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/2x_supercell/tc_hf_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 18:07:19 2024
| On fire-21-01 (available memory: 446685 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff1cb81000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f926e75b000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f926e73f000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f926e355000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f926e26c000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f926c600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f926c2a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f926e266000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f926e23b000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f926a48b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f926a031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f9269e00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f926e22e000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f926e228000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f926e20c000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f926e206000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f92114ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f926e143000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f91f6634000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f91f6288000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f91f3ebe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f91f3dc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f91f377a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f91f32e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f926e124000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f926e0ef000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f91f3016000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f91f2fb5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f91f2f11000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f91f2acd000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f91f0e60000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f91f0a00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f91ea200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f91df400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f91cf600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f91c8400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f91a5c00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f91a45d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f91a4200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f91a3fd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f91a3a00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f91a3600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f926a011000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f91f0de8000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f91a33d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f926e811000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f91f0dbe000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f91f0d9d000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f91f0d7e000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f91f0d11000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f926e0d3000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f91f0cbd000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f91ea1a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f91f0cac000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f91cf531000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f91f09f2000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f926a00c000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f91f09ed000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f91f09c3000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f91a3e5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f91ea19c000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f91a0200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f91a3856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f91a0015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f91ea154000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f91df3ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f91cf4af000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f91c8335000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f91cf480000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f91ea14e000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f91ea140000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f91cf465000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f91a45ae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f919feda000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f91df3a2000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f91ea137000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f91cf451000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f91cf444000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 21
|  AVAILABLE: 979
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 2079441892

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 14.8800000000 A, b = 19.1000000000 A, c = 13.8400000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(28.1191226973, 0.0000000000, 0.0000000000), (0.0000000000, 36.0937663655, 0.0000000000), (0.0000000000, 0.0000000000, 26.1538076701), 
Reciprocal space lattice vector in a.u.:
(0.2234488385, -0.0000000000, -0.0000000000), (0.0000000000, 0.1740795140, -0.0000000000), (0.0000000000, 0.0000000000, 0.2402397917), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)
Atom 12 = (2.9794553758, 8.1722901092, 16.7857367503)
Atom 13 = (1.9025005354, 6.4993345896, 18.5092802347)
Atom 14 = (4.8676695827, 7.3385241062, 15.1628967638)
Atom 15 = (2.4072463467, 10.0852597266, 16.6249021715)
Atom 16 = (0.3924960876, 7.1021004879, 19.7568206400)
Atom 17 = (5.7070102774, 8.6126340589, 13.8329832027)
Atom 18 = (2.6912343682, 3.9998318201, 18.5498148571)
Atom 19 = (5.6564034155, 4.8390213368, 15.2034313863)
Atom 20 = (4.5794485751, 3.1660658171, 16.9269748706)
Atom 21 = (1.8518936734, 2.7257407647, 19.8797284182)
Atom 22 = (7.1664078632, 4.2362554385, 13.9558909810)
Atom 23 = (5.1516576042, 1.2531150970, 17.0878094495)
Atom 24 = (2.9794553758, 26.2191732920, 3.7088329153)
Atom 25 = (1.9025005354, 24.5462177723, 5.4323763996)
Atom 26 = (4.8676695827, 25.3854072889, 2.0859929288)
Atom 27 = (2.4072463467, 28.1321429094, 3.5479983365)
Atom 28 = (0.3924960876, 25.1489836706, 6.6799168050)
Atom 29 = (5.7070102774, 26.6595172416, 0.7560793677)
Atom 30 = (2.6912343682, 22.0467150029, 5.4729110221)
Atom 31 = (5.6564034155, 22.8859045195, 2.1265275512)
Atom 32 = (4.5794485751, 21.2129489998, 3.8500710356)
Atom 33 = (1.8518936734, 20.7726239474, 6.8028245832)
Atom 34 = (7.1664078632, 22.2831386212, 0.8789871459)
Atom 35 = (5.1516576042, 19.2999982797, 4.0109056144)
Atom 36 = (2.9794553758, 26.2191732920, 16.7857367503)
Atom 37 = (1.9025005354, 24.5462177723, 18.5092802347)
Atom 38 = (4.8676695827, 25.3854072889, 15.1628967638)
Atom 39 = (2.4072463467, 28.1321429094, 16.6249021715)
Atom 40 = (0.3924960876, 25.1489836706, 19.7568206400)
Atom 41 = (5.7070102774, 26.6595172416, 13.8329832027)
Atom 42 = (2.6912343682, 22.0467150029, 18.5498148571)
Atom 43 = (5.6564034155, 22.8859045195, 15.2034313863)
Atom 44 = (4.5794485751, 21.2129489998, 16.9269748706)
Atom 45 = (1.8518936734, 20.7726239474, 19.8797284182)
Atom 46 = (7.1664078632, 22.2831386212, 13.9558909810)
Atom 47 = (5.1516576042, 19.2999982797, 17.0878094495)
Atom 48 = (17.0390167245, 8.1722901092, 3.7088329153)
Atom 49 = (15.9620618840, 6.4993345896, 5.4323763996)
Atom 50 = (18.9272309314, 7.3385241062, 2.0859929288)
Atom 51 = (16.4668076954, 10.0852597266, 3.5479983365)
Atom 52 = (14.4520574363, 7.1021004879, 6.6799168050)
Atom 53 = (19.7665716261, 8.6126340589, 0.7560793677)
Atom 54 = (16.7507957168, 3.9998318201, 5.4729110221)
Atom 55 = (19.7159647641, 4.8390213368, 2.1265275512)
Atom 56 = (18.6390099237, 3.1660658171, 3.8500710356)
Atom 57 = (15.9114550221, 2.7257407647, 6.8028245832)
Atom 58 = (21.2259692119, 4.2362554385, 0.8789871459)
Atom 59 = (19.2112189528, 1.2531150970, 4.0109056144)
Atom 60 = (17.0390167245, 8.1722901092, 16.7857367503)
Atom 61 = (15.9620618840, 6.4993345896, 18.5092802347)
Atom 62 = (18.9272309314, 7.3385241062, 15.1628967638)
Atom 63 = (16.4668076954, 10.0852597266, 16.6249021715)
Atom 64 = (14.4520574363, 7.1021004879, 19.7568206400)
Atom 65 = (19.7665716261, 8.6126340589, 13.8329832027)
Atom 66 = (16.7507957168, 3.9998318201, 18.5498148571)
Atom 67 = (19.7159647641, 4.8390213368, 15.2034313863)
Atom 68 = (18.6390099237, 3.1660658171, 16.9269748706)
Atom 69 = (15.9114550221, 2.7257407647, 19.8797284182)
Atom 70 = (21.2259692119, 4.2362554385, 13.9558909810)
Atom 71 = (19.2112189528, 1.2531150970, 17.0878094495)
Atom 72 = (17.0390167245, 26.2191732920, 3.7088329153)
Atom 73 = (15.9620618840, 24.5462177723, 5.4323763996)
Atom 74 = (18.9272309314, 25.3854072889, 2.0859929288)
Atom 75 = (16.4668076954, 28.1321429094, 3.5479983365)
Atom 76 = (14.4520574363, 25.1489836706, 6.6799168050)
Atom 77 = (19.7665716261, 26.6595172416, 0.7560793677)
Atom 78 = (16.7507957168, 22.0467150029, 5.4729110221)
Atom 79 = (19.7159647641, 22.8859045195, 2.1265275512)
Atom 80 = (18.6390099237, 21.2129489998, 3.8500710356)
Atom 81 = (15.9114550221, 20.7726239474, 6.8028245832)
Atom 82 = (21.2259692119, 22.2831386212, 0.8789871459)
Atom 83 = (19.2112189528, 19.2999982797, 4.0109056144)
Atom 84 = (17.0390167245, 26.2191732920, 16.7857367503)
Atom 85 = (15.9620618840, 24.5462177723, 18.5092802347)
Atom 86 = (18.9272309314, 25.3854072889, 15.1628967638)
Atom 87 = (16.4668076954, 28.1321429094, 16.6249021715)
Atom 88 = (14.4520574363, 25.1489836706, 19.7568206400)
Atom 89 = (19.7665716261, 26.6595172416, 13.8329832027)
Atom 90 = (16.7507957168, 22.0467150029, 18.5498148571)
Atom 91 = (19.7159647641, 22.8859045195, 15.2034313863)
Atom 92 = (18.6390099237, 21.2129489998, 16.9269748706)
Atom 93 = (15.9114550221, 20.7726239474, 19.8797284182)
Atom 94 = (21.2259692119, 22.2831386212, 13.9558909810)
Atom 95 = (19.2112189528, 19.2999982797, 17.0878094495)

Default periodic omega parameter = 0.0872138191



Basis set:       def2-svp
Total atoms:     96
Total charge:    0
Total electrons: 336 (168-alpha, 168-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  960
Total AO shells: 432 (240 S-shells; 144 P-shells; 48 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 396.777983308480 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2724654712   -1847.6628658689  2.08 4.21 0.04 0.00   -1847.6628658689     6.34  
|    2     0.0905826184     +19.1515470626  13.71 38.89 0.11 0.00   -1828.5113188063    52.72  
|    3     0.0372519845      -0.4252520678  13.00 33.83 0.13 0.00   -1828.9365708741    46.96  
|    4     0.0128630993      -0.0303201672  12.05 30.55 0.18 0.00   -1828.9668910413    42.79  
|    5     0.0005923062      -0.0061213403  11.44 27.11 0.20 0.00   -1828.9730123816    38.76  
|    6     0.0001036759      -0.0000158667  9.18 21.02 0.12 0.00   -1828.9730282483    30.33  
|    7     0.0000354672      -0.0000006339  7.66 17.78 0.11 0.00   -1828.9730288822    25.57  
|    8     0.0000024193      -0.0000000776  6.97 16.21 0.16 0.00   -1828.9730289598    23.36  
|    9     0.0000009020      -0.0000001432  13.69 39.00 0.23 0.00   -1828.9730291030    52.88  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -1828.9730291030 a.u.
HOMO-LUMO GAP: 10.297 eV
CENTER OF MASS: {5.720000, 7.775000, 5.460000} ANGS
DIPOLE MOMENT: {0.000009, -0.000034, 0.000044} (|D| = 0.000056) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 321.39 sec 

| Job finished: Sat Sep 28 18:12:52 2024



==> anc/files/timings/comparison_to_molecular/benzene/2x_supercell/tc_pbe0_mol.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/2x_supercell/tc_pbe0_mol.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe0_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 18:12:52 2024
| On fire-21-01 (available memory: 446745 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe0_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff20de9000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fc31f573000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fc31f557000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fc31f16d000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fc31f084000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fc31d400000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fc31d0a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fc31f07e000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fc31f053000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fc31b28b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fc31ae31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fc31ac00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fc31f046000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fc31f040000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fc31f024000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fc31f01e000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fc2c22ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fc31ef5b000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fc2a7434000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fc2a7088000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fc2a4cbe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fc2a4bc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fc2a457a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fc2a40e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fc31ef3c000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fc31ef07000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fc2a3e16000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fc2a3db5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fc2a3d11000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fc2a38cd000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fc2a1c60000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fc2a1800000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fc29b000000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fc290200000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fc280400000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fc279200000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fc256a00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fc2553d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fc255000000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fc254dd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fc254800000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fc254400000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fc31eee1000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fc2a1be8000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fc2541d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fc31f629000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fc2a1bbe000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fc31ae10000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fc2a1b9f000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fc2a1b32000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fc2a1b1e000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fc2a1aca000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fc29afa1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fc2a1ab9000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fc280331000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fc2a1aab000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fc31eed8000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fc31eed3000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fc2a17d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fc254c5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fc31ae0b000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fc251000000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fc254656000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fc250e15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fc29af59000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fc2901ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fc2802af000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fc279135000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fc280280000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fc2a17cc000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fc29af4b000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fc29af30000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fc28025d000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fc250cda000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fc2901a2000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fc2a17c3000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fc280249000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fc2553c4000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 19
|  AVAILABLE: 981
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_mol
| Random number seed: 563471857

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_mol/geometry.molden
Using basis set: def2-svp
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       def2-svp
Total atoms:     96
Total charge:    0
Total electrons: 336 (168-alpha, 168-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  960
Total AO shells: 432 (240 S-shells; 144 P-shells; 48 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 4320.899312716318 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
| time to set the grid = 1.06 s
DFT grid points: 596918 (6217 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.0136970369   -1866.1662212812   335.9430514549  -206.0390225743  0.02 0.09 0.07 0.48   -1866.1662212812     0.67  
|    2     0.1417070107     +12.3734438763   336.0002875875  -211.5932408046  0.08 0.22 0.13 0.60   -1853.7927774049     1.04  
|    3     0.1097697472      -0.0830537151   336.0002793715  -207.4917055480  0.07 0.21 0.12 0.59   -1853.8758311200     1.00  
|    4     0.0064552820      -0.6119896834   336.0002682934  -209.3172595901  0.07 0.21 0.11 0.59   -1854.4878208033     0.98  
|    5     0.0014716689      -0.0014125655   336.0002635723  -209.3527846510  0.06 0.18 0.13 0.59   -1854.4892333688     0.97  
|    6     0.0017105059      +0.0000096442   336.0002633638  -209.3451668759  0.06 0.16 0.16 0.60   -1854.4892237246     1.00  
|    7     0.0000722105      -0.0001930953   336.0002633205  -209.3439809897  0.06 0.16 0.13 0.60   -1854.4894168199     0.94  
|    8     0.0000610358      -0.0000001356   336.0002633076  -209.3439179230  0.05 0.13 0.15 0.58   -1854.4894169555     0.92  
|    9     0.0000045371      -0.0000001185   336.0002632980  -209.3438870653  0.08 0.23 0.20 0.59   -1854.4894170740     1.10  
|   10     0.0000035582      -0.0000000002   336.0002632973  -209.3438804231  0.04 0.11 0.17 0.58   -1854.4894170742     0.92  
|   11     0.0000001431      -0.0000000007   336.0002632969  -209.3438771501  0.04 0.11 0.23 0.59   -1854.4894170749     0.92  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -1854.4894170749 a.u.
HOMO-LUMO GAP: 7.118 eV
CENTER OF MASS: {5.720000, 7.775000, 5.460000} ANGS
DIPOLE MOMENT: {0.000010, -0.000013, 0.000031} (|D| = 0.000035) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 12.04 sec 

| Job finished: Sat Sep 28 18:13:12 2024



==> anc/files/timings/comparison_to_molecular/benzene/2x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/2x_supercell/tc_pbe0_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 18:13:12 2024
| On fire-21-01 (available memory: 446666 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff4f5ea000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f495092b000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f495090f000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f4950525000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f495043c000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f494e800000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f494e4a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f4950436000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f495040b000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f494c68b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f494c231000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f494c000000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f49503fe000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f49503f8000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f49503dc000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f49503d6000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f48f36ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f4950313000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f48d8834000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f48d8488000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f48d60be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f48d5fc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f48d597a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f48d54e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f49502f4000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f48d54b4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f48d51e1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f48d5180000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f48d50dc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f48d4c98000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f48d302b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f48d2c00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f48cc400000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f48c1600000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f48b1800000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f48aa600000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f4887e00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f48867d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f4886400000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f48861d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f4885c00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f4885800000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f494c211000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f48d2fb3000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f48855d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f49509e1000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f48d2f89000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f48d2f68000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f48d2f49000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f48d2edc000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f49502d8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f48cc3ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f48cc34d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f48d2ecb000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f48b1731000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f48d2ebd000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f49502d1000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f494c20c000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f48d2bd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f488605a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f48d2eb8000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f4882400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f4885a56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f4882215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f48c15b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f48b16eb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f48b1669000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f48aa535000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f48867a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f48d2eac000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f48d2bc8000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f48cc332000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f48b1646000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f48820da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f48c15a0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f48d2bc1000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f488678e000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f4886781000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 20
|  AVAILABLE: 980
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 444969950

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 14.8800000000 A, b = 19.1000000000 A, c = 13.8400000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(28.1191226973, 0.0000000000, 0.0000000000), (0.0000000000, 36.0937663655, 0.0000000000), (0.0000000000, 0.0000000000, 26.1538076701), 
Reciprocal space lattice vector in a.u.:
(0.2234488385, -0.0000000000, -0.0000000000), (0.0000000000, 0.1740795140, -0.0000000000), (0.0000000000, 0.0000000000, 0.2402397917), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)
Atom 12 = (2.9794553758, 8.1722901092, 16.7857367503)
Atom 13 = (1.9025005354, 6.4993345896, 18.5092802347)
Atom 14 = (4.8676695827, 7.3385241062, 15.1628967638)
Atom 15 = (2.4072463467, 10.0852597266, 16.6249021715)
Atom 16 = (0.3924960876, 7.1021004879, 19.7568206400)
Atom 17 = (5.7070102774, 8.6126340589, 13.8329832027)
Atom 18 = (2.6912343682, 3.9998318201, 18.5498148571)
Atom 19 = (5.6564034155, 4.8390213368, 15.2034313863)
Atom 20 = (4.5794485751, 3.1660658171, 16.9269748706)
Atom 21 = (1.8518936734, 2.7257407647, 19.8797284182)
Atom 22 = (7.1664078632, 4.2362554385, 13.9558909810)
Atom 23 = (5.1516576042, 1.2531150970, 17.0878094495)
Atom 24 = (2.9794553758, 26.2191732920, 3.7088329153)
Atom 25 = (1.9025005354, 24.5462177723, 5.4323763996)
Atom 26 = (4.8676695827, 25.3854072889, 2.0859929288)
Atom 27 = (2.4072463467, 28.1321429094, 3.5479983365)
Atom 28 = (0.3924960876, 25.1489836706, 6.6799168050)
Atom 29 = (5.7070102774, 26.6595172416, 0.7560793677)
Atom 30 = (2.6912343682, 22.0467150029, 5.4729110221)
Atom 31 = (5.6564034155, 22.8859045195, 2.1265275512)
Atom 32 = (4.5794485751, 21.2129489998, 3.8500710356)
Atom 33 = (1.8518936734, 20.7726239474, 6.8028245832)
Atom 34 = (7.1664078632, 22.2831386212, 0.8789871459)
Atom 35 = (5.1516576042, 19.2999982797, 4.0109056144)
Atom 36 = (2.9794553758, 26.2191732920, 16.7857367503)
Atom 37 = (1.9025005354, 24.5462177723, 18.5092802347)
Atom 38 = (4.8676695827, 25.3854072889, 15.1628967638)
Atom 39 = (2.4072463467, 28.1321429094, 16.6249021715)
Atom 40 = (0.3924960876, 25.1489836706, 19.7568206400)
Atom 41 = (5.7070102774, 26.6595172416, 13.8329832027)
Atom 42 = (2.6912343682, 22.0467150029, 18.5498148571)
Atom 43 = (5.6564034155, 22.8859045195, 15.2034313863)
Atom 44 = (4.5794485751, 21.2129489998, 16.9269748706)
Atom 45 = (1.8518936734, 20.7726239474, 19.8797284182)
Atom 46 = (7.1664078632, 22.2831386212, 13.9558909810)
Atom 47 = (5.1516576042, 19.2999982797, 17.0878094495)
Atom 48 = (17.0390167245, 8.1722901092, 3.7088329153)
Atom 49 = (15.9620618840, 6.4993345896, 5.4323763996)
Atom 50 = (18.9272309314, 7.3385241062, 2.0859929288)
Atom 51 = (16.4668076954, 10.0852597266, 3.5479983365)
Atom 52 = (14.4520574363, 7.1021004879, 6.6799168050)
Atom 53 = (19.7665716261, 8.6126340589, 0.7560793677)
Atom 54 = (16.7507957168, 3.9998318201, 5.4729110221)
Atom 55 = (19.7159647641, 4.8390213368, 2.1265275512)
Atom 56 = (18.6390099237, 3.1660658171, 3.8500710356)
Atom 57 = (15.9114550221, 2.7257407647, 6.8028245832)
Atom 58 = (21.2259692119, 4.2362554385, 0.8789871459)
Atom 59 = (19.2112189528, 1.2531150970, 4.0109056144)
Atom 60 = (17.0390167245, 8.1722901092, 16.7857367503)
Atom 61 = (15.9620618840, 6.4993345896, 18.5092802347)
Atom 62 = (18.9272309314, 7.3385241062, 15.1628967638)
Atom 63 = (16.4668076954, 10.0852597266, 16.6249021715)
Atom 64 = (14.4520574363, 7.1021004879, 19.7568206400)
Atom 65 = (19.7665716261, 8.6126340589, 13.8329832027)
Atom 66 = (16.7507957168, 3.9998318201, 18.5498148571)
Atom 67 = (19.7159647641, 4.8390213368, 15.2034313863)
Atom 68 = (18.6390099237, 3.1660658171, 16.9269748706)
Atom 69 = (15.9114550221, 2.7257407647, 19.8797284182)
Atom 70 = (21.2259692119, 4.2362554385, 13.9558909810)
Atom 71 = (19.2112189528, 1.2531150970, 17.0878094495)
Atom 72 = (17.0390167245, 26.2191732920, 3.7088329153)
Atom 73 = (15.9620618840, 24.5462177723, 5.4323763996)
Atom 74 = (18.9272309314, 25.3854072889, 2.0859929288)
Atom 75 = (16.4668076954, 28.1321429094, 3.5479983365)
Atom 76 = (14.4520574363, 25.1489836706, 6.6799168050)
Atom 77 = (19.7665716261, 26.6595172416, 0.7560793677)
Atom 78 = (16.7507957168, 22.0467150029, 5.4729110221)
Atom 79 = (19.7159647641, 22.8859045195, 2.1265275512)
Atom 80 = (18.6390099237, 21.2129489998, 3.8500710356)
Atom 81 = (15.9114550221, 20.7726239474, 6.8028245832)
Atom 82 = (21.2259692119, 22.2831386212, 0.8789871459)
Atom 83 = (19.2112189528, 19.2999982797, 4.0109056144)
Atom 84 = (17.0390167245, 26.2191732920, 16.7857367503)
Atom 85 = (15.9620618840, 24.5462177723, 18.5092802347)
Atom 86 = (18.9272309314, 25.3854072889, 15.1628967638)
Atom 87 = (16.4668076954, 28.1321429094, 16.6249021715)
Atom 88 = (14.4520574363, 25.1489836706, 19.7568206400)
Atom 89 = (19.7665716261, 26.6595172416, 13.8329832027)
Atom 90 = (16.7507957168, 22.0467150029, 18.5498148571)
Atom 91 = (19.7159647641, 22.8859045195, 15.2034313863)
Atom 92 = (18.6390099237, 21.2129489998, 16.9269748706)
Atom 93 = (15.9114550221, 20.7726239474, 19.8797284182)
Atom 94 = (21.2259692119, 22.2831386212, 13.9558909810)
Atom 95 = (19.2112189528, 19.2999982797, 17.0878094495)

Default periodic omega parameter = 0.0872138191

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     96
Total charge:    0
Total electrons: 336 (168-alpha, 168-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  960
Total AO shells: 432 (240 S-shells; 144 P-shells; 48 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 396.777983308480 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 26495.84596, which suppose to be the same as real space unit cell volume 26544.15443, the difference indicates how bad your result is.
| time to set the grid = 3.03 s
DFT grid points: 596918 (6217 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.0187939689   -1861.8505398572   335.9554609396  -206.0366487182  2.08 4.22 0.05 1.58   -1861.8505398572     7.93  
|    2     0.1432397039     +11.9926186567   336.0002369307  -211.7548198750  13.71 37.79 0.16 2.09   -1849.8579212005    53.76  
|    3     0.1212848849      -0.0134325313   336.0002944201  -207.2645766405  13.24 37.96 0.15 2.14   -1849.8713537318    53.50  
|    4     0.0073338839      -0.7549664019   336.0002567743  -209.3108782483  12.76 35.67 0.12 2.13   -1850.6263201336    50.68  
|    5     0.0010151924      -0.0019736857   336.0002522593  -209.3515685186  11.29 26.66 0.13 2.12   -1850.6282938193    40.21  
|    6     0.0007937925      -0.0000436856   336.0002527072  -209.3424187868  10.01 22.40 0.20 2.13   -1850.6283375049    34.75  
|    7     0.0000434014      -0.0000206439   336.0002525735  -209.3421524771  8.88 19.98 0.24 2.11   -1850.6283581488    31.23  
|    8     0.0000030936      -0.0000000553   336.0002525668  -209.3421215295  7.07 16.01 0.15 2.11   -1850.6283582041    25.36  
|    9     0.0000032764      -0.0000000109   336.0002525649  -209.3421051700  13.75 39.27 0.11 2.11   -1850.6283582150    55.26  
|   10     0.0000006274      -0.0000000024   336.0002525666  -209.3421040348  6.39 13.81 0.17 2.10   -1850.6283582174    22.42  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -1850.6283582174 a.u.
HOMO-LUMO GAP: 6.517 eV
CENTER OF MASS: {5.720000, 7.775000, 5.460000} ANGS
DIPOLE MOMENT: {0.000037, -0.000006, 0.000002} (|D| = 0.000038) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 379.83 sec 

| Job finished: Sat Sep 28 18:19:44 2024



==> anc/files/timings/comparison_to_molecular/benzene/2x_supercell/tc_pbe_mol.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/2x_supercell/tc_pbe_mol.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 18:19:44 2024
| On fire-21-01 (available memory: 446565 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffcdf787000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fa342047000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fa34202b000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fa341c41000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fa341b58000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fa340000000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fa33fca8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fa341b52000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fa341b27000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fa33de8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fa33da31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fa33d800000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fa341b1a000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fa341b14000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fa341af8000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fa341af2000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fa2e4eba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fa2e4df9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fa2c9f73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fa2c9bc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fa2c77fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fa2c7705000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fa2c70b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fa2c6c28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fa341ad1000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fa2c6bf3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fa2c6920000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fa2c68bf000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fa2c681b000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fa2c63d7000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fa2c476a000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fa2c4400000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fa2bdc00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fa2b2e00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fa2a3000000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fa29be00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fa279600000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fa277fd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fa277c00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fa2779d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fa277400000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fa277000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fa33da0b000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fa2c46f2000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fa276dd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fa3420fd000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fa2c46c8000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fa2c43df000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fa2c43c0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fa2bdb93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fa2c46b2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fa2bdb3f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fa2b2da1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fa2a2fef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fa2a2f20000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fa2bdb31000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fa2c46ab000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fa2a2f1b000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fa2a2ef1000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fa27785a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fa2a2eec000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fa273c00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fa277256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fa273a15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fa2a2ea0000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fa2a2e5a000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fa29bd7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fa27394a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fa29bd4f000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fa2a2e52000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fa2a2e44000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fa29bd34000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fa277fae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fa27380f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fa277f96000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fa29bd2b000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fa277f82000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fa277f75000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 19
|  AVAILABLE: 981
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_mol
| Random number seed: 1240876274

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_mol/geometry.molden
Using basis set: def2-svp
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       def2-svp
Total atoms:     96
Total charge:    0
Total electrons: 336 (168-alpha, 168-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  960
Total AO shells: 432 (240 S-shells; 144 P-shells; 48 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 4320.899312716318 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
| time to set the grid = 1.05 s
DFT grid points: 596918 (6217 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     3.9337191286   -1862.8611184517   335.9430514549  -271.0155783464  0.02 0.00 0.07 0.55   -1862.8611184517     0.65  
|    2     0.1824787332     +10.0066974813   336.0002416156  -279.8818878830  0.08 0.00 0.20 0.62   -1852.8544209704     0.90  
|    3     0.2047776519      +0.7262103894   336.0003505099  -270.7428170123  0.08 0.00 0.11 0.62   -1852.1282105810     0.81  
|    4     0.0135542642      -2.0889713092   336.0003019506  -275.2972207061  0.07 0.00 0.11 0.63   -1854.2171818902     0.82  
|    5     0.0041463688      -0.0073510541   336.0002938879  -275.4168790087  0.07 0.00 0.12 0.62   -1854.2245329443     0.81  
|    6     0.0054999873      +0.0006610056   336.0002944182  -275.4090131485  0.07 0.00 0.12 0.62   -1854.2238719388     0.81  
|    7     0.0002801022      -0.0018222789   336.0002944819  -275.4066890786  0.06 0.00 0.11 0.62   -1854.2256942177     0.79  
|    8     0.0002607558      -0.0000019518   336.0002944644  -275.4081516367  0.05 0.00 0.11 0.63   -1854.2256961695     0.81  
|    9     0.0000316442      -0.0000024135   336.0002944750  -275.4086915533  0.08 0.00 0.13 0.62   -1854.2256985829     0.82  
|   10     0.0000359024      +0.0000000116   336.0002944747  -275.4087780232  0.04 0.00 0.12 0.62   -1854.2256985713     0.78  
|   11     0.0000009071      -0.0000000593   336.0002944732  -275.4088161239  0.05 0.00 0.20 0.64   -1854.2256986306     0.83  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -1854.2256986306 a.u.
HOMO-LUMO GAP: 5.179 eV
CENTER OF MASS: {5.720000, 7.775000, 5.460000} ANGS
DIPOLE MOMENT: {0.000011, -0.000021, 0.000031} (|D| = 0.000039) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 10.41 sec 

| Job finished: Sat Sep 28 18:20:02 2024



==> anc/files/timings/comparison_to_molecular/benzene/2x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/2x_supercell/tc_pbe_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 18:20:02 2024
| On fire-21-01 (available memory: 446473 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fffbc9ed000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fe5e57a0000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fe5e5784000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fe5e539a000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fe5e52b1000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fe5e3600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fe5e32a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fe5e52ab000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fe5e5280000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fe5e148b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fe5e1031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fe5e0e00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fe5e5273000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fe5e526d000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fe5e5251000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fe5e524b000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fe5884ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fe5e5188000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fe56d634000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fe56d288000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fe56aebe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fe56adc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fe56a77a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fe56a2e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fe5e5169000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fe5e5134000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fe56a016000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fe5e50d3000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fe569f72000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fe569b2e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fe567ec1000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fe567c00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fe561400000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fe556600000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fe546800000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fe53f600000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fe51ce00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fe51b7d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fe51b400000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fe51b1d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fe51ac00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fe51a800000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fe5e100d000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fe561388000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fe51a5d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fe5e5856000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fe567bd6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fe561367000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fe561348000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fe546793000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fe567ead000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fe5565ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fe546734000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fe567bc5000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fe546665000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fe56133a000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fe567bc0000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fe561335000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fe53f5d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fe51b05a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fe561330000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fe517400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fe51aa56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fe517215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fe53f58e000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fe53f548000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fe51b74f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fe51714a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fe51b720000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fe5565a0000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fe546657000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fe53f52d000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fe517127000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fe516fec000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fe51b042000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fe54664e000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fe51aa42000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fe51a5ca000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 19
|  AVAILABLE: 981
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 618021596

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 14.8800000000 A, b = 19.1000000000 A, c = 13.8400000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(28.1191226973, 0.0000000000, 0.0000000000), (0.0000000000, 36.0937663655, 0.0000000000), (0.0000000000, 0.0000000000, 26.1538076701), 
Reciprocal space lattice vector in a.u.:
(0.2234488385, -0.0000000000, -0.0000000000), (0.0000000000, 0.1740795140, -0.0000000000), (0.0000000000, 0.0000000000, 0.2402397917), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)
Atom 12 = (2.9794553758, 8.1722901092, 16.7857367503)
Atom 13 = (1.9025005354, 6.4993345896, 18.5092802347)
Atom 14 = (4.8676695827, 7.3385241062, 15.1628967638)
Atom 15 = (2.4072463467, 10.0852597266, 16.6249021715)
Atom 16 = (0.3924960876, 7.1021004879, 19.7568206400)
Atom 17 = (5.7070102774, 8.6126340589, 13.8329832027)
Atom 18 = (2.6912343682, 3.9998318201, 18.5498148571)
Atom 19 = (5.6564034155, 4.8390213368, 15.2034313863)
Atom 20 = (4.5794485751, 3.1660658171, 16.9269748706)
Atom 21 = (1.8518936734, 2.7257407647, 19.8797284182)
Atom 22 = (7.1664078632, 4.2362554385, 13.9558909810)
Atom 23 = (5.1516576042, 1.2531150970, 17.0878094495)
Atom 24 = (2.9794553758, 26.2191732920, 3.7088329153)
Atom 25 = (1.9025005354, 24.5462177723, 5.4323763996)
Atom 26 = (4.8676695827, 25.3854072889, 2.0859929288)
Atom 27 = (2.4072463467, 28.1321429094, 3.5479983365)
Atom 28 = (0.3924960876, 25.1489836706, 6.6799168050)
Atom 29 = (5.7070102774, 26.6595172416, 0.7560793677)
Atom 30 = (2.6912343682, 22.0467150029, 5.4729110221)
Atom 31 = (5.6564034155, 22.8859045195, 2.1265275512)
Atom 32 = (4.5794485751, 21.2129489998, 3.8500710356)
Atom 33 = (1.8518936734, 20.7726239474, 6.8028245832)
Atom 34 = (7.1664078632, 22.2831386212, 0.8789871459)
Atom 35 = (5.1516576042, 19.2999982797, 4.0109056144)
Atom 36 = (2.9794553758, 26.2191732920, 16.7857367503)
Atom 37 = (1.9025005354, 24.5462177723, 18.5092802347)
Atom 38 = (4.8676695827, 25.3854072889, 15.1628967638)
Atom 39 = (2.4072463467, 28.1321429094, 16.6249021715)
Atom 40 = (0.3924960876, 25.1489836706, 19.7568206400)
Atom 41 = (5.7070102774, 26.6595172416, 13.8329832027)
Atom 42 = (2.6912343682, 22.0467150029, 18.5498148571)
Atom 43 = (5.6564034155, 22.8859045195, 15.2034313863)
Atom 44 = (4.5794485751, 21.2129489998, 16.9269748706)
Atom 45 = (1.8518936734, 20.7726239474, 19.8797284182)
Atom 46 = (7.1664078632, 22.2831386212, 13.9558909810)
Atom 47 = (5.1516576042, 19.2999982797, 17.0878094495)
Atom 48 = (17.0390167245, 8.1722901092, 3.7088329153)
Atom 49 = (15.9620618840, 6.4993345896, 5.4323763996)
Atom 50 = (18.9272309314, 7.3385241062, 2.0859929288)
Atom 51 = (16.4668076954, 10.0852597266, 3.5479983365)
Atom 52 = (14.4520574363, 7.1021004879, 6.6799168050)
Atom 53 = (19.7665716261, 8.6126340589, 0.7560793677)
Atom 54 = (16.7507957168, 3.9998318201, 5.4729110221)
Atom 55 = (19.7159647641, 4.8390213368, 2.1265275512)
Atom 56 = (18.6390099237, 3.1660658171, 3.8500710356)
Atom 57 = (15.9114550221, 2.7257407647, 6.8028245832)
Atom 58 = (21.2259692119, 4.2362554385, 0.8789871459)
Atom 59 = (19.2112189528, 1.2531150970, 4.0109056144)
Atom 60 = (17.0390167245, 8.1722901092, 16.7857367503)
Atom 61 = (15.9620618840, 6.4993345896, 18.5092802347)
Atom 62 = (18.9272309314, 7.3385241062, 15.1628967638)
Atom 63 = (16.4668076954, 10.0852597266, 16.6249021715)
Atom 64 = (14.4520574363, 7.1021004879, 19.7568206400)
Atom 65 = (19.7665716261, 8.6126340589, 13.8329832027)
Atom 66 = (16.7507957168, 3.9998318201, 18.5498148571)
Atom 67 = (19.7159647641, 4.8390213368, 15.2034313863)
Atom 68 = (18.6390099237, 3.1660658171, 16.9269748706)
Atom 69 = (15.9114550221, 2.7257407647, 19.8797284182)
Atom 70 = (21.2259692119, 4.2362554385, 13.9558909810)
Atom 71 = (19.2112189528, 1.2531150970, 17.0878094495)
Atom 72 = (17.0390167245, 26.2191732920, 3.7088329153)
Atom 73 = (15.9620618840, 24.5462177723, 5.4323763996)
Atom 74 = (18.9272309314, 25.3854072889, 2.0859929288)
Atom 75 = (16.4668076954, 28.1321429094, 3.5479983365)
Atom 76 = (14.4520574363, 25.1489836706, 6.6799168050)
Atom 77 = (19.7665716261, 26.6595172416, 0.7560793677)
Atom 78 = (16.7507957168, 22.0467150029, 5.4729110221)
Atom 79 = (19.7159647641, 22.8859045195, 2.1265275512)
Atom 80 = (18.6390099237, 21.2129489998, 3.8500710356)
Atom 81 = (15.9114550221, 20.7726239474, 6.8028245832)
Atom 82 = (21.2259692119, 22.2831386212, 0.8789871459)
Atom 83 = (19.2112189528, 19.2999982797, 4.0109056144)
Atom 84 = (17.0390167245, 26.2191732920, 16.7857367503)
Atom 85 = (15.9620618840, 24.5462177723, 18.5092802347)
Atom 86 = (18.9272309314, 25.3854072889, 15.1628967638)
Atom 87 = (16.4668076954, 28.1321429094, 16.6249021715)
Atom 88 = (14.4520574363, 25.1489836706, 19.7568206400)
Atom 89 = (19.7665716261, 26.6595172416, 13.8329832027)
Atom 90 = (16.7507957168, 22.0467150029, 18.5498148571)
Atom 91 = (19.7159647641, 22.8859045195, 15.2034313863)
Atom 92 = (18.6390099237, 21.2129489998, 16.9269748706)
Atom 93 = (15.9114550221, 20.7726239474, 19.8797284182)
Atom 94 = (21.2259692119, 22.2831386212, 13.9558909810)
Atom 95 = (19.2112189528, 19.2999982797, 17.0878094495)

Default periodic omega parameter = 0.0872138191

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     96
Total charge:    0
Total electrons: 336 (168-alpha, 168-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  960
Total AO shells: 432 (240 S-shells; 144 P-shells; 48 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 396.777983308480 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 26495.84596, which suppose to be the same as real space unit cell volume 26544.15443, the difference indicates how bad your result is.
| time to set the grid = 3.09 s
DFT grid points: 596918 (6217 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     3.9387381083   -1862.8763511748   335.9554609396  -271.0121182790  2.08 0.00 0.04 1.55   -1862.8763511748     3.67  
|    2     0.1789405055     +10.0175261804   336.0001793229  -279.8796471460  13.73 0.00 0.09 2.09   -1852.8588249944    15.92  
|    3     0.2004868263      +0.7162350834   336.0003795543  -270.7499845657  13.44 0.00 0.09 2.10   -1852.1425899110    15.65  
|    4     0.0134547777      -2.0758970803   336.0002692301  -275.2984135699  13.26 0.00 0.16 2.09   -1854.2184869913    15.51  
|    5     0.0019279527      -0.0078852296   336.0002623247  -275.4166496676  11.90 0.00 0.12 2.09   -1854.2263722209    14.12  
|    6     0.0019398058      -0.0000912812   336.0002640910  -275.4062357015  10.44 0.00 0.12 2.09   -1854.2264635021    12.66  
|    7     0.0002076585      -0.0001170331   336.0002636672  -275.4068264087  9.54 0.00 0.11 2.09   -1854.2265805352    11.74  
|    8     0.0000092235      -0.0000020383   336.0002636720  -275.4084559081  8.13 0.00 0.11 2.09   -1854.2265825735    10.34  
|    9     0.0000132979      -0.0000000515   336.0002636665  -275.4086408893  13.83 0.00 0.12 2.08   -1854.2265826250    16.04  
|   10     0.0000006691      -0.0000000050   336.0002636670  -275.4086448709  6.52 0.00 0.16 2.09   -1854.2265826300     8.73  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -1854.2265826300 a.u.
HOMO-LUMO GAP: 5.193 eV
CENTER OF MASS: {5.720000, 7.775000, 5.460000} ANGS
DIPOLE MOMENT: {0.000037, 0.000134, -0.000045} (|D| = 0.000146) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 129.17 sec 

| Job finished: Sat Sep 28 18:22:23 2024



==> anc/files/timings/comparison_to_molecular/benzene/3x_supercell/geometry.xyz <==
324
3D 22.320000 28.650000 20.760000 90.000000 90.000000 90.000000
C 1.576660 4.324590 1.962630
C 1.006760 3.439300 2.874690
C 2.575860 3.883380 1.103860
H 1.273860 5.336890 1.877520
H 0.207700 3.758270 3.534860
H 3.020020 4.557610 0.400100
C 1.424140 2.116620 2.896140
C 2.993240 2.560700 1.125310
C 2.423340 1.675410 2.037370
H 0.979980 1.442400 3.599900
H 3.792300 2.241730 0.465140
H 2.726140 0.663120 2.122480
C 1.576660 4.324590 8.882630
C 1.006760 3.439300 9.794690
C 2.575860 3.883380 8.023860
H 1.273860 5.336890 8.797520
H 0.207700 3.758270 10.454860
H 3.020020 4.557610 7.320100
C 1.424140 2.116620 9.816140
C 2.993240 2.560700 8.045310
C 2.423340 1.675410 8.957370
H 0.979980 1.442400 10.519900
H 3.792300 2.241730 7.385140
H 2.726140 0.663120 9.042480
C 1.576660 4.324590 15.802630
C 1.006760 3.439300 16.714690
C 2.575860 3.883380 14.943860
H 1.273860 5.336890 15.717520
H 0.207700 3.758270 17.374860
H 3.020020 4.557610 14.240100
C 1.424140 2.116620 16.736140
C 2.993240 2.560700 14.965310
C 2.423340 1.675410 15.877370
H 0.979980 1.442400 17.439900
H 3.792300 2.241730 14.305140
H 2.726140 0.663120 15.962480
C 1.576660 13.874590 1.962630
C 1.006760 12.989300 2.874690
C 2.575860 13.433380 1.103860
H 1.273860 14.886890 1.877520
H 0.207700 13.308270 3.534860
H 3.020020 14.107610 0.400100
C 1.424140 11.666620 2.896140
C 2.993240 12.110700 1.125310
C 2.423340 11.225410 2.037370
H 0.979980 10.992400 3.599900
H 3.792300 11.791730 0.465140
H 2.726140 10.213120 2.122480
C 1.576660 13.874590 8.882630
C 1.006760 12.989300 9.794690
C 2.575860 13.433380 8.023860
H 1.273860 14.886890 8.797520
H 0.207700 13.308270 10.454860
H 3.020020 14.107610 7.320100
C 1.424140 11.666620 9.816140
C 2.993240 12.110700 8.045310
C 2.423340 11.225410 8.957370
H 0.979980 10.992400 10.519900
H 3.792300 11.791730 7.385140
H 2.726140 10.213120 9.042480
C 1.576660 13.874590 15.802630
C 1.006760 12.989300 16.714690
C 2.575860 13.433380 14.943860
H 1.273860 14.886890 15.717520
H 0.207700 13.308270 17.374860
H 3.020020 14.107610 14.240100
C 1.424140 11.666620 16.736140
C 2.993240 12.110700 14.965310
C 2.423340 11.225410 15.877370
H 0.979980 10.992400 17.439900
H 3.792300 11.791730 14.305140
H 2.726140 10.213120 15.962480
C 1.576660 23.424590 1.962630
C 1.006760 22.539300 2.874690
C 2.575860 22.983380 1.103860
H 1.273860 24.436890 1.877520
H 0.207700 22.858270 3.534860
H 3.020020 23.657610 0.400100
C 1.424140 21.216620 2.896140
C 2.993240 21.660700 1.125310
C 2.423340 20.775410 2.037370
H 0.979980 20.542400 3.599900
H 3.792300 21.341730 0.465140
H 2.726140 19.763120 2.122480
C 1.576660 23.424590 8.882630
C 1.006760 22.539300 9.794690
C 2.575860 22.983380 8.023860
H 1.273860 24.436890 8.797520
H 0.207700 22.858270 10.454860
H 3.020020 23.657610 7.320100
C 1.424140 21.216620 9.816140
C 2.993240 21.660700 8.045310
C 2.423340 20.775410 8.957370
H 0.979980 20.542400 10.519900
H 3.792300 21.341730 7.385140
H 2.726140 19.763120 9.042480
C 1.576660 23.424590 15.802630
C 1.006760 22.539300 16.714690
C 2.575860 22.983380 14.943860
H 1.273860 24.436890 15.717520
H 0.207700 22.858270 17.374860
H 3.020020 23.657610 14.240100
C 1.424140 21.216620 16.736140
C 2.993240 21.660700 14.965310
C 2.423340 20.775410 15.877370
H 0.979980 20.542400 17.439900
H 3.792300 21.341730 14.305140
H 2.726140 19.763120 15.962480
C 9.016660 4.324590 1.962630
C 8.446760 3.439300 2.874690
C 10.015860 3.883380 1.103860
H 8.713860 5.336890 1.877520
H 7.647700 3.758270 3.534860
H 10.460020 4.557610 0.400100
C 8.864140 2.116620 2.896140
C 10.433240 2.560700 1.125310
C 9.863340 1.675410 2.037370
H 8.419980 1.442400 3.599900
H 11.232300 2.241730 0.465140
H 10.166140 0.663120 2.122480
C 9.016660 4.324590 8.882630
C 8.446760 3.439300 9.794690
C 10.015860 3.883380 8.023860
H 8.713860 5.336890 8.797520
H 7.647700 3.758270 10.454860
H 10.460020 4.557610 7.320100
C 8.864140 2.116620 9.816140
C 10.433240 2.560700 8.045310
C 9.863340 1.675410 8.957370
H 8.419980 1.442400 10.519900
H 11.232300 2.241730 7.385140
H 10.166140 0.663120 9.042480
C 9.016660 4.324590 15.802630
C 8.446760 3.439300 16.714690
C 10.015860 3.883380 14.943860
H 8.713860 5.336890 15.717520
H 7.647700 3.758270 17.374860
H 10.460020 4.557610 14.240100
C 8.864140 2.116620 16.736140
C 10.433240 2.560700 14.965310
C 9.863340 1.675410 15.877370
H 8.419980 1.442400 17.439900
H 11.232300 2.241730 14.305140
H 10.166140 0.663120 15.962480
C 9.016660 13.874590 1.962630
C 8.446760 12.989300 2.874690
C 10.015860 13.433380 1.103860
H 8.713860 14.886890 1.877520
H 7.647700 13.308270 3.534860
H 10.460020 14.107610 0.400100
C 8.864140 11.666620 2.896140
C 10.433240 12.110700 1.125310
C 9.863340 11.225410 2.037370
H 8.419980 10.992400 3.599900
H 11.232300 11.791730 0.465140
H 10.166140 10.213120 2.122480
C 9.016660 13.874590 8.882630
C 8.446760 12.989300 9.794690
C 10.015860 13.433380 8.023860
H 8.713860 14.886890 8.797520
H 7.647700 13.308270 10.454860
H 10.460020 14.107610 7.320100
C 8.864140 11.666620 9.816140
C 10.433240 12.110700 8.045310
C 9.863340 11.225410 8.957370
H 8.419980 10.992400 10.519900
H 11.232300 11.791730 7.385140
H 10.166140 10.213120 9.042480
C 9.016660 13.874590 15.802630
C 8.446760 12.989300 16.714690
C 10.015860 13.433380 14.943860
H 8.713860 14.886890 15.717520
H 7.647700 13.308270 17.374860
H 10.460020 14.107610 14.240100
C 8.864140 11.666620 16.736140
C 10.433240 12.110700 14.965310
C 9.863340 11.225410 15.877370
H 8.419980 10.992400 17.439900
H 11.232300 11.791730 14.305140
H 10.166140 10.213120 15.962480
C 9.016660 23.424590 1.962630
C 8.446760 22.539300 2.874690
C 10.015860 22.983380 1.103860
H 8.713860 24.436890 1.877520
H 7.647700 22.858270 3.534860
H 10.460020 23.657610 0.400100
C 8.864140 21.216620 2.896140
C 10.433240 21.660700 1.125310
C 9.863340 20.775410 2.037370
H 8.419980 20.542400 3.599900
H 11.232300 21.341730 0.465140
H 10.166140 19.763120 2.122480
C 9.016660 23.424590 8.882630
C 8.446760 22.539300 9.794690
C 10.015860 22.983380 8.023860
H 8.713860 24.436890 8.797520
H 7.647700 22.858270 10.454860
H 10.460020 23.657610 7.320100
C 8.864140 21.216620 9.816140
C 10.433240 21.660700 8.045310
C 9.863340 20.775410 8.957370
H 8.419980 20.542400 10.519900
H 11.232300 21.341730 7.385140
H 10.166140 19.763120 9.042480
C 9.016660 23.424590 15.802630
C 8.446760 22.539300 16.714690
C 10.015860 22.983380 14.943860
H 8.713860 24.436890 15.717520
H 7.647700 22.858270 17.374860
H 10.460020 23.657610 14.240100
C 8.864140 21.216620 16.736140
C 10.433240 21.660700 14.965310
C 9.863340 20.775410 15.877370
H 8.419980 20.542400 17.439900
H 11.232300 21.341730 14.305140
H 10.166140 19.763120 15.962480
C 16.456660 4.324590 1.962630
C 15.886760 3.439300 2.874690
C 17.455860 3.883380 1.103860
H 16.153860 5.336890 1.877520
H 15.087700 3.758270 3.534860
H 17.900020 4.557610 0.400100
C 16.304140 2.116620 2.896140
C 17.873240 2.560700 1.125310
C 17.303340 1.675410 2.037370
H 15.859980 1.442400 3.599900
H 18.672300 2.241730 0.465140
H 17.606140 0.663120 2.122480
C 16.456660 4.324590 8.882630
C 15.886760 3.439300 9.794690
C 17.455860 3.883380 8.023860
H 16.153860 5.336890 8.797520
H 15.087700 3.758270 10.454860
H 17.900020 4.557610 7.320100
C 16.304140 2.116620 9.816140
C 17.873240 2.560700 8.045310
C 17.303340 1.675410 8.957370
H 15.859980 1.442400 10.519900
H 18.672300 2.241730 7.385140
H 17.606140 0.663120 9.042480
C 16.456660 4.324590 15.802630
C 15.886760 3.439300 16.714690
C 17.455860 3.883380 14.943860
H 16.153860 5.336890 15.717520
H 15.087700 3.758270 17.374860
H 17.900020 4.557610 14.240100
C 16.304140 2.116620 16.736140
C 17.873240 2.560700 14.965310
C 17.303340 1.675410 15.877370
H 15.859980 1.442400 17.439900
H 18.672300 2.241730 14.305140
H 17.606140 0.663120 15.962480
C 16.456660 13.874590 1.962630
C 15.886760 12.989300 2.874690
C 17.455860 13.433380 1.103860
H 16.153860 14.886890 1.877520
H 15.087700 13.308270 3.534860
H 17.900020 14.107610 0.400100
C 16.304140 11.666620 2.896140
C 17.873240 12.110700 1.125310
C 17.303340 11.225410 2.037370
H 15.859980 10.992400 3.599900
H 18.672300 11.791730 0.465140
H 17.606140 10.213120 2.122480
C 16.456660 13.874590 8.882630
C 15.886760 12.989300 9.794690
C 17.455860 13.433380 8.023860
H 16.153860 14.886890 8.797520
H 15.087700 13.308270 10.454860
H 17.900020 14.107610 7.320100
C 16.304140 11.666620 9.816140
C 17.873240 12.110700 8.045310
C 17.303340 11.225410 8.957370
H 15.859980 10.992400 10.519900
H 18.672300 11.791730 7.385140
H 17.606140 10.213120 9.042480
C 16.456660 13.874590 15.802630
C 15.886760 12.989300 16.714690
C 17.455860 13.433380 14.943860
H 16.153860 14.886890 15.717520
H 15.087700 13.308270 17.374860
H 17.900020 14.107610 14.240100
C 16.304140 11.666620 16.736140
C 17.873240 12.110700 14.965310
C 17.303340 11.225410 15.877370
H 15.859980 10.992400 17.439900
H 18.672300 11.791730 14.305140
H 17.606140 10.213120 15.962480
C 16.456660 23.424590 1.962630
C 15.886760 22.539300 2.874690
C 17.455860 22.983380 1.103860
H 16.153860 24.436890 1.877520
H 15.087700 22.858270 3.534860
H 17.900020 23.657610 0.400100
C 16.304140 21.216620 2.896140
C 17.873240 21.660700 1.125310
C 17.303340 20.775410 2.037370
H 15.859980 20.542400 3.599900
H 18.672300 21.341730 0.465140
H 17.606140 19.763120 2.122480
C 16.456660 23.424590 8.882630
C 15.886760 22.539300 9.794690
C 17.455860 22.983380 8.023860
H 16.153860 24.436890 8.797520
H 15.087700 22.858270 10.454860
H 17.900020 23.657610 7.320100
C 16.304140 21.216620 9.816140
C 17.873240 21.660700 8.045310
C 17.303340 20.775410 8.957370
H 15.859980 20.542400 10.519900
H 18.672300 21.341730 7.385140
H 17.606140 19.763120 9.042480
C 16.456660 23.424590 15.802630
C 15.886760 22.539300 16.714690
C 17.455860 22.983380 14.943860
H 16.153860 24.436890 15.717520
H 15.087700 22.858270 17.374860
H 17.900020 23.657610 14.240100
C 16.304140 21.216620 16.736140
C 17.873240 21.660700 14.965310
C 17.303340 20.775410 15.877370
H 15.859980 20.542400 17.439900
H 18.672300 21.341730 14.305140
H 17.606140 19.763120 15.962480


==> anc/files/timings/comparison_to_molecular/benzene/3x_supercell/tc_hf_mol.inp <==
method      hf
run         energy
basis       def2-SVP
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/3x_supercell/tc_hf_mol.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_hf_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 18:22:24 2024
| On fire-21-01 (available memory: 446462 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_hf_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffea6be4000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fef350fa000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fef350de000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fef34cf4000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fef34c0b000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fef33000000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fef32ca8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fef34c05000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fef34bda000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fef30e8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fef30a31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fef30800000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fef34bcd000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fef34bc7000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fef34bab000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fef34ba5000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007feed7eba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fef34ae2000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007feebd034000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007feebcc88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007feeba8be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007feeba7c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007feeba17a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007feeb9ce9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fef30a14000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007feeb9cb4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007feeb99e1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007feeb9980000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007feeb98dc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007feeb9498000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007feeb782b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007feeb7400000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007feeb0c00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007feea5e00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fee96000000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fee8ee00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fee6c600000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fee6afd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fee6ac00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fee6a9d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fee6a400000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fee6a000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007feeb780b000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007feeb7793000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fee69dd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fef351b0000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007feeb7769000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007feeb7748000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007feeb7729000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007feeb76bc000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007feeb76a8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007feeb0bac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007feeb0b4d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007feeb73ef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fee95f31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007feeb73e1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fef34ad1000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fef30a0f000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007feea5dd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fee6a85a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007feeb73dc000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fee66c00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fee6a256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fee66a15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fee95ee9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fee95ea3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fee8ed7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fee6694a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007feea5da7000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007feeb73d2000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007feeb73c4000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007feeb0b32000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fee95e80000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fee6680f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fee95e68000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007feea5da0000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fee95e54000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fee95e47000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 16
|  AVAILABLE: 984
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_mol
| Random number seed: 130894431

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_mol/geometry.molden
Using basis set: def2-svp
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       def2-svp
Total atoms:     324
Total charge:    0
Total electrons: 1134 (567-alpha, 567-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  3240
Total AO shells: 1458 (810 S-shells; 486 P-shells; 162 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 29532.865781962842 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2656579383   -6294.2806693085  0.13 0.71 0.58 0.00   -6294.2806693085     1.45  
|    2     0.0848057898     +71.0075694058  0.47 1.80 1.18 0.00   -6223.2730999028     3.51  
|    3     0.0320631441      -1.5270644739  0.42 1.63 1.18 0.00   -6224.8001643767     3.27  
|    4     0.0094990607      -0.1083146827  0.40 1.55 1.16 0.00   -6224.9084790594     3.19  
|    5     0.0008449259      -0.0095788746  0.36 1.43 1.27 0.00   -6224.9180579340     3.11  
|    6     0.0001733726      -0.0001594084  0.31 1.30 1.16 0.00   -6224.9182173424     2.83  
|    7     0.0000589774      -0.0000088600  0.28 1.20 1.19 0.00   -6224.9182262024     2.75  
|    8     0.0000103029      -0.0000010880  0.26 1.11 1.25 0.00   -6224.9182272904     2.71  
|    9     0.0000030398      +0.0000000101  0.47 1.80 1.32 0.00   -6224.9182272803     3.71  
|   10     0.0000008977      -0.0000000053  0.21 1.00 1.79 0.00   -6224.9182272857     2.45  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -6224.9182272857 a.u.
HOMO-LUMO GAP: 12.704 eV
CENTER OF MASS: {9.440000, 12.550000, 8.920000} ANGS
DIPOLE MOMENT: {0.000032, -0.000076, 0.000127} (|D| = 0.000151) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 34.92 sec 

| Job finished: Sat Sep 28 18:23:09 2024



==> anc/files/timings/comparison_to_molecular/benzene/3x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       def2-SVP
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/3x_supercell/tc_hf_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 18:23:09 2024
| On fire-21-01 (available memory: 446137 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc6e55d000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fba0f56e000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fba0f552000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fba0f168000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fba0f07f000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fba0d400000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fba0d0a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fba0f079000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fba0f04e000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fba0b28b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fba0ae31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fba0ac00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fba0f041000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fba0f03b000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fba0f01f000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fba0f019000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fb9b22ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fba0ef56000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fb997434000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fb997088000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fb994cbe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fb994bc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fb99457a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fb9940e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fba0ef37000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fba0ef02000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fb993e16000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fb993db5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fb993d11000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fb9938cd000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fb991c60000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fb991800000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fb98b000000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fb980200000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fb970400000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fb969200000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fb946a00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fb9453d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fb945000000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fb944dd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fb944800000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fb944400000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fba0eedc000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fb991be8000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fb9441d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fba0f624000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fb991bbe000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fba0ae10000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fb991b9f000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fb991b32000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fb991b1e000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fb991aca000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fb98afa1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fb991ab9000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fb970331000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fb991aab000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fba0eed3000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fba0ae0b000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fb9917d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fb944c5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fb9917d1000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fb941000000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fb944656000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fb940e15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fb98af59000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fb9801ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fb9702af000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fb969135000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fb970280000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fb9917c7000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fb98af4b000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fb98af30000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fb97025d000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fb940cda000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fb9801a2000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fb970256000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fb9453bd000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fb970249000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 19
|  AVAILABLE: 981
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1469505544

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 22.3200000000 A, b = 28.6500000000 A, c = 20.7600000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(42.1786840460, 0.0000000000, 0.0000000000), (0.0000000000, 54.1406495482, 0.0000000000), (0.0000000000, 0.0000000000, 39.2307115051), 
Reciprocal space lattice vector in a.u.:
(0.1489658924, -0.0000000000, -0.0000000000), (0.0000000000, 0.1160530093, -0.0000000000), (0.0000000000, 0.0000000000, 0.1601598611), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)
Atom 12 = (2.9794553758, 8.1722901092, 16.7857367503)
Atom 13 = (1.9025005354, 6.4993345896, 18.5092802347)
Atom 14 = (4.8676695827, 7.3385241062, 15.1628967638)
Atom 15 = (2.4072463467, 10.0852597266, 16.6249021715)
Atom 16 = (0.3924960876, 7.1021004879, 19.7568206400)
Atom 17 = (5.7070102774, 8.6126340589, 13.8329832027)
Atom 18 = (2.6912343682, 3.9998318201, 18.5498148571)
Atom 19 = (5.6564034155, 4.8390213368, 15.2034313863)
Atom 20 = (4.5794485751, 3.1660658171, 16.9269748706)
Atom 21 = (1.8518936734, 2.7257407647, 19.8797284182)
Atom 22 = (7.1664078632, 4.2362554385, 13.9558909810)
Atom 23 = (5.1516576042, 1.2531150970, 17.0878094495)
Atom 24 = (2.9794553758, 8.1722901092, 29.8626405854)
Atom 25 = (1.9025005354, 6.4993345896, 31.5861840697)
Atom 26 = (4.8676695827, 7.3385241062, 28.2398005989)
Atom 27 = (2.4072463467, 10.0852597266, 29.7018060065)
Atom 28 = (0.3924960876, 7.1021004879, 32.8337244750)
Atom 29 = (5.7070102774, 8.6126340589, 26.9098870378)
Atom 30 = (2.6912343682, 3.9998318201, 31.6267186922)
Atom 31 = (5.6564034155, 4.8390213368, 28.2803352213)
Atom 32 = (4.5794485751, 3.1660658171, 30.0038787057)
Atom 33 = (1.8518936734, 2.7257407647, 32.9566322533)
Atom 34 = (7.1664078632, 4.2362554385, 27.0327948160)
Atom 35 = (5.1516576042, 1.2531150970, 30.1647132845)
Atom 36 = (2.9794553758, 26.2191732920, 3.7088329153)
Atom 37 = (1.9025005354, 24.5462177723, 5.4323763996)
Atom 38 = (4.8676695827, 25.3854072889, 2.0859929288)
Atom 39 = (2.4072463467, 28.1321429094, 3.5479983365)
Atom 40 = (0.3924960876, 25.1489836706, 6.6799168050)
Atom 41 = (5.7070102774, 26.6595172416, 0.7560793677)
Atom 42 = (2.6912343682, 22.0467150029, 5.4729110221)
Atom 43 = (5.6564034155, 22.8859045195, 2.1265275512)
Atom 44 = (4.5794485751, 21.2129489998, 3.8500710356)
Atom 45 = (1.8518936734, 20.7726239474, 6.8028245832)
Atom 46 = (7.1664078632, 22.2831386212, 0.8789871459)
Atom 47 = (5.1516576042, 19.2999982797, 4.0109056144)
Atom 48 = (2.9794553758, 26.2191732920, 16.7857367503)
Atom 49 = (1.9025005354, 24.5462177723, 18.5092802347)
Atom 50 = (4.8676695827, 25.3854072889, 15.1628967638)
Atom 51 = (2.4072463467, 28.1321429094, 16.6249021715)
Atom 52 = (0.3924960876, 25.1489836706, 19.7568206400)
Atom 53 = (5.7070102774, 26.6595172416, 13.8329832027)
Atom 54 = (2.6912343682, 22.0467150029, 18.5498148571)
Atom 55 = (5.6564034155, 22.8859045195, 15.2034313863)
Atom 56 = (4.5794485751, 21.2129489998, 16.9269748706)
Atom 57 = (1.8518936734, 20.7726239474, 19.8797284182)
Atom 58 = (7.1664078632, 22.2831386212, 13.9558909810)
Atom 59 = (5.1516576042, 19.2999982797, 17.0878094495)
Atom 60 = (2.9794553758, 26.2191732920, 29.8626405854)
Atom 61 = (1.9025005354, 24.5462177723, 31.5861840697)
Atom 62 = (4.8676695827, 25.3854072889, 28.2398005989)
Atom 63 = (2.4072463467, 28.1321429094, 29.7018060065)
Atom 64 = (0.3924960876, 25.1489836706, 32.8337244750)
Atom 65 = (5.7070102774, 26.6595172416, 26.9098870378)
Atom 66 = (2.6912343682, 22.0467150029, 31.6267186922)
Atom 67 = (5.6564034155, 22.8859045195, 28.2803352213)
Atom 68 = (4.5794485751, 21.2129489998, 30.0038787057)
Atom 69 = (1.8518936734, 20.7726239474, 32.9566322533)
Atom 70 = (7.1664078632, 22.2831386212, 27.0327948160)
Atom 71 = (5.1516576042, 19.2999982797, 30.1647132845)
Atom 72 = (2.9794553758, 44.2660564747, 3.7088329153)
Atom 73 = (1.9025005354, 42.5931009551, 5.4323763996)
Atom 74 = (4.8676695827, 43.4322904717, 2.0859929288)
Atom 75 = (2.4072463467, 46.1790260921, 3.5479983365)
Atom 76 = (0.3924960876, 43.1958668534, 6.6799168050)
Atom 77 = (5.7070102774, 44.7064004244, 0.7560793677)
Atom 78 = (2.6912343682, 40.0935981856, 5.4729110221)
Atom 79 = (5.6564034155, 40.9327877022, 2.1265275512)
Atom 80 = (4.5794485751, 39.2598321826, 3.8500710356)
Atom 81 = (1.8518936734, 38.8195071302, 6.8028245832)
Atom 82 = (7.1664078632, 40.3300218039, 0.8789871459)
Atom 83 = (5.1516576042, 37.3468814625, 4.0109056144)
Atom 84 = (2.9794553758, 44.2660564747, 16.7857367503)
Atom 85 = (1.9025005354, 42.5931009551, 18.5092802347)
Atom 86 = (4.8676695827, 43.4322904717, 15.1628967638)
Atom 87 = (2.4072463467, 46.1790260921, 16.6249021715)
Atom 88 = (0.3924960876, 43.1958668534, 19.7568206400)
Atom 89 = (5.7070102774, 44.7064004244, 13.8329832027)
Atom 90 = (2.6912343682, 40.0935981856, 18.5498148571)
Atom 91 = (5.6564034155, 40.9327877022, 15.2034313863)
Atom 92 = (4.5794485751, 39.2598321826, 16.9269748706)
Atom 93 = (1.8518936734, 38.8195071302, 19.8797284182)
Atom 94 = (7.1664078632, 40.3300218039, 13.9558909810)
Atom 95 = (5.1516576042, 37.3468814625, 17.0878094495)
Atom 96 = (2.9794553758, 44.2660564747, 29.8626405854)
Atom 97 = (1.9025005354, 42.5931009551, 31.5861840697)
Atom 98 = (4.8676695827, 43.4322904717, 28.2398005989)
Atom 99 = (2.4072463467, 46.1790260921, 29.7018060065)
Atom 100 = (0.3924960876, 43.1958668534, 32.8337244750)
Atom 101 = (5.7070102774, 44.7064004244, 26.9098870378)
Atom 102 = (2.6912343682, 40.0935981856, 31.6267186922)
Atom 103 = (5.6564034155, 40.9327877022, 28.2803352213)
Atom 104 = (4.5794485751, 39.2598321826, 30.0038787057)
Atom 105 = (1.8518936734, 38.8195071302, 32.9566322533)
Atom 106 = (7.1664078632, 40.3300218039, 27.0327948160)
Atom 107 = (5.1516576042, 37.3468814625, 30.1647132845)
Atom 108 = (17.0390167245, 8.1722901092, 3.7088329153)
Atom 109 = (15.9620618840, 6.4993345896, 5.4323763996)
Atom 110 = (18.9272309314, 7.3385241062, 2.0859929288)
Atom 111 = (16.4668076954, 10.0852597266, 3.5479983365)
Atom 112 = (14.4520574363, 7.1021004879, 6.6799168050)
Atom 113 = (19.7665716261, 8.6126340589, 0.7560793677)
Atom 114 = (16.7507957168, 3.9998318201, 5.4729110221)
Atom 115 = (19.7159647641, 4.8390213368, 2.1265275512)
Atom 116 = (18.6390099237, 3.1660658171, 3.8500710356)
Atom 117 = (15.9114550221, 2.7257407647, 6.8028245832)
Atom 118 = (21.2259692119, 4.2362554385, 0.8789871459)
Atom 119 = (19.2112189528, 1.2531150970, 4.0109056144)
Atom 120 = (17.0390167245, 8.1722901092, 16.7857367503)
Atom 121 = (15.9620618840, 6.4993345896, 18.5092802347)
Atom 122 = (18.9272309314, 7.3385241062, 15.1628967638)
Atom 123 = (16.4668076954, 10.0852597266, 16.6249021715)
Atom 124 = (14.4520574363, 7.1021004879, 19.7568206400)
Atom 125 = (19.7665716261, 8.6126340589, 13.8329832027)
Atom 126 = (16.7507957168, 3.9998318201, 18.5498148571)
Atom 127 = (19.7159647641, 4.8390213368, 15.2034313863)
Atom 128 = (18.6390099237, 3.1660658171, 16.9269748706)
Atom 129 = (15.9114550221, 2.7257407647, 19.8797284182)
Atom 130 = (21.2259692119, 4.2362554385, 13.9558909810)
Atom 131 = (19.2112189528, 1.2531150970, 17.0878094495)
Atom 132 = (17.0390167245, 8.1722901092, 29.8626405854)
Atom 133 = (15.9620618840, 6.4993345896, 31.5861840697)
Atom 134 = (18.9272309314, 7.3385241062, 28.2398005989)
Atom 135 = (16.4668076954, 10.0852597266, 29.7018060065)
Atom 136 = (14.4520574363, 7.1021004879, 32.8337244750)
Atom 137 = (19.7665716261, 8.6126340589, 26.9098870378)
Atom 138 = (16.7507957168, 3.9998318201, 31.6267186922)
Atom 139 = (19.7159647641, 4.8390213368, 28.2803352213)
Atom 140 = (18.6390099237, 3.1660658171, 30.0038787057)
Atom 141 = (15.9114550221, 2.7257407647, 32.9566322533)
Atom 142 = (21.2259692119, 4.2362554385, 27.0327948160)
Atom 143 = (19.2112189528, 1.2531150970, 30.1647132845)
Atom 144 = (17.0390167245, 26.2191732920, 3.7088329153)
Atom 145 = (15.9620618840, 24.5462177723, 5.4323763996)
Atom 146 = (18.9272309314, 25.3854072889, 2.0859929288)
Atom 147 = (16.4668076954, 28.1321429094, 3.5479983365)
Atom 148 = (14.4520574363, 25.1489836706, 6.6799168050)
Atom 149 = (19.7665716261, 26.6595172416, 0.7560793677)
Atom 150 = (16.7507957168, 22.0467150029, 5.4729110221)
Atom 151 = (19.7159647641, 22.8859045195, 2.1265275512)
Atom 152 = (18.6390099237, 21.2129489998, 3.8500710356)
Atom 153 = (15.9114550221, 20.7726239474, 6.8028245832)
Atom 154 = (21.2259692119, 22.2831386212, 0.8789871459)
Atom 155 = (19.2112189528, 19.2999982797, 4.0109056144)
Atom 156 = (17.0390167245, 26.2191732920, 16.7857367503)
Atom 157 = (15.9620618840, 24.5462177723, 18.5092802347)
Atom 158 = (18.9272309314, 25.3854072889, 15.1628967638)
Atom 159 = (16.4668076954, 28.1321429094, 16.6249021715)
Atom 160 = (14.4520574363, 25.1489836706, 19.7568206400)
Atom 161 = (19.7665716261, 26.6595172416, 13.8329832027)
Atom 162 = (16.7507957168, 22.0467150029, 18.5498148571)
Atom 163 = (19.7159647641, 22.8859045195, 15.2034313863)
Atom 164 = (18.6390099237, 21.2129489998, 16.9269748706)
Atom 165 = (15.9114550221, 20.7726239474, 19.8797284182)
Atom 166 = (21.2259692119, 22.2831386212, 13.9558909810)
Atom 167 = (19.2112189528, 19.2999982797, 17.0878094495)
Atom 168 = (17.0390167245, 26.2191732920, 29.8626405854)
Atom 169 = (15.9620618840, 24.5462177723, 31.5861840697)
Atom 170 = (18.9272309314, 25.3854072889, 28.2398005989)
Atom 171 = (16.4668076954, 28.1321429094, 29.7018060065)
Atom 172 = (14.4520574363, 25.1489836706, 32.8337244750)
Atom 173 = (19.7665716261, 26.6595172416, 26.9098870378)
Atom 174 = (16.7507957168, 22.0467150029, 31.6267186922)
Atom 175 = (19.7159647641, 22.8859045195, 28.2803352213)
Atom 176 = (18.6390099237, 21.2129489998, 30.0038787057)
Atom 177 = (15.9114550221, 20.7726239474, 32.9566322533)
Atom 178 = (21.2259692119, 22.2831386212, 27.0327948160)
Atom 179 = (19.2112189528, 19.2999982797, 30.1647132845)
Atom 180 = (17.0390167245, 44.2660564747, 3.7088329153)
Atom 181 = (15.9620618840, 42.5931009551, 5.4323763996)
Atom 182 = (18.9272309314, 43.4322904717, 2.0859929288)
Atom 183 = (16.4668076954, 46.1790260921, 3.5479983365)
Atom 184 = (14.4520574363, 43.1958668534, 6.6799168050)
Atom 185 = (19.7665716261, 44.7064004244, 0.7560793677)
Atom 186 = (16.7507957168, 40.0935981856, 5.4729110221)
Atom 187 = (19.7159647641, 40.9327877022, 2.1265275512)
Atom 188 = (18.6390099237, 39.2598321826, 3.8500710356)
Atom 189 = (15.9114550221, 38.8195071302, 6.8028245832)
Atom 190 = (21.2259692119, 40.3300218039, 0.8789871459)
Atom 191 = (19.2112189528, 37.3468814625, 4.0109056144)
Atom 192 = (17.0390167245, 44.2660564747, 16.7857367503)
Atom 193 = (15.9620618840, 42.5931009551, 18.5092802347)
Atom 194 = (18.9272309314, 43.4322904717, 15.1628967638)
Atom 195 = (16.4668076954, 46.1790260921, 16.6249021715)
Atom 196 = (14.4520574363, 43.1958668534, 19.7568206400)
Atom 197 = (19.7665716261, 44.7064004244, 13.8329832027)
Atom 198 = (16.7507957168, 40.0935981856, 18.5498148571)
Atom 199 = (19.7159647641, 40.9327877022, 15.2034313863)
Atom 200 = (18.6390099237, 39.2598321826, 16.9269748706)
Atom 201 = (15.9114550221, 38.8195071302, 19.8797284182)
Atom 202 = (21.2259692119, 40.3300218039, 13.9558909810)
Atom 203 = (19.2112189528, 37.3468814625, 17.0878094495)
Atom 204 = (17.0390167245, 44.2660564747, 29.8626405854)
Atom 205 = (15.9620618840, 42.5931009551, 31.5861840697)
Atom 206 = (18.9272309314, 43.4322904717, 28.2398005989)
Atom 207 = (16.4668076954, 46.1790260921, 29.7018060065)
Atom 208 = (14.4520574363, 43.1958668534, 32.8337244750)
Atom 209 = (19.7665716261, 44.7064004244, 26.9098870378)
Atom 210 = (16.7507957168, 40.0935981856, 31.6267186922)
Atom 211 = (19.7159647641, 40.9327877022, 28.2803352213)
Atom 212 = (18.6390099237, 39.2598321826, 30.0038787057)
Atom 213 = (15.9114550221, 38.8195071302, 32.9566322533)
Atom 214 = (21.2259692119, 40.3300218039, 27.0327948160)
Atom 215 = (19.2112189528, 37.3468814625, 30.1647132845)
Atom 216 = (31.0985780731, 8.1722901092, 3.7088329153)
Atom 217 = (30.0216232327, 6.4993345896, 5.4323763996)
Atom 218 = (32.9867922800, 7.3385241062, 2.0859929288)
Atom 219 = (30.5263690440, 10.0852597266, 3.5479983365)
Atom 220 = (28.5116187850, 7.1021004879, 6.6799168050)
Atom 221 = (33.8261329747, 8.6126340589, 0.7560793677)
Atom 222 = (30.8103570655, 3.9998318201, 5.4729110221)
Atom 223 = (33.7755261128, 4.8390213368, 2.1265275512)
Atom 224 = (32.6985712724, 3.1660658171, 3.8500710356)
Atom 225 = (29.9710163707, 2.7257407647, 6.8028245832)
Atom 226 = (35.2855305605, 4.2362554385, 0.8789871459)
Atom 227 = (33.2707803015, 1.2531150970, 4.0109056144)
Atom 228 = (31.0985780731, 8.1722901092, 16.7857367503)
Atom 229 = (30.0216232327, 6.4993345896, 18.5092802347)
Atom 230 = (32.9867922800, 7.3385241062, 15.1628967638)
Atom 231 = (30.5263690440, 10.0852597266, 16.6249021715)
Atom 232 = (28.5116187850, 7.1021004879, 19.7568206400)
Atom 233 = (33.8261329747, 8.6126340589, 13.8329832027)
Atom 234 = (30.8103570655, 3.9998318201, 18.5498148571)
Atom 235 = (33.7755261128, 4.8390213368, 15.2034313863)
Atom 236 = (32.6985712724, 3.1660658171, 16.9269748706)
Atom 237 = (29.9710163707, 2.7257407647, 19.8797284182)
Atom 238 = (35.2855305605, 4.2362554385, 13.9558909810)
Atom 239 = (33.2707803015, 1.2531150970, 17.0878094495)
Atom 240 = (31.0985780731, 8.1722901092, 29.8626405854)
Atom 241 = (30.0216232327, 6.4993345896, 31.5861840697)
Atom 242 = (32.9867922800, 7.3385241062, 28.2398005989)
Atom 243 = (30.5263690440, 10.0852597266, 29.7018060065)
Atom 244 = (28.5116187850, 7.1021004879, 32.8337244750)
Atom 245 = (33.8261329747, 8.6126340589, 26.9098870378)
Atom 246 = (30.8103570655, 3.9998318201, 31.6267186922)
Atom 247 = (33.7755261128, 4.8390213368, 28.2803352213)
Atom 248 = (32.6985712724, 3.1660658171, 30.0038787057)
Atom 249 = (29.9710163707, 2.7257407647, 32.9566322533)
Atom 250 = (35.2855305605, 4.2362554385, 27.0327948160)
Atom 251 = (33.2707803015, 1.2531150970, 30.1647132845)
Atom 252 = (31.0985780731, 26.2191732920, 3.7088329153)
Atom 253 = (30.0216232327, 24.5462177723, 5.4323763996)
Atom 254 = (32.9867922800, 25.3854072889, 2.0859929288)
Atom 255 = (30.5263690440, 28.1321429094, 3.5479983365)
Atom 256 = (28.5116187850, 25.1489836706, 6.6799168050)
Atom 257 = (33.8261329747, 26.6595172416, 0.7560793677)
Atom 258 = (30.8103570655, 22.0467150029, 5.4729110221)
Atom 259 = (33.7755261128, 22.8859045195, 2.1265275512)
Atom 260 = (32.6985712724, 21.2129489998, 3.8500710356)
Atom 261 = (29.9710163707, 20.7726239474, 6.8028245832)
Atom 262 = (35.2855305605, 22.2831386212, 0.8789871459)
Atom 263 = (33.2707803015, 19.2999982797, 4.0109056144)
Atom 264 = (31.0985780731, 26.2191732920, 16.7857367503)
Atom 265 = (30.0216232327, 24.5462177723, 18.5092802347)
Atom 266 = (32.9867922800, 25.3854072889, 15.1628967638)
Atom 267 = (30.5263690440, 28.1321429094, 16.6249021715)
Atom 268 = (28.5116187850, 25.1489836706, 19.7568206400)
Atom 269 = (33.8261329747, 26.6595172416, 13.8329832027)
Atom 270 = (30.8103570655, 22.0467150029, 18.5498148571)
Atom 271 = (33.7755261128, 22.8859045195, 15.2034313863)
Atom 272 = (32.6985712724, 21.2129489998, 16.9269748706)
Atom 273 = (29.9710163707, 20.7726239474, 19.8797284182)
Atom 274 = (35.2855305605, 22.2831386212, 13.9558909810)
Atom 275 = (33.2707803015, 19.2999982797, 17.0878094495)
Atom 276 = (31.0985780731, 26.2191732920, 29.8626405854)
Atom 277 = (30.0216232327, 24.5462177723, 31.5861840697)
Atom 278 = (32.9867922800, 25.3854072889, 28.2398005989)
Atom 279 = (30.5263690440, 28.1321429094, 29.7018060065)
Atom 280 = (28.5116187850, 25.1489836706, 32.8337244750)
Atom 281 = (33.8261329747, 26.6595172416, 26.9098870378)
Atom 282 = (30.8103570655, 22.0467150029, 31.6267186922)
Atom 283 = (33.7755261128, 22.8859045195, 28.2803352213)
Atom 284 = (32.6985712724, 21.2129489998, 30.0038787057)
Atom 285 = (29.9710163707, 20.7726239474, 32.9566322533)
Atom 286 = (35.2855305605, 22.2831386212, 27.0327948160)
Atom 287 = (33.2707803015, 19.2999982797, 30.1647132845)
Atom 288 = (31.0985780731, 44.2660564747, 3.7088329153)
Atom 289 = (30.0216232327, 42.5931009551, 5.4323763996)
Atom 290 = (32.9867922800, 43.4322904717, 2.0859929288)
Atom 291 = (30.5263690440, 46.1790260921, 3.5479983365)
Atom 292 = (28.5116187850, 43.1958668534, 6.6799168050)
Atom 293 = (33.8261329747, 44.7064004244, 0.7560793677)
Atom 294 = (30.8103570655, 40.0935981856, 5.4729110221)
Atom 295 = (33.7755261128, 40.9327877022, 2.1265275512)
Atom 296 = (32.6985712724, 39.2598321826, 3.8500710356)
Atom 297 = (29.9710163707, 38.8195071302, 6.8028245832)
Atom 298 = (35.2855305605, 40.3300218039, 0.8789871459)
Atom 299 = (33.2707803015, 37.3468814625, 4.0109056144)
Atom 300 = (31.0985780731, 44.2660564747, 16.7857367503)
Atom 301 = (30.0216232327, 42.5931009551, 18.5092802347)
Atom 302 = (32.9867922800, 43.4322904717, 15.1628967638)
Atom 303 = (30.5263690440, 46.1790260921, 16.6249021715)
Atom 304 = (28.5116187850, 43.1958668534, 19.7568206400)
Atom 305 = (33.8261329747, 44.7064004244, 13.8329832027)
Atom 306 = (30.8103570655, 40.0935981856, 18.5498148571)
Atom 307 = (33.7755261128, 40.9327877022, 15.2034313863)
Atom 308 = (32.6985712724, 39.2598321826, 16.9269748706)
Atom 309 = (29.9710163707, 38.8195071302, 19.8797284182)
Atom 310 = (35.2855305605, 40.3300218039, 13.9558909810)
Atom 311 = (33.2707803015, 37.3468814625, 17.0878094495)
Atom 312 = (31.0985780731, 44.2660564747, 29.8626405854)
Atom 313 = (30.0216232327, 42.5931009551, 31.5861840697)
Atom 314 = (32.9867922800, 43.4322904717, 28.2398005989)
Atom 315 = (30.5263690440, 46.1790260921, 29.7018060065)
Atom 316 = (28.5116187850, 43.1958668534, 32.8337244750)
Atom 317 = (33.8261329747, 44.7064004244, 26.9098870378)
Atom 318 = (30.8103570655, 40.0935981856, 31.6267186922)
Atom 319 = (33.7755261128, 40.9327877022, 28.2803352213)
Atom 320 = (32.6985712724, 39.2598321826, 30.0038787057)
Atom 321 = (29.9710163707, 38.8195071302, 32.9566322533)
Atom 322 = (35.2855305605, 40.3300218039, 27.0327948160)
Atom 323 = (33.2707803015, 37.3468814625, 30.1647132845)

Default periodic omega parameter = 0.0581425461



Basis set:       def2-svp
Total atoms:     324
Total charge:    0
Total electrons: 1134 (567-alpha, 567-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  3240
Total AO shells: 1458 (810 S-shells; 486 P-shells; 162 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 1339.125693645089 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2715486888   -6255.2444443347  13.00 13.77 0.63 0.00   -6255.2444443347    27.45  
|    2     0.0884731709     +66.7117038279  77.73 294.47 1.27 0.00   -6188.5327405068   373.53  
|    3     0.0350730557      -1.4575615305  71.26 260.36 1.31 0.00   -6189.9903020373   333.02  
|    4     0.0117265134      -0.0972251932  65.85 238.56 1.24 0.00   -6190.0875272305   305.74  
|    5     0.0006617423      -0.0165346694  60.70 217.13 1.28 0.00   -6190.1040618999   279.23  
|    6     0.0000898961      -0.0000780398  51.44 179.22 1.31 0.00   -6190.1041399397   232.10  
|    7     0.0000349635      -0.0000019270  42.60 150.54 1.44 0.00   -6190.1041418666   194.73  
|    8     0.0000034551      -0.0000003135  38.71 136.18 1.39 0.00   -6190.1041421802   176.45  
|    9     0.0000008671      +0.0000011773  78.02 294.81 2.04 0.00   -6190.1041410029   374.28  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -6190.1041410029 a.u.
HOMO-LUMO GAP: 11.128 eV
CENTER OF MASS: {9.440000, 12.550000, 8.920000} ANGS
DIPOLE MOMENT: {0.000035, -0.000101, 0.000139} (|D| = 0.000175) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 2312.41 sec 

| Job finished: Sat Sep 28 19:02:12 2024



==> anc/files/timings/comparison_to_molecular/benzene/3x_supercell/tc_pbe0_mol.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/3x_supercell/tc_pbe0_mol.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe0_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 19:02:12 2024
| On fire-21-01 (available memory: 438470 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe0_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffe3d57e000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f405ce09000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f405cded000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f405ca03000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f405c91a000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f405ae00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f405aaa8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f405c914000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f405c8e9000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f4058c8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f4058831000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f4058600000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f405c8dc000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f405c8d6000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f4058815000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f405880f000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f3fffcba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f3fffbf9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f3fe4d73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f3fe49c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f3fe25fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f3fe2505000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f3fe1eb9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f3fe1a28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f3fe1a0b000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f3fe19d6000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f3fe1703000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f3fe16a2000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f3fe15fe000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f3fe11ba000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f3fdf54d000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f3fdf200000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f3fd8a00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f3fcdc00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f3fbde00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f3fb6c00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f3f94400000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f3f92dd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f3f92a00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f3f927d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f3f92200000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f3f91e00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f3fdf52b000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f3fdf4b3000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f3f91bd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f405cebf000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f3fdf1d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f3fd89df000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f3fd89c0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f3fd8953000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f3fdf1c2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f3fcdbac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f3fbdda1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f3fd8942000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f3fbdcd2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f3fd8934000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f3fdf4aa000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f3fcdba7000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f3fbdca8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f3f9265a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f3fcdba2000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f3f8ea00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f3f92056000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f3f8e815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f3fbdc60000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f3fb6bba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f3fb6b38000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f3f8e74a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f3f92da2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f3fbdc5a000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f3fbdc4c000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f3f92d87000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f3f92d64000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f3f8e60f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f3f92d4c000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f3fbdc45000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f3f92d38000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f3fb6b2b000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 16
|  AVAILABLE: 984
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_mol
| Random number seed: 1156894309

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_mol/geometry.molden
Using basis set: def2-svp
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       def2-svp
Total atoms:     324
Total charge:    0
Total electrons: 1134 (567-alpha, 567-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  3240
Total AO shells: 1458 (810 S-shells; 486 P-shells; 162 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 29532.865781962842 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
| time to set the grid = 7.94 s
DFT grid points: 1990060 (6142 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.0123419677   -6298.3108283266  1133.8081427908  -695.3819745687  0.13 0.72 0.59 2.68   -6298.3108283266     4.16  
|    2     0.1408421149     +41.7575666236  1134.0010211134  -714.1267255134  0.47 1.76 1.32 2.97   -6256.5532617030     6.56  
|    3     0.1089422689      -0.2829296565  1134.0010221242  -700.2879505144  0.44 1.73 1.15 3.02   -6256.8361913595     6.41  
|    4     0.0064361642      -2.0613900146  1134.0009693256  -706.4462166823  0.42 1.69 1.23 3.00   -6258.8975813740     6.41  
|    5     0.0012129198      -0.0047756491  1134.0009523135  -706.5657804717  0.35 1.41 1.18 2.98   -6258.9023570231     6.02  
|    6     0.0014377212      +0.0000339034  1134.0009515842  -706.5398233801  0.33 1.33 1.28 3.01   -6258.9023231197     6.05  
|    7     0.0000899672      -0.0006155990  1134.0009514823  -706.5360980662  0.31 1.28 1.25 2.98   -6258.9029387187     5.89  
|    8     0.0000666169      -0.0000007624  1134.0009514094  -706.5358680973  0.26 1.12 1.19 2.98   -6258.9029394811     5.65  
|    9     0.0000084084      -0.0000004680  1134.0009513834  -706.5357637476  0.47 1.80 1.33 3.00   -6258.9029399491     6.74  
|   10     0.0000023123      -0.0000000130  1134.0009513810  -706.5357460711  0.21 1.02 1.34 2.99   -6258.9029399621     5.67  
|   11     0.0000001960      -0.0000000018  1134.0009513792  -706.5357290707  0.20 1.02 1.81 3.00   -6258.9029399638     5.49  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -6258.9029399638 a.u.
HOMO-LUMO GAP: 7.073 eV
CENTER OF MASS: {9.440000, 12.550000, 8.920000} ANGS
DIPOLE MOMENT: {0.000037, -0.000036, 0.000095} (|D| = 0.000108) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 78.92 sec 

| Job finished: Sat Sep 28 19:03:41 2024



==> anc/files/timings/comparison_to_molecular/benzene/3x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/3x_supercell/tc_pbe0_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 19:03:42 2024
| On fire-21-01 (available memory: 434838 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff787c8000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f7cd79a4000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f7cd7988000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f7cd759e000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f7cd74b5000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f7cd5800000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f7cd54a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f7cd74af000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f7cd7484000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f7cd368b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f7cd3231000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f7cd3000000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f7cd7477000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f7cd7471000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f7cd7455000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f7cd744f000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f7c7a6ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f7cd738c000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f7c5f834000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f7c5f488000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f7c5d0be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f7c5cfc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f7c5c97a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f7c5c4e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f7cd736d000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f7cd7338000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f7c5c216000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f7cd72d7000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f7c5c172000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f7c5bd2e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f7c5a0c1000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f7c59e00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f7c53600000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f7c48800000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f7c38a00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f7c31800000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f7c0f000000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f7c0d9d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f7c0d600000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f7c0d3d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f7c0ce00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f7c0ca00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f7cd3211000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f7c53588000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f7c0c7d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f7cd7a5a000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f7c59dd6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f7c53567000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f7c53548000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f7c38993000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f7c5a0ad000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f7c487ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f7c38934000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f7c59dc5000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f7c38865000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f7c5353a000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f7c5a0a8000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f7c59dc0000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f7c317d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f7c0d25a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f7c53535000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f7c09600000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f7c0cc56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f7c09415000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f7c3178e000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f7c31748000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f7c0d94f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f7c0934a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f7c0d920000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f7c487a4000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f7c38857000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f7c3172d000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f7c09327000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f7c091ec000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f7c0d242000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f7c38850000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f7c0cc42000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f7c38843000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 19
|  AVAILABLE: 981
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 1200205973

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 22.3200000000 A, b = 28.6500000000 A, c = 20.7600000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(42.1786840460, 0.0000000000, 0.0000000000), (0.0000000000, 54.1406495482, 0.0000000000), (0.0000000000, 0.0000000000, 39.2307115051), 
Reciprocal space lattice vector in a.u.:
(0.1489658924, -0.0000000000, -0.0000000000), (0.0000000000, 0.1160530093, -0.0000000000), (0.0000000000, 0.0000000000, 0.1601598611), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)
Atom 12 = (2.9794553758, 8.1722901092, 16.7857367503)
Atom 13 = (1.9025005354, 6.4993345896, 18.5092802347)
Atom 14 = (4.8676695827, 7.3385241062, 15.1628967638)
Atom 15 = (2.4072463467, 10.0852597266, 16.6249021715)
Atom 16 = (0.3924960876, 7.1021004879, 19.7568206400)
Atom 17 = (5.7070102774, 8.6126340589, 13.8329832027)
Atom 18 = (2.6912343682, 3.9998318201, 18.5498148571)
Atom 19 = (5.6564034155, 4.8390213368, 15.2034313863)
Atom 20 = (4.5794485751, 3.1660658171, 16.9269748706)
Atom 21 = (1.8518936734, 2.7257407647, 19.8797284182)
Atom 22 = (7.1664078632, 4.2362554385, 13.9558909810)
Atom 23 = (5.1516576042, 1.2531150970, 17.0878094495)
Atom 24 = (2.9794553758, 8.1722901092, 29.8626405854)
Atom 25 = (1.9025005354, 6.4993345896, 31.5861840697)
Atom 26 = (4.8676695827, 7.3385241062, 28.2398005989)
Atom 27 = (2.4072463467, 10.0852597266, 29.7018060065)
Atom 28 = (0.3924960876, 7.1021004879, 32.8337244750)
Atom 29 = (5.7070102774, 8.6126340589, 26.9098870378)
Atom 30 = (2.6912343682, 3.9998318201, 31.6267186922)
Atom 31 = (5.6564034155, 4.8390213368, 28.2803352213)
Atom 32 = (4.5794485751, 3.1660658171, 30.0038787057)
Atom 33 = (1.8518936734, 2.7257407647, 32.9566322533)
Atom 34 = (7.1664078632, 4.2362554385, 27.0327948160)
Atom 35 = (5.1516576042, 1.2531150970, 30.1647132845)
Atom 36 = (2.9794553758, 26.2191732920, 3.7088329153)
Atom 37 = (1.9025005354, 24.5462177723, 5.4323763996)
Atom 38 = (4.8676695827, 25.3854072889, 2.0859929288)
Atom 39 = (2.4072463467, 28.1321429094, 3.5479983365)
Atom 40 = (0.3924960876, 25.1489836706, 6.6799168050)
Atom 41 = (5.7070102774, 26.6595172416, 0.7560793677)
Atom 42 = (2.6912343682, 22.0467150029, 5.4729110221)
Atom 43 = (5.6564034155, 22.8859045195, 2.1265275512)
Atom 44 = (4.5794485751, 21.2129489998, 3.8500710356)
Atom 45 = (1.8518936734, 20.7726239474, 6.8028245832)
Atom 46 = (7.1664078632, 22.2831386212, 0.8789871459)
Atom 47 = (5.1516576042, 19.2999982797, 4.0109056144)
Atom 48 = (2.9794553758, 26.2191732920, 16.7857367503)
Atom 49 = (1.9025005354, 24.5462177723, 18.5092802347)
Atom 50 = (4.8676695827, 25.3854072889, 15.1628967638)
Atom 51 = (2.4072463467, 28.1321429094, 16.6249021715)
Atom 52 = (0.3924960876, 25.1489836706, 19.7568206400)
Atom 53 = (5.7070102774, 26.6595172416, 13.8329832027)
Atom 54 = (2.6912343682, 22.0467150029, 18.5498148571)
Atom 55 = (5.6564034155, 22.8859045195, 15.2034313863)
Atom 56 = (4.5794485751, 21.2129489998, 16.9269748706)
Atom 57 = (1.8518936734, 20.7726239474, 19.8797284182)
Atom 58 = (7.1664078632, 22.2831386212, 13.9558909810)
Atom 59 = (5.1516576042, 19.2999982797, 17.0878094495)
Atom 60 = (2.9794553758, 26.2191732920, 29.8626405854)
Atom 61 = (1.9025005354, 24.5462177723, 31.5861840697)
Atom 62 = (4.8676695827, 25.3854072889, 28.2398005989)
Atom 63 = (2.4072463467, 28.1321429094, 29.7018060065)
Atom 64 = (0.3924960876, 25.1489836706, 32.8337244750)
Atom 65 = (5.7070102774, 26.6595172416, 26.9098870378)
Atom 66 = (2.6912343682, 22.0467150029, 31.6267186922)
Atom 67 = (5.6564034155, 22.8859045195, 28.2803352213)
Atom 68 = (4.5794485751, 21.2129489998, 30.0038787057)
Atom 69 = (1.8518936734, 20.7726239474, 32.9566322533)
Atom 70 = (7.1664078632, 22.2831386212, 27.0327948160)
Atom 71 = (5.1516576042, 19.2999982797, 30.1647132845)
Atom 72 = (2.9794553758, 44.2660564747, 3.7088329153)
Atom 73 = (1.9025005354, 42.5931009551, 5.4323763996)
Atom 74 = (4.8676695827, 43.4322904717, 2.0859929288)
Atom 75 = (2.4072463467, 46.1790260921, 3.5479983365)
Atom 76 = (0.3924960876, 43.1958668534, 6.6799168050)
Atom 77 = (5.7070102774, 44.7064004244, 0.7560793677)
Atom 78 = (2.6912343682, 40.0935981856, 5.4729110221)
Atom 79 = (5.6564034155, 40.9327877022, 2.1265275512)
Atom 80 = (4.5794485751, 39.2598321826, 3.8500710356)
Atom 81 = (1.8518936734, 38.8195071302, 6.8028245832)
Atom 82 = (7.1664078632, 40.3300218039, 0.8789871459)
Atom 83 = (5.1516576042, 37.3468814625, 4.0109056144)
Atom 84 = (2.9794553758, 44.2660564747, 16.7857367503)
Atom 85 = (1.9025005354, 42.5931009551, 18.5092802347)
Atom 86 = (4.8676695827, 43.4322904717, 15.1628967638)
Atom 87 = (2.4072463467, 46.1790260921, 16.6249021715)
Atom 88 = (0.3924960876, 43.1958668534, 19.7568206400)
Atom 89 = (5.7070102774, 44.7064004244, 13.8329832027)
Atom 90 = (2.6912343682, 40.0935981856, 18.5498148571)
Atom 91 = (5.6564034155, 40.9327877022, 15.2034313863)
Atom 92 = (4.5794485751, 39.2598321826, 16.9269748706)
Atom 93 = (1.8518936734, 38.8195071302, 19.8797284182)
Atom 94 = (7.1664078632, 40.3300218039, 13.9558909810)
Atom 95 = (5.1516576042, 37.3468814625, 17.0878094495)
Atom 96 = (2.9794553758, 44.2660564747, 29.8626405854)
Atom 97 = (1.9025005354, 42.5931009551, 31.5861840697)
Atom 98 = (4.8676695827, 43.4322904717, 28.2398005989)
Atom 99 = (2.4072463467, 46.1790260921, 29.7018060065)
Atom 100 = (0.3924960876, 43.1958668534, 32.8337244750)
Atom 101 = (5.7070102774, 44.7064004244, 26.9098870378)
Atom 102 = (2.6912343682, 40.0935981856, 31.6267186922)
Atom 103 = (5.6564034155, 40.9327877022, 28.2803352213)
Atom 104 = (4.5794485751, 39.2598321826, 30.0038787057)
Atom 105 = (1.8518936734, 38.8195071302, 32.9566322533)
Atom 106 = (7.1664078632, 40.3300218039, 27.0327948160)
Atom 107 = (5.1516576042, 37.3468814625, 30.1647132845)
Atom 108 = (17.0390167245, 8.1722901092, 3.7088329153)
Atom 109 = (15.9620618840, 6.4993345896, 5.4323763996)
Atom 110 = (18.9272309314, 7.3385241062, 2.0859929288)
Atom 111 = (16.4668076954, 10.0852597266, 3.5479983365)
Atom 112 = (14.4520574363, 7.1021004879, 6.6799168050)
Atom 113 = (19.7665716261, 8.6126340589, 0.7560793677)
Atom 114 = (16.7507957168, 3.9998318201, 5.4729110221)
Atom 115 = (19.7159647641, 4.8390213368, 2.1265275512)
Atom 116 = (18.6390099237, 3.1660658171, 3.8500710356)
Atom 117 = (15.9114550221, 2.7257407647, 6.8028245832)
Atom 118 = (21.2259692119, 4.2362554385, 0.8789871459)
Atom 119 = (19.2112189528, 1.2531150970, 4.0109056144)
Atom 120 = (17.0390167245, 8.1722901092, 16.7857367503)
Atom 121 = (15.9620618840, 6.4993345896, 18.5092802347)
Atom 122 = (18.9272309314, 7.3385241062, 15.1628967638)
Atom 123 = (16.4668076954, 10.0852597266, 16.6249021715)
Atom 124 = (14.4520574363, 7.1021004879, 19.7568206400)
Atom 125 = (19.7665716261, 8.6126340589, 13.8329832027)
Atom 126 = (16.7507957168, 3.9998318201, 18.5498148571)
Atom 127 = (19.7159647641, 4.8390213368, 15.2034313863)
Atom 128 = (18.6390099237, 3.1660658171, 16.9269748706)
Atom 129 = (15.9114550221, 2.7257407647, 19.8797284182)
Atom 130 = (21.2259692119, 4.2362554385, 13.9558909810)
Atom 131 = (19.2112189528, 1.2531150970, 17.0878094495)
Atom 132 = (17.0390167245, 8.1722901092, 29.8626405854)
Atom 133 = (15.9620618840, 6.4993345896, 31.5861840697)
Atom 134 = (18.9272309314, 7.3385241062, 28.2398005989)
Atom 135 = (16.4668076954, 10.0852597266, 29.7018060065)
Atom 136 = (14.4520574363, 7.1021004879, 32.8337244750)
Atom 137 = (19.7665716261, 8.6126340589, 26.9098870378)
Atom 138 = (16.7507957168, 3.9998318201, 31.6267186922)
Atom 139 = (19.7159647641, 4.8390213368, 28.2803352213)
Atom 140 = (18.6390099237, 3.1660658171, 30.0038787057)
Atom 141 = (15.9114550221, 2.7257407647, 32.9566322533)
Atom 142 = (21.2259692119, 4.2362554385, 27.0327948160)
Atom 143 = (19.2112189528, 1.2531150970, 30.1647132845)
Atom 144 = (17.0390167245, 26.2191732920, 3.7088329153)
Atom 145 = (15.9620618840, 24.5462177723, 5.4323763996)
Atom 146 = (18.9272309314, 25.3854072889, 2.0859929288)
Atom 147 = (16.4668076954, 28.1321429094, 3.5479983365)
Atom 148 = (14.4520574363, 25.1489836706, 6.6799168050)
Atom 149 = (19.7665716261, 26.6595172416, 0.7560793677)
Atom 150 = (16.7507957168, 22.0467150029, 5.4729110221)
Atom 151 = (19.7159647641, 22.8859045195, 2.1265275512)
Atom 152 = (18.6390099237, 21.2129489998, 3.8500710356)
Atom 153 = (15.9114550221, 20.7726239474, 6.8028245832)
Atom 154 = (21.2259692119, 22.2831386212, 0.8789871459)
Atom 155 = (19.2112189528, 19.2999982797, 4.0109056144)
Atom 156 = (17.0390167245, 26.2191732920, 16.7857367503)
Atom 157 = (15.9620618840, 24.5462177723, 18.5092802347)
Atom 158 = (18.9272309314, 25.3854072889, 15.1628967638)
Atom 159 = (16.4668076954, 28.1321429094, 16.6249021715)
Atom 160 = (14.4520574363, 25.1489836706, 19.7568206400)
Atom 161 = (19.7665716261, 26.6595172416, 13.8329832027)
Atom 162 = (16.7507957168, 22.0467150029, 18.5498148571)
Atom 163 = (19.7159647641, 22.8859045195, 15.2034313863)
Atom 164 = (18.6390099237, 21.2129489998, 16.9269748706)
Atom 165 = (15.9114550221, 20.7726239474, 19.8797284182)
Atom 166 = (21.2259692119, 22.2831386212, 13.9558909810)
Atom 167 = (19.2112189528, 19.2999982797, 17.0878094495)
Atom 168 = (17.0390167245, 26.2191732920, 29.8626405854)
Atom 169 = (15.9620618840, 24.5462177723, 31.5861840697)
Atom 170 = (18.9272309314, 25.3854072889, 28.2398005989)
Atom 171 = (16.4668076954, 28.1321429094, 29.7018060065)
Atom 172 = (14.4520574363, 25.1489836706, 32.8337244750)
Atom 173 = (19.7665716261, 26.6595172416, 26.9098870378)
Atom 174 = (16.7507957168, 22.0467150029, 31.6267186922)
Atom 175 = (19.7159647641, 22.8859045195, 28.2803352213)
Atom 176 = (18.6390099237, 21.2129489998, 30.0038787057)
Atom 177 = (15.9114550221, 20.7726239474, 32.9566322533)
Atom 178 = (21.2259692119, 22.2831386212, 27.0327948160)
Atom 179 = (19.2112189528, 19.2999982797, 30.1647132845)
Atom 180 = (17.0390167245, 44.2660564747, 3.7088329153)
Atom 181 = (15.9620618840, 42.5931009551, 5.4323763996)
Atom 182 = (18.9272309314, 43.4322904717, 2.0859929288)
Atom 183 = (16.4668076954, 46.1790260921, 3.5479983365)
Atom 184 = (14.4520574363, 43.1958668534, 6.6799168050)
Atom 185 = (19.7665716261, 44.7064004244, 0.7560793677)
Atom 186 = (16.7507957168, 40.0935981856, 5.4729110221)
Atom 187 = (19.7159647641, 40.9327877022, 2.1265275512)
Atom 188 = (18.6390099237, 39.2598321826, 3.8500710356)
Atom 189 = (15.9114550221, 38.8195071302, 6.8028245832)
Atom 190 = (21.2259692119, 40.3300218039, 0.8789871459)
Atom 191 = (19.2112189528, 37.3468814625, 4.0109056144)
Atom 192 = (17.0390167245, 44.2660564747, 16.7857367503)
Atom 193 = (15.9620618840, 42.5931009551, 18.5092802347)
Atom 194 = (18.9272309314, 43.4322904717, 15.1628967638)
Atom 195 = (16.4668076954, 46.1790260921, 16.6249021715)
Atom 196 = (14.4520574363, 43.1958668534, 19.7568206400)
Atom 197 = (19.7665716261, 44.7064004244, 13.8329832027)
Atom 198 = (16.7507957168, 40.0935981856, 18.5498148571)
Atom 199 = (19.7159647641, 40.9327877022, 15.2034313863)
Atom 200 = (18.6390099237, 39.2598321826, 16.9269748706)
Atom 201 = (15.9114550221, 38.8195071302, 19.8797284182)
Atom 202 = (21.2259692119, 40.3300218039, 13.9558909810)
Atom 203 = (19.2112189528, 37.3468814625, 17.0878094495)
Atom 204 = (17.0390167245, 44.2660564747, 29.8626405854)
Atom 205 = (15.9620618840, 42.5931009551, 31.5861840697)
Atom 206 = (18.9272309314, 43.4322904717, 28.2398005989)
Atom 207 = (16.4668076954, 46.1790260921, 29.7018060065)
Atom 208 = (14.4520574363, 43.1958668534, 32.8337244750)
Atom 209 = (19.7665716261, 44.7064004244, 26.9098870378)
Atom 210 = (16.7507957168, 40.0935981856, 31.6267186922)
Atom 211 = (19.7159647641, 40.9327877022, 28.2803352213)
Atom 212 = (18.6390099237, 39.2598321826, 30.0038787057)
Atom 213 = (15.9114550221, 38.8195071302, 32.9566322533)
Atom 214 = (21.2259692119, 40.3300218039, 27.0327948160)
Atom 215 = (19.2112189528, 37.3468814625, 30.1647132845)
Atom 216 = (31.0985780731, 8.1722901092, 3.7088329153)
Atom 217 = (30.0216232327, 6.4993345896, 5.4323763996)
Atom 218 = (32.9867922800, 7.3385241062, 2.0859929288)
Atom 219 = (30.5263690440, 10.0852597266, 3.5479983365)
Atom 220 = (28.5116187850, 7.1021004879, 6.6799168050)
Atom 221 = (33.8261329747, 8.6126340589, 0.7560793677)
Atom 222 = (30.8103570655, 3.9998318201, 5.4729110221)
Atom 223 = (33.7755261128, 4.8390213368, 2.1265275512)
Atom 224 = (32.6985712724, 3.1660658171, 3.8500710356)
Atom 225 = (29.9710163707, 2.7257407647, 6.8028245832)
Atom 226 = (35.2855305605, 4.2362554385, 0.8789871459)
Atom 227 = (33.2707803015, 1.2531150970, 4.0109056144)
Atom 228 = (31.0985780731, 8.1722901092, 16.7857367503)
Atom 229 = (30.0216232327, 6.4993345896, 18.5092802347)
Atom 230 = (32.9867922800, 7.3385241062, 15.1628967638)
Atom 231 = (30.5263690440, 10.0852597266, 16.6249021715)
Atom 232 = (28.5116187850, 7.1021004879, 19.7568206400)
Atom 233 = (33.8261329747, 8.6126340589, 13.8329832027)
Atom 234 = (30.8103570655, 3.9998318201, 18.5498148571)
Atom 235 = (33.7755261128, 4.8390213368, 15.2034313863)
Atom 236 = (32.6985712724, 3.1660658171, 16.9269748706)
Atom 237 = (29.9710163707, 2.7257407647, 19.8797284182)
Atom 238 = (35.2855305605, 4.2362554385, 13.9558909810)
Atom 239 = (33.2707803015, 1.2531150970, 17.0878094495)
Atom 240 = (31.0985780731, 8.1722901092, 29.8626405854)
Atom 241 = (30.0216232327, 6.4993345896, 31.5861840697)
Atom 242 = (32.9867922800, 7.3385241062, 28.2398005989)
Atom 243 = (30.5263690440, 10.0852597266, 29.7018060065)
Atom 244 = (28.5116187850, 7.1021004879, 32.8337244750)
Atom 245 = (33.8261329747, 8.6126340589, 26.9098870378)
Atom 246 = (30.8103570655, 3.9998318201, 31.6267186922)
Atom 247 = (33.7755261128, 4.8390213368, 28.2803352213)
Atom 248 = (32.6985712724, 3.1660658171, 30.0038787057)
Atom 249 = (29.9710163707, 2.7257407647, 32.9566322533)
Atom 250 = (35.2855305605, 4.2362554385, 27.0327948160)
Atom 251 = (33.2707803015, 1.2531150970, 30.1647132845)
Atom 252 = (31.0985780731, 26.2191732920, 3.7088329153)
Atom 253 = (30.0216232327, 24.5462177723, 5.4323763996)
Atom 254 = (32.9867922800, 25.3854072889, 2.0859929288)
Atom 255 = (30.5263690440, 28.1321429094, 3.5479983365)
Atom 256 = (28.5116187850, 25.1489836706, 6.6799168050)
Atom 257 = (33.8261329747, 26.6595172416, 0.7560793677)
Atom 258 = (30.8103570655, 22.0467150029, 5.4729110221)
Atom 259 = (33.7755261128, 22.8859045195, 2.1265275512)
Atom 260 = (32.6985712724, 21.2129489998, 3.8500710356)
Atom 261 = (29.9710163707, 20.7726239474, 6.8028245832)
Atom 262 = (35.2855305605, 22.2831386212, 0.8789871459)
Atom 263 = (33.2707803015, 19.2999982797, 4.0109056144)
Atom 264 = (31.0985780731, 26.2191732920, 16.7857367503)
Atom 265 = (30.0216232327, 24.5462177723, 18.5092802347)
Atom 266 = (32.9867922800, 25.3854072889, 15.1628967638)
Atom 267 = (30.5263690440, 28.1321429094, 16.6249021715)
Atom 268 = (28.5116187850, 25.1489836706, 19.7568206400)
Atom 269 = (33.8261329747, 26.6595172416, 13.8329832027)
Atom 270 = (30.8103570655, 22.0467150029, 18.5498148571)
Atom 271 = (33.7755261128, 22.8859045195, 15.2034313863)
Atom 272 = (32.6985712724, 21.2129489998, 16.9269748706)
Atom 273 = (29.9710163707, 20.7726239474, 19.8797284182)
Atom 274 = (35.2855305605, 22.2831386212, 13.9558909810)
Atom 275 = (33.2707803015, 19.2999982797, 17.0878094495)
Atom 276 = (31.0985780731, 26.2191732920, 29.8626405854)
Atom 277 = (30.0216232327, 24.5462177723, 31.5861840697)
Atom 278 = (32.9867922800, 25.3854072889, 28.2398005989)
Atom 279 = (30.5263690440, 28.1321429094, 29.7018060065)
Atom 280 = (28.5116187850, 25.1489836706, 32.8337244750)
Atom 281 = (33.8261329747, 26.6595172416, 26.9098870378)
Atom 282 = (30.8103570655, 22.0467150029, 31.6267186922)
Atom 283 = (33.7755261128, 22.8859045195, 28.2803352213)
Atom 284 = (32.6985712724, 21.2129489998, 30.0038787057)
Atom 285 = (29.9710163707, 20.7726239474, 32.9566322533)
Atom 286 = (35.2855305605, 22.2831386212, 27.0327948160)
Atom 287 = (33.2707803015, 19.2999982797, 30.1647132845)
Atom 288 = (31.0985780731, 44.2660564747, 3.7088329153)
Atom 289 = (30.0216232327, 42.5931009551, 5.4323763996)
Atom 290 = (32.9867922800, 43.4322904717, 2.0859929288)
Atom 291 = (30.5263690440, 46.1790260921, 3.5479983365)
Atom 292 = (28.5116187850, 43.1958668534, 6.6799168050)
Atom 293 = (33.8261329747, 44.7064004244, 0.7560793677)
Atom 294 = (30.8103570655, 40.0935981856, 5.4729110221)
Atom 295 = (33.7755261128, 40.9327877022, 2.1265275512)
Atom 296 = (32.6985712724, 39.2598321826, 3.8500710356)
Atom 297 = (29.9710163707, 38.8195071302, 6.8028245832)
Atom 298 = (35.2855305605, 40.3300218039, 0.8789871459)
Atom 299 = (33.2707803015, 37.3468814625, 4.0109056144)
Atom 300 = (31.0985780731, 44.2660564747, 16.7857367503)
Atom 301 = (30.0216232327, 42.5931009551, 18.5092802347)
Atom 302 = (32.9867922800, 43.4322904717, 15.1628967638)
Atom 303 = (30.5263690440, 46.1790260921, 16.6249021715)
Atom 304 = (28.5116187850, 43.1958668534, 19.7568206400)
Atom 305 = (33.8261329747, 44.7064004244, 13.8329832027)
Atom 306 = (30.8103570655, 40.0935981856, 18.5498148571)
Atom 307 = (33.7755261128, 40.9327877022, 15.2034313863)
Atom 308 = (32.6985712724, 39.2598321826, 16.9269748706)
Atom 309 = (29.9710163707, 38.8195071302, 19.8797284182)
Atom 310 = (35.2855305605, 40.3300218039, 13.9558909810)
Atom 311 = (33.2707803015, 37.3468814625, 17.0878094495)
Atom 312 = (31.0985780731, 44.2660564747, 29.8626405854)
Atom 313 = (30.0216232327, 42.5931009551, 31.5861840697)
Atom 314 = (32.9867922800, 43.4322904717, 28.2398005989)
Atom 315 = (30.5263690440, 46.1790260921, 29.7018060065)
Atom 316 = (28.5116187850, 43.1958668534, 32.8337244750)
Atom 317 = (33.8261329747, 44.7064004244, 26.9098870378)
Atom 318 = (30.8103570655, 40.0935981856, 31.6267186922)
Atom 319 = (33.7755261128, 40.9327877022, 28.2803352213)
Atom 320 = (32.6985712724, 39.2598321826, 30.0038787057)
Atom 321 = (29.9710163707, 38.8195071302, 32.9566322533)
Atom 322 = (35.2855305605, 40.3300218039, 27.0327948160)
Atom 323 = (33.2707803015, 37.3468814625, 30.1647132845)

Default periodic omega parameter = 0.0581425461

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     324
Total charge:    0
Total electrons: 1134 (567-alpha, 567-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  3240
Total AO shells: 1458 (810 S-shells; 486 P-shells; 162 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 1339.125693645089 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 89388.23849, which suppose to be the same as real space unit cell volume 89586.52119, the difference indicates how bad your result is.
| time to set the grid = 30.64 s
DFT grid points: 1990060 (6142 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.0179043051   -6288.5695227361  1133.8503460700  -695.3977128594  12.98 13.81 0.69 7.51   -6288.5695227361    35.04  
|    2     0.1415651328     +40.8714350342  1134.0008488471  -714.4746435652  77.95 285.49 1.28 9.28   -6247.6980877019   374.07  
|    3     0.1163453543      -0.1336681210  1134.0010253968  -699.7998856071  73.46 291.94 1.30 9.34   -6247.8317558230   376.12  
|    4     0.0069995903      -2.3629340620  1134.0008897947  -706.4342370127  70.71 276.19 1.29 9.29   -6250.1946898850   357.59  
|    5     0.0009812053      -0.0059928247  1134.0008752011  -706.5648843787  60.14 212.00 1.32 9.33   -6250.2006827096   282.90  
|    6     0.0007377895      -0.0001437654  1134.0008755426  -706.5349412028  53.37 183.24 1.40 9.30   -6250.2008264750   247.44  
|    7     0.0000433330      -0.0000603644  1134.0008755231  -706.5340501420  47.84 167.07 1.35 9.29   -6250.2008868395   225.69  
|    8     0.0000030424      -0.0000002459  1134.0008754853  -706.5338786813  38.82 133.31 1.37 9.32   -6250.2008870854   182.99  
|    9     0.0000029342      -0.0000002952  1134.0008754795  -706.5338246535  78.82 297.05 1.48 9.29   -6250.2008873806   386.83  
|   10     0.0000003950      +0.0000000013  1134.0008754793  -706.5338216296  35.74 120.36 2.13 9.32   -6250.2008873793   166.90  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -6250.2008873793 a.u.
HOMO-LUMO GAP: 6.737 eV
CENTER OF MASS: {9.440000, 12.550000, 8.920000} ANGS
DIPOLE MOMENT: {0.000017, -0.000024, 0.000125} (|D| = 0.000129) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 2682.00 sec 

| Job finished: Sat Sep 28 19:48:54 2024



==> anc/files/timings/comparison_to_molecular/benzene/3x_supercell/tc_pbe_mol.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/3x_supercell/tc_pbe_mol.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 19:48:54 2024
| On fire-21-01 (available memory: 434501 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffcd63ed000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f97d7702000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f97d76e6000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f97d72fc000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f97d7213000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f97d5600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f97d52a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f97d720d000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f97d71e2000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f97d348b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f97d3031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f97d2e00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f97d71d5000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f97d71cf000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f97d71b3000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f97d71ad000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f977a4ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f97d70ea000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f975f634000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f975f288000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f975cebe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f975cdc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f975c77a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f975c2e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f97d3014000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f975c2b4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f975bfe1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f975bf80000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f975bedc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f975ba98000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f9759e2b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f9759a00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f9753200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f9748400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f9738600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f9731400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f970ec00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f970d5d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f970d200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f970cfd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f970ca00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f970c600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f9759e0b000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f9759d93000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f970c3d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f97d77b8000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f9759d69000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f9759d48000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f9759d29000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f9759cbc000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f9759ca8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f97531ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f975314d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f97599ef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f9738531000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f97599e1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f97d70d9000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f97d70d4000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f97483d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f970ce5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f97d300f000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f9709200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f970c856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f9709015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f97384e9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f97384a3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f973137e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f9708f4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f97483a7000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f97599d9000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f97599cb000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f9753132000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f9738480000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f9708e0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f9738468000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f97599c2000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f9738454000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f9738447000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 15
|  AVAILABLE: 985
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_mol
| Random number seed: 150027796

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_mol/geometry.molden
Using basis set: def2-svp
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       def2-svp
Total atoms:     324
Total charge:    0
Total electrons: 1134 (567-alpha, 567-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  3240
Total AO shells: 1458 (810 S-shells; 486 P-shells; 162 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 29532.865781962842 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
| time to set the grid = 7.90 s
DFT grid points: 1990060 (6142 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     3.9323981669   -6287.1561817956  1133.8081427908  -914.6779332216  0.13 0.00 0.64 2.76   -6287.1561817956     3.58  
|    2     0.1813367260     +33.7694468460  1134.0008511505  -944.6007455665  0.47 0.00 1.26 3.15   -6253.3867349497     4.91  
|    3     0.2033261377      +2.4408971801  1134.0012993512  -913.7632134427  0.45 0.00 1.18 3.14   -6250.9458377696     4.85  
|    4     0.0135171034      -7.0384627583  1134.0010917469  -929.1289400468  0.44 0.00 1.43 3.12   -6257.9843005279     5.06  
|    5     0.0033992578      -0.0249376547  1134.0010623892  -929.5319736885  0.37 0.00 1.19 3.16   -6258.0092381825     4.80  
|    6     0.0046694506      +0.0023018647  1134.0010644488  -929.5046180544  0.35 0.00 1.49 3.11   -6258.0069363178     5.03  
|    7     0.0003537076      -0.0059004029  1134.0010648127  -929.4975860928  0.34 0.00 1.27 3.09   -6258.0128367207     4.77  
|    8     0.0002776906      -0.0000106641  1134.0010646262  -929.5019870854  0.29 0.00 1.18 3.08   -6258.0128473848     4.64  
|    9     0.0000554464      -0.0000095870  1134.0010647002  -929.5042065704  0.47 0.00 1.26 3.08   -6258.0128569718     4.96  
|   10     0.0000242506      -0.0000004656  1134.0010647004  -929.5044569926  0.25 0.00 1.29 3.12   -6258.0128574374     4.75  
|   11     0.0000012938      -0.0000001240  1134.0010646924  -929.5046667088  0.22 0.00 1.37 3.12   -6258.0128575614     4.81  
|   12     0.0000007733      -0.0000000008  1134.0010646920  -929.5046592507  0.20 0.00 1.60 3.12   -6258.0128575621     4.45  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -6258.0128575621 a.u.
HOMO-LUMO GAP: 5.138 eV
CENTER OF MASS: {9.440000, 12.550000, 8.920000} ANGS
DIPOLE MOMENT: {0.000039, -0.000058, 0.000092} (|D| = 0.000116) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 70.52 sec 

| Job finished: Sat Sep 28 19:50:15 2024



==> anc/files/timings/comparison_to_molecular/benzene/3x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/3x_supercell/tc_pbe_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 19:50:15 2024
| On fire-21-01 (available memory: 434124 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffe88da3000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f4c877cf000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f4c877b3000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f4c873c9000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f4c872e0000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f4c85800000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f4c854a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f4c872da000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f4c8547d000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f4c83660000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f4c83206000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f4c82e00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f4c831fb000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f4c872d2000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f4c831df000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f4c831d9000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f4c2a4ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f4c83116000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f4c0f634000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f4c0f288000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f4c0cebe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f4c8301e000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f4c0c872000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f4c0c3e1000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f4c0c3c4000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f4c0c38f000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f4c0c0bc000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f4c0c05b000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f4c0bfb7000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f4c0bb73000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f4c09f06000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f4c09c00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f4c03400000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f4bf8600000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f4be8800000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f4be1600000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f4bbee00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f4bbd7d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f4bbd400000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f4bbd1d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f4bbcc00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f4bbc800000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f4c09ee6000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f4c03388000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f4bbc5d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f4c87885000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f4c09ebc000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f4c09bdf000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f4c09bc0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f4be8793000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f4c09ea8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f4c03334000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f4bf85a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f4be8782000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f4be86b3000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f4be86a5000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f4c8300d000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f4be86a0000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f4be8676000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f4bbd05a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f4be8671000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f4bb9400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f4bbca56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f4bb9215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f4be15b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f4be1572000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f4bbd74f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f4bb914a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f4be1543000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f4be8669000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f4be865b000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f4bbd734000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f4bb9127000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f4bb8fec000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f4be152b000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f4be8652000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f4bbd720000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f4be8645000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 16
|  AVAILABLE: 984
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 1869075565

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 22.3200000000 A, b = 28.6500000000 A, c = 20.7600000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(42.1786840460, 0.0000000000, 0.0000000000), (0.0000000000, 54.1406495482, 0.0000000000), (0.0000000000, 0.0000000000, 39.2307115051), 
Reciprocal space lattice vector in a.u.:
(0.1489658924, -0.0000000000, -0.0000000000), (0.0000000000, 0.1160530093, -0.0000000000), (0.0000000000, 0.0000000000, 0.1601598611), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)
Atom 12 = (2.9794553758, 8.1722901092, 16.7857367503)
Atom 13 = (1.9025005354, 6.4993345896, 18.5092802347)
Atom 14 = (4.8676695827, 7.3385241062, 15.1628967638)
Atom 15 = (2.4072463467, 10.0852597266, 16.6249021715)
Atom 16 = (0.3924960876, 7.1021004879, 19.7568206400)
Atom 17 = (5.7070102774, 8.6126340589, 13.8329832027)
Atom 18 = (2.6912343682, 3.9998318201, 18.5498148571)
Atom 19 = (5.6564034155, 4.8390213368, 15.2034313863)
Atom 20 = (4.5794485751, 3.1660658171, 16.9269748706)
Atom 21 = (1.8518936734, 2.7257407647, 19.8797284182)
Atom 22 = (7.1664078632, 4.2362554385, 13.9558909810)
Atom 23 = (5.1516576042, 1.2531150970, 17.0878094495)
Atom 24 = (2.9794553758, 8.1722901092, 29.8626405854)
Atom 25 = (1.9025005354, 6.4993345896, 31.5861840697)
Atom 26 = (4.8676695827, 7.3385241062, 28.2398005989)
Atom 27 = (2.4072463467, 10.0852597266, 29.7018060065)
Atom 28 = (0.3924960876, 7.1021004879, 32.8337244750)
Atom 29 = (5.7070102774, 8.6126340589, 26.9098870378)
Atom 30 = (2.6912343682, 3.9998318201, 31.6267186922)
Atom 31 = (5.6564034155, 4.8390213368, 28.2803352213)
Atom 32 = (4.5794485751, 3.1660658171, 30.0038787057)
Atom 33 = (1.8518936734, 2.7257407647, 32.9566322533)
Atom 34 = (7.1664078632, 4.2362554385, 27.0327948160)
Atom 35 = (5.1516576042, 1.2531150970, 30.1647132845)
Atom 36 = (2.9794553758, 26.2191732920, 3.7088329153)
Atom 37 = (1.9025005354, 24.5462177723, 5.4323763996)
Atom 38 = (4.8676695827, 25.3854072889, 2.0859929288)
Atom 39 = (2.4072463467, 28.1321429094, 3.5479983365)
Atom 40 = (0.3924960876, 25.1489836706, 6.6799168050)
Atom 41 = (5.7070102774, 26.6595172416, 0.7560793677)
Atom 42 = (2.6912343682, 22.0467150029, 5.4729110221)
Atom 43 = (5.6564034155, 22.8859045195, 2.1265275512)
Atom 44 = (4.5794485751, 21.2129489998, 3.8500710356)
Atom 45 = (1.8518936734, 20.7726239474, 6.8028245832)
Atom 46 = (7.1664078632, 22.2831386212, 0.8789871459)
Atom 47 = (5.1516576042, 19.2999982797, 4.0109056144)
Atom 48 = (2.9794553758, 26.2191732920, 16.7857367503)
Atom 49 = (1.9025005354, 24.5462177723, 18.5092802347)
Atom 50 = (4.8676695827, 25.3854072889, 15.1628967638)
Atom 51 = (2.4072463467, 28.1321429094, 16.6249021715)
Atom 52 = (0.3924960876, 25.1489836706, 19.7568206400)
Atom 53 = (5.7070102774, 26.6595172416, 13.8329832027)
Atom 54 = (2.6912343682, 22.0467150029, 18.5498148571)
Atom 55 = (5.6564034155, 22.8859045195, 15.2034313863)
Atom 56 = (4.5794485751, 21.2129489998, 16.9269748706)
Atom 57 = (1.8518936734, 20.7726239474, 19.8797284182)
Atom 58 = (7.1664078632, 22.2831386212, 13.9558909810)
Atom 59 = (5.1516576042, 19.2999982797, 17.0878094495)
Atom 60 = (2.9794553758, 26.2191732920, 29.8626405854)
Atom 61 = (1.9025005354, 24.5462177723, 31.5861840697)
Atom 62 = (4.8676695827, 25.3854072889, 28.2398005989)
Atom 63 = (2.4072463467, 28.1321429094, 29.7018060065)
Atom 64 = (0.3924960876, 25.1489836706, 32.8337244750)
Atom 65 = (5.7070102774, 26.6595172416, 26.9098870378)
Atom 66 = (2.6912343682, 22.0467150029, 31.6267186922)
Atom 67 = (5.6564034155, 22.8859045195, 28.2803352213)
Atom 68 = (4.5794485751, 21.2129489998, 30.0038787057)
Atom 69 = (1.8518936734, 20.7726239474, 32.9566322533)
Atom 70 = (7.1664078632, 22.2831386212, 27.0327948160)
Atom 71 = (5.1516576042, 19.2999982797, 30.1647132845)
Atom 72 = (2.9794553758, 44.2660564747, 3.7088329153)
Atom 73 = (1.9025005354, 42.5931009551, 5.4323763996)
Atom 74 = (4.8676695827, 43.4322904717, 2.0859929288)
Atom 75 = (2.4072463467, 46.1790260921, 3.5479983365)
Atom 76 = (0.3924960876, 43.1958668534, 6.6799168050)
Atom 77 = (5.7070102774, 44.7064004244, 0.7560793677)
Atom 78 = (2.6912343682, 40.0935981856, 5.4729110221)
Atom 79 = (5.6564034155, 40.9327877022, 2.1265275512)
Atom 80 = (4.5794485751, 39.2598321826, 3.8500710356)
Atom 81 = (1.8518936734, 38.8195071302, 6.8028245832)
Atom 82 = (7.1664078632, 40.3300218039, 0.8789871459)
Atom 83 = (5.1516576042, 37.3468814625, 4.0109056144)
Atom 84 = (2.9794553758, 44.2660564747, 16.7857367503)
Atom 85 = (1.9025005354, 42.5931009551, 18.5092802347)
Atom 86 = (4.8676695827, 43.4322904717, 15.1628967638)
Atom 87 = (2.4072463467, 46.1790260921, 16.6249021715)
Atom 88 = (0.3924960876, 43.1958668534, 19.7568206400)
Atom 89 = (5.7070102774, 44.7064004244, 13.8329832027)
Atom 90 = (2.6912343682, 40.0935981856, 18.5498148571)
Atom 91 = (5.6564034155, 40.9327877022, 15.2034313863)
Atom 92 = (4.5794485751, 39.2598321826, 16.9269748706)
Atom 93 = (1.8518936734, 38.8195071302, 19.8797284182)
Atom 94 = (7.1664078632, 40.3300218039, 13.9558909810)
Atom 95 = (5.1516576042, 37.3468814625, 17.0878094495)
Atom 96 = (2.9794553758, 44.2660564747, 29.8626405854)
Atom 97 = (1.9025005354, 42.5931009551, 31.5861840697)
Atom 98 = (4.8676695827, 43.4322904717, 28.2398005989)
Atom 99 = (2.4072463467, 46.1790260921, 29.7018060065)
Atom 100 = (0.3924960876, 43.1958668534, 32.8337244750)
Atom 101 = (5.7070102774, 44.7064004244, 26.9098870378)
Atom 102 = (2.6912343682, 40.0935981856, 31.6267186922)
Atom 103 = (5.6564034155, 40.9327877022, 28.2803352213)
Atom 104 = (4.5794485751, 39.2598321826, 30.0038787057)
Atom 105 = (1.8518936734, 38.8195071302, 32.9566322533)
Atom 106 = (7.1664078632, 40.3300218039, 27.0327948160)
Atom 107 = (5.1516576042, 37.3468814625, 30.1647132845)
Atom 108 = (17.0390167245, 8.1722901092, 3.7088329153)
Atom 109 = (15.9620618840, 6.4993345896, 5.4323763996)
Atom 110 = (18.9272309314, 7.3385241062, 2.0859929288)
Atom 111 = (16.4668076954, 10.0852597266, 3.5479983365)
Atom 112 = (14.4520574363, 7.1021004879, 6.6799168050)
Atom 113 = (19.7665716261, 8.6126340589, 0.7560793677)
Atom 114 = (16.7507957168, 3.9998318201, 5.4729110221)
Atom 115 = (19.7159647641, 4.8390213368, 2.1265275512)
Atom 116 = (18.6390099237, 3.1660658171, 3.8500710356)
Atom 117 = (15.9114550221, 2.7257407647, 6.8028245832)
Atom 118 = (21.2259692119, 4.2362554385, 0.8789871459)
Atom 119 = (19.2112189528, 1.2531150970, 4.0109056144)
Atom 120 = (17.0390167245, 8.1722901092, 16.7857367503)
Atom 121 = (15.9620618840, 6.4993345896, 18.5092802347)
Atom 122 = (18.9272309314, 7.3385241062, 15.1628967638)
Atom 123 = (16.4668076954, 10.0852597266, 16.6249021715)
Atom 124 = (14.4520574363, 7.1021004879, 19.7568206400)
Atom 125 = (19.7665716261, 8.6126340589, 13.8329832027)
Atom 126 = (16.7507957168, 3.9998318201, 18.5498148571)
Atom 127 = (19.7159647641, 4.8390213368, 15.2034313863)
Atom 128 = (18.6390099237, 3.1660658171, 16.9269748706)
Atom 129 = (15.9114550221, 2.7257407647, 19.8797284182)
Atom 130 = (21.2259692119, 4.2362554385, 13.9558909810)
Atom 131 = (19.2112189528, 1.2531150970, 17.0878094495)
Atom 132 = (17.0390167245, 8.1722901092, 29.8626405854)
Atom 133 = (15.9620618840, 6.4993345896, 31.5861840697)
Atom 134 = (18.9272309314, 7.3385241062, 28.2398005989)
Atom 135 = (16.4668076954, 10.0852597266, 29.7018060065)
Atom 136 = (14.4520574363, 7.1021004879, 32.8337244750)
Atom 137 = (19.7665716261, 8.6126340589, 26.9098870378)
Atom 138 = (16.7507957168, 3.9998318201, 31.6267186922)
Atom 139 = (19.7159647641, 4.8390213368, 28.2803352213)
Atom 140 = (18.6390099237, 3.1660658171, 30.0038787057)
Atom 141 = (15.9114550221, 2.7257407647, 32.9566322533)
Atom 142 = (21.2259692119, 4.2362554385, 27.0327948160)
Atom 143 = (19.2112189528, 1.2531150970, 30.1647132845)
Atom 144 = (17.0390167245, 26.2191732920, 3.7088329153)
Atom 145 = (15.9620618840, 24.5462177723, 5.4323763996)
Atom 146 = (18.9272309314, 25.3854072889, 2.0859929288)
Atom 147 = (16.4668076954, 28.1321429094, 3.5479983365)
Atom 148 = (14.4520574363, 25.1489836706, 6.6799168050)
Atom 149 = (19.7665716261, 26.6595172416, 0.7560793677)
Atom 150 = (16.7507957168, 22.0467150029, 5.4729110221)
Atom 151 = (19.7159647641, 22.8859045195, 2.1265275512)
Atom 152 = (18.6390099237, 21.2129489998, 3.8500710356)
Atom 153 = (15.9114550221, 20.7726239474, 6.8028245832)
Atom 154 = (21.2259692119, 22.2831386212, 0.8789871459)
Atom 155 = (19.2112189528, 19.2999982797, 4.0109056144)
Atom 156 = (17.0390167245, 26.2191732920, 16.7857367503)
Atom 157 = (15.9620618840, 24.5462177723, 18.5092802347)
Atom 158 = (18.9272309314, 25.3854072889, 15.1628967638)
Atom 159 = (16.4668076954, 28.1321429094, 16.6249021715)
Atom 160 = (14.4520574363, 25.1489836706, 19.7568206400)
Atom 161 = (19.7665716261, 26.6595172416, 13.8329832027)
Atom 162 = (16.7507957168, 22.0467150029, 18.5498148571)
Atom 163 = (19.7159647641, 22.8859045195, 15.2034313863)
Atom 164 = (18.6390099237, 21.2129489998, 16.9269748706)
Atom 165 = (15.9114550221, 20.7726239474, 19.8797284182)
Atom 166 = (21.2259692119, 22.2831386212, 13.9558909810)
Atom 167 = (19.2112189528, 19.2999982797, 17.0878094495)
Atom 168 = (17.0390167245, 26.2191732920, 29.8626405854)
Atom 169 = (15.9620618840, 24.5462177723, 31.5861840697)
Atom 170 = (18.9272309314, 25.3854072889, 28.2398005989)
Atom 171 = (16.4668076954, 28.1321429094, 29.7018060065)
Atom 172 = (14.4520574363, 25.1489836706, 32.8337244750)
Atom 173 = (19.7665716261, 26.6595172416, 26.9098870378)
Atom 174 = (16.7507957168, 22.0467150029, 31.6267186922)
Atom 175 = (19.7159647641, 22.8859045195, 28.2803352213)
Atom 176 = (18.6390099237, 21.2129489998, 30.0038787057)
Atom 177 = (15.9114550221, 20.7726239474, 32.9566322533)
Atom 178 = (21.2259692119, 22.2831386212, 27.0327948160)
Atom 179 = (19.2112189528, 19.2999982797, 30.1647132845)
Atom 180 = (17.0390167245, 44.2660564747, 3.7088329153)
Atom 181 = (15.9620618840, 42.5931009551, 5.4323763996)
Atom 182 = (18.9272309314, 43.4322904717, 2.0859929288)
Atom 183 = (16.4668076954, 46.1790260921, 3.5479983365)
Atom 184 = (14.4520574363, 43.1958668534, 6.6799168050)
Atom 185 = (19.7665716261, 44.7064004244, 0.7560793677)
Atom 186 = (16.7507957168, 40.0935981856, 5.4729110221)
Atom 187 = (19.7159647641, 40.9327877022, 2.1265275512)
Atom 188 = (18.6390099237, 39.2598321826, 3.8500710356)
Atom 189 = (15.9114550221, 38.8195071302, 6.8028245832)
Atom 190 = (21.2259692119, 40.3300218039, 0.8789871459)
Atom 191 = (19.2112189528, 37.3468814625, 4.0109056144)
Atom 192 = (17.0390167245, 44.2660564747, 16.7857367503)
Atom 193 = (15.9620618840, 42.5931009551, 18.5092802347)
Atom 194 = (18.9272309314, 43.4322904717, 15.1628967638)
Atom 195 = (16.4668076954, 46.1790260921, 16.6249021715)
Atom 196 = (14.4520574363, 43.1958668534, 19.7568206400)
Atom 197 = (19.7665716261, 44.7064004244, 13.8329832027)
Atom 198 = (16.7507957168, 40.0935981856, 18.5498148571)
Atom 199 = (19.7159647641, 40.9327877022, 15.2034313863)
Atom 200 = (18.6390099237, 39.2598321826, 16.9269748706)
Atom 201 = (15.9114550221, 38.8195071302, 19.8797284182)
Atom 202 = (21.2259692119, 40.3300218039, 13.9558909810)
Atom 203 = (19.2112189528, 37.3468814625, 17.0878094495)
Atom 204 = (17.0390167245, 44.2660564747, 29.8626405854)
Atom 205 = (15.9620618840, 42.5931009551, 31.5861840697)
Atom 206 = (18.9272309314, 43.4322904717, 28.2398005989)
Atom 207 = (16.4668076954, 46.1790260921, 29.7018060065)
Atom 208 = (14.4520574363, 43.1958668534, 32.8337244750)
Atom 209 = (19.7665716261, 44.7064004244, 26.9098870378)
Atom 210 = (16.7507957168, 40.0935981856, 31.6267186922)
Atom 211 = (19.7159647641, 40.9327877022, 28.2803352213)
Atom 212 = (18.6390099237, 39.2598321826, 30.0038787057)
Atom 213 = (15.9114550221, 38.8195071302, 32.9566322533)
Atom 214 = (21.2259692119, 40.3300218039, 27.0327948160)
Atom 215 = (19.2112189528, 37.3468814625, 30.1647132845)
Atom 216 = (31.0985780731, 8.1722901092, 3.7088329153)
Atom 217 = (30.0216232327, 6.4993345896, 5.4323763996)
Atom 218 = (32.9867922800, 7.3385241062, 2.0859929288)
Atom 219 = (30.5263690440, 10.0852597266, 3.5479983365)
Atom 220 = (28.5116187850, 7.1021004879, 6.6799168050)
Atom 221 = (33.8261329747, 8.6126340589, 0.7560793677)
Atom 222 = (30.8103570655, 3.9998318201, 5.4729110221)
Atom 223 = (33.7755261128, 4.8390213368, 2.1265275512)
Atom 224 = (32.6985712724, 3.1660658171, 3.8500710356)
Atom 225 = (29.9710163707, 2.7257407647, 6.8028245832)
Atom 226 = (35.2855305605, 4.2362554385, 0.8789871459)
Atom 227 = (33.2707803015, 1.2531150970, 4.0109056144)
Atom 228 = (31.0985780731, 8.1722901092, 16.7857367503)
Atom 229 = (30.0216232327, 6.4993345896, 18.5092802347)
Atom 230 = (32.9867922800, 7.3385241062, 15.1628967638)
Atom 231 = (30.5263690440, 10.0852597266, 16.6249021715)
Atom 232 = (28.5116187850, 7.1021004879, 19.7568206400)
Atom 233 = (33.8261329747, 8.6126340589, 13.8329832027)
Atom 234 = (30.8103570655, 3.9998318201, 18.5498148571)
Atom 235 = (33.7755261128, 4.8390213368, 15.2034313863)
Atom 236 = (32.6985712724, 3.1660658171, 16.9269748706)
Atom 237 = (29.9710163707, 2.7257407647, 19.8797284182)
Atom 238 = (35.2855305605, 4.2362554385, 13.9558909810)
Atom 239 = (33.2707803015, 1.2531150970, 17.0878094495)
Atom 240 = (31.0985780731, 8.1722901092, 29.8626405854)
Atom 241 = (30.0216232327, 6.4993345896, 31.5861840697)
Atom 242 = (32.9867922800, 7.3385241062, 28.2398005989)
Atom 243 = (30.5263690440, 10.0852597266, 29.7018060065)
Atom 244 = (28.5116187850, 7.1021004879, 32.8337244750)
Atom 245 = (33.8261329747, 8.6126340589, 26.9098870378)
Atom 246 = (30.8103570655, 3.9998318201, 31.6267186922)
Atom 247 = (33.7755261128, 4.8390213368, 28.2803352213)
Atom 248 = (32.6985712724, 3.1660658171, 30.0038787057)
Atom 249 = (29.9710163707, 2.7257407647, 32.9566322533)
Atom 250 = (35.2855305605, 4.2362554385, 27.0327948160)
Atom 251 = (33.2707803015, 1.2531150970, 30.1647132845)
Atom 252 = (31.0985780731, 26.2191732920, 3.7088329153)
Atom 253 = (30.0216232327, 24.5462177723, 5.4323763996)
Atom 254 = (32.9867922800, 25.3854072889, 2.0859929288)
Atom 255 = (30.5263690440, 28.1321429094, 3.5479983365)
Atom 256 = (28.5116187850, 25.1489836706, 6.6799168050)
Atom 257 = (33.8261329747, 26.6595172416, 0.7560793677)
Atom 258 = (30.8103570655, 22.0467150029, 5.4729110221)
Atom 259 = (33.7755261128, 22.8859045195, 2.1265275512)
Atom 260 = (32.6985712724, 21.2129489998, 3.8500710356)
Atom 261 = (29.9710163707, 20.7726239474, 6.8028245832)
Atom 262 = (35.2855305605, 22.2831386212, 0.8789871459)
Atom 263 = (33.2707803015, 19.2999982797, 4.0109056144)
Atom 264 = (31.0985780731, 26.2191732920, 16.7857367503)
Atom 265 = (30.0216232327, 24.5462177723, 18.5092802347)
Atom 266 = (32.9867922800, 25.3854072889, 15.1628967638)
Atom 267 = (30.5263690440, 28.1321429094, 16.6249021715)
Atom 268 = (28.5116187850, 25.1489836706, 19.7568206400)
Atom 269 = (33.8261329747, 26.6595172416, 13.8329832027)
Atom 270 = (30.8103570655, 22.0467150029, 18.5498148571)
Atom 271 = (33.7755261128, 22.8859045195, 15.2034313863)
Atom 272 = (32.6985712724, 21.2129489998, 16.9269748706)
Atom 273 = (29.9710163707, 20.7726239474, 19.8797284182)
Atom 274 = (35.2855305605, 22.2831386212, 13.9558909810)
Atom 275 = (33.2707803015, 19.2999982797, 17.0878094495)
Atom 276 = (31.0985780731, 26.2191732920, 29.8626405854)
Atom 277 = (30.0216232327, 24.5462177723, 31.5861840697)
Atom 278 = (32.9867922800, 25.3854072889, 28.2398005989)
Atom 279 = (30.5263690440, 28.1321429094, 29.7018060065)
Atom 280 = (28.5116187850, 25.1489836706, 32.8337244750)
Atom 281 = (33.8261329747, 26.6595172416, 26.9098870378)
Atom 282 = (30.8103570655, 22.0467150029, 31.6267186922)
Atom 283 = (33.7755261128, 22.8859045195, 28.2803352213)
Atom 284 = (32.6985712724, 21.2129489998, 30.0038787057)
Atom 285 = (29.9710163707, 20.7726239474, 32.9566322533)
Atom 286 = (35.2855305605, 22.2831386212, 27.0327948160)
Atom 287 = (33.2707803015, 19.2999982797, 30.1647132845)
Atom 288 = (31.0985780731, 44.2660564747, 3.7088329153)
Atom 289 = (30.0216232327, 42.5931009551, 5.4323763996)
Atom 290 = (32.9867922800, 43.4322904717, 2.0859929288)
Atom 291 = (30.5263690440, 46.1790260921, 3.5479983365)
Atom 292 = (28.5116187850, 43.1958668534, 6.6799168050)
Atom 293 = (33.8261329747, 44.7064004244, 0.7560793677)
Atom 294 = (30.8103570655, 40.0935981856, 5.4729110221)
Atom 295 = (33.7755261128, 40.9327877022, 2.1265275512)
Atom 296 = (32.6985712724, 39.2598321826, 3.8500710356)
Atom 297 = (29.9710163707, 38.8195071302, 6.8028245832)
Atom 298 = (35.2855305605, 40.3300218039, 0.8789871459)
Atom 299 = (33.2707803015, 37.3468814625, 4.0109056144)
Atom 300 = (31.0985780731, 44.2660564747, 16.7857367503)
Atom 301 = (30.0216232327, 42.5931009551, 18.5092802347)
Atom 302 = (32.9867922800, 43.4322904717, 15.1628967638)
Atom 303 = (30.5263690440, 46.1790260921, 16.6249021715)
Atom 304 = (28.5116187850, 43.1958668534, 19.7568206400)
Atom 305 = (33.8261329747, 44.7064004244, 13.8329832027)
Atom 306 = (30.8103570655, 40.0935981856, 18.5498148571)
Atom 307 = (33.7755261128, 40.9327877022, 15.2034313863)
Atom 308 = (32.6985712724, 39.2598321826, 16.9269748706)
Atom 309 = (29.9710163707, 38.8195071302, 19.8797284182)
Atom 310 = (35.2855305605, 40.3300218039, 13.9558909810)
Atom 311 = (33.2707803015, 37.3468814625, 17.0878094495)
Atom 312 = (31.0985780731, 44.2660564747, 29.8626405854)
Atom 313 = (30.0216232327, 42.5931009551, 31.5861840697)
Atom 314 = (32.9867922800, 43.4322904717, 28.2398005989)
Atom 315 = (30.5263690440, 46.1790260921, 29.7018060065)
Atom 316 = (28.5116187850, 43.1958668534, 32.8337244750)
Atom 317 = (33.8261329747, 44.7064004244, 26.9098870378)
Atom 318 = (30.8103570655, 40.0935981856, 31.6267186922)
Atom 319 = (33.7755261128, 40.9327877022, 28.2803352213)
Atom 320 = (32.6985712724, 39.2598321826, 30.0038787057)
Atom 321 = (29.9710163707, 38.8195071302, 32.9566322533)
Atom 322 = (35.2855305605, 40.3300218039, 27.0327948160)
Atom 323 = (33.2707803015, 37.3468814625, 30.1647132845)

Default periodic omega parameter = 0.0581425461

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     324
Total charge:    0
Total electrons: 1134 (567-alpha, 567-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  3240
Total AO shells: 1458 (810 S-shells; 486 P-shells; 162 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 1339.125693645089 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 89388.23849, which suppose to be the same as real space unit cell volume 89586.52119, the difference indicates how bad your result is.
| time to set the grid = 30.86 s
DFT grid points: 1990060 (6142 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     3.9378570936   -6287.1789581329  1133.8503460700  -914.6980264088  12.99 0.00 0.61 7.42   -6287.1789581329    21.08  
|    2     0.1787157223     +33.7687996902  1134.0006476355  -944.5731390129  78.14 0.00 1.19 9.17   -6253.4101584427    88.58  
|    3     0.2002546387      +2.4125271663  1134.0013029962  -913.7990631126  75.52 0.00 1.27 9.25   -6250.9976312764    86.11  
|    4     0.0134339732      -6.9899579479  1134.0009221821  -929.1321676699  73.31 0.00 1.34 9.20   -6257.9875892243    83.96  
|    5     0.0019256107      -0.0265238412  1134.0008981938  -929.5310277290  63.43 0.00 1.35 9.21   -6258.0141130655    74.10  
|    6     0.0019340299      -0.0003076027  1134.0009007602  -929.4959526666  55.81 0.00 1.28 9.21   -6258.0144206682    66.43  
|    7     0.0002065430      -0.0003945162  1134.0009004643  -929.4979349993  51.92 0.00 1.31 9.20   -6258.0148151845    62.57  
|    8     0.0000092114      -0.0000070471  1134.0009005143  -929.5034180796  44.92 0.00 1.38 9.21   -6258.0148222316    55.70  
|    9     0.0000132560      -0.0000010157  1134.0009004964  -929.5040411635  79.00 0.00 1.45 9.25   -6258.0148232473    89.88  
|   10     0.0000007247      -0.0000000144  1134.0009004976  -929.5040544162  37.28 0.00 2.06 9.20   -6258.0148232617    47.93  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -6258.0148232617 a.u.
HOMO-LUMO GAP: 5.209 eV
CENTER OF MASS: {9.440000, 12.550000, 8.920000} ANGS
DIPOLE MOMENT: {-0.000061, 0.000448, 0.000047} (|D| = 0.000455) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 722.96 sec 

| Job finished: Sat Sep 28 20:02:48 2024



==> anc/files/timings/comparison_to_molecular/benzene/4x_supercell/geometry.xyz <==
768
3D 29.760000 38.200000 27.680000 90.000000 90.000000 90.000000
C 1.576660 4.324590 1.962630
C 1.006760 3.439300 2.874690
C 2.575860 3.883380 1.103860
H 1.273860 5.336890 1.877520
H 0.207700 3.758270 3.534860
H 3.020020 4.557610 0.400100
C 1.424140 2.116620 2.896140
C 2.993240 2.560700 1.125310
C 2.423340 1.675410 2.037370
H 0.979980 1.442400 3.599900
H 3.792300 2.241730 0.465140
H 2.726140 0.663120 2.122480
C 1.576660 4.324590 8.882630
C 1.006760 3.439300 9.794690
C 2.575860 3.883380 8.023860
H 1.273860 5.336890 8.797520
H 0.207700 3.758270 10.454860
H 3.020020 4.557610 7.320100
C 1.424140 2.116620 9.816140
C 2.993240 2.560700 8.045310
C 2.423340 1.675410 8.957370
H 0.979980 1.442400 10.519900
H 3.792300 2.241730 7.385140
H 2.726140 0.663120 9.042480
C 1.576660 4.324590 15.802630
C 1.006760 3.439300 16.714690
C 2.575860 3.883380 14.943860
H 1.273860 5.336890 15.717520
H 0.207700 3.758270 17.374860
H 3.020020 4.557610 14.240100
C 1.424140 2.116620 16.736140
C 2.993240 2.560700 14.965310
C 2.423340 1.675410 15.877370
H 0.979980 1.442400 17.439900
H 3.792300 2.241730 14.305140
H 2.726140 0.663120 15.962480
C 1.576660 4.324590 22.722630
C 1.006760 3.439300 23.634690
C 2.575860 3.883380 21.863860
H 1.273860 5.336890 22.637520
H 0.207700 3.758270 24.294860
H 3.020020 4.557610 21.160100
C 1.424140 2.116620 23.656140
C 2.993240 2.560700 21.885310
C 2.423340 1.675410 22.797370
H 0.979980 1.442400 24.359900
H 3.792300 2.241730 21.225140
H 2.726140 0.663120 22.882480
C 1.576660 13.874590 1.962630
C 1.006760 12.989300 2.874690
C 2.575860 13.433380 1.103860
H 1.273860 14.886890 1.877520
H 0.207700 13.308270 3.534860
H 3.020020 14.107610 0.400100
C 1.424140 11.666620 2.896140
C 2.993240 12.110700 1.125310
C 2.423340 11.225410 2.037370
H 0.979980 10.992400 3.599900
H 3.792300 11.791730 0.465140
H 2.726140 10.213120 2.122480
C 1.576660 13.874590 8.882630
C 1.006760 12.989300 9.794690
C 2.575860 13.433380 8.023860
H 1.273860 14.886890 8.797520
H 0.207700 13.308270 10.454860
H 3.020020 14.107610 7.320100
C 1.424140 11.666620 9.816140
C 2.993240 12.110700 8.045310
C 2.423340 11.225410 8.957370
H 0.979980 10.992400 10.519900
H 3.792300 11.791730 7.385140
H 2.726140 10.213120 9.042480
C 1.576660 13.874590 15.802630
C 1.006760 12.989300 16.714690
C 2.575860 13.433380 14.943860
H 1.273860 14.886890 15.717520
H 0.207700 13.308270 17.374860
H 3.020020 14.107610 14.240100
C 1.424140 11.666620 16.736140
C 2.993240 12.110700 14.965310
C 2.423340 11.225410 15.877370
H 0.979980 10.992400 17.439900
H 3.792300 11.791730 14.305140
H 2.726140 10.213120 15.962480
C 1.576660 13.874590 22.722630
C 1.006760 12.989300 23.634690
C 2.575860 13.433380 21.863860
H 1.273860 14.886890 22.637520
H 0.207700 13.308270 24.294860
H 3.020020 14.107610 21.160100
C 1.424140 11.666620 23.656140
C 2.993240 12.110700 21.885310
C 2.423340 11.225410 22.797370
H 0.979980 10.992400 24.359900
H 3.792300 11.791730 21.225140
H 2.726140 10.213120 22.882480
C 1.576660 23.424590 1.962630
C 1.006760 22.539300 2.874690
C 2.575860 22.983380 1.103860
H 1.273860 24.436890 1.877520
H 0.207700 22.858270 3.534860
H 3.020020 23.657610 0.400100
C 1.424140 21.216620 2.896140
C 2.993240 21.660700 1.125310
C 2.423340 20.775410 2.037370
H 0.979980 20.542400 3.599900
H 3.792300 21.341730 0.465140
H 2.726140 19.763120 2.122480
C 1.576660 23.424590 8.882630
C 1.006760 22.539300 9.794690
C 2.575860 22.983380 8.023860
H 1.273860 24.436890 8.797520
H 0.207700 22.858270 10.454860
H 3.020020 23.657610 7.320100
C 1.424140 21.216620 9.816140
C 2.993240 21.660700 8.045310
C 2.423340 20.775410 8.957370
H 0.979980 20.542400 10.519900
H 3.792300 21.341730 7.385140
H 2.726140 19.763120 9.042480
C 1.576660 23.424590 15.802630
C 1.006760 22.539300 16.714690
C 2.575860 22.983380 14.943860
H 1.273860 24.436890 15.717520
H 0.207700 22.858270 17.374860
H 3.020020 23.657610 14.240100
C 1.424140 21.216620 16.736140
C 2.993240 21.660700 14.965310
C 2.423340 20.775410 15.877370
H 0.979980 20.542400 17.439900
H 3.792300 21.341730 14.305140
H 2.726140 19.763120 15.962480
C 1.576660 23.424590 22.722630
C 1.006760 22.539300 23.634690
C 2.575860 22.983380 21.863860
H 1.273860 24.436890 22.637520
H 0.207700 22.858270 24.294860
H 3.020020 23.657610 21.160100
C 1.424140 21.216620 23.656140
C 2.993240 21.660700 21.885310
C 2.423340 20.775410 22.797370
H 0.979980 20.542400 24.359900
H 3.792300 21.341730 21.225140
H 2.726140 19.763120 22.882480
C 1.576660 32.974590 1.962630
C 1.006760 32.089300 2.874690
C 2.575860 32.533380 1.103860
H 1.273860 33.986890 1.877520
H 0.207700 32.408270 3.534860
H 3.020020 33.207610 0.400100
C 1.424140 30.766620 2.896140
C 2.993240 31.210700 1.125310
C 2.423340 30.325410 2.037370
H 0.979980 30.092400 3.599900
H 3.792300 30.891730 0.465140
H 2.726140 29.313120 2.122480
C 1.576660 32.974590 8.882630
C 1.006760 32.089300 9.794690
C 2.575860 32.533380 8.023860
H 1.273860 33.986890 8.797520
H 0.207700 32.408270 10.454860
H 3.020020 33.207610 7.320100
C 1.424140 30.766620 9.816140
C 2.993240 31.210700 8.045310
C 2.423340 30.325410 8.957370
H 0.979980 30.092400 10.519900
H 3.792300 30.891730 7.385140
H 2.726140 29.313120 9.042480
C 1.576660 32.974590 15.802630
C 1.006760 32.089300 16.714690
C 2.575860 32.533380 14.943860
H 1.273860 33.986890 15.717520
H 0.207700 32.408270 17.374860
H 3.020020 33.207610 14.240100
C 1.424140 30.766620 16.736140
C 2.993240 31.210700 14.965310
C 2.423340 30.325410 15.877370
H 0.979980 30.092400 17.439900
H 3.792300 30.891730 14.305140
H 2.726140 29.313120 15.962480
C 1.576660 32.974590 22.722630
C 1.006760 32.089300 23.634690
C 2.575860 32.533380 21.863860
H 1.273860 33.986890 22.637520
H 0.207700 32.408270 24.294860
H 3.020020 33.207610 21.160100
C 1.424140 30.766620 23.656140
C 2.993240 31.210700 21.885310
C 2.423340 30.325410 22.797370
H 0.979980 30.092400 24.359900
H 3.792300 30.891730 21.225140
H 2.726140 29.313120 22.882480
C 9.016660 4.324590 1.962630
C 8.446760 3.439300 2.874690
C 10.015860 3.883380 1.103860
H 8.713860 5.336890 1.877520
H 7.647700 3.758270 3.534860
H 10.460020 4.557610 0.400100
C 8.864140 2.116620 2.896140
C 10.433240 2.560700 1.125310
C 9.863340 1.675410 2.037370
H 8.419980 1.442400 3.599900
H 11.232300 2.241730 0.465140
H 10.166140 0.663120 2.122480
C 9.016660 4.324590 8.882630
C 8.446760 3.439300 9.794690
C 10.015860 3.883380 8.023860
H 8.713860 5.336890 8.797520
H 7.647700 3.758270 10.454860
H 10.460020 4.557610 7.320100
C 8.864140 2.116620 9.816140
C 10.433240 2.560700 8.045310
C 9.863340 1.675410 8.957370
H 8.419980 1.442400 10.519900
H 11.232300 2.241730 7.385140
H 10.166140 0.663120 9.042480
C 9.016660 4.324590 15.802630
C 8.446760 3.439300 16.714690
C 10.015860 3.883380 14.943860
H 8.713860 5.336890 15.717520
H 7.647700 3.758270 17.374860
H 10.460020 4.557610 14.240100
C 8.864140 2.116620 16.736140
C 10.433240 2.560700 14.965310
C 9.863340 1.675410 15.877370
H 8.419980 1.442400 17.439900
H 11.232300 2.241730 14.305140
H 10.166140 0.663120 15.962480
C 9.016660 4.324590 22.722630
C 8.446760 3.439300 23.634690
C 10.015860 3.883380 21.863860
H 8.713860 5.336890 22.637520
H 7.647700 3.758270 24.294860
H 10.460020 4.557610 21.160100
C 8.864140 2.116620 23.656140
C 10.433240 2.560700 21.885310
C 9.863340 1.675410 22.797370
H 8.419980 1.442400 24.359900
H 11.232300 2.241730 21.225140
H 10.166140 0.663120 22.882480
C 9.016660 13.874590 1.962630
C 8.446760 12.989300 2.874690
C 10.015860 13.433380 1.103860
H 8.713860 14.886890 1.877520
H 7.647700 13.308270 3.534860
H 10.460020 14.107610 0.400100
C 8.864140 11.666620 2.896140
C 10.433240 12.110700 1.125310
C 9.863340 11.225410 2.037370
H 8.419980 10.992400 3.599900
H 11.232300 11.791730 0.465140
H 10.166140 10.213120 2.122480
C 9.016660 13.874590 8.882630
C 8.446760 12.989300 9.794690
C 10.015860 13.433380 8.023860
H 8.713860 14.886890 8.797520
H 7.647700 13.308270 10.454860
H 10.460020 14.107610 7.320100
C 8.864140 11.666620 9.816140
C 10.433240 12.110700 8.045310
C 9.863340 11.225410 8.957370
H 8.419980 10.992400 10.519900
H 11.232300 11.791730 7.385140
H 10.166140 10.213120 9.042480
C 9.016660 13.874590 15.802630
C 8.446760 12.989300 16.714690
C 10.015860 13.433380 14.943860
H 8.713860 14.886890 15.717520
H 7.647700 13.308270 17.374860
H 10.460020 14.107610 14.240100
C 8.864140 11.666620 16.736140
C 10.433240 12.110700 14.965310
C 9.863340 11.225410 15.877370
H 8.419980 10.992400 17.439900
H 11.232300 11.791730 14.305140
H 10.166140 10.213120 15.962480
C 9.016660 13.874590 22.722630
C 8.446760 12.989300 23.634690
C 10.015860 13.433380 21.863860
H 8.713860 14.886890 22.637520
H 7.647700 13.308270 24.294860
H 10.460020 14.107610 21.160100
C 8.864140 11.666620 23.656140
C 10.433240 12.110700 21.885310
C 9.863340 11.225410 22.797370
H 8.419980 10.992400 24.359900
H 11.232300 11.791730 21.225140
H 10.166140 10.213120 22.882480
C 9.016660 23.424590 1.962630
C 8.446760 22.539300 2.874690
C 10.015860 22.983380 1.103860
H 8.713860 24.436890 1.877520
H 7.647700 22.858270 3.534860
H 10.460020 23.657610 0.400100
C 8.864140 21.216620 2.896140
C 10.433240 21.660700 1.125310
C 9.863340 20.775410 2.037370
H 8.419980 20.542400 3.599900
H 11.232300 21.341730 0.465140
H 10.166140 19.763120 2.122480
C 9.016660 23.424590 8.882630
C 8.446760 22.539300 9.794690
C 10.015860 22.983380 8.023860
H 8.713860 24.436890 8.797520
H 7.647700 22.858270 10.454860
H 10.460020 23.657610 7.320100
C 8.864140 21.216620 9.816140
C 10.433240 21.660700 8.045310
C 9.863340 20.775410 8.957370
H 8.419980 20.542400 10.519900
H 11.232300 21.341730 7.385140
H 10.166140 19.763120 9.042480
C 9.016660 23.424590 15.802630
C 8.446760 22.539300 16.714690
C 10.015860 22.983380 14.943860
H 8.713860 24.436890 15.717520
H 7.647700 22.858270 17.374860
H 10.460020 23.657610 14.240100
C 8.864140 21.216620 16.736140
C 10.433240 21.660700 14.965310
C 9.863340 20.775410 15.877370
H 8.419980 20.542400 17.439900
H 11.232300 21.341730 14.305140
H 10.166140 19.763120 15.962480
C 9.016660 23.424590 22.722630
C 8.446760 22.539300 23.634690
C 10.015860 22.983380 21.863860
H 8.713860 24.436890 22.637520
H 7.647700 22.858270 24.294860
H 10.460020 23.657610 21.160100
C 8.864140 21.216620 23.656140
C 10.433240 21.660700 21.885310
C 9.863340 20.775410 22.797370
H 8.419980 20.542400 24.359900
H 11.232300 21.341730 21.225140
H 10.166140 19.763120 22.882480
C 9.016660 32.974590 1.962630
C 8.446760 32.089300 2.874690
C 10.015860 32.533380 1.103860
H 8.713860 33.986890 1.877520
H 7.647700 32.408270 3.534860
H 10.460020 33.207610 0.400100
C 8.864140 30.766620 2.896140
C 10.433240 31.210700 1.125310
C 9.863340 30.325410 2.037370
H 8.419980 30.092400 3.599900
H 11.232300 30.891730 0.465140
H 10.166140 29.313120 2.122480
C 9.016660 32.974590 8.882630
C 8.446760 32.089300 9.794690
C 10.015860 32.533380 8.023860
H 8.713860 33.986890 8.797520
H 7.647700 32.408270 10.454860
H 10.460020 33.207610 7.320100
C 8.864140 30.766620 9.816140
C 10.433240 31.210700 8.045310
C 9.863340 30.325410 8.957370
H 8.419980 30.092400 10.519900
H 11.232300 30.891730 7.385140
H 10.166140 29.313120 9.042480
C 9.016660 32.974590 15.802630
C 8.446760 32.089300 16.714690
C 10.015860 32.533380 14.943860
H 8.713860 33.986890 15.717520
H 7.647700 32.408270 17.374860
H 10.460020 33.207610 14.240100
C 8.864140 30.766620 16.736140
C 10.433240 31.210700 14.965310
C 9.863340 30.325410 15.877370
H 8.419980 30.092400 17.439900
H 11.232300 30.891730 14.305140
H 10.166140 29.313120 15.962480
C 9.016660 32.974590 22.722630
C 8.446760 32.089300 23.634690
C 10.015860 32.533380 21.863860
H 8.713860 33.986890 22.637520
H 7.647700 32.408270 24.294860
H 10.460020 33.207610 21.160100
C 8.864140 30.766620 23.656140
C 10.433240 31.210700 21.885310
C 9.863340 30.325410 22.797370
H 8.419980 30.092400 24.359900
H 11.232300 30.891730 21.225140
H 10.166140 29.313120 22.882480
C 16.456660 4.324590 1.962630
C 15.886760 3.439300 2.874690
C 17.455860 3.883380 1.103860
H 16.153860 5.336890 1.877520
H 15.087700 3.758270 3.534860
H 17.900020 4.557610 0.400100
C 16.304140 2.116620 2.896140
C 17.873240 2.560700 1.125310
C 17.303340 1.675410 2.037370
H 15.859980 1.442400 3.599900
H 18.672300 2.241730 0.465140
H 17.606140 0.663120 2.122480
C 16.456660 4.324590 8.882630
C 15.886760 3.439300 9.794690
C 17.455860 3.883380 8.023860
H 16.153860 5.336890 8.797520
H 15.087700 3.758270 10.454860
H 17.900020 4.557610 7.320100
C 16.304140 2.116620 9.816140
C 17.873240 2.560700 8.045310
C 17.303340 1.675410 8.957370
H 15.859980 1.442400 10.519900
H 18.672300 2.241730 7.385140
H 17.606140 0.663120 9.042480
C 16.456660 4.324590 15.802630
C 15.886760 3.439300 16.714690
C 17.455860 3.883380 14.943860
H 16.153860 5.336890 15.717520
H 15.087700 3.758270 17.374860
H 17.900020 4.557610 14.240100
C 16.304140 2.116620 16.736140
C 17.873240 2.560700 14.965310
C 17.303340 1.675410 15.877370
H 15.859980 1.442400 17.439900
H 18.672300 2.241730 14.305140
H 17.606140 0.663120 15.962480
C 16.456660 4.324590 22.722630
C 15.886760 3.439300 23.634690
C 17.455860 3.883380 21.863860
H 16.153860 5.336890 22.637520
H 15.087700 3.758270 24.294860
H 17.900020 4.557610 21.160100
C 16.304140 2.116620 23.656140
C 17.873240 2.560700 21.885310
C 17.303340 1.675410 22.797370
H 15.859980 1.442400 24.359900
H 18.672300 2.241730 21.225140
H 17.606140 0.663120 22.882480
C 16.456660 13.874590 1.962630
C 15.886760 12.989300 2.874690
C 17.455860 13.433380 1.103860
H 16.153860 14.886890 1.877520
H 15.087700 13.308270 3.534860
H 17.900020 14.107610 0.400100
C 16.304140 11.666620 2.896140
C 17.873240 12.110700 1.125310
C 17.303340 11.225410 2.037370
H 15.859980 10.992400 3.599900
H 18.672300 11.791730 0.465140
H 17.606140 10.213120 2.122480
C 16.456660 13.874590 8.882630
C 15.886760 12.989300 9.794690
C 17.455860 13.433380 8.023860
H 16.153860 14.886890 8.797520
H 15.087700 13.308270 10.454860
H 17.900020 14.107610 7.320100
C 16.304140 11.666620 9.816140
C 17.873240 12.110700 8.045310
C 17.303340 11.225410 8.957370
H 15.859980 10.992400 10.519900
H 18.672300 11.791730 7.385140
H 17.606140 10.213120 9.042480
C 16.456660 13.874590 15.802630
C 15.886760 12.989300 16.714690
C 17.455860 13.433380 14.943860
H 16.153860 14.886890 15.717520
H 15.087700 13.308270 17.374860
H 17.900020 14.107610 14.240100
C 16.304140 11.666620 16.736140
C 17.873240 12.110700 14.965310
C 17.303340 11.225410 15.877370
H 15.859980 10.992400 17.439900
H 18.672300 11.791730 14.305140
H 17.606140 10.213120 15.962480
C 16.456660 13.874590 22.722630
C 15.886760 12.989300 23.634690
C 17.455860 13.433380 21.863860
H 16.153860 14.886890 22.637520
H 15.087700 13.308270 24.294860
H 17.900020 14.107610 21.160100
C 16.304140 11.666620 23.656140
C 17.873240 12.110700 21.885310
C 17.303340 11.225410 22.797370
H 15.859980 10.992400 24.359900
H 18.672300 11.791730 21.225140
H 17.606140 10.213120 22.882480
C 16.456660 23.424590 1.962630
C 15.886760 22.539300 2.874690
C 17.455860 22.983380 1.103860
H 16.153860 24.436890 1.877520
H 15.087700 22.858270 3.534860
H 17.900020 23.657610 0.400100
C 16.304140 21.216620 2.896140
C 17.873240 21.660700 1.125310
C 17.303340 20.775410 2.037370
H 15.859980 20.542400 3.599900
H 18.672300 21.341730 0.465140
H 17.606140 19.763120 2.122480
C 16.456660 23.424590 8.882630
C 15.886760 22.539300 9.794690
C 17.455860 22.983380 8.023860
H 16.153860 24.436890 8.797520
H 15.087700 22.858270 10.454860
H 17.900020 23.657610 7.320100
C 16.304140 21.216620 9.816140
C 17.873240 21.660700 8.045310
C 17.303340 20.775410 8.957370
H 15.859980 20.542400 10.519900
H 18.672300 21.341730 7.385140
H 17.606140 19.763120 9.042480
C 16.456660 23.424590 15.802630
C 15.886760 22.539300 16.714690
C 17.455860 22.983380 14.943860
H 16.153860 24.436890 15.717520
H 15.087700 22.858270 17.374860
H 17.900020 23.657610 14.240100
C 16.304140 21.216620 16.736140
C 17.873240 21.660700 14.965310
C 17.303340 20.775410 15.877370
H 15.859980 20.542400 17.439900
H 18.672300 21.341730 14.305140
H 17.606140 19.763120 15.962480
C 16.456660 23.424590 22.722630
C 15.886760 22.539300 23.634690
C 17.455860 22.983380 21.863860
H 16.153860 24.436890 22.637520
H 15.087700 22.858270 24.294860
H 17.900020 23.657610 21.160100
C 16.304140 21.216620 23.656140
C 17.873240 21.660700 21.885310
C 17.303340 20.775410 22.797370
H 15.859980 20.542400 24.359900
H 18.672300 21.341730 21.225140
H 17.606140 19.763120 22.882480
C 16.456660 32.974590 1.962630
C 15.886760 32.089300 2.874690
C 17.455860 32.533380 1.103860
H 16.153860 33.986890 1.877520
H 15.087700 32.408270 3.534860
H 17.900020 33.207610 0.400100
C 16.304140 30.766620 2.896140
C 17.873240 31.210700 1.125310
C 17.303340 30.325410 2.037370
H 15.859980 30.092400 3.599900
H 18.672300 30.891730 0.465140
H 17.606140 29.313120 2.122480
C 16.456660 32.974590 8.882630
C 15.886760 32.089300 9.794690
C 17.455860 32.533380 8.023860
H 16.153860 33.986890 8.797520
H 15.087700 32.408270 10.454860
H 17.900020 33.207610 7.320100
C 16.304140 30.766620 9.816140
C 17.873240 31.210700 8.045310
C 17.303340 30.325410 8.957370
H 15.859980 30.092400 10.519900
H 18.672300 30.891730 7.385140
H 17.606140 29.313120 9.042480
C 16.456660 32.974590 15.802630
C 15.886760 32.089300 16.714690
C 17.455860 32.533380 14.943860
H 16.153860 33.986890 15.717520
H 15.087700 32.408270 17.374860
H 17.900020 33.207610 14.240100
C 16.304140 30.766620 16.736140
C 17.873240 31.210700 14.965310
C 17.303340 30.325410 15.877370
H 15.859980 30.092400 17.439900
H 18.672300 30.891730 14.305140
H 17.606140 29.313120 15.962480
C 16.456660 32.974590 22.722630
C 15.886760 32.089300 23.634690
C 17.455860 32.533380 21.863860
H 16.153860 33.986890 22.637520
H 15.087700 32.408270 24.294860
H 17.900020 33.207610 21.160100
C 16.304140 30.766620 23.656140
C 17.873240 31.210700 21.885310
C 17.303340 30.325410 22.797370
H 15.859980 30.092400 24.359900
H 18.672300 30.891730 21.225140
H 17.606140 29.313120 22.882480
C 23.896660 4.324590 1.962630
C 23.326760 3.439300 2.874690
C 24.895860 3.883380 1.103860
H 23.593860 5.336890 1.877520
H 22.527700 3.758270 3.534860
H 25.340020 4.557610 0.400100
C 23.744140 2.116620 2.896140
C 25.313240 2.560700 1.125310
C 24.743340 1.675410 2.037370
H 23.299980 1.442400 3.599900
H 26.112300 2.241730 0.465140
H 25.046140 0.663120 2.122480
C 23.896660 4.324590 8.882630
C 23.326760 3.439300 9.794690
C 24.895860 3.883380 8.023860
H 23.593860 5.336890 8.797520
H 22.527700 3.758270 10.454860
H 25.340020 4.557610 7.320100
C 23.744140 2.116620 9.816140
C 25.313240 2.560700 8.045310
C 24.743340 1.675410 8.957370
H 23.299980 1.442400 10.519900
H 26.112300 2.241730 7.385140
H 25.046140 0.663120 9.042480
C 23.896660 4.324590 15.802630
C 23.326760 3.439300 16.714690
C 24.895860 3.883380 14.943860
H 23.593860 5.336890 15.717520
H 22.527700 3.758270 17.374860
H 25.340020 4.557610 14.240100
C 23.744140 2.116620 16.736140
C 25.313240 2.560700 14.965310
C 24.743340 1.675410 15.877370
H 23.299980 1.442400 17.439900
H 26.112300 2.241730 14.305140
H 25.046140 0.663120 15.962480
C 23.896660 4.324590 22.722630
C 23.326760 3.439300 23.634690
C 24.895860 3.883380 21.863860
H 23.593860 5.336890 22.637520
H 22.527700 3.758270 24.294860
H 25.340020 4.557610 21.160100
C 23.744140 2.116620 23.656140
C 25.313240 2.560700 21.885310
C 24.743340 1.675410 22.797370
H 23.299980 1.442400 24.359900
H 26.112300 2.241730 21.225140
H 25.046140 0.663120 22.882480
C 23.896660 13.874590 1.962630
C 23.326760 12.989300 2.874690
C 24.895860 13.433380 1.103860
H 23.593860 14.886890 1.877520
H 22.527700 13.308270 3.534860
H 25.340020 14.107610 0.400100
C 23.744140 11.666620 2.896140
C 25.313240 12.110700 1.125310
C 24.743340 11.225410 2.037370
H 23.299980 10.992400 3.599900
H 26.112300 11.791730 0.465140
H 25.046140 10.213120 2.122480
C 23.896660 13.874590 8.882630
C 23.326760 12.989300 9.794690
C 24.895860 13.433380 8.023860
H 23.593860 14.886890 8.797520
H 22.527700 13.308270 10.454860
H 25.340020 14.107610 7.320100
C 23.744140 11.666620 9.816140
C 25.313240 12.110700 8.045310
C 24.743340 11.225410 8.957370
H 23.299980 10.992400 10.519900
H 26.112300 11.791730 7.385140
H 25.046140 10.213120 9.042480
C 23.896660 13.874590 15.802630
C 23.326760 12.989300 16.714690
C 24.895860 13.433380 14.943860
H 23.593860 14.886890 15.717520
H 22.527700 13.308270 17.374860
H 25.340020 14.107610 14.240100
C 23.744140 11.666620 16.736140
C 25.313240 12.110700 14.965310
C 24.743340 11.225410 15.877370
H 23.299980 10.992400 17.439900
H 26.112300 11.791730 14.305140
H 25.046140 10.213120 15.962480
C 23.896660 13.874590 22.722630
C 23.326760 12.989300 23.634690
C 24.895860 13.433380 21.863860
H 23.593860 14.886890 22.637520
H 22.527700 13.308270 24.294860
H 25.340020 14.107610 21.160100
C 23.744140 11.666620 23.656140
C 25.313240 12.110700 21.885310
C 24.743340 11.225410 22.797370
H 23.299980 10.992400 24.359900
H 26.112300 11.791730 21.225140
H 25.046140 10.213120 22.882480
C 23.896660 23.424590 1.962630
C 23.326760 22.539300 2.874690
C 24.895860 22.983380 1.103860
H 23.593860 24.436890 1.877520
H 22.527700 22.858270 3.534860
H 25.340020 23.657610 0.400100
C 23.744140 21.216620 2.896140
C 25.313240 21.660700 1.125310
C 24.743340 20.775410 2.037370
H 23.299980 20.542400 3.599900
H 26.112300 21.341730 0.465140
H 25.046140 19.763120 2.122480
C 23.896660 23.424590 8.882630
C 23.326760 22.539300 9.794690
C 24.895860 22.983380 8.023860
H 23.593860 24.436890 8.797520
H 22.527700 22.858270 10.454860
H 25.340020 23.657610 7.320100
C 23.744140 21.216620 9.816140
C 25.313240 21.660700 8.045310
C 24.743340 20.775410 8.957370
H 23.299980 20.542400 10.519900
H 26.112300 21.341730 7.385140
H 25.046140 19.763120 9.042480
C 23.896660 23.424590 15.802630
C 23.326760 22.539300 16.714690
C 24.895860 22.983380 14.943860
H 23.593860 24.436890 15.717520
H 22.527700 22.858270 17.374860
H 25.340020 23.657610 14.240100
C 23.744140 21.216620 16.736140
C 25.313240 21.660700 14.965310
C 24.743340 20.775410 15.877370
H 23.299980 20.542400 17.439900
H 26.112300 21.341730 14.305140
H 25.046140 19.763120 15.962480
C 23.896660 23.424590 22.722630
C 23.326760 22.539300 23.634690
C 24.895860 22.983380 21.863860
H 23.593860 24.436890 22.637520
H 22.527700 22.858270 24.294860
H 25.340020 23.657610 21.160100
C 23.744140 21.216620 23.656140
C 25.313240 21.660700 21.885310
C 24.743340 20.775410 22.797370
H 23.299980 20.542400 24.359900
H 26.112300 21.341730 21.225140
H 25.046140 19.763120 22.882480
C 23.896660 32.974590 1.962630
C 23.326760 32.089300 2.874690
C 24.895860 32.533380 1.103860
H 23.593860 33.986890 1.877520
H 22.527700 32.408270 3.534860
H 25.340020 33.207610 0.400100
C 23.744140 30.766620 2.896140
C 25.313240 31.210700 1.125310
C 24.743340 30.325410 2.037370
H 23.299980 30.092400 3.599900
H 26.112300 30.891730 0.465140
H 25.046140 29.313120 2.122480
C 23.896660 32.974590 8.882630
C 23.326760 32.089300 9.794690
C 24.895860 32.533380 8.023860
H 23.593860 33.986890 8.797520
H 22.527700 32.408270 10.454860
H 25.340020 33.207610 7.320100
C 23.744140 30.766620 9.816140
C 25.313240 31.210700 8.045310
C 24.743340 30.325410 8.957370
H 23.299980 30.092400 10.519900
H 26.112300 30.891730 7.385140
H 25.046140 29.313120 9.042480
C 23.896660 32.974590 15.802630
C 23.326760 32.089300 16.714690
C 24.895860 32.533380 14.943860
H 23.593860 33.986890 15.717520
H 22.527700 32.408270 17.374860
H 25.340020 33.207610 14.240100
C 23.744140 30.766620 16.736140
C 25.313240 31.210700 14.965310
C 24.743340 30.325410 15.877370
H 23.299980 30.092400 17.439900
H 26.112300 30.891730 14.305140
H 25.046140 29.313120 15.962480
C 23.896660 32.974590 22.722630
C 23.326760 32.089300 23.634690
C 24.895860 32.533380 21.863860
H 23.593860 33.986890 22.637520
H 22.527700 32.408270 24.294860
H 25.340020 33.207610 21.160100
C 23.744140 30.766620 23.656140
C 25.313240 31.210700 21.885310
C 24.743340 30.325410 22.797370
H 23.299980 30.092400 24.359900
H 26.112300 30.891730 21.225140
H 25.046140 29.313120 22.882480


==> anc/files/timings/comparison_to_molecular/benzene/4x_supercell/tc_hf_mol.inp <==
method      hf
run         energy
basis       def2-SVP
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/4x_supercell/tc_hf_mol.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_hf_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 20:02:48 2024
| On fire-21-01 (available memory: 433891 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_hf_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff58fdc000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f3fd12f1000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f3fd12d5000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f3fd0eeb000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f3fd0e02000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f3fcf200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f3fceea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f3fd0dfc000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f3fd0dd1000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f3fcd08b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f3fccc31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f3fcca00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f3fd0dc4000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f3fd0dbe000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f3fd0da2000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f3fd0d9c000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f3f740ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f3fd0cd9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f3f59234000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f3f58e88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f3f56abe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f3f569c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f3f5637a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f3f55ee9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f3fccc14000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f3f55eb4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f3f55be1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f3f55b80000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f3f55adc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f3f55698000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f3f53a2b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f3f53600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f3f4ce00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f3f42000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f3f32200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f3f2b000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f3f08800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f3f071d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f3f06e00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f3f06bd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f3f06600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f3f06200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f3f53a0b000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f3f53993000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f3f05fd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f3fd13a7000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f3f53969000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f3f53948000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f3f53929000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f3f538bc000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f3f538a8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f3f4cdac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f3f4cd4d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f3f535ef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f3f32131000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f3f535e1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f3fccc0b000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f3f535dc000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f3f41fd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f3f06a5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f3f535d5000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f3f02e00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f3f06456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f3f02c15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f3f320e9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f3f320a3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f3f2af7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f3f02b4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f3f41fa7000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f3f535c9000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f3f4cd3f000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f3f32088000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f3f32065000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f3f02a0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f3f3204d000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f3f535c0000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f3f2af6a000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f3f4cd32000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 22
|  AVAILABLE: 978
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_mol
| Random number seed: 582450080

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_mol/geometry.molden
Using basis set: def2-svp
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       def2-svp
Total atoms:     768
Total charge:    0
Total electrons: 2688 (1344-alpha, 1344-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  7680
Total AO shells: 3456 (1920 S-shells; 1152 P-shells; 384 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 119533.443097251817 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2650314193  -14919.7749427591  0.48 4.82 4.18 0.00  -14919.7749427591     9.63  
|    2     0.0847654225    +168.3113466695  2.09 10.34 8.28 0.00  -14751.4635960896    20.97  
|    3     0.0320288044      -3.6195800378  1.84 9.77 7.99 0.00  -14755.0831761274    19.95  
|    4     0.0095132032      -0.2567232601  1.67 9.52 8.37 0.00  -14755.3398993875    19.91  
|    5     0.0008458923      -0.0226914319  1.50 9.10 8.14 0.00  -14755.3625908195    19.25  
|    6     0.0001841657      -0.0003782687  1.31 8.20 8.28 0.00  -14755.3629690881    18.33  
|    7     0.0000612685      -0.0000243564  1.13 7.81 8.53 0.00  -14755.3629934445    17.98  
|    8     0.0000105026      -0.0000026380  1.05 7.57 8.25 0.00  -14755.3629960825    17.57  
|    9     0.0000030416      -0.0000000459  2.12 10.27 9.99 0.00  -14755.3629961284    23.07  
|   10     0.0000008868      -0.0000000236  0.84 7.23 12.43 0.00  -14755.3629961520    16.62  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -14755.3629961520 a.u.
HOMO-LUMO GAP: 12.676 eV
CENTER OF MASS: {13.160000, 17.325000, 12.380000} ANGS
DIPOLE MOMENT: {0.000076, -0.000177, 0.000302} (|D| = 0.000358) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 222.60 sec 

| Job finished: Sat Sep 28 20:06:59 2024



==> anc/files/timings/comparison_to_molecular/benzene/4x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       def2-SVP
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/4x_supercell/tc_hf_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 20:07:00 2024
| On fire-21-01 (available memory: 431961 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff923a9000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fa37de87000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fa37de6b000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fa37da81000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fa37d998000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fa37be00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fa37baa8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fa37d992000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fa37d967000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fa379c8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fa379831000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fa379600000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fa37d95a000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fa37d954000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fa37d938000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fa37d932000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fa320cba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fa320bf9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fa305d73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fa3059c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fa3035fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fa303505000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fa302eb9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fa302a28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fa37d911000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fa37d8dc000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fa302755000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fa3026f4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fa302650000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fa30220c000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fa30059f000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fa300200000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fa2f9a00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fa2eec00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fa2dee00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fa2d7c00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fa2b5400000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fa2b3dd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fa2b3a00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fa2b37d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fa2b3200000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fa2b2e00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fa379811000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fa300527000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fa2b2bd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fa37df3d000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fa3004fd000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fa3004dc000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fa3004bd000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fa2f9993000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fa3004a9000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fa2f993f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fa2eeba1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fa3001ef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fa2ded31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fa3001e1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fa37980c000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fa3001dc000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fa2ded07000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fa2b365a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fa3001d7000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fa2afa00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fa2b3056000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fa2af815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fa2decbf000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fa2dec79000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fa2d7b7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fa2af74a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fa2dec4a000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fa3001cb000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fa2f9931000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fa2d7b63000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fa2d7b40000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fa2af60f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fa2b3db9000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fa3001c2000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fa2d7b2c000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fa2b3dac000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 16
|  AVAILABLE: 984
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 725047281

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 29.7600000000 A, b = 38.2000000000 A, c = 27.6800000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(56.2382453946, 0.0000000000, 0.0000000000), (0.0000000000, 72.1875327310, 0.0000000000), (0.0000000000, 0.0000000000, 52.3076153401), 
Reciprocal space lattice vector in a.u.:
(0.1117244193, -0.0000000000, -0.0000000000), (0.0000000000, 0.0870397570, -0.0000000000), (0.0000000000, 0.0000000000, 0.1201198959), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)
Atom 12 = (2.9794553758, 8.1722901092, 16.7857367503)
Atom 13 = (1.9025005354, 6.4993345896, 18.5092802347)
Atom 14 = (4.8676695827, 7.3385241062, 15.1628967638)
Atom 15 = (2.4072463467, 10.0852597266, 16.6249021715)
Atom 16 = (0.3924960876, 7.1021004879, 19.7568206400)
Atom 17 = (5.7070102774, 8.6126340589, 13.8329832027)
Atom 18 = (2.6912343682, 3.9998318201, 18.5498148571)
Atom 19 = (5.6564034155, 4.8390213368, 15.2034313863)
Atom 20 = (4.5794485751, 3.1660658171, 16.9269748706)
Atom 21 = (1.8518936734, 2.7257407647, 19.8797284182)
Atom 22 = (7.1664078632, 4.2362554385, 13.9558909810)
Atom 23 = (5.1516576042, 1.2531150970, 17.0878094495)
Atom 24 = (2.9794553758, 8.1722901092, 29.8626405854)
Atom 25 = (1.9025005354, 6.4993345896, 31.5861840697)
Atom 26 = (4.8676695827, 7.3385241062, 28.2398005989)
Atom 27 = (2.4072463467, 10.0852597266, 29.7018060065)
Atom 28 = (0.3924960876, 7.1021004879, 32.8337244750)
Atom 29 = (5.7070102774, 8.6126340589, 26.9098870378)
Atom 30 = (2.6912343682, 3.9998318201, 31.6267186922)
Atom 31 = (5.6564034155, 4.8390213368, 28.2803352213)
Atom 32 = (4.5794485751, 3.1660658171, 30.0038787057)
Atom 33 = (1.8518936734, 2.7257407647, 32.9566322533)
Atom 34 = (7.1664078632, 4.2362554385, 27.0327948160)
Atom 35 = (5.1516576042, 1.2531150970, 30.1647132845)
Atom 36 = (2.9794553758, 8.1722901092, 42.9395444204)
Atom 37 = (1.9025005354, 6.4993345896, 44.6630879048)
Atom 38 = (4.8676695827, 7.3385241062, 41.3167044339)
Atom 39 = (2.4072463467, 10.0852597266, 42.7787098416)
Atom 40 = (0.3924960876, 7.1021004879, 45.9106283101)
Atom 41 = (5.7070102774, 8.6126340589, 39.9867908728)
Atom 42 = (2.6912343682, 3.9998318201, 44.7036225272)
Atom 43 = (5.6564034155, 4.8390213368, 41.3572390563)
Atom 44 = (4.5794485751, 3.1660658171, 43.0807825407)
Atom 45 = (1.8518936734, 2.7257407647, 46.0335360883)
Atom 46 = (7.1664078632, 4.2362554385, 40.1096986510)
Atom 47 = (5.1516576042, 1.2531150970, 43.2416171195)
Atom 48 = (2.9794553758, 26.2191732920, 3.7088329153)
Atom 49 = (1.9025005354, 24.5462177723, 5.4323763996)
Atom 50 = (4.8676695827, 25.3854072889, 2.0859929288)
Atom 51 = (2.4072463467, 28.1321429094, 3.5479983365)
Atom 52 = (0.3924960876, 25.1489836706, 6.6799168050)
Atom 53 = (5.7070102774, 26.6595172416, 0.7560793677)
Atom 54 = (2.6912343682, 22.0467150029, 5.4729110221)
Atom 55 = (5.6564034155, 22.8859045195, 2.1265275512)
Atom 56 = (4.5794485751, 21.2129489998, 3.8500710356)
Atom 57 = (1.8518936734, 20.7726239474, 6.8028245832)
Atom 58 = (7.1664078632, 22.2831386212, 0.8789871459)
Atom 59 = (5.1516576042, 19.2999982797, 4.0109056144)
Atom 60 = (2.9794553758, 26.2191732920, 16.7857367503)
Atom 61 = (1.9025005354, 24.5462177723, 18.5092802347)
Atom 62 = (4.8676695827, 25.3854072889, 15.1628967638)
Atom 63 = (2.4072463467, 28.1321429094, 16.6249021715)
Atom 64 = (0.3924960876, 25.1489836706, 19.7568206400)
Atom 65 = (5.7070102774, 26.6595172416, 13.8329832027)
Atom 66 = (2.6912343682, 22.0467150029, 18.5498148571)
Atom 67 = (5.6564034155, 22.8859045195, 15.2034313863)
Atom 68 = (4.5794485751, 21.2129489998, 16.9269748706)
Atom 69 = (1.8518936734, 20.7726239474, 19.8797284182)
Atom 70 = (7.1664078632, 22.2831386212, 13.9558909810)
Atom 71 = (5.1516576042, 19.2999982797, 17.0878094495)
Atom 72 = (2.9794553758, 26.2191732920, 29.8626405854)
Atom 73 = (1.9025005354, 24.5462177723, 31.5861840697)
Atom 74 = (4.8676695827, 25.3854072889, 28.2398005989)
Atom 75 = (2.4072463467, 28.1321429094, 29.7018060065)
Atom 76 = (0.3924960876, 25.1489836706, 32.8337244750)
Atom 77 = (5.7070102774, 26.6595172416, 26.9098870378)
Atom 78 = (2.6912343682, 22.0467150029, 31.6267186922)
Atom 79 = (5.6564034155, 22.8859045195, 28.2803352213)
Atom 80 = (4.5794485751, 21.2129489998, 30.0038787057)
Atom 81 = (1.8518936734, 20.7726239474, 32.9566322533)
Atom 82 = (7.1664078632, 22.2831386212, 27.0327948160)
Atom 83 = (5.1516576042, 19.2999982797, 30.1647132845)
Atom 84 = (2.9794553758, 26.2191732920, 42.9395444204)
Atom 85 = (1.9025005354, 24.5462177723, 44.6630879048)
Atom 86 = (4.8676695827, 25.3854072889, 41.3167044339)
Atom 87 = (2.4072463467, 28.1321429094, 42.7787098416)
Atom 88 = (0.3924960876, 25.1489836706, 45.9106283101)
Atom 89 = (5.7070102774, 26.6595172416, 39.9867908728)
Atom 90 = (2.6912343682, 22.0467150029, 44.7036225272)
Atom 91 = (5.6564034155, 22.8859045195, 41.3572390563)
Atom 92 = (4.5794485751, 21.2129489998, 43.0807825407)
Atom 93 = (1.8518936734, 20.7726239474, 46.0335360883)
Atom 94 = (7.1664078632, 22.2831386212, 40.1096986510)
Atom 95 = (5.1516576042, 19.2999982797, 43.2416171195)
Atom 96 = (2.9794553758, 44.2660564747, 3.7088329153)
Atom 97 = (1.9025005354, 42.5931009551, 5.4323763996)
Atom 98 = (4.8676695827, 43.4322904717, 2.0859929288)
Atom 99 = (2.4072463467, 46.1790260921, 3.5479983365)
Atom 100 = (0.3924960876, 43.1958668534, 6.6799168050)
Atom 101 = (5.7070102774, 44.7064004244, 0.7560793677)
Atom 102 = (2.6912343682, 40.0935981856, 5.4729110221)
Atom 103 = (5.6564034155, 40.9327877022, 2.1265275512)
Atom 104 = (4.5794485751, 39.2598321826, 3.8500710356)
Atom 105 = (1.8518936734, 38.8195071302, 6.8028245832)
Atom 106 = (7.1664078632, 40.3300218039, 0.8789871459)
Atom 107 = (5.1516576042, 37.3468814625, 4.0109056144)
Atom 108 = (2.9794553758, 44.2660564747, 16.7857367503)
Atom 109 = (1.9025005354, 42.5931009551, 18.5092802347)
Atom 110 = (4.8676695827, 43.4322904717, 15.1628967638)
Atom 111 = (2.4072463467, 46.1790260921, 16.6249021715)
Atom 112 = (0.3924960876, 43.1958668534, 19.7568206400)
Atom 113 = (5.7070102774, 44.7064004244, 13.8329832027)
Atom 114 = (2.6912343682, 40.0935981856, 18.5498148571)
Atom 115 = (5.6564034155, 40.9327877022, 15.2034313863)
Atom 116 = (4.5794485751, 39.2598321826, 16.9269748706)
Atom 117 = (1.8518936734, 38.8195071302, 19.8797284182)
Atom 118 = (7.1664078632, 40.3300218039, 13.9558909810)
Atom 119 = (5.1516576042, 37.3468814625, 17.0878094495)
Atom 120 = (2.9794553758, 44.2660564747, 29.8626405854)
Atom 121 = (1.9025005354, 42.5931009551, 31.5861840697)
Atom 122 = (4.8676695827, 43.4322904717, 28.2398005989)
Atom 123 = (2.4072463467, 46.1790260921, 29.7018060065)
Atom 124 = (0.3924960876, 43.1958668534, 32.8337244750)
Atom 125 = (5.7070102774, 44.7064004244, 26.9098870378)
Atom 126 = (2.6912343682, 40.0935981856, 31.6267186922)
Atom 127 = (5.6564034155, 40.9327877022, 28.2803352213)
Atom 128 = (4.5794485751, 39.2598321826, 30.0038787057)
Atom 129 = (1.8518936734, 38.8195071302, 32.9566322533)
Atom 130 = (7.1664078632, 40.3300218039, 27.0327948160)
Atom 131 = (5.1516576042, 37.3468814625, 30.1647132845)
Atom 132 = (2.9794553758, 44.2660564747, 42.9395444204)
Atom 133 = (1.9025005354, 42.5931009551, 44.6630879048)
Atom 134 = (4.8676695827, 43.4322904717, 41.3167044339)
Atom 135 = (2.4072463467, 46.1790260921, 42.7787098416)
Atom 136 = (0.3924960876, 43.1958668534, 45.9106283101)
Atom 137 = (5.7070102774, 44.7064004244, 39.9867908728)
Atom 138 = (2.6912343682, 40.0935981856, 44.7036225272)
Atom 139 = (5.6564034155, 40.9327877022, 41.3572390563)
Atom 140 = (4.5794485751, 39.2598321826, 43.0807825407)
Atom 141 = (1.8518936734, 38.8195071302, 46.0335360883)
Atom 142 = (7.1664078632, 40.3300218039, 40.1096986510)
Atom 143 = (5.1516576042, 37.3468814625, 43.2416171195)
Atom 144 = (2.9794553758, 62.3129396575, 3.7088329153)
Atom 145 = (1.9025005354, 60.6399841378, 5.4323763996)
Atom 146 = (4.8676695827, 61.4791736544, 2.0859929288)
Atom 147 = (2.4072463467, 64.2259092748, 3.5479983365)
Atom 148 = (0.3924960876, 61.2427500361, 6.6799168050)
Atom 149 = (5.7070102774, 62.7532836071, 0.7560793677)
Atom 150 = (2.6912343682, 58.1404813684, 5.4729110221)
Atom 151 = (5.6564034155, 58.9796708850, 2.1265275512)
Atom 152 = (4.5794485751, 57.3067153653, 3.8500710356)
Atom 153 = (1.8518936734, 56.8663903129, 6.8028245832)
Atom 154 = (7.1664078632, 58.3769049867, 0.8789871459)
Atom 155 = (5.1516576042, 55.3937646452, 4.0109056144)
Atom 156 = (2.9794553758, 62.3129396575, 16.7857367503)
Atom 157 = (1.9025005354, 60.6399841378, 18.5092802347)
Atom 158 = (4.8676695827, 61.4791736544, 15.1628967638)
Atom 159 = (2.4072463467, 64.2259092748, 16.6249021715)
Atom 160 = (0.3924960876, 61.2427500361, 19.7568206400)
Atom 161 = (5.7070102774, 62.7532836071, 13.8329832027)
Atom 162 = (2.6912343682, 58.1404813684, 18.5498148571)
Atom 163 = (5.6564034155, 58.9796708850, 15.2034313863)
Atom 164 = (4.5794485751, 57.3067153653, 16.9269748706)
Atom 165 = (1.8518936734, 56.8663903129, 19.8797284182)
Atom 166 = (7.1664078632, 58.3769049867, 13.9558909810)
Atom 167 = (5.1516576042, 55.3937646452, 17.0878094495)
Atom 168 = (2.9794553758, 62.3129396575, 29.8626405854)
Atom 169 = (1.9025005354, 60.6399841378, 31.5861840697)
Atom 170 = (4.8676695827, 61.4791736544, 28.2398005989)
Atom 171 = (2.4072463467, 64.2259092748, 29.7018060065)
Atom 172 = (0.3924960876, 61.2427500361, 32.8337244750)
Atom 173 = (5.7070102774, 62.7532836071, 26.9098870378)
Atom 174 = (2.6912343682, 58.1404813684, 31.6267186922)
Atom 175 = (5.6564034155, 58.9796708850, 28.2803352213)
Atom 176 = (4.5794485751, 57.3067153653, 30.0038787057)
Atom 177 = (1.8518936734, 56.8663903129, 32.9566322533)
Atom 178 = (7.1664078632, 58.3769049867, 27.0327948160)
Atom 179 = (5.1516576042, 55.3937646452, 30.1647132845)
Atom 180 = (2.9794553758, 62.3129396575, 42.9395444204)
Atom 181 = (1.9025005354, 60.6399841378, 44.6630879048)
Atom 182 = (4.8676695827, 61.4791736544, 41.3167044339)
Atom 183 = (2.4072463467, 64.2259092748, 42.7787098416)
Atom 184 = (0.3924960876, 61.2427500361, 45.9106283101)
Atom 185 = (5.7070102774, 62.7532836071, 39.9867908728)
Atom 186 = (2.6912343682, 58.1404813684, 44.7036225272)
Atom 187 = (5.6564034155, 58.9796708850, 41.3572390563)
Atom 188 = (4.5794485751, 57.3067153653, 43.0807825407)
Atom 189 = (1.8518936734, 56.8663903129, 46.0335360883)
Atom 190 = (7.1664078632, 58.3769049867, 40.1096986510)
Atom 191 = (5.1516576042, 55.3937646452, 43.2416171195)
Atom 192 = (17.0390167245, 8.1722901092, 3.7088329153)
Atom 193 = (15.9620618840, 6.4993345896, 5.4323763996)
Atom 194 = (18.9272309314, 7.3385241062, 2.0859929288)
Atom 195 = (16.4668076954, 10.0852597266, 3.5479983365)
Atom 196 = (14.4520574363, 7.1021004879, 6.6799168050)
Atom 197 = (19.7665716261, 8.6126340589, 0.7560793677)
Atom 198 = (16.7507957168, 3.9998318201, 5.4729110221)
Atom 199 = (19.7159647641, 4.8390213368, 2.1265275512)
Atom 200 = (18.6390099237, 3.1660658171, 3.8500710356)
Atom 201 = (15.9114550221, 2.7257407647, 6.8028245832)
Atom 202 = (21.2259692119, 4.2362554385, 0.8789871459)
Atom 203 = (19.2112189528, 1.2531150970, 4.0109056144)
Atom 204 = (17.0390167245, 8.1722901092, 16.7857367503)
Atom 205 = (15.9620618840, 6.4993345896, 18.5092802347)
Atom 206 = (18.9272309314, 7.3385241062, 15.1628967638)
Atom 207 = (16.4668076954, 10.0852597266, 16.6249021715)
Atom 208 = (14.4520574363, 7.1021004879, 19.7568206400)
Atom 209 = (19.7665716261, 8.6126340589, 13.8329832027)
Atom 210 = (16.7507957168, 3.9998318201, 18.5498148571)
Atom 211 = (19.7159647641, 4.8390213368, 15.2034313863)
Atom 212 = (18.6390099237, 3.1660658171, 16.9269748706)
Atom 213 = (15.9114550221, 2.7257407647, 19.8797284182)
Atom 214 = (21.2259692119, 4.2362554385, 13.9558909810)
Atom 215 = (19.2112189528, 1.2531150970, 17.0878094495)
Atom 216 = (17.0390167245, 8.1722901092, 29.8626405854)
Atom 217 = (15.9620618840, 6.4993345896, 31.5861840697)
Atom 218 = (18.9272309314, 7.3385241062, 28.2398005989)
Atom 219 = (16.4668076954, 10.0852597266, 29.7018060065)
Atom 220 = (14.4520574363, 7.1021004879, 32.8337244750)
Atom 221 = (19.7665716261, 8.6126340589, 26.9098870378)
Atom 222 = (16.7507957168, 3.9998318201, 31.6267186922)
Atom 223 = (19.7159647641, 4.8390213368, 28.2803352213)
Atom 224 = (18.6390099237, 3.1660658171, 30.0038787057)
Atom 225 = (15.9114550221, 2.7257407647, 32.9566322533)
Atom 226 = (21.2259692119, 4.2362554385, 27.0327948160)
Atom 227 = (19.2112189528, 1.2531150970, 30.1647132845)
Atom 228 = (17.0390167245, 8.1722901092, 42.9395444204)
Atom 229 = (15.9620618840, 6.4993345896, 44.6630879048)
Atom 230 = (18.9272309314, 7.3385241062, 41.3167044339)
Atom 231 = (16.4668076954, 10.0852597266, 42.7787098416)
Atom 232 = (14.4520574363, 7.1021004879, 45.9106283101)
Atom 233 = (19.7665716261, 8.6126340589, 39.9867908728)
Atom 234 = (16.7507957168, 3.9998318201, 44.7036225272)
Atom 235 = (19.7159647641, 4.8390213368, 41.3572390563)
Atom 236 = (18.6390099237, 3.1660658171, 43.0807825407)
Atom 237 = (15.9114550221, 2.7257407647, 46.0335360883)
Atom 238 = (21.2259692119, 4.2362554385, 40.1096986510)
Atom 239 = (19.2112189528, 1.2531150970, 43.2416171195)
Atom 240 = (17.0390167245, 26.2191732920, 3.7088329153)
Atom 241 = (15.9620618840, 24.5462177723, 5.4323763996)
Atom 242 = (18.9272309314, 25.3854072889, 2.0859929288)
Atom 243 = (16.4668076954, 28.1321429094, 3.5479983365)
Atom 244 = (14.4520574363, 25.1489836706, 6.6799168050)
Atom 245 = (19.7665716261, 26.6595172416, 0.7560793677)
Atom 246 = (16.7507957168, 22.0467150029, 5.4729110221)
Atom 247 = (19.7159647641, 22.8859045195, 2.1265275512)
Atom 248 = (18.6390099237, 21.2129489998, 3.8500710356)
Atom 249 = (15.9114550221, 20.7726239474, 6.8028245832)
Atom 250 = (21.2259692119, 22.2831386212, 0.8789871459)
Atom 251 = (19.2112189528, 19.2999982797, 4.0109056144)
Atom 252 = (17.0390167245, 26.2191732920, 16.7857367503)
Atom 253 = (15.9620618840, 24.5462177723, 18.5092802347)
Atom 254 = (18.9272309314, 25.3854072889, 15.1628967638)
Atom 255 = (16.4668076954, 28.1321429094, 16.6249021715)
Atom 256 = (14.4520574363, 25.1489836706, 19.7568206400)
Atom 257 = (19.7665716261, 26.6595172416, 13.8329832027)
Atom 258 = (16.7507957168, 22.0467150029, 18.5498148571)
Atom 259 = (19.7159647641, 22.8859045195, 15.2034313863)
Atom 260 = (18.6390099237, 21.2129489998, 16.9269748706)
Atom 261 = (15.9114550221, 20.7726239474, 19.8797284182)
Atom 262 = (21.2259692119, 22.2831386212, 13.9558909810)
Atom 263 = (19.2112189528, 19.2999982797, 17.0878094495)
Atom 264 = (17.0390167245, 26.2191732920, 29.8626405854)
Atom 265 = (15.9620618840, 24.5462177723, 31.5861840697)
Atom 266 = (18.9272309314, 25.3854072889, 28.2398005989)
Atom 267 = (16.4668076954, 28.1321429094, 29.7018060065)
Atom 268 = (14.4520574363, 25.1489836706, 32.8337244750)
Atom 269 = (19.7665716261, 26.6595172416, 26.9098870378)
Atom 270 = (16.7507957168, 22.0467150029, 31.6267186922)
Atom 271 = (19.7159647641, 22.8859045195, 28.2803352213)
Atom 272 = (18.6390099237, 21.2129489998, 30.0038787057)
Atom 273 = (15.9114550221, 20.7726239474, 32.9566322533)
Atom 274 = (21.2259692119, 22.2831386212, 27.0327948160)
Atom 275 = (19.2112189528, 19.2999982797, 30.1647132845)
Atom 276 = (17.0390167245, 26.2191732920, 42.9395444204)
Atom 277 = (15.9620618840, 24.5462177723, 44.6630879048)
Atom 278 = (18.9272309314, 25.3854072889, 41.3167044339)
Atom 279 = (16.4668076954, 28.1321429094, 42.7787098416)
Atom 280 = (14.4520574363, 25.1489836706, 45.9106283101)
Atom 281 = (19.7665716261, 26.6595172416, 39.9867908728)
Atom 282 = (16.7507957168, 22.0467150029, 44.7036225272)
Atom 283 = (19.7159647641, 22.8859045195, 41.3572390563)
Atom 284 = (18.6390099237, 21.2129489998, 43.0807825407)
Atom 285 = (15.9114550221, 20.7726239474, 46.0335360883)
Atom 286 = (21.2259692119, 22.2831386212, 40.1096986510)
Atom 287 = (19.2112189528, 19.2999982797, 43.2416171195)
Atom 288 = (17.0390167245, 44.2660564747, 3.7088329153)
Atom 289 = (15.9620618840, 42.5931009551, 5.4323763996)
Atom 290 = (18.9272309314, 43.4322904717, 2.0859929288)
Atom 291 = (16.4668076954, 46.1790260921, 3.5479983365)
Atom 292 = (14.4520574363, 43.1958668534, 6.6799168050)
Atom 293 = (19.7665716261, 44.7064004244, 0.7560793677)
Atom 294 = (16.7507957168, 40.0935981856, 5.4729110221)
Atom 295 = (19.7159647641, 40.9327877022, 2.1265275512)
Atom 296 = (18.6390099237, 39.2598321826, 3.8500710356)
Atom 297 = (15.9114550221, 38.8195071302, 6.8028245832)
Atom 298 = (21.2259692119, 40.3300218039, 0.8789871459)
Atom 299 = (19.2112189528, 37.3468814625, 4.0109056144)
Atom 300 = (17.0390167245, 44.2660564747, 16.7857367503)
Atom 301 = (15.9620618840, 42.5931009551, 18.5092802347)
Atom 302 = (18.9272309314, 43.4322904717, 15.1628967638)
Atom 303 = (16.4668076954, 46.1790260921, 16.6249021715)
Atom 304 = (14.4520574363, 43.1958668534, 19.7568206400)
Atom 305 = (19.7665716261, 44.7064004244, 13.8329832027)
Atom 306 = (16.7507957168, 40.0935981856, 18.5498148571)
Atom 307 = (19.7159647641, 40.9327877022, 15.2034313863)
Atom 308 = (18.6390099237, 39.2598321826, 16.9269748706)
Atom 309 = (15.9114550221, 38.8195071302, 19.8797284182)
Atom 310 = (21.2259692119, 40.3300218039, 13.9558909810)
Atom 311 = (19.2112189528, 37.3468814625, 17.0878094495)
Atom 312 = (17.0390167245, 44.2660564747, 29.8626405854)
Atom 313 = (15.9620618840, 42.5931009551, 31.5861840697)
Atom 314 = (18.9272309314, 43.4322904717, 28.2398005989)
Atom 315 = (16.4668076954, 46.1790260921, 29.7018060065)
Atom 316 = (14.4520574363, 43.1958668534, 32.8337244750)
Atom 317 = (19.7665716261, 44.7064004244, 26.9098870378)
Atom 318 = (16.7507957168, 40.0935981856, 31.6267186922)
Atom 319 = (19.7159647641, 40.9327877022, 28.2803352213)
Atom 320 = (18.6390099237, 39.2598321826, 30.0038787057)
Atom 321 = (15.9114550221, 38.8195071302, 32.9566322533)
Atom 322 = (21.2259692119, 40.3300218039, 27.0327948160)
Atom 323 = (19.2112189528, 37.3468814625, 30.1647132845)
Atom 324 = (17.0390167245, 44.2660564747, 42.9395444204)
Atom 325 = (15.9620618840, 42.5931009551, 44.6630879048)
Atom 326 = (18.9272309314, 43.4322904717, 41.3167044339)
Atom 327 = (16.4668076954, 46.1790260921, 42.7787098416)
Atom 328 = (14.4520574363, 43.1958668534, 45.9106283101)
Atom 329 = (19.7665716261, 44.7064004244, 39.9867908728)
Atom 330 = (16.7507957168, 40.0935981856, 44.7036225272)
Atom 331 = (19.7159647641, 40.9327877022, 41.3572390563)
Atom 332 = (18.6390099237, 39.2598321826, 43.0807825407)
Atom 333 = (15.9114550221, 38.8195071302, 46.0335360883)
Atom 334 = (21.2259692119, 40.3300218039, 40.1096986510)
Atom 335 = (19.2112189528, 37.3468814625, 43.2416171195)
Atom 336 = (17.0390167245, 62.3129396575, 3.7088329153)
Atom 337 = (15.9620618840, 60.6399841378, 5.4323763996)
Atom 338 = (18.9272309314, 61.4791736544, 2.0859929288)
Atom 339 = (16.4668076954, 64.2259092748, 3.5479983365)
Atom 340 = (14.4520574363, 61.2427500361, 6.6799168050)
Atom 341 = (19.7665716261, 62.7532836071, 0.7560793677)
Atom 342 = (16.7507957168, 58.1404813684, 5.4729110221)
Atom 343 = (19.7159647641, 58.9796708850, 2.1265275512)
Atom 344 = (18.6390099237, 57.3067153653, 3.8500710356)
Atom 345 = (15.9114550221, 56.8663903129, 6.8028245832)
Atom 346 = (21.2259692119, 58.3769049867, 0.8789871459)
Atom 347 = (19.2112189528, 55.3937646452, 4.0109056144)
Atom 348 = (17.0390167245, 62.3129396575, 16.7857367503)
Atom 349 = (15.9620618840, 60.6399841378, 18.5092802347)
Atom 350 = (18.9272309314, 61.4791736544, 15.1628967638)
Atom 351 = (16.4668076954, 64.2259092748, 16.6249021715)
Atom 352 = (14.4520574363, 61.2427500361, 19.7568206400)
Atom 353 = (19.7665716261, 62.7532836071, 13.8329832027)
Atom 354 = (16.7507957168, 58.1404813684, 18.5498148571)
Atom 355 = (19.7159647641, 58.9796708850, 15.2034313863)
Atom 356 = (18.6390099237, 57.3067153653, 16.9269748706)
Atom 357 = (15.9114550221, 56.8663903129, 19.8797284182)
Atom 358 = (21.2259692119, 58.3769049867, 13.9558909810)
Atom 359 = (19.2112189528, 55.3937646452, 17.0878094495)
Atom 360 = (17.0390167245, 62.3129396575, 29.8626405854)
Atom 361 = (15.9620618840, 60.6399841378, 31.5861840697)
Atom 362 = (18.9272309314, 61.4791736544, 28.2398005989)
Atom 363 = (16.4668076954, 64.2259092748, 29.7018060065)
Atom 364 = (14.4520574363, 61.2427500361, 32.8337244750)
Atom 365 = (19.7665716261, 62.7532836071, 26.9098870378)
Atom 366 = (16.7507957168, 58.1404813684, 31.6267186922)
Atom 367 = (19.7159647641, 58.9796708850, 28.2803352213)
Atom 368 = (18.6390099237, 57.3067153653, 30.0038787057)
Atom 369 = (15.9114550221, 56.8663903129, 32.9566322533)
Atom 370 = (21.2259692119, 58.3769049867, 27.0327948160)
Atom 371 = (19.2112189528, 55.3937646452, 30.1647132845)
Atom 372 = (17.0390167245, 62.3129396575, 42.9395444204)
Atom 373 = (15.9620618840, 60.6399841378, 44.6630879048)
Atom 374 = (18.9272309314, 61.4791736544, 41.3167044339)
Atom 375 = (16.4668076954, 64.2259092748, 42.7787098416)
Atom 376 = (14.4520574363, 61.2427500361, 45.9106283101)
Atom 377 = (19.7665716261, 62.7532836071, 39.9867908728)
Atom 378 = (16.7507957168, 58.1404813684, 44.7036225272)
Atom 379 = (19.7159647641, 58.9796708850, 41.3572390563)
Atom 380 = (18.6390099237, 57.3067153653, 43.0807825407)
Atom 381 = (15.9114550221, 56.8663903129, 46.0335360883)
Atom 382 = (21.2259692119, 58.3769049867, 40.1096986510)
Atom 383 = (19.2112189528, 55.3937646452, 43.2416171195)
Atom 384 = (31.0985780731, 8.1722901092, 3.7088329153)
Atom 385 = (30.0216232327, 6.4993345896, 5.4323763996)
Atom 386 = (32.9867922800, 7.3385241062, 2.0859929288)
Atom 387 = (30.5263690440, 10.0852597266, 3.5479983365)
Atom 388 = (28.5116187850, 7.1021004879, 6.6799168050)
Atom 389 = (33.8261329747, 8.6126340589, 0.7560793677)
Atom 390 = (30.8103570655, 3.9998318201, 5.4729110221)
Atom 391 = (33.7755261128, 4.8390213368, 2.1265275512)
Atom 392 = (32.6985712724, 3.1660658171, 3.8500710356)
Atom 393 = (29.9710163707, 2.7257407647, 6.8028245832)
Atom 394 = (35.2855305605, 4.2362554385, 0.8789871459)
Atom 395 = (33.2707803015, 1.2531150970, 4.0109056144)
Atom 396 = (31.0985780731, 8.1722901092, 16.7857367503)
Atom 397 = (30.0216232327, 6.4993345896, 18.5092802347)
Atom 398 = (32.9867922800, 7.3385241062, 15.1628967638)
Atom 399 = (30.5263690440, 10.0852597266, 16.6249021715)
Atom 400 = (28.5116187850, 7.1021004879, 19.7568206400)
Atom 401 = (33.8261329747, 8.6126340589, 13.8329832027)
Atom 402 = (30.8103570655, 3.9998318201, 18.5498148571)
Atom 403 = (33.7755261128, 4.8390213368, 15.2034313863)
Atom 404 = (32.6985712724, 3.1660658171, 16.9269748706)
Atom 405 = (29.9710163707, 2.7257407647, 19.8797284182)
Atom 406 = (35.2855305605, 4.2362554385, 13.9558909810)
Atom 407 = (33.2707803015, 1.2531150970, 17.0878094495)
Atom 408 = (31.0985780731, 8.1722901092, 29.8626405854)
Atom 409 = (30.0216232327, 6.4993345896, 31.5861840697)
Atom 410 = (32.9867922800, 7.3385241062, 28.2398005989)
Atom 411 = (30.5263690440, 10.0852597266, 29.7018060065)
Atom 412 = (28.5116187850, 7.1021004879, 32.8337244750)
Atom 413 = (33.8261329747, 8.6126340589, 26.9098870378)
Atom 414 = (30.8103570655, 3.9998318201, 31.6267186922)
Atom 415 = (33.7755261128, 4.8390213368, 28.2803352213)
Atom 416 = (32.6985712724, 3.1660658171, 30.0038787057)
Atom 417 = (29.9710163707, 2.7257407647, 32.9566322533)
Atom 418 = (35.2855305605, 4.2362554385, 27.0327948160)
Atom 419 = (33.2707803015, 1.2531150970, 30.1647132845)
Atom 420 = (31.0985780731, 8.1722901092, 42.9395444204)
Atom 421 = (30.0216232327, 6.4993345896, 44.6630879048)
Atom 422 = (32.9867922800, 7.3385241062, 41.3167044339)
Atom 423 = (30.5263690440, 10.0852597266, 42.7787098416)
Atom 424 = (28.5116187850, 7.1021004879, 45.9106283101)
Atom 425 = (33.8261329747, 8.6126340589, 39.9867908728)
Atom 426 = (30.8103570655, 3.9998318201, 44.7036225272)
Atom 427 = (33.7755261128, 4.8390213368, 41.3572390563)
Atom 428 = (32.6985712724, 3.1660658171, 43.0807825407)
Atom 429 = (29.9710163707, 2.7257407647, 46.0335360883)
Atom 430 = (35.2855305605, 4.2362554385, 40.1096986510)
Atom 431 = (33.2707803015, 1.2531150970, 43.2416171195)
Atom 432 = (31.0985780731, 26.2191732920, 3.7088329153)
Atom 433 = (30.0216232327, 24.5462177723, 5.4323763996)
Atom 434 = (32.9867922800, 25.3854072889, 2.0859929288)
Atom 435 = (30.5263690440, 28.1321429094, 3.5479983365)
Atom 436 = (28.5116187850, 25.1489836706, 6.6799168050)
Atom 437 = (33.8261329747, 26.6595172416, 0.7560793677)
Atom 438 = (30.8103570655, 22.0467150029, 5.4729110221)
Atom 439 = (33.7755261128, 22.8859045195, 2.1265275512)
Atom 440 = (32.6985712724, 21.2129489998, 3.8500710356)
Atom 441 = (29.9710163707, 20.7726239474, 6.8028245832)
Atom 442 = (35.2855305605, 22.2831386212, 0.8789871459)
Atom 443 = (33.2707803015, 19.2999982797, 4.0109056144)
Atom 444 = (31.0985780731, 26.2191732920, 16.7857367503)
Atom 445 = (30.0216232327, 24.5462177723, 18.5092802347)
Atom 446 = (32.9867922800, 25.3854072889, 15.1628967638)
Atom 447 = (30.5263690440, 28.1321429094, 16.6249021715)
Atom 448 = (28.5116187850, 25.1489836706, 19.7568206400)
Atom 449 = (33.8261329747, 26.6595172416, 13.8329832027)
Atom 450 = (30.8103570655, 22.0467150029, 18.5498148571)
Atom 451 = (33.7755261128, 22.8859045195, 15.2034313863)
Atom 452 = (32.6985712724, 21.2129489998, 16.9269748706)
Atom 453 = (29.9710163707, 20.7726239474, 19.8797284182)
Atom 454 = (35.2855305605, 22.2831386212, 13.9558909810)
Atom 455 = (33.2707803015, 19.2999982797, 17.0878094495)
Atom 456 = (31.0985780731, 26.2191732920, 29.8626405854)
Atom 457 = (30.0216232327, 24.5462177723, 31.5861840697)
Atom 458 = (32.9867922800, 25.3854072889, 28.2398005989)
Atom 459 = (30.5263690440, 28.1321429094, 29.7018060065)
Atom 460 = (28.5116187850, 25.1489836706, 32.8337244750)
Atom 461 = (33.8261329747, 26.6595172416, 26.9098870378)
Atom 462 = (30.8103570655, 22.0467150029, 31.6267186922)
Atom 463 = (33.7755261128, 22.8859045195, 28.2803352213)
Atom 464 = (32.6985712724, 21.2129489998, 30.0038787057)
Atom 465 = (29.9710163707, 20.7726239474, 32.9566322533)
Atom 466 = (35.2855305605, 22.2831386212, 27.0327948160)
Atom 467 = (33.2707803015, 19.2999982797, 30.1647132845)
Atom 468 = (31.0985780731, 26.2191732920, 42.9395444204)
Atom 469 = (30.0216232327, 24.5462177723, 44.6630879048)
Atom 470 = (32.9867922800, 25.3854072889, 41.3167044339)
Atom 471 = (30.5263690440, 28.1321429094, 42.7787098416)
Atom 472 = (28.5116187850, 25.1489836706, 45.9106283101)
Atom 473 = (33.8261329747, 26.6595172416, 39.9867908728)
Atom 474 = (30.8103570655, 22.0467150029, 44.7036225272)
Atom 475 = (33.7755261128, 22.8859045195, 41.3572390563)
Atom 476 = (32.6985712724, 21.2129489998, 43.0807825407)
Atom 477 = (29.9710163707, 20.7726239474, 46.0335360883)
Atom 478 = (35.2855305605, 22.2831386212, 40.1096986510)
Atom 479 = (33.2707803015, 19.2999982797, 43.2416171195)
Atom 480 = (31.0985780731, 44.2660564747, 3.7088329153)
Atom 481 = (30.0216232327, 42.5931009551, 5.4323763996)
Atom 482 = (32.9867922800, 43.4322904717, 2.0859929288)
Atom 483 = (30.5263690440, 46.1790260921, 3.5479983365)
Atom 484 = (28.5116187850, 43.1958668534, 6.6799168050)
Atom 485 = (33.8261329747, 44.7064004244, 0.7560793677)
Atom 486 = (30.8103570655, 40.0935981856, 5.4729110221)
Atom 487 = (33.7755261128, 40.9327877022, 2.1265275512)
Atom 488 = (32.6985712724, 39.2598321826, 3.8500710356)
Atom 489 = (29.9710163707, 38.8195071302, 6.8028245832)
Atom 490 = (35.2855305605, 40.3300218039, 0.8789871459)
Atom 491 = (33.2707803015, 37.3468814625, 4.0109056144)
Atom 492 = (31.0985780731, 44.2660564747, 16.7857367503)
Atom 493 = (30.0216232327, 42.5931009551, 18.5092802347)
Atom 494 = (32.9867922800, 43.4322904717, 15.1628967638)
Atom 495 = (30.5263690440, 46.1790260921, 16.6249021715)
Atom 496 = (28.5116187850, 43.1958668534, 19.7568206400)
Atom 497 = (33.8261329747, 44.7064004244, 13.8329832027)
Atom 498 = (30.8103570655, 40.0935981856, 18.5498148571)
Atom 499 = (33.7755261128, 40.9327877022, 15.2034313863)
Atom 500 = (32.6985712724, 39.2598321826, 16.9269748706)
Atom 501 = (29.9710163707, 38.8195071302, 19.8797284182)
Atom 502 = (35.2855305605, 40.3300218039, 13.9558909810)
Atom 503 = (33.2707803015, 37.3468814625, 17.0878094495)
Atom 504 = (31.0985780731, 44.2660564747, 29.8626405854)
Atom 505 = (30.0216232327, 42.5931009551, 31.5861840697)
Atom 506 = (32.9867922800, 43.4322904717, 28.2398005989)
Atom 507 = (30.5263690440, 46.1790260921, 29.7018060065)
Atom 508 = (28.5116187850, 43.1958668534, 32.8337244750)
Atom 509 = (33.8261329747, 44.7064004244, 26.9098870378)
Atom 510 = (30.8103570655, 40.0935981856, 31.6267186922)
Atom 511 = (33.7755261128, 40.9327877022, 28.2803352213)
Atom 512 = (32.6985712724, 39.2598321826, 30.0038787057)
Atom 513 = (29.9710163707, 38.8195071302, 32.9566322533)
Atom 514 = (35.2855305605, 40.3300218039, 27.0327948160)
Atom 515 = (33.2707803015, 37.3468814625, 30.1647132845)
Atom 516 = (31.0985780731, 44.2660564747, 42.9395444204)
Atom 517 = (30.0216232327, 42.5931009551, 44.6630879048)
Atom 518 = (32.9867922800, 43.4322904717, 41.3167044339)
Atom 519 = (30.5263690440, 46.1790260921, 42.7787098416)
Atom 520 = (28.5116187850, 43.1958668534, 45.9106283101)
Atom 521 = (33.8261329747, 44.7064004244, 39.9867908728)
Atom 522 = (30.8103570655, 40.0935981856, 44.7036225272)
Atom 523 = (33.7755261128, 40.9327877022, 41.3572390563)
Atom 524 = (32.6985712724, 39.2598321826, 43.0807825407)
Atom 525 = (29.9710163707, 38.8195071302, 46.0335360883)
Atom 526 = (35.2855305605, 40.3300218039, 40.1096986510)
Atom 527 = (33.2707803015, 37.3468814625, 43.2416171195)
Atom 528 = (31.0985780731, 62.3129396575, 3.7088329153)
Atom 529 = (30.0216232327, 60.6399841378, 5.4323763996)
Atom 530 = (32.9867922800, 61.4791736544, 2.0859929288)
Atom 531 = (30.5263690440, 64.2259092748, 3.5479983365)
Atom 532 = (28.5116187850, 61.2427500361, 6.6799168050)
Atom 533 = (33.8261329747, 62.7532836071, 0.7560793677)
Atom 534 = (30.8103570655, 58.1404813684, 5.4729110221)
Atom 535 = (33.7755261128, 58.9796708850, 2.1265275512)
Atom 536 = (32.6985712724, 57.3067153653, 3.8500710356)
Atom 537 = (29.9710163707, 56.8663903129, 6.8028245832)
Atom 538 = (35.2855305605, 58.3769049867, 0.8789871459)
Atom 539 = (33.2707803015, 55.3937646452, 4.0109056144)
Atom 540 = (31.0985780731, 62.3129396575, 16.7857367503)
Atom 541 = (30.0216232327, 60.6399841378, 18.5092802347)
Atom 542 = (32.9867922800, 61.4791736544, 15.1628967638)
Atom 543 = (30.5263690440, 64.2259092748, 16.6249021715)
Atom 544 = (28.5116187850, 61.2427500361, 19.7568206400)
Atom 545 = (33.8261329747, 62.7532836071, 13.8329832027)
Atom 546 = (30.8103570655, 58.1404813684, 18.5498148571)
Atom 547 = (33.7755261128, 58.9796708850, 15.2034313863)
Atom 548 = (32.6985712724, 57.3067153653, 16.9269748706)
Atom 549 = (29.9710163707, 56.8663903129, 19.8797284182)
Atom 550 = (35.2855305605, 58.3769049867, 13.9558909810)
Atom 551 = (33.2707803015, 55.3937646452, 17.0878094495)
Atom 552 = (31.0985780731, 62.3129396575, 29.8626405854)
Atom 553 = (30.0216232327, 60.6399841378, 31.5861840697)
Atom 554 = (32.9867922800, 61.4791736544, 28.2398005989)
Atom 555 = (30.5263690440, 64.2259092748, 29.7018060065)
Atom 556 = (28.5116187850, 61.2427500361, 32.8337244750)
Atom 557 = (33.8261329747, 62.7532836071, 26.9098870378)
Atom 558 = (30.8103570655, 58.1404813684, 31.6267186922)
Atom 559 = (33.7755261128, 58.9796708850, 28.2803352213)
Atom 560 = (32.6985712724, 57.3067153653, 30.0038787057)
Atom 561 = (29.9710163707, 56.8663903129, 32.9566322533)
Atom 562 = (35.2855305605, 58.3769049867, 27.0327948160)
Atom 563 = (33.2707803015, 55.3937646452, 30.1647132845)
Atom 564 = (31.0985780731, 62.3129396575, 42.9395444204)
Atom 565 = (30.0216232327, 60.6399841378, 44.6630879048)
Atom 566 = (32.9867922800, 61.4791736544, 41.3167044339)
Atom 567 = (30.5263690440, 64.2259092748, 42.7787098416)
Atom 568 = (28.5116187850, 61.2427500361, 45.9106283101)
Atom 569 = (33.8261329747, 62.7532836071, 39.9867908728)
Atom 570 = (30.8103570655, 58.1404813684, 44.7036225272)
Atom 571 = (33.7755261128, 58.9796708850, 41.3572390563)
Atom 572 = (32.6985712724, 57.3067153653, 43.0807825407)
Atom 573 = (29.9710163707, 56.8663903129, 46.0335360883)
Atom 574 = (35.2855305605, 58.3769049867, 40.1096986510)
Atom 575 = (33.2707803015, 55.3937646452, 43.2416171195)
Atom 576 = (45.1581394218, 8.1722901092, 3.7088329153)
Atom 577 = (44.0811845814, 6.4993345896, 5.4323763996)
Atom 578 = (47.0463536287, 7.3385241062, 2.0859929288)
Atom 579 = (44.5859303927, 10.0852597266, 3.5479983365)
Atom 580 = (42.5711801336, 7.1021004879, 6.6799168050)
Atom 581 = (47.8856943234, 8.6126340589, 0.7560793677)
Atom 582 = (44.8699184141, 3.9998318201, 5.4729110221)
Atom 583 = (47.8350874614, 4.8390213368, 2.1265275512)
Atom 584 = (46.7581326210, 3.1660658171, 3.8500710356)
Atom 585 = (44.0305777194, 2.7257407647, 6.8028245832)
Atom 586 = (49.3450919092, 4.2362554385, 0.8789871459)
Atom 587 = (47.3303416501, 1.2531150970, 4.0109056144)
Atom 588 = (45.1581394218, 8.1722901092, 16.7857367503)
Atom 589 = (44.0811845814, 6.4993345896, 18.5092802347)
Atom 590 = (47.0463536287, 7.3385241062, 15.1628967638)
Atom 591 = (44.5859303927, 10.0852597266, 16.6249021715)
Atom 592 = (42.5711801336, 7.1021004879, 19.7568206400)
Atom 593 = (47.8856943234, 8.6126340589, 13.8329832027)
Atom 594 = (44.8699184141, 3.9998318201, 18.5498148571)
Atom 595 = (47.8350874614, 4.8390213368, 15.2034313863)
Atom 596 = (46.7581326210, 3.1660658171, 16.9269748706)
Atom 597 = (44.0305777194, 2.7257407647, 19.8797284182)
Atom 598 = (49.3450919092, 4.2362554385, 13.9558909810)
Atom 599 = (47.3303416501, 1.2531150970, 17.0878094495)
Atom 600 = (45.1581394218, 8.1722901092, 29.8626405854)
Atom 601 = (44.0811845814, 6.4993345896, 31.5861840697)
Atom 602 = (47.0463536287, 7.3385241062, 28.2398005989)
Atom 603 = (44.5859303927, 10.0852597266, 29.7018060065)
Atom 604 = (42.5711801336, 7.1021004879, 32.8337244750)
Atom 605 = (47.8856943234, 8.6126340589, 26.9098870378)
Atom 606 = (44.8699184141, 3.9998318201, 31.6267186922)
Atom 607 = (47.8350874614, 4.8390213368, 28.2803352213)
Atom 608 = (46.7581326210, 3.1660658171, 30.0038787057)
Atom 609 = (44.0305777194, 2.7257407647, 32.9566322533)
Atom 610 = (49.3450919092, 4.2362554385, 27.0327948160)
Atom 611 = (47.3303416501, 1.2531150970, 30.1647132845)
Atom 612 = (45.1581394218, 8.1722901092, 42.9395444204)
Atom 613 = (44.0811845814, 6.4993345896, 44.6630879048)
Atom 614 = (47.0463536287, 7.3385241062, 41.3167044339)
Atom 615 = (44.5859303927, 10.0852597266, 42.7787098416)
Atom 616 = (42.5711801336, 7.1021004879, 45.9106283101)
Atom 617 = (47.8856943234, 8.6126340589, 39.9867908728)
Atom 618 = (44.8699184141, 3.9998318201, 44.7036225272)
Atom 619 = (47.8350874614, 4.8390213368, 41.3572390563)
Atom 620 = (46.7581326210, 3.1660658171, 43.0807825407)
Atom 621 = (44.0305777194, 2.7257407647, 46.0335360883)
Atom 622 = (49.3450919092, 4.2362554385, 40.1096986510)
Atom 623 = (47.3303416501, 1.2531150970, 43.2416171195)
Atom 624 = (45.1581394218, 26.2191732920, 3.7088329153)
Atom 625 = (44.0811845814, 24.5462177723, 5.4323763996)
Atom 626 = (47.0463536287, 25.3854072889, 2.0859929288)
Atom 627 = (44.5859303927, 28.1321429094, 3.5479983365)
Atom 628 = (42.5711801336, 25.1489836706, 6.6799168050)
Atom 629 = (47.8856943234, 26.6595172416, 0.7560793677)
Atom 630 = (44.8699184141, 22.0467150029, 5.4729110221)
Atom 631 = (47.8350874614, 22.8859045195, 2.1265275512)
Atom 632 = (46.7581326210, 21.2129489998, 3.8500710356)
Atom 633 = (44.0305777194, 20.7726239474, 6.8028245832)
Atom 634 = (49.3450919092, 22.2831386212, 0.8789871459)
Atom 635 = (47.3303416501, 19.2999982797, 4.0109056144)
Atom 636 = (45.1581394218, 26.2191732920, 16.7857367503)
Atom 637 = (44.0811845814, 24.5462177723, 18.5092802347)
Atom 638 = (47.0463536287, 25.3854072889, 15.1628967638)
Atom 639 = (44.5859303927, 28.1321429094, 16.6249021715)
Atom 640 = (42.5711801336, 25.1489836706, 19.7568206400)
Atom 641 = (47.8856943234, 26.6595172416, 13.8329832027)
Atom 642 = (44.8699184141, 22.0467150029, 18.5498148571)
Atom 643 = (47.8350874614, 22.8859045195, 15.2034313863)
Atom 644 = (46.7581326210, 21.2129489998, 16.9269748706)
Atom 645 = (44.0305777194, 20.7726239474, 19.8797284182)
Atom 646 = (49.3450919092, 22.2831386212, 13.9558909810)
Atom 647 = (47.3303416501, 19.2999982797, 17.0878094495)
Atom 648 = (45.1581394218, 26.2191732920, 29.8626405854)
Atom 649 = (44.0811845814, 24.5462177723, 31.5861840697)
Atom 650 = (47.0463536287, 25.3854072889, 28.2398005989)
Atom 651 = (44.5859303927, 28.1321429094, 29.7018060065)
Atom 652 = (42.5711801336, 25.1489836706, 32.8337244750)
Atom 653 = (47.8856943234, 26.6595172416, 26.9098870378)
Atom 654 = (44.8699184141, 22.0467150029, 31.6267186922)
Atom 655 = (47.8350874614, 22.8859045195, 28.2803352213)
Atom 656 = (46.7581326210, 21.2129489998, 30.0038787057)
Atom 657 = (44.0305777194, 20.7726239474, 32.9566322533)
Atom 658 = (49.3450919092, 22.2831386212, 27.0327948160)
Atom 659 = (47.3303416501, 19.2999982797, 30.1647132845)
Atom 660 = (45.1581394218, 26.2191732920, 42.9395444204)
Atom 661 = (44.0811845814, 24.5462177723, 44.6630879048)
Atom 662 = (47.0463536287, 25.3854072889, 41.3167044339)
Atom 663 = (44.5859303927, 28.1321429094, 42.7787098416)
Atom 664 = (42.5711801336, 25.1489836706, 45.9106283101)
Atom 665 = (47.8856943234, 26.6595172416, 39.9867908728)
Atom 666 = (44.8699184141, 22.0467150029, 44.7036225272)
Atom 667 = (47.8350874614, 22.8859045195, 41.3572390563)
Atom 668 = (46.7581326210, 21.2129489998, 43.0807825407)
Atom 669 = (44.0305777194, 20.7726239474, 46.0335360883)
Atom 670 = (49.3450919092, 22.2831386212, 40.1096986510)
Atom 671 = (47.3303416501, 19.2999982797, 43.2416171195)
Atom 672 = (45.1581394218, 44.2660564747, 3.7088329153)
Atom 673 = (44.0811845814, 42.5931009551, 5.4323763996)
Atom 674 = (47.0463536287, 43.4322904717, 2.0859929288)
Atom 675 = (44.5859303927, 46.1790260921, 3.5479983365)
Atom 676 = (42.5711801336, 43.1958668534, 6.6799168050)
Atom 677 = (47.8856943234, 44.7064004244, 0.7560793677)
Atom 678 = (44.8699184141, 40.0935981856, 5.4729110221)
Atom 679 = (47.8350874614, 40.9327877022, 2.1265275512)
Atom 680 = (46.7581326210, 39.2598321826, 3.8500710356)
Atom 681 = (44.0305777194, 38.8195071302, 6.8028245832)
Atom 682 = (49.3450919092, 40.3300218039, 0.8789871459)
Atom 683 = (47.3303416501, 37.3468814625, 4.0109056144)
Atom 684 = (45.1581394218, 44.2660564747, 16.7857367503)
Atom 685 = (44.0811845814, 42.5931009551, 18.5092802347)
Atom 686 = (47.0463536287, 43.4322904717, 15.1628967638)
Atom 687 = (44.5859303927, 46.1790260921, 16.6249021715)
Atom 688 = (42.5711801336, 43.1958668534, 19.7568206400)
Atom 689 = (47.8856943234, 44.7064004244, 13.8329832027)
Atom 690 = (44.8699184141, 40.0935981856, 18.5498148571)
Atom 691 = (47.8350874614, 40.9327877022, 15.2034313863)
Atom 692 = (46.7581326210, 39.2598321826, 16.9269748706)
Atom 693 = (44.0305777194, 38.8195071302, 19.8797284182)
Atom 694 = (49.3450919092, 40.3300218039, 13.9558909810)
Atom 695 = (47.3303416501, 37.3468814625, 17.0878094495)
Atom 696 = (45.1581394218, 44.2660564747, 29.8626405854)
Atom 697 = (44.0811845814, 42.5931009551, 31.5861840697)
Atom 698 = (47.0463536287, 43.4322904717, 28.2398005989)
Atom 699 = (44.5859303927, 46.1790260921, 29.7018060065)
Atom 700 = (42.5711801336, 43.1958668534, 32.8337244750)
Atom 701 = (47.8856943234, 44.7064004244, 26.9098870378)
Atom 702 = (44.8699184141, 40.0935981856, 31.6267186922)
Atom 703 = (47.8350874614, 40.9327877022, 28.2803352213)
Atom 704 = (46.7581326210, 39.2598321826, 30.0038787057)
Atom 705 = (44.0305777194, 38.8195071302, 32.9566322533)
Atom 706 = (49.3450919092, 40.3300218039, 27.0327948160)
Atom 707 = (47.3303416501, 37.3468814625, 30.1647132845)
Atom 708 = (45.1581394218, 44.2660564747, 42.9395444204)
Atom 709 = (44.0811845814, 42.5931009551, 44.6630879048)
Atom 710 = (47.0463536287, 43.4322904717, 41.3167044339)
Atom 711 = (44.5859303927, 46.1790260921, 42.7787098416)
Atom 712 = (42.5711801336, 43.1958668534, 45.9106283101)
Atom 713 = (47.8856943234, 44.7064004244, 39.9867908728)
Atom 714 = (44.8699184141, 40.0935981856, 44.7036225272)
Atom 715 = (47.8350874614, 40.9327877022, 41.3572390563)
Atom 716 = (46.7581326210, 39.2598321826, 43.0807825407)
Atom 717 = (44.0305777194, 38.8195071302, 46.0335360883)
Atom 718 = (49.3450919092, 40.3300218039, 40.1096986510)
Atom 719 = (47.3303416501, 37.3468814625, 43.2416171195)
Atom 720 = (45.1581394218, 62.3129396575, 3.7088329153)
Atom 721 = (44.0811845814, 60.6399841378, 5.4323763996)
Atom 722 = (47.0463536287, 61.4791736544, 2.0859929288)
Atom 723 = (44.5859303927, 64.2259092748, 3.5479983365)
Atom 724 = (42.5711801336, 61.2427500361, 6.6799168050)
Atom 725 = (47.8856943234, 62.7532836071, 0.7560793677)
Atom 726 = (44.8699184141, 58.1404813684, 5.4729110221)
Atom 727 = (47.8350874614, 58.9796708850, 2.1265275512)
Atom 728 = (46.7581326210, 57.3067153653, 3.8500710356)
Atom 729 = (44.0305777194, 56.8663903129, 6.8028245832)
Atom 730 = (49.3450919092, 58.3769049867, 0.8789871459)
Atom 731 = (47.3303416501, 55.3937646452, 4.0109056144)
Atom 732 = (45.1581394218, 62.3129396575, 16.7857367503)
Atom 733 = (44.0811845814, 60.6399841378, 18.5092802347)
Atom 734 = (47.0463536287, 61.4791736544, 15.1628967638)
Atom 735 = (44.5859303927, 64.2259092748, 16.6249021715)
Atom 736 = (42.5711801336, 61.2427500361, 19.7568206400)
Atom 737 = (47.8856943234, 62.7532836071, 13.8329832027)
Atom 738 = (44.8699184141, 58.1404813684, 18.5498148571)
Atom 739 = (47.8350874614, 58.9796708850, 15.2034313863)
Atom 740 = (46.7581326210, 57.3067153653, 16.9269748706)
Atom 741 = (44.0305777194, 56.8663903129, 19.8797284182)
Atom 742 = (49.3450919092, 58.3769049867, 13.9558909810)
Atom 743 = (47.3303416501, 55.3937646452, 17.0878094495)
Atom 744 = (45.1581394218, 62.3129396575, 29.8626405854)
Atom 745 = (44.0811845814, 60.6399841378, 31.5861840697)
Atom 746 = (47.0463536287, 61.4791736544, 28.2398005989)
Atom 747 = (44.5859303927, 64.2259092748, 29.7018060065)
Atom 748 = (42.5711801336, 61.2427500361, 32.8337244750)
Atom 749 = (47.8856943234, 62.7532836071, 26.9098870378)
Atom 750 = (44.8699184141, 58.1404813684, 31.6267186922)
Atom 751 = (47.8350874614, 58.9796708850, 28.2803352213)
Atom 752 = (46.7581326210, 57.3067153653, 30.0038787057)
Atom 753 = (44.0305777194, 56.8663903129, 32.9566322533)
Atom 754 = (49.3450919092, 58.3769049867, 27.0327948160)
Atom 755 = (47.3303416501, 55.3937646452, 30.1647132845)
Atom 756 = (45.1581394218, 62.3129396575, 42.9395444204)
Atom 757 = (44.0811845814, 60.6399841378, 44.6630879048)
Atom 758 = (47.0463536287, 61.4791736544, 41.3167044339)
Atom 759 = (44.5859303927, 64.2259092748, 42.7787098416)
Atom 760 = (42.5711801336, 61.2427500361, 45.9106283101)
Atom 761 = (47.8856943234, 62.7532836071, 39.9867908728)
Atom 762 = (44.8699184141, 58.1404813684, 44.7036225272)
Atom 763 = (47.8350874614, 58.9796708850, 41.3572390563)
Atom 764 = (46.7581326210, 57.3067153653, 43.0807825407)
Atom 765 = (44.0305777194, 56.8663903129, 46.0335360883)
Atom 766 = (49.3450919092, 58.3769049867, 40.1096986510)
Atom 767 = (47.3303416501, 55.3937646452, 43.2416171195)

Default periodic omega parameter = 0.0436069095



Basis set:       def2-svp
Total atoms:     768
Total charge:    0
Total electrons: 2688 (1344-alpha, 1344-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  7680
Total AO shells: 3456 (1920 S-shells; 1152 P-shells; 384 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 3174.223866465480 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2713254644  -14850.3276797955  63.39 36.83 4.19 0.00  -14850.3276797955   104.65  
|    2     0.0875558680    +160.6470716049  366.62 1192.59 8.25 0.00  -14689.6806081906  1567.79  
|    3     0.0341415651      -3.4876867637  329.23 1075.44 9.08 0.00  -14693.1682949544  1414.16  
|    4     0.0111130067      -0.2317113843  298.52 979.81 9.93 0.00  -14693.4000063387  1288.81  
|    5     0.0007022275      -0.0344309152  270.95 895.05 8.64 0.00  -14693.4344372539  1176.07  
|    6     0.0001103623      -0.0002223865  226.63 725.21 9.25 0.00  -14693.4346596404   961.78  
|    7     0.0000326908      -0.0000047950  193.12 583.90 9.45 0.00  -14693.4346644354   787.26  
|    8     0.0000044475      -0.0000005217  178.37 515.90 8.81 0.00  -14693.4346649571   704.01  
|    9     0.0000012445      -0.0000121474  368.84 1188.86 10.23 0.00  -14693.4346771045  1568.95  
|   10     0.0000001732      +0.0000000652  171.73 571.88 13.63 0.00  -14693.4346770393   752.98  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -14693.4346770393 a.u.
HOMO-LUMO GAP: 11.508 eV
CENTER OF MASS: {13.160000, 17.325000, 12.380000} ANGS
DIPOLE MOMENT: {0.000070, -0.000169, 0.000322} (|D| = 0.000370) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 10418.40 sec 

| Job finished: Sat Sep 28 23:02:39 2024



==> anc/files/timings/comparison_to_molecular/benzene/4x_supercell/tc_pbe0_mol.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/4x_supercell/tc_pbe0_mol.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe0_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 23:02:39 2024
| On fire-21-01 (available memory: 434651 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe0_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff419f8000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f1fb0a97000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f1fb0a7b000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f1fb0691000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f1fb05a8000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f1faea00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f1fae6a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f1fb05a2000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f1fb0577000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f1fac88b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f1fac431000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f1fac200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f1fb056a000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f1fb0564000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f1fb0548000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f1fb0542000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f1f538ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f1f537f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f1f38973000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f1f385c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f1f361fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f1f36105000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f1f35ab9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f1f35628000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f1fb0521000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f1fb04ec000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f1f35355000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f1f352f4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f1f35250000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f1f34e0c000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f1f3319f000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f1f32e00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f1f2c600000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f1f21800000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f1f11a00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f1f0a800000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f1ee8000000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f1ee69d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f1ee6600000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f1ee63d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f1ee5e00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f1ee5a00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f1fac411000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f1f33127000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f1ee57d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f1fb0b4d000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f1f330fd000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f1f330dc000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f1f330bd000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f1f2c593000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f1f330a9000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f1f2c53f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f1f217a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f1fb04d1000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f1f11931000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f1f32df2000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f1fac40c000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f1f32ded000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f1f32dc3000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f1ee625a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f1f2c53a000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f1ee2600000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f1ee5c56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f1ee2415000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f1f118e9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f1f118a3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f1f0a77e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f1ee234a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f1f11874000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f1f2c530000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f1f11866000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f1f1184b000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f1f0a75b000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f1ee220f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f1f0a743000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f1f0a73c000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f1ee69bd000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f1f0a72f000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 18
|  AVAILABLE: 982
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_mol
| Random number seed: 867946474

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_mol/geometry.molden
Using basis set: def2-svp
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       def2-svp
Total atoms:     768
Total charge:    0
Total electrons: 2688 (1344-alpha, 1344-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  7680
Total AO shells: 3456 (1920 S-shells; 1152 P-shells; 384 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 119533.443097251817 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
| time to set the grid = 37.88 s
DFT grid points: 4687473 (6103 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.0117611651  -14929.3282135435  2687.5457139797  -1648.3131561985  0.47 4.78 4.23 5.29  -14929.3282135435    15.00  
|    2     0.1404715984     +98.9769830081  2688.0025001753  -1692.7442707488  2.08 9.84 8.32 6.36  -14830.3512305355    26.92  
|    3     0.1087710698      -0.6733061950  2688.0025549443  -1659.9453714896  1.94 9.88 8.39 6.45  -14831.0245367304    27.01  
|    4     0.0064280150      -4.8821126729  2688.0024018025  -1674.5394939973  1.83 9.62 8.55 6.51  -14835.9066494033    26.89  
|    5     0.0016101404      -0.0112950976  2688.0023599876  -1674.8227330783  1.49 8.44 8.39 6.46  -14835.9179445009    25.33  
|    6     0.0019043277      +0.0000854771  2688.0023582729  -1674.7612830948  1.35 8.37 8.68 6.42  -14835.9178590238    25.43  
|    7     0.0000996878      -0.0015041176  2688.0023580640  -1674.7523370145  1.27 8.06 8.74 6.62  -14835.9193631415    25.24  
|    8     0.0000671902      -0.0000023694  2688.0023578597  -1674.7517695825  1.05 7.33 8.55 6.45  -14835.9193655109    24.26  
|    9     0.0000124959      -0.0000013477  2688.0023577996  -1674.7515175752  2.13 10.39 10.22 6.33  -14835.9193668586    29.80  
|   10     0.0000022688      -0.0000000515  2688.0023577945  -1674.7514767078  0.86 7.02 8.91 6.52  -14835.9193669101    24.04  
|   11     0.0000002352      -0.0000000044  2688.0023577901  -1674.7514336586  0.80 6.82 12.53 6.41  -14835.9193669145    22.67  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -14835.9193669145 a.u.
HOMO-LUMO GAP: 7.047 eV
CENTER OF MASS: {13.160000, 17.325000, 12.380000} ANGS
DIPOLE MOMENT: {0.000084, -0.000110, 0.000244} (|D| = 0.000281) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 349.69 sec 

| Job finished: Sat Sep 28 23:08:57 2024



==> anc/files/timings/comparison_to_molecular/benzene/4x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/4x_supercell/tc_pbe0_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 23:08:57 2024
| On fire-21-01 (available memory: 432897 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffdab5f7000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fd957d18000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fd957cfc000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fd957912000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fd957829000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fd955c00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fd9558a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fd957823000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fd9577f8000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fd953a8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fd953631000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fd953400000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fd9577eb000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fd9577e5000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fd9577c9000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fd9577c3000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fd8faaba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fd957700000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fd8dfc34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fd8df888000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fd8dd4be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fd8dd3c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fd8dcd7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fd8dc8e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fd9576e1000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fd8dc8b4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fd8dc5e1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fd8dc580000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fd8dc4dc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fd8dc098000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fd8da42b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fd8da000000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fd8d3800000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fd8c8a00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fd8b8c00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fd8b1a00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fd88f200000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fd88dbd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fd88d800000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fd88d5d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fd88d000000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fd88cc00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fd953611000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fd8da3b3000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fd88c9d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fd957dce000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fd8da389000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fd8da368000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fd8da349000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fd8da2dc000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fd8da2c8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fd8d37ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fd8d374d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fd8da2b7000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fd8b8b31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fd8da2a9000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fd9576d2000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fd95360c000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fd8d9fd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fd88d45a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fd8d9fd1000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fd889800000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fd88ce56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fd889615000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fd8c89b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fd8b8aeb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fd8b8a69000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fd8b1935000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fd88dba2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fd8d9fc5000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fd8d373f000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fd8b8a4e000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fd88db7f000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fd8894da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fd8c89a0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fd8d3738000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fd88db6b000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fd88db5e000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 21
|  AVAILABLE: 979
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 1731115189

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 29.7600000000 A, b = 38.2000000000 A, c = 27.6800000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(56.2382453946, 0.0000000000, 0.0000000000), (0.0000000000, 72.1875327310, 0.0000000000), (0.0000000000, 0.0000000000, 52.3076153401), 
Reciprocal space lattice vector in a.u.:
(0.1117244193, -0.0000000000, -0.0000000000), (0.0000000000, 0.0870397570, -0.0000000000), (0.0000000000, 0.0000000000, 0.1201198959), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)
Atom 12 = (2.9794553758, 8.1722901092, 16.7857367503)
Atom 13 = (1.9025005354, 6.4993345896, 18.5092802347)
Atom 14 = (4.8676695827, 7.3385241062, 15.1628967638)
Atom 15 = (2.4072463467, 10.0852597266, 16.6249021715)
Atom 16 = (0.3924960876, 7.1021004879, 19.7568206400)
Atom 17 = (5.7070102774, 8.6126340589, 13.8329832027)
Atom 18 = (2.6912343682, 3.9998318201, 18.5498148571)
Atom 19 = (5.6564034155, 4.8390213368, 15.2034313863)
Atom 20 = (4.5794485751, 3.1660658171, 16.9269748706)
Atom 21 = (1.8518936734, 2.7257407647, 19.8797284182)
Atom 22 = (7.1664078632, 4.2362554385, 13.9558909810)
Atom 23 = (5.1516576042, 1.2531150970, 17.0878094495)
Atom 24 = (2.9794553758, 8.1722901092, 29.8626405854)
Atom 25 = (1.9025005354, 6.4993345896, 31.5861840697)
Atom 26 = (4.8676695827, 7.3385241062, 28.2398005989)
Atom 27 = (2.4072463467, 10.0852597266, 29.7018060065)
Atom 28 = (0.3924960876, 7.1021004879, 32.8337244750)
Atom 29 = (5.7070102774, 8.6126340589, 26.9098870378)
Atom 30 = (2.6912343682, 3.9998318201, 31.6267186922)
Atom 31 = (5.6564034155, 4.8390213368, 28.2803352213)
Atom 32 = (4.5794485751, 3.1660658171, 30.0038787057)
Atom 33 = (1.8518936734, 2.7257407647, 32.9566322533)
Atom 34 = (7.1664078632, 4.2362554385, 27.0327948160)
Atom 35 = (5.1516576042, 1.2531150970, 30.1647132845)
Atom 36 = (2.9794553758, 8.1722901092, 42.9395444204)
Atom 37 = (1.9025005354, 6.4993345896, 44.6630879048)
Atom 38 = (4.8676695827, 7.3385241062, 41.3167044339)
Atom 39 = (2.4072463467, 10.0852597266, 42.7787098416)
Atom 40 = (0.3924960876, 7.1021004879, 45.9106283101)
Atom 41 = (5.7070102774, 8.6126340589, 39.9867908728)
Atom 42 = (2.6912343682, 3.9998318201, 44.7036225272)
Atom 43 = (5.6564034155, 4.8390213368, 41.3572390563)
Atom 44 = (4.5794485751, 3.1660658171, 43.0807825407)
Atom 45 = (1.8518936734, 2.7257407647, 46.0335360883)
Atom 46 = (7.1664078632, 4.2362554385, 40.1096986510)
Atom 47 = (5.1516576042, 1.2531150970, 43.2416171195)
Atom 48 = (2.9794553758, 26.2191732920, 3.7088329153)
Atom 49 = (1.9025005354, 24.5462177723, 5.4323763996)
Atom 50 = (4.8676695827, 25.3854072889, 2.0859929288)
Atom 51 = (2.4072463467, 28.1321429094, 3.5479983365)
Atom 52 = (0.3924960876, 25.1489836706, 6.6799168050)
Atom 53 = (5.7070102774, 26.6595172416, 0.7560793677)
Atom 54 = (2.6912343682, 22.0467150029, 5.4729110221)
Atom 55 = (5.6564034155, 22.8859045195, 2.1265275512)
Atom 56 = (4.5794485751, 21.2129489998, 3.8500710356)
Atom 57 = (1.8518936734, 20.7726239474, 6.8028245832)
Atom 58 = (7.1664078632, 22.2831386212, 0.8789871459)
Atom 59 = (5.1516576042, 19.2999982797, 4.0109056144)
Atom 60 = (2.9794553758, 26.2191732920, 16.7857367503)
Atom 61 = (1.9025005354, 24.5462177723, 18.5092802347)
Atom 62 = (4.8676695827, 25.3854072889, 15.1628967638)
Atom 63 = (2.4072463467, 28.1321429094, 16.6249021715)
Atom 64 = (0.3924960876, 25.1489836706, 19.7568206400)
Atom 65 = (5.7070102774, 26.6595172416, 13.8329832027)
Atom 66 = (2.6912343682, 22.0467150029, 18.5498148571)
Atom 67 = (5.6564034155, 22.8859045195, 15.2034313863)
Atom 68 = (4.5794485751, 21.2129489998, 16.9269748706)
Atom 69 = (1.8518936734, 20.7726239474, 19.8797284182)
Atom 70 = (7.1664078632, 22.2831386212, 13.9558909810)
Atom 71 = (5.1516576042, 19.2999982797, 17.0878094495)
Atom 72 = (2.9794553758, 26.2191732920, 29.8626405854)
Atom 73 = (1.9025005354, 24.5462177723, 31.5861840697)
Atom 74 = (4.8676695827, 25.3854072889, 28.2398005989)
Atom 75 = (2.4072463467, 28.1321429094, 29.7018060065)
Atom 76 = (0.3924960876, 25.1489836706, 32.8337244750)
Atom 77 = (5.7070102774, 26.6595172416, 26.9098870378)
Atom 78 = (2.6912343682, 22.0467150029, 31.6267186922)
Atom 79 = (5.6564034155, 22.8859045195, 28.2803352213)
Atom 80 = (4.5794485751, 21.2129489998, 30.0038787057)
Atom 81 = (1.8518936734, 20.7726239474, 32.9566322533)
Atom 82 = (7.1664078632, 22.2831386212, 27.0327948160)
Atom 83 = (5.1516576042, 19.2999982797, 30.1647132845)
Atom 84 = (2.9794553758, 26.2191732920, 42.9395444204)
Atom 85 = (1.9025005354, 24.5462177723, 44.6630879048)
Atom 86 = (4.8676695827, 25.3854072889, 41.3167044339)
Atom 87 = (2.4072463467, 28.1321429094, 42.7787098416)
Atom 88 = (0.3924960876, 25.1489836706, 45.9106283101)
Atom 89 = (5.7070102774, 26.6595172416, 39.9867908728)
Atom 90 = (2.6912343682, 22.0467150029, 44.7036225272)
Atom 91 = (5.6564034155, 22.8859045195, 41.3572390563)
Atom 92 = (4.5794485751, 21.2129489998, 43.0807825407)
Atom 93 = (1.8518936734, 20.7726239474, 46.0335360883)
Atom 94 = (7.1664078632, 22.2831386212, 40.1096986510)
Atom 95 = (5.1516576042, 19.2999982797, 43.2416171195)
Atom 96 = (2.9794553758, 44.2660564747, 3.7088329153)
Atom 97 = (1.9025005354, 42.5931009551, 5.4323763996)
Atom 98 = (4.8676695827, 43.4322904717, 2.0859929288)
Atom 99 = (2.4072463467, 46.1790260921, 3.5479983365)
Atom 100 = (0.3924960876, 43.1958668534, 6.6799168050)
Atom 101 = (5.7070102774, 44.7064004244, 0.7560793677)
Atom 102 = (2.6912343682, 40.0935981856, 5.4729110221)
Atom 103 = (5.6564034155, 40.9327877022, 2.1265275512)
Atom 104 = (4.5794485751, 39.2598321826, 3.8500710356)
Atom 105 = (1.8518936734, 38.8195071302, 6.8028245832)
Atom 106 = (7.1664078632, 40.3300218039, 0.8789871459)
Atom 107 = (5.1516576042, 37.3468814625, 4.0109056144)
Atom 108 = (2.9794553758, 44.2660564747, 16.7857367503)
Atom 109 = (1.9025005354, 42.5931009551, 18.5092802347)
Atom 110 = (4.8676695827, 43.4322904717, 15.1628967638)
Atom 111 = (2.4072463467, 46.1790260921, 16.6249021715)
Atom 112 = (0.3924960876, 43.1958668534, 19.7568206400)
Atom 113 = (5.7070102774, 44.7064004244, 13.8329832027)
Atom 114 = (2.6912343682, 40.0935981856, 18.5498148571)
Atom 115 = (5.6564034155, 40.9327877022, 15.2034313863)
Atom 116 = (4.5794485751, 39.2598321826, 16.9269748706)
Atom 117 = (1.8518936734, 38.8195071302, 19.8797284182)
Atom 118 = (7.1664078632, 40.3300218039, 13.9558909810)
Atom 119 = (5.1516576042, 37.3468814625, 17.0878094495)
Atom 120 = (2.9794553758, 44.2660564747, 29.8626405854)
Atom 121 = (1.9025005354, 42.5931009551, 31.5861840697)
Atom 122 = (4.8676695827, 43.4322904717, 28.2398005989)
Atom 123 = (2.4072463467, 46.1790260921, 29.7018060065)
Atom 124 = (0.3924960876, 43.1958668534, 32.8337244750)
Atom 125 = (5.7070102774, 44.7064004244, 26.9098870378)
Atom 126 = (2.6912343682, 40.0935981856, 31.6267186922)
Atom 127 = (5.6564034155, 40.9327877022, 28.2803352213)
Atom 128 = (4.5794485751, 39.2598321826, 30.0038787057)
Atom 129 = (1.8518936734, 38.8195071302, 32.9566322533)
Atom 130 = (7.1664078632, 40.3300218039, 27.0327948160)
Atom 131 = (5.1516576042, 37.3468814625, 30.1647132845)
Atom 132 = (2.9794553758, 44.2660564747, 42.9395444204)
Atom 133 = (1.9025005354, 42.5931009551, 44.6630879048)
Atom 134 = (4.8676695827, 43.4322904717, 41.3167044339)
Atom 135 = (2.4072463467, 46.1790260921, 42.7787098416)
Atom 136 = (0.3924960876, 43.1958668534, 45.9106283101)
Atom 137 = (5.7070102774, 44.7064004244, 39.9867908728)
Atom 138 = (2.6912343682, 40.0935981856, 44.7036225272)
Atom 139 = (5.6564034155, 40.9327877022, 41.3572390563)
Atom 140 = (4.5794485751, 39.2598321826, 43.0807825407)
Atom 141 = (1.8518936734, 38.8195071302, 46.0335360883)
Atom 142 = (7.1664078632, 40.3300218039, 40.1096986510)
Atom 143 = (5.1516576042, 37.3468814625, 43.2416171195)
Atom 144 = (2.9794553758, 62.3129396575, 3.7088329153)
Atom 145 = (1.9025005354, 60.6399841378, 5.4323763996)
Atom 146 = (4.8676695827, 61.4791736544, 2.0859929288)
Atom 147 = (2.4072463467, 64.2259092748, 3.5479983365)
Atom 148 = (0.3924960876, 61.2427500361, 6.6799168050)
Atom 149 = (5.7070102774, 62.7532836071, 0.7560793677)
Atom 150 = (2.6912343682, 58.1404813684, 5.4729110221)
Atom 151 = (5.6564034155, 58.9796708850, 2.1265275512)
Atom 152 = (4.5794485751, 57.3067153653, 3.8500710356)
Atom 153 = (1.8518936734, 56.8663903129, 6.8028245832)
Atom 154 = (7.1664078632, 58.3769049867, 0.8789871459)
Atom 155 = (5.1516576042, 55.3937646452, 4.0109056144)
Atom 156 = (2.9794553758, 62.3129396575, 16.7857367503)
Atom 157 = (1.9025005354, 60.6399841378, 18.5092802347)
Atom 158 = (4.8676695827, 61.4791736544, 15.1628967638)
Atom 159 = (2.4072463467, 64.2259092748, 16.6249021715)
Atom 160 = (0.3924960876, 61.2427500361, 19.7568206400)
Atom 161 = (5.7070102774, 62.7532836071, 13.8329832027)
Atom 162 = (2.6912343682, 58.1404813684, 18.5498148571)
Atom 163 = (5.6564034155, 58.9796708850, 15.2034313863)
Atom 164 = (4.5794485751, 57.3067153653, 16.9269748706)
Atom 165 = (1.8518936734, 56.8663903129, 19.8797284182)
Atom 166 = (7.1664078632, 58.3769049867, 13.9558909810)
Atom 167 = (5.1516576042, 55.3937646452, 17.0878094495)
Atom 168 = (2.9794553758, 62.3129396575, 29.8626405854)
Atom 169 = (1.9025005354, 60.6399841378, 31.5861840697)
Atom 170 = (4.8676695827, 61.4791736544, 28.2398005989)
Atom 171 = (2.4072463467, 64.2259092748, 29.7018060065)
Atom 172 = (0.3924960876, 61.2427500361, 32.8337244750)
Atom 173 = (5.7070102774, 62.7532836071, 26.9098870378)
Atom 174 = (2.6912343682, 58.1404813684, 31.6267186922)
Atom 175 = (5.6564034155, 58.9796708850, 28.2803352213)
Atom 176 = (4.5794485751, 57.3067153653, 30.0038787057)
Atom 177 = (1.8518936734, 56.8663903129, 32.9566322533)
Atom 178 = (7.1664078632, 58.3769049867, 27.0327948160)
Atom 179 = (5.1516576042, 55.3937646452, 30.1647132845)
Atom 180 = (2.9794553758, 62.3129396575, 42.9395444204)
Atom 181 = (1.9025005354, 60.6399841378, 44.6630879048)
Atom 182 = (4.8676695827, 61.4791736544, 41.3167044339)
Atom 183 = (2.4072463467, 64.2259092748, 42.7787098416)
Atom 184 = (0.3924960876, 61.2427500361, 45.9106283101)
Atom 185 = (5.7070102774, 62.7532836071, 39.9867908728)
Atom 186 = (2.6912343682, 58.1404813684, 44.7036225272)
Atom 187 = (5.6564034155, 58.9796708850, 41.3572390563)
Atom 188 = (4.5794485751, 57.3067153653, 43.0807825407)
Atom 189 = (1.8518936734, 56.8663903129, 46.0335360883)
Atom 190 = (7.1664078632, 58.3769049867, 40.1096986510)
Atom 191 = (5.1516576042, 55.3937646452, 43.2416171195)
Atom 192 = (17.0390167245, 8.1722901092, 3.7088329153)
Atom 193 = (15.9620618840, 6.4993345896, 5.4323763996)
Atom 194 = (18.9272309314, 7.3385241062, 2.0859929288)
Atom 195 = (16.4668076954, 10.0852597266, 3.5479983365)
Atom 196 = (14.4520574363, 7.1021004879, 6.6799168050)
Atom 197 = (19.7665716261, 8.6126340589, 0.7560793677)
Atom 198 = (16.7507957168, 3.9998318201, 5.4729110221)
Atom 199 = (19.7159647641, 4.8390213368, 2.1265275512)
Atom 200 = (18.6390099237, 3.1660658171, 3.8500710356)
Atom 201 = (15.9114550221, 2.7257407647, 6.8028245832)
Atom 202 = (21.2259692119, 4.2362554385, 0.8789871459)
Atom 203 = (19.2112189528, 1.2531150970, 4.0109056144)
Atom 204 = (17.0390167245, 8.1722901092, 16.7857367503)
Atom 205 = (15.9620618840, 6.4993345896, 18.5092802347)
Atom 206 = (18.9272309314, 7.3385241062, 15.1628967638)
Atom 207 = (16.4668076954, 10.0852597266, 16.6249021715)
Atom 208 = (14.4520574363, 7.1021004879, 19.7568206400)
Atom 209 = (19.7665716261, 8.6126340589, 13.8329832027)
Atom 210 = (16.7507957168, 3.9998318201, 18.5498148571)
Atom 211 = (19.7159647641, 4.8390213368, 15.2034313863)
Atom 212 = (18.6390099237, 3.1660658171, 16.9269748706)
Atom 213 = (15.9114550221, 2.7257407647, 19.8797284182)
Atom 214 = (21.2259692119, 4.2362554385, 13.9558909810)
Atom 215 = (19.2112189528, 1.2531150970, 17.0878094495)
Atom 216 = (17.0390167245, 8.1722901092, 29.8626405854)
Atom 217 = (15.9620618840, 6.4993345896, 31.5861840697)
Atom 218 = (18.9272309314, 7.3385241062, 28.2398005989)
Atom 219 = (16.4668076954, 10.0852597266, 29.7018060065)
Atom 220 = (14.4520574363, 7.1021004879, 32.8337244750)
Atom 221 = (19.7665716261, 8.6126340589, 26.9098870378)
Atom 222 = (16.7507957168, 3.9998318201, 31.6267186922)
Atom 223 = (19.7159647641, 4.8390213368, 28.2803352213)
Atom 224 = (18.6390099237, 3.1660658171, 30.0038787057)
Atom 225 = (15.9114550221, 2.7257407647, 32.9566322533)
Atom 226 = (21.2259692119, 4.2362554385, 27.0327948160)
Atom 227 = (19.2112189528, 1.2531150970, 30.1647132845)
Atom 228 = (17.0390167245, 8.1722901092, 42.9395444204)
Atom 229 = (15.9620618840, 6.4993345896, 44.6630879048)
Atom 230 = (18.9272309314, 7.3385241062, 41.3167044339)
Atom 231 = (16.4668076954, 10.0852597266, 42.7787098416)
Atom 232 = (14.4520574363, 7.1021004879, 45.9106283101)
Atom 233 = (19.7665716261, 8.6126340589, 39.9867908728)
Atom 234 = (16.7507957168, 3.9998318201, 44.7036225272)
Atom 235 = (19.7159647641, 4.8390213368, 41.3572390563)
Atom 236 = (18.6390099237, 3.1660658171, 43.0807825407)
Atom 237 = (15.9114550221, 2.7257407647, 46.0335360883)
Atom 238 = (21.2259692119, 4.2362554385, 40.1096986510)
Atom 239 = (19.2112189528, 1.2531150970, 43.2416171195)
Atom 240 = (17.0390167245, 26.2191732920, 3.7088329153)
Atom 241 = (15.9620618840, 24.5462177723, 5.4323763996)
Atom 242 = (18.9272309314, 25.3854072889, 2.0859929288)
Atom 243 = (16.4668076954, 28.1321429094, 3.5479983365)
Atom 244 = (14.4520574363, 25.1489836706, 6.6799168050)
Atom 245 = (19.7665716261, 26.6595172416, 0.7560793677)
Atom 246 = (16.7507957168, 22.0467150029, 5.4729110221)
Atom 247 = (19.7159647641, 22.8859045195, 2.1265275512)
Atom 248 = (18.6390099237, 21.2129489998, 3.8500710356)
Atom 249 = (15.9114550221, 20.7726239474, 6.8028245832)
Atom 250 = (21.2259692119, 22.2831386212, 0.8789871459)
Atom 251 = (19.2112189528, 19.2999982797, 4.0109056144)
Atom 252 = (17.0390167245, 26.2191732920, 16.7857367503)
Atom 253 = (15.9620618840, 24.5462177723, 18.5092802347)
Atom 254 = (18.9272309314, 25.3854072889, 15.1628967638)
Atom 255 = (16.4668076954, 28.1321429094, 16.6249021715)
Atom 256 = (14.4520574363, 25.1489836706, 19.7568206400)
Atom 257 = (19.7665716261, 26.6595172416, 13.8329832027)
Atom 258 = (16.7507957168, 22.0467150029, 18.5498148571)
Atom 259 = (19.7159647641, 22.8859045195, 15.2034313863)
Atom 260 = (18.6390099237, 21.2129489998, 16.9269748706)
Atom 261 = (15.9114550221, 20.7726239474, 19.8797284182)
Atom 262 = (21.2259692119, 22.2831386212, 13.9558909810)
Atom 263 = (19.2112189528, 19.2999982797, 17.0878094495)
Atom 264 = (17.0390167245, 26.2191732920, 29.8626405854)
Atom 265 = (15.9620618840, 24.5462177723, 31.5861840697)
Atom 266 = (18.9272309314, 25.3854072889, 28.2398005989)
Atom 267 = (16.4668076954, 28.1321429094, 29.7018060065)
Atom 268 = (14.4520574363, 25.1489836706, 32.8337244750)
Atom 269 = (19.7665716261, 26.6595172416, 26.9098870378)
Atom 270 = (16.7507957168, 22.0467150029, 31.6267186922)
Atom 271 = (19.7159647641, 22.8859045195, 28.2803352213)
Atom 272 = (18.6390099237, 21.2129489998, 30.0038787057)
Atom 273 = (15.9114550221, 20.7726239474, 32.9566322533)
Atom 274 = (21.2259692119, 22.2831386212, 27.0327948160)
Atom 275 = (19.2112189528, 19.2999982797, 30.1647132845)
Atom 276 = (17.0390167245, 26.2191732920, 42.9395444204)
Atom 277 = (15.9620618840, 24.5462177723, 44.6630879048)
Atom 278 = (18.9272309314, 25.3854072889, 41.3167044339)
Atom 279 = (16.4668076954, 28.1321429094, 42.7787098416)
Atom 280 = (14.4520574363, 25.1489836706, 45.9106283101)
Atom 281 = (19.7665716261, 26.6595172416, 39.9867908728)
Atom 282 = (16.7507957168, 22.0467150029, 44.7036225272)
Atom 283 = (19.7159647641, 22.8859045195, 41.3572390563)
Atom 284 = (18.6390099237, 21.2129489998, 43.0807825407)
Atom 285 = (15.9114550221, 20.7726239474, 46.0335360883)
Atom 286 = (21.2259692119, 22.2831386212, 40.1096986510)
Atom 287 = (19.2112189528, 19.2999982797, 43.2416171195)
Atom 288 = (17.0390167245, 44.2660564747, 3.7088329153)
Atom 289 = (15.9620618840, 42.5931009551, 5.4323763996)
Atom 290 = (18.9272309314, 43.4322904717, 2.0859929288)
Atom 291 = (16.4668076954, 46.1790260921, 3.5479983365)
Atom 292 = (14.4520574363, 43.1958668534, 6.6799168050)
Atom 293 = (19.7665716261, 44.7064004244, 0.7560793677)
Atom 294 = (16.7507957168, 40.0935981856, 5.4729110221)
Atom 295 = (19.7159647641, 40.9327877022, 2.1265275512)
Atom 296 = (18.6390099237, 39.2598321826, 3.8500710356)
Atom 297 = (15.9114550221, 38.8195071302, 6.8028245832)
Atom 298 = (21.2259692119, 40.3300218039, 0.8789871459)
Atom 299 = (19.2112189528, 37.3468814625, 4.0109056144)
Atom 300 = (17.0390167245, 44.2660564747, 16.7857367503)
Atom 301 = (15.9620618840, 42.5931009551, 18.5092802347)
Atom 302 = (18.9272309314, 43.4322904717, 15.1628967638)
Atom 303 = (16.4668076954, 46.1790260921, 16.6249021715)
Atom 304 = (14.4520574363, 43.1958668534, 19.7568206400)
Atom 305 = (19.7665716261, 44.7064004244, 13.8329832027)
Atom 306 = (16.7507957168, 40.0935981856, 18.5498148571)
Atom 307 = (19.7159647641, 40.9327877022, 15.2034313863)
Atom 308 = (18.6390099237, 39.2598321826, 16.9269748706)
Atom 309 = (15.9114550221, 38.8195071302, 19.8797284182)
Atom 310 = (21.2259692119, 40.3300218039, 13.9558909810)
Atom 311 = (19.2112189528, 37.3468814625, 17.0878094495)
Atom 312 = (17.0390167245, 44.2660564747, 29.8626405854)
Atom 313 = (15.9620618840, 42.5931009551, 31.5861840697)
Atom 314 = (18.9272309314, 43.4322904717, 28.2398005989)
Atom 315 = (16.4668076954, 46.1790260921, 29.7018060065)
Atom 316 = (14.4520574363, 43.1958668534, 32.8337244750)
Atom 317 = (19.7665716261, 44.7064004244, 26.9098870378)
Atom 318 = (16.7507957168, 40.0935981856, 31.6267186922)
Atom 319 = (19.7159647641, 40.9327877022, 28.2803352213)
Atom 320 = (18.6390099237, 39.2598321826, 30.0038787057)
Atom 321 = (15.9114550221, 38.8195071302, 32.9566322533)
Atom 322 = (21.2259692119, 40.3300218039, 27.0327948160)
Atom 323 = (19.2112189528, 37.3468814625, 30.1647132845)
Atom 324 = (17.0390167245, 44.2660564747, 42.9395444204)
Atom 325 = (15.9620618840, 42.5931009551, 44.6630879048)
Atom 326 = (18.9272309314, 43.4322904717, 41.3167044339)
Atom 327 = (16.4668076954, 46.1790260921, 42.7787098416)
Atom 328 = (14.4520574363, 43.1958668534, 45.9106283101)
Atom 329 = (19.7665716261, 44.7064004244, 39.9867908728)
Atom 330 = (16.7507957168, 40.0935981856, 44.7036225272)
Atom 331 = (19.7159647641, 40.9327877022, 41.3572390563)
Atom 332 = (18.6390099237, 39.2598321826, 43.0807825407)
Atom 333 = (15.9114550221, 38.8195071302, 46.0335360883)
Atom 334 = (21.2259692119, 40.3300218039, 40.1096986510)
Atom 335 = (19.2112189528, 37.3468814625, 43.2416171195)
Atom 336 = (17.0390167245, 62.3129396575, 3.7088329153)
Atom 337 = (15.9620618840, 60.6399841378, 5.4323763996)
Atom 338 = (18.9272309314, 61.4791736544, 2.0859929288)
Atom 339 = (16.4668076954, 64.2259092748, 3.5479983365)
Atom 340 = (14.4520574363, 61.2427500361, 6.6799168050)
Atom 341 = (19.7665716261, 62.7532836071, 0.7560793677)
Atom 342 = (16.7507957168, 58.1404813684, 5.4729110221)
Atom 343 = (19.7159647641, 58.9796708850, 2.1265275512)
Atom 344 = (18.6390099237, 57.3067153653, 3.8500710356)
Atom 345 = (15.9114550221, 56.8663903129, 6.8028245832)
Atom 346 = (21.2259692119, 58.3769049867, 0.8789871459)
Atom 347 = (19.2112189528, 55.3937646452, 4.0109056144)
Atom 348 = (17.0390167245, 62.3129396575, 16.7857367503)
Atom 349 = (15.9620618840, 60.6399841378, 18.5092802347)
Atom 350 = (18.9272309314, 61.4791736544, 15.1628967638)
Atom 351 = (16.4668076954, 64.2259092748, 16.6249021715)
Atom 352 = (14.4520574363, 61.2427500361, 19.7568206400)
Atom 353 = (19.7665716261, 62.7532836071, 13.8329832027)
Atom 354 = (16.7507957168, 58.1404813684, 18.5498148571)
Atom 355 = (19.7159647641, 58.9796708850, 15.2034313863)
Atom 356 = (18.6390099237, 57.3067153653, 16.9269748706)
Atom 357 = (15.9114550221, 56.8663903129, 19.8797284182)
Atom 358 = (21.2259692119, 58.3769049867, 13.9558909810)
Atom 359 = (19.2112189528, 55.3937646452, 17.0878094495)
Atom 360 = (17.0390167245, 62.3129396575, 29.8626405854)
Atom 361 = (15.9620618840, 60.6399841378, 31.5861840697)
Atom 362 = (18.9272309314, 61.4791736544, 28.2398005989)
Atom 363 = (16.4668076954, 64.2259092748, 29.7018060065)
Atom 364 = (14.4520574363, 61.2427500361, 32.8337244750)
Atom 365 = (19.7665716261, 62.7532836071, 26.9098870378)
Atom 366 = (16.7507957168, 58.1404813684, 31.6267186922)
Atom 367 = (19.7159647641, 58.9796708850, 28.2803352213)
Atom 368 = (18.6390099237, 57.3067153653, 30.0038787057)
Atom 369 = (15.9114550221, 56.8663903129, 32.9566322533)
Atom 370 = (21.2259692119, 58.3769049867, 27.0327948160)
Atom 371 = (19.2112189528, 55.3937646452, 30.1647132845)
Atom 372 = (17.0390167245, 62.3129396575, 42.9395444204)
Atom 373 = (15.9620618840, 60.6399841378, 44.6630879048)
Atom 374 = (18.9272309314, 61.4791736544, 41.3167044339)
Atom 375 = (16.4668076954, 64.2259092748, 42.7787098416)
Atom 376 = (14.4520574363, 61.2427500361, 45.9106283101)
Atom 377 = (19.7665716261, 62.7532836071, 39.9867908728)
Atom 378 = (16.7507957168, 58.1404813684, 44.7036225272)
Atom 379 = (19.7159647641, 58.9796708850, 41.3572390563)
Atom 380 = (18.6390099237, 57.3067153653, 43.0807825407)
Atom 381 = (15.9114550221, 56.8663903129, 46.0335360883)
Atom 382 = (21.2259692119, 58.3769049867, 40.1096986510)
Atom 383 = (19.2112189528, 55.3937646452, 43.2416171195)
Atom 384 = (31.0985780731, 8.1722901092, 3.7088329153)
Atom 385 = (30.0216232327, 6.4993345896, 5.4323763996)
Atom 386 = (32.9867922800, 7.3385241062, 2.0859929288)
Atom 387 = (30.5263690440, 10.0852597266, 3.5479983365)
Atom 388 = (28.5116187850, 7.1021004879, 6.6799168050)
Atom 389 = (33.8261329747, 8.6126340589, 0.7560793677)
Atom 390 = (30.8103570655, 3.9998318201, 5.4729110221)
Atom 391 = (33.7755261128, 4.8390213368, 2.1265275512)
Atom 392 = (32.6985712724, 3.1660658171, 3.8500710356)
Atom 393 = (29.9710163707, 2.7257407647, 6.8028245832)
Atom 394 = (35.2855305605, 4.2362554385, 0.8789871459)
Atom 395 = (33.2707803015, 1.2531150970, 4.0109056144)
Atom 396 = (31.0985780731, 8.1722901092, 16.7857367503)
Atom 397 = (30.0216232327, 6.4993345896, 18.5092802347)
Atom 398 = (32.9867922800, 7.3385241062, 15.1628967638)
Atom 399 = (30.5263690440, 10.0852597266, 16.6249021715)
Atom 400 = (28.5116187850, 7.1021004879, 19.7568206400)
Atom 401 = (33.8261329747, 8.6126340589, 13.8329832027)
Atom 402 = (30.8103570655, 3.9998318201, 18.5498148571)
Atom 403 = (33.7755261128, 4.8390213368, 15.2034313863)
Atom 404 = (32.6985712724, 3.1660658171, 16.9269748706)
Atom 405 = (29.9710163707, 2.7257407647, 19.8797284182)
Atom 406 = (35.2855305605, 4.2362554385, 13.9558909810)
Atom 407 = (33.2707803015, 1.2531150970, 17.0878094495)
Atom 408 = (31.0985780731, 8.1722901092, 29.8626405854)
Atom 409 = (30.0216232327, 6.4993345896, 31.5861840697)
Atom 410 = (32.9867922800, 7.3385241062, 28.2398005989)
Atom 411 = (30.5263690440, 10.0852597266, 29.7018060065)
Atom 412 = (28.5116187850, 7.1021004879, 32.8337244750)
Atom 413 = (33.8261329747, 8.6126340589, 26.9098870378)
Atom 414 = (30.8103570655, 3.9998318201, 31.6267186922)
Atom 415 = (33.7755261128, 4.8390213368, 28.2803352213)
Atom 416 = (32.6985712724, 3.1660658171, 30.0038787057)
Atom 417 = (29.9710163707, 2.7257407647, 32.9566322533)
Atom 418 = (35.2855305605, 4.2362554385, 27.0327948160)
Atom 419 = (33.2707803015, 1.2531150970, 30.1647132845)
Atom 420 = (31.0985780731, 8.1722901092, 42.9395444204)
Atom 421 = (30.0216232327, 6.4993345896, 44.6630879048)
Atom 422 = (32.9867922800, 7.3385241062, 41.3167044339)
Atom 423 = (30.5263690440, 10.0852597266, 42.7787098416)
Atom 424 = (28.5116187850, 7.1021004879, 45.9106283101)
Atom 425 = (33.8261329747, 8.6126340589, 39.9867908728)
Atom 426 = (30.8103570655, 3.9998318201, 44.7036225272)
Atom 427 = (33.7755261128, 4.8390213368, 41.3572390563)
Atom 428 = (32.6985712724, 3.1660658171, 43.0807825407)
Atom 429 = (29.9710163707, 2.7257407647, 46.0335360883)
Atom 430 = (35.2855305605, 4.2362554385, 40.1096986510)
Atom 431 = (33.2707803015, 1.2531150970, 43.2416171195)
Atom 432 = (31.0985780731, 26.2191732920, 3.7088329153)
Atom 433 = (30.0216232327, 24.5462177723, 5.4323763996)
Atom 434 = (32.9867922800, 25.3854072889, 2.0859929288)
Atom 435 = (30.5263690440, 28.1321429094, 3.5479983365)
Atom 436 = (28.5116187850, 25.1489836706, 6.6799168050)
Atom 437 = (33.8261329747, 26.6595172416, 0.7560793677)
Atom 438 = (30.8103570655, 22.0467150029, 5.4729110221)
Atom 439 = (33.7755261128, 22.8859045195, 2.1265275512)
Atom 440 = (32.6985712724, 21.2129489998, 3.8500710356)
Atom 441 = (29.9710163707, 20.7726239474, 6.8028245832)
Atom 442 = (35.2855305605, 22.2831386212, 0.8789871459)
Atom 443 = (33.2707803015, 19.2999982797, 4.0109056144)
Atom 444 = (31.0985780731, 26.2191732920, 16.7857367503)
Atom 445 = (30.0216232327, 24.5462177723, 18.5092802347)
Atom 446 = (32.9867922800, 25.3854072889, 15.1628967638)
Atom 447 = (30.5263690440, 28.1321429094, 16.6249021715)
Atom 448 = (28.5116187850, 25.1489836706, 19.7568206400)
Atom 449 = (33.8261329747, 26.6595172416, 13.8329832027)
Atom 450 = (30.8103570655, 22.0467150029, 18.5498148571)
Atom 451 = (33.7755261128, 22.8859045195, 15.2034313863)
Atom 452 = (32.6985712724, 21.2129489998, 16.9269748706)
Atom 453 = (29.9710163707, 20.7726239474, 19.8797284182)
Atom 454 = (35.2855305605, 22.2831386212, 13.9558909810)
Atom 455 = (33.2707803015, 19.2999982797, 17.0878094495)
Atom 456 = (31.0985780731, 26.2191732920, 29.8626405854)
Atom 457 = (30.0216232327, 24.5462177723, 31.5861840697)
Atom 458 = (32.9867922800, 25.3854072889, 28.2398005989)
Atom 459 = (30.5263690440, 28.1321429094, 29.7018060065)
Atom 460 = (28.5116187850, 25.1489836706, 32.8337244750)
Atom 461 = (33.8261329747, 26.6595172416, 26.9098870378)
Atom 462 = (30.8103570655, 22.0467150029, 31.6267186922)
Atom 463 = (33.7755261128, 22.8859045195, 28.2803352213)
Atom 464 = (32.6985712724, 21.2129489998, 30.0038787057)
Atom 465 = (29.9710163707, 20.7726239474, 32.9566322533)
Atom 466 = (35.2855305605, 22.2831386212, 27.0327948160)
Atom 467 = (33.2707803015, 19.2999982797, 30.1647132845)
Atom 468 = (31.0985780731, 26.2191732920, 42.9395444204)
Atom 469 = (30.0216232327, 24.5462177723, 44.6630879048)
Atom 470 = (32.9867922800, 25.3854072889, 41.3167044339)
Atom 471 = (30.5263690440, 28.1321429094, 42.7787098416)
Atom 472 = (28.5116187850, 25.1489836706, 45.9106283101)
Atom 473 = (33.8261329747, 26.6595172416, 39.9867908728)
Atom 474 = (30.8103570655, 22.0467150029, 44.7036225272)
Atom 475 = (33.7755261128, 22.8859045195, 41.3572390563)
Atom 476 = (32.6985712724, 21.2129489998, 43.0807825407)
Atom 477 = (29.9710163707, 20.7726239474, 46.0335360883)
Atom 478 = (35.2855305605, 22.2831386212, 40.1096986510)
Atom 479 = (33.2707803015, 19.2999982797, 43.2416171195)
Atom 480 = (31.0985780731, 44.2660564747, 3.7088329153)
Atom 481 = (30.0216232327, 42.5931009551, 5.4323763996)
Atom 482 = (32.9867922800, 43.4322904717, 2.0859929288)
Atom 483 = (30.5263690440, 46.1790260921, 3.5479983365)
Atom 484 = (28.5116187850, 43.1958668534, 6.6799168050)
Atom 485 = (33.8261329747, 44.7064004244, 0.7560793677)
Atom 486 = (30.8103570655, 40.0935981856, 5.4729110221)
Atom 487 = (33.7755261128, 40.9327877022, 2.1265275512)
Atom 488 = (32.6985712724, 39.2598321826, 3.8500710356)
Atom 489 = (29.9710163707, 38.8195071302, 6.8028245832)
Atom 490 = (35.2855305605, 40.3300218039, 0.8789871459)
Atom 491 = (33.2707803015, 37.3468814625, 4.0109056144)
Atom 492 = (31.0985780731, 44.2660564747, 16.7857367503)
Atom 493 = (30.0216232327, 42.5931009551, 18.5092802347)
Atom 494 = (32.9867922800, 43.4322904717, 15.1628967638)
Atom 495 = (30.5263690440, 46.1790260921, 16.6249021715)
Atom 496 = (28.5116187850, 43.1958668534, 19.7568206400)
Atom 497 = (33.8261329747, 44.7064004244, 13.8329832027)
Atom 498 = (30.8103570655, 40.0935981856, 18.5498148571)
Atom 499 = (33.7755261128, 40.9327877022, 15.2034313863)
Atom 500 = (32.6985712724, 39.2598321826, 16.9269748706)
Atom 501 = (29.9710163707, 38.8195071302, 19.8797284182)
Atom 502 = (35.2855305605, 40.3300218039, 13.9558909810)
Atom 503 = (33.2707803015, 37.3468814625, 17.0878094495)
Atom 504 = (31.0985780731, 44.2660564747, 29.8626405854)
Atom 505 = (30.0216232327, 42.5931009551, 31.5861840697)
Atom 506 = (32.9867922800, 43.4322904717, 28.2398005989)
Atom 507 = (30.5263690440, 46.1790260921, 29.7018060065)
Atom 508 = (28.5116187850, 43.1958668534, 32.8337244750)
Atom 509 = (33.8261329747, 44.7064004244, 26.9098870378)
Atom 510 = (30.8103570655, 40.0935981856, 31.6267186922)
Atom 511 = (33.7755261128, 40.9327877022, 28.2803352213)
Atom 512 = (32.6985712724, 39.2598321826, 30.0038787057)
Atom 513 = (29.9710163707, 38.8195071302, 32.9566322533)
Atom 514 = (35.2855305605, 40.3300218039, 27.0327948160)
Atom 515 = (33.2707803015, 37.3468814625, 30.1647132845)
Atom 516 = (31.0985780731, 44.2660564747, 42.9395444204)
Atom 517 = (30.0216232327, 42.5931009551, 44.6630879048)
Atom 518 = (32.9867922800, 43.4322904717, 41.3167044339)
Atom 519 = (30.5263690440, 46.1790260921, 42.7787098416)
Atom 520 = (28.5116187850, 43.1958668534, 45.9106283101)
Atom 521 = (33.8261329747, 44.7064004244, 39.9867908728)
Atom 522 = (30.8103570655, 40.0935981856, 44.7036225272)
Atom 523 = (33.7755261128, 40.9327877022, 41.3572390563)
Atom 524 = (32.6985712724, 39.2598321826, 43.0807825407)
Atom 525 = (29.9710163707, 38.8195071302, 46.0335360883)
Atom 526 = (35.2855305605, 40.3300218039, 40.1096986510)
Atom 527 = (33.2707803015, 37.3468814625, 43.2416171195)
Atom 528 = (31.0985780731, 62.3129396575, 3.7088329153)
Atom 529 = (30.0216232327, 60.6399841378, 5.4323763996)
Atom 530 = (32.9867922800, 61.4791736544, 2.0859929288)
Atom 531 = (30.5263690440, 64.2259092748, 3.5479983365)
Atom 532 = (28.5116187850, 61.2427500361, 6.6799168050)
Atom 533 = (33.8261329747, 62.7532836071, 0.7560793677)
Atom 534 = (30.8103570655, 58.1404813684, 5.4729110221)
Atom 535 = (33.7755261128, 58.9796708850, 2.1265275512)
Atom 536 = (32.6985712724, 57.3067153653, 3.8500710356)
Atom 537 = (29.9710163707, 56.8663903129, 6.8028245832)
Atom 538 = (35.2855305605, 58.3769049867, 0.8789871459)
Atom 539 = (33.2707803015, 55.3937646452, 4.0109056144)
Atom 540 = (31.0985780731, 62.3129396575, 16.7857367503)
Atom 541 = (30.0216232327, 60.6399841378, 18.5092802347)
Atom 542 = (32.9867922800, 61.4791736544, 15.1628967638)
Atom 543 = (30.5263690440, 64.2259092748, 16.6249021715)
Atom 544 = (28.5116187850, 61.2427500361, 19.7568206400)
Atom 545 = (33.8261329747, 62.7532836071, 13.8329832027)
Atom 546 = (30.8103570655, 58.1404813684, 18.5498148571)
Atom 547 = (33.7755261128, 58.9796708850, 15.2034313863)
Atom 548 = (32.6985712724, 57.3067153653, 16.9269748706)
Atom 549 = (29.9710163707, 56.8663903129, 19.8797284182)
Atom 550 = (35.2855305605, 58.3769049867, 13.9558909810)
Atom 551 = (33.2707803015, 55.3937646452, 17.0878094495)
Atom 552 = (31.0985780731, 62.3129396575, 29.8626405854)
Atom 553 = (30.0216232327, 60.6399841378, 31.5861840697)
Atom 554 = (32.9867922800, 61.4791736544, 28.2398005989)
Atom 555 = (30.5263690440, 64.2259092748, 29.7018060065)
Atom 556 = (28.5116187850, 61.2427500361, 32.8337244750)
Atom 557 = (33.8261329747, 62.7532836071, 26.9098870378)
Atom 558 = (30.8103570655, 58.1404813684, 31.6267186922)
Atom 559 = (33.7755261128, 58.9796708850, 28.2803352213)
Atom 560 = (32.6985712724, 57.3067153653, 30.0038787057)
Atom 561 = (29.9710163707, 56.8663903129, 32.9566322533)
Atom 562 = (35.2855305605, 58.3769049867, 27.0327948160)
Atom 563 = (33.2707803015, 55.3937646452, 30.1647132845)
Atom 564 = (31.0985780731, 62.3129396575, 42.9395444204)
Atom 565 = (30.0216232327, 60.6399841378, 44.6630879048)
Atom 566 = (32.9867922800, 61.4791736544, 41.3167044339)
Atom 567 = (30.5263690440, 64.2259092748, 42.7787098416)
Atom 568 = (28.5116187850, 61.2427500361, 45.9106283101)
Atom 569 = (33.8261329747, 62.7532836071, 39.9867908728)
Atom 570 = (30.8103570655, 58.1404813684, 44.7036225272)
Atom 571 = (33.7755261128, 58.9796708850, 41.3572390563)
Atom 572 = (32.6985712724, 57.3067153653, 43.0807825407)
Atom 573 = (29.9710163707, 56.8663903129, 46.0335360883)
Atom 574 = (35.2855305605, 58.3769049867, 40.1096986510)
Atom 575 = (33.2707803015, 55.3937646452, 43.2416171195)
Atom 576 = (45.1581394218, 8.1722901092, 3.7088329153)
Atom 577 = (44.0811845814, 6.4993345896, 5.4323763996)
Atom 578 = (47.0463536287, 7.3385241062, 2.0859929288)
Atom 579 = (44.5859303927, 10.0852597266, 3.5479983365)
Atom 580 = (42.5711801336, 7.1021004879, 6.6799168050)
Atom 581 = (47.8856943234, 8.6126340589, 0.7560793677)
Atom 582 = (44.8699184141, 3.9998318201, 5.4729110221)
Atom 583 = (47.8350874614, 4.8390213368, 2.1265275512)
Atom 584 = (46.7581326210, 3.1660658171, 3.8500710356)
Atom 585 = (44.0305777194, 2.7257407647, 6.8028245832)
Atom 586 = (49.3450919092, 4.2362554385, 0.8789871459)
Atom 587 = (47.3303416501, 1.2531150970, 4.0109056144)
Atom 588 = (45.1581394218, 8.1722901092, 16.7857367503)
Atom 589 = (44.0811845814, 6.4993345896, 18.5092802347)
Atom 590 = (47.0463536287, 7.3385241062, 15.1628967638)
Atom 591 = (44.5859303927, 10.0852597266, 16.6249021715)
Atom 592 = (42.5711801336, 7.1021004879, 19.7568206400)
Atom 593 = (47.8856943234, 8.6126340589, 13.8329832027)
Atom 594 = (44.8699184141, 3.9998318201, 18.5498148571)
Atom 595 = (47.8350874614, 4.8390213368, 15.2034313863)
Atom 596 = (46.7581326210, 3.1660658171, 16.9269748706)
Atom 597 = (44.0305777194, 2.7257407647, 19.8797284182)
Atom 598 = (49.3450919092, 4.2362554385, 13.9558909810)
Atom 599 = (47.3303416501, 1.2531150970, 17.0878094495)
Atom 600 = (45.1581394218, 8.1722901092, 29.8626405854)
Atom 601 = (44.0811845814, 6.4993345896, 31.5861840697)
Atom 602 = (47.0463536287, 7.3385241062, 28.2398005989)
Atom 603 = (44.5859303927, 10.0852597266, 29.7018060065)
Atom 604 = (42.5711801336, 7.1021004879, 32.8337244750)
Atom 605 = (47.8856943234, 8.6126340589, 26.9098870378)
Atom 606 = (44.8699184141, 3.9998318201, 31.6267186922)
Atom 607 = (47.8350874614, 4.8390213368, 28.2803352213)
Atom 608 = (46.7581326210, 3.1660658171, 30.0038787057)
Atom 609 = (44.0305777194, 2.7257407647, 32.9566322533)
Atom 610 = (49.3450919092, 4.2362554385, 27.0327948160)
Atom 611 = (47.3303416501, 1.2531150970, 30.1647132845)
Atom 612 = (45.1581394218, 8.1722901092, 42.9395444204)
Atom 613 = (44.0811845814, 6.4993345896, 44.6630879048)
Atom 614 = (47.0463536287, 7.3385241062, 41.3167044339)
Atom 615 = (44.5859303927, 10.0852597266, 42.7787098416)
Atom 616 = (42.5711801336, 7.1021004879, 45.9106283101)
Atom 617 = (47.8856943234, 8.6126340589, 39.9867908728)
Atom 618 = (44.8699184141, 3.9998318201, 44.7036225272)
Atom 619 = (47.8350874614, 4.8390213368, 41.3572390563)
Atom 620 = (46.7581326210, 3.1660658171, 43.0807825407)
Atom 621 = (44.0305777194, 2.7257407647, 46.0335360883)
Atom 622 = (49.3450919092, 4.2362554385, 40.1096986510)
Atom 623 = (47.3303416501, 1.2531150970, 43.2416171195)
Atom 624 = (45.1581394218, 26.2191732920, 3.7088329153)
Atom 625 = (44.0811845814, 24.5462177723, 5.4323763996)
Atom 626 = (47.0463536287, 25.3854072889, 2.0859929288)
Atom 627 = (44.5859303927, 28.1321429094, 3.5479983365)
Atom 628 = (42.5711801336, 25.1489836706, 6.6799168050)
Atom 629 = (47.8856943234, 26.6595172416, 0.7560793677)
Atom 630 = (44.8699184141, 22.0467150029, 5.4729110221)
Atom 631 = (47.8350874614, 22.8859045195, 2.1265275512)
Atom 632 = (46.7581326210, 21.2129489998, 3.8500710356)
Atom 633 = (44.0305777194, 20.7726239474, 6.8028245832)
Atom 634 = (49.3450919092, 22.2831386212, 0.8789871459)
Atom 635 = (47.3303416501, 19.2999982797, 4.0109056144)
Atom 636 = (45.1581394218, 26.2191732920, 16.7857367503)
Atom 637 = (44.0811845814, 24.5462177723, 18.5092802347)
Atom 638 = (47.0463536287, 25.3854072889, 15.1628967638)
Atom 639 = (44.5859303927, 28.1321429094, 16.6249021715)
Atom 640 = (42.5711801336, 25.1489836706, 19.7568206400)
Atom 641 = (47.8856943234, 26.6595172416, 13.8329832027)
Atom 642 = (44.8699184141, 22.0467150029, 18.5498148571)
Atom 643 = (47.8350874614, 22.8859045195, 15.2034313863)
Atom 644 = (46.7581326210, 21.2129489998, 16.9269748706)
Atom 645 = (44.0305777194, 20.7726239474, 19.8797284182)
Atom 646 = (49.3450919092, 22.2831386212, 13.9558909810)
Atom 647 = (47.3303416501, 19.2999982797, 17.0878094495)
Atom 648 = (45.1581394218, 26.2191732920, 29.8626405854)
Atom 649 = (44.0811845814, 24.5462177723, 31.5861840697)
Atom 650 = (47.0463536287, 25.3854072889, 28.2398005989)
Atom 651 = (44.5859303927, 28.1321429094, 29.7018060065)
Atom 652 = (42.5711801336, 25.1489836706, 32.8337244750)
Atom 653 = (47.8856943234, 26.6595172416, 26.9098870378)
Atom 654 = (44.8699184141, 22.0467150029, 31.6267186922)
Atom 655 = (47.8350874614, 22.8859045195, 28.2803352213)
Atom 656 = (46.7581326210, 21.2129489998, 30.0038787057)
Atom 657 = (44.0305777194, 20.7726239474, 32.9566322533)
Atom 658 = (49.3450919092, 22.2831386212, 27.0327948160)
Atom 659 = (47.3303416501, 19.2999982797, 30.1647132845)
Atom 660 = (45.1581394218, 26.2191732920, 42.9395444204)
Atom 661 = (44.0811845814, 24.5462177723, 44.6630879048)
Atom 662 = (47.0463536287, 25.3854072889, 41.3167044339)
Atom 663 = (44.5859303927, 28.1321429094, 42.7787098416)
Atom 664 = (42.5711801336, 25.1489836706, 45.9106283101)
Atom 665 = (47.8856943234, 26.6595172416, 39.9867908728)
Atom 666 = (44.8699184141, 22.0467150029, 44.7036225272)
Atom 667 = (47.8350874614, 22.8859045195, 41.3572390563)
Atom 668 = (46.7581326210, 21.2129489998, 43.0807825407)
Atom 669 = (44.0305777194, 20.7726239474, 46.0335360883)
Atom 670 = (49.3450919092, 22.2831386212, 40.1096986510)
Atom 671 = (47.3303416501, 19.2999982797, 43.2416171195)
Atom 672 = (45.1581394218, 44.2660564747, 3.7088329153)
Atom 673 = (44.0811845814, 42.5931009551, 5.4323763996)
Atom 674 = (47.0463536287, 43.4322904717, 2.0859929288)
Atom 675 = (44.5859303927, 46.1790260921, 3.5479983365)
Atom 676 = (42.5711801336, 43.1958668534, 6.6799168050)
Atom 677 = (47.8856943234, 44.7064004244, 0.7560793677)
Atom 678 = (44.8699184141, 40.0935981856, 5.4729110221)
Atom 679 = (47.8350874614, 40.9327877022, 2.1265275512)
Atom 680 = (46.7581326210, 39.2598321826, 3.8500710356)
Atom 681 = (44.0305777194, 38.8195071302, 6.8028245832)
Atom 682 = (49.3450919092, 40.3300218039, 0.8789871459)
Atom 683 = (47.3303416501, 37.3468814625, 4.0109056144)
Atom 684 = (45.1581394218, 44.2660564747, 16.7857367503)
Atom 685 = (44.0811845814, 42.5931009551, 18.5092802347)
Atom 686 = (47.0463536287, 43.4322904717, 15.1628967638)
Atom 687 = (44.5859303927, 46.1790260921, 16.6249021715)
Atom 688 = (42.5711801336, 43.1958668534, 19.7568206400)
Atom 689 = (47.8856943234, 44.7064004244, 13.8329832027)
Atom 690 = (44.8699184141, 40.0935981856, 18.5498148571)
Atom 691 = (47.8350874614, 40.9327877022, 15.2034313863)
Atom 692 = (46.7581326210, 39.2598321826, 16.9269748706)
Atom 693 = (44.0305777194, 38.8195071302, 19.8797284182)
Atom 694 = (49.3450919092, 40.3300218039, 13.9558909810)
Atom 695 = (47.3303416501, 37.3468814625, 17.0878094495)
Atom 696 = (45.1581394218, 44.2660564747, 29.8626405854)
Atom 697 = (44.0811845814, 42.5931009551, 31.5861840697)
Atom 698 = (47.0463536287, 43.4322904717, 28.2398005989)
Atom 699 = (44.5859303927, 46.1790260921, 29.7018060065)
Atom 700 = (42.5711801336, 43.1958668534, 32.8337244750)
Atom 701 = (47.8856943234, 44.7064004244, 26.9098870378)
Atom 702 = (44.8699184141, 40.0935981856, 31.6267186922)
Atom 703 = (47.8350874614, 40.9327877022, 28.2803352213)
Atom 704 = (46.7581326210, 39.2598321826, 30.0038787057)
Atom 705 = (44.0305777194, 38.8195071302, 32.9566322533)
Atom 706 = (49.3450919092, 40.3300218039, 27.0327948160)
Atom 707 = (47.3303416501, 37.3468814625, 30.1647132845)
Atom 708 = (45.1581394218, 44.2660564747, 42.9395444204)
Atom 709 = (44.0811845814, 42.5931009551, 44.6630879048)
Atom 710 = (47.0463536287, 43.4322904717, 41.3167044339)
Atom 711 = (44.5859303927, 46.1790260921, 42.7787098416)
Atom 712 = (42.5711801336, 43.1958668534, 45.9106283101)
Atom 713 = (47.8856943234, 44.7064004244, 39.9867908728)
Atom 714 = (44.8699184141, 40.0935981856, 44.7036225272)
Atom 715 = (47.8350874614, 40.9327877022, 41.3572390563)
Atom 716 = (46.7581326210, 39.2598321826, 43.0807825407)
Atom 717 = (44.0305777194, 38.8195071302, 46.0335360883)
Atom 718 = (49.3450919092, 40.3300218039, 40.1096986510)
Atom 719 = (47.3303416501, 37.3468814625, 43.2416171195)
Atom 720 = (45.1581394218, 62.3129396575, 3.7088329153)
Atom 721 = (44.0811845814, 60.6399841378, 5.4323763996)
Atom 722 = (47.0463536287, 61.4791736544, 2.0859929288)
Atom 723 = (44.5859303927, 64.2259092748, 3.5479983365)
Atom 724 = (42.5711801336, 61.2427500361, 6.6799168050)
Atom 725 = (47.8856943234, 62.7532836071, 0.7560793677)
Atom 726 = (44.8699184141, 58.1404813684, 5.4729110221)
Atom 727 = (47.8350874614, 58.9796708850, 2.1265275512)
Atom 728 = (46.7581326210, 57.3067153653, 3.8500710356)
Atom 729 = (44.0305777194, 56.8663903129, 6.8028245832)
Atom 730 = (49.3450919092, 58.3769049867, 0.8789871459)
Atom 731 = (47.3303416501, 55.3937646452, 4.0109056144)
Atom 732 = (45.1581394218, 62.3129396575, 16.7857367503)
Atom 733 = (44.0811845814, 60.6399841378, 18.5092802347)
Atom 734 = (47.0463536287, 61.4791736544, 15.1628967638)
Atom 735 = (44.5859303927, 64.2259092748, 16.6249021715)
Atom 736 = (42.5711801336, 61.2427500361, 19.7568206400)
Atom 737 = (47.8856943234, 62.7532836071, 13.8329832027)
Atom 738 = (44.8699184141, 58.1404813684, 18.5498148571)
Atom 739 = (47.8350874614, 58.9796708850, 15.2034313863)
Atom 740 = (46.7581326210, 57.3067153653, 16.9269748706)
Atom 741 = (44.0305777194, 56.8663903129, 19.8797284182)
Atom 742 = (49.3450919092, 58.3769049867, 13.9558909810)
Atom 743 = (47.3303416501, 55.3937646452, 17.0878094495)
Atom 744 = (45.1581394218, 62.3129396575, 29.8626405854)
Atom 745 = (44.0811845814, 60.6399841378, 31.5861840697)
Atom 746 = (47.0463536287, 61.4791736544, 28.2398005989)
Atom 747 = (44.5859303927, 64.2259092748, 29.7018060065)
Atom 748 = (42.5711801336, 61.2427500361, 32.8337244750)
Atom 749 = (47.8856943234, 62.7532836071, 26.9098870378)
Atom 750 = (44.8699184141, 58.1404813684, 31.6267186922)
Atom 751 = (47.8350874614, 58.9796708850, 28.2803352213)
Atom 752 = (46.7581326210, 57.3067153653, 30.0038787057)
Atom 753 = (44.0305777194, 56.8663903129, 32.9566322533)
Atom 754 = (49.3450919092, 58.3769049867, 27.0327948160)
Atom 755 = (47.3303416501, 55.3937646452, 30.1647132845)
Atom 756 = (45.1581394218, 62.3129396575, 42.9395444204)
Atom 757 = (44.0811845814, 60.6399841378, 44.6630879048)
Atom 758 = (47.0463536287, 61.4791736544, 41.3167044339)
Atom 759 = (44.5859303927, 64.2259092748, 42.7787098416)
Atom 760 = (42.5711801336, 61.2427500361, 45.9106283101)
Atom 761 = (47.8856943234, 62.7532836071, 39.9867908728)
Atom 762 = (44.8699184141, 58.1404813684, 44.7036225272)
Atom 763 = (47.8350874614, 58.9796708850, 41.3572390563)
Atom 764 = (46.7581326210, 57.3067153653, 43.0807825407)
Atom 765 = (44.0305777194, 56.8663903129, 46.0335360883)
Atom 766 = (49.3450919092, 58.3769049867, 40.1096986510)
Atom 767 = (47.3303416501, 55.3937646452, 43.2416171195)

Default periodic omega parameter = 0.0436069095

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     768
Total charge:    0
Total electrons: 2688 (1344-alpha, 1344-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  7680
Total AO shells: 3456 (1920 S-shells; 1152 P-shells; 384 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 3174.223866465480 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 211872.33660, which suppose to be the same as real space unit cell volume 212353.23542, the difference indicates how bad your result is.
| time to set the grid = 179.11 s
DFT grid points: 4687473 (6103 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.0176876908  -14911.9963794257  2687.6395966801  -1648.3635995273  63.40 36.90 4.33 12.11  -14911.9963794257   116.95  
|    2     0.1408020603     +97.3819864668  2688.0008795552  -1693.3430553593  367.57 1153.07 8.44 16.80  -14814.6143929589  1546.19  
|    3     0.1139640246      -0.4142961364  2688.0010358736  -1659.1019172385  342.89 1202.72 8.66 16.98  -14815.0286890953  1571.72  
|    4     0.0068423560      -5.3971316535  2688.0008198131  -1674.5201705752  326.78 1150.30 8.92 16.98  -14820.4258207488  1503.48  
|    5     0.0009660459      -0.0134925737  2688.0007863723  -1674.8220315720  265.92 855.18 8.84 16.91  -14820.4393133225  1147.44  
|    6     0.0007119779      -0.0003370066  2688.0007867298  -1674.7520130570  231.19 715.02 8.98 16.96  -14820.4396503291   972.85  
|    7     0.0000436791      -0.0001333528  2688.0007856918  -1674.7499168235  210.53 636.00 9.01 16.95  -14820.4397836819   873.29  
|    8     0.0000030209      -0.0000003572  2688.0007854796  -1674.7494488664  179.62 482.72 9.16 16.99  -14820.4397840391   689.38  
|    9     0.0000027999      -0.0000064629  2688.0007854706  -1674.7493224879  372.70 1200.07 10.62 16.98  -14820.4397905020  1601.36  
|   10     0.0000014087      +0.0000000433  2688.0007854684  -1674.7493139701  171.40 489.97 9.48 16.99  -14820.4397904586   688.90  
|   11     0.0000003405      +0.0000000357  2688.0007854678  -1674.7493070225  170.09 485.66 14.00 16.95  -14820.4397904229   682.37  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -14820.4397904229 a.u.
HOMO-LUMO GAP: 6.820 eV
CENTER OF MASS: {13.160000, 17.325000, 12.380000} ANGS
DIPOLE MOMENT: {0.000119, -0.000409, 0.000328} (|D| = 0.000537) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 11662.90 sec 

| Job finished: Sun Sep 29 02:25:21 2024



==> anc/files/timings/comparison_to_molecular/benzene/4x_supercell/tc_pbe_mol.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/4x_supercell/tc_pbe_mol.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Sep 29 02:25:21 2024
| On fire-21-01 (available memory: 429822 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffca3fa5000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f0fbd1ba000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f0fbd19e000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f0fbcdb4000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f0fbcccb000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f0fbb000000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f0fbaca8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f0fbccc5000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f0fbcc9a000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f0fb8e8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f0fb8a31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f0fb8800000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f0fbcc8d000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f0fbcc87000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f0fbcc6b000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f0fbcc65000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f0f5feba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f0fbcba2000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f0f45034000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f0f44c88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f0f428be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f0f427c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f0f4217a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f0f41ce9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f0fbcb83000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f0fbcb4e000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f0f41a16000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f0fbcaed000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f0f41972000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f0f4152e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f0f3f8c1000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f0f3f600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f0f38e00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f0f2e000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f0f1e200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f0f17000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f0ef4800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f0ef31d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f0ef2e00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f0ef2bd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f0ef2600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f0ef2200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f0fb8a11000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f0f38d88000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f0ef1fd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f0fbd270000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f0f3f5d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f0f38d67000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f0f38d48000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f0f1e193000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f0fbcad1000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f0f2dfac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f0f1e134000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f0f3f8b0000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f0f1e065000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f0f3f5c8000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f0fb8a0a000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f0f3f8ab000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f0f16fd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f0ef2a5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f0f3f5c3000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f0eeee00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f0ef2456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f0eeec15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f0f16f8e000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f0f16f48000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f0ef314f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f0eeeb4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f0ef3120000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f0f38d3e000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f0f38d30000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f0f1e04a000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f0eeeb27000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f0eee9ec000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f0f16f30000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f0f2dfa3000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f0ef2a46000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f0ef2449000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 12
|  AVAILABLE: 988
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_mol
| Random number seed: 306195683

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_mol/geometry.molden
Using basis set: def2-svp
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       def2-svp
Total atoms:     768
Total charge:    0
Total electrons: 2688 (1344-alpha, 1344-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  7680
Total AO shells: 3456 (1920 S-shells; 1152 P-shells; 384 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 119533.443097251817 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
| time to set the grid = 39.51 s
DFT grid points: 4687473 (6103 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     3.9318324370  -14902.8876606365  2687.5457139797  -2168.1258984296  0.48 0.00 4.24 5.52  -14902.8876606365    10.44  
|    2     0.1808460848     +80.0418263486  2688.0020757326  -2239.0528608878  2.07 0.00 8.24 6.75  -14822.8458342878    17.32  
|    3     0.2029373800      +5.7757112343  2688.0032750613  -2165.9635514443  2.02 0.00 8.44 6.67  -14817.0701230535    17.42  
|    4     0.0134998821     -16.6717043233  2688.0027050910  -2202.3802444800  1.95 0.00 8.17 6.78  -14833.7418273768    17.33  
|    5     0.0044876825      -0.0589280497  2688.0026325743  -2203.3350937765  1.63 0.00 8.61 6.68  -14833.8007554265    17.34  
|    6     0.0061429673      +0.0054876660  2688.0026378645  -2203.2699928922  1.46 0.00 8.19 6.66  -14833.7952677605    16.92  
|    7     0.0003927572      -0.0141939730  2688.0026389372  -2203.2534333960  1.42 0.00 8.73 6.70  -14833.8094617335    17.29  
|    8     0.0002771049      -0.0000328879  2688.0026383642  -2203.2632100861  1.19 0.00 8.40 6.68  -14833.8094946215    16.96  
|    9     0.0000799120      -0.0000243501  2688.0026385490  -2203.2689354164  2.14 0.00 10.15 6.78  -14833.8095189716    19.69  
|   10     0.0000237251      -0.0000019188  2688.0026385600  -2203.2695668591  1.00 0.00 8.58 6.66  -14833.8095208904    17.03  
|   11     0.0000020937      -0.0000002203  2688.0026385353  -2203.2701053804  0.92 0.00 8.81 6.77  -14833.8095211107    17.19  
|   12     0.0000008698      -0.0000000037  2688.0026385347  -2203.2700910672  0.82 0.00 12.66 6.70  -14833.8095211143    16.22  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -14833.8095211143 a.u.
HOMO-LUMO GAP: 5.115 eV
CENTER OF MASS: {13.160000, 17.325000, 12.380000} ANGS
DIPOLE MOMENT: {0.000091, -0.000172, 0.000240} (|D| = 0.000309) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 279.86 sec 

| Job finished: Sun Sep 29 02:30:29 2024



==> anc/files/timings/comparison_to_molecular/benzene/4x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/4x_supercell/tc_pbe_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Sep 29 02:30:29 2024
| On fire-21-01 (available memory: 428103 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd101bb000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f03bf94c000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f03bf930000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f03bf546000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f03bf45d000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f03bd800000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f03bd4a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f03bf457000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f03bf42c000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f03bb68b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f03bb231000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f03bb000000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f03bf41f000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f03bf419000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f03bf3fd000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f03bf3f7000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f03626ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f03bf334000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f0347834000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f0347488000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f03450be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f0344fc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f034497a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f03444e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f03bf315000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f03bf2e0000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f0344216000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f03441b5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f0344111000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f0343ccd000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f0342060000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f0341c00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f033b400000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f0330600000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f0320800000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f0319600000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f02f6e00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f02f57d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f02f5400000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f02f51d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f02f4c00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f02f4800000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f03bb211000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f0341fe8000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f02f45d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f03bfa02000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f0341fbe000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f0341f9d000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f0341f7e000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f0341f11000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f0341efd000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f0341ea9000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f033b3a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f0341bef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f0320731000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f0341be1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f03bf2d1000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f03bb20c000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f033b377000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f02f505a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f0341bdc000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f02f1400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f02f4a56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f02f1215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f03305b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f033b331000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f03206af000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f0319535000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f0320680000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f0341bd0000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f0341bc2000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f0320665000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f02f57ae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f02f10da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f03305a0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f032065e000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f032064a000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f02f57a1000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 15
|  AVAILABLE: 985
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 955235491

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 29.7600000000 A, b = 38.2000000000 A, c = 27.6800000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(56.2382453946, 0.0000000000, 0.0000000000), (0.0000000000, 72.1875327310, 0.0000000000), (0.0000000000, 0.0000000000, 52.3076153401), 
Reciprocal space lattice vector in a.u.:
(0.1117244193, -0.0000000000, -0.0000000000), (0.0000000000, 0.0870397570, -0.0000000000), (0.0000000000, 0.0000000000, 0.1201198959), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)
Atom 12 = (2.9794553758, 8.1722901092, 16.7857367503)
Atom 13 = (1.9025005354, 6.4993345896, 18.5092802347)
Atom 14 = (4.8676695827, 7.3385241062, 15.1628967638)
Atom 15 = (2.4072463467, 10.0852597266, 16.6249021715)
Atom 16 = (0.3924960876, 7.1021004879, 19.7568206400)
Atom 17 = (5.7070102774, 8.6126340589, 13.8329832027)
Atom 18 = (2.6912343682, 3.9998318201, 18.5498148571)
Atom 19 = (5.6564034155, 4.8390213368, 15.2034313863)
Atom 20 = (4.5794485751, 3.1660658171, 16.9269748706)
Atom 21 = (1.8518936734, 2.7257407647, 19.8797284182)
Atom 22 = (7.1664078632, 4.2362554385, 13.9558909810)
Atom 23 = (5.1516576042, 1.2531150970, 17.0878094495)
Atom 24 = (2.9794553758, 8.1722901092, 29.8626405854)
Atom 25 = (1.9025005354, 6.4993345896, 31.5861840697)
Atom 26 = (4.8676695827, 7.3385241062, 28.2398005989)
Atom 27 = (2.4072463467, 10.0852597266, 29.7018060065)
Atom 28 = (0.3924960876, 7.1021004879, 32.8337244750)
Atom 29 = (5.7070102774, 8.6126340589, 26.9098870378)
Atom 30 = (2.6912343682, 3.9998318201, 31.6267186922)
Atom 31 = (5.6564034155, 4.8390213368, 28.2803352213)
Atom 32 = (4.5794485751, 3.1660658171, 30.0038787057)
Atom 33 = (1.8518936734, 2.7257407647, 32.9566322533)
Atom 34 = (7.1664078632, 4.2362554385, 27.0327948160)
Atom 35 = (5.1516576042, 1.2531150970, 30.1647132845)
Atom 36 = (2.9794553758, 8.1722901092, 42.9395444204)
Atom 37 = (1.9025005354, 6.4993345896, 44.6630879048)
Atom 38 = (4.8676695827, 7.3385241062, 41.3167044339)
Atom 39 = (2.4072463467, 10.0852597266, 42.7787098416)
Atom 40 = (0.3924960876, 7.1021004879, 45.9106283101)
Atom 41 = (5.7070102774, 8.6126340589, 39.9867908728)
Atom 42 = (2.6912343682, 3.9998318201, 44.7036225272)
Atom 43 = (5.6564034155, 4.8390213368, 41.3572390563)
Atom 44 = (4.5794485751, 3.1660658171, 43.0807825407)
Atom 45 = (1.8518936734, 2.7257407647, 46.0335360883)
Atom 46 = (7.1664078632, 4.2362554385, 40.1096986510)
Atom 47 = (5.1516576042, 1.2531150970, 43.2416171195)
Atom 48 = (2.9794553758, 26.2191732920, 3.7088329153)
Atom 49 = (1.9025005354, 24.5462177723, 5.4323763996)
Atom 50 = (4.8676695827, 25.3854072889, 2.0859929288)
Atom 51 = (2.4072463467, 28.1321429094, 3.5479983365)
Atom 52 = (0.3924960876, 25.1489836706, 6.6799168050)
Atom 53 = (5.7070102774, 26.6595172416, 0.7560793677)
Atom 54 = (2.6912343682, 22.0467150029, 5.4729110221)
Atom 55 = (5.6564034155, 22.8859045195, 2.1265275512)
Atom 56 = (4.5794485751, 21.2129489998, 3.8500710356)
Atom 57 = (1.8518936734, 20.7726239474, 6.8028245832)
Atom 58 = (7.1664078632, 22.2831386212, 0.8789871459)
Atom 59 = (5.1516576042, 19.2999982797, 4.0109056144)
Atom 60 = (2.9794553758, 26.2191732920, 16.7857367503)
Atom 61 = (1.9025005354, 24.5462177723, 18.5092802347)
Atom 62 = (4.8676695827, 25.3854072889, 15.1628967638)
Atom 63 = (2.4072463467, 28.1321429094, 16.6249021715)
Atom 64 = (0.3924960876, 25.1489836706, 19.7568206400)
Atom 65 = (5.7070102774, 26.6595172416, 13.8329832027)
Atom 66 = (2.6912343682, 22.0467150029, 18.5498148571)
Atom 67 = (5.6564034155, 22.8859045195, 15.2034313863)
Atom 68 = (4.5794485751, 21.2129489998, 16.9269748706)
Atom 69 = (1.8518936734, 20.7726239474, 19.8797284182)
Atom 70 = (7.1664078632, 22.2831386212, 13.9558909810)
Atom 71 = (5.1516576042, 19.2999982797, 17.0878094495)
Atom 72 = (2.9794553758, 26.2191732920, 29.8626405854)
Atom 73 = (1.9025005354, 24.5462177723, 31.5861840697)
Atom 74 = (4.8676695827, 25.3854072889, 28.2398005989)
Atom 75 = (2.4072463467, 28.1321429094, 29.7018060065)
Atom 76 = (0.3924960876, 25.1489836706, 32.8337244750)
Atom 77 = (5.7070102774, 26.6595172416, 26.9098870378)
Atom 78 = (2.6912343682, 22.0467150029, 31.6267186922)
Atom 79 = (5.6564034155, 22.8859045195, 28.2803352213)
Atom 80 = (4.5794485751, 21.2129489998, 30.0038787057)
Atom 81 = (1.8518936734, 20.7726239474, 32.9566322533)
Atom 82 = (7.1664078632, 22.2831386212, 27.0327948160)
Atom 83 = (5.1516576042, 19.2999982797, 30.1647132845)
Atom 84 = (2.9794553758, 26.2191732920, 42.9395444204)
Atom 85 = (1.9025005354, 24.5462177723, 44.6630879048)
Atom 86 = (4.8676695827, 25.3854072889, 41.3167044339)
Atom 87 = (2.4072463467, 28.1321429094, 42.7787098416)
Atom 88 = (0.3924960876, 25.1489836706, 45.9106283101)
Atom 89 = (5.7070102774, 26.6595172416, 39.9867908728)
Atom 90 = (2.6912343682, 22.0467150029, 44.7036225272)
Atom 91 = (5.6564034155, 22.8859045195, 41.3572390563)
Atom 92 = (4.5794485751, 21.2129489998, 43.0807825407)
Atom 93 = (1.8518936734, 20.7726239474, 46.0335360883)
Atom 94 = (7.1664078632, 22.2831386212, 40.1096986510)
Atom 95 = (5.1516576042, 19.2999982797, 43.2416171195)
Atom 96 = (2.9794553758, 44.2660564747, 3.7088329153)
Atom 97 = (1.9025005354, 42.5931009551, 5.4323763996)
Atom 98 = (4.8676695827, 43.4322904717, 2.0859929288)
Atom 99 = (2.4072463467, 46.1790260921, 3.5479983365)
Atom 100 = (0.3924960876, 43.1958668534, 6.6799168050)
Atom 101 = (5.7070102774, 44.7064004244, 0.7560793677)
Atom 102 = (2.6912343682, 40.0935981856, 5.4729110221)
Atom 103 = (5.6564034155, 40.9327877022, 2.1265275512)
Atom 104 = (4.5794485751, 39.2598321826, 3.8500710356)
Atom 105 = (1.8518936734, 38.8195071302, 6.8028245832)
Atom 106 = (7.1664078632, 40.3300218039, 0.8789871459)
Atom 107 = (5.1516576042, 37.3468814625, 4.0109056144)
Atom 108 = (2.9794553758, 44.2660564747, 16.7857367503)
Atom 109 = (1.9025005354, 42.5931009551, 18.5092802347)
Atom 110 = (4.8676695827, 43.4322904717, 15.1628967638)
Atom 111 = (2.4072463467, 46.1790260921, 16.6249021715)
Atom 112 = (0.3924960876, 43.1958668534, 19.7568206400)
Atom 113 = (5.7070102774, 44.7064004244, 13.8329832027)
Atom 114 = (2.6912343682, 40.0935981856, 18.5498148571)
Atom 115 = (5.6564034155, 40.9327877022, 15.2034313863)
Atom 116 = (4.5794485751, 39.2598321826, 16.9269748706)
Atom 117 = (1.8518936734, 38.8195071302, 19.8797284182)
Atom 118 = (7.1664078632, 40.3300218039, 13.9558909810)
Atom 119 = (5.1516576042, 37.3468814625, 17.0878094495)
Atom 120 = (2.9794553758, 44.2660564747, 29.8626405854)
Atom 121 = (1.9025005354, 42.5931009551, 31.5861840697)
Atom 122 = (4.8676695827, 43.4322904717, 28.2398005989)
Atom 123 = (2.4072463467, 46.1790260921, 29.7018060065)
Atom 124 = (0.3924960876, 43.1958668534, 32.8337244750)
Atom 125 = (5.7070102774, 44.7064004244, 26.9098870378)
Atom 126 = (2.6912343682, 40.0935981856, 31.6267186922)
Atom 127 = (5.6564034155, 40.9327877022, 28.2803352213)
Atom 128 = (4.5794485751, 39.2598321826, 30.0038787057)
Atom 129 = (1.8518936734, 38.8195071302, 32.9566322533)
Atom 130 = (7.1664078632, 40.3300218039, 27.0327948160)
Atom 131 = (5.1516576042, 37.3468814625, 30.1647132845)
Atom 132 = (2.9794553758, 44.2660564747, 42.9395444204)
Atom 133 = (1.9025005354, 42.5931009551, 44.6630879048)
Atom 134 = (4.8676695827, 43.4322904717, 41.3167044339)
Atom 135 = (2.4072463467, 46.1790260921, 42.7787098416)
Atom 136 = (0.3924960876, 43.1958668534, 45.9106283101)
Atom 137 = (5.7070102774, 44.7064004244, 39.9867908728)
Atom 138 = (2.6912343682, 40.0935981856, 44.7036225272)
Atom 139 = (5.6564034155, 40.9327877022, 41.3572390563)
Atom 140 = (4.5794485751, 39.2598321826, 43.0807825407)
Atom 141 = (1.8518936734, 38.8195071302, 46.0335360883)
Atom 142 = (7.1664078632, 40.3300218039, 40.1096986510)
Atom 143 = (5.1516576042, 37.3468814625, 43.2416171195)
Atom 144 = (2.9794553758, 62.3129396575, 3.7088329153)
Atom 145 = (1.9025005354, 60.6399841378, 5.4323763996)
Atom 146 = (4.8676695827, 61.4791736544, 2.0859929288)
Atom 147 = (2.4072463467, 64.2259092748, 3.5479983365)
Atom 148 = (0.3924960876, 61.2427500361, 6.6799168050)
Atom 149 = (5.7070102774, 62.7532836071, 0.7560793677)
Atom 150 = (2.6912343682, 58.1404813684, 5.4729110221)
Atom 151 = (5.6564034155, 58.9796708850, 2.1265275512)
Atom 152 = (4.5794485751, 57.3067153653, 3.8500710356)
Atom 153 = (1.8518936734, 56.8663903129, 6.8028245832)
Atom 154 = (7.1664078632, 58.3769049867, 0.8789871459)
Atom 155 = (5.1516576042, 55.3937646452, 4.0109056144)
Atom 156 = (2.9794553758, 62.3129396575, 16.7857367503)
Atom 157 = (1.9025005354, 60.6399841378, 18.5092802347)
Atom 158 = (4.8676695827, 61.4791736544, 15.1628967638)
Atom 159 = (2.4072463467, 64.2259092748, 16.6249021715)
Atom 160 = (0.3924960876, 61.2427500361, 19.7568206400)
Atom 161 = (5.7070102774, 62.7532836071, 13.8329832027)
Atom 162 = (2.6912343682, 58.1404813684, 18.5498148571)
Atom 163 = (5.6564034155, 58.9796708850, 15.2034313863)
Atom 164 = (4.5794485751, 57.3067153653, 16.9269748706)
Atom 165 = (1.8518936734, 56.8663903129, 19.8797284182)
Atom 166 = (7.1664078632, 58.3769049867, 13.9558909810)
Atom 167 = (5.1516576042, 55.3937646452, 17.0878094495)
Atom 168 = (2.9794553758, 62.3129396575, 29.8626405854)
Atom 169 = (1.9025005354, 60.6399841378, 31.5861840697)
Atom 170 = (4.8676695827, 61.4791736544, 28.2398005989)
Atom 171 = (2.4072463467, 64.2259092748, 29.7018060065)
Atom 172 = (0.3924960876, 61.2427500361, 32.8337244750)
Atom 173 = (5.7070102774, 62.7532836071, 26.9098870378)
Atom 174 = (2.6912343682, 58.1404813684, 31.6267186922)
Atom 175 = (5.6564034155, 58.9796708850, 28.2803352213)
Atom 176 = (4.5794485751, 57.3067153653, 30.0038787057)
Atom 177 = (1.8518936734, 56.8663903129, 32.9566322533)
Atom 178 = (7.1664078632, 58.3769049867, 27.0327948160)
Atom 179 = (5.1516576042, 55.3937646452, 30.1647132845)
Atom 180 = (2.9794553758, 62.3129396575, 42.9395444204)
Atom 181 = (1.9025005354, 60.6399841378, 44.6630879048)
Atom 182 = (4.8676695827, 61.4791736544, 41.3167044339)
Atom 183 = (2.4072463467, 64.2259092748, 42.7787098416)
Atom 184 = (0.3924960876, 61.2427500361, 45.9106283101)
Atom 185 = (5.7070102774, 62.7532836071, 39.9867908728)
Atom 186 = (2.6912343682, 58.1404813684, 44.7036225272)
Atom 187 = (5.6564034155, 58.9796708850, 41.3572390563)
Atom 188 = (4.5794485751, 57.3067153653, 43.0807825407)
Atom 189 = (1.8518936734, 56.8663903129, 46.0335360883)
Atom 190 = (7.1664078632, 58.3769049867, 40.1096986510)
Atom 191 = (5.1516576042, 55.3937646452, 43.2416171195)
Atom 192 = (17.0390167245, 8.1722901092, 3.7088329153)
Atom 193 = (15.9620618840, 6.4993345896, 5.4323763996)
Atom 194 = (18.9272309314, 7.3385241062, 2.0859929288)
Atom 195 = (16.4668076954, 10.0852597266, 3.5479983365)
Atom 196 = (14.4520574363, 7.1021004879, 6.6799168050)
Atom 197 = (19.7665716261, 8.6126340589, 0.7560793677)
Atom 198 = (16.7507957168, 3.9998318201, 5.4729110221)
Atom 199 = (19.7159647641, 4.8390213368, 2.1265275512)
Atom 200 = (18.6390099237, 3.1660658171, 3.8500710356)
Atom 201 = (15.9114550221, 2.7257407647, 6.8028245832)
Atom 202 = (21.2259692119, 4.2362554385, 0.8789871459)
Atom 203 = (19.2112189528, 1.2531150970, 4.0109056144)
Atom 204 = (17.0390167245, 8.1722901092, 16.7857367503)
Atom 205 = (15.9620618840, 6.4993345896, 18.5092802347)
Atom 206 = (18.9272309314, 7.3385241062, 15.1628967638)
Atom 207 = (16.4668076954, 10.0852597266, 16.6249021715)
Atom 208 = (14.4520574363, 7.1021004879, 19.7568206400)
Atom 209 = (19.7665716261, 8.6126340589, 13.8329832027)
Atom 210 = (16.7507957168, 3.9998318201, 18.5498148571)
Atom 211 = (19.7159647641, 4.8390213368, 15.2034313863)
Atom 212 = (18.6390099237, 3.1660658171, 16.9269748706)
Atom 213 = (15.9114550221, 2.7257407647, 19.8797284182)
Atom 214 = (21.2259692119, 4.2362554385, 13.9558909810)
Atom 215 = (19.2112189528, 1.2531150970, 17.0878094495)
Atom 216 = (17.0390167245, 8.1722901092, 29.8626405854)
Atom 217 = (15.9620618840, 6.4993345896, 31.5861840697)
Atom 218 = (18.9272309314, 7.3385241062, 28.2398005989)
Atom 219 = (16.4668076954, 10.0852597266, 29.7018060065)
Atom 220 = (14.4520574363, 7.1021004879, 32.8337244750)
Atom 221 = (19.7665716261, 8.6126340589, 26.9098870378)
Atom 222 = (16.7507957168, 3.9998318201, 31.6267186922)
Atom 223 = (19.7159647641, 4.8390213368, 28.2803352213)
Atom 224 = (18.6390099237, 3.1660658171, 30.0038787057)
Atom 225 = (15.9114550221, 2.7257407647, 32.9566322533)
Atom 226 = (21.2259692119, 4.2362554385, 27.0327948160)
Atom 227 = (19.2112189528, 1.2531150970, 30.1647132845)
Atom 228 = (17.0390167245, 8.1722901092, 42.9395444204)
Atom 229 = (15.9620618840, 6.4993345896, 44.6630879048)
Atom 230 = (18.9272309314, 7.3385241062, 41.3167044339)
Atom 231 = (16.4668076954, 10.0852597266, 42.7787098416)
Atom 232 = (14.4520574363, 7.1021004879, 45.9106283101)
Atom 233 = (19.7665716261, 8.6126340589, 39.9867908728)
Atom 234 = (16.7507957168, 3.9998318201, 44.7036225272)
Atom 235 = (19.7159647641, 4.8390213368, 41.3572390563)
Atom 236 = (18.6390099237, 3.1660658171, 43.0807825407)
Atom 237 = (15.9114550221, 2.7257407647, 46.0335360883)
Atom 238 = (21.2259692119, 4.2362554385, 40.1096986510)
Atom 239 = (19.2112189528, 1.2531150970, 43.2416171195)
Atom 240 = (17.0390167245, 26.2191732920, 3.7088329153)
Atom 241 = (15.9620618840, 24.5462177723, 5.4323763996)
Atom 242 = (18.9272309314, 25.3854072889, 2.0859929288)
Atom 243 = (16.4668076954, 28.1321429094, 3.5479983365)
Atom 244 = (14.4520574363, 25.1489836706, 6.6799168050)
Atom 245 = (19.7665716261, 26.6595172416, 0.7560793677)
Atom 246 = (16.7507957168, 22.0467150029, 5.4729110221)
Atom 247 = (19.7159647641, 22.8859045195, 2.1265275512)
Atom 248 = (18.6390099237, 21.2129489998, 3.8500710356)
Atom 249 = (15.9114550221, 20.7726239474, 6.8028245832)
Atom 250 = (21.2259692119, 22.2831386212, 0.8789871459)
Atom 251 = (19.2112189528, 19.2999982797, 4.0109056144)
Atom 252 = (17.0390167245, 26.2191732920, 16.7857367503)
Atom 253 = (15.9620618840, 24.5462177723, 18.5092802347)
Atom 254 = (18.9272309314, 25.3854072889, 15.1628967638)
Atom 255 = (16.4668076954, 28.1321429094, 16.6249021715)
Atom 256 = (14.4520574363, 25.1489836706, 19.7568206400)
Atom 257 = (19.7665716261, 26.6595172416, 13.8329832027)
Atom 258 = (16.7507957168, 22.0467150029, 18.5498148571)
Atom 259 = (19.7159647641, 22.8859045195, 15.2034313863)
Atom 260 = (18.6390099237, 21.2129489998, 16.9269748706)
Atom 261 = (15.9114550221, 20.7726239474, 19.8797284182)
Atom 262 = (21.2259692119, 22.2831386212, 13.9558909810)
Atom 263 = (19.2112189528, 19.2999982797, 17.0878094495)
Atom 264 = (17.0390167245, 26.2191732920, 29.8626405854)
Atom 265 = (15.9620618840, 24.5462177723, 31.5861840697)
Atom 266 = (18.9272309314, 25.3854072889, 28.2398005989)
Atom 267 = (16.4668076954, 28.1321429094, 29.7018060065)
Atom 268 = (14.4520574363, 25.1489836706, 32.8337244750)
Atom 269 = (19.7665716261, 26.6595172416, 26.9098870378)
Atom 270 = (16.7507957168, 22.0467150029, 31.6267186922)
Atom 271 = (19.7159647641, 22.8859045195, 28.2803352213)
Atom 272 = (18.6390099237, 21.2129489998, 30.0038787057)
Atom 273 = (15.9114550221, 20.7726239474, 32.9566322533)
Atom 274 = (21.2259692119, 22.2831386212, 27.0327948160)
Atom 275 = (19.2112189528, 19.2999982797, 30.1647132845)
Atom 276 = (17.0390167245, 26.2191732920, 42.9395444204)
Atom 277 = (15.9620618840, 24.5462177723, 44.6630879048)
Atom 278 = (18.9272309314, 25.3854072889, 41.3167044339)
Atom 279 = (16.4668076954, 28.1321429094, 42.7787098416)
Atom 280 = (14.4520574363, 25.1489836706, 45.9106283101)
Atom 281 = (19.7665716261, 26.6595172416, 39.9867908728)
Atom 282 = (16.7507957168, 22.0467150029, 44.7036225272)
Atom 283 = (19.7159647641, 22.8859045195, 41.3572390563)
Atom 284 = (18.6390099237, 21.2129489998, 43.0807825407)
Atom 285 = (15.9114550221, 20.7726239474, 46.0335360883)
Atom 286 = (21.2259692119, 22.2831386212, 40.1096986510)
Atom 287 = (19.2112189528, 19.2999982797, 43.2416171195)
Atom 288 = (17.0390167245, 44.2660564747, 3.7088329153)
Atom 289 = (15.9620618840, 42.5931009551, 5.4323763996)
Atom 290 = (18.9272309314, 43.4322904717, 2.0859929288)
Atom 291 = (16.4668076954, 46.1790260921, 3.5479983365)
Atom 292 = (14.4520574363, 43.1958668534, 6.6799168050)
Atom 293 = (19.7665716261, 44.7064004244, 0.7560793677)
Atom 294 = (16.7507957168, 40.0935981856, 5.4729110221)
Atom 295 = (19.7159647641, 40.9327877022, 2.1265275512)
Atom 296 = (18.6390099237, 39.2598321826, 3.8500710356)
Atom 297 = (15.9114550221, 38.8195071302, 6.8028245832)
Atom 298 = (21.2259692119, 40.3300218039, 0.8789871459)
Atom 299 = (19.2112189528, 37.3468814625, 4.0109056144)
Atom 300 = (17.0390167245, 44.2660564747, 16.7857367503)
Atom 301 = (15.9620618840, 42.5931009551, 18.5092802347)
Atom 302 = (18.9272309314, 43.4322904717, 15.1628967638)
Atom 303 = (16.4668076954, 46.1790260921, 16.6249021715)
Atom 304 = (14.4520574363, 43.1958668534, 19.7568206400)
Atom 305 = (19.7665716261, 44.7064004244, 13.8329832027)
Atom 306 = (16.7507957168, 40.0935981856, 18.5498148571)
Atom 307 = (19.7159647641, 40.9327877022, 15.2034313863)
Atom 308 = (18.6390099237, 39.2598321826, 16.9269748706)
Atom 309 = (15.9114550221, 38.8195071302, 19.8797284182)
Atom 310 = (21.2259692119, 40.3300218039, 13.9558909810)
Atom 311 = (19.2112189528, 37.3468814625, 17.0878094495)
Atom 312 = (17.0390167245, 44.2660564747, 29.8626405854)
Atom 313 = (15.9620618840, 42.5931009551, 31.5861840697)
Atom 314 = (18.9272309314, 43.4322904717, 28.2398005989)
Atom 315 = (16.4668076954, 46.1790260921, 29.7018060065)
Atom 316 = (14.4520574363, 43.1958668534, 32.8337244750)
Atom 317 = (19.7665716261, 44.7064004244, 26.9098870378)
Atom 318 = (16.7507957168, 40.0935981856, 31.6267186922)
Atom 319 = (19.7159647641, 40.9327877022, 28.2803352213)
Atom 320 = (18.6390099237, 39.2598321826, 30.0038787057)
Atom 321 = (15.9114550221, 38.8195071302, 32.9566322533)
Atom 322 = (21.2259692119, 40.3300218039, 27.0327948160)
Atom 323 = (19.2112189528, 37.3468814625, 30.1647132845)
Atom 324 = (17.0390167245, 44.2660564747, 42.9395444204)
Atom 325 = (15.9620618840, 42.5931009551, 44.6630879048)
Atom 326 = (18.9272309314, 43.4322904717, 41.3167044339)
Atom 327 = (16.4668076954, 46.1790260921, 42.7787098416)
Atom 328 = (14.4520574363, 43.1958668534, 45.9106283101)
Atom 329 = (19.7665716261, 44.7064004244, 39.9867908728)
Atom 330 = (16.7507957168, 40.0935981856, 44.7036225272)
Atom 331 = (19.7159647641, 40.9327877022, 41.3572390563)
Atom 332 = (18.6390099237, 39.2598321826, 43.0807825407)
Atom 333 = (15.9114550221, 38.8195071302, 46.0335360883)
Atom 334 = (21.2259692119, 40.3300218039, 40.1096986510)
Atom 335 = (19.2112189528, 37.3468814625, 43.2416171195)
Atom 336 = (17.0390167245, 62.3129396575, 3.7088329153)
Atom 337 = (15.9620618840, 60.6399841378, 5.4323763996)
Atom 338 = (18.9272309314, 61.4791736544, 2.0859929288)
Atom 339 = (16.4668076954, 64.2259092748, 3.5479983365)
Atom 340 = (14.4520574363, 61.2427500361, 6.6799168050)
Atom 341 = (19.7665716261, 62.7532836071, 0.7560793677)
Atom 342 = (16.7507957168, 58.1404813684, 5.4729110221)
Atom 343 = (19.7159647641, 58.9796708850, 2.1265275512)
Atom 344 = (18.6390099237, 57.3067153653, 3.8500710356)
Atom 345 = (15.9114550221, 56.8663903129, 6.8028245832)
Atom 346 = (21.2259692119, 58.3769049867, 0.8789871459)
Atom 347 = (19.2112189528, 55.3937646452, 4.0109056144)
Atom 348 = (17.0390167245, 62.3129396575, 16.7857367503)
Atom 349 = (15.9620618840, 60.6399841378, 18.5092802347)
Atom 350 = (18.9272309314, 61.4791736544, 15.1628967638)
Atom 351 = (16.4668076954, 64.2259092748, 16.6249021715)
Atom 352 = (14.4520574363, 61.2427500361, 19.7568206400)
Atom 353 = (19.7665716261, 62.7532836071, 13.8329832027)
Atom 354 = (16.7507957168, 58.1404813684, 18.5498148571)
Atom 355 = (19.7159647641, 58.9796708850, 15.2034313863)
Atom 356 = (18.6390099237, 57.3067153653, 16.9269748706)
Atom 357 = (15.9114550221, 56.8663903129, 19.8797284182)
Atom 358 = (21.2259692119, 58.3769049867, 13.9558909810)
Atom 359 = (19.2112189528, 55.3937646452, 17.0878094495)
Atom 360 = (17.0390167245, 62.3129396575, 29.8626405854)
Atom 361 = (15.9620618840, 60.6399841378, 31.5861840697)
Atom 362 = (18.9272309314, 61.4791736544, 28.2398005989)
Atom 363 = (16.4668076954, 64.2259092748, 29.7018060065)
Atom 364 = (14.4520574363, 61.2427500361, 32.8337244750)
Atom 365 = (19.7665716261, 62.7532836071, 26.9098870378)
Atom 366 = (16.7507957168, 58.1404813684, 31.6267186922)
Atom 367 = (19.7159647641, 58.9796708850, 28.2803352213)
Atom 368 = (18.6390099237, 57.3067153653, 30.0038787057)
Atom 369 = (15.9114550221, 56.8663903129, 32.9566322533)
Atom 370 = (21.2259692119, 58.3769049867, 27.0327948160)
Atom 371 = (19.2112189528, 55.3937646452, 30.1647132845)
Atom 372 = (17.0390167245, 62.3129396575, 42.9395444204)
Atom 373 = (15.9620618840, 60.6399841378, 44.6630879048)
Atom 374 = (18.9272309314, 61.4791736544, 41.3167044339)
Atom 375 = (16.4668076954, 64.2259092748, 42.7787098416)
Atom 376 = (14.4520574363, 61.2427500361, 45.9106283101)
Atom 377 = (19.7665716261, 62.7532836071, 39.9867908728)
Atom 378 = (16.7507957168, 58.1404813684, 44.7036225272)
Atom 379 = (19.7159647641, 58.9796708850, 41.3572390563)
Atom 380 = (18.6390099237, 57.3067153653, 43.0807825407)
Atom 381 = (15.9114550221, 56.8663903129, 46.0335360883)
Atom 382 = (21.2259692119, 58.3769049867, 40.1096986510)
Atom 383 = (19.2112189528, 55.3937646452, 43.2416171195)
Atom 384 = (31.0985780731, 8.1722901092, 3.7088329153)
Atom 385 = (30.0216232327, 6.4993345896, 5.4323763996)
Atom 386 = (32.9867922800, 7.3385241062, 2.0859929288)
Atom 387 = (30.5263690440, 10.0852597266, 3.5479983365)
Atom 388 = (28.5116187850, 7.1021004879, 6.6799168050)
Atom 389 = (33.8261329747, 8.6126340589, 0.7560793677)
Atom 390 = (30.8103570655, 3.9998318201, 5.4729110221)
Atom 391 = (33.7755261128, 4.8390213368, 2.1265275512)
Atom 392 = (32.6985712724, 3.1660658171, 3.8500710356)
Atom 393 = (29.9710163707, 2.7257407647, 6.8028245832)
Atom 394 = (35.2855305605, 4.2362554385, 0.8789871459)
Atom 395 = (33.2707803015, 1.2531150970, 4.0109056144)
Atom 396 = (31.0985780731, 8.1722901092, 16.7857367503)
Atom 397 = (30.0216232327, 6.4993345896, 18.5092802347)
Atom 398 = (32.9867922800, 7.3385241062, 15.1628967638)
Atom 399 = (30.5263690440, 10.0852597266, 16.6249021715)
Atom 400 = (28.5116187850, 7.1021004879, 19.7568206400)
Atom 401 = (33.8261329747, 8.6126340589, 13.8329832027)
Atom 402 = (30.8103570655, 3.9998318201, 18.5498148571)
Atom 403 = (33.7755261128, 4.8390213368, 15.2034313863)
Atom 404 = (32.6985712724, 3.1660658171, 16.9269748706)
Atom 405 = (29.9710163707, 2.7257407647, 19.8797284182)
Atom 406 = (35.2855305605, 4.2362554385, 13.9558909810)
Atom 407 = (33.2707803015, 1.2531150970, 17.0878094495)
Atom 408 = (31.0985780731, 8.1722901092, 29.8626405854)
Atom 409 = (30.0216232327, 6.4993345896, 31.5861840697)
Atom 410 = (32.9867922800, 7.3385241062, 28.2398005989)
Atom 411 = (30.5263690440, 10.0852597266, 29.7018060065)
Atom 412 = (28.5116187850, 7.1021004879, 32.8337244750)
Atom 413 = (33.8261329747, 8.6126340589, 26.9098870378)
Atom 414 = (30.8103570655, 3.9998318201, 31.6267186922)
Atom 415 = (33.7755261128, 4.8390213368, 28.2803352213)
Atom 416 = (32.6985712724, 3.1660658171, 30.0038787057)
Atom 417 = (29.9710163707, 2.7257407647, 32.9566322533)
Atom 418 = (35.2855305605, 4.2362554385, 27.0327948160)
Atom 419 = (33.2707803015, 1.2531150970, 30.1647132845)
Atom 420 = (31.0985780731, 8.1722901092, 42.9395444204)
Atom 421 = (30.0216232327, 6.4993345896, 44.6630879048)
Atom 422 = (32.9867922800, 7.3385241062, 41.3167044339)
Atom 423 = (30.5263690440, 10.0852597266, 42.7787098416)
Atom 424 = (28.5116187850, 7.1021004879, 45.9106283101)
Atom 425 = (33.8261329747, 8.6126340589, 39.9867908728)
Atom 426 = (30.8103570655, 3.9998318201, 44.7036225272)
Atom 427 = (33.7755261128, 4.8390213368, 41.3572390563)
Atom 428 = (32.6985712724, 3.1660658171, 43.0807825407)
Atom 429 = (29.9710163707, 2.7257407647, 46.0335360883)
Atom 430 = (35.2855305605, 4.2362554385, 40.1096986510)
Atom 431 = (33.2707803015, 1.2531150970, 43.2416171195)
Atom 432 = (31.0985780731, 26.2191732920, 3.7088329153)
Atom 433 = (30.0216232327, 24.5462177723, 5.4323763996)
Atom 434 = (32.9867922800, 25.3854072889, 2.0859929288)
Atom 435 = (30.5263690440, 28.1321429094, 3.5479983365)
Atom 436 = (28.5116187850, 25.1489836706, 6.6799168050)
Atom 437 = (33.8261329747, 26.6595172416, 0.7560793677)
Atom 438 = (30.8103570655, 22.0467150029, 5.4729110221)
Atom 439 = (33.7755261128, 22.8859045195, 2.1265275512)
Atom 440 = (32.6985712724, 21.2129489998, 3.8500710356)
Atom 441 = (29.9710163707, 20.7726239474, 6.8028245832)
Atom 442 = (35.2855305605, 22.2831386212, 0.8789871459)
Atom 443 = (33.2707803015, 19.2999982797, 4.0109056144)
Atom 444 = (31.0985780731, 26.2191732920, 16.7857367503)
Atom 445 = (30.0216232327, 24.5462177723, 18.5092802347)
Atom 446 = (32.9867922800, 25.3854072889, 15.1628967638)
Atom 447 = (30.5263690440, 28.1321429094, 16.6249021715)
Atom 448 = (28.5116187850, 25.1489836706, 19.7568206400)
Atom 449 = (33.8261329747, 26.6595172416, 13.8329832027)
Atom 450 = (30.8103570655, 22.0467150029, 18.5498148571)
Atom 451 = (33.7755261128, 22.8859045195, 15.2034313863)
Atom 452 = (32.6985712724, 21.2129489998, 16.9269748706)
Atom 453 = (29.9710163707, 20.7726239474, 19.8797284182)
Atom 454 = (35.2855305605, 22.2831386212, 13.9558909810)
Atom 455 = (33.2707803015, 19.2999982797, 17.0878094495)
Atom 456 = (31.0985780731, 26.2191732920, 29.8626405854)
Atom 457 = (30.0216232327, 24.5462177723, 31.5861840697)
Atom 458 = (32.9867922800, 25.3854072889, 28.2398005989)
Atom 459 = (30.5263690440, 28.1321429094, 29.7018060065)
Atom 460 = (28.5116187850, 25.1489836706, 32.8337244750)
Atom 461 = (33.8261329747, 26.6595172416, 26.9098870378)
Atom 462 = (30.8103570655, 22.0467150029, 31.6267186922)
Atom 463 = (33.7755261128, 22.8859045195, 28.2803352213)
Atom 464 = (32.6985712724, 21.2129489998, 30.0038787057)
Atom 465 = (29.9710163707, 20.7726239474, 32.9566322533)
Atom 466 = (35.2855305605, 22.2831386212, 27.0327948160)
Atom 467 = (33.2707803015, 19.2999982797, 30.1647132845)
Atom 468 = (31.0985780731, 26.2191732920, 42.9395444204)
Atom 469 = (30.0216232327, 24.5462177723, 44.6630879048)
Atom 470 = (32.9867922800, 25.3854072889, 41.3167044339)
Atom 471 = (30.5263690440, 28.1321429094, 42.7787098416)
Atom 472 = (28.5116187850, 25.1489836706, 45.9106283101)
Atom 473 = (33.8261329747, 26.6595172416, 39.9867908728)
Atom 474 = (30.8103570655, 22.0467150029, 44.7036225272)
Atom 475 = (33.7755261128, 22.8859045195, 41.3572390563)
Atom 476 = (32.6985712724, 21.2129489998, 43.0807825407)
Atom 477 = (29.9710163707, 20.7726239474, 46.0335360883)
Atom 478 = (35.2855305605, 22.2831386212, 40.1096986510)
Atom 479 = (33.2707803015, 19.2999982797, 43.2416171195)
Atom 480 = (31.0985780731, 44.2660564747, 3.7088329153)
Atom 481 = (30.0216232327, 42.5931009551, 5.4323763996)
Atom 482 = (32.9867922800, 43.4322904717, 2.0859929288)
Atom 483 = (30.5263690440, 46.1790260921, 3.5479983365)
Atom 484 = (28.5116187850, 43.1958668534, 6.6799168050)
Atom 485 = (33.8261329747, 44.7064004244, 0.7560793677)
Atom 486 = (30.8103570655, 40.0935981856, 5.4729110221)
Atom 487 = (33.7755261128, 40.9327877022, 2.1265275512)
Atom 488 = (32.6985712724, 39.2598321826, 3.8500710356)
Atom 489 = (29.9710163707, 38.8195071302, 6.8028245832)
Atom 490 = (35.2855305605, 40.3300218039, 0.8789871459)
Atom 491 = (33.2707803015, 37.3468814625, 4.0109056144)
Atom 492 = (31.0985780731, 44.2660564747, 16.7857367503)
Atom 493 = (30.0216232327, 42.5931009551, 18.5092802347)
Atom 494 = (32.9867922800, 43.4322904717, 15.1628967638)
Atom 495 = (30.5263690440, 46.1790260921, 16.6249021715)
Atom 496 = (28.5116187850, 43.1958668534, 19.7568206400)
Atom 497 = (33.8261329747, 44.7064004244, 13.8329832027)
Atom 498 = (30.8103570655, 40.0935981856, 18.5498148571)
Atom 499 = (33.7755261128, 40.9327877022, 15.2034313863)
Atom 500 = (32.6985712724, 39.2598321826, 16.9269748706)
Atom 501 = (29.9710163707, 38.8195071302, 19.8797284182)
Atom 502 = (35.2855305605, 40.3300218039, 13.9558909810)
Atom 503 = (33.2707803015, 37.3468814625, 17.0878094495)
Atom 504 = (31.0985780731, 44.2660564747, 29.8626405854)
Atom 505 = (30.0216232327, 42.5931009551, 31.5861840697)
Atom 506 = (32.9867922800, 43.4322904717, 28.2398005989)
Atom 507 = (30.5263690440, 46.1790260921, 29.7018060065)
Atom 508 = (28.5116187850, 43.1958668534, 32.8337244750)
Atom 509 = (33.8261329747, 44.7064004244, 26.9098870378)
Atom 510 = (30.8103570655, 40.0935981856, 31.6267186922)
Atom 511 = (33.7755261128, 40.9327877022, 28.2803352213)
Atom 512 = (32.6985712724, 39.2598321826, 30.0038787057)
Atom 513 = (29.9710163707, 38.8195071302, 32.9566322533)
Atom 514 = (35.2855305605, 40.3300218039, 27.0327948160)
Atom 515 = (33.2707803015, 37.3468814625, 30.1647132845)
Atom 516 = (31.0985780731, 44.2660564747, 42.9395444204)
Atom 517 = (30.0216232327, 42.5931009551, 44.6630879048)
Atom 518 = (32.9867922800, 43.4322904717, 41.3167044339)
Atom 519 = (30.5263690440, 46.1790260921, 42.7787098416)
Atom 520 = (28.5116187850, 43.1958668534, 45.9106283101)
Atom 521 = (33.8261329747, 44.7064004244, 39.9867908728)
Atom 522 = (30.8103570655, 40.0935981856, 44.7036225272)
Atom 523 = (33.7755261128, 40.9327877022, 41.3572390563)
Atom 524 = (32.6985712724, 39.2598321826, 43.0807825407)
Atom 525 = (29.9710163707, 38.8195071302, 46.0335360883)
Atom 526 = (35.2855305605, 40.3300218039, 40.1096986510)
Atom 527 = (33.2707803015, 37.3468814625, 43.2416171195)
Atom 528 = (31.0985780731, 62.3129396575, 3.7088329153)
Atom 529 = (30.0216232327, 60.6399841378, 5.4323763996)
Atom 530 = (32.9867922800, 61.4791736544, 2.0859929288)
Atom 531 = (30.5263690440, 64.2259092748, 3.5479983365)
Atom 532 = (28.5116187850, 61.2427500361, 6.6799168050)
Atom 533 = (33.8261329747, 62.7532836071, 0.7560793677)
Atom 534 = (30.8103570655, 58.1404813684, 5.4729110221)
Atom 535 = (33.7755261128, 58.9796708850, 2.1265275512)
Atom 536 = (32.6985712724, 57.3067153653, 3.8500710356)
Atom 537 = (29.9710163707, 56.8663903129, 6.8028245832)
Atom 538 = (35.2855305605, 58.3769049867, 0.8789871459)
Atom 539 = (33.2707803015, 55.3937646452, 4.0109056144)
Atom 540 = (31.0985780731, 62.3129396575, 16.7857367503)
Atom 541 = (30.0216232327, 60.6399841378, 18.5092802347)
Atom 542 = (32.9867922800, 61.4791736544, 15.1628967638)
Atom 543 = (30.5263690440, 64.2259092748, 16.6249021715)
Atom 544 = (28.5116187850, 61.2427500361, 19.7568206400)
Atom 545 = (33.8261329747, 62.7532836071, 13.8329832027)
Atom 546 = (30.8103570655, 58.1404813684, 18.5498148571)
Atom 547 = (33.7755261128, 58.9796708850, 15.2034313863)
Atom 548 = (32.6985712724, 57.3067153653, 16.9269748706)
Atom 549 = (29.9710163707, 56.8663903129, 19.8797284182)
Atom 550 = (35.2855305605, 58.3769049867, 13.9558909810)
Atom 551 = (33.2707803015, 55.3937646452, 17.0878094495)
Atom 552 = (31.0985780731, 62.3129396575, 29.8626405854)
Atom 553 = (30.0216232327, 60.6399841378, 31.5861840697)
Atom 554 = (32.9867922800, 61.4791736544, 28.2398005989)
Atom 555 = (30.5263690440, 64.2259092748, 29.7018060065)
Atom 556 = (28.5116187850, 61.2427500361, 32.8337244750)
Atom 557 = (33.8261329747, 62.7532836071, 26.9098870378)
Atom 558 = (30.8103570655, 58.1404813684, 31.6267186922)
Atom 559 = (33.7755261128, 58.9796708850, 28.2803352213)
Atom 560 = (32.6985712724, 57.3067153653, 30.0038787057)
Atom 561 = (29.9710163707, 56.8663903129, 32.9566322533)
Atom 562 = (35.2855305605, 58.3769049867, 27.0327948160)
Atom 563 = (33.2707803015, 55.3937646452, 30.1647132845)
Atom 564 = (31.0985780731, 62.3129396575, 42.9395444204)
Atom 565 = (30.0216232327, 60.6399841378, 44.6630879048)
Atom 566 = (32.9867922800, 61.4791736544, 41.3167044339)
Atom 567 = (30.5263690440, 64.2259092748, 42.7787098416)
Atom 568 = (28.5116187850, 61.2427500361, 45.9106283101)
Atom 569 = (33.8261329747, 62.7532836071, 39.9867908728)
Atom 570 = (30.8103570655, 58.1404813684, 44.7036225272)
Atom 571 = (33.7755261128, 58.9796708850, 41.3572390563)
Atom 572 = (32.6985712724, 57.3067153653, 43.0807825407)
Atom 573 = (29.9710163707, 56.8663903129, 46.0335360883)
Atom 574 = (35.2855305605, 58.3769049867, 40.1096986510)
Atom 575 = (33.2707803015, 55.3937646452, 43.2416171195)
Atom 576 = (45.1581394218, 8.1722901092, 3.7088329153)
Atom 577 = (44.0811845814, 6.4993345896, 5.4323763996)
Atom 578 = (47.0463536287, 7.3385241062, 2.0859929288)
Atom 579 = (44.5859303927, 10.0852597266, 3.5479983365)
Atom 580 = (42.5711801336, 7.1021004879, 6.6799168050)
Atom 581 = (47.8856943234, 8.6126340589, 0.7560793677)
Atom 582 = (44.8699184141, 3.9998318201, 5.4729110221)
Atom 583 = (47.8350874614, 4.8390213368, 2.1265275512)
Atom 584 = (46.7581326210, 3.1660658171, 3.8500710356)
Atom 585 = (44.0305777194, 2.7257407647, 6.8028245832)
Atom 586 = (49.3450919092, 4.2362554385, 0.8789871459)
Atom 587 = (47.3303416501, 1.2531150970, 4.0109056144)
Atom 588 = (45.1581394218, 8.1722901092, 16.7857367503)
Atom 589 = (44.0811845814, 6.4993345896, 18.5092802347)
Atom 590 = (47.0463536287, 7.3385241062, 15.1628967638)
Atom 591 = (44.5859303927, 10.0852597266, 16.6249021715)
Atom 592 = (42.5711801336, 7.1021004879, 19.7568206400)
Atom 593 = (47.8856943234, 8.6126340589, 13.8329832027)
Atom 594 = (44.8699184141, 3.9998318201, 18.5498148571)
Atom 595 = (47.8350874614, 4.8390213368, 15.2034313863)
Atom 596 = (46.7581326210, 3.1660658171, 16.9269748706)
Atom 597 = (44.0305777194, 2.7257407647, 19.8797284182)
Atom 598 = (49.3450919092, 4.2362554385, 13.9558909810)
Atom 599 = (47.3303416501, 1.2531150970, 17.0878094495)
Atom 600 = (45.1581394218, 8.1722901092, 29.8626405854)
Atom 601 = (44.0811845814, 6.4993345896, 31.5861840697)
Atom 602 = (47.0463536287, 7.3385241062, 28.2398005989)
Atom 603 = (44.5859303927, 10.0852597266, 29.7018060065)
Atom 604 = (42.5711801336, 7.1021004879, 32.8337244750)
Atom 605 = (47.8856943234, 8.6126340589, 26.9098870378)
Atom 606 = (44.8699184141, 3.9998318201, 31.6267186922)
Atom 607 = (47.8350874614, 4.8390213368, 28.2803352213)
Atom 608 = (46.7581326210, 3.1660658171, 30.0038787057)
Atom 609 = (44.0305777194, 2.7257407647, 32.9566322533)
Atom 610 = (49.3450919092, 4.2362554385, 27.0327948160)
Atom 611 = (47.3303416501, 1.2531150970, 30.1647132845)
Atom 612 = (45.1581394218, 8.1722901092, 42.9395444204)
Atom 613 = (44.0811845814, 6.4993345896, 44.6630879048)
Atom 614 = (47.0463536287, 7.3385241062, 41.3167044339)
Atom 615 = (44.5859303927, 10.0852597266, 42.7787098416)
Atom 616 = (42.5711801336, 7.1021004879, 45.9106283101)
Atom 617 = (47.8856943234, 8.6126340589, 39.9867908728)
Atom 618 = (44.8699184141, 3.9998318201, 44.7036225272)
Atom 619 = (47.8350874614, 4.8390213368, 41.3572390563)
Atom 620 = (46.7581326210, 3.1660658171, 43.0807825407)
Atom 621 = (44.0305777194, 2.7257407647, 46.0335360883)
Atom 622 = (49.3450919092, 4.2362554385, 40.1096986510)
Atom 623 = (47.3303416501, 1.2531150970, 43.2416171195)
Atom 624 = (45.1581394218, 26.2191732920, 3.7088329153)
Atom 625 = (44.0811845814, 24.5462177723, 5.4323763996)
Atom 626 = (47.0463536287, 25.3854072889, 2.0859929288)
Atom 627 = (44.5859303927, 28.1321429094, 3.5479983365)
Atom 628 = (42.5711801336, 25.1489836706, 6.6799168050)
Atom 629 = (47.8856943234, 26.6595172416, 0.7560793677)
Atom 630 = (44.8699184141, 22.0467150029, 5.4729110221)
Atom 631 = (47.8350874614, 22.8859045195, 2.1265275512)
Atom 632 = (46.7581326210, 21.2129489998, 3.8500710356)
Atom 633 = (44.0305777194, 20.7726239474, 6.8028245832)
Atom 634 = (49.3450919092, 22.2831386212, 0.8789871459)
Atom 635 = (47.3303416501, 19.2999982797, 4.0109056144)
Atom 636 = (45.1581394218, 26.2191732920, 16.7857367503)
Atom 637 = (44.0811845814, 24.5462177723, 18.5092802347)
Atom 638 = (47.0463536287, 25.3854072889, 15.1628967638)
Atom 639 = (44.5859303927, 28.1321429094, 16.6249021715)
Atom 640 = (42.5711801336, 25.1489836706, 19.7568206400)
Atom 641 = (47.8856943234, 26.6595172416, 13.8329832027)
Atom 642 = (44.8699184141, 22.0467150029, 18.5498148571)
Atom 643 = (47.8350874614, 22.8859045195, 15.2034313863)
Atom 644 = (46.7581326210, 21.2129489998, 16.9269748706)
Atom 645 = (44.0305777194, 20.7726239474, 19.8797284182)
Atom 646 = (49.3450919092, 22.2831386212, 13.9558909810)
Atom 647 = (47.3303416501, 19.2999982797, 17.0878094495)
Atom 648 = (45.1581394218, 26.2191732920, 29.8626405854)
Atom 649 = (44.0811845814, 24.5462177723, 31.5861840697)
Atom 650 = (47.0463536287, 25.3854072889, 28.2398005989)
Atom 651 = (44.5859303927, 28.1321429094, 29.7018060065)
Atom 652 = (42.5711801336, 25.1489836706, 32.8337244750)
Atom 653 = (47.8856943234, 26.6595172416, 26.9098870378)
Atom 654 = (44.8699184141, 22.0467150029, 31.6267186922)
Atom 655 = (47.8350874614, 22.8859045195, 28.2803352213)
Atom 656 = (46.7581326210, 21.2129489998, 30.0038787057)
Atom 657 = (44.0305777194, 20.7726239474, 32.9566322533)
Atom 658 = (49.3450919092, 22.2831386212, 27.0327948160)
Atom 659 = (47.3303416501, 19.2999982797, 30.1647132845)
Atom 660 = (45.1581394218, 26.2191732920, 42.9395444204)
Atom 661 = (44.0811845814, 24.5462177723, 44.6630879048)
Atom 662 = (47.0463536287, 25.3854072889, 41.3167044339)
Atom 663 = (44.5859303927, 28.1321429094, 42.7787098416)
Atom 664 = (42.5711801336, 25.1489836706, 45.9106283101)
Atom 665 = (47.8856943234, 26.6595172416, 39.9867908728)
Atom 666 = (44.8699184141, 22.0467150029, 44.7036225272)
Atom 667 = (47.8350874614, 22.8859045195, 41.3572390563)
Atom 668 = (46.7581326210, 21.2129489998, 43.0807825407)
Atom 669 = (44.0305777194, 20.7726239474, 46.0335360883)
Atom 670 = (49.3450919092, 22.2831386212, 40.1096986510)
Atom 671 = (47.3303416501, 19.2999982797, 43.2416171195)
Atom 672 = (45.1581394218, 44.2660564747, 3.7088329153)
Atom 673 = (44.0811845814, 42.5931009551, 5.4323763996)
Atom 674 = (47.0463536287, 43.4322904717, 2.0859929288)
Atom 675 = (44.5859303927, 46.1790260921, 3.5479983365)
Atom 676 = (42.5711801336, 43.1958668534, 6.6799168050)
Atom 677 = (47.8856943234, 44.7064004244, 0.7560793677)
Atom 678 = (44.8699184141, 40.0935981856, 5.4729110221)
Atom 679 = (47.8350874614, 40.9327877022, 2.1265275512)
Atom 680 = (46.7581326210, 39.2598321826, 3.8500710356)
Atom 681 = (44.0305777194, 38.8195071302, 6.8028245832)
Atom 682 = (49.3450919092, 40.3300218039, 0.8789871459)
Atom 683 = (47.3303416501, 37.3468814625, 4.0109056144)
Atom 684 = (45.1581394218, 44.2660564747, 16.7857367503)
Atom 685 = (44.0811845814, 42.5931009551, 18.5092802347)
Atom 686 = (47.0463536287, 43.4322904717, 15.1628967638)
Atom 687 = (44.5859303927, 46.1790260921, 16.6249021715)
Atom 688 = (42.5711801336, 43.1958668534, 19.7568206400)
Atom 689 = (47.8856943234, 44.7064004244, 13.8329832027)
Atom 690 = (44.8699184141, 40.0935981856, 18.5498148571)
Atom 691 = (47.8350874614, 40.9327877022, 15.2034313863)
Atom 692 = (46.7581326210, 39.2598321826, 16.9269748706)
Atom 693 = (44.0305777194, 38.8195071302, 19.8797284182)
Atom 694 = (49.3450919092, 40.3300218039, 13.9558909810)
Atom 695 = (47.3303416501, 37.3468814625, 17.0878094495)
Atom 696 = (45.1581394218, 44.2660564747, 29.8626405854)
Atom 697 = (44.0811845814, 42.5931009551, 31.5861840697)
Atom 698 = (47.0463536287, 43.4322904717, 28.2398005989)
Atom 699 = (44.5859303927, 46.1790260921, 29.7018060065)
Atom 700 = (42.5711801336, 43.1958668534, 32.8337244750)
Atom 701 = (47.8856943234, 44.7064004244, 26.9098870378)
Atom 702 = (44.8699184141, 40.0935981856, 31.6267186922)
Atom 703 = (47.8350874614, 40.9327877022, 28.2803352213)
Atom 704 = (46.7581326210, 39.2598321826, 30.0038787057)
Atom 705 = (44.0305777194, 38.8195071302, 32.9566322533)
Atom 706 = (49.3450919092, 40.3300218039, 27.0327948160)
Atom 707 = (47.3303416501, 37.3468814625, 30.1647132845)
Atom 708 = (45.1581394218, 44.2660564747, 42.9395444204)
Atom 709 = (44.0811845814, 42.5931009551, 44.6630879048)
Atom 710 = (47.0463536287, 43.4322904717, 41.3167044339)
Atom 711 = (44.5859303927, 46.1790260921, 42.7787098416)
Atom 712 = (42.5711801336, 43.1958668534, 45.9106283101)
Atom 713 = (47.8856943234, 44.7064004244, 39.9867908728)
Atom 714 = (44.8699184141, 40.0935981856, 44.7036225272)
Atom 715 = (47.8350874614, 40.9327877022, 41.3572390563)
Atom 716 = (46.7581326210, 39.2598321826, 43.0807825407)
Atom 717 = (44.0305777194, 38.8195071302, 46.0335360883)
Atom 718 = (49.3450919092, 40.3300218039, 40.1096986510)
Atom 719 = (47.3303416501, 37.3468814625, 43.2416171195)
Atom 720 = (45.1581394218, 62.3129396575, 3.7088329153)
Atom 721 = (44.0811845814, 60.6399841378, 5.4323763996)
Atom 722 = (47.0463536287, 61.4791736544, 2.0859929288)
Atom 723 = (44.5859303927, 64.2259092748, 3.5479983365)
Atom 724 = (42.5711801336, 61.2427500361, 6.6799168050)
Atom 725 = (47.8856943234, 62.7532836071, 0.7560793677)
Atom 726 = (44.8699184141, 58.1404813684, 5.4729110221)
Atom 727 = (47.8350874614, 58.9796708850, 2.1265275512)
Atom 728 = (46.7581326210, 57.3067153653, 3.8500710356)
Atom 729 = (44.0305777194, 56.8663903129, 6.8028245832)
Atom 730 = (49.3450919092, 58.3769049867, 0.8789871459)
Atom 731 = (47.3303416501, 55.3937646452, 4.0109056144)
Atom 732 = (45.1581394218, 62.3129396575, 16.7857367503)
Atom 733 = (44.0811845814, 60.6399841378, 18.5092802347)
Atom 734 = (47.0463536287, 61.4791736544, 15.1628967638)
Atom 735 = (44.5859303927, 64.2259092748, 16.6249021715)
Atom 736 = (42.5711801336, 61.2427500361, 19.7568206400)
Atom 737 = (47.8856943234, 62.7532836071, 13.8329832027)
Atom 738 = (44.8699184141, 58.1404813684, 18.5498148571)
Atom 739 = (47.8350874614, 58.9796708850, 15.2034313863)
Atom 740 = (46.7581326210, 57.3067153653, 16.9269748706)
Atom 741 = (44.0305777194, 56.8663903129, 19.8797284182)
Atom 742 = (49.3450919092, 58.3769049867, 13.9558909810)
Atom 743 = (47.3303416501, 55.3937646452, 17.0878094495)
Atom 744 = (45.1581394218, 62.3129396575, 29.8626405854)
Atom 745 = (44.0811845814, 60.6399841378, 31.5861840697)
Atom 746 = (47.0463536287, 61.4791736544, 28.2398005989)
Atom 747 = (44.5859303927, 64.2259092748, 29.7018060065)
Atom 748 = (42.5711801336, 61.2427500361, 32.8337244750)
Atom 749 = (47.8856943234, 62.7532836071, 26.9098870378)
Atom 750 = (44.8699184141, 58.1404813684, 31.6267186922)
Atom 751 = (47.8350874614, 58.9796708850, 28.2803352213)
Atom 752 = (46.7581326210, 57.3067153653, 30.0038787057)
Atom 753 = (44.0305777194, 56.8663903129, 32.9566322533)
Atom 754 = (49.3450919092, 58.3769049867, 27.0327948160)
Atom 755 = (47.3303416501, 55.3937646452, 30.1647132845)
Atom 756 = (45.1581394218, 62.3129396575, 42.9395444204)
Atom 757 = (44.0811845814, 60.6399841378, 44.6630879048)
Atom 758 = (47.0463536287, 61.4791736544, 41.3167044339)
Atom 759 = (44.5859303927, 64.2259092748, 42.7787098416)
Atom 760 = (42.5711801336, 61.2427500361, 45.9106283101)
Atom 761 = (47.8856943234, 62.7532836071, 39.9867908728)
Atom 762 = (44.8699184141, 58.1404813684, 44.7036225272)
Atom 763 = (47.8350874614, 58.9796708850, 41.3572390563)
Atom 764 = (46.7581326210, 57.3067153653, 43.0807825407)
Atom 765 = (44.0305777194, 56.8663903129, 46.0335360883)
Atom 766 = (49.3450919092, 58.3769049867, 40.1096986510)
Atom 767 = (47.3303416501, 55.3937646452, 43.2416171195)

Default periodic omega parameter = 0.0436069095

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     768
Total charge:    0
Total electrons: 2688 (1344-alpha, 1344-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  7680
Total AO shells: 3456 (1920 S-shells; 1152 P-shells; 384 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 3174.223866465480 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 211872.33660, which suppose to be the same as real space unit cell volume 212353.23542, the difference indicates how bad your result is.
| time to set the grid = 178.49 s
DFT grid points: 4687473 (6103 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     3.9376425875  -14902.9255888885  2687.6395966801  -2168.1911089554  63.35 0.00 4.51 12.20  -14902.9255888885    80.27  
|    2     0.1786612124     +80.0208670381  2688.0007974208  -2238.9763423755  369.28 0.00 8.90 17.03  -14822.9047218504   395.54  
|    3     0.2001977157      +5.7157283479  2688.0017693599  -2166.0527786677  353.93 0.00 8.92 17.27  -14817.1889935025   380.55  
|    4     0.0134346381     -16.5593775406  2688.0012959524  -2202.3874250541  342.51 0.00 8.96 17.10  -14833.7483710431   369.09  
|    5     0.0019250725      -0.0628210316  2688.0012498714  -2203.3327673942  285.99 0.00 9.13 17.13  -14833.8111920747   312.88  
|    6     0.0019369819      -0.0007292529  2688.0012649217  -2203.2496749704  245.27 0.00 9.19 17.08  -14833.8119213276   272.26  
|    7     0.0002070006      -0.0009347654  2688.0012627071  -2203.2543690483  227.05 0.00 9.32 17.13  -14833.8128560930   254.32  
|    8     0.0000092089      -0.0000161856  2688.0012626593  -2203.2673566614  202.13 0.00 9.43 17.15  -14833.8128722787   229.70  
|    9     0.0000132854      -0.0000062857  2688.0012626412  -2203.2688331477  374.32 0.00 10.72 17.16  -14833.8128785644   403.28  
|   10     0.0000016245      +0.0000000442  2688.0012626380  -2203.2688627881  178.99 0.00 9.56 17.19  -14833.8128785202   206.91  
|   11     0.0000008389      +0.0000000622  2688.0012626437  -2203.2688195932  174.24 0.00 14.15 17.07  -14833.8128784580   201.08  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -14833.8128784580 a.u.
HOMO-LUMO GAP: 5.193 eV
CENTER OF MASS: {13.160000, 17.325000, 12.380000} ANGS
DIPOLE MOMENT: {0.000364, -0.002130, 0.000630} (|D| = 0.002250) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 3374.84 sec 

| Job finished: Sun Sep 29 03:28:46 2024



==> anc/files/timings/comparison_to_molecular/benzene/5x_supercell/geometry.xyz <==
1500
3D 37.200000 47.750000 34.600000 90.000000 90.000000 90.000000
C 1.576660 4.324590 1.962630
C 1.006760 3.439300 2.874690
C 2.575860 3.883380 1.103860
H 1.273860 5.336890 1.877520
H 0.207700 3.758270 3.534860
H 3.020020 4.557610 0.400100
C 1.424140 2.116620 2.896140
C 2.993240 2.560700 1.125310
C 2.423340 1.675410 2.037370
H 0.979980 1.442400 3.599900
H 3.792300 2.241730 0.465140
H 2.726140 0.663120 2.122480
C 1.576660 4.324590 8.882630
C 1.006760 3.439300 9.794690
C 2.575860 3.883380 8.023860
H 1.273860 5.336890 8.797520
H 0.207700 3.758270 10.454860
H 3.020020 4.557610 7.320100
C 1.424140 2.116620 9.816140
C 2.993240 2.560700 8.045310
C 2.423340 1.675410 8.957370
H 0.979980 1.442400 10.519900
H 3.792300 2.241730 7.385140
H 2.726140 0.663120 9.042480
C 1.576660 4.324590 15.802630
C 1.006760 3.439300 16.714690
C 2.575860 3.883380 14.943860
H 1.273860 5.336890 15.717520
H 0.207700 3.758270 17.374860
H 3.020020 4.557610 14.240100
C 1.424140 2.116620 16.736140
C 2.993240 2.560700 14.965310
C 2.423340 1.675410 15.877370
H 0.979980 1.442400 17.439900
H 3.792300 2.241730 14.305140
H 2.726140 0.663120 15.962480
C 1.576660 4.324590 22.722630
C 1.006760 3.439300 23.634690
C 2.575860 3.883380 21.863860
H 1.273860 5.336890 22.637520
H 0.207700 3.758270 24.294860
H 3.020020 4.557610 21.160100
C 1.424140 2.116620 23.656140
C 2.993240 2.560700 21.885310
C 2.423340 1.675410 22.797370
H 0.979980 1.442400 24.359900
H 3.792300 2.241730 21.225140
H 2.726140 0.663120 22.882480
C 1.576660 4.324590 29.642630
C 1.006760 3.439300 30.554690
C 2.575860 3.883380 28.783860
H 1.273860 5.336890 29.557520
H 0.207700 3.758270 31.214860
H 3.020020 4.557610 28.080100
C 1.424140 2.116620 30.576140
C 2.993240 2.560700 28.805310
C 2.423340 1.675410 29.717370
H 0.979980 1.442400 31.279900
H 3.792300 2.241730 28.145140
H 2.726140 0.663120 29.802480
C 1.576660 13.874590 1.962630
C 1.006760 12.989300 2.874690
C 2.575860 13.433380 1.103860
H 1.273860 14.886890 1.877520
H 0.207700 13.308270 3.534860
H 3.020020 14.107610 0.400100
C 1.424140 11.666620 2.896140
C 2.993240 12.110700 1.125310
C 2.423340 11.225410 2.037370
H 0.979980 10.992400 3.599900
H 3.792300 11.791730 0.465140
H 2.726140 10.213120 2.122480
C 1.576660 13.874590 8.882630
C 1.006760 12.989300 9.794690
C 2.575860 13.433380 8.023860
H 1.273860 14.886890 8.797520
H 0.207700 13.308270 10.454860
H 3.020020 14.107610 7.320100
C 1.424140 11.666620 9.816140
C 2.993240 12.110700 8.045310
C 2.423340 11.225410 8.957370
H 0.979980 10.992400 10.519900
H 3.792300 11.791730 7.385140
H 2.726140 10.213120 9.042480
C 1.576660 13.874590 15.802630
C 1.006760 12.989300 16.714690
C 2.575860 13.433380 14.943860
H 1.273860 14.886890 15.717520
H 0.207700 13.308270 17.374860
H 3.020020 14.107610 14.240100
C 1.424140 11.666620 16.736140
C 2.993240 12.110700 14.965310
C 2.423340 11.225410 15.877370
H 0.979980 10.992400 17.439900
H 3.792300 11.791730 14.305140
H 2.726140 10.213120 15.962480
C 1.576660 13.874590 22.722630
C 1.006760 12.989300 23.634690
C 2.575860 13.433380 21.863860
H 1.273860 14.886890 22.637520
H 0.207700 13.308270 24.294860
H 3.020020 14.107610 21.160100
C 1.424140 11.666620 23.656140
C 2.993240 12.110700 21.885310
C 2.423340 11.225410 22.797370
H 0.979980 10.992400 24.359900
H 3.792300 11.791730 21.225140
H 2.726140 10.213120 22.882480
C 1.576660 13.874590 29.642630
C 1.006760 12.989300 30.554690
C 2.575860 13.433380 28.783860
H 1.273860 14.886890 29.557520
H 0.207700 13.308270 31.214860
H 3.020020 14.107610 28.080100
C 1.424140 11.666620 30.576140
C 2.993240 12.110700 28.805310
C 2.423340 11.225410 29.717370
H 0.979980 10.992400 31.279900
H 3.792300 11.791730 28.145140
H 2.726140 10.213120 29.802480
C 1.576660 23.424590 1.962630
C 1.006760 22.539300 2.874690
C 2.575860 22.983380 1.103860
H 1.273860 24.436890 1.877520
H 0.207700 22.858270 3.534860
H 3.020020 23.657610 0.400100
C 1.424140 21.216620 2.896140
C 2.993240 21.660700 1.125310
C 2.423340 20.775410 2.037370
H 0.979980 20.542400 3.599900
H 3.792300 21.341730 0.465140
H 2.726140 19.763120 2.122480
C 1.576660 23.424590 8.882630
C 1.006760 22.539300 9.794690
C 2.575860 22.983380 8.023860
H 1.273860 24.436890 8.797520
H 0.207700 22.858270 10.454860
H 3.020020 23.657610 7.320100
C 1.424140 21.216620 9.816140
C 2.993240 21.660700 8.045310
C 2.423340 20.775410 8.957370
H 0.979980 20.542400 10.519900
H 3.792300 21.341730 7.385140
H 2.726140 19.763120 9.042480
C 1.576660 23.424590 15.802630
C 1.006760 22.539300 16.714690
C 2.575860 22.983380 14.943860
H 1.273860 24.436890 15.717520
H 0.207700 22.858270 17.374860
H 3.020020 23.657610 14.240100
C 1.424140 21.216620 16.736140
C 2.993240 21.660700 14.965310
C 2.423340 20.775410 15.877370
H 0.979980 20.542400 17.439900
H 3.792300 21.341730 14.305140
H 2.726140 19.763120 15.962480
C 1.576660 23.424590 22.722630
C 1.006760 22.539300 23.634690
C 2.575860 22.983380 21.863860
H 1.273860 24.436890 22.637520
H 0.207700 22.858270 24.294860
H 3.020020 23.657610 21.160100
C 1.424140 21.216620 23.656140
C 2.993240 21.660700 21.885310
C 2.423340 20.775410 22.797370
H 0.979980 20.542400 24.359900
H 3.792300 21.341730 21.225140
H 2.726140 19.763120 22.882480
C 1.576660 23.424590 29.642630
C 1.006760 22.539300 30.554690
C 2.575860 22.983380 28.783860
H 1.273860 24.436890 29.557520
H 0.207700 22.858270 31.214860
H 3.020020 23.657610 28.080100
C 1.424140 21.216620 30.576140
C 2.993240 21.660700 28.805310
C 2.423340 20.775410 29.717370
H 0.979980 20.542400 31.279900
H 3.792300 21.341730 28.145140
H 2.726140 19.763120 29.802480
C 1.576660 32.974590 1.962630
C 1.006760 32.089300 2.874690
C 2.575860 32.533380 1.103860
H 1.273860 33.986890 1.877520
H 0.207700 32.408270 3.534860
H 3.020020 33.207610 0.400100
C 1.424140 30.766620 2.896140
C 2.993240 31.210700 1.125310
C 2.423340 30.325410 2.037370
H 0.979980 30.092400 3.599900
H 3.792300 30.891730 0.465140
H 2.726140 29.313120 2.122480
C 1.576660 32.974590 8.882630
C 1.006760 32.089300 9.794690
C 2.575860 32.533380 8.023860
H 1.273860 33.986890 8.797520
H 0.207700 32.408270 10.454860
H 3.020020 33.207610 7.320100
C 1.424140 30.766620 9.816140
C 2.993240 31.210700 8.045310
C 2.423340 30.325410 8.957370
H 0.979980 30.092400 10.519900
H 3.792300 30.891730 7.385140
H 2.726140 29.313120 9.042480
C 1.576660 32.974590 15.802630
C 1.006760 32.089300 16.714690
C 2.575860 32.533380 14.943860
H 1.273860 33.986890 15.717520
H 0.207700 32.408270 17.374860
H 3.020020 33.207610 14.240100
C 1.424140 30.766620 16.736140
C 2.993240 31.210700 14.965310
C 2.423340 30.325410 15.877370
H 0.979980 30.092400 17.439900
H 3.792300 30.891730 14.305140
H 2.726140 29.313120 15.962480
C 1.576660 32.974590 22.722630
C 1.006760 32.089300 23.634690
C 2.575860 32.533380 21.863860
H 1.273860 33.986890 22.637520
H 0.207700 32.408270 24.294860
H 3.020020 33.207610 21.160100
C 1.424140 30.766620 23.656140
C 2.993240 31.210700 21.885310
C 2.423340 30.325410 22.797370
H 0.979980 30.092400 24.359900
H 3.792300 30.891730 21.225140
H 2.726140 29.313120 22.882480
C 1.576660 32.974590 29.642630
C 1.006760 32.089300 30.554690
C 2.575860 32.533380 28.783860
H 1.273860 33.986890 29.557520
H 0.207700 32.408270 31.214860
H 3.020020 33.207610 28.080100
C 1.424140 30.766620 30.576140
C 2.993240 31.210700 28.805310
C 2.423340 30.325410 29.717370
H 0.979980 30.092400 31.279900
H 3.792300 30.891730 28.145140
H 2.726140 29.313120 29.802480
C 1.576660 42.524590 1.962630
C 1.006760 41.639300 2.874690
C 2.575860 42.083380 1.103860
H 1.273860 43.536890 1.877520
H 0.207700 41.958270 3.534860
H 3.020020 42.757610 0.400100
C 1.424140 40.316620 2.896140
C 2.993240 40.760700 1.125310
C 2.423340 39.875410 2.037370
H 0.979980 39.642400 3.599900
H 3.792300 40.441730 0.465140
H 2.726140 38.863120 2.122480
C 1.576660 42.524590 8.882630
C 1.006760 41.639300 9.794690
C 2.575860 42.083380 8.023860
H 1.273860 43.536890 8.797520
H 0.207700 41.958270 10.454860
H 3.020020 42.757610 7.320100
C 1.424140 40.316620 9.816140
C 2.993240 40.760700 8.045310
C 2.423340 39.875410 8.957370
H 0.979980 39.642400 10.519900
H 3.792300 40.441730 7.385140
H 2.726140 38.863120 9.042480
C 1.576660 42.524590 15.802630
C 1.006760 41.639300 16.714690
C 2.575860 42.083380 14.943860
H 1.273860 43.536890 15.717520
H 0.207700 41.958270 17.374860
H 3.020020 42.757610 14.240100
C 1.424140 40.316620 16.736140
C 2.993240 40.760700 14.965310
C 2.423340 39.875410 15.877370
H 0.979980 39.642400 17.439900
H 3.792300 40.441730 14.305140
H 2.726140 38.863120 15.962480
C 1.576660 42.524590 22.722630
C 1.006760 41.639300 23.634690
C 2.575860 42.083380 21.863860
H 1.273860 43.536890 22.637520
H 0.207700 41.958270 24.294860
H 3.020020 42.757610 21.160100
C 1.424140 40.316620 23.656140
C 2.993240 40.760700 21.885310
C 2.423340 39.875410 22.797370
H 0.979980 39.642400 24.359900
H 3.792300 40.441730 21.225140
H 2.726140 38.863120 22.882480
C 1.576660 42.524590 29.642630
C 1.006760 41.639300 30.554690
C 2.575860 42.083380 28.783860
H 1.273860 43.536890 29.557520
H 0.207700 41.958270 31.214860
H 3.020020 42.757610 28.080100
C 1.424140 40.316620 30.576140
C 2.993240 40.760700 28.805310
C 2.423340 39.875410 29.717370
H 0.979980 39.642400 31.279900
H 3.792300 40.441730 28.145140
H 2.726140 38.863120 29.802480
C 9.016660 4.324590 1.962630
C 8.446760 3.439300 2.874690
C 10.015860 3.883380 1.103860
H 8.713860 5.336890 1.877520
H 7.647700 3.758270 3.534860
H 10.460020 4.557610 0.400100
C 8.864140 2.116620 2.896140
C 10.433240 2.560700 1.125310
C 9.863340 1.675410 2.037370
H 8.419980 1.442400 3.599900
H 11.232300 2.241730 0.465140
H 10.166140 0.663120 2.122480
C 9.016660 4.324590 8.882630
C 8.446760 3.439300 9.794690
C 10.015860 3.883380 8.023860
H 8.713860 5.336890 8.797520
H 7.647700 3.758270 10.454860
H 10.460020 4.557610 7.320100
C 8.864140 2.116620 9.816140
C 10.433240 2.560700 8.045310
C 9.863340 1.675410 8.957370
H 8.419980 1.442400 10.519900
H 11.232300 2.241730 7.385140
H 10.166140 0.663120 9.042480
C 9.016660 4.324590 15.802630
C 8.446760 3.439300 16.714690
C 10.015860 3.883380 14.943860
H 8.713860 5.336890 15.717520
H 7.647700 3.758270 17.374860
H 10.460020 4.557610 14.240100
C 8.864140 2.116620 16.736140
C 10.433240 2.560700 14.965310
C 9.863340 1.675410 15.877370
H 8.419980 1.442400 17.439900
H 11.232300 2.241730 14.305140
H 10.166140 0.663120 15.962480
C 9.016660 4.324590 22.722630
C 8.446760 3.439300 23.634690
C 10.015860 3.883380 21.863860
H 8.713860 5.336890 22.637520
H 7.647700 3.758270 24.294860
H 10.460020 4.557610 21.160100
C 8.864140 2.116620 23.656140
C 10.433240 2.560700 21.885310
C 9.863340 1.675410 22.797370
H 8.419980 1.442400 24.359900
H 11.232300 2.241730 21.225140
H 10.166140 0.663120 22.882480
C 9.016660 4.324590 29.642630
C 8.446760 3.439300 30.554690
C 10.015860 3.883380 28.783860
H 8.713860 5.336890 29.557520
H 7.647700 3.758270 31.214860
H 10.460020 4.557610 28.080100
C 8.864140 2.116620 30.576140
C 10.433240 2.560700 28.805310
C 9.863340 1.675410 29.717370
H 8.419980 1.442400 31.279900
H 11.232300 2.241730 28.145140
H 10.166140 0.663120 29.802480
C 9.016660 13.874590 1.962630
C 8.446760 12.989300 2.874690
C 10.015860 13.433380 1.103860
H 8.713860 14.886890 1.877520
H 7.647700 13.308270 3.534860
H 10.460020 14.107610 0.400100
C 8.864140 11.666620 2.896140
C 10.433240 12.110700 1.125310
C 9.863340 11.225410 2.037370
H 8.419980 10.992400 3.599900
H 11.232300 11.791730 0.465140
H 10.166140 10.213120 2.122480
C 9.016660 13.874590 8.882630
C 8.446760 12.989300 9.794690
C 10.015860 13.433380 8.023860
H 8.713860 14.886890 8.797520
H 7.647700 13.308270 10.454860
H 10.460020 14.107610 7.320100
C 8.864140 11.666620 9.816140
C 10.433240 12.110700 8.045310
C 9.863340 11.225410 8.957370
H 8.419980 10.992400 10.519900
H 11.232300 11.791730 7.385140
H 10.166140 10.213120 9.042480
C 9.016660 13.874590 15.802630
C 8.446760 12.989300 16.714690
C 10.015860 13.433380 14.943860
H 8.713860 14.886890 15.717520
H 7.647700 13.308270 17.374860
H 10.460020 14.107610 14.240100
C 8.864140 11.666620 16.736140
C 10.433240 12.110700 14.965310
C 9.863340 11.225410 15.877370
H 8.419980 10.992400 17.439900
H 11.232300 11.791730 14.305140
H 10.166140 10.213120 15.962480
C 9.016660 13.874590 22.722630
C 8.446760 12.989300 23.634690
C 10.015860 13.433380 21.863860
H 8.713860 14.886890 22.637520
H 7.647700 13.308270 24.294860
H 10.460020 14.107610 21.160100
C 8.864140 11.666620 23.656140
C 10.433240 12.110700 21.885310
C 9.863340 11.225410 22.797370
H 8.419980 10.992400 24.359900
H 11.232300 11.791730 21.225140
H 10.166140 10.213120 22.882480
C 9.016660 13.874590 29.642630
C 8.446760 12.989300 30.554690
C 10.015860 13.433380 28.783860
H 8.713860 14.886890 29.557520
H 7.647700 13.308270 31.214860
H 10.460020 14.107610 28.080100
C 8.864140 11.666620 30.576140
C 10.433240 12.110700 28.805310
C 9.863340 11.225410 29.717370
H 8.419980 10.992400 31.279900
H 11.232300 11.791730 28.145140
H 10.166140 10.213120 29.802480
C 9.016660 23.424590 1.962630
C 8.446760 22.539300 2.874690
C 10.015860 22.983380 1.103860
H 8.713860 24.436890 1.877520
H 7.647700 22.858270 3.534860
H 10.460020 23.657610 0.400100
C 8.864140 21.216620 2.896140
C 10.433240 21.660700 1.125310
C 9.863340 20.775410 2.037370
H 8.419980 20.542400 3.599900
H 11.232300 21.341730 0.465140
H 10.166140 19.763120 2.122480
C 9.016660 23.424590 8.882630
C 8.446760 22.539300 9.794690
C 10.015860 22.983380 8.023860
H 8.713860 24.436890 8.797520
H 7.647700 22.858270 10.454860
H 10.460020 23.657610 7.320100
C 8.864140 21.216620 9.816140
C 10.433240 21.660700 8.045310
C 9.863340 20.775410 8.957370
H 8.419980 20.542400 10.519900
H 11.232300 21.341730 7.385140
H 10.166140 19.763120 9.042480
C 9.016660 23.424590 15.802630
C 8.446760 22.539300 16.714690
C 10.015860 22.983380 14.943860
H 8.713860 24.436890 15.717520
H 7.647700 22.858270 17.374860
H 10.460020 23.657610 14.240100
C 8.864140 21.216620 16.736140
C 10.433240 21.660700 14.965310
C 9.863340 20.775410 15.877370
H 8.419980 20.542400 17.439900
H 11.232300 21.341730 14.305140
H 10.166140 19.763120 15.962480
C 9.016660 23.424590 22.722630
C 8.446760 22.539300 23.634690
C 10.015860 22.983380 21.863860
H 8.713860 24.436890 22.637520
H 7.647700 22.858270 24.294860
H 10.460020 23.657610 21.160100
C 8.864140 21.216620 23.656140
C 10.433240 21.660700 21.885310
C 9.863340 20.775410 22.797370
H 8.419980 20.542400 24.359900
H 11.232300 21.341730 21.225140
H 10.166140 19.763120 22.882480
C 9.016660 23.424590 29.642630
C 8.446760 22.539300 30.554690
C 10.015860 22.983380 28.783860
H 8.713860 24.436890 29.557520
H 7.647700 22.858270 31.214860
H 10.460020 23.657610 28.080100
C 8.864140 21.216620 30.576140
C 10.433240 21.660700 28.805310
C 9.863340 20.775410 29.717370
H 8.419980 20.542400 31.279900
H 11.232300 21.341730 28.145140
H 10.166140 19.763120 29.802480
C 9.016660 32.974590 1.962630
C 8.446760 32.089300 2.874690
C 10.015860 32.533380 1.103860
H 8.713860 33.986890 1.877520
H 7.647700 32.408270 3.534860
H 10.460020 33.207610 0.400100
C 8.864140 30.766620 2.896140
C 10.433240 31.210700 1.125310
C 9.863340 30.325410 2.037370
H 8.419980 30.092400 3.599900
H 11.232300 30.891730 0.465140
H 10.166140 29.313120 2.122480
C 9.016660 32.974590 8.882630
C 8.446760 32.089300 9.794690
C 10.015860 32.533380 8.023860
H 8.713860 33.986890 8.797520
H 7.647700 32.408270 10.454860
H 10.460020 33.207610 7.320100
C 8.864140 30.766620 9.816140
C 10.433240 31.210700 8.045310
C 9.863340 30.325410 8.957370
H 8.419980 30.092400 10.519900
H 11.232300 30.891730 7.385140
H 10.166140 29.313120 9.042480
C 9.016660 32.974590 15.802630
C 8.446760 32.089300 16.714690
C 10.015860 32.533380 14.943860
H 8.713860 33.986890 15.717520
H 7.647700 32.408270 17.374860
H 10.460020 33.207610 14.240100
C 8.864140 30.766620 16.736140
C 10.433240 31.210700 14.965310
C 9.863340 30.325410 15.877370
H 8.419980 30.092400 17.439900
H 11.232300 30.891730 14.305140
H 10.166140 29.313120 15.962480
C 9.016660 32.974590 22.722630
C 8.446760 32.089300 23.634690
C 10.015860 32.533380 21.863860
H 8.713860 33.986890 22.637520
H 7.647700 32.408270 24.294860
H 10.460020 33.207610 21.160100
C 8.864140 30.766620 23.656140
C 10.433240 31.210700 21.885310
C 9.863340 30.325410 22.797370
H 8.419980 30.092400 24.359900
H 11.232300 30.891730 21.225140
H 10.166140 29.313120 22.882480
C 9.016660 32.974590 29.642630
C 8.446760 32.089300 30.554690
C 10.015860 32.533380 28.783860
H 8.713860 33.986890 29.557520
H 7.647700 32.408270 31.214860
H 10.460020 33.207610 28.080100
C 8.864140 30.766620 30.576140
C 10.433240 31.210700 28.805310
C 9.863340 30.325410 29.717370
H 8.419980 30.092400 31.279900
H 11.232300 30.891730 28.145140
H 10.166140 29.313120 29.802480
C 9.016660 42.524590 1.962630
C 8.446760 41.639300 2.874690
C 10.015860 42.083380 1.103860
H 8.713860 43.536890 1.877520
H 7.647700 41.958270 3.534860
H 10.460020 42.757610 0.400100
C 8.864140 40.316620 2.896140
C 10.433240 40.760700 1.125310
C 9.863340 39.875410 2.037370
H 8.419980 39.642400 3.599900
H 11.232300 40.441730 0.465140
H 10.166140 38.863120 2.122480
C 9.016660 42.524590 8.882630
C 8.446760 41.639300 9.794690
C 10.015860 42.083380 8.023860
H 8.713860 43.536890 8.797520
H 7.647700 41.958270 10.454860
H 10.460020 42.757610 7.320100
C 8.864140 40.316620 9.816140
C 10.433240 40.760700 8.045310
C 9.863340 39.875410 8.957370
H 8.419980 39.642400 10.519900
H 11.232300 40.441730 7.385140
H 10.166140 38.863120 9.042480
C 9.016660 42.524590 15.802630
C 8.446760 41.639300 16.714690
C 10.015860 42.083380 14.943860
H 8.713860 43.536890 15.717520
H 7.647700 41.958270 17.374860
H 10.460020 42.757610 14.240100
C 8.864140 40.316620 16.736140
C 10.433240 40.760700 14.965310
C 9.863340 39.875410 15.877370
H 8.419980 39.642400 17.439900
H 11.232300 40.441730 14.305140
H 10.166140 38.863120 15.962480
C 9.016660 42.524590 22.722630
C 8.446760 41.639300 23.634690
C 10.015860 42.083380 21.863860
H 8.713860 43.536890 22.637520
H 7.647700 41.958270 24.294860
H 10.460020 42.757610 21.160100
C 8.864140 40.316620 23.656140
C 10.433240 40.760700 21.885310
C 9.863340 39.875410 22.797370
H 8.419980 39.642400 24.359900
H 11.232300 40.441730 21.225140
H 10.166140 38.863120 22.882480
C 9.016660 42.524590 29.642630
C 8.446760 41.639300 30.554690
C 10.015860 42.083380 28.783860
H 8.713860 43.536890 29.557520
H 7.647700 41.958270 31.214860
H 10.460020 42.757610 28.080100
C 8.864140 40.316620 30.576140
C 10.433240 40.760700 28.805310
C 9.863340 39.875410 29.717370
H 8.419980 39.642400 31.279900
H 11.232300 40.441730 28.145140
H 10.166140 38.863120 29.802480
C 16.456660 4.324590 1.962630
C 15.886760 3.439300 2.874690
C 17.455860 3.883380 1.103860
H 16.153860 5.336890 1.877520
H 15.087700 3.758270 3.534860
H 17.900020 4.557610 0.400100
C 16.304140 2.116620 2.896140
C 17.873240 2.560700 1.125310
C 17.303340 1.675410 2.037370
H 15.859980 1.442400 3.599900
H 18.672300 2.241730 0.465140
H 17.606140 0.663120 2.122480
C 16.456660 4.324590 8.882630
C 15.886760 3.439300 9.794690
C 17.455860 3.883380 8.023860
H 16.153860 5.336890 8.797520
H 15.087700 3.758270 10.454860
H 17.900020 4.557610 7.320100
C 16.304140 2.116620 9.816140
C 17.873240 2.560700 8.045310
C 17.303340 1.675410 8.957370
H 15.859980 1.442400 10.519900
H 18.672300 2.241730 7.385140
H 17.606140 0.663120 9.042480
C 16.456660 4.324590 15.802630
C 15.886760 3.439300 16.714690
C 17.455860 3.883380 14.943860
H 16.153860 5.336890 15.717520
H 15.087700 3.758270 17.374860
H 17.900020 4.557610 14.240100
C 16.304140 2.116620 16.736140
C 17.873240 2.560700 14.965310
C 17.303340 1.675410 15.877370
H 15.859980 1.442400 17.439900
H 18.672300 2.241730 14.305140
H 17.606140 0.663120 15.962480
C 16.456660 4.324590 22.722630
C 15.886760 3.439300 23.634690
C 17.455860 3.883380 21.863860
H 16.153860 5.336890 22.637520
H 15.087700 3.758270 24.294860
H 17.900020 4.557610 21.160100
C 16.304140 2.116620 23.656140
C 17.873240 2.560700 21.885310
C 17.303340 1.675410 22.797370
H 15.859980 1.442400 24.359900
H 18.672300 2.241730 21.225140
H 17.606140 0.663120 22.882480
C 16.456660 4.324590 29.642630
C 15.886760 3.439300 30.554690
C 17.455860 3.883380 28.783860
H 16.153860 5.336890 29.557520
H 15.087700 3.758270 31.214860
H 17.900020 4.557610 28.080100
C 16.304140 2.116620 30.576140
C 17.873240 2.560700 28.805310
C 17.303340 1.675410 29.717370
H 15.859980 1.442400 31.279900
H 18.672300 2.241730 28.145140
H 17.606140 0.663120 29.802480
C 16.456660 13.874590 1.962630
C 15.886760 12.989300 2.874690
C 17.455860 13.433380 1.103860
H 16.153860 14.886890 1.877520
H 15.087700 13.308270 3.534860
H 17.900020 14.107610 0.400100
C 16.304140 11.666620 2.896140
C 17.873240 12.110700 1.125310
C 17.303340 11.225410 2.037370
H 15.859980 10.992400 3.599900
H 18.672300 11.791730 0.465140
H 17.606140 10.213120 2.122480
C 16.456660 13.874590 8.882630
C 15.886760 12.989300 9.794690
C 17.455860 13.433380 8.023860
H 16.153860 14.886890 8.797520
H 15.087700 13.308270 10.454860
H 17.900020 14.107610 7.320100
C 16.304140 11.666620 9.816140
C 17.873240 12.110700 8.045310
C 17.303340 11.225410 8.957370
H 15.859980 10.992400 10.519900
H 18.672300 11.791730 7.385140
H 17.606140 10.213120 9.042480
C 16.456660 13.874590 15.802630
C 15.886760 12.989300 16.714690
C 17.455860 13.433380 14.943860
H 16.153860 14.886890 15.717520
H 15.087700 13.308270 17.374860
H 17.900020 14.107610 14.240100
C 16.304140 11.666620 16.736140
C 17.873240 12.110700 14.965310
C 17.303340 11.225410 15.877370
H 15.859980 10.992400 17.439900
H 18.672300 11.791730 14.305140
H 17.606140 10.213120 15.962480
C 16.456660 13.874590 22.722630
C 15.886760 12.989300 23.634690
C 17.455860 13.433380 21.863860
H 16.153860 14.886890 22.637520
H 15.087700 13.308270 24.294860
H 17.900020 14.107610 21.160100
C 16.304140 11.666620 23.656140
C 17.873240 12.110700 21.885310
C 17.303340 11.225410 22.797370
H 15.859980 10.992400 24.359900
H 18.672300 11.791730 21.225140
H 17.606140 10.213120 22.882480
C 16.456660 13.874590 29.642630
C 15.886760 12.989300 30.554690
C 17.455860 13.433380 28.783860
H 16.153860 14.886890 29.557520
H 15.087700 13.308270 31.214860
H 17.900020 14.107610 28.080100
C 16.304140 11.666620 30.576140
C 17.873240 12.110700 28.805310
C 17.303340 11.225410 29.717370
H 15.859980 10.992400 31.279900
H 18.672300 11.791730 28.145140
H 17.606140 10.213120 29.802480
C 16.456660 23.424590 1.962630
C 15.886760 22.539300 2.874690
C 17.455860 22.983380 1.103860
H 16.153860 24.436890 1.877520
H 15.087700 22.858270 3.534860
H 17.900020 23.657610 0.400100
C 16.304140 21.216620 2.896140
C 17.873240 21.660700 1.125310
C 17.303340 20.775410 2.037370
H 15.859980 20.542400 3.599900
H 18.672300 21.341730 0.465140
H 17.606140 19.763120 2.122480
C 16.456660 23.424590 8.882630
C 15.886760 22.539300 9.794690
C 17.455860 22.983380 8.023860
H 16.153860 24.436890 8.797520
H 15.087700 22.858270 10.454860
H 17.900020 23.657610 7.320100
C 16.304140 21.216620 9.816140
C 17.873240 21.660700 8.045310
C 17.303340 20.775410 8.957370
H 15.859980 20.542400 10.519900
H 18.672300 21.341730 7.385140
H 17.606140 19.763120 9.042480
C 16.456660 23.424590 15.802630
C 15.886760 22.539300 16.714690
C 17.455860 22.983380 14.943860
H 16.153860 24.436890 15.717520
H 15.087700 22.858270 17.374860
H 17.900020 23.657610 14.240100
C 16.304140 21.216620 16.736140
C 17.873240 21.660700 14.965310
C 17.303340 20.775410 15.877370
H 15.859980 20.542400 17.439900
H 18.672300 21.341730 14.305140
H 17.606140 19.763120 15.962480
C 16.456660 23.424590 22.722630
C 15.886760 22.539300 23.634690
C 17.455860 22.983380 21.863860
H 16.153860 24.436890 22.637520
H 15.087700 22.858270 24.294860
H 17.900020 23.657610 21.160100
C 16.304140 21.216620 23.656140
C 17.873240 21.660700 21.885310
C 17.303340 20.775410 22.797370
H 15.859980 20.542400 24.359900
H 18.672300 21.341730 21.225140
H 17.606140 19.763120 22.882480
C 16.456660 23.424590 29.642630
C 15.886760 22.539300 30.554690
C 17.455860 22.983380 28.783860
H 16.153860 24.436890 29.557520
H 15.087700 22.858270 31.214860
H 17.900020 23.657610 28.080100
C 16.304140 21.216620 30.576140
C 17.873240 21.660700 28.805310
C 17.303340 20.775410 29.717370
H 15.859980 20.542400 31.279900
H 18.672300 21.341730 28.145140
H 17.606140 19.763120 29.802480
C 16.456660 32.974590 1.962630
C 15.886760 32.089300 2.874690
C 17.455860 32.533380 1.103860
H 16.153860 33.986890 1.877520
H 15.087700 32.408270 3.534860
H 17.900020 33.207610 0.400100
C 16.304140 30.766620 2.896140
C 17.873240 31.210700 1.125310
C 17.303340 30.325410 2.037370
H 15.859980 30.092400 3.599900
H 18.672300 30.891730 0.465140
H 17.606140 29.313120 2.122480
C 16.456660 32.974590 8.882630
C 15.886760 32.089300 9.794690
C 17.455860 32.533380 8.023860
H 16.153860 33.986890 8.797520
H 15.087700 32.408270 10.454860
H 17.900020 33.207610 7.320100
C 16.304140 30.766620 9.816140
C 17.873240 31.210700 8.045310
C 17.303340 30.325410 8.957370
H 15.859980 30.092400 10.519900
H 18.672300 30.891730 7.385140
H 17.606140 29.313120 9.042480
C 16.456660 32.974590 15.802630
C 15.886760 32.089300 16.714690
C 17.455860 32.533380 14.943860
H 16.153860 33.986890 15.717520
H 15.087700 32.408270 17.374860
H 17.900020 33.207610 14.240100
C 16.304140 30.766620 16.736140
C 17.873240 31.210700 14.965310
C 17.303340 30.325410 15.877370
H 15.859980 30.092400 17.439900
H 18.672300 30.891730 14.305140
H 17.606140 29.313120 15.962480
C 16.456660 32.974590 22.722630
C 15.886760 32.089300 23.634690
C 17.455860 32.533380 21.863860
H 16.153860 33.986890 22.637520
H 15.087700 32.408270 24.294860
H 17.900020 33.207610 21.160100
C 16.304140 30.766620 23.656140
C 17.873240 31.210700 21.885310
C 17.303340 30.325410 22.797370
H 15.859980 30.092400 24.359900
H 18.672300 30.891730 21.225140
H 17.606140 29.313120 22.882480
C 16.456660 32.974590 29.642630
C 15.886760 32.089300 30.554690
C 17.455860 32.533380 28.783860
H 16.153860 33.986890 29.557520
H 15.087700 32.408270 31.214860
H 17.900020 33.207610 28.080100
C 16.304140 30.766620 30.576140
C 17.873240 31.210700 28.805310
C 17.303340 30.325410 29.717370
H 15.859980 30.092400 31.279900
H 18.672300 30.891730 28.145140
H 17.606140 29.313120 29.802480
C 16.456660 42.524590 1.962630
C 15.886760 41.639300 2.874690
C 17.455860 42.083380 1.103860
H 16.153860 43.536890 1.877520
H 15.087700 41.958270 3.534860
H 17.900020 42.757610 0.400100
C 16.304140 40.316620 2.896140
C 17.873240 40.760700 1.125310
C 17.303340 39.875410 2.037370
H 15.859980 39.642400 3.599900
H 18.672300 40.441730 0.465140
H 17.606140 38.863120 2.122480
C 16.456660 42.524590 8.882630
C 15.886760 41.639300 9.794690
C 17.455860 42.083380 8.023860
H 16.153860 43.536890 8.797520
H 15.087700 41.958270 10.454860
H 17.900020 42.757610 7.320100
C 16.304140 40.316620 9.816140
C 17.873240 40.760700 8.045310
C 17.303340 39.875410 8.957370
H 15.859980 39.642400 10.519900
H 18.672300 40.441730 7.385140
H 17.606140 38.863120 9.042480
C 16.456660 42.524590 15.802630
C 15.886760 41.639300 16.714690
C 17.455860 42.083380 14.943860
H 16.153860 43.536890 15.717520
H 15.087700 41.958270 17.374860
H 17.900020 42.757610 14.240100
C 16.304140 40.316620 16.736140
C 17.873240 40.760700 14.965310
C 17.303340 39.875410 15.877370
H 15.859980 39.642400 17.439900
H 18.672300 40.441730 14.305140
H 17.606140 38.863120 15.962480
C 16.456660 42.524590 22.722630
C 15.886760 41.639300 23.634690
C 17.455860 42.083380 21.863860
H 16.153860 43.536890 22.637520
H 15.087700 41.958270 24.294860
H 17.900020 42.757610 21.160100
C 16.304140 40.316620 23.656140
C 17.873240 40.760700 21.885310
C 17.303340 39.875410 22.797370
H 15.859980 39.642400 24.359900
H 18.672300 40.441730 21.225140
H 17.606140 38.863120 22.882480
C 16.456660 42.524590 29.642630
C 15.886760 41.639300 30.554690
C 17.455860 42.083380 28.783860
H 16.153860 43.536890 29.557520
H 15.087700 41.958270 31.214860
H 17.900020 42.757610 28.080100
C 16.304140 40.316620 30.576140
C 17.873240 40.760700 28.805310
C 17.303340 39.875410 29.717370
H 15.859980 39.642400 31.279900
H 18.672300 40.441730 28.145140
H 17.606140 38.863120 29.802480
C 23.896660 4.324590 1.962630
C 23.326760 3.439300 2.874690
C 24.895860 3.883380 1.103860
H 23.593860 5.336890 1.877520
H 22.527700 3.758270 3.534860
H 25.340020 4.557610 0.400100
C 23.744140 2.116620 2.896140
C 25.313240 2.560700 1.125310
C 24.743340 1.675410 2.037370
H 23.299980 1.442400 3.599900
H 26.112300 2.241730 0.465140
H 25.046140 0.663120 2.122480
C 23.896660 4.324590 8.882630
C 23.326760 3.439300 9.794690
C 24.895860 3.883380 8.023860
H 23.593860 5.336890 8.797520
H 22.527700 3.758270 10.454860
H 25.340020 4.557610 7.320100
C 23.744140 2.116620 9.816140
C 25.313240 2.560700 8.045310
C 24.743340 1.675410 8.957370
H 23.299980 1.442400 10.519900
H 26.112300 2.241730 7.385140
H 25.046140 0.663120 9.042480
C 23.896660 4.324590 15.802630
C 23.326760 3.439300 16.714690
C 24.895860 3.883380 14.943860
H 23.593860 5.336890 15.717520
H 22.527700 3.758270 17.374860
H 25.340020 4.557610 14.240100
C 23.744140 2.116620 16.736140
C 25.313240 2.560700 14.965310
C 24.743340 1.675410 15.877370
H 23.299980 1.442400 17.439900
H 26.112300 2.241730 14.305140
H 25.046140 0.663120 15.962480
C 23.896660 4.324590 22.722630
C 23.326760 3.439300 23.634690
C 24.895860 3.883380 21.863860
H 23.593860 5.336890 22.637520
H 22.527700 3.758270 24.294860
H 25.340020 4.557610 21.160100
C 23.744140 2.116620 23.656140
C 25.313240 2.560700 21.885310
C 24.743340 1.675410 22.797370
H 23.299980 1.442400 24.359900
H 26.112300 2.241730 21.225140
H 25.046140 0.663120 22.882480
C 23.896660 4.324590 29.642630
C 23.326760 3.439300 30.554690
C 24.895860 3.883380 28.783860
H 23.593860 5.336890 29.557520
H 22.527700 3.758270 31.214860
H 25.340020 4.557610 28.080100
C 23.744140 2.116620 30.576140
C 25.313240 2.560700 28.805310
C 24.743340 1.675410 29.717370
H 23.299980 1.442400 31.279900
H 26.112300 2.241730 28.145140
H 25.046140 0.663120 29.802480
C 23.896660 13.874590 1.962630
C 23.326760 12.989300 2.874690
C 24.895860 13.433380 1.103860
H 23.593860 14.886890 1.877520
H 22.527700 13.308270 3.534860
H 25.340020 14.107610 0.400100
C 23.744140 11.666620 2.896140
C 25.313240 12.110700 1.125310
C 24.743340 11.225410 2.037370
H 23.299980 10.992400 3.599900
H 26.112300 11.791730 0.465140
H 25.046140 10.213120 2.122480
C 23.896660 13.874590 8.882630
C 23.326760 12.989300 9.794690
C 24.895860 13.433380 8.023860
H 23.593860 14.886890 8.797520
H 22.527700 13.308270 10.454860
H 25.340020 14.107610 7.320100
C 23.744140 11.666620 9.816140
C 25.313240 12.110700 8.045310
C 24.743340 11.225410 8.957370
H 23.299980 10.992400 10.519900
H 26.112300 11.791730 7.385140
H 25.046140 10.213120 9.042480
C 23.896660 13.874590 15.802630
C 23.326760 12.989300 16.714690
C 24.895860 13.433380 14.943860
H 23.593860 14.886890 15.717520
H 22.527700 13.308270 17.374860
H 25.340020 14.107610 14.240100
C 23.744140 11.666620 16.736140
C 25.313240 12.110700 14.965310
C 24.743340 11.225410 15.877370
H 23.299980 10.992400 17.439900
H 26.112300 11.791730 14.305140
H 25.046140 10.213120 15.962480
C 23.896660 13.874590 22.722630
C 23.326760 12.989300 23.634690
C 24.895860 13.433380 21.863860
H 23.593860 14.886890 22.637520
H 22.527700 13.308270 24.294860
H 25.340020 14.107610 21.160100
C 23.744140 11.666620 23.656140
C 25.313240 12.110700 21.885310
C 24.743340 11.225410 22.797370
H 23.299980 10.992400 24.359900
H 26.112300 11.791730 21.225140
H 25.046140 10.213120 22.882480
C 23.896660 13.874590 29.642630
C 23.326760 12.989300 30.554690
C 24.895860 13.433380 28.783860
H 23.593860 14.886890 29.557520
H 22.527700 13.308270 31.214860
H 25.340020 14.107610 28.080100
C 23.744140 11.666620 30.576140
C 25.313240 12.110700 28.805310
C 24.743340 11.225410 29.717370
H 23.299980 10.992400 31.279900
H 26.112300 11.791730 28.145140
H 25.046140 10.213120 29.802480
C 23.896660 23.424590 1.962630
C 23.326760 22.539300 2.874690
C 24.895860 22.983380 1.103860
H 23.593860 24.436890 1.877520
H 22.527700 22.858270 3.534860
H 25.340020 23.657610 0.400100
C 23.744140 21.216620 2.896140
C 25.313240 21.660700 1.125310
C 24.743340 20.775410 2.037370
H 23.299980 20.542400 3.599900
H 26.112300 21.341730 0.465140
H 25.046140 19.763120 2.122480
C 23.896660 23.424590 8.882630
C 23.326760 22.539300 9.794690
C 24.895860 22.983380 8.023860
H 23.593860 24.436890 8.797520
H 22.527700 22.858270 10.454860
H 25.340020 23.657610 7.320100
C 23.744140 21.216620 9.816140
C 25.313240 21.660700 8.045310
C 24.743340 20.775410 8.957370
H 23.299980 20.542400 10.519900
H 26.112300 21.341730 7.385140
H 25.046140 19.763120 9.042480
C 23.896660 23.424590 15.802630
C 23.326760 22.539300 16.714690
C 24.895860 22.983380 14.943860
H 23.593860 24.436890 15.717520
H 22.527700 22.858270 17.374860
H 25.340020 23.657610 14.240100
C 23.744140 21.216620 16.736140
C 25.313240 21.660700 14.965310
C 24.743340 20.775410 15.877370
H 23.299980 20.542400 17.439900
H 26.112300 21.341730 14.305140
H 25.046140 19.763120 15.962480
C 23.896660 23.424590 22.722630
C 23.326760 22.539300 23.634690
C 24.895860 22.983380 21.863860
H 23.593860 24.436890 22.637520
H 22.527700 22.858270 24.294860
H 25.340020 23.657610 21.160100
C 23.744140 21.216620 23.656140
C 25.313240 21.660700 21.885310
C 24.743340 20.775410 22.797370
H 23.299980 20.542400 24.359900
H 26.112300 21.341730 21.225140
H 25.046140 19.763120 22.882480
C 23.896660 23.424590 29.642630
C 23.326760 22.539300 30.554690
C 24.895860 22.983380 28.783860
H 23.593860 24.436890 29.557520
H 22.527700 22.858270 31.214860
H 25.340020 23.657610 28.080100
C 23.744140 21.216620 30.576140
C 25.313240 21.660700 28.805310
C 24.743340 20.775410 29.717370
H 23.299980 20.542400 31.279900
H 26.112300 21.341730 28.145140
H 25.046140 19.763120 29.802480
C 23.896660 32.974590 1.962630
C 23.326760 32.089300 2.874690
C 24.895860 32.533380 1.103860
H 23.593860 33.986890 1.877520
H 22.527700 32.408270 3.534860
H 25.340020 33.207610 0.400100
C 23.744140 30.766620 2.896140
C 25.313240 31.210700 1.125310
C 24.743340 30.325410 2.037370
H 23.299980 30.092400 3.599900
H 26.112300 30.891730 0.465140
H 25.046140 29.313120 2.122480
C 23.896660 32.974590 8.882630
C 23.326760 32.089300 9.794690
C 24.895860 32.533380 8.023860
H 23.593860 33.986890 8.797520
H 22.527700 32.408270 10.454860
H 25.340020 33.207610 7.320100
C 23.744140 30.766620 9.816140
C 25.313240 31.210700 8.045310
C 24.743340 30.325410 8.957370
H 23.299980 30.092400 10.519900
H 26.112300 30.891730 7.385140
H 25.046140 29.313120 9.042480
C 23.896660 32.974590 15.802630
C 23.326760 32.089300 16.714690
C 24.895860 32.533380 14.943860
H 23.593860 33.986890 15.717520
H 22.527700 32.408270 17.374860
H 25.340020 33.207610 14.240100
C 23.744140 30.766620 16.736140
C 25.313240 31.210700 14.965310
C 24.743340 30.325410 15.877370
H 23.299980 30.092400 17.439900
H 26.112300 30.891730 14.305140
H 25.046140 29.313120 15.962480
C 23.896660 32.974590 22.722630
C 23.326760 32.089300 23.634690
C 24.895860 32.533380 21.863860
H 23.593860 33.986890 22.637520
H 22.527700 32.408270 24.294860
H 25.340020 33.207610 21.160100
C 23.744140 30.766620 23.656140
C 25.313240 31.210700 21.885310
C 24.743340 30.325410 22.797370
H 23.299980 30.092400 24.359900
H 26.112300 30.891730 21.225140
H 25.046140 29.313120 22.882480
C 23.896660 32.974590 29.642630
C 23.326760 32.089300 30.554690
C 24.895860 32.533380 28.783860
H 23.593860 33.986890 29.557520
H 22.527700 32.408270 31.214860
H 25.340020 33.207610 28.080100
C 23.744140 30.766620 30.576140
C 25.313240 31.210700 28.805310
C 24.743340 30.325410 29.717370
H 23.299980 30.092400 31.279900
H 26.112300 30.891730 28.145140
H 25.046140 29.313120 29.802480
C 23.896660 42.524590 1.962630
C 23.326760 41.639300 2.874690
C 24.895860 42.083380 1.103860
H 23.593860 43.536890 1.877520
H 22.527700 41.958270 3.534860
H 25.340020 42.757610 0.400100
C 23.744140 40.316620 2.896140
C 25.313240 40.760700 1.125310
C 24.743340 39.875410 2.037370
H 23.299980 39.642400 3.599900
H 26.112300 40.441730 0.465140
H 25.046140 38.863120 2.122480
C 23.896660 42.524590 8.882630
C 23.326760 41.639300 9.794690
C 24.895860 42.083380 8.023860
H 23.593860 43.536890 8.797520
H 22.527700 41.958270 10.454860
H 25.340020 42.757610 7.320100
C 23.744140 40.316620 9.816140
C 25.313240 40.760700 8.045310
C 24.743340 39.875410 8.957370
H 23.299980 39.642400 10.519900
H 26.112300 40.441730 7.385140
H 25.046140 38.863120 9.042480
C 23.896660 42.524590 15.802630
C 23.326760 41.639300 16.714690
C 24.895860 42.083380 14.943860
H 23.593860 43.536890 15.717520
H 22.527700 41.958270 17.374860
H 25.340020 42.757610 14.240100
C 23.744140 40.316620 16.736140
C 25.313240 40.760700 14.965310
C 24.743340 39.875410 15.877370
H 23.299980 39.642400 17.439900
H 26.112300 40.441730 14.305140
H 25.046140 38.863120 15.962480
C 23.896660 42.524590 22.722630
C 23.326760 41.639300 23.634690
C 24.895860 42.083380 21.863860
H 23.593860 43.536890 22.637520
H 22.527700 41.958270 24.294860
H 25.340020 42.757610 21.160100
C 23.744140 40.316620 23.656140
C 25.313240 40.760700 21.885310
C 24.743340 39.875410 22.797370
H 23.299980 39.642400 24.359900
H 26.112300 40.441730 21.225140
H 25.046140 38.863120 22.882480
C 23.896660 42.524590 29.642630
C 23.326760 41.639300 30.554690
C 24.895860 42.083380 28.783860
H 23.593860 43.536890 29.557520
H 22.527700 41.958270 31.214860
H 25.340020 42.757610 28.080100
C 23.744140 40.316620 30.576140
C 25.313240 40.760700 28.805310
C 24.743340 39.875410 29.717370
H 23.299980 39.642400 31.279900
H 26.112300 40.441730 28.145140
H 25.046140 38.863120 29.802480
C 31.336660 4.324590 1.962630
C 30.766760 3.439300 2.874690
C 32.335860 3.883380 1.103860
H 31.033860 5.336890 1.877520
H 29.967700 3.758270 3.534860
H 32.780020 4.557610 0.400100
C 31.184140 2.116620 2.896140
C 32.753240 2.560700 1.125310
C 32.183340 1.675410 2.037370
H 30.739980 1.442400 3.599900
H 33.552300 2.241730 0.465140
H 32.486140 0.663120 2.122480
C 31.336660 4.324590 8.882630
C 30.766760 3.439300 9.794690
C 32.335860 3.883380 8.023860
H 31.033860 5.336890 8.797520
H 29.967700 3.758270 10.454860
H 32.780020 4.557610 7.320100
C 31.184140 2.116620 9.816140
C 32.753240 2.560700 8.045310
C 32.183340 1.675410 8.957370
H 30.739980 1.442400 10.519900
H 33.552300 2.241730 7.385140
H 32.486140 0.663120 9.042480
C 31.336660 4.324590 15.802630
C 30.766760 3.439300 16.714690
C 32.335860 3.883380 14.943860
H 31.033860 5.336890 15.717520
H 29.967700 3.758270 17.374860
H 32.780020 4.557610 14.240100
C 31.184140 2.116620 16.736140
C 32.753240 2.560700 14.965310
C 32.183340 1.675410 15.877370
H 30.739980 1.442400 17.439900
H 33.552300 2.241730 14.305140
H 32.486140 0.663120 15.962480
C 31.336660 4.324590 22.722630
C 30.766760 3.439300 23.634690
C 32.335860 3.883380 21.863860
H 31.033860 5.336890 22.637520
H 29.967700 3.758270 24.294860
H 32.780020 4.557610 21.160100
C 31.184140 2.116620 23.656140
C 32.753240 2.560700 21.885310
C 32.183340 1.675410 22.797370
H 30.739980 1.442400 24.359900
H 33.552300 2.241730 21.225140
H 32.486140 0.663120 22.882480
C 31.336660 4.324590 29.642630
C 30.766760 3.439300 30.554690
C 32.335860 3.883380 28.783860
H 31.033860 5.336890 29.557520
H 29.967700 3.758270 31.214860
H 32.780020 4.557610 28.080100
C 31.184140 2.116620 30.576140
C 32.753240 2.560700 28.805310
C 32.183340 1.675410 29.717370
H 30.739980 1.442400 31.279900
H 33.552300 2.241730 28.145140
H 32.486140 0.663120 29.802480
C 31.336660 13.874590 1.962630
C 30.766760 12.989300 2.874690
C 32.335860 13.433380 1.103860
H 31.033860 14.886890 1.877520
H 29.967700 13.308270 3.534860
H 32.780020 14.107610 0.400100
C 31.184140 11.666620 2.896140
C 32.753240 12.110700 1.125310
C 32.183340 11.225410 2.037370
H 30.739980 10.992400 3.599900
H 33.552300 11.791730 0.465140
H 32.486140 10.213120 2.122480
C 31.336660 13.874590 8.882630
C 30.766760 12.989300 9.794690
C 32.335860 13.433380 8.023860
H 31.033860 14.886890 8.797520
H 29.967700 13.308270 10.454860
H 32.780020 14.107610 7.320100
C 31.184140 11.666620 9.816140
C 32.753240 12.110700 8.045310
C 32.183340 11.225410 8.957370
H 30.739980 10.992400 10.519900
H 33.552300 11.791730 7.385140
H 32.486140 10.213120 9.042480
C 31.336660 13.874590 15.802630
C 30.766760 12.989300 16.714690
C 32.335860 13.433380 14.943860
H 31.033860 14.886890 15.717520
H 29.967700 13.308270 17.374860
H 32.780020 14.107610 14.240100
C 31.184140 11.666620 16.736140
C 32.753240 12.110700 14.965310
C 32.183340 11.225410 15.877370
H 30.739980 10.992400 17.439900
H 33.552300 11.791730 14.305140
H 32.486140 10.213120 15.962480
C 31.336660 13.874590 22.722630
C 30.766760 12.989300 23.634690
C 32.335860 13.433380 21.863860
H 31.033860 14.886890 22.637520
H 29.967700 13.308270 24.294860
H 32.780020 14.107610 21.160100
C 31.184140 11.666620 23.656140
C 32.753240 12.110700 21.885310
C 32.183340 11.225410 22.797370
H 30.739980 10.992400 24.359900
H 33.552300 11.791730 21.225140
H 32.486140 10.213120 22.882480
C 31.336660 13.874590 29.642630
C 30.766760 12.989300 30.554690
C 32.335860 13.433380 28.783860
H 31.033860 14.886890 29.557520
H 29.967700 13.308270 31.214860
H 32.780020 14.107610 28.080100
C 31.184140 11.666620 30.576140
C 32.753240 12.110700 28.805310
C 32.183340 11.225410 29.717370
H 30.739980 10.992400 31.279900
H 33.552300 11.791730 28.145140
H 32.486140 10.213120 29.802480
C 31.336660 23.424590 1.962630
C 30.766760 22.539300 2.874690
C 32.335860 22.983380 1.103860
H 31.033860 24.436890 1.877520
H 29.967700 22.858270 3.534860
H 32.780020 23.657610 0.400100
C 31.184140 21.216620 2.896140
C 32.753240 21.660700 1.125310
C 32.183340 20.775410 2.037370
H 30.739980 20.542400 3.599900
H 33.552300 21.341730 0.465140
H 32.486140 19.763120 2.122480
C 31.336660 23.424590 8.882630
C 30.766760 22.539300 9.794690
C 32.335860 22.983380 8.023860
H 31.033860 24.436890 8.797520
H 29.967700 22.858270 10.454860
H 32.780020 23.657610 7.320100
C 31.184140 21.216620 9.816140
C 32.753240 21.660700 8.045310
C 32.183340 20.775410 8.957370
H 30.739980 20.542400 10.519900
H 33.552300 21.341730 7.385140
H 32.486140 19.763120 9.042480
C 31.336660 23.424590 15.802630
C 30.766760 22.539300 16.714690
C 32.335860 22.983380 14.943860
H 31.033860 24.436890 15.717520
H 29.967700 22.858270 17.374860
H 32.780020 23.657610 14.240100
C 31.184140 21.216620 16.736140
C 32.753240 21.660700 14.965310
C 32.183340 20.775410 15.877370
H 30.739980 20.542400 17.439900
H 33.552300 21.341730 14.305140
H 32.486140 19.763120 15.962480
C 31.336660 23.424590 22.722630
C 30.766760 22.539300 23.634690
C 32.335860 22.983380 21.863860
H 31.033860 24.436890 22.637520
H 29.967700 22.858270 24.294860
H 32.780020 23.657610 21.160100
C 31.184140 21.216620 23.656140
C 32.753240 21.660700 21.885310
C 32.183340 20.775410 22.797370
H 30.739980 20.542400 24.359900
H 33.552300 21.341730 21.225140
H 32.486140 19.763120 22.882480
C 31.336660 23.424590 29.642630
C 30.766760 22.539300 30.554690
C 32.335860 22.983380 28.783860
H 31.033860 24.436890 29.557520
H 29.967700 22.858270 31.214860
H 32.780020 23.657610 28.080100
C 31.184140 21.216620 30.576140
C 32.753240 21.660700 28.805310
C 32.183340 20.775410 29.717370
H 30.739980 20.542400 31.279900
H 33.552300 21.341730 28.145140
H 32.486140 19.763120 29.802480
C 31.336660 32.974590 1.962630
C 30.766760 32.089300 2.874690
C 32.335860 32.533380 1.103860
H 31.033860 33.986890 1.877520
H 29.967700 32.408270 3.534860
H 32.780020 33.207610 0.400100
C 31.184140 30.766620 2.896140
C 32.753240 31.210700 1.125310
C 32.183340 30.325410 2.037370
H 30.739980 30.092400 3.599900
H 33.552300 30.891730 0.465140
H 32.486140 29.313120 2.122480
C 31.336660 32.974590 8.882630
C 30.766760 32.089300 9.794690
C 32.335860 32.533380 8.023860
H 31.033860 33.986890 8.797520
H 29.967700 32.408270 10.454860
H 32.780020 33.207610 7.320100
C 31.184140 30.766620 9.816140
C 32.753240 31.210700 8.045310
C 32.183340 30.325410 8.957370
H 30.739980 30.092400 10.519900
H 33.552300 30.891730 7.385140
H 32.486140 29.313120 9.042480
C 31.336660 32.974590 15.802630
C 30.766760 32.089300 16.714690
C 32.335860 32.533380 14.943860
H 31.033860 33.986890 15.717520
H 29.967700 32.408270 17.374860
H 32.780020 33.207610 14.240100
C 31.184140 30.766620 16.736140
C 32.753240 31.210700 14.965310
C 32.183340 30.325410 15.877370
H 30.739980 30.092400 17.439900
H 33.552300 30.891730 14.305140
H 32.486140 29.313120 15.962480
C 31.336660 32.974590 22.722630
C 30.766760 32.089300 23.634690
C 32.335860 32.533380 21.863860
H 31.033860 33.986890 22.637520
H 29.967700 32.408270 24.294860
H 32.780020 33.207610 21.160100
C 31.184140 30.766620 23.656140
C 32.753240 31.210700 21.885310
C 32.183340 30.325410 22.797370
H 30.739980 30.092400 24.359900
H 33.552300 30.891730 21.225140
H 32.486140 29.313120 22.882480
C 31.336660 32.974590 29.642630
C 30.766760 32.089300 30.554690
C 32.335860 32.533380 28.783860
H 31.033860 33.986890 29.557520
H 29.967700 32.408270 31.214860
H 32.780020 33.207610 28.080100
C 31.184140 30.766620 30.576140
C 32.753240 31.210700 28.805310
C 32.183340 30.325410 29.717370
H 30.739980 30.092400 31.279900
H 33.552300 30.891730 28.145140
H 32.486140 29.313120 29.802480
C 31.336660 42.524590 1.962630
C 30.766760 41.639300 2.874690
C 32.335860 42.083380 1.103860
H 31.033860 43.536890 1.877520
H 29.967700 41.958270 3.534860
H 32.780020 42.757610 0.400100
C 31.184140 40.316620 2.896140
C 32.753240 40.760700 1.125310
C 32.183340 39.875410 2.037370
H 30.739980 39.642400 3.599900
H 33.552300 40.441730 0.465140
H 32.486140 38.863120 2.122480
C 31.336660 42.524590 8.882630
C 30.766760 41.639300 9.794690
C 32.335860 42.083380 8.023860
H 31.033860 43.536890 8.797520
H 29.967700 41.958270 10.454860
H 32.780020 42.757610 7.320100
C 31.184140 40.316620 9.816140
C 32.753240 40.760700 8.045310
C 32.183340 39.875410 8.957370
H 30.739980 39.642400 10.519900
H 33.552300 40.441730 7.385140
H 32.486140 38.863120 9.042480
C 31.336660 42.524590 15.802630
C 30.766760 41.639300 16.714690
C 32.335860 42.083380 14.943860
H 31.033860 43.536890 15.717520
H 29.967700 41.958270 17.374860
H 32.780020 42.757610 14.240100
C 31.184140 40.316620 16.736140
C 32.753240 40.760700 14.965310
C 32.183340 39.875410 15.877370
H 30.739980 39.642400 17.439900
H 33.552300 40.441730 14.305140
H 32.486140 38.863120 15.962480
C 31.336660 42.524590 22.722630
C 30.766760 41.639300 23.634690
C 32.335860 42.083380 21.863860
H 31.033860 43.536890 22.637520
H 29.967700 41.958270 24.294860
H 32.780020 42.757610 21.160100
C 31.184140 40.316620 23.656140
C 32.753240 40.760700 21.885310
C 32.183340 39.875410 22.797370
H 30.739980 39.642400 24.359900
H 33.552300 40.441730 21.225140
H 32.486140 38.863120 22.882480
C 31.336660 42.524590 29.642630
C 30.766760 41.639300 30.554690
C 32.335860 42.083380 28.783860
H 31.033860 43.536890 29.557520
H 29.967700 41.958270 31.214860
H 32.780020 42.757610 28.080100
C 31.184140 40.316620 30.576140
C 32.753240 40.760700 28.805310
C 32.183340 39.875410 29.717370
H 30.739980 39.642400 31.279900
H 33.552300 40.441730 28.145140
H 32.486140 38.863120 29.802480


==> anc/files/timings/comparison_to_molecular/benzene/5x_supercell/tc_hf_mol.inp <==
method      hf
run         energy
basis       def2-SVP
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/5x_supercell/tc_hf_mol.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_hf_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Sep 29 03:28:47 2024
| On fire-21-01 (available memory: 426369 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_hf_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffdfb1c5000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f3eef104000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f3eef0e8000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f3eeecfe000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f3eeec15000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f3eed000000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f3eecca8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f3eeec0f000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f3eeebe4000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f3eeae8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f3eeaa31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f3eea800000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f3eeebd7000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f3eeebd1000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f3eeebb5000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f3eeebaf000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f3e91eba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f3eeeaec000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f3e77034000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f3e76c88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f3e748be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f3e747c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f3e7417a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f3e73ce9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f3eeaa14000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f3e73cb4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f3e739e1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f3e73980000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f3e738dc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f3e73498000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f3e7182b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f3e71400000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f3e6ac00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f3e5fe00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f3e50000000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f3e48e00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f3e26600000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f3e24fd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f3e24c00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f3e249d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f3e24400000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f3e24000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f3e7180b000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f3e71793000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f3e23dd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f3eef1ba000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f3e71769000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f3e71748000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f3e71729000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f3e716bc000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f3e716a8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f3e6abac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f3e6ab4d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f3e713ef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f3e4ff31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f3eeead2000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f3eeaa0f000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f3eeaa0a000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f3e713c3000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f3e2485a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f3e6ab48000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f3e20c00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f3e24256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f3e20a15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f3e5fdb8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f3e4feeb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f3e4fe69000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f3e48d35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f3e24fa2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f3e6ab3e000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f3e6ab30000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f3e4fe4e000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f3e24f7f000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f3e208da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f3e24f67000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f3e5fdaf000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f3e24f53000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f3e5fda2000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 8
|  AVAILABLE: 992
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_mol
| Random number seed: 2038820516

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_mol/geometry.molden
Using basis set: def2-svp
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       def2-svp
Total atoms:     1500
Total charge:    0
Total electrons: 5250 (2625-alpha, 2625-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  15000
Total AO shells: 6750 (3750 S-shells; 2250 P-shells; 750 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 357782.731810816389 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2647327073  -29140.1817232838  1.48 16.70 16.58 0.00  -29140.1817232838    35.61  
|    2     0.0847479601    +328.7279762314  7.26 34.12 36.09 0.00  -28811.4537470524    79.00  
|    3     0.0320105998      -7.0694660880  6.44 32.44 42.70 0.00  -28818.5232131404    84.68  
|    4     0.0095406865      -0.5013875664  5.86 30.98 40.59 0.00  -28819.0246007068    79.45  
|    5     0.0008472992      -0.0443652362  5.19 30.59 36.74 0.00  -28819.0689659430    75.50  
|    6     0.0001762835      -0.0007401007  4.37 27.77 37.31 0.00  -28819.0697060437    72.25  
|    7     0.0000655666      -0.0000572312  3.81 27.53 38.23 0.00  -28819.0697632749    72.80  
|    8     0.0000106607      -0.0000051568  3.55 26.29 39.55 0.00  -28819.0697684317    72.98  
|    9     0.0000030755      +0.0000000546  7.19 34.41 41.86 0.00  -28819.0697683771    87.73  
|   10     0.0000007025      -0.0000000914  2.72 25.60 56.13 0.00  -28819.0697684685    68.01  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -28819.0697684685 a.u.
HOMO-LUMO GAP: 12.652 eV
CENTER OF MASS: {16.880000, 22.100000, 15.840000} ANGS
DIPOLE MOMENT: {0.000148, -0.000345, 0.000591} (|D| = 0.000700) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 862.16 sec 

| Job finished: Sun Sep 29 03:44:36 2024



==> anc/files/timings/comparison_to_molecular/benzene/5x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       def2-SVP
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/5x_supercell/tc_hf_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Sep 29 03:44:37 2024
| On fire-21-01 (available memory: 419895 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff79f5a000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fc24cb6a000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fc24cb4e000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fc24c764000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fc24c67b000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fc24aa00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fc24a6a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fc24c675000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fc24c64a000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fc24888b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fc248431000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fc248200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fc24c63d000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fc24c637000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fc24c61b000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fc24c615000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fc1ef8ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fc24c552000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fc1d4a34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fc1d4688000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fc1d22be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fc1d21c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fc1d1b7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fc1d16e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fc24c533000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fc24c4fe000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fc1d1416000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fc1d13b5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fc1d1311000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fc1d0ecd000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fc1cf260000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fc1cee00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fc1c8600000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fc1bd800000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fc1ada00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fc1a6800000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fc184000000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fc1829d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fc182600000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fc1823d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fc181e00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fc181a00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fc24c4d8000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fc1cf1e8000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fc1817d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fc24cc20000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fc1cf1be000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fc248410000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fc1cf19f000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fc1cf132000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fc1cf11e000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fc1cf0ca000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fc1c85a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fc1cf0b9000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fc1ad931000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fc1cf0ab000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fc24840b000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fc1cedfb000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fc1cedd1000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fc18225a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fc1cedcc000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fc17e600000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fc181c56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fc17e415000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fc1c8559000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fc1bd7ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fc1ad8af000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fc1a6735000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fc1ad880000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fc1cedc2000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fc1c854b000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fc1c8530000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fc1ad85d000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fc17e2da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fc1bd7a2000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fc1ad856000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fc1829bd000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fc1ad849000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 8
|  AVAILABLE: 992
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1109948489

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 37.2000000000 A, b = 47.7500000000 A, c = 34.6000000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(70.2978067433, 0.0000000000, 0.0000000000), (0.0000000000, 90.2344159137, 0.0000000000), (0.0000000000, 0.0000000000, 65.3845191752), 
Reciprocal space lattice vector in a.u.:
(0.0893795354, -0.0000000000, -0.0000000000), (0.0000000000, 0.0696318056, -0.0000000000), (0.0000000000, 0.0000000000, 0.0960959167), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)
Atom 12 = (2.9794553758, 8.1722901092, 16.7857367503)
Atom 13 = (1.9025005354, 6.4993345896, 18.5092802347)
Atom 14 = (4.8676695827, 7.3385241062, 15.1628967638)
Atom 15 = (2.4072463467, 10.0852597266, 16.6249021715)
Atom 16 = (0.3924960876, 7.1021004879, 19.7568206400)
Atom 17 = (5.7070102774, 8.6126340589, 13.8329832027)
Atom 18 = (2.6912343682, 3.9998318201, 18.5498148571)
Atom 19 = (5.6564034155, 4.8390213368, 15.2034313863)
Atom 20 = (4.5794485751, 3.1660658171, 16.9269748706)
Atom 21 = (1.8518936734, 2.7257407647, 19.8797284182)
Atom 22 = (7.1664078632, 4.2362554385, 13.9558909810)
Atom 23 = (5.1516576042, 1.2531150970, 17.0878094495)
Atom 24 = (2.9794553758, 8.1722901092, 29.8626405854)
Atom 25 = (1.9025005354, 6.4993345896, 31.5861840697)
Atom 26 = (4.8676695827, 7.3385241062, 28.2398005989)
Atom 27 = (2.4072463467, 10.0852597266, 29.7018060065)
Atom 28 = (0.3924960876, 7.1021004879, 32.8337244750)
Atom 29 = (5.7070102774, 8.6126340589, 26.9098870378)
Atom 30 = (2.6912343682, 3.9998318201, 31.6267186922)
Atom 31 = (5.6564034155, 4.8390213368, 28.2803352213)
Atom 32 = (4.5794485751, 3.1660658171, 30.0038787057)
Atom 33 = (1.8518936734, 2.7257407647, 32.9566322533)
Atom 34 = (7.1664078632, 4.2362554385, 27.0327948160)
Atom 35 = (5.1516576042, 1.2531150970, 30.1647132845)
Atom 36 = (2.9794553758, 8.1722901092, 42.9395444204)
Atom 37 = (1.9025005354, 6.4993345896, 44.6630879048)
Atom 38 = (4.8676695827, 7.3385241062, 41.3167044339)
Atom 39 = (2.4072463467, 10.0852597266, 42.7787098416)
Atom 40 = (0.3924960876, 7.1021004879, 45.9106283101)
Atom 41 = (5.7070102774, 8.6126340589, 39.9867908728)
Atom 42 = (2.6912343682, 3.9998318201, 44.7036225272)
Atom 43 = (5.6564034155, 4.8390213368, 41.3572390563)
Atom 44 = (4.5794485751, 3.1660658171, 43.0807825407)
Atom 45 = (1.8518936734, 2.7257407647, 46.0335360883)
Atom 46 = (7.1664078632, 4.2362554385, 40.1096986510)
Atom 47 = (5.1516576042, 1.2531150970, 43.2416171195)
Atom 48 = (2.9794553758, 8.1722901092, 56.0164482554)
Atom 49 = (1.9025005354, 6.4993345896, 57.7399917398)
Atom 50 = (4.8676695827, 7.3385241062, 54.3936082689)
Atom 51 = (2.4072463467, 10.0852597266, 55.8556136766)
Atom 52 = (0.3924960876, 7.1021004879, 58.9875321451)
Atom 53 = (5.7070102774, 8.6126340589, 53.0636947078)
Atom 54 = (2.6912343682, 3.9998318201, 57.7805263622)
Atom 55 = (5.6564034155, 4.8390213368, 54.4341428914)
Atom 56 = (4.5794485751, 3.1660658171, 56.1576863757)
Atom 57 = (1.8518936734, 2.7257407647, 59.1104399233)
Atom 58 = (7.1664078632, 4.2362554385, 53.1866024861)
Atom 59 = (5.1516576042, 1.2531150970, 56.3185209546)
Atom 60 = (2.9794553758, 26.2191732920, 3.7088329153)
Atom 61 = (1.9025005354, 24.5462177723, 5.4323763996)
Atom 62 = (4.8676695827, 25.3854072889, 2.0859929288)
Atom 63 = (2.4072463467, 28.1321429094, 3.5479983365)
Atom 64 = (0.3924960876, 25.1489836706, 6.6799168050)
Atom 65 = (5.7070102774, 26.6595172416, 0.7560793677)
Atom 66 = (2.6912343682, 22.0467150029, 5.4729110221)
Atom 67 = (5.6564034155, 22.8859045195, 2.1265275512)
Atom 68 = (4.5794485751, 21.2129489998, 3.8500710356)
Atom 69 = (1.8518936734, 20.7726239474, 6.8028245832)
Atom 70 = (7.1664078632, 22.2831386212, 0.8789871459)
Atom 71 = (5.1516576042, 19.2999982797, 4.0109056144)
Atom 72 = (2.9794553758, 26.2191732920, 16.7857367503)
Atom 73 = (1.9025005354, 24.5462177723, 18.5092802347)
Atom 74 = (4.8676695827, 25.3854072889, 15.1628967638)
Atom 75 = (2.4072463467, 28.1321429094, 16.6249021715)
Atom 76 = (0.3924960876, 25.1489836706, 19.7568206400)
Atom 77 = (5.7070102774, 26.6595172416, 13.8329832027)
Atom 78 = (2.6912343682, 22.0467150029, 18.5498148571)
Atom 79 = (5.6564034155, 22.8859045195, 15.2034313863)
Atom 80 = (4.5794485751, 21.2129489998, 16.9269748706)
Atom 81 = (1.8518936734, 20.7726239474, 19.8797284182)
Atom 82 = (7.1664078632, 22.2831386212, 13.9558909810)
Atom 83 = (5.1516576042, 19.2999982797, 17.0878094495)
Atom 84 = (2.9794553758, 26.2191732920, 29.8626405854)
Atom 85 = (1.9025005354, 24.5462177723, 31.5861840697)
Atom 86 = (4.8676695827, 25.3854072889, 28.2398005989)
Atom 87 = (2.4072463467, 28.1321429094, 29.7018060065)
Atom 88 = (0.3924960876, 25.1489836706, 32.8337244750)
Atom 89 = (5.7070102774, 26.6595172416, 26.9098870378)
Atom 90 = (2.6912343682, 22.0467150029, 31.6267186922)
Atom 91 = (5.6564034155, 22.8859045195, 28.2803352213)
Atom 92 = (4.5794485751, 21.2129489998, 30.0038787057)
Atom 93 = (1.8518936734, 20.7726239474, 32.9566322533)
Atom 94 = (7.1664078632, 22.2831386212, 27.0327948160)
Atom 95 = (5.1516576042, 19.2999982797, 30.1647132845)
Atom 96 = (2.9794553758, 26.2191732920, 42.9395444204)
Atom 97 = (1.9025005354, 24.5462177723, 44.6630879048)
Atom 98 = (4.8676695827, 25.3854072889, 41.3167044339)
Atom 99 = (2.4072463467, 28.1321429094, 42.7787098416)
Atom 100 = (0.3924960876, 25.1489836706, 45.9106283101)
Atom 101 = (5.7070102774, 26.6595172416, 39.9867908728)
Atom 102 = (2.6912343682, 22.0467150029, 44.7036225272)
Atom 103 = (5.6564034155, 22.8859045195, 41.3572390563)
Atom 104 = (4.5794485751, 21.2129489998, 43.0807825407)
Atom 105 = (1.8518936734, 20.7726239474, 46.0335360883)
Atom 106 = (7.1664078632, 22.2831386212, 40.1096986510)
Atom 107 = (5.1516576042, 19.2999982797, 43.2416171195)
Atom 108 = (2.9794553758, 26.2191732920, 56.0164482554)
Atom 109 = (1.9025005354, 24.5462177723, 57.7399917398)
Atom 110 = (4.8676695827, 25.3854072889, 54.3936082689)
Atom 111 = (2.4072463467, 28.1321429094, 55.8556136766)
Atom 112 = (0.3924960876, 25.1489836706, 58.9875321451)
Atom 113 = (5.7070102774, 26.6595172416, 53.0636947078)
Atom 114 = (2.6912343682, 22.0467150029, 57.7805263622)
Atom 115 = (5.6564034155, 22.8859045195, 54.4341428914)
Atom 116 = (4.5794485751, 21.2129489998, 56.1576863757)
Atom 117 = (1.8518936734, 20.7726239474, 59.1104399233)
Atom 118 = (7.1664078632, 22.2831386212, 53.1866024861)
Atom 119 = (5.1516576042, 19.2999982797, 56.3185209546)
Atom 120 = (2.9794553758, 44.2660564747, 3.7088329153)
Atom 121 = (1.9025005354, 42.5931009551, 5.4323763996)
Atom 122 = (4.8676695827, 43.4322904717, 2.0859929288)
Atom 123 = (2.4072463467, 46.1790260921, 3.5479983365)
Atom 124 = (0.3924960876, 43.1958668534, 6.6799168050)
Atom 125 = (5.7070102774, 44.7064004244, 0.7560793677)
Atom 126 = (2.6912343682, 40.0935981856, 5.4729110221)
Atom 127 = (5.6564034155, 40.9327877022, 2.1265275512)
Atom 128 = (4.5794485751, 39.2598321826, 3.8500710356)
Atom 129 = (1.8518936734, 38.8195071302, 6.8028245832)
Atom 130 = (7.1664078632, 40.3300218039, 0.8789871459)
Atom 131 = (5.1516576042, 37.3468814625, 4.0109056144)
Atom 132 = (2.9794553758, 44.2660564747, 16.7857367503)
Atom 133 = (1.9025005354, 42.5931009551, 18.5092802347)
Atom 134 = (4.8676695827, 43.4322904717, 15.1628967638)
Atom 135 = (2.4072463467, 46.1790260921, 16.6249021715)
Atom 136 = (0.3924960876, 43.1958668534, 19.7568206400)
Atom 137 = (5.7070102774, 44.7064004244, 13.8329832027)
Atom 138 = (2.6912343682, 40.0935981856, 18.5498148571)
Atom 139 = (5.6564034155, 40.9327877022, 15.2034313863)
Atom 140 = (4.5794485751, 39.2598321826, 16.9269748706)
Atom 141 = (1.8518936734, 38.8195071302, 19.8797284182)
Atom 142 = (7.1664078632, 40.3300218039, 13.9558909810)
Atom 143 = (5.1516576042, 37.3468814625, 17.0878094495)
Atom 144 = (2.9794553758, 44.2660564747, 29.8626405854)
Atom 145 = (1.9025005354, 42.5931009551, 31.5861840697)
Atom 146 = (4.8676695827, 43.4322904717, 28.2398005989)
Atom 147 = (2.4072463467, 46.1790260921, 29.7018060065)
Atom 148 = (0.3924960876, 43.1958668534, 32.8337244750)
Atom 149 = (5.7070102774, 44.7064004244, 26.9098870378)
Atom 150 = (2.6912343682, 40.0935981856, 31.6267186922)
Atom 151 = (5.6564034155, 40.9327877022, 28.2803352213)
Atom 152 = (4.5794485751, 39.2598321826, 30.0038787057)
Atom 153 = (1.8518936734, 38.8195071302, 32.9566322533)
Atom 154 = (7.1664078632, 40.3300218039, 27.0327948160)
Atom 155 = (5.1516576042, 37.3468814625, 30.1647132845)
Atom 156 = (2.9794553758, 44.2660564747, 42.9395444204)
Atom 157 = (1.9025005354, 42.5931009551, 44.6630879048)
Atom 158 = (4.8676695827, 43.4322904717, 41.3167044339)
Atom 159 = (2.4072463467, 46.1790260921, 42.7787098416)
Atom 160 = (0.3924960876, 43.1958668534, 45.9106283101)
Atom 161 = (5.7070102774, 44.7064004244, 39.9867908728)
Atom 162 = (2.6912343682, 40.0935981856, 44.7036225272)
Atom 163 = (5.6564034155, 40.9327877022, 41.3572390563)
Atom 164 = (4.5794485751, 39.2598321826, 43.0807825407)
Atom 165 = (1.8518936734, 38.8195071302, 46.0335360883)
Atom 166 = (7.1664078632, 40.3300218039, 40.1096986510)
Atom 167 = (5.1516576042, 37.3468814625, 43.2416171195)
Atom 168 = (2.9794553758, 44.2660564747, 56.0164482554)
Atom 169 = (1.9025005354, 42.5931009551, 57.7399917398)
Atom 170 = (4.8676695827, 43.4322904717, 54.3936082689)
Atom 171 = (2.4072463467, 46.1790260921, 55.8556136766)
Atom 172 = (0.3924960876, 43.1958668534, 58.9875321451)
Atom 173 = (5.7070102774, 44.7064004244, 53.0636947078)
Atom 174 = (2.6912343682, 40.0935981856, 57.7805263622)
Atom 175 = (5.6564034155, 40.9327877022, 54.4341428914)
Atom 176 = (4.5794485751, 39.2598321826, 56.1576863757)
Atom 177 = (1.8518936734, 38.8195071302, 59.1104399233)
Atom 178 = (7.1664078632, 40.3300218039, 53.1866024861)
Atom 179 = (5.1516576042, 37.3468814625, 56.3185209546)
Atom 180 = (2.9794553758, 62.3129396575, 3.7088329153)
Atom 181 = (1.9025005354, 60.6399841378, 5.4323763996)
Atom 182 = (4.8676695827, 61.4791736544, 2.0859929288)
Atom 183 = (2.4072463467, 64.2259092748, 3.5479983365)
Atom 184 = (0.3924960876, 61.2427500361, 6.6799168050)
Atom 185 = (5.7070102774, 62.7532836071, 0.7560793677)
Atom 186 = (2.6912343682, 58.1404813684, 5.4729110221)
Atom 187 = (5.6564034155, 58.9796708850, 2.1265275512)
Atom 188 = (4.5794485751, 57.3067153653, 3.8500710356)
Atom 189 = (1.8518936734, 56.8663903129, 6.8028245832)
Atom 190 = (7.1664078632, 58.3769049867, 0.8789871459)
Atom 191 = (5.1516576042, 55.3937646452, 4.0109056144)
Atom 192 = (2.9794553758, 62.3129396575, 16.7857367503)
Atom 193 = (1.9025005354, 60.6399841378, 18.5092802347)
Atom 194 = (4.8676695827, 61.4791736544, 15.1628967638)
Atom 195 = (2.4072463467, 64.2259092748, 16.6249021715)
Atom 196 = (0.3924960876, 61.2427500361, 19.7568206400)
Atom 197 = (5.7070102774, 62.7532836071, 13.8329832027)
Atom 198 = (2.6912343682, 58.1404813684, 18.5498148571)
Atom 199 = (5.6564034155, 58.9796708850, 15.2034313863)
Atom 200 = (4.5794485751, 57.3067153653, 16.9269748706)
Atom 201 = (1.8518936734, 56.8663903129, 19.8797284182)
Atom 202 = (7.1664078632, 58.3769049867, 13.9558909810)
Atom 203 = (5.1516576042, 55.3937646452, 17.0878094495)
Atom 204 = (2.9794553758, 62.3129396575, 29.8626405854)
Atom 205 = (1.9025005354, 60.6399841378, 31.5861840697)
Atom 206 = (4.8676695827, 61.4791736544, 28.2398005989)
Atom 207 = (2.4072463467, 64.2259092748, 29.7018060065)
Atom 208 = (0.3924960876, 61.2427500361, 32.8337244750)
Atom 209 = (5.7070102774, 62.7532836071, 26.9098870378)
Atom 210 = (2.6912343682, 58.1404813684, 31.6267186922)
Atom 211 = (5.6564034155, 58.9796708850, 28.2803352213)
Atom 212 = (4.5794485751, 57.3067153653, 30.0038787057)
Atom 213 = (1.8518936734, 56.8663903129, 32.9566322533)
Atom 214 = (7.1664078632, 58.3769049867, 27.0327948160)
Atom 215 = (5.1516576042, 55.3937646452, 30.1647132845)
Atom 216 = (2.9794553758, 62.3129396575, 42.9395444204)
Atom 217 = (1.9025005354, 60.6399841378, 44.6630879048)
Atom 218 = (4.8676695827, 61.4791736544, 41.3167044339)
Atom 219 = (2.4072463467, 64.2259092748, 42.7787098416)
Atom 220 = (0.3924960876, 61.2427500361, 45.9106283101)
Atom 221 = (5.7070102774, 62.7532836071, 39.9867908728)
Atom 222 = (2.6912343682, 58.1404813684, 44.7036225272)
Atom 223 = (5.6564034155, 58.9796708850, 41.3572390563)
Atom 224 = (4.5794485751, 57.3067153653, 43.0807825407)
Atom 225 = (1.8518936734, 56.8663903129, 46.0335360883)
Atom 226 = (7.1664078632, 58.3769049867, 40.1096986510)
Atom 227 = (5.1516576042, 55.3937646452, 43.2416171195)
Atom 228 = (2.9794553758, 62.3129396575, 56.0164482554)
Atom 229 = (1.9025005354, 60.6399841378, 57.7399917398)
Atom 230 = (4.8676695827, 61.4791736544, 54.3936082689)
Atom 231 = (2.4072463467, 64.2259092748, 55.8556136766)
Atom 232 = (0.3924960876, 61.2427500361, 58.9875321451)
Atom 233 = (5.7070102774, 62.7532836071, 53.0636947078)
Atom 234 = (2.6912343682, 58.1404813684, 57.7805263622)
Atom 235 = (5.6564034155, 58.9796708850, 54.4341428914)
Atom 236 = (4.5794485751, 57.3067153653, 56.1576863757)
Atom 237 = (1.8518936734, 56.8663903129, 59.1104399233)
Atom 238 = (7.1664078632, 58.3769049867, 53.1866024861)
Atom 239 = (5.1516576042, 55.3937646452, 56.3185209546)
Atom 240 = (2.9794553758, 80.3598228402, 3.7088329153)
Atom 241 = (1.9025005354, 78.6868673205, 5.4323763996)
Atom 242 = (4.8676695827, 79.5260568372, 2.0859929288)
Atom 243 = (2.4072463467, 82.2727924576, 3.5479983365)
Atom 244 = (0.3924960876, 79.2896332189, 6.6799168050)
Atom 245 = (5.7070102774, 80.8001667899, 0.7560793677)
Atom 246 = (2.6912343682, 76.1873645511, 5.4729110221)
Atom 247 = (5.6564034155, 77.0265540677, 2.1265275512)
Atom 248 = (4.5794485751, 75.3535985481, 3.8500710356)
Atom 249 = (1.8518936734, 74.9132734957, 6.8028245832)
Atom 250 = (7.1664078632, 76.4237881694, 0.8789871459)
Atom 251 = (5.1516576042, 73.4406478280, 4.0109056144)
Atom 252 = (2.9794553758, 80.3598228402, 16.7857367503)
Atom 253 = (1.9025005354, 78.6868673205, 18.5092802347)
Atom 254 = (4.8676695827, 79.5260568372, 15.1628967638)
Atom 255 = (2.4072463467, 82.2727924576, 16.6249021715)
Atom 256 = (0.3924960876, 79.2896332189, 19.7568206400)
Atom 257 = (5.7070102774, 80.8001667899, 13.8329832027)
Atom 258 = (2.6912343682, 76.1873645511, 18.5498148571)
Atom 259 = (5.6564034155, 77.0265540677, 15.2034313863)
Atom 260 = (4.5794485751, 75.3535985481, 16.9269748706)
Atom 261 = (1.8518936734, 74.9132734957, 19.8797284182)
Atom 262 = (7.1664078632, 76.4237881694, 13.9558909810)
Atom 263 = (5.1516576042, 73.4406478280, 17.0878094495)
Atom 264 = (2.9794553758, 80.3598228402, 29.8626405854)
Atom 265 = (1.9025005354, 78.6868673205, 31.5861840697)
Atom 266 = (4.8676695827, 79.5260568372, 28.2398005989)
Atom 267 = (2.4072463467, 82.2727924576, 29.7018060065)
Atom 268 = (0.3924960876, 79.2896332189, 32.8337244750)
Atom 269 = (5.7070102774, 80.8001667899, 26.9098870378)
Atom 270 = (2.6912343682, 76.1873645511, 31.6267186922)
Atom 271 = (5.6564034155, 77.0265540677, 28.2803352213)
Atom 272 = (4.5794485751, 75.3535985481, 30.0038787057)
Atom 273 = (1.8518936734, 74.9132734957, 32.9566322533)
Atom 274 = (7.1664078632, 76.4237881694, 27.0327948160)
Atom 275 = (5.1516576042, 73.4406478280, 30.1647132845)
Atom 276 = (2.9794553758, 80.3598228402, 42.9395444204)
Atom 277 = (1.9025005354, 78.6868673205, 44.6630879048)
Atom 278 = (4.8676695827, 79.5260568372, 41.3167044339)
Atom 279 = (2.4072463467, 82.2727924576, 42.7787098416)
Atom 280 = (0.3924960876, 79.2896332189, 45.9106283101)
Atom 281 = (5.7070102774, 80.8001667899, 39.9867908728)
Atom 282 = (2.6912343682, 76.1873645511, 44.7036225272)
Atom 283 = (5.6564034155, 77.0265540677, 41.3572390563)
Atom 284 = (4.5794485751, 75.3535985481, 43.0807825407)
Atom 285 = (1.8518936734, 74.9132734957, 46.0335360883)
Atom 286 = (7.1664078632, 76.4237881694, 40.1096986510)
Atom 287 = (5.1516576042, 73.4406478280, 43.2416171195)
Atom 288 = (2.9794553758, 80.3598228402, 56.0164482554)
Atom 289 = (1.9025005354, 78.6868673205, 57.7399917398)
Atom 290 = (4.8676695827, 79.5260568372, 54.3936082689)
Atom 291 = (2.4072463467, 82.2727924576, 55.8556136766)
Atom 292 = (0.3924960876, 79.2896332189, 58.9875321451)
Atom 293 = (5.7070102774, 80.8001667899, 53.0636947078)
Atom 294 = (2.6912343682, 76.1873645511, 57.7805263622)
Atom 295 = (5.6564034155, 77.0265540677, 54.4341428914)
Atom 296 = (4.5794485751, 75.3535985481, 56.1576863757)
Atom 297 = (1.8518936734, 74.9132734957, 59.1104399233)
Atom 298 = (7.1664078632, 76.4237881694, 53.1866024861)
Atom 299 = (5.1516576042, 73.4406478280, 56.3185209546)
Atom 300 = (17.0390167245, 8.1722901092, 3.7088329153)
Atom 301 = (15.9620618840, 6.4993345896, 5.4323763996)
Atom 302 = (18.9272309314, 7.3385241062, 2.0859929288)
Atom 303 = (16.4668076954, 10.0852597266, 3.5479983365)
Atom 304 = (14.4520574363, 7.1021004879, 6.6799168050)
Atom 305 = (19.7665716261, 8.6126340589, 0.7560793677)
Atom 306 = (16.7507957168, 3.9998318201, 5.4729110221)
Atom 307 = (19.7159647641, 4.8390213368, 2.1265275512)
Atom 308 = (18.6390099237, 3.1660658171, 3.8500710356)
Atom 309 = (15.9114550221, 2.7257407647, 6.8028245832)
Atom 310 = (21.2259692119, 4.2362554385, 0.8789871459)
Atom 311 = (19.2112189528, 1.2531150970, 4.0109056144)
Atom 312 = (17.0390167245, 8.1722901092, 16.7857367503)
Atom 313 = (15.9620618840, 6.4993345896, 18.5092802347)
Atom 314 = (18.9272309314, 7.3385241062, 15.1628967638)
Atom 315 = (16.4668076954, 10.0852597266, 16.6249021715)
Atom 316 = (14.4520574363, 7.1021004879, 19.7568206400)
Atom 317 = (19.7665716261, 8.6126340589, 13.8329832027)
Atom 318 = (16.7507957168, 3.9998318201, 18.5498148571)
Atom 319 = (19.7159647641, 4.8390213368, 15.2034313863)
Atom 320 = (18.6390099237, 3.1660658171, 16.9269748706)
Atom 321 = (15.9114550221, 2.7257407647, 19.8797284182)
Atom 322 = (21.2259692119, 4.2362554385, 13.9558909810)
Atom 323 = (19.2112189528, 1.2531150970, 17.0878094495)
Atom 324 = (17.0390167245, 8.1722901092, 29.8626405854)
Atom 325 = (15.9620618840, 6.4993345896, 31.5861840697)
Atom 326 = (18.9272309314, 7.3385241062, 28.2398005989)
Atom 327 = (16.4668076954, 10.0852597266, 29.7018060065)
Atom 328 = (14.4520574363, 7.1021004879, 32.8337244750)
Atom 329 = (19.7665716261, 8.6126340589, 26.9098870378)
Atom 330 = (16.7507957168, 3.9998318201, 31.6267186922)
Atom 331 = (19.7159647641, 4.8390213368, 28.2803352213)
Atom 332 = (18.6390099237, 3.1660658171, 30.0038787057)
Atom 333 = (15.9114550221, 2.7257407647, 32.9566322533)
Atom 334 = (21.2259692119, 4.2362554385, 27.0327948160)
Atom 335 = (19.2112189528, 1.2531150970, 30.1647132845)
Atom 336 = (17.0390167245, 8.1722901092, 42.9395444204)
Atom 337 = (15.9620618840, 6.4993345896, 44.6630879048)
Atom 338 = (18.9272309314, 7.3385241062, 41.3167044339)
Atom 339 = (16.4668076954, 10.0852597266, 42.7787098416)
Atom 340 = (14.4520574363, 7.1021004879, 45.9106283101)
Atom 341 = (19.7665716261, 8.6126340589, 39.9867908728)
Atom 342 = (16.7507957168, 3.9998318201, 44.7036225272)
Atom 343 = (19.7159647641, 4.8390213368, 41.3572390563)
Atom 344 = (18.6390099237, 3.1660658171, 43.0807825407)
Atom 345 = (15.9114550221, 2.7257407647, 46.0335360883)
Atom 346 = (21.2259692119, 4.2362554385, 40.1096986510)
Atom 347 = (19.2112189528, 1.2531150970, 43.2416171195)
Atom 348 = (17.0390167245, 8.1722901092, 56.0164482554)
Atom 349 = (15.9620618840, 6.4993345896, 57.7399917398)
Atom 350 = (18.9272309314, 7.3385241062, 54.3936082689)
Atom 351 = (16.4668076954, 10.0852597266, 55.8556136766)
Atom 352 = (14.4520574363, 7.1021004879, 58.9875321451)
Atom 353 = (19.7665716261, 8.6126340589, 53.0636947078)
Atom 354 = (16.7507957168, 3.9998318201, 57.7805263622)
Atom 355 = (19.7159647641, 4.8390213368, 54.4341428914)
Atom 356 = (18.6390099237, 3.1660658171, 56.1576863757)
Atom 357 = (15.9114550221, 2.7257407647, 59.1104399233)
Atom 358 = (21.2259692119, 4.2362554385, 53.1866024861)
Atom 359 = (19.2112189528, 1.2531150970, 56.3185209546)
Atom 360 = (17.0390167245, 26.2191732920, 3.7088329153)
Atom 361 = (15.9620618840, 24.5462177723, 5.4323763996)
Atom 362 = (18.9272309314, 25.3854072889, 2.0859929288)
Atom 363 = (16.4668076954, 28.1321429094, 3.5479983365)
Atom 364 = (14.4520574363, 25.1489836706, 6.6799168050)
Atom 365 = (19.7665716261, 26.6595172416, 0.7560793677)
Atom 366 = (16.7507957168, 22.0467150029, 5.4729110221)
Atom 367 = (19.7159647641, 22.8859045195, 2.1265275512)
Atom 368 = (18.6390099237, 21.2129489998, 3.8500710356)
Atom 369 = (15.9114550221, 20.7726239474, 6.8028245832)
Atom 370 = (21.2259692119, 22.2831386212, 0.8789871459)
Atom 371 = (19.2112189528, 19.2999982797, 4.0109056144)
Atom 372 = (17.0390167245, 26.2191732920, 16.7857367503)
Atom 373 = (15.9620618840, 24.5462177723, 18.5092802347)
Atom 374 = (18.9272309314, 25.3854072889, 15.1628967638)
Atom 375 = (16.4668076954, 28.1321429094, 16.6249021715)
Atom 376 = (14.4520574363, 25.1489836706, 19.7568206400)
Atom 377 = (19.7665716261, 26.6595172416, 13.8329832027)
Atom 378 = (16.7507957168, 22.0467150029, 18.5498148571)
Atom 379 = (19.7159647641, 22.8859045195, 15.2034313863)
Atom 380 = (18.6390099237, 21.2129489998, 16.9269748706)
Atom 381 = (15.9114550221, 20.7726239474, 19.8797284182)
Atom 382 = (21.2259692119, 22.2831386212, 13.9558909810)
Atom 383 = (19.2112189528, 19.2999982797, 17.0878094495)
Atom 384 = (17.0390167245, 26.2191732920, 29.8626405854)
Atom 385 = (15.9620618840, 24.5462177723, 31.5861840697)
Atom 386 = (18.9272309314, 25.3854072889, 28.2398005989)
Atom 387 = (16.4668076954, 28.1321429094, 29.7018060065)
Atom 388 = (14.4520574363, 25.1489836706, 32.8337244750)
Atom 389 = (19.7665716261, 26.6595172416, 26.9098870378)
Atom 390 = (16.7507957168, 22.0467150029, 31.6267186922)
Atom 391 = (19.7159647641, 22.8859045195, 28.2803352213)
Atom 392 = (18.6390099237, 21.2129489998, 30.0038787057)
Atom 393 = (15.9114550221, 20.7726239474, 32.9566322533)
Atom 394 = (21.2259692119, 22.2831386212, 27.0327948160)
Atom 395 = (19.2112189528, 19.2999982797, 30.1647132845)
Atom 396 = (17.0390167245, 26.2191732920, 42.9395444204)
Atom 397 = (15.9620618840, 24.5462177723, 44.6630879048)
Atom 398 = (18.9272309314, 25.3854072889, 41.3167044339)
Atom 399 = (16.4668076954, 28.1321429094, 42.7787098416)
Atom 400 = (14.4520574363, 25.1489836706, 45.9106283101)
Atom 401 = (19.7665716261, 26.6595172416, 39.9867908728)
Atom 402 = (16.7507957168, 22.0467150029, 44.7036225272)
Atom 403 = (19.7159647641, 22.8859045195, 41.3572390563)
Atom 404 = (18.6390099237, 21.2129489998, 43.0807825407)
Atom 405 = (15.9114550221, 20.7726239474, 46.0335360883)
Atom 406 = (21.2259692119, 22.2831386212, 40.1096986510)
Atom 407 = (19.2112189528, 19.2999982797, 43.2416171195)
Atom 408 = (17.0390167245, 26.2191732920, 56.0164482554)
Atom 409 = (15.9620618840, 24.5462177723, 57.7399917398)
Atom 410 = (18.9272309314, 25.3854072889, 54.3936082689)
Atom 411 = (16.4668076954, 28.1321429094, 55.8556136766)
Atom 412 = (14.4520574363, 25.1489836706, 58.9875321451)
Atom 413 = (19.7665716261, 26.6595172416, 53.0636947078)
Atom 414 = (16.7507957168, 22.0467150029, 57.7805263622)
Atom 415 = (19.7159647641, 22.8859045195, 54.4341428914)
Atom 416 = (18.6390099237, 21.2129489998, 56.1576863757)
Atom 417 = (15.9114550221, 20.7726239474, 59.1104399233)
Atom 418 = (21.2259692119, 22.2831386212, 53.1866024861)
Atom 419 = (19.2112189528, 19.2999982797, 56.3185209546)
Atom 420 = (17.0390167245, 44.2660564747, 3.7088329153)
Atom 421 = (15.9620618840, 42.5931009551, 5.4323763996)
Atom 422 = (18.9272309314, 43.4322904717, 2.0859929288)
Atom 423 = (16.4668076954, 46.1790260921, 3.5479983365)
Atom 424 = (14.4520574363, 43.1958668534, 6.6799168050)
Atom 425 = (19.7665716261, 44.7064004244, 0.7560793677)
Atom 426 = (16.7507957168, 40.0935981856, 5.4729110221)
Atom 427 = (19.7159647641, 40.9327877022, 2.1265275512)
Atom 428 = (18.6390099237, 39.2598321826, 3.8500710356)
Atom 429 = (15.9114550221, 38.8195071302, 6.8028245832)
Atom 430 = (21.2259692119, 40.3300218039, 0.8789871459)
Atom 431 = (19.2112189528, 37.3468814625, 4.0109056144)
Atom 432 = (17.0390167245, 44.2660564747, 16.7857367503)
Atom 433 = (15.9620618840, 42.5931009551, 18.5092802347)
Atom 434 = (18.9272309314, 43.4322904717, 15.1628967638)
Atom 435 = (16.4668076954, 46.1790260921, 16.6249021715)
Atom 436 = (14.4520574363, 43.1958668534, 19.7568206400)
Atom 437 = (19.7665716261, 44.7064004244, 13.8329832027)
Atom 438 = (16.7507957168, 40.0935981856, 18.5498148571)
Atom 439 = (19.7159647641, 40.9327877022, 15.2034313863)
Atom 440 = (18.6390099237, 39.2598321826, 16.9269748706)
Atom 441 = (15.9114550221, 38.8195071302, 19.8797284182)
Atom 442 = (21.2259692119, 40.3300218039, 13.9558909810)
Atom 443 = (19.2112189528, 37.3468814625, 17.0878094495)
Atom 444 = (17.0390167245, 44.2660564747, 29.8626405854)
Atom 445 = (15.9620618840, 42.5931009551, 31.5861840697)
Atom 446 = (18.9272309314, 43.4322904717, 28.2398005989)
Atom 447 = (16.4668076954, 46.1790260921, 29.7018060065)
Atom 448 = (14.4520574363, 43.1958668534, 32.8337244750)
Atom 449 = (19.7665716261, 44.7064004244, 26.9098870378)
Atom 450 = (16.7507957168, 40.0935981856, 31.6267186922)
Atom 451 = (19.7159647641, 40.9327877022, 28.2803352213)
Atom 452 = (18.6390099237, 39.2598321826, 30.0038787057)
Atom 453 = (15.9114550221, 38.8195071302, 32.9566322533)
Atom 454 = (21.2259692119, 40.3300218039, 27.0327948160)
Atom 455 = (19.2112189528, 37.3468814625, 30.1647132845)
Atom 456 = (17.0390167245, 44.2660564747, 42.9395444204)
Atom 457 = (15.9620618840, 42.5931009551, 44.6630879048)
Atom 458 = (18.9272309314, 43.4322904717, 41.3167044339)
Atom 459 = (16.4668076954, 46.1790260921, 42.7787098416)
Atom 460 = (14.4520574363, 43.1958668534, 45.9106283101)
Atom 461 = (19.7665716261, 44.7064004244, 39.9867908728)
Atom 462 = (16.7507957168, 40.0935981856, 44.7036225272)
Atom 463 = (19.7159647641, 40.9327877022, 41.3572390563)
Atom 464 = (18.6390099237, 39.2598321826, 43.0807825407)
Atom 465 = (15.9114550221, 38.8195071302, 46.0335360883)
Atom 466 = (21.2259692119, 40.3300218039, 40.1096986510)
Atom 467 = (19.2112189528, 37.3468814625, 43.2416171195)
Atom 468 = (17.0390167245, 44.2660564747, 56.0164482554)
Atom 469 = (15.9620618840, 42.5931009551, 57.7399917398)
Atom 470 = (18.9272309314, 43.4322904717, 54.3936082689)
Atom 471 = (16.4668076954, 46.1790260921, 55.8556136766)
Atom 472 = (14.4520574363, 43.1958668534, 58.9875321451)
Atom 473 = (19.7665716261, 44.7064004244, 53.0636947078)
Atom 474 = (16.7507957168, 40.0935981856, 57.7805263622)
Atom 475 = (19.7159647641, 40.9327877022, 54.4341428914)
Atom 476 = (18.6390099237, 39.2598321826, 56.1576863757)
Atom 477 = (15.9114550221, 38.8195071302, 59.1104399233)
Atom 478 = (21.2259692119, 40.3300218039, 53.1866024861)
Atom 479 = (19.2112189528, 37.3468814625, 56.3185209546)
Atom 480 = (17.0390167245, 62.3129396575, 3.7088329153)
Atom 481 = (15.9620618840, 60.6399841378, 5.4323763996)
Atom 482 = (18.9272309314, 61.4791736544, 2.0859929288)
Atom 483 = (16.4668076954, 64.2259092748, 3.5479983365)
Atom 484 = (14.4520574363, 61.2427500361, 6.6799168050)
Atom 485 = (19.7665716261, 62.7532836071, 0.7560793677)
Atom 486 = (16.7507957168, 58.1404813684, 5.4729110221)
Atom 487 = (19.7159647641, 58.9796708850, 2.1265275512)
Atom 488 = (18.6390099237, 57.3067153653, 3.8500710356)
Atom 489 = (15.9114550221, 56.8663903129, 6.8028245832)
Atom 490 = (21.2259692119, 58.3769049867, 0.8789871459)
Atom 491 = (19.2112189528, 55.3937646452, 4.0109056144)
Atom 492 = (17.0390167245, 62.3129396575, 16.7857367503)
Atom 493 = (15.9620618840, 60.6399841378, 18.5092802347)
Atom 494 = (18.9272309314, 61.4791736544, 15.1628967638)
Atom 495 = (16.4668076954, 64.2259092748, 16.6249021715)
Atom 496 = (14.4520574363, 61.2427500361, 19.7568206400)
Atom 497 = (19.7665716261, 62.7532836071, 13.8329832027)
Atom 498 = (16.7507957168, 58.1404813684, 18.5498148571)
Atom 499 = (19.7159647641, 58.9796708850, 15.2034313863)
Atom 500 = (18.6390099237, 57.3067153653, 16.9269748706)
Atom 501 = (15.9114550221, 56.8663903129, 19.8797284182)
Atom 502 = (21.2259692119, 58.3769049867, 13.9558909810)
Atom 503 = (19.2112189528, 55.3937646452, 17.0878094495)
Atom 504 = (17.0390167245, 62.3129396575, 29.8626405854)
Atom 505 = (15.9620618840, 60.6399841378, 31.5861840697)
Atom 506 = (18.9272309314, 61.4791736544, 28.2398005989)
Atom 507 = (16.4668076954, 64.2259092748, 29.7018060065)
Atom 508 = (14.4520574363, 61.2427500361, 32.8337244750)
Atom 509 = (19.7665716261, 62.7532836071, 26.9098870378)
Atom 510 = (16.7507957168, 58.1404813684, 31.6267186922)
Atom 511 = (19.7159647641, 58.9796708850, 28.2803352213)
Atom 512 = (18.6390099237, 57.3067153653, 30.0038787057)
Atom 513 = (15.9114550221, 56.8663903129, 32.9566322533)
Atom 514 = (21.2259692119, 58.3769049867, 27.0327948160)
Atom 515 = (19.2112189528, 55.3937646452, 30.1647132845)
Atom 516 = (17.0390167245, 62.3129396575, 42.9395444204)
Atom 517 = (15.9620618840, 60.6399841378, 44.6630879048)
Atom 518 = (18.9272309314, 61.4791736544, 41.3167044339)
Atom 519 = (16.4668076954, 64.2259092748, 42.7787098416)
Atom 520 = (14.4520574363, 61.2427500361, 45.9106283101)
Atom 521 = (19.7665716261, 62.7532836071, 39.9867908728)
Atom 522 = (16.7507957168, 58.1404813684, 44.7036225272)
Atom 523 = (19.7159647641, 58.9796708850, 41.3572390563)
Atom 524 = (18.6390099237, 57.3067153653, 43.0807825407)
Atom 525 = (15.9114550221, 56.8663903129, 46.0335360883)
Atom 526 = (21.2259692119, 58.3769049867, 40.1096986510)
Atom 527 = (19.2112189528, 55.3937646452, 43.2416171195)
Atom 528 = (17.0390167245, 62.3129396575, 56.0164482554)
Atom 529 = (15.9620618840, 60.6399841378, 57.7399917398)
Atom 530 = (18.9272309314, 61.4791736544, 54.3936082689)
Atom 531 = (16.4668076954, 64.2259092748, 55.8556136766)
Atom 532 = (14.4520574363, 61.2427500361, 58.9875321451)
Atom 533 = (19.7665716261, 62.7532836071, 53.0636947078)
Atom 534 = (16.7507957168, 58.1404813684, 57.7805263622)
Atom 535 = (19.7159647641, 58.9796708850, 54.4341428914)
Atom 536 = (18.6390099237, 57.3067153653, 56.1576863757)
Atom 537 = (15.9114550221, 56.8663903129, 59.1104399233)
Atom 538 = (21.2259692119, 58.3769049867, 53.1866024861)
Atom 539 = (19.2112189528, 55.3937646452, 56.3185209546)
Atom 540 = (17.0390167245, 80.3598228402, 3.7088329153)
Atom 541 = (15.9620618840, 78.6868673205, 5.4323763996)
Atom 542 = (18.9272309314, 79.5260568372, 2.0859929288)
Atom 543 = (16.4668076954, 82.2727924576, 3.5479983365)
Atom 544 = (14.4520574363, 79.2896332189, 6.6799168050)
Atom 545 = (19.7665716261, 80.8001667899, 0.7560793677)
Atom 546 = (16.7507957168, 76.1873645511, 5.4729110221)
Atom 547 = (19.7159647641, 77.0265540677, 2.1265275512)
Atom 548 = (18.6390099237, 75.3535985481, 3.8500710356)
Atom 549 = (15.9114550221, 74.9132734957, 6.8028245832)
Atom 550 = (21.2259692119, 76.4237881694, 0.8789871459)
Atom 551 = (19.2112189528, 73.4406478280, 4.0109056144)
Atom 552 = (17.0390167245, 80.3598228402, 16.7857367503)
Atom 553 = (15.9620618840, 78.6868673205, 18.5092802347)
Atom 554 = (18.9272309314, 79.5260568372, 15.1628967638)
Atom 555 = (16.4668076954, 82.2727924576, 16.6249021715)
Atom 556 = (14.4520574363, 79.2896332189, 19.7568206400)
Atom 557 = (19.7665716261, 80.8001667899, 13.8329832027)
Atom 558 = (16.7507957168, 76.1873645511, 18.5498148571)
Atom 559 = (19.7159647641, 77.0265540677, 15.2034313863)
Atom 560 = (18.6390099237, 75.3535985481, 16.9269748706)
Atom 561 = (15.9114550221, 74.9132734957, 19.8797284182)
Atom 562 = (21.2259692119, 76.4237881694, 13.9558909810)
Atom 563 = (19.2112189528, 73.4406478280, 17.0878094495)
Atom 564 = (17.0390167245, 80.3598228402, 29.8626405854)
Atom 565 = (15.9620618840, 78.6868673205, 31.5861840697)
Atom 566 = (18.9272309314, 79.5260568372, 28.2398005989)
Atom 567 = (16.4668076954, 82.2727924576, 29.7018060065)
Atom 568 = (14.4520574363, 79.2896332189, 32.8337244750)
Atom 569 = (19.7665716261, 80.8001667899, 26.9098870378)
Atom 570 = (16.7507957168, 76.1873645511, 31.6267186922)
Atom 571 = (19.7159647641, 77.0265540677, 28.2803352213)
Atom 572 = (18.6390099237, 75.3535985481, 30.0038787057)
Atom 573 = (15.9114550221, 74.9132734957, 32.9566322533)
Atom 574 = (21.2259692119, 76.4237881694, 27.0327948160)
Atom 575 = (19.2112189528, 73.4406478280, 30.1647132845)
Atom 576 = (17.0390167245, 80.3598228402, 42.9395444204)
Atom 577 = (15.9620618840, 78.6868673205, 44.6630879048)
Atom 578 = (18.9272309314, 79.5260568372, 41.3167044339)
Atom 579 = (16.4668076954, 82.2727924576, 42.7787098416)
Atom 580 = (14.4520574363, 79.2896332189, 45.9106283101)
Atom 581 = (19.7665716261, 80.8001667899, 39.9867908728)
Atom 582 = (16.7507957168, 76.1873645511, 44.7036225272)
Atom 583 = (19.7159647641, 77.0265540677, 41.3572390563)
Atom 584 = (18.6390099237, 75.3535985481, 43.0807825407)
Atom 585 = (15.9114550221, 74.9132734957, 46.0335360883)
Atom 586 = (21.2259692119, 76.4237881694, 40.1096986510)
Atom 587 = (19.2112189528, 73.4406478280, 43.2416171195)
Atom 588 = (17.0390167245, 80.3598228402, 56.0164482554)
Atom 589 = (15.9620618840, 78.6868673205, 57.7399917398)
Atom 590 = (18.9272309314, 79.5260568372, 54.3936082689)
Atom 591 = (16.4668076954, 82.2727924576, 55.8556136766)
Atom 592 = (14.4520574363, 79.2896332189, 58.9875321451)
Atom 593 = (19.7665716261, 80.8001667899, 53.0636947078)
Atom 594 = (16.7507957168, 76.1873645511, 57.7805263622)
Atom 595 = (19.7159647641, 77.0265540677, 54.4341428914)
Atom 596 = (18.6390099237, 75.3535985481, 56.1576863757)
Atom 597 = (15.9114550221, 74.9132734957, 59.1104399233)
Atom 598 = (21.2259692119, 76.4237881694, 53.1866024861)
Atom 599 = (19.2112189528, 73.4406478280, 56.3185209546)
Atom 600 = (31.0985780731, 8.1722901092, 3.7088329153)
Atom 601 = (30.0216232327, 6.4993345896, 5.4323763996)
Atom 602 = (32.9867922800, 7.3385241062, 2.0859929288)
Atom 603 = (30.5263690440, 10.0852597266, 3.5479983365)
Atom 604 = (28.5116187850, 7.1021004879, 6.6799168050)
Atom 605 = (33.8261329747, 8.6126340589, 0.7560793677)
Atom 606 = (30.8103570655, 3.9998318201, 5.4729110221)
Atom 607 = (33.7755261128, 4.8390213368, 2.1265275512)
Atom 608 = (32.6985712724, 3.1660658171, 3.8500710356)
Atom 609 = (29.9710163707, 2.7257407647, 6.8028245832)
Atom 610 = (35.2855305605, 4.2362554385, 0.8789871459)
Atom 611 = (33.2707803015, 1.2531150970, 4.0109056144)
Atom 612 = (31.0985780731, 8.1722901092, 16.7857367503)
Atom 613 = (30.0216232327, 6.4993345896, 18.5092802347)
Atom 614 = (32.9867922800, 7.3385241062, 15.1628967638)
Atom 615 = (30.5263690440, 10.0852597266, 16.6249021715)
Atom 616 = (28.5116187850, 7.1021004879, 19.7568206400)
Atom 617 = (33.8261329747, 8.6126340589, 13.8329832027)
Atom 618 = (30.8103570655, 3.9998318201, 18.5498148571)
Atom 619 = (33.7755261128, 4.8390213368, 15.2034313863)
Atom 620 = (32.6985712724, 3.1660658171, 16.9269748706)
Atom 621 = (29.9710163707, 2.7257407647, 19.8797284182)
Atom 622 = (35.2855305605, 4.2362554385, 13.9558909810)
Atom 623 = (33.2707803015, 1.2531150970, 17.0878094495)
Atom 624 = (31.0985780731, 8.1722901092, 29.8626405854)
Atom 625 = (30.0216232327, 6.4993345896, 31.5861840697)
Atom 626 = (32.9867922800, 7.3385241062, 28.2398005989)
Atom 627 = (30.5263690440, 10.0852597266, 29.7018060065)
Atom 628 = (28.5116187850, 7.1021004879, 32.8337244750)
Atom 629 = (33.8261329747, 8.6126340589, 26.9098870378)
Atom 630 = (30.8103570655, 3.9998318201, 31.6267186922)
Atom 631 = (33.7755261128, 4.8390213368, 28.2803352213)
Atom 632 = (32.6985712724, 3.1660658171, 30.0038787057)
Atom 633 = (29.9710163707, 2.7257407647, 32.9566322533)
Atom 634 = (35.2855305605, 4.2362554385, 27.0327948160)
Atom 635 = (33.2707803015, 1.2531150970, 30.1647132845)
Atom 636 = (31.0985780731, 8.1722901092, 42.9395444204)
Atom 637 = (30.0216232327, 6.4993345896, 44.6630879048)
Atom 638 = (32.9867922800, 7.3385241062, 41.3167044339)
Atom 639 = (30.5263690440, 10.0852597266, 42.7787098416)
Atom 640 = (28.5116187850, 7.1021004879, 45.9106283101)
Atom 641 = (33.8261329747, 8.6126340589, 39.9867908728)
Atom 642 = (30.8103570655, 3.9998318201, 44.7036225272)
Atom 643 = (33.7755261128, 4.8390213368, 41.3572390563)
Atom 644 = (32.6985712724, 3.1660658171, 43.0807825407)
Atom 645 = (29.9710163707, 2.7257407647, 46.0335360883)
Atom 646 = (35.2855305605, 4.2362554385, 40.1096986510)
Atom 647 = (33.2707803015, 1.2531150970, 43.2416171195)
Atom 648 = (31.0985780731, 8.1722901092, 56.0164482554)
Atom 649 = (30.0216232327, 6.4993345896, 57.7399917398)
Atom 650 = (32.9867922800, 7.3385241062, 54.3936082689)
Atom 651 = (30.5263690440, 10.0852597266, 55.8556136766)
Atom 652 = (28.5116187850, 7.1021004879, 58.9875321451)
Atom 653 = (33.8261329747, 8.6126340589, 53.0636947078)
Atom 654 = (30.8103570655, 3.9998318201, 57.7805263622)
Atom 655 = (33.7755261128, 4.8390213368, 54.4341428914)
Atom 656 = (32.6985712724, 3.1660658171, 56.1576863757)
Atom 657 = (29.9710163707, 2.7257407647, 59.1104399233)
Atom 658 = (35.2855305605, 4.2362554385, 53.1866024861)
Atom 659 = (33.2707803015, 1.2531150970, 56.3185209546)
Atom 660 = (31.0985780731, 26.2191732920, 3.7088329153)
Atom 661 = (30.0216232327, 24.5462177723, 5.4323763996)
Atom 662 = (32.9867922800, 25.3854072889, 2.0859929288)
Atom 663 = (30.5263690440, 28.1321429094, 3.5479983365)
Atom 664 = (28.5116187850, 25.1489836706, 6.6799168050)
Atom 665 = (33.8261329747, 26.6595172416, 0.7560793677)
Atom 666 = (30.8103570655, 22.0467150029, 5.4729110221)
Atom 667 = (33.7755261128, 22.8859045195, 2.1265275512)
Atom 668 = (32.6985712724, 21.2129489998, 3.8500710356)
Atom 669 = (29.9710163707, 20.7726239474, 6.8028245832)
Atom 670 = (35.2855305605, 22.2831386212, 0.8789871459)
Atom 671 = (33.2707803015, 19.2999982797, 4.0109056144)
Atom 672 = (31.0985780731, 26.2191732920, 16.7857367503)
Atom 673 = (30.0216232327, 24.5462177723, 18.5092802347)
Atom 674 = (32.9867922800, 25.3854072889, 15.1628967638)
Atom 675 = (30.5263690440, 28.1321429094, 16.6249021715)
Atom 676 = (28.5116187850, 25.1489836706, 19.7568206400)
Atom 677 = (33.8261329747, 26.6595172416, 13.8329832027)
Atom 678 = (30.8103570655, 22.0467150029, 18.5498148571)
Atom 679 = (33.7755261128, 22.8859045195, 15.2034313863)
Atom 680 = (32.6985712724, 21.2129489998, 16.9269748706)
Atom 681 = (29.9710163707, 20.7726239474, 19.8797284182)
Atom 682 = (35.2855305605, 22.2831386212, 13.9558909810)
Atom 683 = (33.2707803015, 19.2999982797, 17.0878094495)
Atom 684 = (31.0985780731, 26.2191732920, 29.8626405854)
Atom 685 = (30.0216232327, 24.5462177723, 31.5861840697)
Atom 686 = (32.9867922800, 25.3854072889, 28.2398005989)
Atom 687 = (30.5263690440, 28.1321429094, 29.7018060065)
Atom 688 = (28.5116187850, 25.1489836706, 32.8337244750)
Atom 689 = (33.8261329747, 26.6595172416, 26.9098870378)
Atom 690 = (30.8103570655, 22.0467150029, 31.6267186922)
Atom 691 = (33.7755261128, 22.8859045195, 28.2803352213)
Atom 692 = (32.6985712724, 21.2129489998, 30.0038787057)
Atom 693 = (29.9710163707, 20.7726239474, 32.9566322533)
Atom 694 = (35.2855305605, 22.2831386212, 27.0327948160)
Atom 695 = (33.2707803015, 19.2999982797, 30.1647132845)
Atom 696 = (31.0985780731, 26.2191732920, 42.9395444204)
Atom 697 = (30.0216232327, 24.5462177723, 44.6630879048)
Atom 698 = (32.9867922800, 25.3854072889, 41.3167044339)
Atom 699 = (30.5263690440, 28.1321429094, 42.7787098416)
Atom 700 = (28.5116187850, 25.1489836706, 45.9106283101)
Atom 701 = (33.8261329747, 26.6595172416, 39.9867908728)
Atom 702 = (30.8103570655, 22.0467150029, 44.7036225272)
Atom 703 = (33.7755261128, 22.8859045195, 41.3572390563)
Atom 704 = (32.6985712724, 21.2129489998, 43.0807825407)
Atom 705 = (29.9710163707, 20.7726239474, 46.0335360883)
Atom 706 = (35.2855305605, 22.2831386212, 40.1096986510)
Atom 707 = (33.2707803015, 19.2999982797, 43.2416171195)
Atom 708 = (31.0985780731, 26.2191732920, 56.0164482554)
Atom 709 = (30.0216232327, 24.5462177723, 57.7399917398)
Atom 710 = (32.9867922800, 25.3854072889, 54.3936082689)
Atom 711 = (30.5263690440, 28.1321429094, 55.8556136766)
Atom 712 = (28.5116187850, 25.1489836706, 58.9875321451)
Atom 713 = (33.8261329747, 26.6595172416, 53.0636947078)
Atom 714 = (30.8103570655, 22.0467150029, 57.7805263622)
Atom 715 = (33.7755261128, 22.8859045195, 54.4341428914)
Atom 716 = (32.6985712724, 21.2129489998, 56.1576863757)
Atom 717 = (29.9710163707, 20.7726239474, 59.1104399233)
Atom 718 = (35.2855305605, 22.2831386212, 53.1866024861)
Atom 719 = (33.2707803015, 19.2999982797, 56.3185209546)
Atom 720 = (31.0985780731, 44.2660564747, 3.7088329153)
Atom 721 = (30.0216232327, 42.5931009551, 5.4323763996)
Atom 722 = (32.9867922800, 43.4322904717, 2.0859929288)
Atom 723 = (30.5263690440, 46.1790260921, 3.5479983365)
Atom 724 = (28.5116187850, 43.1958668534, 6.6799168050)
Atom 725 = (33.8261329747, 44.7064004244, 0.7560793677)
Atom 726 = (30.8103570655, 40.0935981856, 5.4729110221)
Atom 727 = (33.7755261128, 40.9327877022, 2.1265275512)
Atom 728 = (32.6985712724, 39.2598321826, 3.8500710356)
Atom 729 = (29.9710163707, 38.8195071302, 6.8028245832)
Atom 730 = (35.2855305605, 40.3300218039, 0.8789871459)
Atom 731 = (33.2707803015, 37.3468814625, 4.0109056144)
Atom 732 = (31.0985780731, 44.2660564747, 16.7857367503)
Atom 733 = (30.0216232327, 42.5931009551, 18.5092802347)
Atom 734 = (32.9867922800, 43.4322904717, 15.1628967638)
Atom 735 = (30.5263690440, 46.1790260921, 16.6249021715)
Atom 736 = (28.5116187850, 43.1958668534, 19.7568206400)
Atom 737 = (33.8261329747, 44.7064004244, 13.8329832027)
Atom 738 = (30.8103570655, 40.0935981856, 18.5498148571)
Atom 739 = (33.7755261128, 40.9327877022, 15.2034313863)
Atom 740 = (32.6985712724, 39.2598321826, 16.9269748706)
Atom 741 = (29.9710163707, 38.8195071302, 19.8797284182)
Atom 742 = (35.2855305605, 40.3300218039, 13.9558909810)
Atom 743 = (33.2707803015, 37.3468814625, 17.0878094495)
Atom 744 = (31.0985780731, 44.2660564747, 29.8626405854)
Atom 745 = (30.0216232327, 42.5931009551, 31.5861840697)
Atom 746 = (32.9867922800, 43.4322904717, 28.2398005989)
Atom 747 = (30.5263690440, 46.1790260921, 29.7018060065)
Atom 748 = (28.5116187850, 43.1958668534, 32.8337244750)
Atom 749 = (33.8261329747, 44.7064004244, 26.9098870378)
Atom 750 = (30.8103570655, 40.0935981856, 31.6267186922)
Atom 751 = (33.7755261128, 40.9327877022, 28.2803352213)
Atom 752 = (32.6985712724, 39.2598321826, 30.0038787057)
Atom 753 = (29.9710163707, 38.8195071302, 32.9566322533)
Atom 754 = (35.2855305605, 40.3300218039, 27.0327948160)
Atom 755 = (33.2707803015, 37.3468814625, 30.1647132845)
Atom 756 = (31.0985780731, 44.2660564747, 42.9395444204)
Atom 757 = (30.0216232327, 42.5931009551, 44.6630879048)
Atom 758 = (32.9867922800, 43.4322904717, 41.3167044339)
Atom 759 = (30.5263690440, 46.1790260921, 42.7787098416)
Atom 760 = (28.5116187850, 43.1958668534, 45.9106283101)
Atom 761 = (33.8261329747, 44.7064004244, 39.9867908728)
Atom 762 = (30.8103570655, 40.0935981856, 44.7036225272)
Atom 763 = (33.7755261128, 40.9327877022, 41.3572390563)
Atom 764 = (32.6985712724, 39.2598321826, 43.0807825407)
Atom 765 = (29.9710163707, 38.8195071302, 46.0335360883)
Atom 766 = (35.2855305605, 40.3300218039, 40.1096986510)
Atom 767 = (33.2707803015, 37.3468814625, 43.2416171195)
Atom 768 = (31.0985780731, 44.2660564747, 56.0164482554)
Atom 769 = (30.0216232327, 42.5931009551, 57.7399917398)
Atom 770 = (32.9867922800, 43.4322904717, 54.3936082689)
Atom 771 = (30.5263690440, 46.1790260921, 55.8556136766)
Atom 772 = (28.5116187850, 43.1958668534, 58.9875321451)
Atom 773 = (33.8261329747, 44.7064004244, 53.0636947078)
Atom 774 = (30.8103570655, 40.0935981856, 57.7805263622)
Atom 775 = (33.7755261128, 40.9327877022, 54.4341428914)
Atom 776 = (32.6985712724, 39.2598321826, 56.1576863757)
Atom 777 = (29.9710163707, 38.8195071302, 59.1104399233)
Atom 778 = (35.2855305605, 40.3300218039, 53.1866024861)
Atom 779 = (33.2707803015, 37.3468814625, 56.3185209546)
Atom 780 = (31.0985780731, 62.3129396575, 3.7088329153)
Atom 781 = (30.0216232327, 60.6399841378, 5.4323763996)
Atom 782 = (32.9867922800, 61.4791736544, 2.0859929288)
Atom 783 = (30.5263690440, 64.2259092748, 3.5479983365)
Atom 784 = (28.5116187850, 61.2427500361, 6.6799168050)
Atom 785 = (33.8261329747, 62.7532836071, 0.7560793677)
Atom 786 = (30.8103570655, 58.1404813684, 5.4729110221)
Atom 787 = (33.7755261128, 58.9796708850, 2.1265275512)
Atom 788 = (32.6985712724, 57.3067153653, 3.8500710356)
Atom 789 = (29.9710163707, 56.8663903129, 6.8028245832)
Atom 790 = (35.2855305605, 58.3769049867, 0.8789871459)
Atom 791 = (33.2707803015, 55.3937646452, 4.0109056144)
Atom 792 = (31.0985780731, 62.3129396575, 16.7857367503)
Atom 793 = (30.0216232327, 60.6399841378, 18.5092802347)
Atom 794 = (32.9867922800, 61.4791736544, 15.1628967638)
Atom 795 = (30.5263690440, 64.2259092748, 16.6249021715)
Atom 796 = (28.5116187850, 61.2427500361, 19.7568206400)
Atom 797 = (33.8261329747, 62.7532836071, 13.8329832027)
Atom 798 = (30.8103570655, 58.1404813684, 18.5498148571)
Atom 799 = (33.7755261128, 58.9796708850, 15.2034313863)
Atom 800 = (32.6985712724, 57.3067153653, 16.9269748706)
Atom 801 = (29.9710163707, 56.8663903129, 19.8797284182)
Atom 802 = (35.2855305605, 58.3769049867, 13.9558909810)
Atom 803 = (33.2707803015, 55.3937646452, 17.0878094495)
Atom 804 = (31.0985780731, 62.3129396575, 29.8626405854)
Atom 805 = (30.0216232327, 60.6399841378, 31.5861840697)
Atom 806 = (32.9867922800, 61.4791736544, 28.2398005989)
Atom 807 = (30.5263690440, 64.2259092748, 29.7018060065)
Atom 808 = (28.5116187850, 61.2427500361, 32.8337244750)
Atom 809 = (33.8261329747, 62.7532836071, 26.9098870378)
Atom 810 = (30.8103570655, 58.1404813684, 31.6267186922)
Atom 811 = (33.7755261128, 58.9796708850, 28.2803352213)
Atom 812 = (32.6985712724, 57.3067153653, 30.0038787057)
Atom 813 = (29.9710163707, 56.8663903129, 32.9566322533)
Atom 814 = (35.2855305605, 58.3769049867, 27.0327948160)
Atom 815 = (33.2707803015, 55.3937646452, 30.1647132845)
Atom 816 = (31.0985780731, 62.3129396575, 42.9395444204)
Atom 817 = (30.0216232327, 60.6399841378, 44.6630879048)
Atom 818 = (32.9867922800, 61.4791736544, 41.3167044339)
Atom 819 = (30.5263690440, 64.2259092748, 42.7787098416)
Atom 820 = (28.5116187850, 61.2427500361, 45.9106283101)
Atom 821 = (33.8261329747, 62.7532836071, 39.9867908728)
Atom 822 = (30.8103570655, 58.1404813684, 44.7036225272)
Atom 823 = (33.7755261128, 58.9796708850, 41.3572390563)
Atom 824 = (32.6985712724, 57.3067153653, 43.0807825407)
Atom 825 = (29.9710163707, 56.8663903129, 46.0335360883)
Atom 826 = (35.2855305605, 58.3769049867, 40.1096986510)
Atom 827 = (33.2707803015, 55.3937646452, 43.2416171195)
Atom 828 = (31.0985780731, 62.3129396575, 56.0164482554)
Atom 829 = (30.0216232327, 60.6399841378, 57.7399917398)
Atom 830 = (32.9867922800, 61.4791736544, 54.3936082689)
Atom 831 = (30.5263690440, 64.2259092748, 55.8556136766)
Atom 832 = (28.5116187850, 61.2427500361, 58.9875321451)
Atom 833 = (33.8261329747, 62.7532836071, 53.0636947078)
Atom 834 = (30.8103570655, 58.1404813684, 57.7805263622)
Atom 835 = (33.7755261128, 58.9796708850, 54.4341428914)
Atom 836 = (32.6985712724, 57.3067153653, 56.1576863757)
Atom 837 = (29.9710163707, 56.8663903129, 59.1104399233)
Atom 838 = (35.2855305605, 58.3769049867, 53.1866024861)
Atom 839 = (33.2707803015, 55.3937646452, 56.3185209546)
Atom 840 = (31.0985780731, 80.3598228402, 3.7088329153)
Atom 841 = (30.0216232327, 78.6868673205, 5.4323763996)
Atom 842 = (32.9867922800, 79.5260568372, 2.0859929288)
Atom 843 = (30.5263690440, 82.2727924576, 3.5479983365)
Atom 844 = (28.5116187850, 79.2896332189, 6.6799168050)
Atom 845 = (33.8261329747, 80.8001667899, 0.7560793677)
Atom 846 = (30.8103570655, 76.1873645511, 5.4729110221)
Atom 847 = (33.7755261128, 77.0265540677, 2.1265275512)
Atom 848 = (32.6985712724, 75.3535985481, 3.8500710356)
Atom 849 = (29.9710163707, 74.9132734957, 6.8028245832)
Atom 850 = (35.2855305605, 76.4237881694, 0.8789871459)
Atom 851 = (33.2707803015, 73.4406478280, 4.0109056144)
Atom 852 = (31.0985780731, 80.3598228402, 16.7857367503)
Atom 853 = (30.0216232327, 78.6868673205, 18.5092802347)
Atom 854 = (32.9867922800, 79.5260568372, 15.1628967638)
Atom 855 = (30.5263690440, 82.2727924576, 16.6249021715)
Atom 856 = (28.5116187850, 79.2896332189, 19.7568206400)
Atom 857 = (33.8261329747, 80.8001667899, 13.8329832027)
Atom 858 = (30.8103570655, 76.1873645511, 18.5498148571)
Atom 859 = (33.7755261128, 77.0265540677, 15.2034313863)
Atom 860 = (32.6985712724, 75.3535985481, 16.9269748706)
Atom 861 = (29.9710163707, 74.9132734957, 19.8797284182)
Atom 862 = (35.2855305605, 76.4237881694, 13.9558909810)
Atom 863 = (33.2707803015, 73.4406478280, 17.0878094495)
Atom 864 = (31.0985780731, 80.3598228402, 29.8626405854)
Atom 865 = (30.0216232327, 78.6868673205, 31.5861840697)
Atom 866 = (32.9867922800, 79.5260568372, 28.2398005989)
Atom 867 = (30.5263690440, 82.2727924576, 29.7018060065)
Atom 868 = (28.5116187850, 79.2896332189, 32.8337244750)
Atom 869 = (33.8261329747, 80.8001667899, 26.9098870378)
Atom 870 = (30.8103570655, 76.1873645511, 31.6267186922)
Atom 871 = (33.7755261128, 77.0265540677, 28.2803352213)
Atom 872 = (32.6985712724, 75.3535985481, 30.0038787057)
Atom 873 = (29.9710163707, 74.9132734957, 32.9566322533)
Atom 874 = (35.2855305605, 76.4237881694, 27.0327948160)
Atom 875 = (33.2707803015, 73.4406478280, 30.1647132845)
Atom 876 = (31.0985780731, 80.3598228402, 42.9395444204)
Atom 877 = (30.0216232327, 78.6868673205, 44.6630879048)
Atom 878 = (32.9867922800, 79.5260568372, 41.3167044339)
Atom 879 = (30.5263690440, 82.2727924576, 42.7787098416)
Atom 880 = (28.5116187850, 79.2896332189, 45.9106283101)
Atom 881 = (33.8261329747, 80.8001667899, 39.9867908728)
Atom 882 = (30.8103570655, 76.1873645511, 44.7036225272)
Atom 883 = (33.7755261128, 77.0265540677, 41.3572390563)
Atom 884 = (32.6985712724, 75.3535985481, 43.0807825407)
Atom 885 = (29.9710163707, 74.9132734957, 46.0335360883)
Atom 886 = (35.2855305605, 76.4237881694, 40.1096986510)
Atom 887 = (33.2707803015, 73.4406478280, 43.2416171195)
Atom 888 = (31.0985780731, 80.3598228402, 56.0164482554)
Atom 889 = (30.0216232327, 78.6868673205, 57.7399917398)
Atom 890 = (32.9867922800, 79.5260568372, 54.3936082689)
Atom 891 = (30.5263690440, 82.2727924576, 55.8556136766)
Atom 892 = (28.5116187850, 79.2896332189, 58.9875321451)
Atom 893 = (33.8261329747, 80.8001667899, 53.0636947078)
Atom 894 = (30.8103570655, 76.1873645511, 57.7805263622)
Atom 895 = (33.7755261128, 77.0265540677, 54.4341428914)
Atom 896 = (32.6985712724, 75.3535985481, 56.1576863757)
Atom 897 = (29.9710163707, 74.9132734957, 59.1104399233)
Atom 898 = (35.2855305605, 76.4237881694, 53.1866024861)
Atom 899 = (33.2707803015, 73.4406478280, 56.3185209546)
Atom 900 = (45.1581394218, 8.1722901092, 3.7088329153)
Atom 901 = (44.0811845814, 6.4993345896, 5.4323763996)
Atom 902 = (47.0463536287, 7.3385241062, 2.0859929288)
Atom 903 = (44.5859303927, 10.0852597266, 3.5479983365)
Atom 904 = (42.5711801336, 7.1021004879, 6.6799168050)
Atom 905 = (47.8856943234, 8.6126340589, 0.7560793677)
Atom 906 = (44.8699184141, 3.9998318201, 5.4729110221)
Atom 907 = (47.8350874614, 4.8390213368, 2.1265275512)
Atom 908 = (46.7581326210, 3.1660658171, 3.8500710356)
Atom 909 = (44.0305777194, 2.7257407647, 6.8028245832)
Atom 910 = (49.3450919092, 4.2362554385, 0.8789871459)
Atom 911 = (47.3303416501, 1.2531150970, 4.0109056144)
Atom 912 = (45.1581394218, 8.1722901092, 16.7857367503)
Atom 913 = (44.0811845814, 6.4993345896, 18.5092802347)
Atom 914 = (47.0463536287, 7.3385241062, 15.1628967638)
Atom 915 = (44.5859303927, 10.0852597266, 16.6249021715)
Atom 916 = (42.5711801336, 7.1021004879, 19.7568206400)
Atom 917 = (47.8856943234, 8.6126340589, 13.8329832027)
Atom 918 = (44.8699184141, 3.9998318201, 18.5498148571)
Atom 919 = (47.8350874614, 4.8390213368, 15.2034313863)
Atom 920 = (46.7581326210, 3.1660658171, 16.9269748706)
Atom 921 = (44.0305777194, 2.7257407647, 19.8797284182)
Atom 922 = (49.3450919092, 4.2362554385, 13.9558909810)
Atom 923 = (47.3303416501, 1.2531150970, 17.0878094495)
Atom 924 = (45.1581394218, 8.1722901092, 29.8626405854)
Atom 925 = (44.0811845814, 6.4993345896, 31.5861840697)
Atom 926 = (47.0463536287, 7.3385241062, 28.2398005989)
Atom 927 = (44.5859303927, 10.0852597266, 29.7018060065)
Atom 928 = (42.5711801336, 7.1021004879, 32.8337244750)
Atom 929 = (47.8856943234, 8.6126340589, 26.9098870378)
Atom 930 = (44.8699184141, 3.9998318201, 31.6267186922)
Atom 931 = (47.8350874614, 4.8390213368, 28.2803352213)
Atom 932 = (46.7581326210, 3.1660658171, 30.0038787057)
Atom 933 = (44.0305777194, 2.7257407647, 32.9566322533)
Atom 934 = (49.3450919092, 4.2362554385, 27.0327948160)
Atom 935 = (47.3303416501, 1.2531150970, 30.1647132845)
Atom 936 = (45.1581394218, 8.1722901092, 42.9395444204)
Atom 937 = (44.0811845814, 6.4993345896, 44.6630879048)
Atom 938 = (47.0463536287, 7.3385241062, 41.3167044339)
Atom 939 = (44.5859303927, 10.0852597266, 42.7787098416)
Atom 940 = (42.5711801336, 7.1021004879, 45.9106283101)
Atom 941 = (47.8856943234, 8.6126340589, 39.9867908728)
Atom 942 = (44.8699184141, 3.9998318201, 44.7036225272)
Atom 943 = (47.8350874614, 4.8390213368, 41.3572390563)
Atom 944 = (46.7581326210, 3.1660658171, 43.0807825407)
Atom 945 = (44.0305777194, 2.7257407647, 46.0335360883)
Atom 946 = (49.3450919092, 4.2362554385, 40.1096986510)
Atom 947 = (47.3303416501, 1.2531150970, 43.2416171195)
Atom 948 = (45.1581394218, 8.1722901092, 56.0164482554)
Atom 949 = (44.0811845814, 6.4993345896, 57.7399917398)
Atom 950 = (47.0463536287, 7.3385241062, 54.3936082689)
Atom 951 = (44.5859303927, 10.0852597266, 55.8556136766)
Atom 952 = (42.5711801336, 7.1021004879, 58.9875321451)
Atom 953 = (47.8856943234, 8.6126340589, 53.0636947078)
Atom 954 = (44.8699184141, 3.9998318201, 57.7805263622)
Atom 955 = (47.8350874614, 4.8390213368, 54.4341428914)
Atom 956 = (46.7581326210, 3.1660658171, 56.1576863757)
Atom 957 = (44.0305777194, 2.7257407647, 59.1104399233)
Atom 958 = (49.3450919092, 4.2362554385, 53.1866024861)
Atom 959 = (47.3303416501, 1.2531150970, 56.3185209546)
Atom 960 = (45.1581394218, 26.2191732920, 3.7088329153)
Atom 961 = (44.0811845814, 24.5462177723, 5.4323763996)
Atom 962 = (47.0463536287, 25.3854072889, 2.0859929288)
Atom 963 = (44.5859303927, 28.1321429094, 3.5479983365)
Atom 964 = (42.5711801336, 25.1489836706, 6.6799168050)
Atom 965 = (47.8856943234, 26.6595172416, 0.7560793677)
Atom 966 = (44.8699184141, 22.0467150029, 5.4729110221)
Atom 967 = (47.8350874614, 22.8859045195, 2.1265275512)
Atom 968 = (46.7581326210, 21.2129489998, 3.8500710356)
Atom 969 = (44.0305777194, 20.7726239474, 6.8028245832)
Atom 970 = (49.3450919092, 22.2831386212, 0.8789871459)
Atom 971 = (47.3303416501, 19.2999982797, 4.0109056144)
Atom 972 = (45.1581394218, 26.2191732920, 16.7857367503)
Atom 973 = (44.0811845814, 24.5462177723, 18.5092802347)
Atom 974 = (47.0463536287, 25.3854072889, 15.1628967638)
Atom 975 = (44.5859303927, 28.1321429094, 16.6249021715)
Atom 976 = (42.5711801336, 25.1489836706, 19.7568206400)
Atom 977 = (47.8856943234, 26.6595172416, 13.8329832027)
Atom 978 = (44.8699184141, 22.0467150029, 18.5498148571)
Atom 979 = (47.8350874614, 22.8859045195, 15.2034313863)
Atom 980 = (46.7581326210, 21.2129489998, 16.9269748706)
Atom 981 = (44.0305777194, 20.7726239474, 19.8797284182)
Atom 982 = (49.3450919092, 22.2831386212, 13.9558909810)
Atom 983 = (47.3303416501, 19.2999982797, 17.0878094495)
Atom 984 = (45.1581394218, 26.2191732920, 29.8626405854)
Atom 985 = (44.0811845814, 24.5462177723, 31.5861840697)
Atom 986 = (47.0463536287, 25.3854072889, 28.2398005989)
Atom 987 = (44.5859303927, 28.1321429094, 29.7018060065)
Atom 988 = (42.5711801336, 25.1489836706, 32.8337244750)
Atom 989 = (47.8856943234, 26.6595172416, 26.9098870378)
Atom 990 = (44.8699184141, 22.0467150029, 31.6267186922)
Atom 991 = (47.8350874614, 22.8859045195, 28.2803352213)
Atom 992 = (46.7581326210, 21.2129489998, 30.0038787057)
Atom 993 = (44.0305777194, 20.7726239474, 32.9566322533)
Atom 994 = (49.3450919092, 22.2831386212, 27.0327948160)
Atom 995 = (47.3303416501, 19.2999982797, 30.1647132845)
Atom 996 = (45.1581394218, 26.2191732920, 42.9395444204)
Atom 997 = (44.0811845814, 24.5462177723, 44.6630879048)
Atom 998 = (47.0463536287, 25.3854072889, 41.3167044339)
Atom 999 = (44.5859303927, 28.1321429094, 42.7787098416)
Atom 1000 = (42.5711801336, 25.1489836706, 45.9106283101)
Atom 1001 = (47.8856943234, 26.6595172416, 39.9867908728)
Atom 1002 = (44.8699184141, 22.0467150029, 44.7036225272)
Atom 1003 = (47.8350874614, 22.8859045195, 41.3572390563)
Atom 1004 = (46.7581326210, 21.2129489998, 43.0807825407)
Atom 1005 = (44.0305777194, 20.7726239474, 46.0335360883)
Atom 1006 = (49.3450919092, 22.2831386212, 40.1096986510)
Atom 1007 = (47.3303416501, 19.2999982797, 43.2416171195)
Atom 1008 = (45.1581394218, 26.2191732920, 56.0164482554)
Atom 1009 = (44.0811845814, 24.5462177723, 57.7399917398)
Atom 1010 = (47.0463536287, 25.3854072889, 54.3936082689)
Atom 1011 = (44.5859303927, 28.1321429094, 55.8556136766)
Atom 1012 = (42.5711801336, 25.1489836706, 58.9875321451)
Atom 1013 = (47.8856943234, 26.6595172416, 53.0636947078)
Atom 1014 = (44.8699184141, 22.0467150029, 57.7805263622)
Atom 1015 = (47.8350874614, 22.8859045195, 54.4341428914)
Atom 1016 = (46.7581326210, 21.2129489998, 56.1576863757)
Atom 1017 = (44.0305777194, 20.7726239474, 59.1104399233)
Atom 1018 = (49.3450919092, 22.2831386212, 53.1866024861)
Atom 1019 = (47.3303416501, 19.2999982797, 56.3185209546)
Atom 1020 = (45.1581394218, 44.2660564747, 3.7088329153)
Atom 1021 = (44.0811845814, 42.5931009551, 5.4323763996)
Atom 1022 = (47.0463536287, 43.4322904717, 2.0859929288)
Atom 1023 = (44.5859303927, 46.1790260921, 3.5479983365)
Atom 1024 = (42.5711801336, 43.1958668534, 6.6799168050)
Atom 1025 = (47.8856943234, 44.7064004244, 0.7560793677)
Atom 1026 = (44.8699184141, 40.0935981856, 5.4729110221)
Atom 1027 = (47.8350874614, 40.9327877022, 2.1265275512)
Atom 1028 = (46.7581326210, 39.2598321826, 3.8500710356)
Atom 1029 = (44.0305777194, 38.8195071302, 6.8028245832)
Atom 1030 = (49.3450919092, 40.3300218039, 0.8789871459)
Atom 1031 = (47.3303416501, 37.3468814625, 4.0109056144)
Atom 1032 = (45.1581394218, 44.2660564747, 16.7857367503)
Atom 1033 = (44.0811845814, 42.5931009551, 18.5092802347)
Atom 1034 = (47.0463536287, 43.4322904717, 15.1628967638)
Atom 1035 = (44.5859303927, 46.1790260921, 16.6249021715)
Atom 1036 = (42.5711801336, 43.1958668534, 19.7568206400)
Atom 1037 = (47.8856943234, 44.7064004244, 13.8329832027)
Atom 1038 = (44.8699184141, 40.0935981856, 18.5498148571)
Atom 1039 = (47.8350874614, 40.9327877022, 15.2034313863)
Atom 1040 = (46.7581326210, 39.2598321826, 16.9269748706)
Atom 1041 = (44.0305777194, 38.8195071302, 19.8797284182)
Atom 1042 = (49.3450919092, 40.3300218039, 13.9558909810)
Atom 1043 = (47.3303416501, 37.3468814625, 17.0878094495)
Atom 1044 = (45.1581394218, 44.2660564747, 29.8626405854)
Atom 1045 = (44.0811845814, 42.5931009551, 31.5861840697)
Atom 1046 = (47.0463536287, 43.4322904717, 28.2398005989)
Atom 1047 = (44.5859303927, 46.1790260921, 29.7018060065)
Atom 1048 = (42.5711801336, 43.1958668534, 32.8337244750)
Atom 1049 = (47.8856943234, 44.7064004244, 26.9098870378)
Atom 1050 = (44.8699184141, 40.0935981856, 31.6267186922)
Atom 1051 = (47.8350874614, 40.9327877022, 28.2803352213)
Atom 1052 = (46.7581326210, 39.2598321826, 30.0038787057)
Atom 1053 = (44.0305777194, 38.8195071302, 32.9566322533)
Atom 1054 = (49.3450919092, 40.3300218039, 27.0327948160)
Atom 1055 = (47.3303416501, 37.3468814625, 30.1647132845)
Atom 1056 = (45.1581394218, 44.2660564747, 42.9395444204)
Atom 1057 = (44.0811845814, 42.5931009551, 44.6630879048)
Atom 1058 = (47.0463536287, 43.4322904717, 41.3167044339)
Atom 1059 = (44.5859303927, 46.1790260921, 42.7787098416)
Atom 1060 = (42.5711801336, 43.1958668534, 45.9106283101)
Atom 1061 = (47.8856943234, 44.7064004244, 39.9867908728)
Atom 1062 = (44.8699184141, 40.0935981856, 44.7036225272)
Atom 1063 = (47.8350874614, 40.9327877022, 41.3572390563)
Atom 1064 = (46.7581326210, 39.2598321826, 43.0807825407)
Atom 1065 = (44.0305777194, 38.8195071302, 46.0335360883)
Atom 1066 = (49.3450919092, 40.3300218039, 40.1096986510)
Atom 1067 = (47.3303416501, 37.3468814625, 43.2416171195)
Atom 1068 = (45.1581394218, 44.2660564747, 56.0164482554)
Atom 1069 = (44.0811845814, 42.5931009551, 57.7399917398)
Atom 1070 = (47.0463536287, 43.4322904717, 54.3936082689)
Atom 1071 = (44.5859303927, 46.1790260921, 55.8556136766)
Atom 1072 = (42.5711801336, 43.1958668534, 58.9875321451)
Atom 1073 = (47.8856943234, 44.7064004244, 53.0636947078)
Atom 1074 = (44.8699184141, 40.0935981856, 57.7805263622)
Atom 1075 = (47.8350874614, 40.9327877022, 54.4341428914)
Atom 1076 = (46.7581326210, 39.2598321826, 56.1576863757)
Atom 1077 = (44.0305777194, 38.8195071302, 59.1104399233)
Atom 1078 = (49.3450919092, 40.3300218039, 53.1866024861)
Atom 1079 = (47.3303416501, 37.3468814625, 56.3185209546)
Atom 1080 = (45.1581394218, 62.3129396575, 3.7088329153)
Atom 1081 = (44.0811845814, 60.6399841378, 5.4323763996)
Atom 1082 = (47.0463536287, 61.4791736544, 2.0859929288)
Atom 1083 = (44.5859303927, 64.2259092748, 3.5479983365)
Atom 1084 = (42.5711801336, 61.2427500361, 6.6799168050)
Atom 1085 = (47.8856943234, 62.7532836071, 0.7560793677)
Atom 1086 = (44.8699184141, 58.1404813684, 5.4729110221)
Atom 1087 = (47.8350874614, 58.9796708850, 2.1265275512)
Atom 1088 = (46.7581326210, 57.3067153653, 3.8500710356)
Atom 1089 = (44.0305777194, 56.8663903129, 6.8028245832)
Atom 1090 = (49.3450919092, 58.3769049867, 0.8789871459)
Atom 1091 = (47.3303416501, 55.3937646452, 4.0109056144)
Atom 1092 = (45.1581394218, 62.3129396575, 16.7857367503)
Atom 1093 = (44.0811845814, 60.6399841378, 18.5092802347)
Atom 1094 = (47.0463536287, 61.4791736544, 15.1628967638)
Atom 1095 = (44.5859303927, 64.2259092748, 16.6249021715)
Atom 1096 = (42.5711801336, 61.2427500361, 19.7568206400)
Atom 1097 = (47.8856943234, 62.7532836071, 13.8329832027)
Atom 1098 = (44.8699184141, 58.1404813684, 18.5498148571)
Atom 1099 = (47.8350874614, 58.9796708850, 15.2034313863)
Atom 1100 = (46.7581326210, 57.3067153653, 16.9269748706)
Atom 1101 = (44.0305777194, 56.8663903129, 19.8797284182)
Atom 1102 = (49.3450919092, 58.3769049867, 13.9558909810)
Atom 1103 = (47.3303416501, 55.3937646452, 17.0878094495)
Atom 1104 = (45.1581394218, 62.3129396575, 29.8626405854)
Atom 1105 = (44.0811845814, 60.6399841378, 31.5861840697)
Atom 1106 = (47.0463536287, 61.4791736544, 28.2398005989)
Atom 1107 = (44.5859303927, 64.2259092748, 29.7018060065)
Atom 1108 = (42.5711801336, 61.2427500361, 32.8337244750)
Atom 1109 = (47.8856943234, 62.7532836071, 26.9098870378)
Atom 1110 = (44.8699184141, 58.1404813684, 31.6267186922)
Atom 1111 = (47.8350874614, 58.9796708850, 28.2803352213)
Atom 1112 = (46.7581326210, 57.3067153653, 30.0038787057)
Atom 1113 = (44.0305777194, 56.8663903129, 32.9566322533)
Atom 1114 = (49.3450919092, 58.3769049867, 27.0327948160)
Atom 1115 = (47.3303416501, 55.3937646452, 30.1647132845)
Atom 1116 = (45.1581394218, 62.3129396575, 42.9395444204)
Atom 1117 = (44.0811845814, 60.6399841378, 44.6630879048)
Atom 1118 = (47.0463536287, 61.4791736544, 41.3167044339)
Atom 1119 = (44.5859303927, 64.2259092748, 42.7787098416)
Atom 1120 = (42.5711801336, 61.2427500361, 45.9106283101)
Atom 1121 = (47.8856943234, 62.7532836071, 39.9867908728)
Atom 1122 = (44.8699184141, 58.1404813684, 44.7036225272)
Atom 1123 = (47.8350874614, 58.9796708850, 41.3572390563)
Atom 1124 = (46.7581326210, 57.3067153653, 43.0807825407)
Atom 1125 = (44.0305777194, 56.8663903129, 46.0335360883)
Atom 1126 = (49.3450919092, 58.3769049867, 40.1096986510)
Atom 1127 = (47.3303416501, 55.3937646452, 43.2416171195)
Atom 1128 = (45.1581394218, 62.3129396575, 56.0164482554)
Atom 1129 = (44.0811845814, 60.6399841378, 57.7399917398)
Atom 1130 = (47.0463536287, 61.4791736544, 54.3936082689)
Atom 1131 = (44.5859303927, 64.2259092748, 55.8556136766)
Atom 1132 = (42.5711801336, 61.2427500361, 58.9875321451)
Atom 1133 = (47.8856943234, 62.7532836071, 53.0636947078)
Atom 1134 = (44.8699184141, 58.1404813684, 57.7805263622)
Atom 1135 = (47.8350874614, 58.9796708850, 54.4341428914)
Atom 1136 = (46.7581326210, 57.3067153653, 56.1576863757)
Atom 1137 = (44.0305777194, 56.8663903129, 59.1104399233)
Atom 1138 = (49.3450919092, 58.3769049867, 53.1866024861)
Atom 1139 = (47.3303416501, 55.3937646452, 56.3185209546)
Atom 1140 = (45.1581394218, 80.3598228402, 3.7088329153)
Atom 1141 = (44.0811845814, 78.6868673205, 5.4323763996)
Atom 1142 = (47.0463536287, 79.5260568372, 2.0859929288)
Atom 1143 = (44.5859303927, 82.2727924576, 3.5479983365)
Atom 1144 = (42.5711801336, 79.2896332189, 6.6799168050)
Atom 1145 = (47.8856943234, 80.8001667899, 0.7560793677)
Atom 1146 = (44.8699184141, 76.1873645511, 5.4729110221)
Atom 1147 = (47.8350874614, 77.0265540677, 2.1265275512)
Atom 1148 = (46.7581326210, 75.3535985481, 3.8500710356)
Atom 1149 = (44.0305777194, 74.9132734957, 6.8028245832)
Atom 1150 = (49.3450919092, 76.4237881694, 0.8789871459)
Atom 1151 = (47.3303416501, 73.4406478280, 4.0109056144)
Atom 1152 = (45.1581394218, 80.3598228402, 16.7857367503)
Atom 1153 = (44.0811845814, 78.6868673205, 18.5092802347)
Atom 1154 = (47.0463536287, 79.5260568372, 15.1628967638)
Atom 1155 = (44.5859303927, 82.2727924576, 16.6249021715)
Atom 1156 = (42.5711801336, 79.2896332189, 19.7568206400)
Atom 1157 = (47.8856943234, 80.8001667899, 13.8329832027)
Atom 1158 = (44.8699184141, 76.1873645511, 18.5498148571)
Atom 1159 = (47.8350874614, 77.0265540677, 15.2034313863)
Atom 1160 = (46.7581326210, 75.3535985481, 16.9269748706)
Atom 1161 = (44.0305777194, 74.9132734957, 19.8797284182)
Atom 1162 = (49.3450919092, 76.4237881694, 13.9558909810)
Atom 1163 = (47.3303416501, 73.4406478280, 17.0878094495)
Atom 1164 = (45.1581394218, 80.3598228402, 29.8626405854)
Atom 1165 = (44.0811845814, 78.6868673205, 31.5861840697)
Atom 1166 = (47.0463536287, 79.5260568372, 28.2398005989)
Atom 1167 = (44.5859303927, 82.2727924576, 29.7018060065)
Atom 1168 = (42.5711801336, 79.2896332189, 32.8337244750)
Atom 1169 = (47.8856943234, 80.8001667899, 26.9098870378)
Atom 1170 = (44.8699184141, 76.1873645511, 31.6267186922)
Atom 1171 = (47.8350874614, 77.0265540677, 28.2803352213)
Atom 1172 = (46.7581326210, 75.3535985481, 30.0038787057)
Atom 1173 = (44.0305777194, 74.9132734957, 32.9566322533)
Atom 1174 = (49.3450919092, 76.4237881694, 27.0327948160)
Atom 1175 = (47.3303416501, 73.4406478280, 30.1647132845)
Atom 1176 = (45.1581394218, 80.3598228402, 42.9395444204)
Atom 1177 = (44.0811845814, 78.6868673205, 44.6630879048)
Atom 1178 = (47.0463536287, 79.5260568372, 41.3167044339)
Atom 1179 = (44.5859303927, 82.2727924576, 42.7787098416)
Atom 1180 = (42.5711801336, 79.2896332189, 45.9106283101)
Atom 1181 = (47.8856943234, 80.8001667899, 39.9867908728)
Atom 1182 = (44.8699184141, 76.1873645511, 44.7036225272)
Atom 1183 = (47.8350874614, 77.0265540677, 41.3572390563)
Atom 1184 = (46.7581326210, 75.3535985481, 43.0807825407)
Atom 1185 = (44.0305777194, 74.9132734957, 46.0335360883)
Atom 1186 = (49.3450919092, 76.4237881694, 40.1096986510)
Atom 1187 = (47.3303416501, 73.4406478280, 43.2416171195)
Atom 1188 = (45.1581394218, 80.3598228402, 56.0164482554)
Atom 1189 = (44.0811845814, 78.6868673205, 57.7399917398)
Atom 1190 = (47.0463536287, 79.5260568372, 54.3936082689)
Atom 1191 = (44.5859303927, 82.2727924576, 55.8556136766)
Atom 1192 = (42.5711801336, 79.2896332189, 58.9875321451)
Atom 1193 = (47.8856943234, 80.8001667899, 53.0636947078)
Atom 1194 = (44.8699184141, 76.1873645511, 57.7805263622)
Atom 1195 = (47.8350874614, 77.0265540677, 54.4341428914)
Atom 1196 = (46.7581326210, 75.3535985481, 56.1576863757)
Atom 1197 = (44.0305777194, 74.9132734957, 59.1104399233)
Atom 1198 = (49.3450919092, 76.4237881694, 53.1866024861)
Atom 1199 = (47.3303416501, 73.4406478280, 56.3185209546)
Atom 1200 = (59.2177007704, 8.1722901092, 3.7088329153)
Atom 1201 = (58.1407459300, 6.4993345896, 5.4323763996)
Atom 1202 = (61.1059149773, 7.3385241062, 2.0859929288)
Atom 1203 = (58.6454917413, 10.0852597266, 3.5479983365)
Atom 1204 = (56.6307414823, 7.1021004879, 6.6799168050)
Atom 1205 = (61.9452556720, 8.6126340589, 0.7560793677)
Atom 1206 = (58.9294797628, 3.9998318201, 5.4729110221)
Atom 1207 = (61.8946488101, 4.8390213368, 2.1265275512)
Atom 1208 = (60.8176939697, 3.1660658171, 3.8500710356)
Atom 1209 = (58.0901390681, 2.7257407647, 6.8028245832)
Atom 1210 = (63.4046532578, 4.2362554385, 0.8789871459)
Atom 1211 = (61.3899029988, 1.2531150970, 4.0109056144)
Atom 1212 = (59.2177007704, 8.1722901092, 16.7857367503)
Atom 1213 = (58.1407459300, 6.4993345896, 18.5092802347)
Atom 1214 = (61.1059149773, 7.3385241062, 15.1628967638)
Atom 1215 = (58.6454917413, 10.0852597266, 16.6249021715)
Atom 1216 = (56.6307414823, 7.1021004879, 19.7568206400)
Atom 1217 = (61.9452556720, 8.6126340589, 13.8329832027)
Atom 1218 = (58.9294797628, 3.9998318201, 18.5498148571)
Atom 1219 = (61.8946488101, 4.8390213368, 15.2034313863)
Atom 1220 = (60.8176939697, 3.1660658171, 16.9269748706)
Atom 1221 = (58.0901390681, 2.7257407647, 19.8797284182)
Atom 1222 = (63.4046532578, 4.2362554385, 13.9558909810)
Atom 1223 = (61.3899029988, 1.2531150970, 17.0878094495)
Atom 1224 = (59.2177007704, 8.1722901092, 29.8626405854)
Atom 1225 = (58.1407459300, 6.4993345896, 31.5861840697)
Atom 1226 = (61.1059149773, 7.3385241062, 28.2398005989)
Atom 1227 = (58.6454917413, 10.0852597266, 29.7018060065)
Atom 1228 = (56.6307414823, 7.1021004879, 32.8337244750)
Atom 1229 = (61.9452556720, 8.6126340589, 26.9098870378)
Atom 1230 = (58.9294797628, 3.9998318201, 31.6267186922)
Atom 1231 = (61.8946488101, 4.8390213368, 28.2803352213)
Atom 1232 = (60.8176939697, 3.1660658171, 30.0038787057)
Atom 1233 = (58.0901390681, 2.7257407647, 32.9566322533)
Atom 1234 = (63.4046532578, 4.2362554385, 27.0327948160)
Atom 1235 = (61.3899029988, 1.2531150970, 30.1647132845)
Atom 1236 = (59.2177007704, 8.1722901092, 42.9395444204)
Atom 1237 = (58.1407459300, 6.4993345896, 44.6630879048)
Atom 1238 = (61.1059149773, 7.3385241062, 41.3167044339)
Atom 1239 = (58.6454917413, 10.0852597266, 42.7787098416)
Atom 1240 = (56.6307414823, 7.1021004879, 45.9106283101)
Atom 1241 = (61.9452556720, 8.6126340589, 39.9867908728)
Atom 1242 = (58.9294797628, 3.9998318201, 44.7036225272)
Atom 1243 = (61.8946488101, 4.8390213368, 41.3572390563)
Atom 1244 = (60.8176939697, 3.1660658171, 43.0807825407)
Atom 1245 = (58.0901390681, 2.7257407647, 46.0335360883)
Atom 1246 = (63.4046532578, 4.2362554385, 40.1096986510)
Atom 1247 = (61.3899029988, 1.2531150970, 43.2416171195)
Atom 1248 = (59.2177007704, 8.1722901092, 56.0164482554)
Atom 1249 = (58.1407459300, 6.4993345896, 57.7399917398)
Atom 1250 = (61.1059149773, 7.3385241062, 54.3936082689)
Atom 1251 = (58.6454917413, 10.0852597266, 55.8556136766)
Atom 1252 = (56.6307414823, 7.1021004879, 58.9875321451)
Atom 1253 = (61.9452556720, 8.6126340589, 53.0636947078)
Atom 1254 = (58.9294797628, 3.9998318201, 57.7805263622)
Atom 1255 = (61.8946488101, 4.8390213368, 54.4341428914)
Atom 1256 = (60.8176939697, 3.1660658171, 56.1576863757)
Atom 1257 = (58.0901390681, 2.7257407647, 59.1104399233)
Atom 1258 = (63.4046532578, 4.2362554385, 53.1866024861)
Atom 1259 = (61.3899029988, 1.2531150970, 56.3185209546)
Atom 1260 = (59.2177007704, 26.2191732920, 3.7088329153)
Atom 1261 = (58.1407459300, 24.5462177723, 5.4323763996)
Atom 1262 = (61.1059149773, 25.3854072889, 2.0859929288)
Atom 1263 = (58.6454917413, 28.1321429094, 3.5479983365)
Atom 1264 = (56.6307414823, 25.1489836706, 6.6799168050)
Atom 1265 = (61.9452556720, 26.6595172416, 0.7560793677)
Atom 1266 = (58.9294797628, 22.0467150029, 5.4729110221)
Atom 1267 = (61.8946488101, 22.8859045195, 2.1265275512)
Atom 1268 = (60.8176939697, 21.2129489998, 3.8500710356)
Atom 1269 = (58.0901390681, 20.7726239474, 6.8028245832)
Atom 1270 = (63.4046532578, 22.2831386212, 0.8789871459)
Atom 1271 = (61.3899029988, 19.2999982797, 4.0109056144)
Atom 1272 = (59.2177007704, 26.2191732920, 16.7857367503)
Atom 1273 = (58.1407459300, 24.5462177723, 18.5092802347)
Atom 1274 = (61.1059149773, 25.3854072889, 15.1628967638)
Atom 1275 = (58.6454917413, 28.1321429094, 16.6249021715)
Atom 1276 = (56.6307414823, 25.1489836706, 19.7568206400)
Atom 1277 = (61.9452556720, 26.6595172416, 13.8329832027)
Atom 1278 = (58.9294797628, 22.0467150029, 18.5498148571)
Atom 1279 = (61.8946488101, 22.8859045195, 15.2034313863)
Atom 1280 = (60.8176939697, 21.2129489998, 16.9269748706)
Atom 1281 = (58.0901390681, 20.7726239474, 19.8797284182)
Atom 1282 = (63.4046532578, 22.2831386212, 13.9558909810)
Atom 1283 = (61.3899029988, 19.2999982797, 17.0878094495)
Atom 1284 = (59.2177007704, 26.2191732920, 29.8626405854)
Atom 1285 = (58.1407459300, 24.5462177723, 31.5861840697)
Atom 1286 = (61.1059149773, 25.3854072889, 28.2398005989)
Atom 1287 = (58.6454917413, 28.1321429094, 29.7018060065)
Atom 1288 = (56.6307414823, 25.1489836706, 32.8337244750)
Atom 1289 = (61.9452556720, 26.6595172416, 26.9098870378)
Atom 1290 = (58.9294797628, 22.0467150029, 31.6267186922)
Atom 1291 = (61.8946488101, 22.8859045195, 28.2803352213)
Atom 1292 = (60.8176939697, 21.2129489998, 30.0038787057)
Atom 1293 = (58.0901390681, 20.7726239474, 32.9566322533)
Atom 1294 = (63.4046532578, 22.2831386212, 27.0327948160)
Atom 1295 = (61.3899029988, 19.2999982797, 30.1647132845)
Atom 1296 = (59.2177007704, 26.2191732920, 42.9395444204)
Atom 1297 = (58.1407459300, 24.5462177723, 44.6630879048)
Atom 1298 = (61.1059149773, 25.3854072889, 41.3167044339)
Atom 1299 = (58.6454917413, 28.1321429094, 42.7787098416)
Atom 1300 = (56.6307414823, 25.1489836706, 45.9106283101)
Atom 1301 = (61.9452556720, 26.6595172416, 39.9867908728)
Atom 1302 = (58.9294797628, 22.0467150029, 44.7036225272)
Atom 1303 = (61.8946488101, 22.8859045195, 41.3572390563)
Atom 1304 = (60.8176939697, 21.2129489998, 43.0807825407)
Atom 1305 = (58.0901390681, 20.7726239474, 46.0335360883)
Atom 1306 = (63.4046532578, 22.2831386212, 40.1096986510)
Atom 1307 = (61.3899029988, 19.2999982797, 43.2416171195)
Atom 1308 = (59.2177007704, 26.2191732920, 56.0164482554)
Atom 1309 = (58.1407459300, 24.5462177723, 57.7399917398)
Atom 1310 = (61.1059149773, 25.3854072889, 54.3936082689)
Atom 1311 = (58.6454917413, 28.1321429094, 55.8556136766)
Atom 1312 = (56.6307414823, 25.1489836706, 58.9875321451)
Atom 1313 = (61.9452556720, 26.6595172416, 53.0636947078)
Atom 1314 = (58.9294797628, 22.0467150029, 57.7805263622)
Atom 1315 = (61.8946488101, 22.8859045195, 54.4341428914)
Atom 1316 = (60.8176939697, 21.2129489998, 56.1576863757)
Atom 1317 = (58.0901390681, 20.7726239474, 59.1104399233)
Atom 1318 = (63.4046532578, 22.2831386212, 53.1866024861)
Atom 1319 = (61.3899029988, 19.2999982797, 56.3185209546)
Atom 1320 = (59.2177007704, 44.2660564747, 3.7088329153)
Atom 1321 = (58.1407459300, 42.5931009551, 5.4323763996)
Atom 1322 = (61.1059149773, 43.4322904717, 2.0859929288)
Atom 1323 = (58.6454917413, 46.1790260921, 3.5479983365)
Atom 1324 = (56.6307414823, 43.1958668534, 6.6799168050)
Atom 1325 = (61.9452556720, 44.7064004244, 0.7560793677)
Atom 1326 = (58.9294797628, 40.0935981856, 5.4729110221)
Atom 1327 = (61.8946488101, 40.9327877022, 2.1265275512)
Atom 1328 = (60.8176939697, 39.2598321826, 3.8500710356)
Atom 1329 = (58.0901390681, 38.8195071302, 6.8028245832)
Atom 1330 = (63.4046532578, 40.3300218039, 0.8789871459)
Atom 1331 = (61.3899029988, 37.3468814625, 4.0109056144)
Atom 1332 = (59.2177007704, 44.2660564747, 16.7857367503)
Atom 1333 = (58.1407459300, 42.5931009551, 18.5092802347)
Atom 1334 = (61.1059149773, 43.4322904717, 15.1628967638)
Atom 1335 = (58.6454917413, 46.1790260921, 16.6249021715)
Atom 1336 = (56.6307414823, 43.1958668534, 19.7568206400)
Atom 1337 = (61.9452556720, 44.7064004244, 13.8329832027)
Atom 1338 = (58.9294797628, 40.0935981856, 18.5498148571)
Atom 1339 = (61.8946488101, 40.9327877022, 15.2034313863)
Atom 1340 = (60.8176939697, 39.2598321826, 16.9269748706)
Atom 1341 = (58.0901390681, 38.8195071302, 19.8797284182)
Atom 1342 = (63.4046532578, 40.3300218039, 13.9558909810)
Atom 1343 = (61.3899029988, 37.3468814625, 17.0878094495)
Atom 1344 = (59.2177007704, 44.2660564747, 29.8626405854)
Atom 1345 = (58.1407459300, 42.5931009551, 31.5861840697)
Atom 1346 = (61.1059149773, 43.4322904717, 28.2398005989)
Atom 1347 = (58.6454917413, 46.1790260921, 29.7018060065)
Atom 1348 = (56.6307414823, 43.1958668534, 32.8337244750)
Atom 1349 = (61.9452556720, 44.7064004244, 26.9098870378)
Atom 1350 = (58.9294797628, 40.0935981856, 31.6267186922)
Atom 1351 = (61.8946488101, 40.9327877022, 28.2803352213)
Atom 1352 = (60.8176939697, 39.2598321826, 30.0038787057)
Atom 1353 = (58.0901390681, 38.8195071302, 32.9566322533)
Atom 1354 = (63.4046532578, 40.3300218039, 27.0327948160)
Atom 1355 = (61.3899029988, 37.3468814625, 30.1647132845)
Atom 1356 = (59.2177007704, 44.2660564747, 42.9395444204)
Atom 1357 = (58.1407459300, 42.5931009551, 44.6630879048)
Atom 1358 = (61.1059149773, 43.4322904717, 41.3167044339)
Atom 1359 = (58.6454917413, 46.1790260921, 42.7787098416)
Atom 1360 = (56.6307414823, 43.1958668534, 45.9106283101)
Atom 1361 = (61.9452556720, 44.7064004244, 39.9867908728)
Atom 1362 = (58.9294797628, 40.0935981856, 44.7036225272)
Atom 1363 = (61.8946488101, 40.9327877022, 41.3572390563)
Atom 1364 = (60.8176939697, 39.2598321826, 43.0807825407)
Atom 1365 = (58.0901390681, 38.8195071302, 46.0335360883)
Atom 1366 = (63.4046532578, 40.3300218039, 40.1096986510)
Atom 1367 = (61.3899029988, 37.3468814625, 43.2416171195)
Atom 1368 = (59.2177007704, 44.2660564747, 56.0164482554)
Atom 1369 = (58.1407459300, 42.5931009551, 57.7399917398)
Atom 1370 = (61.1059149773, 43.4322904717, 54.3936082689)
Atom 1371 = (58.6454917413, 46.1790260921, 55.8556136766)
Atom 1372 = (56.6307414823, 43.1958668534, 58.9875321451)
Atom 1373 = (61.9452556720, 44.7064004244, 53.0636947078)
Atom 1374 = (58.9294797628, 40.0935981856, 57.7805263622)
Atom 1375 = (61.8946488101, 40.9327877022, 54.4341428914)
Atom 1376 = (60.8176939697, 39.2598321826, 56.1576863757)
Atom 1377 = (58.0901390681, 38.8195071302, 59.1104399233)
Atom 1378 = (63.4046532578, 40.3300218039, 53.1866024861)
Atom 1379 = (61.3899029988, 37.3468814625, 56.3185209546)
Atom 1380 = (59.2177007704, 62.3129396575, 3.7088329153)
Atom 1381 = (58.1407459300, 60.6399841378, 5.4323763996)
Atom 1382 = (61.1059149773, 61.4791736544, 2.0859929288)
Atom 1383 = (58.6454917413, 64.2259092748, 3.5479983365)
Atom 1384 = (56.6307414823, 61.2427500361, 6.6799168050)
Atom 1385 = (61.9452556720, 62.7532836071, 0.7560793677)
Atom 1386 = (58.9294797628, 58.1404813684, 5.4729110221)
Atom 1387 = (61.8946488101, 58.9796708850, 2.1265275512)
Atom 1388 = (60.8176939697, 57.3067153653, 3.8500710356)
Atom 1389 = (58.0901390681, 56.8663903129, 6.8028245832)
Atom 1390 = (63.4046532578, 58.3769049867, 0.8789871459)
Atom 1391 = (61.3899029988, 55.3937646452, 4.0109056144)
Atom 1392 = (59.2177007704, 62.3129396575, 16.7857367503)
Atom 1393 = (58.1407459300, 60.6399841378, 18.5092802347)
Atom 1394 = (61.1059149773, 61.4791736544, 15.1628967638)
Atom 1395 = (58.6454917413, 64.2259092748, 16.6249021715)
Atom 1396 = (56.6307414823, 61.2427500361, 19.7568206400)
Atom 1397 = (61.9452556720, 62.7532836071, 13.8329832027)
Atom 1398 = (58.9294797628, 58.1404813684, 18.5498148571)
Atom 1399 = (61.8946488101, 58.9796708850, 15.2034313863)
Atom 1400 = (60.8176939697, 57.3067153653, 16.9269748706)
Atom 1401 = (58.0901390681, 56.8663903129, 19.8797284182)
Atom 1402 = (63.4046532578, 58.3769049867, 13.9558909810)
Atom 1403 = (61.3899029988, 55.3937646452, 17.0878094495)
Atom 1404 = (59.2177007704, 62.3129396575, 29.8626405854)
Atom 1405 = (58.1407459300, 60.6399841378, 31.5861840697)
Atom 1406 = (61.1059149773, 61.4791736544, 28.2398005989)
Atom 1407 = (58.6454917413, 64.2259092748, 29.7018060065)
Atom 1408 = (56.6307414823, 61.2427500361, 32.8337244750)
Atom 1409 = (61.9452556720, 62.7532836071, 26.9098870378)
Atom 1410 = (58.9294797628, 58.1404813684, 31.6267186922)
Atom 1411 = (61.8946488101, 58.9796708850, 28.2803352213)
Atom 1412 = (60.8176939697, 57.3067153653, 30.0038787057)
Atom 1413 = (58.0901390681, 56.8663903129, 32.9566322533)
Atom 1414 = (63.4046532578, 58.3769049867, 27.0327948160)
Atom 1415 = (61.3899029988, 55.3937646452, 30.1647132845)
Atom 1416 = (59.2177007704, 62.3129396575, 42.9395444204)
Atom 1417 = (58.1407459300, 60.6399841378, 44.6630879048)
Atom 1418 = (61.1059149773, 61.4791736544, 41.3167044339)
Atom 1419 = (58.6454917413, 64.2259092748, 42.7787098416)
Atom 1420 = (56.6307414823, 61.2427500361, 45.9106283101)
Atom 1421 = (61.9452556720, 62.7532836071, 39.9867908728)
Atom 1422 = (58.9294797628, 58.1404813684, 44.7036225272)
Atom 1423 = (61.8946488101, 58.9796708850, 41.3572390563)
Atom 1424 = (60.8176939697, 57.3067153653, 43.0807825407)
Atom 1425 = (58.0901390681, 56.8663903129, 46.0335360883)
Atom 1426 = (63.4046532578, 58.3769049867, 40.1096986510)
Atom 1427 = (61.3899029988, 55.3937646452, 43.2416171195)
Atom 1428 = (59.2177007704, 62.3129396575, 56.0164482554)
Atom 1429 = (58.1407459300, 60.6399841378, 57.7399917398)
Atom 1430 = (61.1059149773, 61.4791736544, 54.3936082689)
Atom 1431 = (58.6454917413, 64.2259092748, 55.8556136766)
Atom 1432 = (56.6307414823, 61.2427500361, 58.9875321451)
Atom 1433 = (61.9452556720, 62.7532836071, 53.0636947078)
Atom 1434 = (58.9294797628, 58.1404813684, 57.7805263622)
Atom 1435 = (61.8946488101, 58.9796708850, 54.4341428914)
Atom 1436 = (60.8176939697, 57.3067153653, 56.1576863757)
Atom 1437 = (58.0901390681, 56.8663903129, 59.1104399233)
Atom 1438 = (63.4046532578, 58.3769049867, 53.1866024861)
Atom 1439 = (61.3899029988, 55.3937646452, 56.3185209546)
Atom 1440 = (59.2177007704, 80.3598228402, 3.7088329153)
Atom 1441 = (58.1407459300, 78.6868673205, 5.4323763996)
Atom 1442 = (61.1059149773, 79.5260568372, 2.0859929288)
Atom 1443 = (58.6454917413, 82.2727924576, 3.5479983365)
Atom 1444 = (56.6307414823, 79.2896332189, 6.6799168050)
Atom 1445 = (61.9452556720, 80.8001667899, 0.7560793677)
Atom 1446 = (58.9294797628, 76.1873645511, 5.4729110221)
Atom 1447 = (61.8946488101, 77.0265540677, 2.1265275512)
Atom 1448 = (60.8176939697, 75.3535985481, 3.8500710356)
Atom 1449 = (58.0901390681, 74.9132734957, 6.8028245832)
Atom 1450 = (63.4046532578, 76.4237881694, 0.8789871459)
Atom 1451 = (61.3899029988, 73.4406478280, 4.0109056144)
Atom 1452 = (59.2177007704, 80.3598228402, 16.7857367503)
Atom 1453 = (58.1407459300, 78.6868673205, 18.5092802347)
Atom 1454 = (61.1059149773, 79.5260568372, 15.1628967638)
Atom 1455 = (58.6454917413, 82.2727924576, 16.6249021715)
Atom 1456 = (56.6307414823, 79.2896332189, 19.7568206400)
Atom 1457 = (61.9452556720, 80.8001667899, 13.8329832027)
Atom 1458 = (58.9294797628, 76.1873645511, 18.5498148571)
Atom 1459 = (61.8946488101, 77.0265540677, 15.2034313863)
Atom 1460 = (60.8176939697, 75.3535985481, 16.9269748706)
Atom 1461 = (58.0901390681, 74.9132734957, 19.8797284182)
Atom 1462 = (63.4046532578, 76.4237881694, 13.9558909810)
Atom 1463 = (61.3899029988, 73.4406478280, 17.0878094495)
Atom 1464 = (59.2177007704, 80.3598228402, 29.8626405854)
Atom 1465 = (58.1407459300, 78.6868673205, 31.5861840697)
Atom 1466 = (61.1059149773, 79.5260568372, 28.2398005989)
Atom 1467 = (58.6454917413, 82.2727924576, 29.7018060065)
Atom 1468 = (56.6307414823, 79.2896332189, 32.8337244750)
Atom 1469 = (61.9452556720, 80.8001667899, 26.9098870378)
Atom 1470 = (58.9294797628, 76.1873645511, 31.6267186922)
Atom 1471 = (61.8946488101, 77.0265540677, 28.2803352213)
Atom 1472 = (60.8176939697, 75.3535985481, 30.0038787057)
Atom 1473 = (58.0901390681, 74.9132734957, 32.9566322533)
Atom 1474 = (63.4046532578, 76.4237881694, 27.0327948160)
Atom 1475 = (61.3899029988, 73.4406478280, 30.1647132845)
Atom 1476 = (59.2177007704, 80.3598228402, 42.9395444204)
Atom 1477 = (58.1407459300, 78.6868673205, 44.6630879048)
Atom 1478 = (61.1059149773, 79.5260568372, 41.3167044339)
Atom 1479 = (58.6454917413, 82.2727924576, 42.7787098416)
Atom 1480 = (56.6307414823, 79.2896332189, 45.9106283101)
Atom 1481 = (61.9452556720, 80.8001667899, 39.9867908728)
Atom 1482 = (58.9294797628, 76.1873645511, 44.7036225272)
Atom 1483 = (61.8946488101, 77.0265540677, 41.3572390563)
Atom 1484 = (60.8176939697, 75.3535985481, 43.0807825407)
Atom 1485 = (58.0901390681, 74.9132734957, 46.0335360883)
Atom 1486 = (63.4046532578, 76.4237881694, 40.1096986510)
Atom 1487 = (61.3899029988, 73.4406478280, 43.2416171195)
Atom 1488 = (59.2177007704, 80.3598228402, 56.0164482554)
Atom 1489 = (58.1407459300, 78.6868673205, 57.7399917398)
Atom 1490 = (61.1059149773, 79.5260568372, 54.3936082689)
Atom 1491 = (58.6454917413, 82.2727924576, 55.8556136766)
Atom 1492 = (56.6307414823, 79.2896332189, 58.9875321451)
Atom 1493 = (61.9452556720, 80.8001667899, 53.0636947078)
Atom 1494 = (58.9294797628, 76.1873645511, 57.7805263622)
Atom 1495 = (61.8946488101, 77.0265540677, 54.4341428914)
Atom 1496 = (60.8176939697, 75.3535985481, 56.1576863757)
Atom 1497 = (58.0901390681, 74.9132734957, 59.1104399233)
Atom 1498 = (63.4046532578, 76.4237881694, 53.1866024861)
Atom 1499 = (61.3899029988, 73.4406478280, 56.3185209546)

Default periodic omega parameter = 0.0348855276



Basis set:       def2-svp
Total atoms:     1500
Total charge:    0
Total electrons: 5250 (2625-alpha, 2625-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  15000
Total AO shells: 6750 (3750 S-shells; 2250 P-shells; 750 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 6199.655989112769 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2712460186  -29031.6454524548  231.86 84.33 17.30 0.00  -29031.6454524548   335.48  
|    2     0.0868999122    +316.7396475721  1341.85 3290.83 36.36 0.00  -28714.9058048827  4670.27  
|    3     0.0336253670      -6.8543592614  1205.62 2982.71 36.63 0.00  -28721.7601641440  4226.50  
|    4     0.0107377617      -0.4576897007  1092.66 2697.16 36.16 0.00  -28722.2178538447  3827.93  
|    5     0.0007280040      -0.0618824146  983.17 2470.85 36.43 0.00  -28722.2797362593  3492.77  
|    6     0.0001182906      -0.0004831745  821.40 1996.36 39.43 0.00  -28722.2802194338  2864.67  
|    7     0.0000308459      -0.0000099043  705.39 1585.77 47.80 0.00  -28722.2802293382  2344.72  
|    8     0.0000050594      -0.0000015102  651.65 1371.62 40.48 0.00  -28722.2802308484  2068.62  
|    9     0.0000022343      -0.0000133846  1353.76 3354.13 43.57 0.00  -28722.2802442330  4756.55  
|   10     0.0000002130      +0.0000001604  634.65 1629.64 59.88 0.00  -28722.2802440726  2306.26  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -28722.2802440726 a.u.
HOMO-LUMO GAP: 11.768 eV
CENTER OF MASS: {16.880000, 22.100000, 15.840000} ANGS
DIPOLE MOMENT: {0.000142, -0.000332, 0.000623} (|D| = 0.000721) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 31222.34 sec 

| Job finished: Sun Sep 29 12:32:11 2024



==> anc/files/timings/comparison_to_molecular/benzene/5x_supercell/tc_pbe0_mol.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/5x_supercell/tc_pbe0_mol.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe0_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Sep 29 12:32:11 2024
| On fire-21-01 (available memory: 396531 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe0_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffdf4d27000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f3626bb6000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f3626b9a000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f36267b0000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f36266c7000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f3624a00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f36246a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f36266c1000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f3626696000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f362288b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f3622431000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f3622200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f3626689000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f3626683000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f3626667000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f3626661000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f35c98ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f362659e000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f35aea34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f35ae688000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f35ac2be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f35ac1c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f35abb7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f35ab6e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f362657f000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f362654a000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f35ab416000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f36264e9000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f35ab372000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f35aaf2e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f35a92c1000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f35a9000000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f35a2800000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f3597a00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f3587c00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f3580a00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f355e200000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f355cbd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f355c800000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f355c5d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f355c000000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f355bc00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f3622411000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f35a2788000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f355b9d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f3626c6c000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f35a8fd6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f35a2767000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f35a2748000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f3587b93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f35a92ad000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f35979ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f3587b34000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f35a8fc5000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f3587a65000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f36264d1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f362240c000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f35a92a8000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f35809d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f355c45a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f35a8fc0000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f3558800000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f355be56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f3558615000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f358098e000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f3580948000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f355cb4f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f355854a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f355cb20000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f35a273c000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f3587a57000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f358092d000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f3558527000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f35583ec000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f355c442000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f35a2733000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f3587a43000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f355be49000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 10
|  AVAILABLE: 990
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_mol
| Random number seed: 423352582

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_mol/geometry.molden
Using basis set: def2-svp
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       def2-svp
Total atoms:     1500
Total charge:    0
Total electrons: 5250 (2625-alpha, 2625-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  15000
Total AO shells: 6750 (3750 S-shells; 2250 P-shells; 750 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 357782.731810816389 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
| time to set the grid = 143.64 s
DFT grid points: 9120459 (6080 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.0114849494  -29158.8408106705  5249.1133463121  -3219.3620194624  1.46 16.77 17.37 18.93  -29158.8408106705    55.36  
|    2     0.1413115314    +193.3082639379  5250.0049896618  -3306.1404790694  7.24 34.04 36.63 22.58  -28965.5325467326   102.08  
|    3     0.1093330326      -1.3175468718  5250.0051701192  -3242.0846272560  6.67 33.46 37.13 22.36  -28966.8500936045   101.42  
|    4     0.0064213424      -9.5313888788  5250.0048317387  -3270.5849648153  6.38 33.90 38.31 22.60  -28976.3814824832   103.13  
|    5     0.0012773658      -0.0219537215  5250.0047482046  -3271.1384082791  5.13 29.88 37.34 22.62  -28976.4034362047    97.34  
|    6     0.0014826525      +0.0001531682  5250.0047448900  -3271.0193970180  4.58 29.51 37.58 22.64  -28976.4032830365    96.97  
|    7     0.0001055965      -0.0031709867  5250.0047445000  -3271.0007252692  4.25 28.58 37.63 22.65  -28976.4064540232    96.54  
|    8     0.0000659550      -0.0000054894  5250.0047440680  -3270.9995858225  3.52 27.05 38.21 22.69  -28976.4064595126    95.63  
|    9     0.0000133696      -0.0000028313  5250.0047439470  -3270.9990828191  7.45 36.04 41.26 22.97  -28976.4064623439   112.21  
|   10     0.0000018624      -0.0000001098  5250.0047439377  -3270.9990031046  2.86 26.39 38.98 22.70  -28976.4064624538    96.11  
|   11     0.0000002671      -0.0000000117  5250.0047439276  -3270.9989169983  2.61 25.24 57.20 22.79  -28976.4064624655    91.07  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -28976.4064624655 a.u.
HOMO-LUMO GAP: 7.026 eV
CENTER OF MASS: {16.880000, 22.100000, 15.840000} ANGS
DIPOLE MOMENT: {0.000160, -0.000174, 0.000464} (|D| = 0.000521) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 1326.86 sec 

| Job finished: Sun Sep 29 12:55:49 2024



==> anc/files/timings/comparison_to_molecular/benzene/5x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/5x_supercell/tc_pbe0_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Sep 29 12:55:49 2024
| On fire-21-01 (available memory: 372972 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc9e3ac000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f380b801000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f380b7e5000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f380b3fb000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f380b312000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f3809800000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f38094a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f380b30c000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f380b2e1000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f380768b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f3807231000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f3807000000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f380b2d4000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f380722b000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f380720f000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f3806ffa000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f37ae6b4000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f37ae5f3000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f379376d000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f37933c1000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f3790ff7000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f3790eff000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f37908b3000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f3790422000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f3790405000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f37903d0000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f37900fd000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f379009c000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f378fff8000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f378fbb4000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f378df47000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f378dc00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f3787400000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f377c600000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f376c800000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f3765600000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f3742e00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f37417d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f3741400000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f37411d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f3740c00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f3740800000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f378df23000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f378deab000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f37405d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f380b8b7000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f378dbd6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f37873df000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f37873c0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f3787353000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f378dbc2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f377c5ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f376c7a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f3787342000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f376c6d2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f3787334000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f377c5a7000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f377c5a2000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f376c6a8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f374105a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f376c6a3000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f373d400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f3740a56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f373d215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f376c65b000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f37655ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f3765538000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f373d14a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f37417a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f376c653000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f376c645000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f3741787000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f3741764000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f373d00f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f374174c000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f3765531000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f3741738000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f374172b000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 13
|  AVAILABLE: 987
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 726110906

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 37.2000000000 A, b = 47.7500000000 A, c = 34.6000000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(70.2978067433, 0.0000000000, 0.0000000000), (0.0000000000, 90.2344159137, 0.0000000000), (0.0000000000, 0.0000000000, 65.3845191752), 
Reciprocal space lattice vector in a.u.:
(0.0893795354, -0.0000000000, -0.0000000000), (0.0000000000, 0.0696318056, -0.0000000000), (0.0000000000, 0.0000000000, 0.0960959167), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)
Atom 12 = (2.9794553758, 8.1722901092, 16.7857367503)
Atom 13 = (1.9025005354, 6.4993345896, 18.5092802347)
Atom 14 = (4.8676695827, 7.3385241062, 15.1628967638)
Atom 15 = (2.4072463467, 10.0852597266, 16.6249021715)
Atom 16 = (0.3924960876, 7.1021004879, 19.7568206400)
Atom 17 = (5.7070102774, 8.6126340589, 13.8329832027)
Atom 18 = (2.6912343682, 3.9998318201, 18.5498148571)
Atom 19 = (5.6564034155, 4.8390213368, 15.2034313863)
Atom 20 = (4.5794485751, 3.1660658171, 16.9269748706)
Atom 21 = (1.8518936734, 2.7257407647, 19.8797284182)
Atom 22 = (7.1664078632, 4.2362554385, 13.9558909810)
Atom 23 = (5.1516576042, 1.2531150970, 17.0878094495)
Atom 24 = (2.9794553758, 8.1722901092, 29.8626405854)
Atom 25 = (1.9025005354, 6.4993345896, 31.5861840697)
Atom 26 = (4.8676695827, 7.3385241062, 28.2398005989)
Atom 27 = (2.4072463467, 10.0852597266, 29.7018060065)
Atom 28 = (0.3924960876, 7.1021004879, 32.8337244750)
Atom 29 = (5.7070102774, 8.6126340589, 26.9098870378)
Atom 30 = (2.6912343682, 3.9998318201, 31.6267186922)
Atom 31 = (5.6564034155, 4.8390213368, 28.2803352213)
Atom 32 = (4.5794485751, 3.1660658171, 30.0038787057)
Atom 33 = (1.8518936734, 2.7257407647, 32.9566322533)
Atom 34 = (7.1664078632, 4.2362554385, 27.0327948160)
Atom 35 = (5.1516576042, 1.2531150970, 30.1647132845)
Atom 36 = (2.9794553758, 8.1722901092, 42.9395444204)
Atom 37 = (1.9025005354, 6.4993345896, 44.6630879048)
Atom 38 = (4.8676695827, 7.3385241062, 41.3167044339)
Atom 39 = (2.4072463467, 10.0852597266, 42.7787098416)
Atom 40 = (0.3924960876, 7.1021004879, 45.9106283101)
Atom 41 = (5.7070102774, 8.6126340589, 39.9867908728)
Atom 42 = (2.6912343682, 3.9998318201, 44.7036225272)
Atom 43 = (5.6564034155, 4.8390213368, 41.3572390563)
Atom 44 = (4.5794485751, 3.1660658171, 43.0807825407)
Atom 45 = (1.8518936734, 2.7257407647, 46.0335360883)
Atom 46 = (7.1664078632, 4.2362554385, 40.1096986510)
Atom 47 = (5.1516576042, 1.2531150970, 43.2416171195)
Atom 48 = (2.9794553758, 8.1722901092, 56.0164482554)
Atom 49 = (1.9025005354, 6.4993345896, 57.7399917398)
Atom 50 = (4.8676695827, 7.3385241062, 54.3936082689)
Atom 51 = (2.4072463467, 10.0852597266, 55.8556136766)
Atom 52 = (0.3924960876, 7.1021004879, 58.9875321451)
Atom 53 = (5.7070102774, 8.6126340589, 53.0636947078)
Atom 54 = (2.6912343682, 3.9998318201, 57.7805263622)
Atom 55 = (5.6564034155, 4.8390213368, 54.4341428914)
Atom 56 = (4.5794485751, 3.1660658171, 56.1576863757)
Atom 57 = (1.8518936734, 2.7257407647, 59.1104399233)
Atom 58 = (7.1664078632, 4.2362554385, 53.1866024861)
Atom 59 = (5.1516576042, 1.2531150970, 56.3185209546)
Atom 60 = (2.9794553758, 26.2191732920, 3.7088329153)
Atom 61 = (1.9025005354, 24.5462177723, 5.4323763996)
Atom 62 = (4.8676695827, 25.3854072889, 2.0859929288)
Atom 63 = (2.4072463467, 28.1321429094, 3.5479983365)
Atom 64 = (0.3924960876, 25.1489836706, 6.6799168050)
Atom 65 = (5.7070102774, 26.6595172416, 0.7560793677)
Atom 66 = (2.6912343682, 22.0467150029, 5.4729110221)
Atom 67 = (5.6564034155, 22.8859045195, 2.1265275512)
Atom 68 = (4.5794485751, 21.2129489998, 3.8500710356)
Atom 69 = (1.8518936734, 20.7726239474, 6.8028245832)
Atom 70 = (7.1664078632, 22.2831386212, 0.8789871459)
Atom 71 = (5.1516576042, 19.2999982797, 4.0109056144)
Atom 72 = (2.9794553758, 26.2191732920, 16.7857367503)
Atom 73 = (1.9025005354, 24.5462177723, 18.5092802347)
Atom 74 = (4.8676695827, 25.3854072889, 15.1628967638)
Atom 75 = (2.4072463467, 28.1321429094, 16.6249021715)
Atom 76 = (0.3924960876, 25.1489836706, 19.7568206400)
Atom 77 = (5.7070102774, 26.6595172416, 13.8329832027)
Atom 78 = (2.6912343682, 22.0467150029, 18.5498148571)
Atom 79 = (5.6564034155, 22.8859045195, 15.2034313863)
Atom 80 = (4.5794485751, 21.2129489998, 16.9269748706)
Atom 81 = (1.8518936734, 20.7726239474, 19.8797284182)
Atom 82 = (7.1664078632, 22.2831386212, 13.9558909810)
Atom 83 = (5.1516576042, 19.2999982797, 17.0878094495)
Atom 84 = (2.9794553758, 26.2191732920, 29.8626405854)
Atom 85 = (1.9025005354, 24.5462177723, 31.5861840697)
Atom 86 = (4.8676695827, 25.3854072889, 28.2398005989)
Atom 87 = (2.4072463467, 28.1321429094, 29.7018060065)
Atom 88 = (0.3924960876, 25.1489836706, 32.8337244750)
Atom 89 = (5.7070102774, 26.6595172416, 26.9098870378)
Atom 90 = (2.6912343682, 22.0467150029, 31.6267186922)
Atom 91 = (5.6564034155, 22.8859045195, 28.2803352213)
Atom 92 = (4.5794485751, 21.2129489998, 30.0038787057)
Atom 93 = (1.8518936734, 20.7726239474, 32.9566322533)
Atom 94 = (7.1664078632, 22.2831386212, 27.0327948160)
Atom 95 = (5.1516576042, 19.2999982797, 30.1647132845)
Atom 96 = (2.9794553758, 26.2191732920, 42.9395444204)
Atom 97 = (1.9025005354, 24.5462177723, 44.6630879048)
Atom 98 = (4.8676695827, 25.3854072889, 41.3167044339)
Atom 99 = (2.4072463467, 28.1321429094, 42.7787098416)
Atom 100 = (0.3924960876, 25.1489836706, 45.9106283101)
Atom 101 = (5.7070102774, 26.6595172416, 39.9867908728)
Atom 102 = (2.6912343682, 22.0467150029, 44.7036225272)
Atom 103 = (5.6564034155, 22.8859045195, 41.3572390563)
Atom 104 = (4.5794485751, 21.2129489998, 43.0807825407)
Atom 105 = (1.8518936734, 20.7726239474, 46.0335360883)
Atom 106 = (7.1664078632, 22.2831386212, 40.1096986510)
Atom 107 = (5.1516576042, 19.2999982797, 43.2416171195)
Atom 108 = (2.9794553758, 26.2191732920, 56.0164482554)
Atom 109 = (1.9025005354, 24.5462177723, 57.7399917398)
Atom 110 = (4.8676695827, 25.3854072889, 54.3936082689)
Atom 111 = (2.4072463467, 28.1321429094, 55.8556136766)
Atom 112 = (0.3924960876, 25.1489836706, 58.9875321451)
Atom 113 = (5.7070102774, 26.6595172416, 53.0636947078)
Atom 114 = (2.6912343682, 22.0467150029, 57.7805263622)
Atom 115 = (5.6564034155, 22.8859045195, 54.4341428914)
Atom 116 = (4.5794485751, 21.2129489998, 56.1576863757)
Atom 117 = (1.8518936734, 20.7726239474, 59.1104399233)
Atom 118 = (7.1664078632, 22.2831386212, 53.1866024861)
Atom 119 = (5.1516576042, 19.2999982797, 56.3185209546)
Atom 120 = (2.9794553758, 44.2660564747, 3.7088329153)
Atom 121 = (1.9025005354, 42.5931009551, 5.4323763996)
Atom 122 = (4.8676695827, 43.4322904717, 2.0859929288)
Atom 123 = (2.4072463467, 46.1790260921, 3.5479983365)
Atom 124 = (0.3924960876, 43.1958668534, 6.6799168050)
Atom 125 = (5.7070102774, 44.7064004244, 0.7560793677)
Atom 126 = (2.6912343682, 40.0935981856, 5.4729110221)
Atom 127 = (5.6564034155, 40.9327877022, 2.1265275512)
Atom 128 = (4.5794485751, 39.2598321826, 3.8500710356)
Atom 129 = (1.8518936734, 38.8195071302, 6.8028245832)
Atom 130 = (7.1664078632, 40.3300218039, 0.8789871459)
Atom 131 = (5.1516576042, 37.3468814625, 4.0109056144)
Atom 132 = (2.9794553758, 44.2660564747, 16.7857367503)
Atom 133 = (1.9025005354, 42.5931009551, 18.5092802347)
Atom 134 = (4.8676695827, 43.4322904717, 15.1628967638)
Atom 135 = (2.4072463467, 46.1790260921, 16.6249021715)
Atom 136 = (0.3924960876, 43.1958668534, 19.7568206400)
Atom 137 = (5.7070102774, 44.7064004244, 13.8329832027)
Atom 138 = (2.6912343682, 40.0935981856, 18.5498148571)
Atom 139 = (5.6564034155, 40.9327877022, 15.2034313863)
Atom 140 = (4.5794485751, 39.2598321826, 16.9269748706)
Atom 141 = (1.8518936734, 38.8195071302, 19.8797284182)
Atom 142 = (7.1664078632, 40.3300218039, 13.9558909810)
Atom 143 = (5.1516576042, 37.3468814625, 17.0878094495)
Atom 144 = (2.9794553758, 44.2660564747, 29.8626405854)
Atom 145 = (1.9025005354, 42.5931009551, 31.5861840697)
Atom 146 = (4.8676695827, 43.4322904717, 28.2398005989)
Atom 147 = (2.4072463467, 46.1790260921, 29.7018060065)
Atom 148 = (0.3924960876, 43.1958668534, 32.8337244750)
Atom 149 = (5.7070102774, 44.7064004244, 26.9098870378)
Atom 150 = (2.6912343682, 40.0935981856, 31.6267186922)
Atom 151 = (5.6564034155, 40.9327877022, 28.2803352213)
Atom 152 = (4.5794485751, 39.2598321826, 30.0038787057)
Atom 153 = (1.8518936734, 38.8195071302, 32.9566322533)
Atom 154 = (7.1664078632, 40.3300218039, 27.0327948160)
Atom 155 = (5.1516576042, 37.3468814625, 30.1647132845)
Atom 156 = (2.9794553758, 44.2660564747, 42.9395444204)
Atom 157 = (1.9025005354, 42.5931009551, 44.6630879048)
Atom 158 = (4.8676695827, 43.4322904717, 41.3167044339)
Atom 159 = (2.4072463467, 46.1790260921, 42.7787098416)
Atom 160 = (0.3924960876, 43.1958668534, 45.9106283101)
Atom 161 = (5.7070102774, 44.7064004244, 39.9867908728)
Atom 162 = (2.6912343682, 40.0935981856, 44.7036225272)
Atom 163 = (5.6564034155, 40.9327877022, 41.3572390563)
Atom 164 = (4.5794485751, 39.2598321826, 43.0807825407)
Atom 165 = (1.8518936734, 38.8195071302, 46.0335360883)
Atom 166 = (7.1664078632, 40.3300218039, 40.1096986510)
Atom 167 = (5.1516576042, 37.3468814625, 43.2416171195)
Atom 168 = (2.9794553758, 44.2660564747, 56.0164482554)
Atom 169 = (1.9025005354, 42.5931009551, 57.7399917398)
Atom 170 = (4.8676695827, 43.4322904717, 54.3936082689)
Atom 171 = (2.4072463467, 46.1790260921, 55.8556136766)
Atom 172 = (0.3924960876, 43.1958668534, 58.9875321451)
Atom 173 = (5.7070102774, 44.7064004244, 53.0636947078)
Atom 174 = (2.6912343682, 40.0935981856, 57.7805263622)
Atom 175 = (5.6564034155, 40.9327877022, 54.4341428914)
Atom 176 = (4.5794485751, 39.2598321826, 56.1576863757)
Atom 177 = (1.8518936734, 38.8195071302, 59.1104399233)
Atom 178 = (7.1664078632, 40.3300218039, 53.1866024861)
Atom 179 = (5.1516576042, 37.3468814625, 56.3185209546)
Atom 180 = (2.9794553758, 62.3129396575, 3.7088329153)
Atom 181 = (1.9025005354, 60.6399841378, 5.4323763996)
Atom 182 = (4.8676695827, 61.4791736544, 2.0859929288)
Atom 183 = (2.4072463467, 64.2259092748, 3.5479983365)
Atom 184 = (0.3924960876, 61.2427500361, 6.6799168050)
Atom 185 = (5.7070102774, 62.7532836071, 0.7560793677)
Atom 186 = (2.6912343682, 58.1404813684, 5.4729110221)
Atom 187 = (5.6564034155, 58.9796708850, 2.1265275512)
Atom 188 = (4.5794485751, 57.3067153653, 3.8500710356)
Atom 189 = (1.8518936734, 56.8663903129, 6.8028245832)
Atom 190 = (7.1664078632, 58.3769049867, 0.8789871459)
Atom 191 = (5.1516576042, 55.3937646452, 4.0109056144)
Atom 192 = (2.9794553758, 62.3129396575, 16.7857367503)
Atom 193 = (1.9025005354, 60.6399841378, 18.5092802347)
Atom 194 = (4.8676695827, 61.4791736544, 15.1628967638)
Atom 195 = (2.4072463467, 64.2259092748, 16.6249021715)
Atom 196 = (0.3924960876, 61.2427500361, 19.7568206400)
Atom 197 = (5.7070102774, 62.7532836071, 13.8329832027)
Atom 198 = (2.6912343682, 58.1404813684, 18.5498148571)
Atom 199 = (5.6564034155, 58.9796708850, 15.2034313863)
Atom 200 = (4.5794485751, 57.3067153653, 16.9269748706)
Atom 201 = (1.8518936734, 56.8663903129, 19.8797284182)
Atom 202 = (7.1664078632, 58.3769049867, 13.9558909810)
Atom 203 = (5.1516576042, 55.3937646452, 17.0878094495)
Atom 204 = (2.9794553758, 62.3129396575, 29.8626405854)
Atom 205 = (1.9025005354, 60.6399841378, 31.5861840697)
Atom 206 = (4.8676695827, 61.4791736544, 28.2398005989)
Atom 207 = (2.4072463467, 64.2259092748, 29.7018060065)
Atom 208 = (0.3924960876, 61.2427500361, 32.8337244750)
Atom 209 = (5.7070102774, 62.7532836071, 26.9098870378)
Atom 210 = (2.6912343682, 58.1404813684, 31.6267186922)
Atom 211 = (5.6564034155, 58.9796708850, 28.2803352213)
Atom 212 = (4.5794485751, 57.3067153653, 30.0038787057)
Atom 213 = (1.8518936734, 56.8663903129, 32.9566322533)
Atom 214 = (7.1664078632, 58.3769049867, 27.0327948160)
Atom 215 = (5.1516576042, 55.3937646452, 30.1647132845)
Atom 216 = (2.9794553758, 62.3129396575, 42.9395444204)
Atom 217 = (1.9025005354, 60.6399841378, 44.6630879048)
Atom 218 = (4.8676695827, 61.4791736544, 41.3167044339)
Atom 219 = (2.4072463467, 64.2259092748, 42.7787098416)
Atom 220 = (0.3924960876, 61.2427500361, 45.9106283101)
Atom 221 = (5.7070102774, 62.7532836071, 39.9867908728)
Atom 222 = (2.6912343682, 58.1404813684, 44.7036225272)
Atom 223 = (5.6564034155, 58.9796708850, 41.3572390563)
Atom 224 = (4.5794485751, 57.3067153653, 43.0807825407)
Atom 225 = (1.8518936734, 56.8663903129, 46.0335360883)
Atom 226 = (7.1664078632, 58.3769049867, 40.1096986510)
Atom 227 = (5.1516576042, 55.3937646452, 43.2416171195)
Atom 228 = (2.9794553758, 62.3129396575, 56.0164482554)
Atom 229 = (1.9025005354, 60.6399841378, 57.7399917398)
Atom 230 = (4.8676695827, 61.4791736544, 54.3936082689)
Atom 231 = (2.4072463467, 64.2259092748, 55.8556136766)
Atom 232 = (0.3924960876, 61.2427500361, 58.9875321451)
Atom 233 = (5.7070102774, 62.7532836071, 53.0636947078)
Atom 234 = (2.6912343682, 58.1404813684, 57.7805263622)
Atom 235 = (5.6564034155, 58.9796708850, 54.4341428914)
Atom 236 = (4.5794485751, 57.3067153653, 56.1576863757)
Atom 237 = (1.8518936734, 56.8663903129, 59.1104399233)
Atom 238 = (7.1664078632, 58.3769049867, 53.1866024861)
Atom 239 = (5.1516576042, 55.3937646452, 56.3185209546)
Atom 240 = (2.9794553758, 80.3598228402, 3.7088329153)
Atom 241 = (1.9025005354, 78.6868673205, 5.4323763996)
Atom 242 = (4.8676695827, 79.5260568372, 2.0859929288)
Atom 243 = (2.4072463467, 82.2727924576, 3.5479983365)
Atom 244 = (0.3924960876, 79.2896332189, 6.6799168050)
Atom 245 = (5.7070102774, 80.8001667899, 0.7560793677)
Atom 246 = (2.6912343682, 76.1873645511, 5.4729110221)
Atom 247 = (5.6564034155, 77.0265540677, 2.1265275512)
Atom 248 = (4.5794485751, 75.3535985481, 3.8500710356)
Atom 249 = (1.8518936734, 74.9132734957, 6.8028245832)
Atom 250 = (7.1664078632, 76.4237881694, 0.8789871459)
Atom 251 = (5.1516576042, 73.4406478280, 4.0109056144)
Atom 252 = (2.9794553758, 80.3598228402, 16.7857367503)
Atom 253 = (1.9025005354, 78.6868673205, 18.5092802347)
Atom 254 = (4.8676695827, 79.5260568372, 15.1628967638)
Atom 255 = (2.4072463467, 82.2727924576, 16.6249021715)
Atom 256 = (0.3924960876, 79.2896332189, 19.7568206400)
Atom 257 = (5.7070102774, 80.8001667899, 13.8329832027)
Atom 258 = (2.6912343682, 76.1873645511, 18.5498148571)
Atom 259 = (5.6564034155, 77.0265540677, 15.2034313863)
Atom 260 = (4.5794485751, 75.3535985481, 16.9269748706)
Atom 261 = (1.8518936734, 74.9132734957, 19.8797284182)
Atom 262 = (7.1664078632, 76.4237881694, 13.9558909810)
Atom 263 = (5.1516576042, 73.4406478280, 17.0878094495)
Atom 264 = (2.9794553758, 80.3598228402, 29.8626405854)
Atom 265 = (1.9025005354, 78.6868673205, 31.5861840697)
Atom 266 = (4.8676695827, 79.5260568372, 28.2398005989)
Atom 267 = (2.4072463467, 82.2727924576, 29.7018060065)
Atom 268 = (0.3924960876, 79.2896332189, 32.8337244750)
Atom 269 = (5.7070102774, 80.8001667899, 26.9098870378)
Atom 270 = (2.6912343682, 76.1873645511, 31.6267186922)
Atom 271 = (5.6564034155, 77.0265540677, 28.2803352213)
Atom 272 = (4.5794485751, 75.3535985481, 30.0038787057)
Atom 273 = (1.8518936734, 74.9132734957, 32.9566322533)
Atom 274 = (7.1664078632, 76.4237881694, 27.0327948160)
Atom 275 = (5.1516576042, 73.4406478280, 30.1647132845)
Atom 276 = (2.9794553758, 80.3598228402, 42.9395444204)
Atom 277 = (1.9025005354, 78.6868673205, 44.6630879048)
Atom 278 = (4.8676695827, 79.5260568372, 41.3167044339)
Atom 279 = (2.4072463467, 82.2727924576, 42.7787098416)
Atom 280 = (0.3924960876, 79.2896332189, 45.9106283101)
Atom 281 = (5.7070102774, 80.8001667899, 39.9867908728)
Atom 282 = (2.6912343682, 76.1873645511, 44.7036225272)
Atom 283 = (5.6564034155, 77.0265540677, 41.3572390563)
Atom 284 = (4.5794485751, 75.3535985481, 43.0807825407)
Atom 285 = (1.8518936734, 74.9132734957, 46.0335360883)
Atom 286 = (7.1664078632, 76.4237881694, 40.1096986510)
Atom 287 = (5.1516576042, 73.4406478280, 43.2416171195)
Atom 288 = (2.9794553758, 80.3598228402, 56.0164482554)
Atom 289 = (1.9025005354, 78.6868673205, 57.7399917398)
Atom 290 = (4.8676695827, 79.5260568372, 54.3936082689)
Atom 291 = (2.4072463467, 82.2727924576, 55.8556136766)
Atom 292 = (0.3924960876, 79.2896332189, 58.9875321451)
Atom 293 = (5.7070102774, 80.8001667899, 53.0636947078)
Atom 294 = (2.6912343682, 76.1873645511, 57.7805263622)
Atom 295 = (5.6564034155, 77.0265540677, 54.4341428914)
Atom 296 = (4.5794485751, 75.3535985481, 56.1576863757)
Atom 297 = (1.8518936734, 74.9132734957, 59.1104399233)
Atom 298 = (7.1664078632, 76.4237881694, 53.1866024861)
Atom 299 = (5.1516576042, 73.4406478280, 56.3185209546)
Atom 300 = (17.0390167245, 8.1722901092, 3.7088329153)
Atom 301 = (15.9620618840, 6.4993345896, 5.4323763996)
Atom 302 = (18.9272309314, 7.3385241062, 2.0859929288)
Atom 303 = (16.4668076954, 10.0852597266, 3.5479983365)
Atom 304 = (14.4520574363, 7.1021004879, 6.6799168050)
Atom 305 = (19.7665716261, 8.6126340589, 0.7560793677)
Atom 306 = (16.7507957168, 3.9998318201, 5.4729110221)
Atom 307 = (19.7159647641, 4.8390213368, 2.1265275512)
Atom 308 = (18.6390099237, 3.1660658171, 3.8500710356)
Atom 309 = (15.9114550221, 2.7257407647, 6.8028245832)
Atom 310 = (21.2259692119, 4.2362554385, 0.8789871459)
Atom 311 = (19.2112189528, 1.2531150970, 4.0109056144)
Atom 312 = (17.0390167245, 8.1722901092, 16.7857367503)
Atom 313 = (15.9620618840, 6.4993345896, 18.5092802347)
Atom 314 = (18.9272309314, 7.3385241062, 15.1628967638)
Atom 315 = (16.4668076954, 10.0852597266, 16.6249021715)
Atom 316 = (14.4520574363, 7.1021004879, 19.7568206400)
Atom 317 = (19.7665716261, 8.6126340589, 13.8329832027)
Atom 318 = (16.7507957168, 3.9998318201, 18.5498148571)
Atom 319 = (19.7159647641, 4.8390213368, 15.2034313863)
Atom 320 = (18.6390099237, 3.1660658171, 16.9269748706)
Atom 321 = (15.9114550221, 2.7257407647, 19.8797284182)
Atom 322 = (21.2259692119, 4.2362554385, 13.9558909810)
Atom 323 = (19.2112189528, 1.2531150970, 17.0878094495)
Atom 324 = (17.0390167245, 8.1722901092, 29.8626405854)
Atom 325 = (15.9620618840, 6.4993345896, 31.5861840697)
Atom 326 = (18.9272309314, 7.3385241062, 28.2398005989)
Atom 327 = (16.4668076954, 10.0852597266, 29.7018060065)
Atom 328 = (14.4520574363, 7.1021004879, 32.8337244750)
Atom 329 = (19.7665716261, 8.6126340589, 26.9098870378)
Atom 330 = (16.7507957168, 3.9998318201, 31.6267186922)
Atom 331 = (19.7159647641, 4.8390213368, 28.2803352213)
Atom 332 = (18.6390099237, 3.1660658171, 30.0038787057)
Atom 333 = (15.9114550221, 2.7257407647, 32.9566322533)
Atom 334 = (21.2259692119, 4.2362554385, 27.0327948160)
Atom 335 = (19.2112189528, 1.2531150970, 30.1647132845)
Atom 336 = (17.0390167245, 8.1722901092, 42.9395444204)
Atom 337 = (15.9620618840, 6.4993345896, 44.6630879048)
Atom 338 = (18.9272309314, 7.3385241062, 41.3167044339)
Atom 339 = (16.4668076954, 10.0852597266, 42.7787098416)
Atom 340 = (14.4520574363, 7.1021004879, 45.9106283101)
Atom 341 = (19.7665716261, 8.6126340589, 39.9867908728)
Atom 342 = (16.7507957168, 3.9998318201, 44.7036225272)
Atom 343 = (19.7159647641, 4.8390213368, 41.3572390563)
Atom 344 = (18.6390099237, 3.1660658171, 43.0807825407)
Atom 345 = (15.9114550221, 2.7257407647, 46.0335360883)
Atom 346 = (21.2259692119, 4.2362554385, 40.1096986510)
Atom 347 = (19.2112189528, 1.2531150970, 43.2416171195)
Atom 348 = (17.0390167245, 8.1722901092, 56.0164482554)
Atom 349 = (15.9620618840, 6.4993345896, 57.7399917398)
Atom 350 = (18.9272309314, 7.3385241062, 54.3936082689)
Atom 351 = (16.4668076954, 10.0852597266, 55.8556136766)
Atom 352 = (14.4520574363, 7.1021004879, 58.9875321451)
Atom 353 = (19.7665716261, 8.6126340589, 53.0636947078)
Atom 354 = (16.7507957168, 3.9998318201, 57.7805263622)
Atom 355 = (19.7159647641, 4.8390213368, 54.4341428914)
Atom 356 = (18.6390099237, 3.1660658171, 56.1576863757)
Atom 357 = (15.9114550221, 2.7257407647, 59.1104399233)
Atom 358 = (21.2259692119, 4.2362554385, 53.1866024861)
Atom 359 = (19.2112189528, 1.2531150970, 56.3185209546)
Atom 360 = (17.0390167245, 26.2191732920, 3.7088329153)
Atom 361 = (15.9620618840, 24.5462177723, 5.4323763996)
Atom 362 = (18.9272309314, 25.3854072889, 2.0859929288)
Atom 363 = (16.4668076954, 28.1321429094, 3.5479983365)
Atom 364 = (14.4520574363, 25.1489836706, 6.6799168050)
Atom 365 = (19.7665716261, 26.6595172416, 0.7560793677)
Atom 366 = (16.7507957168, 22.0467150029, 5.4729110221)
Atom 367 = (19.7159647641, 22.8859045195, 2.1265275512)
Atom 368 = (18.6390099237, 21.2129489998, 3.8500710356)
Atom 369 = (15.9114550221, 20.7726239474, 6.8028245832)
Atom 370 = (21.2259692119, 22.2831386212, 0.8789871459)
Atom 371 = (19.2112189528, 19.2999982797, 4.0109056144)
Atom 372 = (17.0390167245, 26.2191732920, 16.7857367503)
Atom 373 = (15.9620618840, 24.5462177723, 18.5092802347)
Atom 374 = (18.9272309314, 25.3854072889, 15.1628967638)
Atom 375 = (16.4668076954, 28.1321429094, 16.6249021715)
Atom 376 = (14.4520574363, 25.1489836706, 19.7568206400)
Atom 377 = (19.7665716261, 26.6595172416, 13.8329832027)
Atom 378 = (16.7507957168, 22.0467150029, 18.5498148571)
Atom 379 = (19.7159647641, 22.8859045195, 15.2034313863)
Atom 380 = (18.6390099237, 21.2129489998, 16.9269748706)
Atom 381 = (15.9114550221, 20.7726239474, 19.8797284182)
Atom 382 = (21.2259692119, 22.2831386212, 13.9558909810)
Atom 383 = (19.2112189528, 19.2999982797, 17.0878094495)
Atom 384 = (17.0390167245, 26.2191732920, 29.8626405854)
Atom 385 = (15.9620618840, 24.5462177723, 31.5861840697)
Atom 386 = (18.9272309314, 25.3854072889, 28.2398005989)
Atom 387 = (16.4668076954, 28.1321429094, 29.7018060065)
Atom 388 = (14.4520574363, 25.1489836706, 32.8337244750)
Atom 389 = (19.7665716261, 26.6595172416, 26.9098870378)
Atom 390 = (16.7507957168, 22.0467150029, 31.6267186922)
Atom 391 = (19.7159647641, 22.8859045195, 28.2803352213)
Atom 392 = (18.6390099237, 21.2129489998, 30.0038787057)
Atom 393 = (15.9114550221, 20.7726239474, 32.9566322533)
Atom 394 = (21.2259692119, 22.2831386212, 27.0327948160)
Atom 395 = (19.2112189528, 19.2999982797, 30.1647132845)
Atom 396 = (17.0390167245, 26.2191732920, 42.9395444204)
Atom 397 = (15.9620618840, 24.5462177723, 44.6630879048)
Atom 398 = (18.9272309314, 25.3854072889, 41.3167044339)
Atom 399 = (16.4668076954, 28.1321429094, 42.7787098416)
Atom 400 = (14.4520574363, 25.1489836706, 45.9106283101)
Atom 401 = (19.7665716261, 26.6595172416, 39.9867908728)
Atom 402 = (16.7507957168, 22.0467150029, 44.7036225272)
Atom 403 = (19.7159647641, 22.8859045195, 41.3572390563)
Atom 404 = (18.6390099237, 21.2129489998, 43.0807825407)
Atom 405 = (15.9114550221, 20.7726239474, 46.0335360883)
Atom 406 = (21.2259692119, 22.2831386212, 40.1096986510)
Atom 407 = (19.2112189528, 19.2999982797, 43.2416171195)
Atom 408 = (17.0390167245, 26.2191732920, 56.0164482554)
Atom 409 = (15.9620618840, 24.5462177723, 57.7399917398)
Atom 410 = (18.9272309314, 25.3854072889, 54.3936082689)
Atom 411 = (16.4668076954, 28.1321429094, 55.8556136766)
Atom 412 = (14.4520574363, 25.1489836706, 58.9875321451)
Atom 413 = (19.7665716261, 26.6595172416, 53.0636947078)
Atom 414 = (16.7507957168, 22.0467150029, 57.7805263622)
Atom 415 = (19.7159647641, 22.8859045195, 54.4341428914)
Atom 416 = (18.6390099237, 21.2129489998, 56.1576863757)
Atom 417 = (15.9114550221, 20.7726239474, 59.1104399233)
Atom 418 = (21.2259692119, 22.2831386212, 53.1866024861)
Atom 419 = (19.2112189528, 19.2999982797, 56.3185209546)
Atom 420 = (17.0390167245, 44.2660564747, 3.7088329153)
Atom 421 = (15.9620618840, 42.5931009551, 5.4323763996)
Atom 422 = (18.9272309314, 43.4322904717, 2.0859929288)
Atom 423 = (16.4668076954, 46.1790260921, 3.5479983365)
Atom 424 = (14.4520574363, 43.1958668534, 6.6799168050)
Atom 425 = (19.7665716261, 44.7064004244, 0.7560793677)
Atom 426 = (16.7507957168, 40.0935981856, 5.4729110221)
Atom 427 = (19.7159647641, 40.9327877022, 2.1265275512)
Atom 428 = (18.6390099237, 39.2598321826, 3.8500710356)
Atom 429 = (15.9114550221, 38.8195071302, 6.8028245832)
Atom 430 = (21.2259692119, 40.3300218039, 0.8789871459)
Atom 431 = (19.2112189528, 37.3468814625, 4.0109056144)
Atom 432 = (17.0390167245, 44.2660564747, 16.7857367503)
Atom 433 = (15.9620618840, 42.5931009551, 18.5092802347)
Atom 434 = (18.9272309314, 43.4322904717, 15.1628967638)
Atom 435 = (16.4668076954, 46.1790260921, 16.6249021715)
Atom 436 = (14.4520574363, 43.1958668534, 19.7568206400)
Atom 437 = (19.7665716261, 44.7064004244, 13.8329832027)
Atom 438 = (16.7507957168, 40.0935981856, 18.5498148571)
Atom 439 = (19.7159647641, 40.9327877022, 15.2034313863)
Atom 440 = (18.6390099237, 39.2598321826, 16.9269748706)
Atom 441 = (15.9114550221, 38.8195071302, 19.8797284182)
Atom 442 = (21.2259692119, 40.3300218039, 13.9558909810)
Atom 443 = (19.2112189528, 37.3468814625, 17.0878094495)
Atom 444 = (17.0390167245, 44.2660564747, 29.8626405854)
Atom 445 = (15.9620618840, 42.5931009551, 31.5861840697)
Atom 446 = (18.9272309314, 43.4322904717, 28.2398005989)
Atom 447 = (16.4668076954, 46.1790260921, 29.7018060065)
Atom 448 = (14.4520574363, 43.1958668534, 32.8337244750)
Atom 449 = (19.7665716261, 44.7064004244, 26.9098870378)
Atom 450 = (16.7507957168, 40.0935981856, 31.6267186922)
Atom 451 = (19.7159647641, 40.9327877022, 28.2803352213)
Atom 452 = (18.6390099237, 39.2598321826, 30.0038787057)
Atom 453 = (15.9114550221, 38.8195071302, 32.9566322533)
Atom 454 = (21.2259692119, 40.3300218039, 27.0327948160)
Atom 455 = (19.2112189528, 37.3468814625, 30.1647132845)
Atom 456 = (17.0390167245, 44.2660564747, 42.9395444204)
Atom 457 = (15.9620618840, 42.5931009551, 44.6630879048)
Atom 458 = (18.9272309314, 43.4322904717, 41.3167044339)
Atom 459 = (16.4668076954, 46.1790260921, 42.7787098416)
Atom 460 = (14.4520574363, 43.1958668534, 45.9106283101)
Atom 461 = (19.7665716261, 44.7064004244, 39.9867908728)
Atom 462 = (16.7507957168, 40.0935981856, 44.7036225272)
Atom 463 = (19.7159647641, 40.9327877022, 41.3572390563)
Atom 464 = (18.6390099237, 39.2598321826, 43.0807825407)
Atom 465 = (15.9114550221, 38.8195071302, 46.0335360883)
Atom 466 = (21.2259692119, 40.3300218039, 40.1096986510)
Atom 467 = (19.2112189528, 37.3468814625, 43.2416171195)
Atom 468 = (17.0390167245, 44.2660564747, 56.0164482554)
Atom 469 = (15.9620618840, 42.5931009551, 57.7399917398)
Atom 470 = (18.9272309314, 43.4322904717, 54.3936082689)
Atom 471 = (16.4668076954, 46.1790260921, 55.8556136766)
Atom 472 = (14.4520574363, 43.1958668534, 58.9875321451)
Atom 473 = (19.7665716261, 44.7064004244, 53.0636947078)
Atom 474 = (16.7507957168, 40.0935981856, 57.7805263622)
Atom 475 = (19.7159647641, 40.9327877022, 54.4341428914)
Atom 476 = (18.6390099237, 39.2598321826, 56.1576863757)
Atom 477 = (15.9114550221, 38.8195071302, 59.1104399233)
Atom 478 = (21.2259692119, 40.3300218039, 53.1866024861)
Atom 479 = (19.2112189528, 37.3468814625, 56.3185209546)
Atom 480 = (17.0390167245, 62.3129396575, 3.7088329153)
Atom 481 = (15.9620618840, 60.6399841378, 5.4323763996)
Atom 482 = (18.9272309314, 61.4791736544, 2.0859929288)
Atom 483 = (16.4668076954, 64.2259092748, 3.5479983365)
Atom 484 = (14.4520574363, 61.2427500361, 6.6799168050)
Atom 485 = (19.7665716261, 62.7532836071, 0.7560793677)
Atom 486 = (16.7507957168, 58.1404813684, 5.4729110221)
Atom 487 = (19.7159647641, 58.9796708850, 2.1265275512)
Atom 488 = (18.6390099237, 57.3067153653, 3.8500710356)
Atom 489 = (15.9114550221, 56.8663903129, 6.8028245832)
Atom 490 = (21.2259692119, 58.3769049867, 0.8789871459)
Atom 491 = (19.2112189528, 55.3937646452, 4.0109056144)
Atom 492 = (17.0390167245, 62.3129396575, 16.7857367503)
Atom 493 = (15.9620618840, 60.6399841378, 18.5092802347)
Atom 494 = (18.9272309314, 61.4791736544, 15.1628967638)
Atom 495 = (16.4668076954, 64.2259092748, 16.6249021715)
Atom 496 = (14.4520574363, 61.2427500361, 19.7568206400)
Atom 497 = (19.7665716261, 62.7532836071, 13.8329832027)
Atom 498 = (16.7507957168, 58.1404813684, 18.5498148571)
Atom 499 = (19.7159647641, 58.9796708850, 15.2034313863)
Atom 500 = (18.6390099237, 57.3067153653, 16.9269748706)
Atom 501 = (15.9114550221, 56.8663903129, 19.8797284182)
Atom 502 = (21.2259692119, 58.3769049867, 13.9558909810)
Atom 503 = (19.2112189528, 55.3937646452, 17.0878094495)
Atom 504 = (17.0390167245, 62.3129396575, 29.8626405854)
Atom 505 = (15.9620618840, 60.6399841378, 31.5861840697)
Atom 506 = (18.9272309314, 61.4791736544, 28.2398005989)
Atom 507 = (16.4668076954, 64.2259092748, 29.7018060065)
Atom 508 = (14.4520574363, 61.2427500361, 32.8337244750)
Atom 509 = (19.7665716261, 62.7532836071, 26.9098870378)
Atom 510 = (16.7507957168, 58.1404813684, 31.6267186922)
Atom 511 = (19.7159647641, 58.9796708850, 28.2803352213)
Atom 512 = (18.6390099237, 57.3067153653, 30.0038787057)
Atom 513 = (15.9114550221, 56.8663903129, 32.9566322533)
Atom 514 = (21.2259692119, 58.3769049867, 27.0327948160)
Atom 515 = (19.2112189528, 55.3937646452, 30.1647132845)
Atom 516 = (17.0390167245, 62.3129396575, 42.9395444204)
Atom 517 = (15.9620618840, 60.6399841378, 44.6630879048)
Atom 518 = (18.9272309314, 61.4791736544, 41.3167044339)
Atom 519 = (16.4668076954, 64.2259092748, 42.7787098416)
Atom 520 = (14.4520574363, 61.2427500361, 45.9106283101)
Atom 521 = (19.7665716261, 62.7532836071, 39.9867908728)
Atom 522 = (16.7507957168, 58.1404813684, 44.7036225272)
Atom 523 = (19.7159647641, 58.9796708850, 41.3572390563)
Atom 524 = (18.6390099237, 57.3067153653, 43.0807825407)
Atom 525 = (15.9114550221, 56.8663903129, 46.0335360883)
Atom 526 = (21.2259692119, 58.3769049867, 40.1096986510)
Atom 527 = (19.2112189528, 55.3937646452, 43.2416171195)
Atom 528 = (17.0390167245, 62.3129396575, 56.0164482554)
Atom 529 = (15.9620618840, 60.6399841378, 57.7399917398)
Atom 530 = (18.9272309314, 61.4791736544, 54.3936082689)
Atom 531 = (16.4668076954, 64.2259092748, 55.8556136766)
Atom 532 = (14.4520574363, 61.2427500361, 58.9875321451)
Atom 533 = (19.7665716261, 62.7532836071, 53.0636947078)
Atom 534 = (16.7507957168, 58.1404813684, 57.7805263622)
Atom 535 = (19.7159647641, 58.9796708850, 54.4341428914)
Atom 536 = (18.6390099237, 57.3067153653, 56.1576863757)
Atom 537 = (15.9114550221, 56.8663903129, 59.1104399233)
Atom 538 = (21.2259692119, 58.3769049867, 53.1866024861)
Atom 539 = (19.2112189528, 55.3937646452, 56.3185209546)
Atom 540 = (17.0390167245, 80.3598228402, 3.7088329153)
Atom 541 = (15.9620618840, 78.6868673205, 5.4323763996)
Atom 542 = (18.9272309314, 79.5260568372, 2.0859929288)
Atom 543 = (16.4668076954, 82.2727924576, 3.5479983365)
Atom 544 = (14.4520574363, 79.2896332189, 6.6799168050)
Atom 545 = (19.7665716261, 80.8001667899, 0.7560793677)
Atom 546 = (16.7507957168, 76.1873645511, 5.4729110221)
Atom 547 = (19.7159647641, 77.0265540677, 2.1265275512)
Atom 548 = (18.6390099237, 75.3535985481, 3.8500710356)
Atom 549 = (15.9114550221, 74.9132734957, 6.8028245832)
Atom 550 = (21.2259692119, 76.4237881694, 0.8789871459)
Atom 551 = (19.2112189528, 73.4406478280, 4.0109056144)
Atom 552 = (17.0390167245, 80.3598228402, 16.7857367503)
Atom 553 = (15.9620618840, 78.6868673205, 18.5092802347)
Atom 554 = (18.9272309314, 79.5260568372, 15.1628967638)
Atom 555 = (16.4668076954, 82.2727924576, 16.6249021715)
Atom 556 = (14.4520574363, 79.2896332189, 19.7568206400)
Atom 557 = (19.7665716261, 80.8001667899, 13.8329832027)
Atom 558 = (16.7507957168, 76.1873645511, 18.5498148571)
Atom 559 = (19.7159647641, 77.0265540677, 15.2034313863)
Atom 560 = (18.6390099237, 75.3535985481, 16.9269748706)
Atom 561 = (15.9114550221, 74.9132734957, 19.8797284182)
Atom 562 = (21.2259692119, 76.4237881694, 13.9558909810)
Atom 563 = (19.2112189528, 73.4406478280, 17.0878094495)
Atom 564 = (17.0390167245, 80.3598228402, 29.8626405854)
Atom 565 = (15.9620618840, 78.6868673205, 31.5861840697)
Atom 566 = (18.9272309314, 79.5260568372, 28.2398005989)
Atom 567 = (16.4668076954, 82.2727924576, 29.7018060065)
Atom 568 = (14.4520574363, 79.2896332189, 32.8337244750)
Atom 569 = (19.7665716261, 80.8001667899, 26.9098870378)
Atom 570 = (16.7507957168, 76.1873645511, 31.6267186922)
Atom 571 = (19.7159647641, 77.0265540677, 28.2803352213)
Atom 572 = (18.6390099237, 75.3535985481, 30.0038787057)
Atom 573 = (15.9114550221, 74.9132734957, 32.9566322533)
Atom 574 = (21.2259692119, 76.4237881694, 27.0327948160)
Atom 575 = (19.2112189528, 73.4406478280, 30.1647132845)
Atom 576 = (17.0390167245, 80.3598228402, 42.9395444204)
Atom 577 = (15.9620618840, 78.6868673205, 44.6630879048)
Atom 578 = (18.9272309314, 79.5260568372, 41.3167044339)
Atom 579 = (16.4668076954, 82.2727924576, 42.7787098416)
Atom 580 = (14.4520574363, 79.2896332189, 45.9106283101)
Atom 581 = (19.7665716261, 80.8001667899, 39.9867908728)
Atom 582 = (16.7507957168, 76.1873645511, 44.7036225272)
Atom 583 = (19.7159647641, 77.0265540677, 41.3572390563)
Atom 584 = (18.6390099237, 75.3535985481, 43.0807825407)
Atom 585 = (15.9114550221, 74.9132734957, 46.0335360883)
Atom 586 = (21.2259692119, 76.4237881694, 40.1096986510)
Atom 587 = (19.2112189528, 73.4406478280, 43.2416171195)
Atom 588 = (17.0390167245, 80.3598228402, 56.0164482554)
Atom 589 = (15.9620618840, 78.6868673205, 57.7399917398)
Atom 590 = (18.9272309314, 79.5260568372, 54.3936082689)
Atom 591 = (16.4668076954, 82.2727924576, 55.8556136766)
Atom 592 = (14.4520574363, 79.2896332189, 58.9875321451)
Atom 593 = (19.7665716261, 80.8001667899, 53.0636947078)
Atom 594 = (16.7507957168, 76.1873645511, 57.7805263622)
Atom 595 = (19.7159647641, 77.0265540677, 54.4341428914)
Atom 596 = (18.6390099237, 75.3535985481, 56.1576863757)
Atom 597 = (15.9114550221, 74.9132734957, 59.1104399233)
Atom 598 = (21.2259692119, 76.4237881694, 53.1866024861)
Atom 599 = (19.2112189528, 73.4406478280, 56.3185209546)
Atom 600 = (31.0985780731, 8.1722901092, 3.7088329153)
Atom 601 = (30.0216232327, 6.4993345896, 5.4323763996)
Atom 602 = (32.9867922800, 7.3385241062, 2.0859929288)
Atom 603 = (30.5263690440, 10.0852597266, 3.5479983365)
Atom 604 = (28.5116187850, 7.1021004879, 6.6799168050)
Atom 605 = (33.8261329747, 8.6126340589, 0.7560793677)
Atom 606 = (30.8103570655, 3.9998318201, 5.4729110221)
Atom 607 = (33.7755261128, 4.8390213368, 2.1265275512)
Atom 608 = (32.6985712724, 3.1660658171, 3.8500710356)
Atom 609 = (29.9710163707, 2.7257407647, 6.8028245832)
Atom 610 = (35.2855305605, 4.2362554385, 0.8789871459)
Atom 611 = (33.2707803015, 1.2531150970, 4.0109056144)
Atom 612 = (31.0985780731, 8.1722901092, 16.7857367503)
Atom 613 = (30.0216232327, 6.4993345896, 18.5092802347)
Atom 614 = (32.9867922800, 7.3385241062, 15.1628967638)
Atom 615 = (30.5263690440, 10.0852597266, 16.6249021715)
Atom 616 = (28.5116187850, 7.1021004879, 19.7568206400)
Atom 617 = (33.8261329747, 8.6126340589, 13.8329832027)
Atom 618 = (30.8103570655, 3.9998318201, 18.5498148571)
Atom 619 = (33.7755261128, 4.8390213368, 15.2034313863)
Atom 620 = (32.6985712724, 3.1660658171, 16.9269748706)
Atom 621 = (29.9710163707, 2.7257407647, 19.8797284182)
Atom 622 = (35.2855305605, 4.2362554385, 13.9558909810)
Atom 623 = (33.2707803015, 1.2531150970, 17.0878094495)
Atom 624 = (31.0985780731, 8.1722901092, 29.8626405854)
Atom 625 = (30.0216232327, 6.4993345896, 31.5861840697)
Atom 626 = (32.9867922800, 7.3385241062, 28.2398005989)
Atom 627 = (30.5263690440, 10.0852597266, 29.7018060065)
Atom 628 = (28.5116187850, 7.1021004879, 32.8337244750)
Atom 629 = (33.8261329747, 8.6126340589, 26.9098870378)
Atom 630 = (30.8103570655, 3.9998318201, 31.6267186922)
Atom 631 = (33.7755261128, 4.8390213368, 28.2803352213)
Atom 632 = (32.6985712724, 3.1660658171, 30.0038787057)
Atom 633 = (29.9710163707, 2.7257407647, 32.9566322533)
Atom 634 = (35.2855305605, 4.2362554385, 27.0327948160)
Atom 635 = (33.2707803015, 1.2531150970, 30.1647132845)
Atom 636 = (31.0985780731, 8.1722901092, 42.9395444204)
Atom 637 = (30.0216232327, 6.4993345896, 44.6630879048)
Atom 638 = (32.9867922800, 7.3385241062, 41.3167044339)
Atom 639 = (30.5263690440, 10.0852597266, 42.7787098416)
Atom 640 = (28.5116187850, 7.1021004879, 45.9106283101)
Atom 641 = (33.8261329747, 8.6126340589, 39.9867908728)
Atom 642 = (30.8103570655, 3.9998318201, 44.7036225272)
Atom 643 = (33.7755261128, 4.8390213368, 41.3572390563)
Atom 644 = (32.6985712724, 3.1660658171, 43.0807825407)
Atom 645 = (29.9710163707, 2.7257407647, 46.0335360883)
Atom 646 = (35.2855305605, 4.2362554385, 40.1096986510)
Atom 647 = (33.2707803015, 1.2531150970, 43.2416171195)
Atom 648 = (31.0985780731, 8.1722901092, 56.0164482554)
Atom 649 = (30.0216232327, 6.4993345896, 57.7399917398)
Atom 650 = (32.9867922800, 7.3385241062, 54.3936082689)
Atom 651 = (30.5263690440, 10.0852597266, 55.8556136766)
Atom 652 = (28.5116187850, 7.1021004879, 58.9875321451)
Atom 653 = (33.8261329747, 8.6126340589, 53.0636947078)
Atom 654 = (30.8103570655, 3.9998318201, 57.7805263622)
Atom 655 = (33.7755261128, 4.8390213368, 54.4341428914)
Atom 656 = (32.6985712724, 3.1660658171, 56.1576863757)
Atom 657 = (29.9710163707, 2.7257407647, 59.1104399233)
Atom 658 = (35.2855305605, 4.2362554385, 53.1866024861)
Atom 659 = (33.2707803015, 1.2531150970, 56.3185209546)
Atom 660 = (31.0985780731, 26.2191732920, 3.7088329153)
Atom 661 = (30.0216232327, 24.5462177723, 5.4323763996)
Atom 662 = (32.9867922800, 25.3854072889, 2.0859929288)
Atom 663 = (30.5263690440, 28.1321429094, 3.5479983365)
Atom 664 = (28.5116187850, 25.1489836706, 6.6799168050)
Atom 665 = (33.8261329747, 26.6595172416, 0.7560793677)
Atom 666 = (30.8103570655, 22.0467150029, 5.4729110221)
Atom 667 = (33.7755261128, 22.8859045195, 2.1265275512)
Atom 668 = (32.6985712724, 21.2129489998, 3.8500710356)
Atom 669 = (29.9710163707, 20.7726239474, 6.8028245832)
Atom 670 = (35.2855305605, 22.2831386212, 0.8789871459)
Atom 671 = (33.2707803015, 19.2999982797, 4.0109056144)
Atom 672 = (31.0985780731, 26.2191732920, 16.7857367503)
Atom 673 = (30.0216232327, 24.5462177723, 18.5092802347)
Atom 674 = (32.9867922800, 25.3854072889, 15.1628967638)
Atom 675 = (30.5263690440, 28.1321429094, 16.6249021715)
Atom 676 = (28.5116187850, 25.1489836706, 19.7568206400)
Atom 677 = (33.8261329747, 26.6595172416, 13.8329832027)
Atom 678 = (30.8103570655, 22.0467150029, 18.5498148571)
Atom 679 = (33.7755261128, 22.8859045195, 15.2034313863)
Atom 680 = (32.6985712724, 21.2129489998, 16.9269748706)
Atom 681 = (29.9710163707, 20.7726239474, 19.8797284182)
Atom 682 = (35.2855305605, 22.2831386212, 13.9558909810)
Atom 683 = (33.2707803015, 19.2999982797, 17.0878094495)
Atom 684 = (31.0985780731, 26.2191732920, 29.8626405854)
Atom 685 = (30.0216232327, 24.5462177723, 31.5861840697)
Atom 686 = (32.9867922800, 25.3854072889, 28.2398005989)
Atom 687 = (30.5263690440, 28.1321429094, 29.7018060065)
Atom 688 = (28.5116187850, 25.1489836706, 32.8337244750)
Atom 689 = (33.8261329747, 26.6595172416, 26.9098870378)
Atom 690 = (30.8103570655, 22.0467150029, 31.6267186922)
Atom 691 = (33.7755261128, 22.8859045195, 28.2803352213)
Atom 692 = (32.6985712724, 21.2129489998, 30.0038787057)
Atom 693 = (29.9710163707, 20.7726239474, 32.9566322533)
Atom 694 = (35.2855305605, 22.2831386212, 27.0327948160)
Atom 695 = (33.2707803015, 19.2999982797, 30.1647132845)
Atom 696 = (31.0985780731, 26.2191732920, 42.9395444204)
Atom 697 = (30.0216232327, 24.5462177723, 44.6630879048)
Atom 698 = (32.9867922800, 25.3854072889, 41.3167044339)
Atom 699 = (30.5263690440, 28.1321429094, 42.7787098416)
Atom 700 = (28.5116187850, 25.1489836706, 45.9106283101)
Atom 701 = (33.8261329747, 26.6595172416, 39.9867908728)
Atom 702 = (30.8103570655, 22.0467150029, 44.7036225272)
Atom 703 = (33.7755261128, 22.8859045195, 41.3572390563)
Atom 704 = (32.6985712724, 21.2129489998, 43.0807825407)
Atom 705 = (29.9710163707, 20.7726239474, 46.0335360883)
Atom 706 = (35.2855305605, 22.2831386212, 40.1096986510)
Atom 707 = (33.2707803015, 19.2999982797, 43.2416171195)
Atom 708 = (31.0985780731, 26.2191732920, 56.0164482554)
Atom 709 = (30.0216232327, 24.5462177723, 57.7399917398)
Atom 710 = (32.9867922800, 25.3854072889, 54.3936082689)
Atom 711 = (30.5263690440, 28.1321429094, 55.8556136766)
Atom 712 = (28.5116187850, 25.1489836706, 58.9875321451)
Atom 713 = (33.8261329747, 26.6595172416, 53.0636947078)
Atom 714 = (30.8103570655, 22.0467150029, 57.7805263622)
Atom 715 = (33.7755261128, 22.8859045195, 54.4341428914)
Atom 716 = (32.6985712724, 21.2129489998, 56.1576863757)
Atom 717 = (29.9710163707, 20.7726239474, 59.1104399233)
Atom 718 = (35.2855305605, 22.2831386212, 53.1866024861)
Atom 719 = (33.2707803015, 19.2999982797, 56.3185209546)
Atom 720 = (31.0985780731, 44.2660564747, 3.7088329153)
Atom 721 = (30.0216232327, 42.5931009551, 5.4323763996)
Atom 722 = (32.9867922800, 43.4322904717, 2.0859929288)
Atom 723 = (30.5263690440, 46.1790260921, 3.5479983365)
Atom 724 = (28.5116187850, 43.1958668534, 6.6799168050)
Atom 725 = (33.8261329747, 44.7064004244, 0.7560793677)
Atom 726 = (30.8103570655, 40.0935981856, 5.4729110221)
Atom 727 = (33.7755261128, 40.9327877022, 2.1265275512)
Atom 728 = (32.6985712724, 39.2598321826, 3.8500710356)
Atom 729 = (29.9710163707, 38.8195071302, 6.8028245832)
Atom 730 = (35.2855305605, 40.3300218039, 0.8789871459)
Atom 731 = (33.2707803015, 37.3468814625, 4.0109056144)
Atom 732 = (31.0985780731, 44.2660564747, 16.7857367503)
Atom 733 = (30.0216232327, 42.5931009551, 18.5092802347)
Atom 734 = (32.9867922800, 43.4322904717, 15.1628967638)
Atom 735 = (30.5263690440, 46.1790260921, 16.6249021715)
Atom 736 = (28.5116187850, 43.1958668534, 19.7568206400)
Atom 737 = (33.8261329747, 44.7064004244, 13.8329832027)
Atom 738 = (30.8103570655, 40.0935981856, 18.5498148571)
Atom 739 = (33.7755261128, 40.9327877022, 15.2034313863)
Atom 740 = (32.6985712724, 39.2598321826, 16.9269748706)
Atom 741 = (29.9710163707, 38.8195071302, 19.8797284182)
Atom 742 = (35.2855305605, 40.3300218039, 13.9558909810)
Atom 743 = (33.2707803015, 37.3468814625, 17.0878094495)
Atom 744 = (31.0985780731, 44.2660564747, 29.8626405854)
Atom 745 = (30.0216232327, 42.5931009551, 31.5861840697)
Atom 746 = (32.9867922800, 43.4322904717, 28.2398005989)
Atom 747 = (30.5263690440, 46.1790260921, 29.7018060065)
Atom 748 = (28.5116187850, 43.1958668534, 32.8337244750)
Atom 749 = (33.8261329747, 44.7064004244, 26.9098870378)
Atom 750 = (30.8103570655, 40.0935981856, 31.6267186922)
Atom 751 = (33.7755261128, 40.9327877022, 28.2803352213)
Atom 752 = (32.6985712724, 39.2598321826, 30.0038787057)
Atom 753 = (29.9710163707, 38.8195071302, 32.9566322533)
Atom 754 = (35.2855305605, 40.3300218039, 27.0327948160)
Atom 755 = (33.2707803015, 37.3468814625, 30.1647132845)
Atom 756 = (31.0985780731, 44.2660564747, 42.9395444204)
Atom 757 = (30.0216232327, 42.5931009551, 44.6630879048)
Atom 758 = (32.9867922800, 43.4322904717, 41.3167044339)
Atom 759 = (30.5263690440, 46.1790260921, 42.7787098416)
Atom 760 = (28.5116187850, 43.1958668534, 45.9106283101)
Atom 761 = (33.8261329747, 44.7064004244, 39.9867908728)
Atom 762 = (30.8103570655, 40.0935981856, 44.7036225272)
Atom 763 = (33.7755261128, 40.9327877022, 41.3572390563)
Atom 764 = (32.6985712724, 39.2598321826, 43.0807825407)
Atom 765 = (29.9710163707, 38.8195071302, 46.0335360883)
Atom 766 = (35.2855305605, 40.3300218039, 40.1096986510)
Atom 767 = (33.2707803015, 37.3468814625, 43.2416171195)
Atom 768 = (31.0985780731, 44.2660564747, 56.0164482554)
Atom 769 = (30.0216232327, 42.5931009551, 57.7399917398)
Atom 770 = (32.9867922800, 43.4322904717, 54.3936082689)
Atom 771 = (30.5263690440, 46.1790260921, 55.8556136766)
Atom 772 = (28.5116187850, 43.1958668534, 58.9875321451)
Atom 773 = (33.8261329747, 44.7064004244, 53.0636947078)
Atom 774 = (30.8103570655, 40.0935981856, 57.7805263622)
Atom 775 = (33.7755261128, 40.9327877022, 54.4341428914)
Atom 776 = (32.6985712724, 39.2598321826, 56.1576863757)
Atom 777 = (29.9710163707, 38.8195071302, 59.1104399233)
Atom 778 = (35.2855305605, 40.3300218039, 53.1866024861)
Atom 779 = (33.2707803015, 37.3468814625, 56.3185209546)
Atom 780 = (31.0985780731, 62.3129396575, 3.7088329153)
Atom 781 = (30.0216232327, 60.6399841378, 5.4323763996)
Atom 782 = (32.9867922800, 61.4791736544, 2.0859929288)
Atom 783 = (30.5263690440, 64.2259092748, 3.5479983365)
Atom 784 = (28.5116187850, 61.2427500361, 6.6799168050)
Atom 785 = (33.8261329747, 62.7532836071, 0.7560793677)
Atom 786 = (30.8103570655, 58.1404813684, 5.4729110221)
Atom 787 = (33.7755261128, 58.9796708850, 2.1265275512)
Atom 788 = (32.6985712724, 57.3067153653, 3.8500710356)
Atom 789 = (29.9710163707, 56.8663903129, 6.8028245832)
Atom 790 = (35.2855305605, 58.3769049867, 0.8789871459)
Atom 791 = (33.2707803015, 55.3937646452, 4.0109056144)
Atom 792 = (31.0985780731, 62.3129396575, 16.7857367503)
Atom 793 = (30.0216232327, 60.6399841378, 18.5092802347)
Atom 794 = (32.9867922800, 61.4791736544, 15.1628967638)
Atom 795 = (30.5263690440, 64.2259092748, 16.6249021715)
Atom 796 = (28.5116187850, 61.2427500361, 19.7568206400)
Atom 797 = (33.8261329747, 62.7532836071, 13.8329832027)
Atom 798 = (30.8103570655, 58.1404813684, 18.5498148571)
Atom 799 = (33.7755261128, 58.9796708850, 15.2034313863)
Atom 800 = (32.6985712724, 57.3067153653, 16.9269748706)
Atom 801 = (29.9710163707, 56.8663903129, 19.8797284182)
Atom 802 = (35.2855305605, 58.3769049867, 13.9558909810)
Atom 803 = (33.2707803015, 55.3937646452, 17.0878094495)
Atom 804 = (31.0985780731, 62.3129396575, 29.8626405854)
Atom 805 = (30.0216232327, 60.6399841378, 31.5861840697)
Atom 806 = (32.9867922800, 61.4791736544, 28.2398005989)
Atom 807 = (30.5263690440, 64.2259092748, 29.7018060065)
Atom 808 = (28.5116187850, 61.2427500361, 32.8337244750)
Atom 809 = (33.8261329747, 62.7532836071, 26.9098870378)
Atom 810 = (30.8103570655, 58.1404813684, 31.6267186922)
Atom 811 = (33.7755261128, 58.9796708850, 28.2803352213)
Atom 812 = (32.6985712724, 57.3067153653, 30.0038787057)
Atom 813 = (29.9710163707, 56.8663903129, 32.9566322533)
Atom 814 = (35.2855305605, 58.3769049867, 27.0327948160)
Atom 815 = (33.2707803015, 55.3937646452, 30.1647132845)
Atom 816 = (31.0985780731, 62.3129396575, 42.9395444204)
Atom 817 = (30.0216232327, 60.6399841378, 44.6630879048)
Atom 818 = (32.9867922800, 61.4791736544, 41.3167044339)
Atom 819 = (30.5263690440, 64.2259092748, 42.7787098416)
Atom 820 = (28.5116187850, 61.2427500361, 45.9106283101)
Atom 821 = (33.8261329747, 62.7532836071, 39.9867908728)
Atom 822 = (30.8103570655, 58.1404813684, 44.7036225272)
Atom 823 = (33.7755261128, 58.9796708850, 41.3572390563)
Atom 824 = (32.6985712724, 57.3067153653, 43.0807825407)
Atom 825 = (29.9710163707, 56.8663903129, 46.0335360883)
Atom 826 = (35.2855305605, 58.3769049867, 40.1096986510)
Atom 827 = (33.2707803015, 55.3937646452, 43.2416171195)
Atom 828 = (31.0985780731, 62.3129396575, 56.0164482554)
Atom 829 = (30.0216232327, 60.6399841378, 57.7399917398)
Atom 830 = (32.9867922800, 61.4791736544, 54.3936082689)
Atom 831 = (30.5263690440, 64.2259092748, 55.8556136766)
Atom 832 = (28.5116187850, 61.2427500361, 58.9875321451)
Atom 833 = (33.8261329747, 62.7532836071, 53.0636947078)
Atom 834 = (30.8103570655, 58.1404813684, 57.7805263622)
Atom 835 = (33.7755261128, 58.9796708850, 54.4341428914)
Atom 836 = (32.6985712724, 57.3067153653, 56.1576863757)
Atom 837 = (29.9710163707, 56.8663903129, 59.1104399233)
Atom 838 = (35.2855305605, 58.3769049867, 53.1866024861)
Atom 839 = (33.2707803015, 55.3937646452, 56.3185209546)
Atom 840 = (31.0985780731, 80.3598228402, 3.7088329153)
Atom 841 = (30.0216232327, 78.6868673205, 5.4323763996)
Atom 842 = (32.9867922800, 79.5260568372, 2.0859929288)
Atom 843 = (30.5263690440, 82.2727924576, 3.5479983365)
Atom 844 = (28.5116187850, 79.2896332189, 6.6799168050)
Atom 845 = (33.8261329747, 80.8001667899, 0.7560793677)
Atom 846 = (30.8103570655, 76.1873645511, 5.4729110221)
Atom 847 = (33.7755261128, 77.0265540677, 2.1265275512)
Atom 848 = (32.6985712724, 75.3535985481, 3.8500710356)
Atom 849 = (29.9710163707, 74.9132734957, 6.8028245832)
Atom 850 = (35.2855305605, 76.4237881694, 0.8789871459)
Atom 851 = (33.2707803015, 73.4406478280, 4.0109056144)
Atom 852 = (31.0985780731, 80.3598228402, 16.7857367503)
Atom 853 = (30.0216232327, 78.6868673205, 18.5092802347)
Atom 854 = (32.9867922800, 79.5260568372, 15.1628967638)
Atom 855 = (30.5263690440, 82.2727924576, 16.6249021715)
Atom 856 = (28.5116187850, 79.2896332189, 19.7568206400)
Atom 857 = (33.8261329747, 80.8001667899, 13.8329832027)
Atom 858 = (30.8103570655, 76.1873645511, 18.5498148571)
Atom 859 = (33.7755261128, 77.0265540677, 15.2034313863)
Atom 860 = (32.6985712724, 75.3535985481, 16.9269748706)
Atom 861 = (29.9710163707, 74.9132734957, 19.8797284182)
Atom 862 = (35.2855305605, 76.4237881694, 13.9558909810)
Atom 863 = (33.2707803015, 73.4406478280, 17.0878094495)
Atom 864 = (31.0985780731, 80.3598228402, 29.8626405854)
Atom 865 = (30.0216232327, 78.6868673205, 31.5861840697)
Atom 866 = (32.9867922800, 79.5260568372, 28.2398005989)
Atom 867 = (30.5263690440, 82.2727924576, 29.7018060065)
Atom 868 = (28.5116187850, 79.2896332189, 32.8337244750)
Atom 869 = (33.8261329747, 80.8001667899, 26.9098870378)
Atom 870 = (30.8103570655, 76.1873645511, 31.6267186922)
Atom 871 = (33.7755261128, 77.0265540677, 28.2803352213)
Atom 872 = (32.6985712724, 75.3535985481, 30.0038787057)
Atom 873 = (29.9710163707, 74.9132734957, 32.9566322533)
Atom 874 = (35.2855305605, 76.4237881694, 27.0327948160)
Atom 875 = (33.2707803015, 73.4406478280, 30.1647132845)
Atom 876 = (31.0985780731, 80.3598228402, 42.9395444204)
Atom 877 = (30.0216232327, 78.6868673205, 44.6630879048)
Atom 878 = (32.9867922800, 79.5260568372, 41.3167044339)
Atom 879 = (30.5263690440, 82.2727924576, 42.7787098416)
Atom 880 = (28.5116187850, 79.2896332189, 45.9106283101)
Atom 881 = (33.8261329747, 80.8001667899, 39.9867908728)
Atom 882 = (30.8103570655, 76.1873645511, 44.7036225272)
Atom 883 = (33.7755261128, 77.0265540677, 41.3572390563)
Atom 884 = (32.6985712724, 75.3535985481, 43.0807825407)
Atom 885 = (29.9710163707, 74.9132734957, 46.0335360883)
Atom 886 = (35.2855305605, 76.4237881694, 40.1096986510)
Atom 887 = (33.2707803015, 73.4406478280, 43.2416171195)
Atom 888 = (31.0985780731, 80.3598228402, 56.0164482554)
Atom 889 = (30.0216232327, 78.6868673205, 57.7399917398)
Atom 890 = (32.9867922800, 79.5260568372, 54.3936082689)
Atom 891 = (30.5263690440, 82.2727924576, 55.8556136766)
Atom 892 = (28.5116187850, 79.2896332189, 58.9875321451)
Atom 893 = (33.8261329747, 80.8001667899, 53.0636947078)
Atom 894 = (30.8103570655, 76.1873645511, 57.7805263622)
Atom 895 = (33.7755261128, 77.0265540677, 54.4341428914)
Atom 896 = (32.6985712724, 75.3535985481, 56.1576863757)
Atom 897 = (29.9710163707, 74.9132734957, 59.1104399233)
Atom 898 = (35.2855305605, 76.4237881694, 53.1866024861)
Atom 899 = (33.2707803015, 73.4406478280, 56.3185209546)
Atom 900 = (45.1581394218, 8.1722901092, 3.7088329153)
Atom 901 = (44.0811845814, 6.4993345896, 5.4323763996)
Atom 902 = (47.0463536287, 7.3385241062, 2.0859929288)
Atom 903 = (44.5859303927, 10.0852597266, 3.5479983365)
Atom 904 = (42.5711801336, 7.1021004879, 6.6799168050)
Atom 905 = (47.8856943234, 8.6126340589, 0.7560793677)
Atom 906 = (44.8699184141, 3.9998318201, 5.4729110221)
Atom 907 = (47.8350874614, 4.8390213368, 2.1265275512)
Atom 908 = (46.7581326210, 3.1660658171, 3.8500710356)
Atom 909 = (44.0305777194, 2.7257407647, 6.8028245832)
Atom 910 = (49.3450919092, 4.2362554385, 0.8789871459)
Atom 911 = (47.3303416501, 1.2531150970, 4.0109056144)
Atom 912 = (45.1581394218, 8.1722901092, 16.7857367503)
Atom 913 = (44.0811845814, 6.4993345896, 18.5092802347)
Atom 914 = (47.0463536287, 7.3385241062, 15.1628967638)
Atom 915 = (44.5859303927, 10.0852597266, 16.6249021715)
Atom 916 = (42.5711801336, 7.1021004879, 19.7568206400)
Atom 917 = (47.8856943234, 8.6126340589, 13.8329832027)
Atom 918 = (44.8699184141, 3.9998318201, 18.5498148571)
Atom 919 = (47.8350874614, 4.8390213368, 15.2034313863)
Atom 920 = (46.7581326210, 3.1660658171, 16.9269748706)
Atom 921 = (44.0305777194, 2.7257407647, 19.8797284182)
Atom 922 = (49.3450919092, 4.2362554385, 13.9558909810)
Atom 923 = (47.3303416501, 1.2531150970, 17.0878094495)
Atom 924 = (45.1581394218, 8.1722901092, 29.8626405854)
Atom 925 = (44.0811845814, 6.4993345896, 31.5861840697)
Atom 926 = (47.0463536287, 7.3385241062, 28.2398005989)
Atom 927 = (44.5859303927, 10.0852597266, 29.7018060065)
Atom 928 = (42.5711801336, 7.1021004879, 32.8337244750)
Atom 929 = (47.8856943234, 8.6126340589, 26.9098870378)
Atom 930 = (44.8699184141, 3.9998318201, 31.6267186922)
Atom 931 = (47.8350874614, 4.8390213368, 28.2803352213)
Atom 932 = (46.7581326210, 3.1660658171, 30.0038787057)
Atom 933 = (44.0305777194, 2.7257407647, 32.9566322533)
Atom 934 = (49.3450919092, 4.2362554385, 27.0327948160)
Atom 935 = (47.3303416501, 1.2531150970, 30.1647132845)
Atom 936 = (45.1581394218, 8.1722901092, 42.9395444204)
Atom 937 = (44.0811845814, 6.4993345896, 44.6630879048)
Atom 938 = (47.0463536287, 7.3385241062, 41.3167044339)
Atom 939 = (44.5859303927, 10.0852597266, 42.7787098416)
Atom 940 = (42.5711801336, 7.1021004879, 45.9106283101)
Atom 941 = (47.8856943234, 8.6126340589, 39.9867908728)
Atom 942 = (44.8699184141, 3.9998318201, 44.7036225272)
Atom 943 = (47.8350874614, 4.8390213368, 41.3572390563)
Atom 944 = (46.7581326210, 3.1660658171, 43.0807825407)
Atom 945 = (44.0305777194, 2.7257407647, 46.0335360883)
Atom 946 = (49.3450919092, 4.2362554385, 40.1096986510)
Atom 947 = (47.3303416501, 1.2531150970, 43.2416171195)
Atom 948 = (45.1581394218, 8.1722901092, 56.0164482554)
Atom 949 = (44.0811845814, 6.4993345896, 57.7399917398)
Atom 950 = (47.0463536287, 7.3385241062, 54.3936082689)
Atom 951 = (44.5859303927, 10.0852597266, 55.8556136766)
Atom 952 = (42.5711801336, 7.1021004879, 58.9875321451)
Atom 953 = (47.8856943234, 8.6126340589, 53.0636947078)
Atom 954 = (44.8699184141, 3.9998318201, 57.7805263622)
Atom 955 = (47.8350874614, 4.8390213368, 54.4341428914)
Atom 956 = (46.7581326210, 3.1660658171, 56.1576863757)
Atom 957 = (44.0305777194, 2.7257407647, 59.1104399233)
Atom 958 = (49.3450919092, 4.2362554385, 53.1866024861)
Atom 959 = (47.3303416501, 1.2531150970, 56.3185209546)
Atom 960 = (45.1581394218, 26.2191732920, 3.7088329153)
Atom 961 = (44.0811845814, 24.5462177723, 5.4323763996)
Atom 962 = (47.0463536287, 25.3854072889, 2.0859929288)
Atom 963 = (44.5859303927, 28.1321429094, 3.5479983365)
Atom 964 = (42.5711801336, 25.1489836706, 6.6799168050)
Atom 965 = (47.8856943234, 26.6595172416, 0.7560793677)
Atom 966 = (44.8699184141, 22.0467150029, 5.4729110221)
Atom 967 = (47.8350874614, 22.8859045195, 2.1265275512)
Atom 968 = (46.7581326210, 21.2129489998, 3.8500710356)
Atom 969 = (44.0305777194, 20.7726239474, 6.8028245832)
Atom 970 = (49.3450919092, 22.2831386212, 0.8789871459)
Atom 971 = (47.3303416501, 19.2999982797, 4.0109056144)
Atom 972 = (45.1581394218, 26.2191732920, 16.7857367503)
Atom 973 = (44.0811845814, 24.5462177723, 18.5092802347)
Atom 974 = (47.0463536287, 25.3854072889, 15.1628967638)
Atom 975 = (44.5859303927, 28.1321429094, 16.6249021715)
Atom 976 = (42.5711801336, 25.1489836706, 19.7568206400)
Atom 977 = (47.8856943234, 26.6595172416, 13.8329832027)
Atom 978 = (44.8699184141, 22.0467150029, 18.5498148571)
Atom 979 = (47.8350874614, 22.8859045195, 15.2034313863)
Atom 980 = (46.7581326210, 21.2129489998, 16.9269748706)
Atom 981 = (44.0305777194, 20.7726239474, 19.8797284182)
Atom 982 = (49.3450919092, 22.2831386212, 13.9558909810)
Atom 983 = (47.3303416501, 19.2999982797, 17.0878094495)
Atom 984 = (45.1581394218, 26.2191732920, 29.8626405854)
Atom 985 = (44.0811845814, 24.5462177723, 31.5861840697)
Atom 986 = (47.0463536287, 25.3854072889, 28.2398005989)
Atom 987 = (44.5859303927, 28.1321429094, 29.7018060065)
Atom 988 = (42.5711801336, 25.1489836706, 32.8337244750)
Atom 989 = (47.8856943234, 26.6595172416, 26.9098870378)
Atom 990 = (44.8699184141, 22.0467150029, 31.6267186922)
Atom 991 = (47.8350874614, 22.8859045195, 28.2803352213)
Atom 992 = (46.7581326210, 21.2129489998, 30.0038787057)
Atom 993 = (44.0305777194, 20.7726239474, 32.9566322533)
Atom 994 = (49.3450919092, 22.2831386212, 27.0327948160)
Atom 995 = (47.3303416501, 19.2999982797, 30.1647132845)
Atom 996 = (45.1581394218, 26.2191732920, 42.9395444204)
Atom 997 = (44.0811845814, 24.5462177723, 44.6630879048)
Atom 998 = (47.0463536287, 25.3854072889, 41.3167044339)
Atom 999 = (44.5859303927, 28.1321429094, 42.7787098416)
Atom 1000 = (42.5711801336, 25.1489836706, 45.9106283101)
Atom 1001 = (47.8856943234, 26.6595172416, 39.9867908728)
Atom 1002 = (44.8699184141, 22.0467150029, 44.7036225272)
Atom 1003 = (47.8350874614, 22.8859045195, 41.3572390563)
Atom 1004 = (46.7581326210, 21.2129489998, 43.0807825407)
Atom 1005 = (44.0305777194, 20.7726239474, 46.0335360883)
Atom 1006 = (49.3450919092, 22.2831386212, 40.1096986510)
Atom 1007 = (47.3303416501, 19.2999982797, 43.2416171195)
Atom 1008 = (45.1581394218, 26.2191732920, 56.0164482554)
Atom 1009 = (44.0811845814, 24.5462177723, 57.7399917398)
Atom 1010 = (47.0463536287, 25.3854072889, 54.3936082689)
Atom 1011 = (44.5859303927, 28.1321429094, 55.8556136766)
Atom 1012 = (42.5711801336, 25.1489836706, 58.9875321451)
Atom 1013 = (47.8856943234, 26.6595172416, 53.0636947078)
Atom 1014 = (44.8699184141, 22.0467150029, 57.7805263622)
Atom 1015 = (47.8350874614, 22.8859045195, 54.4341428914)
Atom 1016 = (46.7581326210, 21.2129489998, 56.1576863757)
Atom 1017 = (44.0305777194, 20.7726239474, 59.1104399233)
Atom 1018 = (49.3450919092, 22.2831386212, 53.1866024861)
Atom 1019 = (47.3303416501, 19.2999982797, 56.3185209546)
Atom 1020 = (45.1581394218, 44.2660564747, 3.7088329153)
Atom 1021 = (44.0811845814, 42.5931009551, 5.4323763996)
Atom 1022 = (47.0463536287, 43.4322904717, 2.0859929288)
Atom 1023 = (44.5859303927, 46.1790260921, 3.5479983365)
Atom 1024 = (42.5711801336, 43.1958668534, 6.6799168050)
Atom 1025 = (47.8856943234, 44.7064004244, 0.7560793677)
Atom 1026 = (44.8699184141, 40.0935981856, 5.4729110221)
Atom 1027 = (47.8350874614, 40.9327877022, 2.1265275512)
Atom 1028 = (46.7581326210, 39.2598321826, 3.8500710356)
Atom 1029 = (44.0305777194, 38.8195071302, 6.8028245832)
Atom 1030 = (49.3450919092, 40.3300218039, 0.8789871459)
Atom 1031 = (47.3303416501, 37.3468814625, 4.0109056144)
Atom 1032 = (45.1581394218, 44.2660564747, 16.7857367503)
Atom 1033 = (44.0811845814, 42.5931009551, 18.5092802347)
Atom 1034 = (47.0463536287, 43.4322904717, 15.1628967638)
Atom 1035 = (44.5859303927, 46.1790260921, 16.6249021715)
Atom 1036 = (42.5711801336, 43.1958668534, 19.7568206400)
Atom 1037 = (47.8856943234, 44.7064004244, 13.8329832027)
Atom 1038 = (44.8699184141, 40.0935981856, 18.5498148571)
Atom 1039 = (47.8350874614, 40.9327877022, 15.2034313863)
Atom 1040 = (46.7581326210, 39.2598321826, 16.9269748706)
Atom 1041 = (44.0305777194, 38.8195071302, 19.8797284182)
Atom 1042 = (49.3450919092, 40.3300218039, 13.9558909810)
Atom 1043 = (47.3303416501, 37.3468814625, 17.0878094495)
Atom 1044 = (45.1581394218, 44.2660564747, 29.8626405854)
Atom 1045 = (44.0811845814, 42.5931009551, 31.5861840697)
Atom 1046 = (47.0463536287, 43.4322904717, 28.2398005989)
Atom 1047 = (44.5859303927, 46.1790260921, 29.7018060065)
Atom 1048 = (42.5711801336, 43.1958668534, 32.8337244750)
Atom 1049 = (47.8856943234, 44.7064004244, 26.9098870378)
Atom 1050 = (44.8699184141, 40.0935981856, 31.6267186922)
Atom 1051 = (47.8350874614, 40.9327877022, 28.2803352213)
Atom 1052 = (46.7581326210, 39.2598321826, 30.0038787057)
Atom 1053 = (44.0305777194, 38.8195071302, 32.9566322533)
Atom 1054 = (49.3450919092, 40.3300218039, 27.0327948160)
Atom 1055 = (47.3303416501, 37.3468814625, 30.1647132845)
Atom 1056 = (45.1581394218, 44.2660564747, 42.9395444204)
Atom 1057 = (44.0811845814, 42.5931009551, 44.6630879048)
Atom 1058 = (47.0463536287, 43.4322904717, 41.3167044339)
Atom 1059 = (44.5859303927, 46.1790260921, 42.7787098416)
Atom 1060 = (42.5711801336, 43.1958668534, 45.9106283101)
Atom 1061 = (47.8856943234, 44.7064004244, 39.9867908728)
Atom 1062 = (44.8699184141, 40.0935981856, 44.7036225272)
Atom 1063 = (47.8350874614, 40.9327877022, 41.3572390563)
Atom 1064 = (46.7581326210, 39.2598321826, 43.0807825407)
Atom 1065 = (44.0305777194, 38.8195071302, 46.0335360883)
Atom 1066 = (49.3450919092, 40.3300218039, 40.1096986510)
Atom 1067 = (47.3303416501, 37.3468814625, 43.2416171195)
Atom 1068 = (45.1581394218, 44.2660564747, 56.0164482554)
Atom 1069 = (44.0811845814, 42.5931009551, 57.7399917398)
Atom 1070 = (47.0463536287, 43.4322904717, 54.3936082689)
Atom 1071 = (44.5859303927, 46.1790260921, 55.8556136766)
Atom 1072 = (42.5711801336, 43.1958668534, 58.9875321451)
Atom 1073 = (47.8856943234, 44.7064004244, 53.0636947078)
Atom 1074 = (44.8699184141, 40.0935981856, 57.7805263622)
Atom 1075 = (47.8350874614, 40.9327877022, 54.4341428914)
Atom 1076 = (46.7581326210, 39.2598321826, 56.1576863757)
Atom 1077 = (44.0305777194, 38.8195071302, 59.1104399233)
Atom 1078 = (49.3450919092, 40.3300218039, 53.1866024861)
Atom 1079 = (47.3303416501, 37.3468814625, 56.3185209546)
Atom 1080 = (45.1581394218, 62.3129396575, 3.7088329153)
Atom 1081 = (44.0811845814, 60.6399841378, 5.4323763996)
Atom 1082 = (47.0463536287, 61.4791736544, 2.0859929288)
Atom 1083 = (44.5859303927, 64.2259092748, 3.5479983365)
Atom 1084 = (42.5711801336, 61.2427500361, 6.6799168050)
Atom 1085 = (47.8856943234, 62.7532836071, 0.7560793677)
Atom 1086 = (44.8699184141, 58.1404813684, 5.4729110221)
Atom 1087 = (47.8350874614, 58.9796708850, 2.1265275512)
Atom 1088 = (46.7581326210, 57.3067153653, 3.8500710356)
Atom 1089 = (44.0305777194, 56.8663903129, 6.8028245832)
Atom 1090 = (49.3450919092, 58.3769049867, 0.8789871459)
Atom 1091 = (47.3303416501, 55.3937646452, 4.0109056144)
Atom 1092 = (45.1581394218, 62.3129396575, 16.7857367503)
Atom 1093 = (44.0811845814, 60.6399841378, 18.5092802347)
Atom 1094 = (47.0463536287, 61.4791736544, 15.1628967638)
Atom 1095 = (44.5859303927, 64.2259092748, 16.6249021715)
Atom 1096 = (42.5711801336, 61.2427500361, 19.7568206400)
Atom 1097 = (47.8856943234, 62.7532836071, 13.8329832027)
Atom 1098 = (44.8699184141, 58.1404813684, 18.5498148571)
Atom 1099 = (47.8350874614, 58.9796708850, 15.2034313863)
Atom 1100 = (46.7581326210, 57.3067153653, 16.9269748706)
Atom 1101 = (44.0305777194, 56.8663903129, 19.8797284182)
Atom 1102 = (49.3450919092, 58.3769049867, 13.9558909810)
Atom 1103 = (47.3303416501, 55.3937646452, 17.0878094495)
Atom 1104 = (45.1581394218, 62.3129396575, 29.8626405854)
Atom 1105 = (44.0811845814, 60.6399841378, 31.5861840697)
Atom 1106 = (47.0463536287, 61.4791736544, 28.2398005989)
Atom 1107 = (44.5859303927, 64.2259092748, 29.7018060065)
Atom 1108 = (42.5711801336, 61.2427500361, 32.8337244750)
Atom 1109 = (47.8856943234, 62.7532836071, 26.9098870378)
Atom 1110 = (44.8699184141, 58.1404813684, 31.6267186922)
Atom 1111 = (47.8350874614, 58.9796708850, 28.2803352213)
Atom 1112 = (46.7581326210, 57.3067153653, 30.0038787057)
Atom 1113 = (44.0305777194, 56.8663903129, 32.9566322533)
Atom 1114 = (49.3450919092, 58.3769049867, 27.0327948160)
Atom 1115 = (47.3303416501, 55.3937646452, 30.1647132845)
Atom 1116 = (45.1581394218, 62.3129396575, 42.9395444204)
Atom 1117 = (44.0811845814, 60.6399841378, 44.6630879048)
Atom 1118 = (47.0463536287, 61.4791736544, 41.3167044339)
Atom 1119 = (44.5859303927, 64.2259092748, 42.7787098416)
Atom 1120 = (42.5711801336, 61.2427500361, 45.9106283101)
Atom 1121 = (47.8856943234, 62.7532836071, 39.9867908728)
Atom 1122 = (44.8699184141, 58.1404813684, 44.7036225272)
Atom 1123 = (47.8350874614, 58.9796708850, 41.3572390563)
Atom 1124 = (46.7581326210, 57.3067153653, 43.0807825407)
Atom 1125 = (44.0305777194, 56.8663903129, 46.0335360883)
Atom 1126 = (49.3450919092, 58.3769049867, 40.1096986510)
Atom 1127 = (47.3303416501, 55.3937646452, 43.2416171195)
Atom 1128 = (45.1581394218, 62.3129396575, 56.0164482554)
Atom 1129 = (44.0811845814, 60.6399841378, 57.7399917398)
Atom 1130 = (47.0463536287, 61.4791736544, 54.3936082689)
Atom 1131 = (44.5859303927, 64.2259092748, 55.8556136766)
Atom 1132 = (42.5711801336, 61.2427500361, 58.9875321451)
Atom 1133 = (47.8856943234, 62.7532836071, 53.0636947078)
Atom 1134 = (44.8699184141, 58.1404813684, 57.7805263622)
Atom 1135 = (47.8350874614, 58.9796708850, 54.4341428914)
Atom 1136 = (46.7581326210, 57.3067153653, 56.1576863757)
Atom 1137 = (44.0305777194, 56.8663903129, 59.1104399233)
Atom 1138 = (49.3450919092, 58.3769049867, 53.1866024861)
Atom 1139 = (47.3303416501, 55.3937646452, 56.3185209546)
Atom 1140 = (45.1581394218, 80.3598228402, 3.7088329153)
Atom 1141 = (44.0811845814, 78.6868673205, 5.4323763996)
Atom 1142 = (47.0463536287, 79.5260568372, 2.0859929288)
Atom 1143 = (44.5859303927, 82.2727924576, 3.5479983365)
Atom 1144 = (42.5711801336, 79.2896332189, 6.6799168050)
Atom 1145 = (47.8856943234, 80.8001667899, 0.7560793677)
Atom 1146 = (44.8699184141, 76.1873645511, 5.4729110221)
Atom 1147 = (47.8350874614, 77.0265540677, 2.1265275512)
Atom 1148 = (46.7581326210, 75.3535985481, 3.8500710356)
Atom 1149 = (44.0305777194, 74.9132734957, 6.8028245832)
Atom 1150 = (49.3450919092, 76.4237881694, 0.8789871459)
Atom 1151 = (47.3303416501, 73.4406478280, 4.0109056144)
Atom 1152 = (45.1581394218, 80.3598228402, 16.7857367503)
Atom 1153 = (44.0811845814, 78.6868673205, 18.5092802347)
Atom 1154 = (47.0463536287, 79.5260568372, 15.1628967638)
Atom 1155 = (44.5859303927, 82.2727924576, 16.6249021715)
Atom 1156 = (42.5711801336, 79.2896332189, 19.7568206400)
Atom 1157 = (47.8856943234, 80.8001667899, 13.8329832027)
Atom 1158 = (44.8699184141, 76.1873645511, 18.5498148571)
Atom 1159 = (47.8350874614, 77.0265540677, 15.2034313863)
Atom 1160 = (46.7581326210, 75.3535985481, 16.9269748706)
Atom 1161 = (44.0305777194, 74.9132734957, 19.8797284182)
Atom 1162 = (49.3450919092, 76.4237881694, 13.9558909810)
Atom 1163 = (47.3303416501, 73.4406478280, 17.0878094495)
Atom 1164 = (45.1581394218, 80.3598228402, 29.8626405854)
Atom 1165 = (44.0811845814, 78.6868673205, 31.5861840697)
Atom 1166 = (47.0463536287, 79.5260568372, 28.2398005989)
Atom 1167 = (44.5859303927, 82.2727924576, 29.7018060065)
Atom 1168 = (42.5711801336, 79.2896332189, 32.8337244750)
Atom 1169 = (47.8856943234, 80.8001667899, 26.9098870378)
Atom 1170 = (44.8699184141, 76.1873645511, 31.6267186922)
Atom 1171 = (47.8350874614, 77.0265540677, 28.2803352213)
Atom 1172 = (46.7581326210, 75.3535985481, 30.0038787057)
Atom 1173 = (44.0305777194, 74.9132734957, 32.9566322533)
Atom 1174 = (49.3450919092, 76.4237881694, 27.0327948160)
Atom 1175 = (47.3303416501, 73.4406478280, 30.1647132845)
Atom 1176 = (45.1581394218, 80.3598228402, 42.9395444204)
Atom 1177 = (44.0811845814, 78.6868673205, 44.6630879048)
Atom 1178 = (47.0463536287, 79.5260568372, 41.3167044339)
Atom 1179 = (44.5859303927, 82.2727924576, 42.7787098416)
Atom 1180 = (42.5711801336, 79.2896332189, 45.9106283101)
Atom 1181 = (47.8856943234, 80.8001667899, 39.9867908728)
Atom 1182 = (44.8699184141, 76.1873645511, 44.7036225272)
Atom 1183 = (47.8350874614, 77.0265540677, 41.3572390563)
Atom 1184 = (46.7581326210, 75.3535985481, 43.0807825407)
Atom 1185 = (44.0305777194, 74.9132734957, 46.0335360883)
Atom 1186 = (49.3450919092, 76.4237881694, 40.1096986510)
Atom 1187 = (47.3303416501, 73.4406478280, 43.2416171195)
Atom 1188 = (45.1581394218, 80.3598228402, 56.0164482554)
Atom 1189 = (44.0811845814, 78.6868673205, 57.7399917398)
Atom 1190 = (47.0463536287, 79.5260568372, 54.3936082689)
Atom 1191 = (44.5859303927, 82.2727924576, 55.8556136766)
Atom 1192 = (42.5711801336, 79.2896332189, 58.9875321451)
Atom 1193 = (47.8856943234, 80.8001667899, 53.0636947078)
Atom 1194 = (44.8699184141, 76.1873645511, 57.7805263622)
Atom 1195 = (47.8350874614, 77.0265540677, 54.4341428914)
Atom 1196 = (46.7581326210, 75.3535985481, 56.1576863757)
Atom 1197 = (44.0305777194, 74.9132734957, 59.1104399233)
Atom 1198 = (49.3450919092, 76.4237881694, 53.1866024861)
Atom 1199 = (47.3303416501, 73.4406478280, 56.3185209546)
Atom 1200 = (59.2177007704, 8.1722901092, 3.7088329153)
Atom 1201 = (58.1407459300, 6.4993345896, 5.4323763996)
Atom 1202 = (61.1059149773, 7.3385241062, 2.0859929288)
Atom 1203 = (58.6454917413, 10.0852597266, 3.5479983365)
Atom 1204 = (56.6307414823, 7.1021004879, 6.6799168050)
Atom 1205 = (61.9452556720, 8.6126340589, 0.7560793677)
Atom 1206 = (58.9294797628, 3.9998318201, 5.4729110221)
Atom 1207 = (61.8946488101, 4.8390213368, 2.1265275512)
Atom 1208 = (60.8176939697, 3.1660658171, 3.8500710356)
Atom 1209 = (58.0901390681, 2.7257407647, 6.8028245832)
Atom 1210 = (63.4046532578, 4.2362554385, 0.8789871459)
Atom 1211 = (61.3899029988, 1.2531150970, 4.0109056144)
Atom 1212 = (59.2177007704, 8.1722901092, 16.7857367503)
Atom 1213 = (58.1407459300, 6.4993345896, 18.5092802347)
Atom 1214 = (61.1059149773, 7.3385241062, 15.1628967638)
Atom 1215 = (58.6454917413, 10.0852597266, 16.6249021715)
Atom 1216 = (56.6307414823, 7.1021004879, 19.7568206400)
Atom 1217 = (61.9452556720, 8.6126340589, 13.8329832027)
Atom 1218 = (58.9294797628, 3.9998318201, 18.5498148571)
Atom 1219 = (61.8946488101, 4.8390213368, 15.2034313863)
Atom 1220 = (60.8176939697, 3.1660658171, 16.9269748706)
Atom 1221 = (58.0901390681, 2.7257407647, 19.8797284182)
Atom 1222 = (63.4046532578, 4.2362554385, 13.9558909810)
Atom 1223 = (61.3899029988, 1.2531150970, 17.0878094495)
Atom 1224 = (59.2177007704, 8.1722901092, 29.8626405854)
Atom 1225 = (58.1407459300, 6.4993345896, 31.5861840697)
Atom 1226 = (61.1059149773, 7.3385241062, 28.2398005989)
Atom 1227 = (58.6454917413, 10.0852597266, 29.7018060065)
Atom 1228 = (56.6307414823, 7.1021004879, 32.8337244750)
Atom 1229 = (61.9452556720, 8.6126340589, 26.9098870378)
Atom 1230 = (58.9294797628, 3.9998318201, 31.6267186922)
Atom 1231 = (61.8946488101, 4.8390213368, 28.2803352213)
Atom 1232 = (60.8176939697, 3.1660658171, 30.0038787057)
Atom 1233 = (58.0901390681, 2.7257407647, 32.9566322533)
Atom 1234 = (63.4046532578, 4.2362554385, 27.0327948160)
Atom 1235 = (61.3899029988, 1.2531150970, 30.1647132845)
Atom 1236 = (59.2177007704, 8.1722901092, 42.9395444204)
Atom 1237 = (58.1407459300, 6.4993345896, 44.6630879048)
Atom 1238 = (61.1059149773, 7.3385241062, 41.3167044339)
Atom 1239 = (58.6454917413, 10.0852597266, 42.7787098416)
Atom 1240 = (56.6307414823, 7.1021004879, 45.9106283101)
Atom 1241 = (61.9452556720, 8.6126340589, 39.9867908728)
Atom 1242 = (58.9294797628, 3.9998318201, 44.7036225272)
Atom 1243 = (61.8946488101, 4.8390213368, 41.3572390563)
Atom 1244 = (60.8176939697, 3.1660658171, 43.0807825407)
Atom 1245 = (58.0901390681, 2.7257407647, 46.0335360883)
Atom 1246 = (63.4046532578, 4.2362554385, 40.1096986510)
Atom 1247 = (61.3899029988, 1.2531150970, 43.2416171195)
Atom 1248 = (59.2177007704, 8.1722901092, 56.0164482554)
Atom 1249 = (58.1407459300, 6.4993345896, 57.7399917398)
Atom 1250 = (61.1059149773, 7.3385241062, 54.3936082689)
Atom 1251 = (58.6454917413, 10.0852597266, 55.8556136766)
Atom 1252 = (56.6307414823, 7.1021004879, 58.9875321451)
Atom 1253 = (61.9452556720, 8.6126340589, 53.0636947078)
Atom 1254 = (58.9294797628, 3.9998318201, 57.7805263622)
Atom 1255 = (61.8946488101, 4.8390213368, 54.4341428914)
Atom 1256 = (60.8176939697, 3.1660658171, 56.1576863757)
Atom 1257 = (58.0901390681, 2.7257407647, 59.1104399233)
Atom 1258 = (63.4046532578, 4.2362554385, 53.1866024861)
Atom 1259 = (61.3899029988, 1.2531150970, 56.3185209546)
Atom 1260 = (59.2177007704, 26.2191732920, 3.7088329153)
Atom 1261 = (58.1407459300, 24.5462177723, 5.4323763996)
Atom 1262 = (61.1059149773, 25.3854072889, 2.0859929288)
Atom 1263 = (58.6454917413, 28.1321429094, 3.5479983365)
Atom 1264 = (56.6307414823, 25.1489836706, 6.6799168050)
Atom 1265 = (61.9452556720, 26.6595172416, 0.7560793677)
Atom 1266 = (58.9294797628, 22.0467150029, 5.4729110221)
Atom 1267 = (61.8946488101, 22.8859045195, 2.1265275512)
Atom 1268 = (60.8176939697, 21.2129489998, 3.8500710356)
Atom 1269 = (58.0901390681, 20.7726239474, 6.8028245832)
Atom 1270 = (63.4046532578, 22.2831386212, 0.8789871459)
Atom 1271 = (61.3899029988, 19.2999982797, 4.0109056144)
Atom 1272 = (59.2177007704, 26.2191732920, 16.7857367503)
Atom 1273 = (58.1407459300, 24.5462177723, 18.5092802347)
Atom 1274 = (61.1059149773, 25.3854072889, 15.1628967638)
Atom 1275 = (58.6454917413, 28.1321429094, 16.6249021715)
Atom 1276 = (56.6307414823, 25.1489836706, 19.7568206400)
Atom 1277 = (61.9452556720, 26.6595172416, 13.8329832027)
Atom 1278 = (58.9294797628, 22.0467150029, 18.5498148571)
Atom 1279 = (61.8946488101, 22.8859045195, 15.2034313863)
Atom 1280 = (60.8176939697, 21.2129489998, 16.9269748706)
Atom 1281 = (58.0901390681, 20.7726239474, 19.8797284182)
Atom 1282 = (63.4046532578, 22.2831386212, 13.9558909810)
Atom 1283 = (61.3899029988, 19.2999982797, 17.0878094495)
Atom 1284 = (59.2177007704, 26.2191732920, 29.8626405854)
Atom 1285 = (58.1407459300, 24.5462177723, 31.5861840697)
Atom 1286 = (61.1059149773, 25.3854072889, 28.2398005989)
Atom 1287 = (58.6454917413, 28.1321429094, 29.7018060065)
Atom 1288 = (56.6307414823, 25.1489836706, 32.8337244750)
Atom 1289 = (61.9452556720, 26.6595172416, 26.9098870378)
Atom 1290 = (58.9294797628, 22.0467150029, 31.6267186922)
Atom 1291 = (61.8946488101, 22.8859045195, 28.2803352213)
Atom 1292 = (60.8176939697, 21.2129489998, 30.0038787057)
Atom 1293 = (58.0901390681, 20.7726239474, 32.9566322533)
Atom 1294 = (63.4046532578, 22.2831386212, 27.0327948160)
Atom 1295 = (61.3899029988, 19.2999982797, 30.1647132845)
Atom 1296 = (59.2177007704, 26.2191732920, 42.9395444204)
Atom 1297 = (58.1407459300, 24.5462177723, 44.6630879048)
Atom 1298 = (61.1059149773, 25.3854072889, 41.3167044339)
Atom 1299 = (58.6454917413, 28.1321429094, 42.7787098416)
Atom 1300 = (56.6307414823, 25.1489836706, 45.9106283101)
Atom 1301 = (61.9452556720, 26.6595172416, 39.9867908728)
Atom 1302 = (58.9294797628, 22.0467150029, 44.7036225272)
Atom 1303 = (61.8946488101, 22.8859045195, 41.3572390563)
Atom 1304 = (60.8176939697, 21.2129489998, 43.0807825407)
Atom 1305 = (58.0901390681, 20.7726239474, 46.0335360883)
Atom 1306 = (63.4046532578, 22.2831386212, 40.1096986510)
Atom 1307 = (61.3899029988, 19.2999982797, 43.2416171195)
Atom 1308 = (59.2177007704, 26.2191732920, 56.0164482554)
Atom 1309 = (58.1407459300, 24.5462177723, 57.7399917398)
Atom 1310 = (61.1059149773, 25.3854072889, 54.3936082689)
Atom 1311 = (58.6454917413, 28.1321429094, 55.8556136766)
Atom 1312 = (56.6307414823, 25.1489836706, 58.9875321451)
Atom 1313 = (61.9452556720, 26.6595172416, 53.0636947078)
Atom 1314 = (58.9294797628, 22.0467150029, 57.7805263622)
Atom 1315 = (61.8946488101, 22.8859045195, 54.4341428914)
Atom 1316 = (60.8176939697, 21.2129489998, 56.1576863757)
Atom 1317 = (58.0901390681, 20.7726239474, 59.1104399233)
Atom 1318 = (63.4046532578, 22.2831386212, 53.1866024861)
Atom 1319 = (61.3899029988, 19.2999982797, 56.3185209546)
Atom 1320 = (59.2177007704, 44.2660564747, 3.7088329153)
Atom 1321 = (58.1407459300, 42.5931009551, 5.4323763996)
Atom 1322 = (61.1059149773, 43.4322904717, 2.0859929288)
Atom 1323 = (58.6454917413, 46.1790260921, 3.5479983365)
Atom 1324 = (56.6307414823, 43.1958668534, 6.6799168050)
Atom 1325 = (61.9452556720, 44.7064004244, 0.7560793677)
Atom 1326 = (58.9294797628, 40.0935981856, 5.4729110221)
Atom 1327 = (61.8946488101, 40.9327877022, 2.1265275512)
Atom 1328 = (60.8176939697, 39.2598321826, 3.8500710356)
Atom 1329 = (58.0901390681, 38.8195071302, 6.8028245832)
Atom 1330 = (63.4046532578, 40.3300218039, 0.8789871459)
Atom 1331 = (61.3899029988, 37.3468814625, 4.0109056144)
Atom 1332 = (59.2177007704, 44.2660564747, 16.7857367503)
Atom 1333 = (58.1407459300, 42.5931009551, 18.5092802347)
Atom 1334 = (61.1059149773, 43.4322904717, 15.1628967638)
Atom 1335 = (58.6454917413, 46.1790260921, 16.6249021715)
Atom 1336 = (56.6307414823, 43.1958668534, 19.7568206400)
Atom 1337 = (61.9452556720, 44.7064004244, 13.8329832027)
Atom 1338 = (58.9294797628, 40.0935981856, 18.5498148571)
Atom 1339 = (61.8946488101, 40.9327877022, 15.2034313863)
Atom 1340 = (60.8176939697, 39.2598321826, 16.9269748706)
Atom 1341 = (58.0901390681, 38.8195071302, 19.8797284182)
Atom 1342 = (63.4046532578, 40.3300218039, 13.9558909810)
Atom 1343 = (61.3899029988, 37.3468814625, 17.0878094495)
Atom 1344 = (59.2177007704, 44.2660564747, 29.8626405854)
Atom 1345 = (58.1407459300, 42.5931009551, 31.5861840697)
Atom 1346 = (61.1059149773, 43.4322904717, 28.2398005989)
Atom 1347 = (58.6454917413, 46.1790260921, 29.7018060065)
Atom 1348 = (56.6307414823, 43.1958668534, 32.8337244750)
Atom 1349 = (61.9452556720, 44.7064004244, 26.9098870378)
Atom 1350 = (58.9294797628, 40.0935981856, 31.6267186922)
Atom 1351 = (61.8946488101, 40.9327877022, 28.2803352213)
Atom 1352 = (60.8176939697, 39.2598321826, 30.0038787057)
Atom 1353 = (58.0901390681, 38.8195071302, 32.9566322533)
Atom 1354 = (63.4046532578, 40.3300218039, 27.0327948160)
Atom 1355 = (61.3899029988, 37.3468814625, 30.1647132845)
Atom 1356 = (59.2177007704, 44.2660564747, 42.9395444204)
Atom 1357 = (58.1407459300, 42.5931009551, 44.6630879048)
Atom 1358 = (61.1059149773, 43.4322904717, 41.3167044339)
Atom 1359 = (58.6454917413, 46.1790260921, 42.7787098416)
Atom 1360 = (56.6307414823, 43.1958668534, 45.9106283101)
Atom 1361 = (61.9452556720, 44.7064004244, 39.9867908728)
Atom 1362 = (58.9294797628, 40.0935981856, 44.7036225272)
Atom 1363 = (61.8946488101, 40.9327877022, 41.3572390563)
Atom 1364 = (60.8176939697, 39.2598321826, 43.0807825407)
Atom 1365 = (58.0901390681, 38.8195071302, 46.0335360883)
Atom 1366 = (63.4046532578, 40.3300218039, 40.1096986510)
Atom 1367 = (61.3899029988, 37.3468814625, 43.2416171195)
Atom 1368 = (59.2177007704, 44.2660564747, 56.0164482554)
Atom 1369 = (58.1407459300, 42.5931009551, 57.7399917398)
Atom 1370 = (61.1059149773, 43.4322904717, 54.3936082689)
Atom 1371 = (58.6454917413, 46.1790260921, 55.8556136766)
Atom 1372 = (56.6307414823, 43.1958668534, 58.9875321451)
Atom 1373 = (61.9452556720, 44.7064004244, 53.0636947078)
Atom 1374 = (58.9294797628, 40.0935981856, 57.7805263622)
Atom 1375 = (61.8946488101, 40.9327877022, 54.4341428914)
Atom 1376 = (60.8176939697, 39.2598321826, 56.1576863757)
Atom 1377 = (58.0901390681, 38.8195071302, 59.1104399233)
Atom 1378 = (63.4046532578, 40.3300218039, 53.1866024861)
Atom 1379 = (61.3899029988, 37.3468814625, 56.3185209546)
Atom 1380 = (59.2177007704, 62.3129396575, 3.7088329153)
Atom 1381 = (58.1407459300, 60.6399841378, 5.4323763996)
Atom 1382 = (61.1059149773, 61.4791736544, 2.0859929288)
Atom 1383 = (58.6454917413, 64.2259092748, 3.5479983365)
Atom 1384 = (56.6307414823, 61.2427500361, 6.6799168050)
Atom 1385 = (61.9452556720, 62.7532836071, 0.7560793677)
Atom 1386 = (58.9294797628, 58.1404813684, 5.4729110221)
Atom 1387 = (61.8946488101, 58.9796708850, 2.1265275512)
Atom 1388 = (60.8176939697, 57.3067153653, 3.8500710356)
Atom 1389 = (58.0901390681, 56.8663903129, 6.8028245832)
Atom 1390 = (63.4046532578, 58.3769049867, 0.8789871459)
Atom 1391 = (61.3899029988, 55.3937646452, 4.0109056144)
Atom 1392 = (59.2177007704, 62.3129396575, 16.7857367503)
Atom 1393 = (58.1407459300, 60.6399841378, 18.5092802347)
Atom 1394 = (61.1059149773, 61.4791736544, 15.1628967638)
Atom 1395 = (58.6454917413, 64.2259092748, 16.6249021715)
Atom 1396 = (56.6307414823, 61.2427500361, 19.7568206400)
Atom 1397 = (61.9452556720, 62.7532836071, 13.8329832027)
Atom 1398 = (58.9294797628, 58.1404813684, 18.5498148571)
Atom 1399 = (61.8946488101, 58.9796708850, 15.2034313863)
Atom 1400 = (60.8176939697, 57.3067153653, 16.9269748706)
Atom 1401 = (58.0901390681, 56.8663903129, 19.8797284182)
Atom 1402 = (63.4046532578, 58.3769049867, 13.9558909810)
Atom 1403 = (61.3899029988, 55.3937646452, 17.0878094495)
Atom 1404 = (59.2177007704, 62.3129396575, 29.8626405854)
Atom 1405 = (58.1407459300, 60.6399841378, 31.5861840697)
Atom 1406 = (61.1059149773, 61.4791736544, 28.2398005989)
Atom 1407 = (58.6454917413, 64.2259092748, 29.7018060065)
Atom 1408 = (56.6307414823, 61.2427500361, 32.8337244750)
Atom 1409 = (61.9452556720, 62.7532836071, 26.9098870378)
Atom 1410 = (58.9294797628, 58.1404813684, 31.6267186922)
Atom 1411 = (61.8946488101, 58.9796708850, 28.2803352213)
Atom 1412 = (60.8176939697, 57.3067153653, 30.0038787057)
Atom 1413 = (58.0901390681, 56.8663903129, 32.9566322533)
Atom 1414 = (63.4046532578, 58.3769049867, 27.0327948160)
Atom 1415 = (61.3899029988, 55.3937646452, 30.1647132845)
Atom 1416 = (59.2177007704, 62.3129396575, 42.9395444204)
Atom 1417 = (58.1407459300, 60.6399841378, 44.6630879048)
Atom 1418 = (61.1059149773, 61.4791736544, 41.3167044339)
Atom 1419 = (58.6454917413, 64.2259092748, 42.7787098416)
Atom 1420 = (56.6307414823, 61.2427500361, 45.9106283101)
Atom 1421 = (61.9452556720, 62.7532836071, 39.9867908728)
Atom 1422 = (58.9294797628, 58.1404813684, 44.7036225272)
Atom 1423 = (61.8946488101, 58.9796708850, 41.3572390563)
Atom 1424 = (60.8176939697, 57.3067153653, 43.0807825407)
Atom 1425 = (58.0901390681, 56.8663903129, 46.0335360883)
Atom 1426 = (63.4046532578, 58.3769049867, 40.1096986510)
Atom 1427 = (61.3899029988, 55.3937646452, 43.2416171195)
Atom 1428 = (59.2177007704, 62.3129396575, 56.0164482554)
Atom 1429 = (58.1407459300, 60.6399841378, 57.7399917398)
Atom 1430 = (61.1059149773, 61.4791736544, 54.3936082689)
Atom 1431 = (58.6454917413, 64.2259092748, 55.8556136766)
Atom 1432 = (56.6307414823, 61.2427500361, 58.9875321451)
Atom 1433 = (61.9452556720, 62.7532836071, 53.0636947078)
Atom 1434 = (58.9294797628, 58.1404813684, 57.7805263622)
Atom 1435 = (61.8946488101, 58.9796708850, 54.4341428914)
Atom 1436 = (60.8176939697, 57.3067153653, 56.1576863757)
Atom 1437 = (58.0901390681, 56.8663903129, 59.1104399233)
Atom 1438 = (63.4046532578, 58.3769049867, 53.1866024861)
Atom 1439 = (61.3899029988, 55.3937646452, 56.3185209546)
Atom 1440 = (59.2177007704, 80.3598228402, 3.7088329153)
Atom 1441 = (58.1407459300, 78.6868673205, 5.4323763996)
Atom 1442 = (61.1059149773, 79.5260568372, 2.0859929288)
Atom 1443 = (58.6454917413, 82.2727924576, 3.5479983365)
Atom 1444 = (56.6307414823, 79.2896332189, 6.6799168050)
Atom 1445 = (61.9452556720, 80.8001667899, 0.7560793677)
Atom 1446 = (58.9294797628, 76.1873645511, 5.4729110221)
Atom 1447 = (61.8946488101, 77.0265540677, 2.1265275512)
Atom 1448 = (60.8176939697, 75.3535985481, 3.8500710356)
Atom 1449 = (58.0901390681, 74.9132734957, 6.8028245832)
Atom 1450 = (63.4046532578, 76.4237881694, 0.8789871459)
Atom 1451 = (61.3899029988, 73.4406478280, 4.0109056144)
Atom 1452 = (59.2177007704, 80.3598228402, 16.7857367503)
Atom 1453 = (58.1407459300, 78.6868673205, 18.5092802347)
Atom 1454 = (61.1059149773, 79.5260568372, 15.1628967638)
Atom 1455 = (58.6454917413, 82.2727924576, 16.6249021715)
Atom 1456 = (56.6307414823, 79.2896332189, 19.7568206400)
Atom 1457 = (61.9452556720, 80.8001667899, 13.8329832027)
Atom 1458 = (58.9294797628, 76.1873645511, 18.5498148571)
Atom 1459 = (61.8946488101, 77.0265540677, 15.2034313863)
Atom 1460 = (60.8176939697, 75.3535985481, 16.9269748706)
Atom 1461 = (58.0901390681, 74.9132734957, 19.8797284182)
Atom 1462 = (63.4046532578, 76.4237881694, 13.9558909810)
Atom 1463 = (61.3899029988, 73.4406478280, 17.0878094495)
Atom 1464 = (59.2177007704, 80.3598228402, 29.8626405854)
Atom 1465 = (58.1407459300, 78.6868673205, 31.5861840697)
Atom 1466 = (61.1059149773, 79.5260568372, 28.2398005989)
Atom 1467 = (58.6454917413, 82.2727924576, 29.7018060065)
Atom 1468 = (56.6307414823, 79.2896332189, 32.8337244750)
Atom 1469 = (61.9452556720, 80.8001667899, 26.9098870378)
Atom 1470 = (58.9294797628, 76.1873645511, 31.6267186922)
Atom 1471 = (61.8946488101, 77.0265540677, 28.2803352213)
Atom 1472 = (60.8176939697, 75.3535985481, 30.0038787057)
Atom 1473 = (58.0901390681, 74.9132734957, 32.9566322533)
Atom 1474 = (63.4046532578, 76.4237881694, 27.0327948160)
Atom 1475 = (61.3899029988, 73.4406478280, 30.1647132845)
Atom 1476 = (59.2177007704, 80.3598228402, 42.9395444204)
Atom 1477 = (58.1407459300, 78.6868673205, 44.6630879048)
Atom 1478 = (61.1059149773, 79.5260568372, 41.3167044339)
Atom 1479 = (58.6454917413, 82.2727924576, 42.7787098416)
Atom 1480 = (56.6307414823, 79.2896332189, 45.9106283101)
Atom 1481 = (61.9452556720, 80.8001667899, 39.9867908728)
Atom 1482 = (58.9294797628, 76.1873645511, 44.7036225272)
Atom 1483 = (61.8946488101, 77.0265540677, 41.3572390563)
Atom 1484 = (60.8176939697, 75.3535985481, 43.0807825407)
Atom 1485 = (58.0901390681, 74.9132734957, 46.0335360883)
Atom 1486 = (63.4046532578, 76.4237881694, 40.1096986510)
Atom 1487 = (61.3899029988, 73.4406478280, 43.2416171195)
Atom 1488 = (59.2177007704, 80.3598228402, 56.0164482554)
Atom 1489 = (58.1407459300, 78.6868673205, 57.7399917398)
Atom 1490 = (61.1059149773, 79.5260568372, 54.3936082689)
Atom 1491 = (58.6454917413, 82.2727924576, 55.8556136766)
Atom 1492 = (56.6307414823, 79.2896332189, 58.9875321451)
Atom 1493 = (61.9452556720, 80.8001667899, 53.0636947078)
Atom 1494 = (58.9294797628, 76.1873645511, 57.7805263622)
Atom 1495 = (61.8946488101, 77.0265540677, 54.4341428914)
Atom 1496 = (60.8176939697, 75.3535985481, 56.1576863757)
Atom 1497 = (58.0901390681, 74.9132734957, 59.1104399233)
Atom 1498 = (63.4046532578, 76.4237881694, 53.1866024861)
Atom 1499 = (61.3899029988, 73.4406478280, 56.3185209546)

Default periodic omega parameter = 0.0348855276

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     1500
Total charge:    0
Total electrons: 5250 (2625-alpha, 2625-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  15000
Total AO shells: 6750 (3750 S-shells; 2250 P-shells; 750 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 6199.655989112769 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 413803.73583, which suppose to be the same as real space unit cell volume 414752.41293, the difference indicates how bad your result is.
| time to set the grid = 815.03 s
DFT grid points: 9120459 (6080 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.0176106210  -29131.7597213385  5249.3062497766  -3219.4704772570  231.69 84.56 16.75 42.39  -29131.7597213385   376.57  
|    2     0.1403614638    +190.8032164507  5250.0023043617  -3307.0491040696  1350.05 3179.46 35.81 53.00  -28940.9565048878  4619.87  
|    3     0.1125601772      -0.9190073831  5250.0030990579  -3240.7956395081  1258.99 3414.12 36.01 53.12  -28941.8755122709  4764.18  
|    4     0.0067503425     -10.3108791541  5250.0024626316  -3270.5571194206  1201.50 3269.82 37.07 53.11  -28952.1863914250  4563.40  
|    5     0.0009575059      -0.0255627815  5250.0024087857  -3271.1375389581  982.97 2279.49 37.87 53.12  -28952.2119542066  3355.97  
|    6     0.0006971345      -0.0006616543  5250.0024118674  -3271.0017964944  851.39 1874.66 38.50 53.00  -28952.2126158608  2820.63  
|    7     0.0000439604      -0.0002499050  5250.0024093230  -3270.9977229948  778.19 1627.51 38.53 52.97  -28952.2128657658  2500.80  
|    8     0.0000030891      -0.0000006781  5250.0024092541  -3270.9967470661  685.73 1214.26 38.78 52.89  -28952.2128664439  1995.75  
|    9     0.0000317814      -0.0000327157  5250.0024092266  -3270.9965025081  1372.14 3367.59 42.90 55.63  -28952.2128991597  4848.97  
|   10     0.0000316205      -0.0000000188  5250.0024092287  -3270.9965024737  506.07 554.04 47.21 53.49  -28952.2128991784  1165.80  
|   11     0.0000398225      +0.0000008083  5250.0024091344  -3270.9965079432  673.25 1267.35 43.42 54.59  -28952.2128983701  2044.79  
|   12     0.0000037840      -0.0000021391  5250.0024095623  -3270.9964782509  741.08 1628.78 43.81 54.92  -28952.2129005092  2474.19  
|   13     0.0000025079      -0.0000000720  5250.0024095742  -3270.9964775761  599.20 1110.30 42.30 53.43  -28952.2129005812  1810.76  
|   14     0.0000000543      -0.0000001306  5250.0024096033  -3270.9964756378  623.80 1151.12 62.20 53.61  -28952.2129007118  1872.95  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -28952.2129007118 a.u.
HOMO-LUMO GAP: 6.890 eV
CENTER OF MASS: {16.880000, 22.100000, 15.840000} ANGS
DIPOLE MOMENT: {0.000875, -0.001329, 0.000182} (|D| = 0.001601) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 40360.09 sec 

| Job finished: Mon Sep 30 00:15:42 2024



==> anc/files/timings/comparison_to_molecular/benzene/5x_supercell/tc_pbe_mol.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/5x_supercell/tc_pbe_mol.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 00:15:42 2024
| On fire-21-01 (available memory: 370425 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffe153d8000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f6a14605000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f6a145e9000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f6a141ff000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f6a14116000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f6a12600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f6a122a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f6a14110000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f6a140e5000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f6a1048b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f6a10031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f6a0fe00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f6a140d8000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f6a140d2000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f6a10015000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f6a1000f000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f69b74ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f69b73f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f699c573000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f699c1c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f6999dfd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f6999d05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f69996b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f6999228000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f699920b000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f69991d6000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f6998f03000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f6998ea2000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f6998dfc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f69989b8000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f6996d4b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f6996a00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f6990200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f6985400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f6975600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f696e400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f694bc00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f694a5d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f694a200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f6949fd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f6949a00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f6949600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f6996d27000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f6996caf000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f69493d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f6a146bb000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f69969d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f69901df000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f69901c0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f6990153000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f69969c2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f69853ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f69755a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f6990142000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f69754d2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f6990134000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f69853a7000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f69853a2000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f69754a8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f6949e5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f69754a3000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f6946200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f6949856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f6946015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f697545b000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f696e3ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f696e338000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f6945f4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f694a5a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f6975455000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f6975447000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f694a587000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f694a564000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f6945e0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f694a54c000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f696e331000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f694a538000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f694a52b000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 18
|  AVAILABLE: 982
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_mol
| Random number seed: 2133152002

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_mol/geometry.molden
Using basis set: def2-svp
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       def2-svp
Total atoms:     1500
Total charge:    0
Total electrons: 5250 (2625-alpha, 2625-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  15000
Total AO shells: 6750 (3750 S-shells; 2250 P-shells; 750 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 357782.731810816389 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
| time to set the grid = 153.03 s
DFT grid points: 9120459 (6080 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     3.9315636819  -29107.1992128859  5249.1133463121  -4234.6213990346  1.45 0.00 17.25 18.53  -29107.1992128859    38.08  
|    2     0.1819330363    +156.3251975907  5250.0041326421  -4373.1492066004  7.27 0.00 35.90 21.99  -28950.8740152952    66.34  
|    3     0.2040353207     +11.2711546034  5250.0066627975  -4230.4042820195  7.10 0.00 36.65 22.56  -28939.6028606918    67.90  
|    4     0.0134845901     -32.5500107375  5250.0054409831  -4301.5238139621  6.76 0.00 36.74 22.34  -28972.1528714293    67.79  
|    5     0.0035426042      -0.1140853133  5250.0052957269  -4303.3890746919  5.57 0.00 38.32 22.80  -28972.2669567426    70.68  
|    6     0.0047047572      +0.0103845905  5250.0053063616  -4303.2635413552  5.08 0.00 37.37 22.33  -28972.2565721521    67.49  
|    7     0.0004173112      -0.0289551346  5250.0053088998  -4303.2291642954  4.66 0.00 37.77 22.36  -28972.2855272867    68.12  
|    8     0.0002708302      -0.0000756583  5250.0053076412  -4303.2474365376  3.96 0.00 38.24 22.15  -28972.2856029450    68.34  
|    9     0.0000839704      -0.0000495405  5250.0053079840  -4303.2591742525  7.45 0.00 42.08 22.73  -28972.2856524855    76.24  
|   10     0.0000193881      -0.0000049318  5250.0053080247  -4303.2605060546  3.34 0.00 39.83 21.89  -28972.2856574173    69.56  
|   11     0.0000026445      -0.0000003944  5250.0053079689  -4303.2615934317  2.99 0.00 39.01 21.97  -28972.2856578116    68.83  
|   12     0.0000009524      -0.0000000072  5250.0053079679  -4303.2615698896  2.62 0.00 57.12 22.39  -28972.2856578188    65.55  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -28972.2856578188 a.u.
HOMO-LUMO GAP: 5.096 eV
CENTER OF MASS: {16.880000, 22.100000, 15.840000} ANGS
DIPOLE MOMENT: {0.000169, -0.000284, 0.000454} (|D| = 0.000562) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 1085.04 sec 

| Job finished: Mon Sep 30 00:35:17 2024



==> anc/files/timings/comparison_to_molecular/benzene/5x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/5x_supercell/tc_pbe_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 00:35:17 2024
| On fire-21-01 (available memory: 359757 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff40cf2000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fadbef45000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fadbef29000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fadbeb3f000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fadbea56000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fadbce00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fadbcaa8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fadbea50000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fadbea25000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fadbac8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fadba831000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fadba600000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fadbea18000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fadbea12000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fadbe9f6000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fadbe9f0000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fad61cba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fadbe92d000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fad46e34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fad46a88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fad446be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fad445c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fad43f7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fad43ae9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fadbe90e000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fadbe8d9000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fad43816000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fad437b5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fad43711000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fad432cd000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fad41660000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fad41200000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fad3aa00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fad2fc00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fad1fe00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fad18c00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007facf6400000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007facf4dd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007facf4a00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007facf47d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007facf4200000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007facf3e00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fadba811000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fad415e8000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007facf3bd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fadbeffb000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fad415be000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fad4159d000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fad4157e000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fad41511000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fad414fd000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fad414a9000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fad3a9a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fad411ef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fad1fd31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fad411e1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fadba80a000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fad411dc000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fad3a977000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007facf465a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fad411d5000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007facf0a00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007facf4056000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007facf0815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fad2fbb8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fad3a931000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fad1fcaf000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fad18b35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fad1fc80000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fad411c9000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fad2fbaa000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fad1fc65000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007facf4dae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007facf06da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fad1fc4d000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fad411c0000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007facf4d9a000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007facf4d8d000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 13
|  AVAILABLE: 987
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 191886149

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 37.2000000000 A, b = 47.7500000000 A, c = 34.6000000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(70.2978067433, 0.0000000000, 0.0000000000), (0.0000000000, 90.2344159137, 0.0000000000), (0.0000000000, 0.0000000000, 65.3845191752), 
Reciprocal space lattice vector in a.u.:
(0.0893795354, -0.0000000000, -0.0000000000), (0.0000000000, 0.0696318056, -0.0000000000), (0.0000000000, 0.0000000000, 0.0960959167), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)
Atom 12 = (2.9794553758, 8.1722901092, 16.7857367503)
Atom 13 = (1.9025005354, 6.4993345896, 18.5092802347)
Atom 14 = (4.8676695827, 7.3385241062, 15.1628967638)
Atom 15 = (2.4072463467, 10.0852597266, 16.6249021715)
Atom 16 = (0.3924960876, 7.1021004879, 19.7568206400)
Atom 17 = (5.7070102774, 8.6126340589, 13.8329832027)
Atom 18 = (2.6912343682, 3.9998318201, 18.5498148571)
Atom 19 = (5.6564034155, 4.8390213368, 15.2034313863)
Atom 20 = (4.5794485751, 3.1660658171, 16.9269748706)
Atom 21 = (1.8518936734, 2.7257407647, 19.8797284182)
Atom 22 = (7.1664078632, 4.2362554385, 13.9558909810)
Atom 23 = (5.1516576042, 1.2531150970, 17.0878094495)
Atom 24 = (2.9794553758, 8.1722901092, 29.8626405854)
Atom 25 = (1.9025005354, 6.4993345896, 31.5861840697)
Atom 26 = (4.8676695827, 7.3385241062, 28.2398005989)
Atom 27 = (2.4072463467, 10.0852597266, 29.7018060065)
Atom 28 = (0.3924960876, 7.1021004879, 32.8337244750)
Atom 29 = (5.7070102774, 8.6126340589, 26.9098870378)
Atom 30 = (2.6912343682, 3.9998318201, 31.6267186922)
Atom 31 = (5.6564034155, 4.8390213368, 28.2803352213)
Atom 32 = (4.5794485751, 3.1660658171, 30.0038787057)
Atom 33 = (1.8518936734, 2.7257407647, 32.9566322533)
Atom 34 = (7.1664078632, 4.2362554385, 27.0327948160)
Atom 35 = (5.1516576042, 1.2531150970, 30.1647132845)
Atom 36 = (2.9794553758, 8.1722901092, 42.9395444204)
Atom 37 = (1.9025005354, 6.4993345896, 44.6630879048)
Atom 38 = (4.8676695827, 7.3385241062, 41.3167044339)
Atom 39 = (2.4072463467, 10.0852597266, 42.7787098416)
Atom 40 = (0.3924960876, 7.1021004879, 45.9106283101)
Atom 41 = (5.7070102774, 8.6126340589, 39.9867908728)
Atom 42 = (2.6912343682, 3.9998318201, 44.7036225272)
Atom 43 = (5.6564034155, 4.8390213368, 41.3572390563)
Atom 44 = (4.5794485751, 3.1660658171, 43.0807825407)
Atom 45 = (1.8518936734, 2.7257407647, 46.0335360883)
Atom 46 = (7.1664078632, 4.2362554385, 40.1096986510)
Atom 47 = (5.1516576042, 1.2531150970, 43.2416171195)
Atom 48 = (2.9794553758, 8.1722901092, 56.0164482554)
Atom 49 = (1.9025005354, 6.4993345896, 57.7399917398)
Atom 50 = (4.8676695827, 7.3385241062, 54.3936082689)
Atom 51 = (2.4072463467, 10.0852597266, 55.8556136766)
Atom 52 = (0.3924960876, 7.1021004879, 58.9875321451)
Atom 53 = (5.7070102774, 8.6126340589, 53.0636947078)
Atom 54 = (2.6912343682, 3.9998318201, 57.7805263622)
Atom 55 = (5.6564034155, 4.8390213368, 54.4341428914)
Atom 56 = (4.5794485751, 3.1660658171, 56.1576863757)
Atom 57 = (1.8518936734, 2.7257407647, 59.1104399233)
Atom 58 = (7.1664078632, 4.2362554385, 53.1866024861)
Atom 59 = (5.1516576042, 1.2531150970, 56.3185209546)
Atom 60 = (2.9794553758, 26.2191732920, 3.7088329153)
Atom 61 = (1.9025005354, 24.5462177723, 5.4323763996)
Atom 62 = (4.8676695827, 25.3854072889, 2.0859929288)
Atom 63 = (2.4072463467, 28.1321429094, 3.5479983365)
Atom 64 = (0.3924960876, 25.1489836706, 6.6799168050)
Atom 65 = (5.7070102774, 26.6595172416, 0.7560793677)
Atom 66 = (2.6912343682, 22.0467150029, 5.4729110221)
Atom 67 = (5.6564034155, 22.8859045195, 2.1265275512)
Atom 68 = (4.5794485751, 21.2129489998, 3.8500710356)
Atom 69 = (1.8518936734, 20.7726239474, 6.8028245832)
Atom 70 = (7.1664078632, 22.2831386212, 0.8789871459)
Atom 71 = (5.1516576042, 19.2999982797, 4.0109056144)
Atom 72 = (2.9794553758, 26.2191732920, 16.7857367503)
Atom 73 = (1.9025005354, 24.5462177723, 18.5092802347)
Atom 74 = (4.8676695827, 25.3854072889, 15.1628967638)
Atom 75 = (2.4072463467, 28.1321429094, 16.6249021715)
Atom 76 = (0.3924960876, 25.1489836706, 19.7568206400)
Atom 77 = (5.7070102774, 26.6595172416, 13.8329832027)
Atom 78 = (2.6912343682, 22.0467150029, 18.5498148571)
Atom 79 = (5.6564034155, 22.8859045195, 15.2034313863)
Atom 80 = (4.5794485751, 21.2129489998, 16.9269748706)
Atom 81 = (1.8518936734, 20.7726239474, 19.8797284182)
Atom 82 = (7.1664078632, 22.2831386212, 13.9558909810)
Atom 83 = (5.1516576042, 19.2999982797, 17.0878094495)
Atom 84 = (2.9794553758, 26.2191732920, 29.8626405854)
Atom 85 = (1.9025005354, 24.5462177723, 31.5861840697)
Atom 86 = (4.8676695827, 25.3854072889, 28.2398005989)
Atom 87 = (2.4072463467, 28.1321429094, 29.7018060065)
Atom 88 = (0.3924960876, 25.1489836706, 32.8337244750)
Atom 89 = (5.7070102774, 26.6595172416, 26.9098870378)
Atom 90 = (2.6912343682, 22.0467150029, 31.6267186922)
Atom 91 = (5.6564034155, 22.8859045195, 28.2803352213)
Atom 92 = (4.5794485751, 21.2129489998, 30.0038787057)
Atom 93 = (1.8518936734, 20.7726239474, 32.9566322533)
Atom 94 = (7.1664078632, 22.2831386212, 27.0327948160)
Atom 95 = (5.1516576042, 19.2999982797, 30.1647132845)
Atom 96 = (2.9794553758, 26.2191732920, 42.9395444204)
Atom 97 = (1.9025005354, 24.5462177723, 44.6630879048)
Atom 98 = (4.8676695827, 25.3854072889, 41.3167044339)
Atom 99 = (2.4072463467, 28.1321429094, 42.7787098416)
Atom 100 = (0.3924960876, 25.1489836706, 45.9106283101)
Atom 101 = (5.7070102774, 26.6595172416, 39.9867908728)
Atom 102 = (2.6912343682, 22.0467150029, 44.7036225272)
Atom 103 = (5.6564034155, 22.8859045195, 41.3572390563)
Atom 104 = (4.5794485751, 21.2129489998, 43.0807825407)
Atom 105 = (1.8518936734, 20.7726239474, 46.0335360883)
Atom 106 = (7.1664078632, 22.2831386212, 40.1096986510)
Atom 107 = (5.1516576042, 19.2999982797, 43.2416171195)
Atom 108 = (2.9794553758, 26.2191732920, 56.0164482554)
Atom 109 = (1.9025005354, 24.5462177723, 57.7399917398)
Atom 110 = (4.8676695827, 25.3854072889, 54.3936082689)
Atom 111 = (2.4072463467, 28.1321429094, 55.8556136766)
Atom 112 = (0.3924960876, 25.1489836706, 58.9875321451)
Atom 113 = (5.7070102774, 26.6595172416, 53.0636947078)
Atom 114 = (2.6912343682, 22.0467150029, 57.7805263622)
Atom 115 = (5.6564034155, 22.8859045195, 54.4341428914)
Atom 116 = (4.5794485751, 21.2129489998, 56.1576863757)
Atom 117 = (1.8518936734, 20.7726239474, 59.1104399233)
Atom 118 = (7.1664078632, 22.2831386212, 53.1866024861)
Atom 119 = (5.1516576042, 19.2999982797, 56.3185209546)
Atom 120 = (2.9794553758, 44.2660564747, 3.7088329153)
Atom 121 = (1.9025005354, 42.5931009551, 5.4323763996)
Atom 122 = (4.8676695827, 43.4322904717, 2.0859929288)
Atom 123 = (2.4072463467, 46.1790260921, 3.5479983365)
Atom 124 = (0.3924960876, 43.1958668534, 6.6799168050)
Atom 125 = (5.7070102774, 44.7064004244, 0.7560793677)
Atom 126 = (2.6912343682, 40.0935981856, 5.4729110221)
Atom 127 = (5.6564034155, 40.9327877022, 2.1265275512)
Atom 128 = (4.5794485751, 39.2598321826, 3.8500710356)
Atom 129 = (1.8518936734, 38.8195071302, 6.8028245832)
Atom 130 = (7.1664078632, 40.3300218039, 0.8789871459)
Atom 131 = (5.1516576042, 37.3468814625, 4.0109056144)
Atom 132 = (2.9794553758, 44.2660564747, 16.7857367503)
Atom 133 = (1.9025005354, 42.5931009551, 18.5092802347)
Atom 134 = (4.8676695827, 43.4322904717, 15.1628967638)
Atom 135 = (2.4072463467, 46.1790260921, 16.6249021715)
Atom 136 = (0.3924960876, 43.1958668534, 19.7568206400)
Atom 137 = (5.7070102774, 44.7064004244, 13.8329832027)
Atom 138 = (2.6912343682, 40.0935981856, 18.5498148571)
Atom 139 = (5.6564034155, 40.9327877022, 15.2034313863)
Atom 140 = (4.5794485751, 39.2598321826, 16.9269748706)
Atom 141 = (1.8518936734, 38.8195071302, 19.8797284182)
Atom 142 = (7.1664078632, 40.3300218039, 13.9558909810)
Atom 143 = (5.1516576042, 37.3468814625, 17.0878094495)
Atom 144 = (2.9794553758, 44.2660564747, 29.8626405854)
Atom 145 = (1.9025005354, 42.5931009551, 31.5861840697)
Atom 146 = (4.8676695827, 43.4322904717, 28.2398005989)
Atom 147 = (2.4072463467, 46.1790260921, 29.7018060065)
Atom 148 = (0.3924960876, 43.1958668534, 32.8337244750)
Atom 149 = (5.7070102774, 44.7064004244, 26.9098870378)
Atom 150 = (2.6912343682, 40.0935981856, 31.6267186922)
Atom 151 = (5.6564034155, 40.9327877022, 28.2803352213)
Atom 152 = (4.5794485751, 39.2598321826, 30.0038787057)
Atom 153 = (1.8518936734, 38.8195071302, 32.9566322533)
Atom 154 = (7.1664078632, 40.3300218039, 27.0327948160)
Atom 155 = (5.1516576042, 37.3468814625, 30.1647132845)
Atom 156 = (2.9794553758, 44.2660564747, 42.9395444204)
Atom 157 = (1.9025005354, 42.5931009551, 44.6630879048)
Atom 158 = (4.8676695827, 43.4322904717, 41.3167044339)
Atom 159 = (2.4072463467, 46.1790260921, 42.7787098416)
Atom 160 = (0.3924960876, 43.1958668534, 45.9106283101)
Atom 161 = (5.7070102774, 44.7064004244, 39.9867908728)
Atom 162 = (2.6912343682, 40.0935981856, 44.7036225272)
Atom 163 = (5.6564034155, 40.9327877022, 41.3572390563)
Atom 164 = (4.5794485751, 39.2598321826, 43.0807825407)
Atom 165 = (1.8518936734, 38.8195071302, 46.0335360883)
Atom 166 = (7.1664078632, 40.3300218039, 40.1096986510)
Atom 167 = (5.1516576042, 37.3468814625, 43.2416171195)
Atom 168 = (2.9794553758, 44.2660564747, 56.0164482554)
Atom 169 = (1.9025005354, 42.5931009551, 57.7399917398)
Atom 170 = (4.8676695827, 43.4322904717, 54.3936082689)
Atom 171 = (2.4072463467, 46.1790260921, 55.8556136766)
Atom 172 = (0.3924960876, 43.1958668534, 58.9875321451)
Atom 173 = (5.7070102774, 44.7064004244, 53.0636947078)
Atom 174 = (2.6912343682, 40.0935981856, 57.7805263622)
Atom 175 = (5.6564034155, 40.9327877022, 54.4341428914)
Atom 176 = (4.5794485751, 39.2598321826, 56.1576863757)
Atom 177 = (1.8518936734, 38.8195071302, 59.1104399233)
Atom 178 = (7.1664078632, 40.3300218039, 53.1866024861)
Atom 179 = (5.1516576042, 37.3468814625, 56.3185209546)
Atom 180 = (2.9794553758, 62.3129396575, 3.7088329153)
Atom 181 = (1.9025005354, 60.6399841378, 5.4323763996)
Atom 182 = (4.8676695827, 61.4791736544, 2.0859929288)
Atom 183 = (2.4072463467, 64.2259092748, 3.5479983365)
Atom 184 = (0.3924960876, 61.2427500361, 6.6799168050)
Atom 185 = (5.7070102774, 62.7532836071, 0.7560793677)
Atom 186 = (2.6912343682, 58.1404813684, 5.4729110221)
Atom 187 = (5.6564034155, 58.9796708850, 2.1265275512)
Atom 188 = (4.5794485751, 57.3067153653, 3.8500710356)
Atom 189 = (1.8518936734, 56.8663903129, 6.8028245832)
Atom 190 = (7.1664078632, 58.3769049867, 0.8789871459)
Atom 191 = (5.1516576042, 55.3937646452, 4.0109056144)
Atom 192 = (2.9794553758, 62.3129396575, 16.7857367503)
Atom 193 = (1.9025005354, 60.6399841378, 18.5092802347)
Atom 194 = (4.8676695827, 61.4791736544, 15.1628967638)
Atom 195 = (2.4072463467, 64.2259092748, 16.6249021715)
Atom 196 = (0.3924960876, 61.2427500361, 19.7568206400)
Atom 197 = (5.7070102774, 62.7532836071, 13.8329832027)
Atom 198 = (2.6912343682, 58.1404813684, 18.5498148571)
Atom 199 = (5.6564034155, 58.9796708850, 15.2034313863)
Atom 200 = (4.5794485751, 57.3067153653, 16.9269748706)
Atom 201 = (1.8518936734, 56.8663903129, 19.8797284182)
Atom 202 = (7.1664078632, 58.3769049867, 13.9558909810)
Atom 203 = (5.1516576042, 55.3937646452, 17.0878094495)
Atom 204 = (2.9794553758, 62.3129396575, 29.8626405854)
Atom 205 = (1.9025005354, 60.6399841378, 31.5861840697)
Atom 206 = (4.8676695827, 61.4791736544, 28.2398005989)
Atom 207 = (2.4072463467, 64.2259092748, 29.7018060065)
Atom 208 = (0.3924960876, 61.2427500361, 32.8337244750)
Atom 209 = (5.7070102774, 62.7532836071, 26.9098870378)
Atom 210 = (2.6912343682, 58.1404813684, 31.6267186922)
Atom 211 = (5.6564034155, 58.9796708850, 28.2803352213)
Atom 212 = (4.5794485751, 57.3067153653, 30.0038787057)
Atom 213 = (1.8518936734, 56.8663903129, 32.9566322533)
Atom 214 = (7.1664078632, 58.3769049867, 27.0327948160)
Atom 215 = (5.1516576042, 55.3937646452, 30.1647132845)
Atom 216 = (2.9794553758, 62.3129396575, 42.9395444204)
Atom 217 = (1.9025005354, 60.6399841378, 44.6630879048)
Atom 218 = (4.8676695827, 61.4791736544, 41.3167044339)
Atom 219 = (2.4072463467, 64.2259092748, 42.7787098416)
Atom 220 = (0.3924960876, 61.2427500361, 45.9106283101)
Atom 221 = (5.7070102774, 62.7532836071, 39.9867908728)
Atom 222 = (2.6912343682, 58.1404813684, 44.7036225272)
Atom 223 = (5.6564034155, 58.9796708850, 41.3572390563)
Atom 224 = (4.5794485751, 57.3067153653, 43.0807825407)
Atom 225 = (1.8518936734, 56.8663903129, 46.0335360883)
Atom 226 = (7.1664078632, 58.3769049867, 40.1096986510)
Atom 227 = (5.1516576042, 55.3937646452, 43.2416171195)
Atom 228 = (2.9794553758, 62.3129396575, 56.0164482554)
Atom 229 = (1.9025005354, 60.6399841378, 57.7399917398)
Atom 230 = (4.8676695827, 61.4791736544, 54.3936082689)
Atom 231 = (2.4072463467, 64.2259092748, 55.8556136766)
Atom 232 = (0.3924960876, 61.2427500361, 58.9875321451)
Atom 233 = (5.7070102774, 62.7532836071, 53.0636947078)
Atom 234 = (2.6912343682, 58.1404813684, 57.7805263622)
Atom 235 = (5.6564034155, 58.9796708850, 54.4341428914)
Atom 236 = (4.5794485751, 57.3067153653, 56.1576863757)
Atom 237 = (1.8518936734, 56.8663903129, 59.1104399233)
Atom 238 = (7.1664078632, 58.3769049867, 53.1866024861)
Atom 239 = (5.1516576042, 55.3937646452, 56.3185209546)
Atom 240 = (2.9794553758, 80.3598228402, 3.7088329153)
Atom 241 = (1.9025005354, 78.6868673205, 5.4323763996)
Atom 242 = (4.8676695827, 79.5260568372, 2.0859929288)
Atom 243 = (2.4072463467, 82.2727924576, 3.5479983365)
Atom 244 = (0.3924960876, 79.2896332189, 6.6799168050)
Atom 245 = (5.7070102774, 80.8001667899, 0.7560793677)
Atom 246 = (2.6912343682, 76.1873645511, 5.4729110221)
Atom 247 = (5.6564034155, 77.0265540677, 2.1265275512)
Atom 248 = (4.5794485751, 75.3535985481, 3.8500710356)
Atom 249 = (1.8518936734, 74.9132734957, 6.8028245832)
Atom 250 = (7.1664078632, 76.4237881694, 0.8789871459)
Atom 251 = (5.1516576042, 73.4406478280, 4.0109056144)
Atom 252 = (2.9794553758, 80.3598228402, 16.7857367503)
Atom 253 = (1.9025005354, 78.6868673205, 18.5092802347)
Atom 254 = (4.8676695827, 79.5260568372, 15.1628967638)
Atom 255 = (2.4072463467, 82.2727924576, 16.6249021715)
Atom 256 = (0.3924960876, 79.2896332189, 19.7568206400)
Atom 257 = (5.7070102774, 80.8001667899, 13.8329832027)
Atom 258 = (2.6912343682, 76.1873645511, 18.5498148571)
Atom 259 = (5.6564034155, 77.0265540677, 15.2034313863)
Atom 260 = (4.5794485751, 75.3535985481, 16.9269748706)
Atom 261 = (1.8518936734, 74.9132734957, 19.8797284182)
Atom 262 = (7.1664078632, 76.4237881694, 13.9558909810)
Atom 263 = (5.1516576042, 73.4406478280, 17.0878094495)
Atom 264 = (2.9794553758, 80.3598228402, 29.8626405854)
Atom 265 = (1.9025005354, 78.6868673205, 31.5861840697)
Atom 266 = (4.8676695827, 79.5260568372, 28.2398005989)
Atom 267 = (2.4072463467, 82.2727924576, 29.7018060065)
Atom 268 = (0.3924960876, 79.2896332189, 32.8337244750)
Atom 269 = (5.7070102774, 80.8001667899, 26.9098870378)
Atom 270 = (2.6912343682, 76.1873645511, 31.6267186922)
Atom 271 = (5.6564034155, 77.0265540677, 28.2803352213)
Atom 272 = (4.5794485751, 75.3535985481, 30.0038787057)
Atom 273 = (1.8518936734, 74.9132734957, 32.9566322533)
Atom 274 = (7.1664078632, 76.4237881694, 27.0327948160)
Atom 275 = (5.1516576042, 73.4406478280, 30.1647132845)
Atom 276 = (2.9794553758, 80.3598228402, 42.9395444204)
Atom 277 = (1.9025005354, 78.6868673205, 44.6630879048)
Atom 278 = (4.8676695827, 79.5260568372, 41.3167044339)
Atom 279 = (2.4072463467, 82.2727924576, 42.7787098416)
Atom 280 = (0.3924960876, 79.2896332189, 45.9106283101)
Atom 281 = (5.7070102774, 80.8001667899, 39.9867908728)
Atom 282 = (2.6912343682, 76.1873645511, 44.7036225272)
Atom 283 = (5.6564034155, 77.0265540677, 41.3572390563)
Atom 284 = (4.5794485751, 75.3535985481, 43.0807825407)
Atom 285 = (1.8518936734, 74.9132734957, 46.0335360883)
Atom 286 = (7.1664078632, 76.4237881694, 40.1096986510)
Atom 287 = (5.1516576042, 73.4406478280, 43.2416171195)
Atom 288 = (2.9794553758, 80.3598228402, 56.0164482554)
Atom 289 = (1.9025005354, 78.6868673205, 57.7399917398)
Atom 290 = (4.8676695827, 79.5260568372, 54.3936082689)
Atom 291 = (2.4072463467, 82.2727924576, 55.8556136766)
Atom 292 = (0.3924960876, 79.2896332189, 58.9875321451)
Atom 293 = (5.7070102774, 80.8001667899, 53.0636947078)
Atom 294 = (2.6912343682, 76.1873645511, 57.7805263622)
Atom 295 = (5.6564034155, 77.0265540677, 54.4341428914)
Atom 296 = (4.5794485751, 75.3535985481, 56.1576863757)
Atom 297 = (1.8518936734, 74.9132734957, 59.1104399233)
Atom 298 = (7.1664078632, 76.4237881694, 53.1866024861)
Atom 299 = (5.1516576042, 73.4406478280, 56.3185209546)
Atom 300 = (17.0390167245, 8.1722901092, 3.7088329153)
Atom 301 = (15.9620618840, 6.4993345896, 5.4323763996)
Atom 302 = (18.9272309314, 7.3385241062, 2.0859929288)
Atom 303 = (16.4668076954, 10.0852597266, 3.5479983365)
Atom 304 = (14.4520574363, 7.1021004879, 6.6799168050)
Atom 305 = (19.7665716261, 8.6126340589, 0.7560793677)
Atom 306 = (16.7507957168, 3.9998318201, 5.4729110221)
Atom 307 = (19.7159647641, 4.8390213368, 2.1265275512)
Atom 308 = (18.6390099237, 3.1660658171, 3.8500710356)
Atom 309 = (15.9114550221, 2.7257407647, 6.8028245832)
Atom 310 = (21.2259692119, 4.2362554385, 0.8789871459)
Atom 311 = (19.2112189528, 1.2531150970, 4.0109056144)
Atom 312 = (17.0390167245, 8.1722901092, 16.7857367503)
Atom 313 = (15.9620618840, 6.4993345896, 18.5092802347)
Atom 314 = (18.9272309314, 7.3385241062, 15.1628967638)
Atom 315 = (16.4668076954, 10.0852597266, 16.6249021715)
Atom 316 = (14.4520574363, 7.1021004879, 19.7568206400)
Atom 317 = (19.7665716261, 8.6126340589, 13.8329832027)
Atom 318 = (16.7507957168, 3.9998318201, 18.5498148571)
Atom 319 = (19.7159647641, 4.8390213368, 15.2034313863)
Atom 320 = (18.6390099237, 3.1660658171, 16.9269748706)
Atom 321 = (15.9114550221, 2.7257407647, 19.8797284182)
Atom 322 = (21.2259692119, 4.2362554385, 13.9558909810)
Atom 323 = (19.2112189528, 1.2531150970, 17.0878094495)
Atom 324 = (17.0390167245, 8.1722901092, 29.8626405854)
Atom 325 = (15.9620618840, 6.4993345896, 31.5861840697)
Atom 326 = (18.9272309314, 7.3385241062, 28.2398005989)
Atom 327 = (16.4668076954, 10.0852597266, 29.7018060065)
Atom 328 = (14.4520574363, 7.1021004879, 32.8337244750)
Atom 329 = (19.7665716261, 8.6126340589, 26.9098870378)
Atom 330 = (16.7507957168, 3.9998318201, 31.6267186922)
Atom 331 = (19.7159647641, 4.8390213368, 28.2803352213)
Atom 332 = (18.6390099237, 3.1660658171, 30.0038787057)
Atom 333 = (15.9114550221, 2.7257407647, 32.9566322533)
Atom 334 = (21.2259692119, 4.2362554385, 27.0327948160)
Atom 335 = (19.2112189528, 1.2531150970, 30.1647132845)
Atom 336 = (17.0390167245, 8.1722901092, 42.9395444204)
Atom 337 = (15.9620618840, 6.4993345896, 44.6630879048)
Atom 338 = (18.9272309314, 7.3385241062, 41.3167044339)
Atom 339 = (16.4668076954, 10.0852597266, 42.7787098416)
Atom 340 = (14.4520574363, 7.1021004879, 45.9106283101)
Atom 341 = (19.7665716261, 8.6126340589, 39.9867908728)
Atom 342 = (16.7507957168, 3.9998318201, 44.7036225272)
Atom 343 = (19.7159647641, 4.8390213368, 41.3572390563)
Atom 344 = (18.6390099237, 3.1660658171, 43.0807825407)
Atom 345 = (15.9114550221, 2.7257407647, 46.0335360883)
Atom 346 = (21.2259692119, 4.2362554385, 40.1096986510)
Atom 347 = (19.2112189528, 1.2531150970, 43.2416171195)
Atom 348 = (17.0390167245, 8.1722901092, 56.0164482554)
Atom 349 = (15.9620618840, 6.4993345896, 57.7399917398)
Atom 350 = (18.9272309314, 7.3385241062, 54.3936082689)
Atom 351 = (16.4668076954, 10.0852597266, 55.8556136766)
Atom 352 = (14.4520574363, 7.1021004879, 58.9875321451)
Atom 353 = (19.7665716261, 8.6126340589, 53.0636947078)
Atom 354 = (16.7507957168, 3.9998318201, 57.7805263622)
Atom 355 = (19.7159647641, 4.8390213368, 54.4341428914)
Atom 356 = (18.6390099237, 3.1660658171, 56.1576863757)
Atom 357 = (15.9114550221, 2.7257407647, 59.1104399233)
Atom 358 = (21.2259692119, 4.2362554385, 53.1866024861)
Atom 359 = (19.2112189528, 1.2531150970, 56.3185209546)
Atom 360 = (17.0390167245, 26.2191732920, 3.7088329153)
Atom 361 = (15.9620618840, 24.5462177723, 5.4323763996)
Atom 362 = (18.9272309314, 25.3854072889, 2.0859929288)
Atom 363 = (16.4668076954, 28.1321429094, 3.5479983365)
Atom 364 = (14.4520574363, 25.1489836706, 6.6799168050)
Atom 365 = (19.7665716261, 26.6595172416, 0.7560793677)
Atom 366 = (16.7507957168, 22.0467150029, 5.4729110221)
Atom 367 = (19.7159647641, 22.8859045195, 2.1265275512)
Atom 368 = (18.6390099237, 21.2129489998, 3.8500710356)
Atom 369 = (15.9114550221, 20.7726239474, 6.8028245832)
Atom 370 = (21.2259692119, 22.2831386212, 0.8789871459)
Atom 371 = (19.2112189528, 19.2999982797, 4.0109056144)
Atom 372 = (17.0390167245, 26.2191732920, 16.7857367503)
Atom 373 = (15.9620618840, 24.5462177723, 18.5092802347)
Atom 374 = (18.9272309314, 25.3854072889, 15.1628967638)
Atom 375 = (16.4668076954, 28.1321429094, 16.6249021715)
Atom 376 = (14.4520574363, 25.1489836706, 19.7568206400)
Atom 377 = (19.7665716261, 26.6595172416, 13.8329832027)
Atom 378 = (16.7507957168, 22.0467150029, 18.5498148571)
Atom 379 = (19.7159647641, 22.8859045195, 15.2034313863)
Atom 380 = (18.6390099237, 21.2129489998, 16.9269748706)
Atom 381 = (15.9114550221, 20.7726239474, 19.8797284182)
Atom 382 = (21.2259692119, 22.2831386212, 13.9558909810)
Atom 383 = (19.2112189528, 19.2999982797, 17.0878094495)
Atom 384 = (17.0390167245, 26.2191732920, 29.8626405854)
Atom 385 = (15.9620618840, 24.5462177723, 31.5861840697)
Atom 386 = (18.9272309314, 25.3854072889, 28.2398005989)
Atom 387 = (16.4668076954, 28.1321429094, 29.7018060065)
Atom 388 = (14.4520574363, 25.1489836706, 32.8337244750)
Atom 389 = (19.7665716261, 26.6595172416, 26.9098870378)
Atom 390 = (16.7507957168, 22.0467150029, 31.6267186922)
Atom 391 = (19.7159647641, 22.8859045195, 28.2803352213)
Atom 392 = (18.6390099237, 21.2129489998, 30.0038787057)
Atom 393 = (15.9114550221, 20.7726239474, 32.9566322533)
Atom 394 = (21.2259692119, 22.2831386212, 27.0327948160)
Atom 395 = (19.2112189528, 19.2999982797, 30.1647132845)
Atom 396 = (17.0390167245, 26.2191732920, 42.9395444204)
Atom 397 = (15.9620618840, 24.5462177723, 44.6630879048)
Atom 398 = (18.9272309314, 25.3854072889, 41.3167044339)
Atom 399 = (16.4668076954, 28.1321429094, 42.7787098416)
Atom 400 = (14.4520574363, 25.1489836706, 45.9106283101)
Atom 401 = (19.7665716261, 26.6595172416, 39.9867908728)
Atom 402 = (16.7507957168, 22.0467150029, 44.7036225272)
Atom 403 = (19.7159647641, 22.8859045195, 41.3572390563)
Atom 404 = (18.6390099237, 21.2129489998, 43.0807825407)
Atom 405 = (15.9114550221, 20.7726239474, 46.0335360883)
Atom 406 = (21.2259692119, 22.2831386212, 40.1096986510)
Atom 407 = (19.2112189528, 19.2999982797, 43.2416171195)
Atom 408 = (17.0390167245, 26.2191732920, 56.0164482554)
Atom 409 = (15.9620618840, 24.5462177723, 57.7399917398)
Atom 410 = (18.9272309314, 25.3854072889, 54.3936082689)
Atom 411 = (16.4668076954, 28.1321429094, 55.8556136766)
Atom 412 = (14.4520574363, 25.1489836706, 58.9875321451)
Atom 413 = (19.7665716261, 26.6595172416, 53.0636947078)
Atom 414 = (16.7507957168, 22.0467150029, 57.7805263622)
Atom 415 = (19.7159647641, 22.8859045195, 54.4341428914)
Atom 416 = (18.6390099237, 21.2129489998, 56.1576863757)
Atom 417 = (15.9114550221, 20.7726239474, 59.1104399233)
Atom 418 = (21.2259692119, 22.2831386212, 53.1866024861)
Atom 419 = (19.2112189528, 19.2999982797, 56.3185209546)
Atom 420 = (17.0390167245, 44.2660564747, 3.7088329153)
Atom 421 = (15.9620618840, 42.5931009551, 5.4323763996)
Atom 422 = (18.9272309314, 43.4322904717, 2.0859929288)
Atom 423 = (16.4668076954, 46.1790260921, 3.5479983365)
Atom 424 = (14.4520574363, 43.1958668534, 6.6799168050)
Atom 425 = (19.7665716261, 44.7064004244, 0.7560793677)
Atom 426 = (16.7507957168, 40.0935981856, 5.4729110221)
Atom 427 = (19.7159647641, 40.9327877022, 2.1265275512)
Atom 428 = (18.6390099237, 39.2598321826, 3.8500710356)
Atom 429 = (15.9114550221, 38.8195071302, 6.8028245832)
Atom 430 = (21.2259692119, 40.3300218039, 0.8789871459)
Atom 431 = (19.2112189528, 37.3468814625, 4.0109056144)
Atom 432 = (17.0390167245, 44.2660564747, 16.7857367503)
Atom 433 = (15.9620618840, 42.5931009551, 18.5092802347)
Atom 434 = (18.9272309314, 43.4322904717, 15.1628967638)
Atom 435 = (16.4668076954, 46.1790260921, 16.6249021715)
Atom 436 = (14.4520574363, 43.1958668534, 19.7568206400)
Atom 437 = (19.7665716261, 44.7064004244, 13.8329832027)
Atom 438 = (16.7507957168, 40.0935981856, 18.5498148571)
Atom 439 = (19.7159647641, 40.9327877022, 15.2034313863)
Atom 440 = (18.6390099237, 39.2598321826, 16.9269748706)
Atom 441 = (15.9114550221, 38.8195071302, 19.8797284182)
Atom 442 = (21.2259692119, 40.3300218039, 13.9558909810)
Atom 443 = (19.2112189528, 37.3468814625, 17.0878094495)
Atom 444 = (17.0390167245, 44.2660564747, 29.8626405854)
Atom 445 = (15.9620618840, 42.5931009551, 31.5861840697)
Atom 446 = (18.9272309314, 43.4322904717, 28.2398005989)
Atom 447 = (16.4668076954, 46.1790260921, 29.7018060065)
Atom 448 = (14.4520574363, 43.1958668534, 32.8337244750)
Atom 449 = (19.7665716261, 44.7064004244, 26.9098870378)
Atom 450 = (16.7507957168, 40.0935981856, 31.6267186922)
Atom 451 = (19.7159647641, 40.9327877022, 28.2803352213)
Atom 452 = (18.6390099237, 39.2598321826, 30.0038787057)
Atom 453 = (15.9114550221, 38.8195071302, 32.9566322533)
Atom 454 = (21.2259692119, 40.3300218039, 27.0327948160)
Atom 455 = (19.2112189528, 37.3468814625, 30.1647132845)
Atom 456 = (17.0390167245, 44.2660564747, 42.9395444204)
Atom 457 = (15.9620618840, 42.5931009551, 44.6630879048)
Atom 458 = (18.9272309314, 43.4322904717, 41.3167044339)
Atom 459 = (16.4668076954, 46.1790260921, 42.7787098416)
Atom 460 = (14.4520574363, 43.1958668534, 45.9106283101)
Atom 461 = (19.7665716261, 44.7064004244, 39.9867908728)
Atom 462 = (16.7507957168, 40.0935981856, 44.7036225272)
Atom 463 = (19.7159647641, 40.9327877022, 41.3572390563)
Atom 464 = (18.6390099237, 39.2598321826, 43.0807825407)
Atom 465 = (15.9114550221, 38.8195071302, 46.0335360883)
Atom 466 = (21.2259692119, 40.3300218039, 40.1096986510)
Atom 467 = (19.2112189528, 37.3468814625, 43.2416171195)
Atom 468 = (17.0390167245, 44.2660564747, 56.0164482554)
Atom 469 = (15.9620618840, 42.5931009551, 57.7399917398)
Atom 470 = (18.9272309314, 43.4322904717, 54.3936082689)
Atom 471 = (16.4668076954, 46.1790260921, 55.8556136766)
Atom 472 = (14.4520574363, 43.1958668534, 58.9875321451)
Atom 473 = (19.7665716261, 44.7064004244, 53.0636947078)
Atom 474 = (16.7507957168, 40.0935981856, 57.7805263622)
Atom 475 = (19.7159647641, 40.9327877022, 54.4341428914)
Atom 476 = (18.6390099237, 39.2598321826, 56.1576863757)
Atom 477 = (15.9114550221, 38.8195071302, 59.1104399233)
Atom 478 = (21.2259692119, 40.3300218039, 53.1866024861)
Atom 479 = (19.2112189528, 37.3468814625, 56.3185209546)
Atom 480 = (17.0390167245, 62.3129396575, 3.7088329153)
Atom 481 = (15.9620618840, 60.6399841378, 5.4323763996)
Atom 482 = (18.9272309314, 61.4791736544, 2.0859929288)
Atom 483 = (16.4668076954, 64.2259092748, 3.5479983365)
Atom 484 = (14.4520574363, 61.2427500361, 6.6799168050)
Atom 485 = (19.7665716261, 62.7532836071, 0.7560793677)
Atom 486 = (16.7507957168, 58.1404813684, 5.4729110221)
Atom 487 = (19.7159647641, 58.9796708850, 2.1265275512)
Atom 488 = (18.6390099237, 57.3067153653, 3.8500710356)
Atom 489 = (15.9114550221, 56.8663903129, 6.8028245832)
Atom 490 = (21.2259692119, 58.3769049867, 0.8789871459)
Atom 491 = (19.2112189528, 55.3937646452, 4.0109056144)
Atom 492 = (17.0390167245, 62.3129396575, 16.7857367503)
Atom 493 = (15.9620618840, 60.6399841378, 18.5092802347)
Atom 494 = (18.9272309314, 61.4791736544, 15.1628967638)
Atom 495 = (16.4668076954, 64.2259092748, 16.6249021715)
Atom 496 = (14.4520574363, 61.2427500361, 19.7568206400)
Atom 497 = (19.7665716261, 62.7532836071, 13.8329832027)
Atom 498 = (16.7507957168, 58.1404813684, 18.5498148571)
Atom 499 = (19.7159647641, 58.9796708850, 15.2034313863)
Atom 500 = (18.6390099237, 57.3067153653, 16.9269748706)
Atom 501 = (15.9114550221, 56.8663903129, 19.8797284182)
Atom 502 = (21.2259692119, 58.3769049867, 13.9558909810)
Atom 503 = (19.2112189528, 55.3937646452, 17.0878094495)
Atom 504 = (17.0390167245, 62.3129396575, 29.8626405854)
Atom 505 = (15.9620618840, 60.6399841378, 31.5861840697)
Atom 506 = (18.9272309314, 61.4791736544, 28.2398005989)
Atom 507 = (16.4668076954, 64.2259092748, 29.7018060065)
Atom 508 = (14.4520574363, 61.2427500361, 32.8337244750)
Atom 509 = (19.7665716261, 62.7532836071, 26.9098870378)
Atom 510 = (16.7507957168, 58.1404813684, 31.6267186922)
Atom 511 = (19.7159647641, 58.9796708850, 28.2803352213)
Atom 512 = (18.6390099237, 57.3067153653, 30.0038787057)
Atom 513 = (15.9114550221, 56.8663903129, 32.9566322533)
Atom 514 = (21.2259692119, 58.3769049867, 27.0327948160)
Atom 515 = (19.2112189528, 55.3937646452, 30.1647132845)
Atom 516 = (17.0390167245, 62.3129396575, 42.9395444204)
Atom 517 = (15.9620618840, 60.6399841378, 44.6630879048)
Atom 518 = (18.9272309314, 61.4791736544, 41.3167044339)
Atom 519 = (16.4668076954, 64.2259092748, 42.7787098416)
Atom 520 = (14.4520574363, 61.2427500361, 45.9106283101)
Atom 521 = (19.7665716261, 62.7532836071, 39.9867908728)
Atom 522 = (16.7507957168, 58.1404813684, 44.7036225272)
Atom 523 = (19.7159647641, 58.9796708850, 41.3572390563)
Atom 524 = (18.6390099237, 57.3067153653, 43.0807825407)
Atom 525 = (15.9114550221, 56.8663903129, 46.0335360883)
Atom 526 = (21.2259692119, 58.3769049867, 40.1096986510)
Atom 527 = (19.2112189528, 55.3937646452, 43.2416171195)
Atom 528 = (17.0390167245, 62.3129396575, 56.0164482554)
Atom 529 = (15.9620618840, 60.6399841378, 57.7399917398)
Atom 530 = (18.9272309314, 61.4791736544, 54.3936082689)
Atom 531 = (16.4668076954, 64.2259092748, 55.8556136766)
Atom 532 = (14.4520574363, 61.2427500361, 58.9875321451)
Atom 533 = (19.7665716261, 62.7532836071, 53.0636947078)
Atom 534 = (16.7507957168, 58.1404813684, 57.7805263622)
Atom 535 = (19.7159647641, 58.9796708850, 54.4341428914)
Atom 536 = (18.6390099237, 57.3067153653, 56.1576863757)
Atom 537 = (15.9114550221, 56.8663903129, 59.1104399233)
Atom 538 = (21.2259692119, 58.3769049867, 53.1866024861)
Atom 539 = (19.2112189528, 55.3937646452, 56.3185209546)
Atom 540 = (17.0390167245, 80.3598228402, 3.7088329153)
Atom 541 = (15.9620618840, 78.6868673205, 5.4323763996)
Atom 542 = (18.9272309314, 79.5260568372, 2.0859929288)
Atom 543 = (16.4668076954, 82.2727924576, 3.5479983365)
Atom 544 = (14.4520574363, 79.2896332189, 6.6799168050)
Atom 545 = (19.7665716261, 80.8001667899, 0.7560793677)
Atom 546 = (16.7507957168, 76.1873645511, 5.4729110221)
Atom 547 = (19.7159647641, 77.0265540677, 2.1265275512)
Atom 548 = (18.6390099237, 75.3535985481, 3.8500710356)
Atom 549 = (15.9114550221, 74.9132734957, 6.8028245832)
Atom 550 = (21.2259692119, 76.4237881694, 0.8789871459)
Atom 551 = (19.2112189528, 73.4406478280, 4.0109056144)
Atom 552 = (17.0390167245, 80.3598228402, 16.7857367503)
Atom 553 = (15.9620618840, 78.6868673205, 18.5092802347)
Atom 554 = (18.9272309314, 79.5260568372, 15.1628967638)
Atom 555 = (16.4668076954, 82.2727924576, 16.6249021715)
Atom 556 = (14.4520574363, 79.2896332189, 19.7568206400)
Atom 557 = (19.7665716261, 80.8001667899, 13.8329832027)
Atom 558 = (16.7507957168, 76.1873645511, 18.5498148571)
Atom 559 = (19.7159647641, 77.0265540677, 15.2034313863)
Atom 560 = (18.6390099237, 75.3535985481, 16.9269748706)
Atom 561 = (15.9114550221, 74.9132734957, 19.8797284182)
Atom 562 = (21.2259692119, 76.4237881694, 13.9558909810)
Atom 563 = (19.2112189528, 73.4406478280, 17.0878094495)
Atom 564 = (17.0390167245, 80.3598228402, 29.8626405854)
Atom 565 = (15.9620618840, 78.6868673205, 31.5861840697)
Atom 566 = (18.9272309314, 79.5260568372, 28.2398005989)
Atom 567 = (16.4668076954, 82.2727924576, 29.7018060065)
Atom 568 = (14.4520574363, 79.2896332189, 32.8337244750)
Atom 569 = (19.7665716261, 80.8001667899, 26.9098870378)
Atom 570 = (16.7507957168, 76.1873645511, 31.6267186922)
Atom 571 = (19.7159647641, 77.0265540677, 28.2803352213)
Atom 572 = (18.6390099237, 75.3535985481, 30.0038787057)
Atom 573 = (15.9114550221, 74.9132734957, 32.9566322533)
Atom 574 = (21.2259692119, 76.4237881694, 27.0327948160)
Atom 575 = (19.2112189528, 73.4406478280, 30.1647132845)
Atom 576 = (17.0390167245, 80.3598228402, 42.9395444204)
Atom 577 = (15.9620618840, 78.6868673205, 44.6630879048)
Atom 578 = (18.9272309314, 79.5260568372, 41.3167044339)
Atom 579 = (16.4668076954, 82.2727924576, 42.7787098416)
Atom 580 = (14.4520574363, 79.2896332189, 45.9106283101)
Atom 581 = (19.7665716261, 80.8001667899, 39.9867908728)
Atom 582 = (16.7507957168, 76.1873645511, 44.7036225272)
Atom 583 = (19.7159647641, 77.0265540677, 41.3572390563)
Atom 584 = (18.6390099237, 75.3535985481, 43.0807825407)
Atom 585 = (15.9114550221, 74.9132734957, 46.0335360883)
Atom 586 = (21.2259692119, 76.4237881694, 40.1096986510)
Atom 587 = (19.2112189528, 73.4406478280, 43.2416171195)
Atom 588 = (17.0390167245, 80.3598228402, 56.0164482554)
Atom 589 = (15.9620618840, 78.6868673205, 57.7399917398)
Atom 590 = (18.9272309314, 79.5260568372, 54.3936082689)
Atom 591 = (16.4668076954, 82.2727924576, 55.8556136766)
Atom 592 = (14.4520574363, 79.2896332189, 58.9875321451)
Atom 593 = (19.7665716261, 80.8001667899, 53.0636947078)
Atom 594 = (16.7507957168, 76.1873645511, 57.7805263622)
Atom 595 = (19.7159647641, 77.0265540677, 54.4341428914)
Atom 596 = (18.6390099237, 75.3535985481, 56.1576863757)
Atom 597 = (15.9114550221, 74.9132734957, 59.1104399233)
Atom 598 = (21.2259692119, 76.4237881694, 53.1866024861)
Atom 599 = (19.2112189528, 73.4406478280, 56.3185209546)
Atom 600 = (31.0985780731, 8.1722901092, 3.7088329153)
Atom 601 = (30.0216232327, 6.4993345896, 5.4323763996)
Atom 602 = (32.9867922800, 7.3385241062, 2.0859929288)
Atom 603 = (30.5263690440, 10.0852597266, 3.5479983365)
Atom 604 = (28.5116187850, 7.1021004879, 6.6799168050)
Atom 605 = (33.8261329747, 8.6126340589, 0.7560793677)
Atom 606 = (30.8103570655, 3.9998318201, 5.4729110221)
Atom 607 = (33.7755261128, 4.8390213368, 2.1265275512)
Atom 608 = (32.6985712724, 3.1660658171, 3.8500710356)
Atom 609 = (29.9710163707, 2.7257407647, 6.8028245832)
Atom 610 = (35.2855305605, 4.2362554385, 0.8789871459)
Atom 611 = (33.2707803015, 1.2531150970, 4.0109056144)
Atom 612 = (31.0985780731, 8.1722901092, 16.7857367503)
Atom 613 = (30.0216232327, 6.4993345896, 18.5092802347)
Atom 614 = (32.9867922800, 7.3385241062, 15.1628967638)
Atom 615 = (30.5263690440, 10.0852597266, 16.6249021715)
Atom 616 = (28.5116187850, 7.1021004879, 19.7568206400)
Atom 617 = (33.8261329747, 8.6126340589, 13.8329832027)
Atom 618 = (30.8103570655, 3.9998318201, 18.5498148571)
Atom 619 = (33.7755261128, 4.8390213368, 15.2034313863)
Atom 620 = (32.6985712724, 3.1660658171, 16.9269748706)
Atom 621 = (29.9710163707, 2.7257407647, 19.8797284182)
Atom 622 = (35.2855305605, 4.2362554385, 13.9558909810)
Atom 623 = (33.2707803015, 1.2531150970, 17.0878094495)
Atom 624 = (31.0985780731, 8.1722901092, 29.8626405854)
Atom 625 = (30.0216232327, 6.4993345896, 31.5861840697)
Atom 626 = (32.9867922800, 7.3385241062, 28.2398005989)
Atom 627 = (30.5263690440, 10.0852597266, 29.7018060065)
Atom 628 = (28.5116187850, 7.1021004879, 32.8337244750)
Atom 629 = (33.8261329747, 8.6126340589, 26.9098870378)
Atom 630 = (30.8103570655, 3.9998318201, 31.6267186922)
Atom 631 = (33.7755261128, 4.8390213368, 28.2803352213)
Atom 632 = (32.6985712724, 3.1660658171, 30.0038787057)
Atom 633 = (29.9710163707, 2.7257407647, 32.9566322533)
Atom 634 = (35.2855305605, 4.2362554385, 27.0327948160)
Atom 635 = (33.2707803015, 1.2531150970, 30.1647132845)
Atom 636 = (31.0985780731, 8.1722901092, 42.9395444204)
Atom 637 = (30.0216232327, 6.4993345896, 44.6630879048)
Atom 638 = (32.9867922800, 7.3385241062, 41.3167044339)
Atom 639 = (30.5263690440, 10.0852597266, 42.7787098416)
Atom 640 = (28.5116187850, 7.1021004879, 45.9106283101)
Atom 641 = (33.8261329747, 8.6126340589, 39.9867908728)
Atom 642 = (30.8103570655, 3.9998318201, 44.7036225272)
Atom 643 = (33.7755261128, 4.8390213368, 41.3572390563)
Atom 644 = (32.6985712724, 3.1660658171, 43.0807825407)
Atom 645 = (29.9710163707, 2.7257407647, 46.0335360883)
Atom 646 = (35.2855305605, 4.2362554385, 40.1096986510)
Atom 647 = (33.2707803015, 1.2531150970, 43.2416171195)
Atom 648 = (31.0985780731, 8.1722901092, 56.0164482554)
Atom 649 = (30.0216232327, 6.4993345896, 57.7399917398)
Atom 650 = (32.9867922800, 7.3385241062, 54.3936082689)
Atom 651 = (30.5263690440, 10.0852597266, 55.8556136766)
Atom 652 = (28.5116187850, 7.1021004879, 58.9875321451)
Atom 653 = (33.8261329747, 8.6126340589, 53.0636947078)
Atom 654 = (30.8103570655, 3.9998318201, 57.7805263622)
Atom 655 = (33.7755261128, 4.8390213368, 54.4341428914)
Atom 656 = (32.6985712724, 3.1660658171, 56.1576863757)
Atom 657 = (29.9710163707, 2.7257407647, 59.1104399233)
Atom 658 = (35.2855305605, 4.2362554385, 53.1866024861)
Atom 659 = (33.2707803015, 1.2531150970, 56.3185209546)
Atom 660 = (31.0985780731, 26.2191732920, 3.7088329153)
Atom 661 = (30.0216232327, 24.5462177723, 5.4323763996)
Atom 662 = (32.9867922800, 25.3854072889, 2.0859929288)
Atom 663 = (30.5263690440, 28.1321429094, 3.5479983365)
Atom 664 = (28.5116187850, 25.1489836706, 6.6799168050)
Atom 665 = (33.8261329747, 26.6595172416, 0.7560793677)
Atom 666 = (30.8103570655, 22.0467150029, 5.4729110221)
Atom 667 = (33.7755261128, 22.8859045195, 2.1265275512)
Atom 668 = (32.6985712724, 21.2129489998, 3.8500710356)
Atom 669 = (29.9710163707, 20.7726239474, 6.8028245832)
Atom 670 = (35.2855305605, 22.2831386212, 0.8789871459)
Atom 671 = (33.2707803015, 19.2999982797, 4.0109056144)
Atom 672 = (31.0985780731, 26.2191732920, 16.7857367503)
Atom 673 = (30.0216232327, 24.5462177723, 18.5092802347)
Atom 674 = (32.9867922800, 25.3854072889, 15.1628967638)
Atom 675 = (30.5263690440, 28.1321429094, 16.6249021715)
Atom 676 = (28.5116187850, 25.1489836706, 19.7568206400)
Atom 677 = (33.8261329747, 26.6595172416, 13.8329832027)
Atom 678 = (30.8103570655, 22.0467150029, 18.5498148571)
Atom 679 = (33.7755261128, 22.8859045195, 15.2034313863)
Atom 680 = (32.6985712724, 21.2129489998, 16.9269748706)
Atom 681 = (29.9710163707, 20.7726239474, 19.8797284182)
Atom 682 = (35.2855305605, 22.2831386212, 13.9558909810)
Atom 683 = (33.2707803015, 19.2999982797, 17.0878094495)
Atom 684 = (31.0985780731, 26.2191732920, 29.8626405854)
Atom 685 = (30.0216232327, 24.5462177723, 31.5861840697)
Atom 686 = (32.9867922800, 25.3854072889, 28.2398005989)
Atom 687 = (30.5263690440, 28.1321429094, 29.7018060065)
Atom 688 = (28.5116187850, 25.1489836706, 32.8337244750)
Atom 689 = (33.8261329747, 26.6595172416, 26.9098870378)
Atom 690 = (30.8103570655, 22.0467150029, 31.6267186922)
Atom 691 = (33.7755261128, 22.8859045195, 28.2803352213)
Atom 692 = (32.6985712724, 21.2129489998, 30.0038787057)
Atom 693 = (29.9710163707, 20.7726239474, 32.9566322533)
Atom 694 = (35.2855305605, 22.2831386212, 27.0327948160)
Atom 695 = (33.2707803015, 19.2999982797, 30.1647132845)
Atom 696 = (31.0985780731, 26.2191732920, 42.9395444204)
Atom 697 = (30.0216232327, 24.5462177723, 44.6630879048)
Atom 698 = (32.9867922800, 25.3854072889, 41.3167044339)
Atom 699 = (30.5263690440, 28.1321429094, 42.7787098416)
Atom 700 = (28.5116187850, 25.1489836706, 45.9106283101)
Atom 701 = (33.8261329747, 26.6595172416, 39.9867908728)
Atom 702 = (30.8103570655, 22.0467150029, 44.7036225272)
Atom 703 = (33.7755261128, 22.8859045195, 41.3572390563)
Atom 704 = (32.6985712724, 21.2129489998, 43.0807825407)
Atom 705 = (29.9710163707, 20.7726239474, 46.0335360883)
Atom 706 = (35.2855305605, 22.2831386212, 40.1096986510)
Atom 707 = (33.2707803015, 19.2999982797, 43.2416171195)
Atom 708 = (31.0985780731, 26.2191732920, 56.0164482554)
Atom 709 = (30.0216232327, 24.5462177723, 57.7399917398)
Atom 710 = (32.9867922800, 25.3854072889, 54.3936082689)
Atom 711 = (30.5263690440, 28.1321429094, 55.8556136766)
Atom 712 = (28.5116187850, 25.1489836706, 58.9875321451)
Atom 713 = (33.8261329747, 26.6595172416, 53.0636947078)
Atom 714 = (30.8103570655, 22.0467150029, 57.7805263622)
Atom 715 = (33.7755261128, 22.8859045195, 54.4341428914)
Atom 716 = (32.6985712724, 21.2129489998, 56.1576863757)
Atom 717 = (29.9710163707, 20.7726239474, 59.1104399233)
Atom 718 = (35.2855305605, 22.2831386212, 53.1866024861)
Atom 719 = (33.2707803015, 19.2999982797, 56.3185209546)
Atom 720 = (31.0985780731, 44.2660564747, 3.7088329153)
Atom 721 = (30.0216232327, 42.5931009551, 5.4323763996)
Atom 722 = (32.9867922800, 43.4322904717, 2.0859929288)
Atom 723 = (30.5263690440, 46.1790260921, 3.5479983365)
Atom 724 = (28.5116187850, 43.1958668534, 6.6799168050)
Atom 725 = (33.8261329747, 44.7064004244, 0.7560793677)
Atom 726 = (30.8103570655, 40.0935981856, 5.4729110221)
Atom 727 = (33.7755261128, 40.9327877022, 2.1265275512)
Atom 728 = (32.6985712724, 39.2598321826, 3.8500710356)
Atom 729 = (29.9710163707, 38.8195071302, 6.8028245832)
Atom 730 = (35.2855305605, 40.3300218039, 0.8789871459)
Atom 731 = (33.2707803015, 37.3468814625, 4.0109056144)
Atom 732 = (31.0985780731, 44.2660564747, 16.7857367503)
Atom 733 = (30.0216232327, 42.5931009551, 18.5092802347)
Atom 734 = (32.9867922800, 43.4322904717, 15.1628967638)
Atom 735 = (30.5263690440, 46.1790260921, 16.6249021715)
Atom 736 = (28.5116187850, 43.1958668534, 19.7568206400)
Atom 737 = (33.8261329747, 44.7064004244, 13.8329832027)
Atom 738 = (30.8103570655, 40.0935981856, 18.5498148571)
Atom 739 = (33.7755261128, 40.9327877022, 15.2034313863)
Atom 740 = (32.6985712724, 39.2598321826, 16.9269748706)
Atom 741 = (29.9710163707, 38.8195071302, 19.8797284182)
Atom 742 = (35.2855305605, 40.3300218039, 13.9558909810)
Atom 743 = (33.2707803015, 37.3468814625, 17.0878094495)
Atom 744 = (31.0985780731, 44.2660564747, 29.8626405854)
Atom 745 = (30.0216232327, 42.5931009551, 31.5861840697)
Atom 746 = (32.9867922800, 43.4322904717, 28.2398005989)
Atom 747 = (30.5263690440, 46.1790260921, 29.7018060065)
Atom 748 = (28.5116187850, 43.1958668534, 32.8337244750)
Atom 749 = (33.8261329747, 44.7064004244, 26.9098870378)
Atom 750 = (30.8103570655, 40.0935981856, 31.6267186922)
Atom 751 = (33.7755261128, 40.9327877022, 28.2803352213)
Atom 752 = (32.6985712724, 39.2598321826, 30.0038787057)
Atom 753 = (29.9710163707, 38.8195071302, 32.9566322533)
Atom 754 = (35.2855305605, 40.3300218039, 27.0327948160)
Atom 755 = (33.2707803015, 37.3468814625, 30.1647132845)
Atom 756 = (31.0985780731, 44.2660564747, 42.9395444204)
Atom 757 = (30.0216232327, 42.5931009551, 44.6630879048)
Atom 758 = (32.9867922800, 43.4322904717, 41.3167044339)
Atom 759 = (30.5263690440, 46.1790260921, 42.7787098416)
Atom 760 = (28.5116187850, 43.1958668534, 45.9106283101)
Atom 761 = (33.8261329747, 44.7064004244, 39.9867908728)
Atom 762 = (30.8103570655, 40.0935981856, 44.7036225272)
Atom 763 = (33.7755261128, 40.9327877022, 41.3572390563)
Atom 764 = (32.6985712724, 39.2598321826, 43.0807825407)
Atom 765 = (29.9710163707, 38.8195071302, 46.0335360883)
Atom 766 = (35.2855305605, 40.3300218039, 40.1096986510)
Atom 767 = (33.2707803015, 37.3468814625, 43.2416171195)
Atom 768 = (31.0985780731, 44.2660564747, 56.0164482554)
Atom 769 = (30.0216232327, 42.5931009551, 57.7399917398)
Atom 770 = (32.9867922800, 43.4322904717, 54.3936082689)
Atom 771 = (30.5263690440, 46.1790260921, 55.8556136766)
Atom 772 = (28.5116187850, 43.1958668534, 58.9875321451)
Atom 773 = (33.8261329747, 44.7064004244, 53.0636947078)
Atom 774 = (30.8103570655, 40.0935981856, 57.7805263622)
Atom 775 = (33.7755261128, 40.9327877022, 54.4341428914)
Atom 776 = (32.6985712724, 39.2598321826, 56.1576863757)
Atom 777 = (29.9710163707, 38.8195071302, 59.1104399233)
Atom 778 = (35.2855305605, 40.3300218039, 53.1866024861)
Atom 779 = (33.2707803015, 37.3468814625, 56.3185209546)
Atom 780 = (31.0985780731, 62.3129396575, 3.7088329153)
Atom 781 = (30.0216232327, 60.6399841378, 5.4323763996)
Atom 782 = (32.9867922800, 61.4791736544, 2.0859929288)
Atom 783 = (30.5263690440, 64.2259092748, 3.5479983365)
Atom 784 = (28.5116187850, 61.2427500361, 6.6799168050)
Atom 785 = (33.8261329747, 62.7532836071, 0.7560793677)
Atom 786 = (30.8103570655, 58.1404813684, 5.4729110221)
Atom 787 = (33.7755261128, 58.9796708850, 2.1265275512)
Atom 788 = (32.6985712724, 57.3067153653, 3.8500710356)
Atom 789 = (29.9710163707, 56.8663903129, 6.8028245832)
Atom 790 = (35.2855305605, 58.3769049867, 0.8789871459)
Atom 791 = (33.2707803015, 55.3937646452, 4.0109056144)
Atom 792 = (31.0985780731, 62.3129396575, 16.7857367503)
Atom 793 = (30.0216232327, 60.6399841378, 18.5092802347)
Atom 794 = (32.9867922800, 61.4791736544, 15.1628967638)
Atom 795 = (30.5263690440, 64.2259092748, 16.6249021715)
Atom 796 = (28.5116187850, 61.2427500361, 19.7568206400)
Atom 797 = (33.8261329747, 62.7532836071, 13.8329832027)
Atom 798 = (30.8103570655, 58.1404813684, 18.5498148571)
Atom 799 = (33.7755261128, 58.9796708850, 15.2034313863)
Atom 800 = (32.6985712724, 57.3067153653, 16.9269748706)
Atom 801 = (29.9710163707, 56.8663903129, 19.8797284182)
Atom 802 = (35.2855305605, 58.3769049867, 13.9558909810)
Atom 803 = (33.2707803015, 55.3937646452, 17.0878094495)
Atom 804 = (31.0985780731, 62.3129396575, 29.8626405854)
Atom 805 = (30.0216232327, 60.6399841378, 31.5861840697)
Atom 806 = (32.9867922800, 61.4791736544, 28.2398005989)
Atom 807 = (30.5263690440, 64.2259092748, 29.7018060065)
Atom 808 = (28.5116187850, 61.2427500361, 32.8337244750)
Atom 809 = (33.8261329747, 62.7532836071, 26.9098870378)
Atom 810 = (30.8103570655, 58.1404813684, 31.6267186922)
Atom 811 = (33.7755261128, 58.9796708850, 28.2803352213)
Atom 812 = (32.6985712724, 57.3067153653, 30.0038787057)
Atom 813 = (29.9710163707, 56.8663903129, 32.9566322533)
Atom 814 = (35.2855305605, 58.3769049867, 27.0327948160)
Atom 815 = (33.2707803015, 55.3937646452, 30.1647132845)
Atom 816 = (31.0985780731, 62.3129396575, 42.9395444204)
Atom 817 = (30.0216232327, 60.6399841378, 44.6630879048)
Atom 818 = (32.9867922800, 61.4791736544, 41.3167044339)
Atom 819 = (30.5263690440, 64.2259092748, 42.7787098416)
Atom 820 = (28.5116187850, 61.2427500361, 45.9106283101)
Atom 821 = (33.8261329747, 62.7532836071, 39.9867908728)
Atom 822 = (30.8103570655, 58.1404813684, 44.7036225272)
Atom 823 = (33.7755261128, 58.9796708850, 41.3572390563)
Atom 824 = (32.6985712724, 57.3067153653, 43.0807825407)
Atom 825 = (29.9710163707, 56.8663903129, 46.0335360883)
Atom 826 = (35.2855305605, 58.3769049867, 40.1096986510)
Atom 827 = (33.2707803015, 55.3937646452, 43.2416171195)
Atom 828 = (31.0985780731, 62.3129396575, 56.0164482554)
Atom 829 = (30.0216232327, 60.6399841378, 57.7399917398)
Atom 830 = (32.9867922800, 61.4791736544, 54.3936082689)
Atom 831 = (30.5263690440, 64.2259092748, 55.8556136766)
Atom 832 = (28.5116187850, 61.2427500361, 58.9875321451)
Atom 833 = (33.8261329747, 62.7532836071, 53.0636947078)
Atom 834 = (30.8103570655, 58.1404813684, 57.7805263622)
Atom 835 = (33.7755261128, 58.9796708850, 54.4341428914)
Atom 836 = (32.6985712724, 57.3067153653, 56.1576863757)
Atom 837 = (29.9710163707, 56.8663903129, 59.1104399233)
Atom 838 = (35.2855305605, 58.3769049867, 53.1866024861)
Atom 839 = (33.2707803015, 55.3937646452, 56.3185209546)
Atom 840 = (31.0985780731, 80.3598228402, 3.7088329153)
Atom 841 = (30.0216232327, 78.6868673205, 5.4323763996)
Atom 842 = (32.9867922800, 79.5260568372, 2.0859929288)
Atom 843 = (30.5263690440, 82.2727924576, 3.5479983365)
Atom 844 = (28.5116187850, 79.2896332189, 6.6799168050)
Atom 845 = (33.8261329747, 80.8001667899, 0.7560793677)
Atom 846 = (30.8103570655, 76.1873645511, 5.4729110221)
Atom 847 = (33.7755261128, 77.0265540677, 2.1265275512)
Atom 848 = (32.6985712724, 75.3535985481, 3.8500710356)
Atom 849 = (29.9710163707, 74.9132734957, 6.8028245832)
Atom 850 = (35.2855305605, 76.4237881694, 0.8789871459)
Atom 851 = (33.2707803015, 73.4406478280, 4.0109056144)
Atom 852 = (31.0985780731, 80.3598228402, 16.7857367503)
Atom 853 = (30.0216232327, 78.6868673205, 18.5092802347)
Atom 854 = (32.9867922800, 79.5260568372, 15.1628967638)
Atom 855 = (30.5263690440, 82.2727924576, 16.6249021715)
Atom 856 = (28.5116187850, 79.2896332189, 19.7568206400)
Atom 857 = (33.8261329747, 80.8001667899, 13.8329832027)
Atom 858 = (30.8103570655, 76.1873645511, 18.5498148571)
Atom 859 = (33.7755261128, 77.0265540677, 15.2034313863)
Atom 860 = (32.6985712724, 75.3535985481, 16.9269748706)
Atom 861 = (29.9710163707, 74.9132734957, 19.8797284182)
Atom 862 = (35.2855305605, 76.4237881694, 13.9558909810)
Atom 863 = (33.2707803015, 73.4406478280, 17.0878094495)
Atom 864 = (31.0985780731, 80.3598228402, 29.8626405854)
Atom 865 = (30.0216232327, 78.6868673205, 31.5861840697)
Atom 866 = (32.9867922800, 79.5260568372, 28.2398005989)
Atom 867 = (30.5263690440, 82.2727924576, 29.7018060065)
Atom 868 = (28.5116187850, 79.2896332189, 32.8337244750)
Atom 869 = (33.8261329747, 80.8001667899, 26.9098870378)
Atom 870 = (30.8103570655, 76.1873645511, 31.6267186922)
Atom 871 = (33.7755261128, 77.0265540677, 28.2803352213)
Atom 872 = (32.6985712724, 75.3535985481, 30.0038787057)
Atom 873 = (29.9710163707, 74.9132734957, 32.9566322533)
Atom 874 = (35.2855305605, 76.4237881694, 27.0327948160)
Atom 875 = (33.2707803015, 73.4406478280, 30.1647132845)
Atom 876 = (31.0985780731, 80.3598228402, 42.9395444204)
Atom 877 = (30.0216232327, 78.6868673205, 44.6630879048)
Atom 878 = (32.9867922800, 79.5260568372, 41.3167044339)
Atom 879 = (30.5263690440, 82.2727924576, 42.7787098416)
Atom 880 = (28.5116187850, 79.2896332189, 45.9106283101)
Atom 881 = (33.8261329747, 80.8001667899, 39.9867908728)
Atom 882 = (30.8103570655, 76.1873645511, 44.7036225272)
Atom 883 = (33.7755261128, 77.0265540677, 41.3572390563)
Atom 884 = (32.6985712724, 75.3535985481, 43.0807825407)
Atom 885 = (29.9710163707, 74.9132734957, 46.0335360883)
Atom 886 = (35.2855305605, 76.4237881694, 40.1096986510)
Atom 887 = (33.2707803015, 73.4406478280, 43.2416171195)
Atom 888 = (31.0985780731, 80.3598228402, 56.0164482554)
Atom 889 = (30.0216232327, 78.6868673205, 57.7399917398)
Atom 890 = (32.9867922800, 79.5260568372, 54.3936082689)
Atom 891 = (30.5263690440, 82.2727924576, 55.8556136766)
Atom 892 = (28.5116187850, 79.2896332189, 58.9875321451)
Atom 893 = (33.8261329747, 80.8001667899, 53.0636947078)
Atom 894 = (30.8103570655, 76.1873645511, 57.7805263622)
Atom 895 = (33.7755261128, 77.0265540677, 54.4341428914)
Atom 896 = (32.6985712724, 75.3535985481, 56.1576863757)
Atom 897 = (29.9710163707, 74.9132734957, 59.1104399233)
Atom 898 = (35.2855305605, 76.4237881694, 53.1866024861)
Atom 899 = (33.2707803015, 73.4406478280, 56.3185209546)
Atom 900 = (45.1581394218, 8.1722901092, 3.7088329153)
Atom 901 = (44.0811845814, 6.4993345896, 5.4323763996)
Atom 902 = (47.0463536287, 7.3385241062, 2.0859929288)
Atom 903 = (44.5859303927, 10.0852597266, 3.5479983365)
Atom 904 = (42.5711801336, 7.1021004879, 6.6799168050)
Atom 905 = (47.8856943234, 8.6126340589, 0.7560793677)
Atom 906 = (44.8699184141, 3.9998318201, 5.4729110221)
Atom 907 = (47.8350874614, 4.8390213368, 2.1265275512)
Atom 908 = (46.7581326210, 3.1660658171, 3.8500710356)
Atom 909 = (44.0305777194, 2.7257407647, 6.8028245832)
Atom 910 = (49.3450919092, 4.2362554385, 0.8789871459)
Atom 911 = (47.3303416501, 1.2531150970, 4.0109056144)
Atom 912 = (45.1581394218, 8.1722901092, 16.7857367503)
Atom 913 = (44.0811845814, 6.4993345896, 18.5092802347)
Atom 914 = (47.0463536287, 7.3385241062, 15.1628967638)
Atom 915 = (44.5859303927, 10.0852597266, 16.6249021715)
Atom 916 = (42.5711801336, 7.1021004879, 19.7568206400)
Atom 917 = (47.8856943234, 8.6126340589, 13.8329832027)
Atom 918 = (44.8699184141, 3.9998318201, 18.5498148571)
Atom 919 = (47.8350874614, 4.8390213368, 15.2034313863)
Atom 920 = (46.7581326210, 3.1660658171, 16.9269748706)
Atom 921 = (44.0305777194, 2.7257407647, 19.8797284182)
Atom 922 = (49.3450919092, 4.2362554385, 13.9558909810)
Atom 923 = (47.3303416501, 1.2531150970, 17.0878094495)
Atom 924 = (45.1581394218, 8.1722901092, 29.8626405854)
Atom 925 = (44.0811845814, 6.4993345896, 31.5861840697)
Atom 926 = (47.0463536287, 7.3385241062, 28.2398005989)
Atom 927 = (44.5859303927, 10.0852597266, 29.7018060065)
Atom 928 = (42.5711801336, 7.1021004879, 32.8337244750)
Atom 929 = (47.8856943234, 8.6126340589, 26.9098870378)
Atom 930 = (44.8699184141, 3.9998318201, 31.6267186922)
Atom 931 = (47.8350874614, 4.8390213368, 28.2803352213)
Atom 932 = (46.7581326210, 3.1660658171, 30.0038787057)
Atom 933 = (44.0305777194, 2.7257407647, 32.9566322533)
Atom 934 = (49.3450919092, 4.2362554385, 27.0327948160)
Atom 935 = (47.3303416501, 1.2531150970, 30.1647132845)
Atom 936 = (45.1581394218, 8.1722901092, 42.9395444204)
Atom 937 = (44.0811845814, 6.4993345896, 44.6630879048)
Atom 938 = (47.0463536287, 7.3385241062, 41.3167044339)
Atom 939 = (44.5859303927, 10.0852597266, 42.7787098416)
Atom 940 = (42.5711801336, 7.1021004879, 45.9106283101)
Atom 941 = (47.8856943234, 8.6126340589, 39.9867908728)
Atom 942 = (44.8699184141, 3.9998318201, 44.7036225272)
Atom 943 = (47.8350874614, 4.8390213368, 41.3572390563)
Atom 944 = (46.7581326210, 3.1660658171, 43.0807825407)
Atom 945 = (44.0305777194, 2.7257407647, 46.0335360883)
Atom 946 = (49.3450919092, 4.2362554385, 40.1096986510)
Atom 947 = (47.3303416501, 1.2531150970, 43.2416171195)
Atom 948 = (45.1581394218, 8.1722901092, 56.0164482554)
Atom 949 = (44.0811845814, 6.4993345896, 57.7399917398)
Atom 950 = (47.0463536287, 7.3385241062, 54.3936082689)
Atom 951 = (44.5859303927, 10.0852597266, 55.8556136766)
Atom 952 = (42.5711801336, 7.1021004879, 58.9875321451)
Atom 953 = (47.8856943234, 8.6126340589, 53.0636947078)
Atom 954 = (44.8699184141, 3.9998318201, 57.7805263622)
Atom 955 = (47.8350874614, 4.8390213368, 54.4341428914)
Atom 956 = (46.7581326210, 3.1660658171, 56.1576863757)
Atom 957 = (44.0305777194, 2.7257407647, 59.1104399233)
Atom 958 = (49.3450919092, 4.2362554385, 53.1866024861)
Atom 959 = (47.3303416501, 1.2531150970, 56.3185209546)
Atom 960 = (45.1581394218, 26.2191732920, 3.7088329153)
Atom 961 = (44.0811845814, 24.5462177723, 5.4323763996)
Atom 962 = (47.0463536287, 25.3854072889, 2.0859929288)
Atom 963 = (44.5859303927, 28.1321429094, 3.5479983365)
Atom 964 = (42.5711801336, 25.1489836706, 6.6799168050)
Atom 965 = (47.8856943234, 26.6595172416, 0.7560793677)
Atom 966 = (44.8699184141, 22.0467150029, 5.4729110221)
Atom 967 = (47.8350874614, 22.8859045195, 2.1265275512)
Atom 968 = (46.7581326210, 21.2129489998, 3.8500710356)
Atom 969 = (44.0305777194, 20.7726239474, 6.8028245832)
Atom 970 = (49.3450919092, 22.2831386212, 0.8789871459)
Atom 971 = (47.3303416501, 19.2999982797, 4.0109056144)
Atom 972 = (45.1581394218, 26.2191732920, 16.7857367503)
Atom 973 = (44.0811845814, 24.5462177723, 18.5092802347)
Atom 974 = (47.0463536287, 25.3854072889, 15.1628967638)
Atom 975 = (44.5859303927, 28.1321429094, 16.6249021715)
Atom 976 = (42.5711801336, 25.1489836706, 19.7568206400)
Atom 977 = (47.8856943234, 26.6595172416, 13.8329832027)
Atom 978 = (44.8699184141, 22.0467150029, 18.5498148571)
Atom 979 = (47.8350874614, 22.8859045195, 15.2034313863)
Atom 980 = (46.7581326210, 21.2129489998, 16.9269748706)
Atom 981 = (44.0305777194, 20.7726239474, 19.8797284182)
Atom 982 = (49.3450919092, 22.2831386212, 13.9558909810)
Atom 983 = (47.3303416501, 19.2999982797, 17.0878094495)
Atom 984 = (45.1581394218, 26.2191732920, 29.8626405854)
Atom 985 = (44.0811845814, 24.5462177723, 31.5861840697)
Atom 986 = (47.0463536287, 25.3854072889, 28.2398005989)
Atom 987 = (44.5859303927, 28.1321429094, 29.7018060065)
Atom 988 = (42.5711801336, 25.1489836706, 32.8337244750)
Atom 989 = (47.8856943234, 26.6595172416, 26.9098870378)
Atom 990 = (44.8699184141, 22.0467150029, 31.6267186922)
Atom 991 = (47.8350874614, 22.8859045195, 28.2803352213)
Atom 992 = (46.7581326210, 21.2129489998, 30.0038787057)
Atom 993 = (44.0305777194, 20.7726239474, 32.9566322533)
Atom 994 = (49.3450919092, 22.2831386212, 27.0327948160)
Atom 995 = (47.3303416501, 19.2999982797, 30.1647132845)
Atom 996 = (45.1581394218, 26.2191732920, 42.9395444204)
Atom 997 = (44.0811845814, 24.5462177723, 44.6630879048)
Atom 998 = (47.0463536287, 25.3854072889, 41.3167044339)
Atom 999 = (44.5859303927, 28.1321429094, 42.7787098416)
Atom 1000 = (42.5711801336, 25.1489836706, 45.9106283101)
Atom 1001 = (47.8856943234, 26.6595172416, 39.9867908728)
Atom 1002 = (44.8699184141, 22.0467150029, 44.7036225272)
Atom 1003 = (47.8350874614, 22.8859045195, 41.3572390563)
Atom 1004 = (46.7581326210, 21.2129489998, 43.0807825407)
Atom 1005 = (44.0305777194, 20.7726239474, 46.0335360883)
Atom 1006 = (49.3450919092, 22.2831386212, 40.1096986510)
Atom 1007 = (47.3303416501, 19.2999982797, 43.2416171195)
Atom 1008 = (45.1581394218, 26.2191732920, 56.0164482554)
Atom 1009 = (44.0811845814, 24.5462177723, 57.7399917398)
Atom 1010 = (47.0463536287, 25.3854072889, 54.3936082689)
Atom 1011 = (44.5859303927, 28.1321429094, 55.8556136766)
Atom 1012 = (42.5711801336, 25.1489836706, 58.9875321451)
Atom 1013 = (47.8856943234, 26.6595172416, 53.0636947078)
Atom 1014 = (44.8699184141, 22.0467150029, 57.7805263622)
Atom 1015 = (47.8350874614, 22.8859045195, 54.4341428914)
Atom 1016 = (46.7581326210, 21.2129489998, 56.1576863757)
Atom 1017 = (44.0305777194, 20.7726239474, 59.1104399233)
Atom 1018 = (49.3450919092, 22.2831386212, 53.1866024861)
Atom 1019 = (47.3303416501, 19.2999982797, 56.3185209546)
Atom 1020 = (45.1581394218, 44.2660564747, 3.7088329153)
Atom 1021 = (44.0811845814, 42.5931009551, 5.4323763996)
Atom 1022 = (47.0463536287, 43.4322904717, 2.0859929288)
Atom 1023 = (44.5859303927, 46.1790260921, 3.5479983365)
Atom 1024 = (42.5711801336, 43.1958668534, 6.6799168050)
Atom 1025 = (47.8856943234, 44.7064004244, 0.7560793677)
Atom 1026 = (44.8699184141, 40.0935981856, 5.4729110221)
Atom 1027 = (47.8350874614, 40.9327877022, 2.1265275512)
Atom 1028 = (46.7581326210, 39.2598321826, 3.8500710356)
Atom 1029 = (44.0305777194, 38.8195071302, 6.8028245832)
Atom 1030 = (49.3450919092, 40.3300218039, 0.8789871459)
Atom 1031 = (47.3303416501, 37.3468814625, 4.0109056144)
Atom 1032 = (45.1581394218, 44.2660564747, 16.7857367503)
Atom 1033 = (44.0811845814, 42.5931009551, 18.5092802347)
Atom 1034 = (47.0463536287, 43.4322904717, 15.1628967638)
Atom 1035 = (44.5859303927, 46.1790260921, 16.6249021715)
Atom 1036 = (42.5711801336, 43.1958668534, 19.7568206400)
Atom 1037 = (47.8856943234, 44.7064004244, 13.8329832027)
Atom 1038 = (44.8699184141, 40.0935981856, 18.5498148571)
Atom 1039 = (47.8350874614, 40.9327877022, 15.2034313863)
Atom 1040 = (46.7581326210, 39.2598321826, 16.9269748706)
Atom 1041 = (44.0305777194, 38.8195071302, 19.8797284182)
Atom 1042 = (49.3450919092, 40.3300218039, 13.9558909810)
Atom 1043 = (47.3303416501, 37.3468814625, 17.0878094495)
Atom 1044 = (45.1581394218, 44.2660564747, 29.8626405854)
Atom 1045 = (44.0811845814, 42.5931009551, 31.5861840697)
Atom 1046 = (47.0463536287, 43.4322904717, 28.2398005989)
Atom 1047 = (44.5859303927, 46.1790260921, 29.7018060065)
Atom 1048 = (42.5711801336, 43.1958668534, 32.8337244750)
Atom 1049 = (47.8856943234, 44.7064004244, 26.9098870378)
Atom 1050 = (44.8699184141, 40.0935981856, 31.6267186922)
Atom 1051 = (47.8350874614, 40.9327877022, 28.2803352213)
Atom 1052 = (46.7581326210, 39.2598321826, 30.0038787057)
Atom 1053 = (44.0305777194, 38.8195071302, 32.9566322533)
Atom 1054 = (49.3450919092, 40.3300218039, 27.0327948160)
Atom 1055 = (47.3303416501, 37.3468814625, 30.1647132845)
Atom 1056 = (45.1581394218, 44.2660564747, 42.9395444204)
Atom 1057 = (44.0811845814, 42.5931009551, 44.6630879048)
Atom 1058 = (47.0463536287, 43.4322904717, 41.3167044339)
Atom 1059 = (44.5859303927, 46.1790260921, 42.7787098416)
Atom 1060 = (42.5711801336, 43.1958668534, 45.9106283101)
Atom 1061 = (47.8856943234, 44.7064004244, 39.9867908728)
Atom 1062 = (44.8699184141, 40.0935981856, 44.7036225272)
Atom 1063 = (47.8350874614, 40.9327877022, 41.3572390563)
Atom 1064 = (46.7581326210, 39.2598321826, 43.0807825407)
Atom 1065 = (44.0305777194, 38.8195071302, 46.0335360883)
Atom 1066 = (49.3450919092, 40.3300218039, 40.1096986510)
Atom 1067 = (47.3303416501, 37.3468814625, 43.2416171195)
Atom 1068 = (45.1581394218, 44.2660564747, 56.0164482554)
Atom 1069 = (44.0811845814, 42.5931009551, 57.7399917398)
Atom 1070 = (47.0463536287, 43.4322904717, 54.3936082689)
Atom 1071 = (44.5859303927, 46.1790260921, 55.8556136766)
Atom 1072 = (42.5711801336, 43.1958668534, 58.9875321451)
Atom 1073 = (47.8856943234, 44.7064004244, 53.0636947078)
Atom 1074 = (44.8699184141, 40.0935981856, 57.7805263622)
Atom 1075 = (47.8350874614, 40.9327877022, 54.4341428914)
Atom 1076 = (46.7581326210, 39.2598321826, 56.1576863757)
Atom 1077 = (44.0305777194, 38.8195071302, 59.1104399233)
Atom 1078 = (49.3450919092, 40.3300218039, 53.1866024861)
Atom 1079 = (47.3303416501, 37.3468814625, 56.3185209546)
Atom 1080 = (45.1581394218, 62.3129396575, 3.7088329153)
Atom 1081 = (44.0811845814, 60.6399841378, 5.4323763996)
Atom 1082 = (47.0463536287, 61.4791736544, 2.0859929288)
Atom 1083 = (44.5859303927, 64.2259092748, 3.5479983365)
Atom 1084 = (42.5711801336, 61.2427500361, 6.6799168050)
Atom 1085 = (47.8856943234, 62.7532836071, 0.7560793677)
Atom 1086 = (44.8699184141, 58.1404813684, 5.4729110221)
Atom 1087 = (47.8350874614, 58.9796708850, 2.1265275512)
Atom 1088 = (46.7581326210, 57.3067153653, 3.8500710356)
Atom 1089 = (44.0305777194, 56.8663903129, 6.8028245832)
Atom 1090 = (49.3450919092, 58.3769049867, 0.8789871459)
Atom 1091 = (47.3303416501, 55.3937646452, 4.0109056144)
Atom 1092 = (45.1581394218, 62.3129396575, 16.7857367503)
Atom 1093 = (44.0811845814, 60.6399841378, 18.5092802347)
Atom 1094 = (47.0463536287, 61.4791736544, 15.1628967638)
Atom 1095 = (44.5859303927, 64.2259092748, 16.6249021715)
Atom 1096 = (42.5711801336, 61.2427500361, 19.7568206400)
Atom 1097 = (47.8856943234, 62.7532836071, 13.8329832027)
Atom 1098 = (44.8699184141, 58.1404813684, 18.5498148571)
Atom 1099 = (47.8350874614, 58.9796708850, 15.2034313863)
Atom 1100 = (46.7581326210, 57.3067153653, 16.9269748706)
Atom 1101 = (44.0305777194, 56.8663903129, 19.8797284182)
Atom 1102 = (49.3450919092, 58.3769049867, 13.9558909810)
Atom 1103 = (47.3303416501, 55.3937646452, 17.0878094495)
Atom 1104 = (45.1581394218, 62.3129396575, 29.8626405854)
Atom 1105 = (44.0811845814, 60.6399841378, 31.5861840697)
Atom 1106 = (47.0463536287, 61.4791736544, 28.2398005989)
Atom 1107 = (44.5859303927, 64.2259092748, 29.7018060065)
Atom 1108 = (42.5711801336, 61.2427500361, 32.8337244750)
Atom 1109 = (47.8856943234, 62.7532836071, 26.9098870378)
Atom 1110 = (44.8699184141, 58.1404813684, 31.6267186922)
Atom 1111 = (47.8350874614, 58.9796708850, 28.2803352213)
Atom 1112 = (46.7581326210, 57.3067153653, 30.0038787057)
Atom 1113 = (44.0305777194, 56.8663903129, 32.9566322533)
Atom 1114 = (49.3450919092, 58.3769049867, 27.0327948160)
Atom 1115 = (47.3303416501, 55.3937646452, 30.1647132845)
Atom 1116 = (45.1581394218, 62.3129396575, 42.9395444204)
Atom 1117 = (44.0811845814, 60.6399841378, 44.6630879048)
Atom 1118 = (47.0463536287, 61.4791736544, 41.3167044339)
Atom 1119 = (44.5859303927, 64.2259092748, 42.7787098416)
Atom 1120 = (42.5711801336, 61.2427500361, 45.9106283101)
Atom 1121 = (47.8856943234, 62.7532836071, 39.9867908728)
Atom 1122 = (44.8699184141, 58.1404813684, 44.7036225272)
Atom 1123 = (47.8350874614, 58.9796708850, 41.3572390563)
Atom 1124 = (46.7581326210, 57.3067153653, 43.0807825407)
Atom 1125 = (44.0305777194, 56.8663903129, 46.0335360883)
Atom 1126 = (49.3450919092, 58.3769049867, 40.1096986510)
Atom 1127 = (47.3303416501, 55.3937646452, 43.2416171195)
Atom 1128 = (45.1581394218, 62.3129396575, 56.0164482554)
Atom 1129 = (44.0811845814, 60.6399841378, 57.7399917398)
Atom 1130 = (47.0463536287, 61.4791736544, 54.3936082689)
Atom 1131 = (44.5859303927, 64.2259092748, 55.8556136766)
Atom 1132 = (42.5711801336, 61.2427500361, 58.9875321451)
Atom 1133 = (47.8856943234, 62.7532836071, 53.0636947078)
Atom 1134 = (44.8699184141, 58.1404813684, 57.7805263622)
Atom 1135 = (47.8350874614, 58.9796708850, 54.4341428914)
Atom 1136 = (46.7581326210, 57.3067153653, 56.1576863757)
Atom 1137 = (44.0305777194, 56.8663903129, 59.1104399233)
Atom 1138 = (49.3450919092, 58.3769049867, 53.1866024861)
Atom 1139 = (47.3303416501, 55.3937646452, 56.3185209546)
Atom 1140 = (45.1581394218, 80.3598228402, 3.7088329153)
Atom 1141 = (44.0811845814, 78.6868673205, 5.4323763996)
Atom 1142 = (47.0463536287, 79.5260568372, 2.0859929288)
Atom 1143 = (44.5859303927, 82.2727924576, 3.5479983365)
Atom 1144 = (42.5711801336, 79.2896332189, 6.6799168050)
Atom 1145 = (47.8856943234, 80.8001667899, 0.7560793677)
Atom 1146 = (44.8699184141, 76.1873645511, 5.4729110221)
Atom 1147 = (47.8350874614, 77.0265540677, 2.1265275512)
Atom 1148 = (46.7581326210, 75.3535985481, 3.8500710356)
Atom 1149 = (44.0305777194, 74.9132734957, 6.8028245832)
Atom 1150 = (49.3450919092, 76.4237881694, 0.8789871459)
Atom 1151 = (47.3303416501, 73.4406478280, 4.0109056144)
Atom 1152 = (45.1581394218, 80.3598228402, 16.7857367503)
Atom 1153 = (44.0811845814, 78.6868673205, 18.5092802347)
Atom 1154 = (47.0463536287, 79.5260568372, 15.1628967638)
Atom 1155 = (44.5859303927, 82.2727924576, 16.6249021715)
Atom 1156 = (42.5711801336, 79.2896332189, 19.7568206400)
Atom 1157 = (47.8856943234, 80.8001667899, 13.8329832027)
Atom 1158 = (44.8699184141, 76.1873645511, 18.5498148571)
Atom 1159 = (47.8350874614, 77.0265540677, 15.2034313863)
Atom 1160 = (46.7581326210, 75.3535985481, 16.9269748706)
Atom 1161 = (44.0305777194, 74.9132734957, 19.8797284182)
Atom 1162 = (49.3450919092, 76.4237881694, 13.9558909810)
Atom 1163 = (47.3303416501, 73.4406478280, 17.0878094495)
Atom 1164 = (45.1581394218, 80.3598228402, 29.8626405854)
Atom 1165 = (44.0811845814, 78.6868673205, 31.5861840697)
Atom 1166 = (47.0463536287, 79.5260568372, 28.2398005989)
Atom 1167 = (44.5859303927, 82.2727924576, 29.7018060065)
Atom 1168 = (42.5711801336, 79.2896332189, 32.8337244750)
Atom 1169 = (47.8856943234, 80.8001667899, 26.9098870378)
Atom 1170 = (44.8699184141, 76.1873645511, 31.6267186922)
Atom 1171 = (47.8350874614, 77.0265540677, 28.2803352213)
Atom 1172 = (46.7581326210, 75.3535985481, 30.0038787057)
Atom 1173 = (44.0305777194, 74.9132734957, 32.9566322533)
Atom 1174 = (49.3450919092, 76.4237881694, 27.0327948160)
Atom 1175 = (47.3303416501, 73.4406478280, 30.1647132845)
Atom 1176 = (45.1581394218, 80.3598228402, 42.9395444204)
Atom 1177 = (44.0811845814, 78.6868673205, 44.6630879048)
Atom 1178 = (47.0463536287, 79.5260568372, 41.3167044339)
Atom 1179 = (44.5859303927, 82.2727924576, 42.7787098416)
Atom 1180 = (42.5711801336, 79.2896332189, 45.9106283101)
Atom 1181 = (47.8856943234, 80.8001667899, 39.9867908728)
Atom 1182 = (44.8699184141, 76.1873645511, 44.7036225272)
Atom 1183 = (47.8350874614, 77.0265540677, 41.3572390563)
Atom 1184 = (46.7581326210, 75.3535985481, 43.0807825407)
Atom 1185 = (44.0305777194, 74.9132734957, 46.0335360883)
Atom 1186 = (49.3450919092, 76.4237881694, 40.1096986510)
Atom 1187 = (47.3303416501, 73.4406478280, 43.2416171195)
Atom 1188 = (45.1581394218, 80.3598228402, 56.0164482554)
Atom 1189 = (44.0811845814, 78.6868673205, 57.7399917398)
Atom 1190 = (47.0463536287, 79.5260568372, 54.3936082689)
Atom 1191 = (44.5859303927, 82.2727924576, 55.8556136766)
Atom 1192 = (42.5711801336, 79.2896332189, 58.9875321451)
Atom 1193 = (47.8856943234, 80.8001667899, 53.0636947078)
Atom 1194 = (44.8699184141, 76.1873645511, 57.7805263622)
Atom 1195 = (47.8350874614, 77.0265540677, 54.4341428914)
Atom 1196 = (46.7581326210, 75.3535985481, 56.1576863757)
Atom 1197 = (44.0305777194, 74.9132734957, 59.1104399233)
Atom 1198 = (49.3450919092, 76.4237881694, 53.1866024861)
Atom 1199 = (47.3303416501, 73.4406478280, 56.3185209546)
Atom 1200 = (59.2177007704, 8.1722901092, 3.7088329153)
Atom 1201 = (58.1407459300, 6.4993345896, 5.4323763996)
Atom 1202 = (61.1059149773, 7.3385241062, 2.0859929288)
Atom 1203 = (58.6454917413, 10.0852597266, 3.5479983365)
Atom 1204 = (56.6307414823, 7.1021004879, 6.6799168050)
Atom 1205 = (61.9452556720, 8.6126340589, 0.7560793677)
Atom 1206 = (58.9294797628, 3.9998318201, 5.4729110221)
Atom 1207 = (61.8946488101, 4.8390213368, 2.1265275512)
Atom 1208 = (60.8176939697, 3.1660658171, 3.8500710356)
Atom 1209 = (58.0901390681, 2.7257407647, 6.8028245832)
Atom 1210 = (63.4046532578, 4.2362554385, 0.8789871459)
Atom 1211 = (61.3899029988, 1.2531150970, 4.0109056144)
Atom 1212 = (59.2177007704, 8.1722901092, 16.7857367503)
Atom 1213 = (58.1407459300, 6.4993345896, 18.5092802347)
Atom 1214 = (61.1059149773, 7.3385241062, 15.1628967638)
Atom 1215 = (58.6454917413, 10.0852597266, 16.6249021715)
Atom 1216 = (56.6307414823, 7.1021004879, 19.7568206400)
Atom 1217 = (61.9452556720, 8.6126340589, 13.8329832027)
Atom 1218 = (58.9294797628, 3.9998318201, 18.5498148571)
Atom 1219 = (61.8946488101, 4.8390213368, 15.2034313863)
Atom 1220 = (60.8176939697, 3.1660658171, 16.9269748706)
Atom 1221 = (58.0901390681, 2.7257407647, 19.8797284182)
Atom 1222 = (63.4046532578, 4.2362554385, 13.9558909810)
Atom 1223 = (61.3899029988, 1.2531150970, 17.0878094495)
Atom 1224 = (59.2177007704, 8.1722901092, 29.8626405854)
Atom 1225 = (58.1407459300, 6.4993345896, 31.5861840697)
Atom 1226 = (61.1059149773, 7.3385241062, 28.2398005989)
Atom 1227 = (58.6454917413, 10.0852597266, 29.7018060065)
Atom 1228 = (56.6307414823, 7.1021004879, 32.8337244750)
Atom 1229 = (61.9452556720, 8.6126340589, 26.9098870378)
Atom 1230 = (58.9294797628, 3.9998318201, 31.6267186922)
Atom 1231 = (61.8946488101, 4.8390213368, 28.2803352213)
Atom 1232 = (60.8176939697, 3.1660658171, 30.0038787057)
Atom 1233 = (58.0901390681, 2.7257407647, 32.9566322533)
Atom 1234 = (63.4046532578, 4.2362554385, 27.0327948160)
Atom 1235 = (61.3899029988, 1.2531150970, 30.1647132845)
Atom 1236 = (59.2177007704, 8.1722901092, 42.9395444204)
Atom 1237 = (58.1407459300, 6.4993345896, 44.6630879048)
Atom 1238 = (61.1059149773, 7.3385241062, 41.3167044339)
Atom 1239 = (58.6454917413, 10.0852597266, 42.7787098416)
Atom 1240 = (56.6307414823, 7.1021004879, 45.9106283101)
Atom 1241 = (61.9452556720, 8.6126340589, 39.9867908728)
Atom 1242 = (58.9294797628, 3.9998318201, 44.7036225272)
Atom 1243 = (61.8946488101, 4.8390213368, 41.3572390563)
Atom 1244 = (60.8176939697, 3.1660658171, 43.0807825407)
Atom 1245 = (58.0901390681, 2.7257407647, 46.0335360883)
Atom 1246 = (63.4046532578, 4.2362554385, 40.1096986510)
Atom 1247 = (61.3899029988, 1.2531150970, 43.2416171195)
Atom 1248 = (59.2177007704, 8.1722901092, 56.0164482554)
Atom 1249 = (58.1407459300, 6.4993345896, 57.7399917398)
Atom 1250 = (61.1059149773, 7.3385241062, 54.3936082689)
Atom 1251 = (58.6454917413, 10.0852597266, 55.8556136766)
Atom 1252 = (56.6307414823, 7.1021004879, 58.9875321451)
Atom 1253 = (61.9452556720, 8.6126340589, 53.0636947078)
Atom 1254 = (58.9294797628, 3.9998318201, 57.7805263622)
Atom 1255 = (61.8946488101, 4.8390213368, 54.4341428914)
Atom 1256 = (60.8176939697, 3.1660658171, 56.1576863757)
Atom 1257 = (58.0901390681, 2.7257407647, 59.1104399233)
Atom 1258 = (63.4046532578, 4.2362554385, 53.1866024861)
Atom 1259 = (61.3899029988, 1.2531150970, 56.3185209546)
Atom 1260 = (59.2177007704, 26.2191732920, 3.7088329153)
Atom 1261 = (58.1407459300, 24.5462177723, 5.4323763996)
Atom 1262 = (61.1059149773, 25.3854072889, 2.0859929288)
Atom 1263 = (58.6454917413, 28.1321429094, 3.5479983365)
Atom 1264 = (56.6307414823, 25.1489836706, 6.6799168050)
Atom 1265 = (61.9452556720, 26.6595172416, 0.7560793677)
Atom 1266 = (58.9294797628, 22.0467150029, 5.4729110221)
Atom 1267 = (61.8946488101, 22.8859045195, 2.1265275512)
Atom 1268 = (60.8176939697, 21.2129489998, 3.8500710356)
Atom 1269 = (58.0901390681, 20.7726239474, 6.8028245832)
Atom 1270 = (63.4046532578, 22.2831386212, 0.8789871459)
Atom 1271 = (61.3899029988, 19.2999982797, 4.0109056144)
Atom 1272 = (59.2177007704, 26.2191732920, 16.7857367503)
Atom 1273 = (58.1407459300, 24.5462177723, 18.5092802347)
Atom 1274 = (61.1059149773, 25.3854072889, 15.1628967638)
Atom 1275 = (58.6454917413, 28.1321429094, 16.6249021715)
Atom 1276 = (56.6307414823, 25.1489836706, 19.7568206400)
Atom 1277 = (61.9452556720, 26.6595172416, 13.8329832027)
Atom 1278 = (58.9294797628, 22.0467150029, 18.5498148571)
Atom 1279 = (61.8946488101, 22.8859045195, 15.2034313863)
Atom 1280 = (60.8176939697, 21.2129489998, 16.9269748706)
Atom 1281 = (58.0901390681, 20.7726239474, 19.8797284182)
Atom 1282 = (63.4046532578, 22.2831386212, 13.9558909810)
Atom 1283 = (61.3899029988, 19.2999982797, 17.0878094495)
Atom 1284 = (59.2177007704, 26.2191732920, 29.8626405854)
Atom 1285 = (58.1407459300, 24.5462177723, 31.5861840697)
Atom 1286 = (61.1059149773, 25.3854072889, 28.2398005989)
Atom 1287 = (58.6454917413, 28.1321429094, 29.7018060065)
Atom 1288 = (56.6307414823, 25.1489836706, 32.8337244750)
Atom 1289 = (61.9452556720, 26.6595172416, 26.9098870378)
Atom 1290 = (58.9294797628, 22.0467150029, 31.6267186922)
Atom 1291 = (61.8946488101, 22.8859045195, 28.2803352213)
Atom 1292 = (60.8176939697, 21.2129489998, 30.0038787057)
Atom 1293 = (58.0901390681, 20.7726239474, 32.9566322533)
Atom 1294 = (63.4046532578, 22.2831386212, 27.0327948160)
Atom 1295 = (61.3899029988, 19.2999982797, 30.1647132845)
Atom 1296 = (59.2177007704, 26.2191732920, 42.9395444204)
Atom 1297 = (58.1407459300, 24.5462177723, 44.6630879048)
Atom 1298 = (61.1059149773, 25.3854072889, 41.3167044339)
Atom 1299 = (58.6454917413, 28.1321429094, 42.7787098416)
Atom 1300 = (56.6307414823, 25.1489836706, 45.9106283101)
Atom 1301 = (61.9452556720, 26.6595172416, 39.9867908728)
Atom 1302 = (58.9294797628, 22.0467150029, 44.7036225272)
Atom 1303 = (61.8946488101, 22.8859045195, 41.3572390563)
Atom 1304 = (60.8176939697, 21.2129489998, 43.0807825407)
Atom 1305 = (58.0901390681, 20.7726239474, 46.0335360883)
Atom 1306 = (63.4046532578, 22.2831386212, 40.1096986510)
Atom 1307 = (61.3899029988, 19.2999982797, 43.2416171195)
Atom 1308 = (59.2177007704, 26.2191732920, 56.0164482554)
Atom 1309 = (58.1407459300, 24.5462177723, 57.7399917398)
Atom 1310 = (61.1059149773, 25.3854072889, 54.3936082689)
Atom 1311 = (58.6454917413, 28.1321429094, 55.8556136766)
Atom 1312 = (56.6307414823, 25.1489836706, 58.9875321451)
Atom 1313 = (61.9452556720, 26.6595172416, 53.0636947078)
Atom 1314 = (58.9294797628, 22.0467150029, 57.7805263622)
Atom 1315 = (61.8946488101, 22.8859045195, 54.4341428914)
Atom 1316 = (60.8176939697, 21.2129489998, 56.1576863757)
Atom 1317 = (58.0901390681, 20.7726239474, 59.1104399233)
Atom 1318 = (63.4046532578, 22.2831386212, 53.1866024861)
Atom 1319 = (61.3899029988, 19.2999982797, 56.3185209546)
Atom 1320 = (59.2177007704, 44.2660564747, 3.7088329153)
Atom 1321 = (58.1407459300, 42.5931009551, 5.4323763996)
Atom 1322 = (61.1059149773, 43.4322904717, 2.0859929288)
Atom 1323 = (58.6454917413, 46.1790260921, 3.5479983365)
Atom 1324 = (56.6307414823, 43.1958668534, 6.6799168050)
Atom 1325 = (61.9452556720, 44.7064004244, 0.7560793677)
Atom 1326 = (58.9294797628, 40.0935981856, 5.4729110221)
Atom 1327 = (61.8946488101, 40.9327877022, 2.1265275512)
Atom 1328 = (60.8176939697, 39.2598321826, 3.8500710356)
Atom 1329 = (58.0901390681, 38.8195071302, 6.8028245832)
Atom 1330 = (63.4046532578, 40.3300218039, 0.8789871459)
Atom 1331 = (61.3899029988, 37.3468814625, 4.0109056144)
Atom 1332 = (59.2177007704, 44.2660564747, 16.7857367503)
Atom 1333 = (58.1407459300, 42.5931009551, 18.5092802347)
Atom 1334 = (61.1059149773, 43.4322904717, 15.1628967638)
Atom 1335 = (58.6454917413, 46.1790260921, 16.6249021715)
Atom 1336 = (56.6307414823, 43.1958668534, 19.7568206400)
Atom 1337 = (61.9452556720, 44.7064004244, 13.8329832027)
Atom 1338 = (58.9294797628, 40.0935981856, 18.5498148571)
Atom 1339 = (61.8946488101, 40.9327877022, 15.2034313863)
Atom 1340 = (60.8176939697, 39.2598321826, 16.9269748706)
Atom 1341 = (58.0901390681, 38.8195071302, 19.8797284182)
Atom 1342 = (63.4046532578, 40.3300218039, 13.9558909810)
Atom 1343 = (61.3899029988, 37.3468814625, 17.0878094495)
Atom 1344 = (59.2177007704, 44.2660564747, 29.8626405854)
Atom 1345 = (58.1407459300, 42.5931009551, 31.5861840697)
Atom 1346 = (61.1059149773, 43.4322904717, 28.2398005989)
Atom 1347 = (58.6454917413, 46.1790260921, 29.7018060065)
Atom 1348 = (56.6307414823, 43.1958668534, 32.8337244750)
Atom 1349 = (61.9452556720, 44.7064004244, 26.9098870378)
Atom 1350 = (58.9294797628, 40.0935981856, 31.6267186922)
Atom 1351 = (61.8946488101, 40.9327877022, 28.2803352213)
Atom 1352 = (60.8176939697, 39.2598321826, 30.0038787057)
Atom 1353 = (58.0901390681, 38.8195071302, 32.9566322533)
Atom 1354 = (63.4046532578, 40.3300218039, 27.0327948160)
Atom 1355 = (61.3899029988, 37.3468814625, 30.1647132845)
Atom 1356 = (59.2177007704, 44.2660564747, 42.9395444204)
Atom 1357 = (58.1407459300, 42.5931009551, 44.6630879048)
Atom 1358 = (61.1059149773, 43.4322904717, 41.3167044339)
Atom 1359 = (58.6454917413, 46.1790260921, 42.7787098416)
Atom 1360 = (56.6307414823, 43.1958668534, 45.9106283101)
Atom 1361 = (61.9452556720, 44.7064004244, 39.9867908728)
Atom 1362 = (58.9294797628, 40.0935981856, 44.7036225272)
Atom 1363 = (61.8946488101, 40.9327877022, 41.3572390563)
Atom 1364 = (60.8176939697, 39.2598321826, 43.0807825407)
Atom 1365 = (58.0901390681, 38.8195071302, 46.0335360883)
Atom 1366 = (63.4046532578, 40.3300218039, 40.1096986510)
Atom 1367 = (61.3899029988, 37.3468814625, 43.2416171195)
Atom 1368 = (59.2177007704, 44.2660564747, 56.0164482554)
Atom 1369 = (58.1407459300, 42.5931009551, 57.7399917398)
Atom 1370 = (61.1059149773, 43.4322904717, 54.3936082689)
Atom 1371 = (58.6454917413, 46.1790260921, 55.8556136766)
Atom 1372 = (56.6307414823, 43.1958668534, 58.9875321451)
Atom 1373 = (61.9452556720, 44.7064004244, 53.0636947078)
Atom 1374 = (58.9294797628, 40.0935981856, 57.7805263622)
Atom 1375 = (61.8946488101, 40.9327877022, 54.4341428914)
Atom 1376 = (60.8176939697, 39.2598321826, 56.1576863757)
Atom 1377 = (58.0901390681, 38.8195071302, 59.1104399233)
Atom 1378 = (63.4046532578, 40.3300218039, 53.1866024861)
Atom 1379 = (61.3899029988, 37.3468814625, 56.3185209546)
Atom 1380 = (59.2177007704, 62.3129396575, 3.7088329153)
Atom 1381 = (58.1407459300, 60.6399841378, 5.4323763996)
Atom 1382 = (61.1059149773, 61.4791736544, 2.0859929288)
Atom 1383 = (58.6454917413, 64.2259092748, 3.5479983365)
Atom 1384 = (56.6307414823, 61.2427500361, 6.6799168050)
Atom 1385 = (61.9452556720, 62.7532836071, 0.7560793677)
Atom 1386 = (58.9294797628, 58.1404813684, 5.4729110221)
Atom 1387 = (61.8946488101, 58.9796708850, 2.1265275512)
Atom 1388 = (60.8176939697, 57.3067153653, 3.8500710356)
Atom 1389 = (58.0901390681, 56.8663903129, 6.8028245832)
Atom 1390 = (63.4046532578, 58.3769049867, 0.8789871459)
Atom 1391 = (61.3899029988, 55.3937646452, 4.0109056144)
Atom 1392 = (59.2177007704, 62.3129396575, 16.7857367503)
Atom 1393 = (58.1407459300, 60.6399841378, 18.5092802347)
Atom 1394 = (61.1059149773, 61.4791736544, 15.1628967638)
Atom 1395 = (58.6454917413, 64.2259092748, 16.6249021715)
Atom 1396 = (56.6307414823, 61.2427500361, 19.7568206400)
Atom 1397 = (61.9452556720, 62.7532836071, 13.8329832027)
Atom 1398 = (58.9294797628, 58.1404813684, 18.5498148571)
Atom 1399 = (61.8946488101, 58.9796708850, 15.2034313863)
Atom 1400 = (60.8176939697, 57.3067153653, 16.9269748706)
Atom 1401 = (58.0901390681, 56.8663903129, 19.8797284182)
Atom 1402 = (63.4046532578, 58.3769049867, 13.9558909810)
Atom 1403 = (61.3899029988, 55.3937646452, 17.0878094495)
Atom 1404 = (59.2177007704, 62.3129396575, 29.8626405854)
Atom 1405 = (58.1407459300, 60.6399841378, 31.5861840697)
Atom 1406 = (61.1059149773, 61.4791736544, 28.2398005989)
Atom 1407 = (58.6454917413, 64.2259092748, 29.7018060065)
Atom 1408 = (56.6307414823, 61.2427500361, 32.8337244750)
Atom 1409 = (61.9452556720, 62.7532836071, 26.9098870378)
Atom 1410 = (58.9294797628, 58.1404813684, 31.6267186922)
Atom 1411 = (61.8946488101, 58.9796708850, 28.2803352213)
Atom 1412 = (60.8176939697, 57.3067153653, 30.0038787057)
Atom 1413 = (58.0901390681, 56.8663903129, 32.9566322533)
Atom 1414 = (63.4046532578, 58.3769049867, 27.0327948160)
Atom 1415 = (61.3899029988, 55.3937646452, 30.1647132845)
Atom 1416 = (59.2177007704, 62.3129396575, 42.9395444204)
Atom 1417 = (58.1407459300, 60.6399841378, 44.6630879048)
Atom 1418 = (61.1059149773, 61.4791736544, 41.3167044339)
Atom 1419 = (58.6454917413, 64.2259092748, 42.7787098416)
Atom 1420 = (56.6307414823, 61.2427500361, 45.9106283101)
Atom 1421 = (61.9452556720, 62.7532836071, 39.9867908728)
Atom 1422 = (58.9294797628, 58.1404813684, 44.7036225272)
Atom 1423 = (61.8946488101, 58.9796708850, 41.3572390563)
Atom 1424 = (60.8176939697, 57.3067153653, 43.0807825407)
Atom 1425 = (58.0901390681, 56.8663903129, 46.0335360883)
Atom 1426 = (63.4046532578, 58.3769049867, 40.1096986510)
Atom 1427 = (61.3899029988, 55.3937646452, 43.2416171195)
Atom 1428 = (59.2177007704, 62.3129396575, 56.0164482554)
Atom 1429 = (58.1407459300, 60.6399841378, 57.7399917398)
Atom 1430 = (61.1059149773, 61.4791736544, 54.3936082689)
Atom 1431 = (58.6454917413, 64.2259092748, 55.8556136766)
Atom 1432 = (56.6307414823, 61.2427500361, 58.9875321451)
Atom 1433 = (61.9452556720, 62.7532836071, 53.0636947078)
Atom 1434 = (58.9294797628, 58.1404813684, 57.7805263622)
Atom 1435 = (61.8946488101, 58.9796708850, 54.4341428914)
Atom 1436 = (60.8176939697, 57.3067153653, 56.1576863757)
Atom 1437 = (58.0901390681, 56.8663903129, 59.1104399233)
Atom 1438 = (63.4046532578, 58.3769049867, 53.1866024861)
Atom 1439 = (61.3899029988, 55.3937646452, 56.3185209546)
Atom 1440 = (59.2177007704, 80.3598228402, 3.7088329153)
Atom 1441 = (58.1407459300, 78.6868673205, 5.4323763996)
Atom 1442 = (61.1059149773, 79.5260568372, 2.0859929288)
Atom 1443 = (58.6454917413, 82.2727924576, 3.5479983365)
Atom 1444 = (56.6307414823, 79.2896332189, 6.6799168050)
Atom 1445 = (61.9452556720, 80.8001667899, 0.7560793677)
Atom 1446 = (58.9294797628, 76.1873645511, 5.4729110221)
Atom 1447 = (61.8946488101, 77.0265540677, 2.1265275512)
Atom 1448 = (60.8176939697, 75.3535985481, 3.8500710356)
Atom 1449 = (58.0901390681, 74.9132734957, 6.8028245832)
Atom 1450 = (63.4046532578, 76.4237881694, 0.8789871459)
Atom 1451 = (61.3899029988, 73.4406478280, 4.0109056144)
Atom 1452 = (59.2177007704, 80.3598228402, 16.7857367503)
Atom 1453 = (58.1407459300, 78.6868673205, 18.5092802347)
Atom 1454 = (61.1059149773, 79.5260568372, 15.1628967638)
Atom 1455 = (58.6454917413, 82.2727924576, 16.6249021715)
Atom 1456 = (56.6307414823, 79.2896332189, 19.7568206400)
Atom 1457 = (61.9452556720, 80.8001667899, 13.8329832027)
Atom 1458 = (58.9294797628, 76.1873645511, 18.5498148571)
Atom 1459 = (61.8946488101, 77.0265540677, 15.2034313863)
Atom 1460 = (60.8176939697, 75.3535985481, 16.9269748706)
Atom 1461 = (58.0901390681, 74.9132734957, 19.8797284182)
Atom 1462 = (63.4046532578, 76.4237881694, 13.9558909810)
Atom 1463 = (61.3899029988, 73.4406478280, 17.0878094495)
Atom 1464 = (59.2177007704, 80.3598228402, 29.8626405854)
Atom 1465 = (58.1407459300, 78.6868673205, 31.5861840697)
Atom 1466 = (61.1059149773, 79.5260568372, 28.2398005989)
Atom 1467 = (58.6454917413, 82.2727924576, 29.7018060065)
Atom 1468 = (56.6307414823, 79.2896332189, 32.8337244750)
Atom 1469 = (61.9452556720, 80.8001667899, 26.9098870378)
Atom 1470 = (58.9294797628, 76.1873645511, 31.6267186922)
Atom 1471 = (61.8946488101, 77.0265540677, 28.2803352213)
Atom 1472 = (60.8176939697, 75.3535985481, 30.0038787057)
Atom 1473 = (58.0901390681, 74.9132734957, 32.9566322533)
Atom 1474 = (63.4046532578, 76.4237881694, 27.0327948160)
Atom 1475 = (61.3899029988, 73.4406478280, 30.1647132845)
Atom 1476 = (59.2177007704, 80.3598228402, 42.9395444204)
Atom 1477 = (58.1407459300, 78.6868673205, 44.6630879048)
Atom 1478 = (61.1059149773, 79.5260568372, 41.3167044339)
Atom 1479 = (58.6454917413, 82.2727924576, 42.7787098416)
Atom 1480 = (56.6307414823, 79.2896332189, 45.9106283101)
Atom 1481 = (61.9452556720, 80.8001667899, 39.9867908728)
Atom 1482 = (58.9294797628, 76.1873645511, 44.7036225272)
Atom 1483 = (61.8946488101, 77.0265540677, 41.3572390563)
Atom 1484 = (60.8176939697, 75.3535985481, 43.0807825407)
Atom 1485 = (58.0901390681, 74.9132734957, 46.0335360883)
Atom 1486 = (63.4046532578, 76.4237881694, 40.1096986510)
Atom 1487 = (61.3899029988, 73.4406478280, 43.2416171195)
Atom 1488 = (59.2177007704, 80.3598228402, 56.0164482554)
Atom 1489 = (58.1407459300, 78.6868673205, 57.7399917398)
Atom 1490 = (61.1059149773, 79.5260568372, 54.3936082689)
Atom 1491 = (58.6454917413, 82.2727924576, 55.8556136766)
Atom 1492 = (56.6307414823, 79.2896332189, 58.9875321451)
Atom 1493 = (61.9452556720, 80.8001667899, 53.0636947078)
Atom 1494 = (58.9294797628, 76.1873645511, 57.7805263622)
Atom 1495 = (61.8946488101, 77.0265540677, 54.4341428914)
Atom 1496 = (60.8176939697, 75.3535985481, 56.1576863757)
Atom 1497 = (58.0901390681, 74.9132734957, 59.1104399233)
Atom 1498 = (63.4046532578, 76.4237881694, 53.1866024861)
Atom 1499 = (61.3899029988, 73.4406478280, 56.3185209546)

Default periodic omega parameter = 0.0348855276

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     1500
Total charge:    0
Total electrons: 5250 (2625-alpha, 2625-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  15000
Total AO shells: 6750 (3750 S-shells; 2250 P-shells; 750 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 6199.655989112769 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 413803.73583, which suppose to be the same as real space unit cell volume 414752.41293, the difference indicates how bad your result is.
| time to set the grid = 812.45 s
DFT grid points: 9120459 (6080 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     3.9375662779  -29107.2659013891  5249.3062497766  -4234.7620600994  231.35 0.00 17.20 41.85  -29107.2659013891   291.26  
|    2     0.1789630958    +156.2754951093  5250.0014725444  -4372.9922143192  1359.39 0.00 37.40 53.00  -28950.9904062798  1451.57  
|    3     0.2001771980     +11.1615192033  5250.0046712472  -4230.5792200432  1302.11 0.00 36.83 53.43  -28939.8288870765  1393.95  
|    4     0.0134369303     -32.3358819877  5250.0026748309  -4301.5379785228  1258.30 0.00 37.20 53.32  -28972.1647690642  1351.35  
|    5     0.0019248754      -0.1226632513  5250.0026143707  -4303.3842755057  1046.57 0.00 38.40 53.15  -28972.2874323155  1140.66  
|    6     0.0019355756      -0.0014296004  5250.0026398467  -4303.2220116956  902.74 0.00 38.51 53.94  -28972.2888619159   998.41  
|    7     0.0002067476      -0.0018273203  5250.0026315051  -4303.2311736613  829.15 0.00 38.37 53.26  -28972.2906892361   924.00  
|    8     0.0000092292      -0.0000316020  5250.0026321912  -4303.2565290825  749.41 0.00 38.31 53.23  -28972.2907208381   844.90  
|    9     0.0000167643      -0.0000066819  5250.0026321128  -4303.2594035463  1377.20 0.00 41.67 53.20  -28972.2907275201  1476.53  
|   10     0.0000146237      -0.0000002034  5250.0026321265  -4303.2594237333  632.62 0.00 39.48 53.95  -28972.2907277235   731.42  
|   11     0.0000194204      +0.0000000591  5250.0026321678  -4303.2595236836  660.02 0.00 40.08 53.06  -28972.2907276645   757.93  
|   12     0.0000056472      -0.0000004412  5250.0026321529  -4303.2593497870  700.92 0.00 39.41 53.12  -28972.2907281057   798.30  
|   13     0.0000004018      -0.0000001287  5250.0026321286  -4303.2593553953  650.57 0.00 59.27 53.99  -28972.2907282344   746.45  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -28972.2907282344 a.u.
HOMO-LUMO GAP: 5.200 eV
CENTER OF MASS: {16.880000, 22.100000, 15.840000} ANGS
DIPOLE MOMENT: {0.001450, -0.002054, -0.000171} (|D| = 0.002520) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 14049.80 sec 

| Job finished: Mon Sep 30 04:36:42 2024



==> anc/files/timings/comparison_to_molecular/benzene/6x_supercell/geometry.xyz <==
2592
3D 44.640000 57.300000 41.520000 90.000000 90.000000 90.000000
C 1.576660 4.324590 1.962630
C 1.006760 3.439300 2.874690
C 2.575860 3.883380 1.103860
H 1.273860 5.336890 1.877520
H 0.207700 3.758270 3.534860
H 3.020020 4.557610 0.400100
C 1.424140 2.116620 2.896140
C 2.993240 2.560700 1.125310
C 2.423340 1.675410 2.037370
H 0.979980 1.442400 3.599900
H 3.792300 2.241730 0.465140
H 2.726140 0.663120 2.122480
C 1.576660 4.324590 8.882630
C 1.006760 3.439300 9.794690
C 2.575860 3.883380 8.023860
H 1.273860 5.336890 8.797520
H 0.207700 3.758270 10.454860
H 3.020020 4.557610 7.320100
C 1.424140 2.116620 9.816140
C 2.993240 2.560700 8.045310
C 2.423340 1.675410 8.957370
H 0.979980 1.442400 10.519900
H 3.792300 2.241730 7.385140
H 2.726140 0.663120 9.042480
C 1.576660 4.324590 15.802630
C 1.006760 3.439300 16.714690
C 2.575860 3.883380 14.943860
H 1.273860 5.336890 15.717520
H 0.207700 3.758270 17.374860
H 3.020020 4.557610 14.240100
C 1.424140 2.116620 16.736140
C 2.993240 2.560700 14.965310
C 2.423340 1.675410 15.877370
H 0.979980 1.442400 17.439900
H 3.792300 2.241730 14.305140
H 2.726140 0.663120 15.962480
C 1.576660 4.324590 22.722630
C 1.006760 3.439300 23.634690
C 2.575860 3.883380 21.863860
H 1.273860 5.336890 22.637520
H 0.207700 3.758270 24.294860
H 3.020020 4.557610 21.160100
C 1.424140 2.116620 23.656140
C 2.993240 2.560700 21.885310
C 2.423340 1.675410 22.797370
H 0.979980 1.442400 24.359900
H 3.792300 2.241730 21.225140
H 2.726140 0.663120 22.882480
C 1.576660 4.324590 29.642630
C 1.006760 3.439300 30.554690
C 2.575860 3.883380 28.783860
H 1.273860 5.336890 29.557520
H 0.207700 3.758270 31.214860
H 3.020020 4.557610 28.080100
C 1.424140 2.116620 30.576140
C 2.993240 2.560700 28.805310
C 2.423340 1.675410 29.717370
H 0.979980 1.442400 31.279900
H 3.792300 2.241730 28.145140
H 2.726140 0.663120 29.802480
C 1.576660 4.324590 36.562630
C 1.006760 3.439300 37.474690
C 2.575860 3.883380 35.703860
H 1.273860 5.336890 36.477520
H 0.207700 3.758270 38.134860
H 3.020020 4.557610 35.000100
C 1.424140 2.116620 37.496140
C 2.993240 2.560700 35.725310
C 2.423340 1.675410 36.637370
H 0.979980 1.442400 38.199900
H 3.792300 2.241730 35.065140
H 2.726140 0.663120 36.722480
C 1.576660 13.874590 1.962630
C 1.006760 12.989300 2.874690
C 2.575860 13.433380 1.103860
H 1.273860 14.886890 1.877520
H 0.207700 13.308270 3.534860
H 3.020020 14.107610 0.400100
C 1.424140 11.666620 2.896140
C 2.993240 12.110700 1.125310
C 2.423340 11.225410 2.037370
H 0.979980 10.992400 3.599900
H 3.792300 11.791730 0.465140
H 2.726140 10.213120 2.122480
C 1.576660 13.874590 8.882630
C 1.006760 12.989300 9.794690
C 2.575860 13.433380 8.023860
H 1.273860 14.886890 8.797520
H 0.207700 13.308270 10.454860
H 3.020020 14.107610 7.320100
C 1.424140 11.666620 9.816140
C 2.993240 12.110700 8.045310
C 2.423340 11.225410 8.957370
H 0.979980 10.992400 10.519900
H 3.792300 11.791730 7.385140
H 2.726140 10.213120 9.042480
C 1.576660 13.874590 15.802630
C 1.006760 12.989300 16.714690
C 2.575860 13.433380 14.943860
H 1.273860 14.886890 15.717520
H 0.207700 13.308270 17.374860
H 3.020020 14.107610 14.240100
C 1.424140 11.666620 16.736140
C 2.993240 12.110700 14.965310
C 2.423340 11.225410 15.877370
H 0.979980 10.992400 17.439900
H 3.792300 11.791730 14.305140
H 2.726140 10.213120 15.962480
C 1.576660 13.874590 22.722630
C 1.006760 12.989300 23.634690
C 2.575860 13.433380 21.863860
H 1.273860 14.886890 22.637520
H 0.207700 13.308270 24.294860
H 3.020020 14.107610 21.160100
C 1.424140 11.666620 23.656140
C 2.993240 12.110700 21.885310
C 2.423340 11.225410 22.797370
H 0.979980 10.992400 24.359900
H 3.792300 11.791730 21.225140
H 2.726140 10.213120 22.882480
C 1.576660 13.874590 29.642630
C 1.006760 12.989300 30.554690
C 2.575860 13.433380 28.783860
H 1.273860 14.886890 29.557520
H 0.207700 13.308270 31.214860
H 3.020020 14.107610 28.080100
C 1.424140 11.666620 30.576140
C 2.993240 12.110700 28.805310
C 2.423340 11.225410 29.717370
H 0.979980 10.992400 31.279900
H 3.792300 11.791730 28.145140
H 2.726140 10.213120 29.802480
C 1.576660 13.874590 36.562630
C 1.006760 12.989300 37.474690
C 2.575860 13.433380 35.703860
H 1.273860 14.886890 36.477520
H 0.207700 13.308270 38.134860
H 3.020020 14.107610 35.000100
C 1.424140 11.666620 37.496140
C 2.993240 12.110700 35.725310
C 2.423340 11.225410 36.637370
H 0.979980 10.992400 38.199900
H 3.792300 11.791730 35.065140
H 2.726140 10.213120 36.722480
C 1.576660 23.424590 1.962630
C 1.006760 22.539300 2.874690
C 2.575860 22.983380 1.103860
H 1.273860 24.436890 1.877520
H 0.207700 22.858270 3.534860
H 3.020020 23.657610 0.400100
C 1.424140 21.216620 2.896140
C 2.993240 21.660700 1.125310
C 2.423340 20.775410 2.037370
H 0.979980 20.542400 3.599900
H 3.792300 21.341730 0.465140
H 2.726140 19.763120 2.122480
C 1.576660 23.424590 8.882630
C 1.006760 22.539300 9.794690
C 2.575860 22.983380 8.023860
H 1.273860 24.436890 8.797520
H 0.207700 22.858270 10.454860
H 3.020020 23.657610 7.320100
C 1.424140 21.216620 9.816140
C 2.993240 21.660700 8.045310
C 2.423340 20.775410 8.957370
H 0.979980 20.542400 10.519900
H 3.792300 21.341730 7.385140
H 2.726140 19.763120 9.042480
C 1.576660 23.424590 15.802630
C 1.006760 22.539300 16.714690
C 2.575860 22.983380 14.943860
H 1.273860 24.436890 15.717520
H 0.207700 22.858270 17.374860
H 3.020020 23.657610 14.240100
C 1.424140 21.216620 16.736140
C 2.993240 21.660700 14.965310
C 2.423340 20.775410 15.877370
H 0.979980 20.542400 17.439900
H 3.792300 21.341730 14.305140
H 2.726140 19.763120 15.962480
C 1.576660 23.424590 22.722630
C 1.006760 22.539300 23.634690
C 2.575860 22.983380 21.863860
H 1.273860 24.436890 22.637520
H 0.207700 22.858270 24.294860
H 3.020020 23.657610 21.160100
C 1.424140 21.216620 23.656140
C 2.993240 21.660700 21.885310
C 2.423340 20.775410 22.797370
H 0.979980 20.542400 24.359900
H 3.792300 21.341730 21.225140
H 2.726140 19.763120 22.882480
C 1.576660 23.424590 29.642630
C 1.006760 22.539300 30.554690
C 2.575860 22.983380 28.783860
H 1.273860 24.436890 29.557520
H 0.207700 22.858270 31.214860
H 3.020020 23.657610 28.080100
C 1.424140 21.216620 30.576140
C 2.993240 21.660700 28.805310
C 2.423340 20.775410 29.717370
H 0.979980 20.542400 31.279900
H 3.792300 21.341730 28.145140
H 2.726140 19.763120 29.802480
C 1.576660 23.424590 36.562630
C 1.006760 22.539300 37.474690
C 2.575860 22.983380 35.703860
H 1.273860 24.436890 36.477520
H 0.207700 22.858270 38.134860
H 3.020020 23.657610 35.000100
C 1.424140 21.216620 37.496140
C 2.993240 21.660700 35.725310
C 2.423340 20.775410 36.637370
H 0.979980 20.542400 38.199900
H 3.792300 21.341730 35.065140
H 2.726140 19.763120 36.722480
C 1.576660 32.974590 1.962630
C 1.006760 32.089300 2.874690
C 2.575860 32.533380 1.103860
H 1.273860 33.986890 1.877520
H 0.207700 32.408270 3.534860
H 3.020020 33.207610 0.400100
C 1.424140 30.766620 2.896140
C 2.993240 31.210700 1.125310
C 2.423340 30.325410 2.037370
H 0.979980 30.092400 3.599900
H 3.792300 30.891730 0.465140
H 2.726140 29.313120 2.122480
C 1.576660 32.974590 8.882630
C 1.006760 32.089300 9.794690
C 2.575860 32.533380 8.023860
H 1.273860 33.986890 8.797520
H 0.207700 32.408270 10.454860
H 3.020020 33.207610 7.320100
C 1.424140 30.766620 9.816140
C 2.993240 31.210700 8.045310
C 2.423340 30.325410 8.957370
H 0.979980 30.092400 10.519900
H 3.792300 30.891730 7.385140
H 2.726140 29.313120 9.042480
C 1.576660 32.974590 15.802630
C 1.006760 32.089300 16.714690
C 2.575860 32.533380 14.943860
H 1.273860 33.986890 15.717520
H 0.207700 32.408270 17.374860
H 3.020020 33.207610 14.240100
C 1.424140 30.766620 16.736140
C 2.993240 31.210700 14.965310
C 2.423340 30.325410 15.877370
H 0.979980 30.092400 17.439900
H 3.792300 30.891730 14.305140
H 2.726140 29.313120 15.962480
C 1.576660 32.974590 22.722630
C 1.006760 32.089300 23.634690
C 2.575860 32.533380 21.863860
H 1.273860 33.986890 22.637520
H 0.207700 32.408270 24.294860
H 3.020020 33.207610 21.160100
C 1.424140 30.766620 23.656140
C 2.993240 31.210700 21.885310
C 2.423340 30.325410 22.797370
H 0.979980 30.092400 24.359900
H 3.792300 30.891730 21.225140
H 2.726140 29.313120 22.882480
C 1.576660 32.974590 29.642630
C 1.006760 32.089300 30.554690
C 2.575860 32.533380 28.783860
H 1.273860 33.986890 29.557520
H 0.207700 32.408270 31.214860
H 3.020020 33.207610 28.080100
C 1.424140 30.766620 30.576140
C 2.993240 31.210700 28.805310
C 2.423340 30.325410 29.717370
H 0.979980 30.092400 31.279900
H 3.792300 30.891730 28.145140
H 2.726140 29.313120 29.802480
C 1.576660 32.974590 36.562630
C 1.006760 32.089300 37.474690
C 2.575860 32.533380 35.703860
H 1.273860 33.986890 36.477520
H 0.207700 32.408270 38.134860
H 3.020020 33.207610 35.000100
C 1.424140 30.766620 37.496140
C 2.993240 31.210700 35.725310
C 2.423340 30.325410 36.637370
H 0.979980 30.092400 38.199900
H 3.792300 30.891730 35.065140
H 2.726140 29.313120 36.722480
C 1.576660 42.524590 1.962630
C 1.006760 41.639300 2.874690
C 2.575860 42.083380 1.103860
H 1.273860 43.536890 1.877520
H 0.207700 41.958270 3.534860
H 3.020020 42.757610 0.400100
C 1.424140 40.316620 2.896140
C 2.993240 40.760700 1.125310
C 2.423340 39.875410 2.037370
H 0.979980 39.642400 3.599900
H 3.792300 40.441730 0.465140
H 2.726140 38.863120 2.122480
C 1.576660 42.524590 8.882630
C 1.006760 41.639300 9.794690
C 2.575860 42.083380 8.023860
H 1.273860 43.536890 8.797520
H 0.207700 41.958270 10.454860
H 3.020020 42.757610 7.320100
C 1.424140 40.316620 9.816140
C 2.993240 40.760700 8.045310
C 2.423340 39.875410 8.957370
H 0.979980 39.642400 10.519900
H 3.792300 40.441730 7.385140
H 2.726140 38.863120 9.042480
C 1.576660 42.524590 15.802630
C 1.006760 41.639300 16.714690
C 2.575860 42.083380 14.943860
H 1.273860 43.536890 15.717520
H 0.207700 41.958270 17.374860
H 3.020020 42.757610 14.240100
C 1.424140 40.316620 16.736140
C 2.993240 40.760700 14.965310
C 2.423340 39.875410 15.877370
H 0.979980 39.642400 17.439900
H 3.792300 40.441730 14.305140
H 2.726140 38.863120 15.962480
C 1.576660 42.524590 22.722630
C 1.006760 41.639300 23.634690
C 2.575860 42.083380 21.863860
H 1.273860 43.536890 22.637520
H 0.207700 41.958270 24.294860
H 3.020020 42.757610 21.160100
C 1.424140 40.316620 23.656140
C 2.993240 40.760700 21.885310
C 2.423340 39.875410 22.797370
H 0.979980 39.642400 24.359900
H 3.792300 40.441730 21.225140
H 2.726140 38.863120 22.882480
C 1.576660 42.524590 29.642630
C 1.006760 41.639300 30.554690
C 2.575860 42.083380 28.783860
H 1.273860 43.536890 29.557520
H 0.207700 41.958270 31.214860
H 3.020020 42.757610 28.080100
C 1.424140 40.316620 30.576140
C 2.993240 40.760700 28.805310
C 2.423340 39.875410 29.717370
H 0.979980 39.642400 31.279900
H 3.792300 40.441730 28.145140
H 2.726140 38.863120 29.802480
C 1.576660 42.524590 36.562630
C 1.006760 41.639300 37.474690
C 2.575860 42.083380 35.703860
H 1.273860 43.536890 36.477520
H 0.207700 41.958270 38.134860
H 3.020020 42.757610 35.000100
C 1.424140 40.316620 37.496140
C 2.993240 40.760700 35.725310
C 2.423340 39.875410 36.637370
H 0.979980 39.642400 38.199900
H 3.792300 40.441730 35.065140
H 2.726140 38.863120 36.722480
C 1.576660 52.074590 1.962630
C 1.006760 51.189300 2.874690
C 2.575860 51.633380 1.103860
H 1.273860 53.086890 1.877520
H 0.207700 51.508270 3.534860
H 3.020020 52.307610 0.400100
C 1.424140 49.866620 2.896140
C 2.993240 50.310700 1.125310
C 2.423340 49.425410 2.037370
H 0.979980 49.192400 3.599900
H 3.792300 49.991730 0.465140
H 2.726140 48.413120 2.122480
C 1.576660 52.074590 8.882630
C 1.006760 51.189300 9.794690
C 2.575860 51.633380 8.023860
H 1.273860 53.086890 8.797520
H 0.207700 51.508270 10.454860
H 3.020020 52.307610 7.320100
C 1.424140 49.866620 9.816140
C 2.993240 50.310700 8.045310
C 2.423340 49.425410 8.957370
H 0.979980 49.192400 10.519900
H 3.792300 49.991730 7.385140
H 2.726140 48.413120 9.042480
C 1.576660 52.074590 15.802630
C 1.006760 51.189300 16.714690
C 2.575860 51.633380 14.943860
H 1.273860 53.086890 15.717520
H 0.207700 51.508270 17.374860
H 3.020020 52.307610 14.240100
C 1.424140 49.866620 16.736140
C 2.993240 50.310700 14.965310
C 2.423340 49.425410 15.877370
H 0.979980 49.192400 17.439900
H 3.792300 49.991730 14.305140
H 2.726140 48.413120 15.962480
C 1.576660 52.074590 22.722630
C 1.006760 51.189300 23.634690
C 2.575860 51.633380 21.863860
H 1.273860 53.086890 22.637520
H 0.207700 51.508270 24.294860
H 3.020020 52.307610 21.160100
C 1.424140 49.866620 23.656140
C 2.993240 50.310700 21.885310
C 2.423340 49.425410 22.797370
H 0.979980 49.192400 24.359900
H 3.792300 49.991730 21.225140
H 2.726140 48.413120 22.882480
C 1.576660 52.074590 29.642630
C 1.006760 51.189300 30.554690
C 2.575860 51.633380 28.783860
H 1.273860 53.086890 29.557520
H 0.207700 51.508270 31.214860
H 3.020020 52.307610 28.080100
C 1.424140 49.866620 30.576140
C 2.993240 50.310700 28.805310
C 2.423340 49.425410 29.717370
H 0.979980 49.192400 31.279900
H 3.792300 49.991730 28.145140
H 2.726140 48.413120 29.802480
C 1.576660 52.074590 36.562630
C 1.006760 51.189300 37.474690
C 2.575860 51.633380 35.703860
H 1.273860 53.086890 36.477520
H 0.207700 51.508270 38.134860
H 3.020020 52.307610 35.000100
C 1.424140 49.866620 37.496140
C 2.993240 50.310700 35.725310
C 2.423340 49.425410 36.637370
H 0.979980 49.192400 38.199900
H 3.792300 49.991730 35.065140
H 2.726140 48.413120 36.722480
C 9.016660 4.324590 1.962630
C 8.446760 3.439300 2.874690
C 10.015860 3.883380 1.103860
H 8.713860 5.336890 1.877520
H 7.647700 3.758270 3.534860
H 10.460020 4.557610 0.400100
C 8.864140 2.116620 2.896140
C 10.433240 2.560700 1.125310
C 9.863340 1.675410 2.037370
H 8.419980 1.442400 3.599900
H 11.232300 2.241730 0.465140
H 10.166140 0.663120 2.122480
C 9.016660 4.324590 8.882630
C 8.446760 3.439300 9.794690
C 10.015860 3.883380 8.023860
H 8.713860 5.336890 8.797520
H 7.647700 3.758270 10.454860
H 10.460020 4.557610 7.320100
C 8.864140 2.116620 9.816140
C 10.433240 2.560700 8.045310
C 9.863340 1.675410 8.957370
H 8.419980 1.442400 10.519900
H 11.232300 2.241730 7.385140
H 10.166140 0.663120 9.042480
C 9.016660 4.324590 15.802630
C 8.446760 3.439300 16.714690
C 10.015860 3.883380 14.943860
H 8.713860 5.336890 15.717520
H 7.647700 3.758270 17.374860
H 10.460020 4.557610 14.240100
C 8.864140 2.116620 16.736140
C 10.433240 2.560700 14.965310
C 9.863340 1.675410 15.877370
H 8.419980 1.442400 17.439900
H 11.232300 2.241730 14.305140
H 10.166140 0.663120 15.962480
C 9.016660 4.324590 22.722630
C 8.446760 3.439300 23.634690
C 10.015860 3.883380 21.863860
H 8.713860 5.336890 22.637520
H 7.647700 3.758270 24.294860
H 10.460020 4.557610 21.160100
C 8.864140 2.116620 23.656140
C 10.433240 2.560700 21.885310
C 9.863340 1.675410 22.797370
H 8.419980 1.442400 24.359900
H 11.232300 2.241730 21.225140
H 10.166140 0.663120 22.882480
C 9.016660 4.324590 29.642630
C 8.446760 3.439300 30.554690
C 10.015860 3.883380 28.783860
H 8.713860 5.336890 29.557520
H 7.647700 3.758270 31.214860
H 10.460020 4.557610 28.080100
C 8.864140 2.116620 30.576140
C 10.433240 2.560700 28.805310
C 9.863340 1.675410 29.717370
H 8.419980 1.442400 31.279900
H 11.232300 2.241730 28.145140
H 10.166140 0.663120 29.802480
C 9.016660 4.324590 36.562630
C 8.446760 3.439300 37.474690
C 10.015860 3.883380 35.703860
H 8.713860 5.336890 36.477520
H 7.647700 3.758270 38.134860
H 10.460020 4.557610 35.000100
C 8.864140 2.116620 37.496140
C 10.433240 2.560700 35.725310
C 9.863340 1.675410 36.637370
H 8.419980 1.442400 38.199900
H 11.232300 2.241730 35.065140
H 10.166140 0.663120 36.722480
C 9.016660 13.874590 1.962630
C 8.446760 12.989300 2.874690
C 10.015860 13.433380 1.103860
H 8.713860 14.886890 1.877520
H 7.647700 13.308270 3.534860
H 10.460020 14.107610 0.400100
C 8.864140 11.666620 2.896140
C 10.433240 12.110700 1.125310
C 9.863340 11.225410 2.037370
H 8.419980 10.992400 3.599900
H 11.232300 11.791730 0.465140
H 10.166140 10.213120 2.122480
C 9.016660 13.874590 8.882630
C 8.446760 12.989300 9.794690
C 10.015860 13.433380 8.023860
H 8.713860 14.886890 8.797520
H 7.647700 13.308270 10.454860
H 10.460020 14.107610 7.320100
C 8.864140 11.666620 9.816140
C 10.433240 12.110700 8.045310
C 9.863340 11.225410 8.957370
H 8.419980 10.992400 10.519900
H 11.232300 11.791730 7.385140
H 10.166140 10.213120 9.042480
C 9.016660 13.874590 15.802630
C 8.446760 12.989300 16.714690
C 10.015860 13.433380 14.943860
H 8.713860 14.886890 15.717520
H 7.647700 13.308270 17.374860
H 10.460020 14.107610 14.240100
C 8.864140 11.666620 16.736140
C 10.433240 12.110700 14.965310
C 9.863340 11.225410 15.877370
H 8.419980 10.992400 17.439900
H 11.232300 11.791730 14.305140
H 10.166140 10.213120 15.962480
C 9.016660 13.874590 22.722630
C 8.446760 12.989300 23.634690
C 10.015860 13.433380 21.863860
H 8.713860 14.886890 22.637520
H 7.647700 13.308270 24.294860
H 10.460020 14.107610 21.160100
C 8.864140 11.666620 23.656140
C 10.433240 12.110700 21.885310
C 9.863340 11.225410 22.797370
H 8.419980 10.992400 24.359900
H 11.232300 11.791730 21.225140
H 10.166140 10.213120 22.882480
C 9.016660 13.874590 29.642630
C 8.446760 12.989300 30.554690
C 10.015860 13.433380 28.783860
H 8.713860 14.886890 29.557520
H 7.647700 13.308270 31.214860
H 10.460020 14.107610 28.080100
C 8.864140 11.666620 30.576140
C 10.433240 12.110700 28.805310
C 9.863340 11.225410 29.717370
H 8.419980 10.992400 31.279900
H 11.232300 11.791730 28.145140
H 10.166140 10.213120 29.802480
C 9.016660 13.874590 36.562630
C 8.446760 12.989300 37.474690
C 10.015860 13.433380 35.703860
H 8.713860 14.886890 36.477520
H 7.647700 13.308270 38.134860
H 10.460020 14.107610 35.000100
C 8.864140 11.666620 37.496140
C 10.433240 12.110700 35.725310
C 9.863340 11.225410 36.637370
H 8.419980 10.992400 38.199900
H 11.232300 11.791730 35.065140
H 10.166140 10.213120 36.722480
C 9.016660 23.424590 1.962630
C 8.446760 22.539300 2.874690
C 10.015860 22.983380 1.103860
H 8.713860 24.436890 1.877520
H 7.647700 22.858270 3.534860
H 10.460020 23.657610 0.400100
C 8.864140 21.216620 2.896140
C 10.433240 21.660700 1.125310
C 9.863340 20.775410 2.037370
H 8.419980 20.542400 3.599900
H 11.232300 21.341730 0.465140
H 10.166140 19.763120 2.122480
C 9.016660 23.424590 8.882630
C 8.446760 22.539300 9.794690
C 10.015860 22.983380 8.023860
H 8.713860 24.436890 8.797520
H 7.647700 22.858270 10.454860
H 10.460020 23.657610 7.320100
C 8.864140 21.216620 9.816140
C 10.433240 21.660700 8.045310
C 9.863340 20.775410 8.957370
H 8.419980 20.542400 10.519900
H 11.232300 21.341730 7.385140
H 10.166140 19.763120 9.042480
C 9.016660 23.424590 15.802630
C 8.446760 22.539300 16.714690
C 10.015860 22.983380 14.943860
H 8.713860 24.436890 15.717520
H 7.647700 22.858270 17.374860
H 10.460020 23.657610 14.240100
C 8.864140 21.216620 16.736140
C 10.433240 21.660700 14.965310
C 9.863340 20.775410 15.877370
H 8.419980 20.542400 17.439900
H 11.232300 21.341730 14.305140
H 10.166140 19.763120 15.962480
C 9.016660 23.424590 22.722630
C 8.446760 22.539300 23.634690
C 10.015860 22.983380 21.863860
H 8.713860 24.436890 22.637520
H 7.647700 22.858270 24.294860
H 10.460020 23.657610 21.160100
C 8.864140 21.216620 23.656140
C 10.433240 21.660700 21.885310
C 9.863340 20.775410 22.797370
H 8.419980 20.542400 24.359900
H 11.232300 21.341730 21.225140
H 10.166140 19.763120 22.882480
C 9.016660 23.424590 29.642630
C 8.446760 22.539300 30.554690
C 10.015860 22.983380 28.783860
H 8.713860 24.436890 29.557520
H 7.647700 22.858270 31.214860
H 10.460020 23.657610 28.080100
C 8.864140 21.216620 30.576140
C 10.433240 21.660700 28.805310
C 9.863340 20.775410 29.717370
H 8.419980 20.542400 31.279900
H 11.232300 21.341730 28.145140
H 10.166140 19.763120 29.802480
C 9.016660 23.424590 36.562630
C 8.446760 22.539300 37.474690
C 10.015860 22.983380 35.703860
H 8.713860 24.436890 36.477520
H 7.647700 22.858270 38.134860
H 10.460020 23.657610 35.000100
C 8.864140 21.216620 37.496140
C 10.433240 21.660700 35.725310
C 9.863340 20.775410 36.637370
H 8.419980 20.542400 38.199900
H 11.232300 21.341730 35.065140
H 10.166140 19.763120 36.722480
C 9.016660 32.974590 1.962630
C 8.446760 32.089300 2.874690
C 10.015860 32.533380 1.103860
H 8.713860 33.986890 1.877520
H 7.647700 32.408270 3.534860
H 10.460020 33.207610 0.400100
C 8.864140 30.766620 2.896140
C 10.433240 31.210700 1.125310
C 9.863340 30.325410 2.037370
H 8.419980 30.092400 3.599900
H 11.232300 30.891730 0.465140
H 10.166140 29.313120 2.122480
C 9.016660 32.974590 8.882630
C 8.446760 32.089300 9.794690
C 10.015860 32.533380 8.023860
H 8.713860 33.986890 8.797520
H 7.647700 32.408270 10.454860
H 10.460020 33.207610 7.320100
C 8.864140 30.766620 9.816140
C 10.433240 31.210700 8.045310
C 9.863340 30.325410 8.957370
H 8.419980 30.092400 10.519900
H 11.232300 30.891730 7.385140
H 10.166140 29.313120 9.042480
C 9.016660 32.974590 15.802630
C 8.446760 32.089300 16.714690
C 10.015860 32.533380 14.943860
H 8.713860 33.986890 15.717520
H 7.647700 32.408270 17.374860
H 10.460020 33.207610 14.240100
C 8.864140 30.766620 16.736140
C 10.433240 31.210700 14.965310
C 9.863340 30.325410 15.877370
H 8.419980 30.092400 17.439900
H 11.232300 30.891730 14.305140
H 10.166140 29.313120 15.962480
C 9.016660 32.974590 22.722630
C 8.446760 32.089300 23.634690
C 10.015860 32.533380 21.863860
H 8.713860 33.986890 22.637520
H 7.647700 32.408270 24.294860
H 10.460020 33.207610 21.160100
C 8.864140 30.766620 23.656140
C 10.433240 31.210700 21.885310
C 9.863340 30.325410 22.797370
H 8.419980 30.092400 24.359900
H 11.232300 30.891730 21.225140
H 10.166140 29.313120 22.882480
C 9.016660 32.974590 29.642630
C 8.446760 32.089300 30.554690
C 10.015860 32.533380 28.783860
H 8.713860 33.986890 29.557520
H 7.647700 32.408270 31.214860
H 10.460020 33.207610 28.080100
C 8.864140 30.766620 30.576140
C 10.433240 31.210700 28.805310
C 9.863340 30.325410 29.717370
H 8.419980 30.092400 31.279900
H 11.232300 30.891730 28.145140
H 10.166140 29.313120 29.802480
C 9.016660 32.974590 36.562630
C 8.446760 32.089300 37.474690
C 10.015860 32.533380 35.703860
H 8.713860 33.986890 36.477520
H 7.647700 32.408270 38.134860
H 10.460020 33.207610 35.000100
C 8.864140 30.766620 37.496140
C 10.433240 31.210700 35.725310
C 9.863340 30.325410 36.637370
H 8.419980 30.092400 38.199900
H 11.232300 30.891730 35.065140
H 10.166140 29.313120 36.722480
C 9.016660 42.524590 1.962630
C 8.446760 41.639300 2.874690
C 10.015860 42.083380 1.103860
H 8.713860 43.536890 1.877520
H 7.647700 41.958270 3.534860
H 10.460020 42.757610 0.400100
C 8.864140 40.316620 2.896140
C 10.433240 40.760700 1.125310
C 9.863340 39.875410 2.037370
H 8.419980 39.642400 3.599900
H 11.232300 40.441730 0.465140
H 10.166140 38.863120 2.122480
C 9.016660 42.524590 8.882630
C 8.446760 41.639300 9.794690
C 10.015860 42.083380 8.023860
H 8.713860 43.536890 8.797520
H 7.647700 41.958270 10.454860
H 10.460020 42.757610 7.320100
C 8.864140 40.316620 9.816140
C 10.433240 40.760700 8.045310
C 9.863340 39.875410 8.957370
H 8.419980 39.642400 10.519900
H 11.232300 40.441730 7.385140
H 10.166140 38.863120 9.042480
C 9.016660 42.524590 15.802630
C 8.446760 41.639300 16.714690
C 10.015860 42.083380 14.943860
H 8.713860 43.536890 15.717520
H 7.647700 41.958270 17.374860
H 10.460020 42.757610 14.240100
C 8.864140 40.316620 16.736140
C 10.433240 40.760700 14.965310
C 9.863340 39.875410 15.877370
H 8.419980 39.642400 17.439900
H 11.232300 40.441730 14.305140
H 10.166140 38.863120 15.962480
C 9.016660 42.524590 22.722630
C 8.446760 41.639300 23.634690
C 10.015860 42.083380 21.863860
H 8.713860 43.536890 22.637520
H 7.647700 41.958270 24.294860
H 10.460020 42.757610 21.160100
C 8.864140 40.316620 23.656140
C 10.433240 40.760700 21.885310
C 9.863340 39.875410 22.797370
H 8.419980 39.642400 24.359900
H 11.232300 40.441730 21.225140
H 10.166140 38.863120 22.882480
C 9.016660 42.524590 29.642630
C 8.446760 41.639300 30.554690
C 10.015860 42.083380 28.783860
H 8.713860 43.536890 29.557520
H 7.647700 41.958270 31.214860
H 10.460020 42.757610 28.080100
C 8.864140 40.316620 30.576140
C 10.433240 40.760700 28.805310
C 9.863340 39.875410 29.717370
H 8.419980 39.642400 31.279900
H 11.232300 40.441730 28.145140
H 10.166140 38.863120 29.802480
C 9.016660 42.524590 36.562630
C 8.446760 41.639300 37.474690
C 10.015860 42.083380 35.703860
H 8.713860 43.536890 36.477520
H 7.647700 41.958270 38.134860
H 10.460020 42.757610 35.000100
C 8.864140 40.316620 37.496140
C 10.433240 40.760700 35.725310
C 9.863340 39.875410 36.637370
H 8.419980 39.642400 38.199900
H 11.232300 40.441730 35.065140
H 10.166140 38.863120 36.722480
C 9.016660 52.074590 1.962630
C 8.446760 51.189300 2.874690
C 10.015860 51.633380 1.103860
H 8.713860 53.086890 1.877520
H 7.647700 51.508270 3.534860
H 10.460020 52.307610 0.400100
C 8.864140 49.866620 2.896140
C 10.433240 50.310700 1.125310
C 9.863340 49.425410 2.037370
H 8.419980 49.192400 3.599900
H 11.232300 49.991730 0.465140
H 10.166140 48.413120 2.122480
C 9.016660 52.074590 8.882630
C 8.446760 51.189300 9.794690
C 10.015860 51.633380 8.023860
H 8.713860 53.086890 8.797520
H 7.647700 51.508270 10.454860
H 10.460020 52.307610 7.320100
C 8.864140 49.866620 9.816140
C 10.433240 50.310700 8.045310
C 9.863340 49.425410 8.957370
H 8.419980 49.192400 10.519900
H 11.232300 49.991730 7.385140
H 10.166140 48.413120 9.042480
C 9.016660 52.074590 15.802630
C 8.446760 51.189300 16.714690
C 10.015860 51.633380 14.943860
H 8.713860 53.086890 15.717520
H 7.647700 51.508270 17.374860
H 10.460020 52.307610 14.240100
C 8.864140 49.866620 16.736140
C 10.433240 50.310700 14.965310
C 9.863340 49.425410 15.877370
H 8.419980 49.192400 17.439900
H 11.232300 49.991730 14.305140
H 10.166140 48.413120 15.962480
C 9.016660 52.074590 22.722630
C 8.446760 51.189300 23.634690
C 10.015860 51.633380 21.863860
H 8.713860 53.086890 22.637520
H 7.647700 51.508270 24.294860
H 10.460020 52.307610 21.160100
C 8.864140 49.866620 23.656140
C 10.433240 50.310700 21.885310
C 9.863340 49.425410 22.797370
H 8.419980 49.192400 24.359900
H 11.232300 49.991730 21.225140
H 10.166140 48.413120 22.882480
C 9.016660 52.074590 29.642630
C 8.446760 51.189300 30.554690
C 10.015860 51.633380 28.783860
H 8.713860 53.086890 29.557520
H 7.647700 51.508270 31.214860
H 10.460020 52.307610 28.080100
C 8.864140 49.866620 30.576140
C 10.433240 50.310700 28.805310
C 9.863340 49.425410 29.717370
H 8.419980 49.192400 31.279900
H 11.232300 49.991730 28.145140
H 10.166140 48.413120 29.802480
C 9.016660 52.074590 36.562630
C 8.446760 51.189300 37.474690
C 10.015860 51.633380 35.703860
H 8.713860 53.086890 36.477520
H 7.647700 51.508270 38.134860
H 10.460020 52.307610 35.000100
C 8.864140 49.866620 37.496140
C 10.433240 50.310700 35.725310
C 9.863340 49.425410 36.637370
H 8.419980 49.192400 38.199900
H 11.232300 49.991730 35.065140
H 10.166140 48.413120 36.722480
C 16.456660 4.324590 1.962630
C 15.886760 3.439300 2.874690
C 17.455860 3.883380 1.103860
H 16.153860 5.336890 1.877520
H 15.087700 3.758270 3.534860
H 17.900020 4.557610 0.400100
C 16.304140 2.116620 2.896140
C 17.873240 2.560700 1.125310
C 17.303340 1.675410 2.037370
H 15.859980 1.442400 3.599900
H 18.672300 2.241730 0.465140
H 17.606140 0.663120 2.122480
C 16.456660 4.324590 8.882630
C 15.886760 3.439300 9.794690
C 17.455860 3.883380 8.023860
H 16.153860 5.336890 8.797520
H 15.087700 3.758270 10.454860
H 17.900020 4.557610 7.320100
C 16.304140 2.116620 9.816140
C 17.873240 2.560700 8.045310
C 17.303340 1.675410 8.957370
H 15.859980 1.442400 10.519900
H 18.672300 2.241730 7.385140
H 17.606140 0.663120 9.042480
C 16.456660 4.324590 15.802630
C 15.886760 3.439300 16.714690
C 17.455860 3.883380 14.943860
H 16.153860 5.336890 15.717520
H 15.087700 3.758270 17.374860
H 17.900020 4.557610 14.240100
C 16.304140 2.116620 16.736140
C 17.873240 2.560700 14.965310
C 17.303340 1.675410 15.877370
H 15.859980 1.442400 17.439900
H 18.672300 2.241730 14.305140
H 17.606140 0.663120 15.962480
C 16.456660 4.324590 22.722630
C 15.886760 3.439300 23.634690
C 17.455860 3.883380 21.863860
H 16.153860 5.336890 22.637520
H 15.087700 3.758270 24.294860
H 17.900020 4.557610 21.160100
C 16.304140 2.116620 23.656140
C 17.873240 2.560700 21.885310
C 17.303340 1.675410 22.797370
H 15.859980 1.442400 24.359900
H 18.672300 2.241730 21.225140
H 17.606140 0.663120 22.882480
C 16.456660 4.324590 29.642630
C 15.886760 3.439300 30.554690
C 17.455860 3.883380 28.783860
H 16.153860 5.336890 29.557520
H 15.087700 3.758270 31.214860
H 17.900020 4.557610 28.080100
C 16.304140 2.116620 30.576140
C 17.873240 2.560700 28.805310
C 17.303340 1.675410 29.717370
H 15.859980 1.442400 31.279900
H 18.672300 2.241730 28.145140
H 17.606140 0.663120 29.802480
C 16.456660 4.324590 36.562630
C 15.886760 3.439300 37.474690
C 17.455860 3.883380 35.703860
H 16.153860 5.336890 36.477520
H 15.087700 3.758270 38.134860
H 17.900020 4.557610 35.000100
C 16.304140 2.116620 37.496140
C 17.873240 2.560700 35.725310
C 17.303340 1.675410 36.637370
H 15.859980 1.442400 38.199900
H 18.672300 2.241730 35.065140
H 17.606140 0.663120 36.722480
C 16.456660 13.874590 1.962630
C 15.886760 12.989300 2.874690
C 17.455860 13.433380 1.103860
H 16.153860 14.886890 1.877520
H 15.087700 13.308270 3.534860
H 17.900020 14.107610 0.400100
C 16.304140 11.666620 2.896140
C 17.873240 12.110700 1.125310
C 17.303340 11.225410 2.037370
H 15.859980 10.992400 3.599900
H 18.672300 11.791730 0.465140
H 17.606140 10.213120 2.122480
C 16.456660 13.874590 8.882630
C 15.886760 12.989300 9.794690
C 17.455860 13.433380 8.023860
H 16.153860 14.886890 8.797520
H 15.087700 13.308270 10.454860
H 17.900020 14.107610 7.320100
C 16.304140 11.666620 9.816140
C 17.873240 12.110700 8.045310
C 17.303340 11.225410 8.957370
H 15.859980 10.992400 10.519900
H 18.672300 11.791730 7.385140
H 17.606140 10.213120 9.042480
C 16.456660 13.874590 15.802630
C 15.886760 12.989300 16.714690
C 17.455860 13.433380 14.943860
H 16.153860 14.886890 15.717520
H 15.087700 13.308270 17.374860
H 17.900020 14.107610 14.240100
C 16.304140 11.666620 16.736140
C 17.873240 12.110700 14.965310
C 17.303340 11.225410 15.877370
H 15.859980 10.992400 17.439900
H 18.672300 11.791730 14.305140
H 17.606140 10.213120 15.962480
C 16.456660 13.874590 22.722630
C 15.886760 12.989300 23.634690
C 17.455860 13.433380 21.863860
H 16.153860 14.886890 22.637520
H 15.087700 13.308270 24.294860
H 17.900020 14.107610 21.160100
C 16.304140 11.666620 23.656140
C 17.873240 12.110700 21.885310
C 17.303340 11.225410 22.797370
H 15.859980 10.992400 24.359900
H 18.672300 11.791730 21.225140
H 17.606140 10.213120 22.882480
C 16.456660 13.874590 29.642630
C 15.886760 12.989300 30.554690
C 17.455860 13.433380 28.783860
H 16.153860 14.886890 29.557520
H 15.087700 13.308270 31.214860
H 17.900020 14.107610 28.080100
C 16.304140 11.666620 30.576140
C 17.873240 12.110700 28.805310
C 17.303340 11.225410 29.717370
H 15.859980 10.992400 31.279900
H 18.672300 11.791730 28.145140
H 17.606140 10.213120 29.802480
C 16.456660 13.874590 36.562630
C 15.886760 12.989300 37.474690
C 17.455860 13.433380 35.703860
H 16.153860 14.886890 36.477520
H 15.087700 13.308270 38.134860
H 17.900020 14.107610 35.000100
C 16.304140 11.666620 37.496140
C 17.873240 12.110700 35.725310
C 17.303340 11.225410 36.637370
H 15.859980 10.992400 38.199900
H 18.672300 11.791730 35.065140
H 17.606140 10.213120 36.722480
C 16.456660 23.424590 1.962630
C 15.886760 22.539300 2.874690
C 17.455860 22.983380 1.103860
H 16.153860 24.436890 1.877520
H 15.087700 22.858270 3.534860
H 17.900020 23.657610 0.400100
C 16.304140 21.216620 2.896140
C 17.873240 21.660700 1.125310
C 17.303340 20.775410 2.037370
H 15.859980 20.542400 3.599900
H 18.672300 21.341730 0.465140
H 17.606140 19.763120 2.122480
C 16.456660 23.424590 8.882630
C 15.886760 22.539300 9.794690
C 17.455860 22.983380 8.023860
H 16.153860 24.436890 8.797520
H 15.087700 22.858270 10.454860
H 17.900020 23.657610 7.320100
C 16.304140 21.216620 9.816140
C 17.873240 21.660700 8.045310
C 17.303340 20.775410 8.957370
H 15.859980 20.542400 10.519900
H 18.672300 21.341730 7.385140
H 17.606140 19.763120 9.042480
C 16.456660 23.424590 15.802630
C 15.886760 22.539300 16.714690
C 17.455860 22.983380 14.943860
H 16.153860 24.436890 15.717520
H 15.087700 22.858270 17.374860
H 17.900020 23.657610 14.240100
C 16.304140 21.216620 16.736140
C 17.873240 21.660700 14.965310
C 17.303340 20.775410 15.877370
H 15.859980 20.542400 17.439900
H 18.672300 21.341730 14.305140
H 17.606140 19.763120 15.962480
C 16.456660 23.424590 22.722630
C 15.886760 22.539300 23.634690
C 17.455860 22.983380 21.863860
H 16.153860 24.436890 22.637520
H 15.087700 22.858270 24.294860
H 17.900020 23.657610 21.160100
C 16.304140 21.216620 23.656140
C 17.873240 21.660700 21.885310
C 17.303340 20.775410 22.797370
H 15.859980 20.542400 24.359900
H 18.672300 21.341730 21.225140
H 17.606140 19.763120 22.882480
C 16.456660 23.424590 29.642630
C 15.886760 22.539300 30.554690
C 17.455860 22.983380 28.783860
H 16.153860 24.436890 29.557520
H 15.087700 22.858270 31.214860
H 17.900020 23.657610 28.080100
C 16.304140 21.216620 30.576140
C 17.873240 21.660700 28.805310
C 17.303340 20.775410 29.717370
H 15.859980 20.542400 31.279900
H 18.672300 21.341730 28.145140
H 17.606140 19.763120 29.802480
C 16.456660 23.424590 36.562630
C 15.886760 22.539300 37.474690
C 17.455860 22.983380 35.703860
H 16.153860 24.436890 36.477520
H 15.087700 22.858270 38.134860
H 17.900020 23.657610 35.000100
C 16.304140 21.216620 37.496140
C 17.873240 21.660700 35.725310
C 17.303340 20.775410 36.637370
H 15.859980 20.542400 38.199900
H 18.672300 21.341730 35.065140
H 17.606140 19.763120 36.722480
C 16.456660 32.974590 1.962630
C 15.886760 32.089300 2.874690
C 17.455860 32.533380 1.103860
H 16.153860 33.986890 1.877520
H 15.087700 32.408270 3.534860
H 17.900020 33.207610 0.400100
C 16.304140 30.766620 2.896140
C 17.873240 31.210700 1.125310
C 17.303340 30.325410 2.037370
H 15.859980 30.092400 3.599900
H 18.672300 30.891730 0.465140
H 17.606140 29.313120 2.122480
C 16.456660 32.974590 8.882630
C 15.886760 32.089300 9.794690
C 17.455860 32.533380 8.023860
H 16.153860 33.986890 8.797520
H 15.087700 32.408270 10.454860
H 17.900020 33.207610 7.320100
C 16.304140 30.766620 9.816140
C 17.873240 31.210700 8.045310
C 17.303340 30.325410 8.957370
H 15.859980 30.092400 10.519900
H 18.672300 30.891730 7.385140
H 17.606140 29.313120 9.042480
C 16.456660 32.974590 15.802630
C 15.886760 32.089300 16.714690
C 17.455860 32.533380 14.943860
H 16.153860 33.986890 15.717520
H 15.087700 32.408270 17.374860
H 17.900020 33.207610 14.240100
C 16.304140 30.766620 16.736140
C 17.873240 31.210700 14.965310
C 17.303340 30.325410 15.877370
H 15.859980 30.092400 17.439900
H 18.672300 30.891730 14.305140
H 17.606140 29.313120 15.962480
C 16.456660 32.974590 22.722630
C 15.886760 32.089300 23.634690
C 17.455860 32.533380 21.863860
H 16.153860 33.986890 22.637520
H 15.087700 32.408270 24.294860
H 17.900020 33.207610 21.160100
C 16.304140 30.766620 23.656140
C 17.873240 31.210700 21.885310
C 17.303340 30.325410 22.797370
H 15.859980 30.092400 24.359900
H 18.672300 30.891730 21.225140
H 17.606140 29.313120 22.882480
C 16.456660 32.974590 29.642630
C 15.886760 32.089300 30.554690
C 17.455860 32.533380 28.783860
H 16.153860 33.986890 29.557520
H 15.087700 32.408270 31.214860
H 17.900020 33.207610 28.080100
C 16.304140 30.766620 30.576140
C 17.873240 31.210700 28.805310
C 17.303340 30.325410 29.717370
H 15.859980 30.092400 31.279900
H 18.672300 30.891730 28.145140
H 17.606140 29.313120 29.802480
C 16.456660 32.974590 36.562630
C 15.886760 32.089300 37.474690
C 17.455860 32.533380 35.703860
H 16.153860 33.986890 36.477520
H 15.087700 32.408270 38.134860
H 17.900020 33.207610 35.000100
C 16.304140 30.766620 37.496140
C 17.873240 31.210700 35.725310
C 17.303340 30.325410 36.637370
H 15.859980 30.092400 38.199900
H 18.672300 30.891730 35.065140
H 17.606140 29.313120 36.722480
C 16.456660 42.524590 1.962630
C 15.886760 41.639300 2.874690
C 17.455860 42.083380 1.103860
H 16.153860 43.536890 1.877520
H 15.087700 41.958270 3.534860
H 17.900020 42.757610 0.400100
C 16.304140 40.316620 2.896140
C 17.873240 40.760700 1.125310
C 17.303340 39.875410 2.037370
H 15.859980 39.642400 3.599900
H 18.672300 40.441730 0.465140
H 17.606140 38.863120 2.122480
C 16.456660 42.524590 8.882630
C 15.886760 41.639300 9.794690
C 17.455860 42.083380 8.023860
H 16.153860 43.536890 8.797520
H 15.087700 41.958270 10.454860
H 17.900020 42.757610 7.320100
C 16.304140 40.316620 9.816140
C 17.873240 40.760700 8.045310
C 17.303340 39.875410 8.957370
H 15.859980 39.642400 10.519900
H 18.672300 40.441730 7.385140
H 17.606140 38.863120 9.042480
C 16.456660 42.524590 15.802630
C 15.886760 41.639300 16.714690
C 17.455860 42.083380 14.943860
H 16.153860 43.536890 15.717520
H 15.087700 41.958270 17.374860
H 17.900020 42.757610 14.240100
C 16.304140 40.316620 16.736140
C 17.873240 40.760700 14.965310
C 17.303340 39.875410 15.877370
H 15.859980 39.642400 17.439900
H 18.672300 40.441730 14.305140
H 17.606140 38.863120 15.962480
C 16.456660 42.524590 22.722630
C 15.886760 41.639300 23.634690
C 17.455860 42.083380 21.863860
H 16.153860 43.536890 22.637520
H 15.087700 41.958270 24.294860
H 17.900020 42.757610 21.160100
C 16.304140 40.316620 23.656140
C 17.873240 40.760700 21.885310
C 17.303340 39.875410 22.797370
H 15.859980 39.642400 24.359900
H 18.672300 40.441730 21.225140
H 17.606140 38.863120 22.882480
C 16.456660 42.524590 29.642630
C 15.886760 41.639300 30.554690
C 17.455860 42.083380 28.783860
H 16.153860 43.536890 29.557520
H 15.087700 41.958270 31.214860
H 17.900020 42.757610 28.080100
C 16.304140 40.316620 30.576140
C 17.873240 40.760700 28.805310
C 17.303340 39.875410 29.717370
H 15.859980 39.642400 31.279900
H 18.672300 40.441730 28.145140
H 17.606140 38.863120 29.802480
C 16.456660 42.524590 36.562630
C 15.886760 41.639300 37.474690
C 17.455860 42.083380 35.703860
H 16.153860 43.536890 36.477520
H 15.087700 41.958270 38.134860
H 17.900020 42.757610 35.000100
C 16.304140 40.316620 37.496140
C 17.873240 40.760700 35.725310
C 17.303340 39.875410 36.637370
H 15.859980 39.642400 38.199900
H 18.672300 40.441730 35.065140
H 17.606140 38.863120 36.722480
C 16.456660 52.074590 1.962630
C 15.886760 51.189300 2.874690
C 17.455860 51.633380 1.103860
H 16.153860 53.086890 1.877520
H 15.087700 51.508270 3.534860
H 17.900020 52.307610 0.400100
C 16.304140 49.866620 2.896140
C 17.873240 50.310700 1.125310
C 17.303340 49.425410 2.037370
H 15.859980 49.192400 3.599900
H 18.672300 49.991730 0.465140
H 17.606140 48.413120 2.122480
C 16.456660 52.074590 8.882630
C 15.886760 51.189300 9.794690
C 17.455860 51.633380 8.023860
H 16.153860 53.086890 8.797520
H 15.087700 51.508270 10.454860
H 17.900020 52.307610 7.320100
C 16.304140 49.866620 9.816140
C 17.873240 50.310700 8.045310
C 17.303340 49.425410 8.957370
H 15.859980 49.192400 10.519900
H 18.672300 49.991730 7.385140
H 17.606140 48.413120 9.042480
C 16.456660 52.074590 15.802630
C 15.886760 51.189300 16.714690
C 17.455860 51.633380 14.943860
H 16.153860 53.086890 15.717520
H 15.087700 51.508270 17.374860
H 17.900020 52.307610 14.240100
C 16.304140 49.866620 16.736140
C 17.873240 50.310700 14.965310
C 17.303340 49.425410 15.877370
H 15.859980 49.192400 17.439900
H 18.672300 49.991730 14.305140
H 17.606140 48.413120 15.962480
C 16.456660 52.074590 22.722630
C 15.886760 51.189300 23.634690
C 17.455860 51.633380 21.863860
H 16.153860 53.086890 22.637520
H 15.087700 51.508270 24.294860
H 17.900020 52.307610 21.160100
C 16.304140 49.866620 23.656140
C 17.873240 50.310700 21.885310
C 17.303340 49.425410 22.797370
H 15.859980 49.192400 24.359900
H 18.672300 49.991730 21.225140
H 17.606140 48.413120 22.882480
C 16.456660 52.074590 29.642630
C 15.886760 51.189300 30.554690
C 17.455860 51.633380 28.783860
H 16.153860 53.086890 29.557520
H 15.087700 51.508270 31.214860
H 17.900020 52.307610 28.080100
C 16.304140 49.866620 30.576140
C 17.873240 50.310700 28.805310
C 17.303340 49.425410 29.717370
H 15.859980 49.192400 31.279900
H 18.672300 49.991730 28.145140
H 17.606140 48.413120 29.802480
C 16.456660 52.074590 36.562630
C 15.886760 51.189300 37.474690
C 17.455860 51.633380 35.703860
H 16.153860 53.086890 36.477520
H 15.087700 51.508270 38.134860
H 17.900020 52.307610 35.000100
C 16.304140 49.866620 37.496140
C 17.873240 50.310700 35.725310
C 17.303340 49.425410 36.637370
H 15.859980 49.192400 38.199900
H 18.672300 49.991730 35.065140
H 17.606140 48.413120 36.722480
C 23.896660 4.324590 1.962630
C 23.326760 3.439300 2.874690
C 24.895860 3.883380 1.103860
H 23.593860 5.336890 1.877520
H 22.527700 3.758270 3.534860
H 25.340020 4.557610 0.400100
C 23.744140 2.116620 2.896140
C 25.313240 2.560700 1.125310
C 24.743340 1.675410 2.037370
H 23.299980 1.442400 3.599900
H 26.112300 2.241730 0.465140
H 25.046140 0.663120 2.122480
C 23.896660 4.324590 8.882630
C 23.326760 3.439300 9.794690
C 24.895860 3.883380 8.023860
H 23.593860 5.336890 8.797520
H 22.527700 3.758270 10.454860
H 25.340020 4.557610 7.320100
C 23.744140 2.116620 9.816140
C 25.313240 2.560700 8.045310
C 24.743340 1.675410 8.957370
H 23.299980 1.442400 10.519900
H 26.112300 2.241730 7.385140
H 25.046140 0.663120 9.042480
C 23.896660 4.324590 15.802630
C 23.326760 3.439300 16.714690
C 24.895860 3.883380 14.943860
H 23.593860 5.336890 15.717520
H 22.527700 3.758270 17.374860
H 25.340020 4.557610 14.240100
C 23.744140 2.116620 16.736140
C 25.313240 2.560700 14.965310
C 24.743340 1.675410 15.877370
H 23.299980 1.442400 17.439900
H 26.112300 2.241730 14.305140
H 25.046140 0.663120 15.962480
C 23.896660 4.324590 22.722630
C 23.326760 3.439300 23.634690
C 24.895860 3.883380 21.863860
H 23.593860 5.336890 22.637520
H 22.527700 3.758270 24.294860
H 25.340020 4.557610 21.160100
C 23.744140 2.116620 23.656140
C 25.313240 2.560700 21.885310
C 24.743340 1.675410 22.797370
H 23.299980 1.442400 24.359900
H 26.112300 2.241730 21.225140
H 25.046140 0.663120 22.882480
C 23.896660 4.324590 29.642630
C 23.326760 3.439300 30.554690
C 24.895860 3.883380 28.783860
H 23.593860 5.336890 29.557520
H 22.527700 3.758270 31.214860
H 25.340020 4.557610 28.080100
C 23.744140 2.116620 30.576140
C 25.313240 2.560700 28.805310
C 24.743340 1.675410 29.717370
H 23.299980 1.442400 31.279900
H 26.112300 2.241730 28.145140
H 25.046140 0.663120 29.802480
C 23.896660 4.324590 36.562630
C 23.326760 3.439300 37.474690
C 24.895860 3.883380 35.703860
H 23.593860 5.336890 36.477520
H 22.527700 3.758270 38.134860
H 25.340020 4.557610 35.000100
C 23.744140 2.116620 37.496140
C 25.313240 2.560700 35.725310
C 24.743340 1.675410 36.637370
H 23.299980 1.442400 38.199900
H 26.112300 2.241730 35.065140
H 25.046140 0.663120 36.722480
C 23.896660 13.874590 1.962630
C 23.326760 12.989300 2.874690
C 24.895860 13.433380 1.103860
H 23.593860 14.886890 1.877520
H 22.527700 13.308270 3.534860
H 25.340020 14.107610 0.400100
C 23.744140 11.666620 2.896140
C 25.313240 12.110700 1.125310
C 24.743340 11.225410 2.037370
H 23.299980 10.992400 3.599900
H 26.112300 11.791730 0.465140
H 25.046140 10.213120 2.122480
C 23.896660 13.874590 8.882630
C 23.326760 12.989300 9.794690
C 24.895860 13.433380 8.023860
H 23.593860 14.886890 8.797520
H 22.527700 13.308270 10.454860
H 25.340020 14.107610 7.320100
C 23.744140 11.666620 9.816140
C 25.313240 12.110700 8.045310
C 24.743340 11.225410 8.957370
H 23.299980 10.992400 10.519900
H 26.112300 11.791730 7.385140
H 25.046140 10.213120 9.042480
C 23.896660 13.874590 15.802630
C 23.326760 12.989300 16.714690
C 24.895860 13.433380 14.943860
H 23.593860 14.886890 15.717520
H 22.527700 13.308270 17.374860
H 25.340020 14.107610 14.240100
C 23.744140 11.666620 16.736140
C 25.313240 12.110700 14.965310
C 24.743340 11.225410 15.877370
H 23.299980 10.992400 17.439900
H 26.112300 11.791730 14.305140
H 25.046140 10.213120 15.962480
C 23.896660 13.874590 22.722630
C 23.326760 12.989300 23.634690
C 24.895860 13.433380 21.863860
H 23.593860 14.886890 22.637520
H 22.527700 13.308270 24.294860
H 25.340020 14.107610 21.160100
C 23.744140 11.666620 23.656140
C 25.313240 12.110700 21.885310
C 24.743340 11.225410 22.797370
H 23.299980 10.992400 24.359900
H 26.112300 11.791730 21.225140
H 25.046140 10.213120 22.882480
C 23.896660 13.874590 29.642630
C 23.326760 12.989300 30.554690
C 24.895860 13.433380 28.783860
H 23.593860 14.886890 29.557520
H 22.527700 13.308270 31.214860
H 25.340020 14.107610 28.080100
C 23.744140 11.666620 30.576140
C 25.313240 12.110700 28.805310
C 24.743340 11.225410 29.717370
H 23.299980 10.992400 31.279900
H 26.112300 11.791730 28.145140
H 25.046140 10.213120 29.802480
C 23.896660 13.874590 36.562630
C 23.326760 12.989300 37.474690
C 24.895860 13.433380 35.703860
H 23.593860 14.886890 36.477520
H 22.527700 13.308270 38.134860
H 25.340020 14.107610 35.000100
C 23.744140 11.666620 37.496140
C 25.313240 12.110700 35.725310
C 24.743340 11.225410 36.637370
H 23.299980 10.992400 38.199900
H 26.112300 11.791730 35.065140
H 25.046140 10.213120 36.722480
C 23.896660 23.424590 1.962630
C 23.326760 22.539300 2.874690
C 24.895860 22.983380 1.103860
H 23.593860 24.436890 1.877520
H 22.527700 22.858270 3.534860
H 25.340020 23.657610 0.400100
C 23.744140 21.216620 2.896140
C 25.313240 21.660700 1.125310
C 24.743340 20.775410 2.037370
H 23.299980 20.542400 3.599900
H 26.112300 21.341730 0.465140
H 25.046140 19.763120 2.122480
C 23.896660 23.424590 8.882630
C 23.326760 22.539300 9.794690
C 24.895860 22.983380 8.023860
H 23.593860 24.436890 8.797520
H 22.527700 22.858270 10.454860
H 25.340020 23.657610 7.320100
C 23.744140 21.216620 9.816140
C 25.313240 21.660700 8.045310
C 24.743340 20.775410 8.957370
H 23.299980 20.542400 10.519900
H 26.112300 21.341730 7.385140
H 25.046140 19.763120 9.042480
C 23.896660 23.424590 15.802630
C 23.326760 22.539300 16.714690
C 24.895860 22.983380 14.943860
H 23.593860 24.436890 15.717520
H 22.527700 22.858270 17.374860
H 25.340020 23.657610 14.240100
C 23.744140 21.216620 16.736140
C 25.313240 21.660700 14.965310
C 24.743340 20.775410 15.877370
H 23.299980 20.542400 17.439900
H 26.112300 21.341730 14.305140
H 25.046140 19.763120 15.962480
C 23.896660 23.424590 22.722630
C 23.326760 22.539300 23.634690
C 24.895860 22.983380 21.863860
H 23.593860 24.436890 22.637520
H 22.527700 22.858270 24.294860
H 25.340020 23.657610 21.160100
C 23.744140 21.216620 23.656140
C 25.313240 21.660700 21.885310
C 24.743340 20.775410 22.797370
H 23.299980 20.542400 24.359900
H 26.112300 21.341730 21.225140
H 25.046140 19.763120 22.882480
C 23.896660 23.424590 29.642630
C 23.326760 22.539300 30.554690
C 24.895860 22.983380 28.783860
H 23.593860 24.436890 29.557520
H 22.527700 22.858270 31.214860
H 25.340020 23.657610 28.080100
C 23.744140 21.216620 30.576140
C 25.313240 21.660700 28.805310
C 24.743340 20.775410 29.717370
H 23.299980 20.542400 31.279900
H 26.112300 21.341730 28.145140
H 25.046140 19.763120 29.802480
C 23.896660 23.424590 36.562630
C 23.326760 22.539300 37.474690
C 24.895860 22.983380 35.703860
H 23.593860 24.436890 36.477520
H 22.527700 22.858270 38.134860
H 25.340020 23.657610 35.000100
C 23.744140 21.216620 37.496140
C 25.313240 21.660700 35.725310
C 24.743340 20.775410 36.637370
H 23.299980 20.542400 38.199900
H 26.112300 21.341730 35.065140
H 25.046140 19.763120 36.722480
C 23.896660 32.974590 1.962630
C 23.326760 32.089300 2.874690
C 24.895860 32.533380 1.103860
H 23.593860 33.986890 1.877520
H 22.527700 32.408270 3.534860
H 25.340020 33.207610 0.400100
C 23.744140 30.766620 2.896140
C 25.313240 31.210700 1.125310
C 24.743340 30.325410 2.037370
H 23.299980 30.092400 3.599900
H 26.112300 30.891730 0.465140
H 25.046140 29.313120 2.122480
C 23.896660 32.974590 8.882630
C 23.326760 32.089300 9.794690
C 24.895860 32.533380 8.023860
H 23.593860 33.986890 8.797520
H 22.527700 32.408270 10.454860
H 25.340020 33.207610 7.320100
C 23.744140 30.766620 9.816140
C 25.313240 31.210700 8.045310
C 24.743340 30.325410 8.957370
H 23.299980 30.092400 10.519900
H 26.112300 30.891730 7.385140
H 25.046140 29.313120 9.042480
C 23.896660 32.974590 15.802630
C 23.326760 32.089300 16.714690
C 24.895860 32.533380 14.943860
H 23.593860 33.986890 15.717520
H 22.527700 32.408270 17.374860
H 25.340020 33.207610 14.240100
C 23.744140 30.766620 16.736140
C 25.313240 31.210700 14.965310
C 24.743340 30.325410 15.877370
H 23.299980 30.092400 17.439900
H 26.112300 30.891730 14.305140
H 25.046140 29.313120 15.962480
C 23.896660 32.974590 22.722630
C 23.326760 32.089300 23.634690
C 24.895860 32.533380 21.863860
H 23.593860 33.986890 22.637520
H 22.527700 32.408270 24.294860
H 25.340020 33.207610 21.160100
C 23.744140 30.766620 23.656140
C 25.313240 31.210700 21.885310
C 24.743340 30.325410 22.797370
H 23.299980 30.092400 24.359900
H 26.112300 30.891730 21.225140
H 25.046140 29.313120 22.882480
C 23.896660 32.974590 29.642630
C 23.326760 32.089300 30.554690
C 24.895860 32.533380 28.783860
H 23.593860 33.986890 29.557520
H 22.527700 32.408270 31.214860
H 25.340020 33.207610 28.080100
C 23.744140 30.766620 30.576140
C 25.313240 31.210700 28.805310
C 24.743340 30.325410 29.717370
H 23.299980 30.092400 31.279900
H 26.112300 30.891730 28.145140
H 25.046140 29.313120 29.802480
C 23.896660 32.974590 36.562630
C 23.326760 32.089300 37.474690
C 24.895860 32.533380 35.703860
H 23.593860 33.986890 36.477520
H 22.527700 32.408270 38.134860
H 25.340020 33.207610 35.000100
C 23.744140 30.766620 37.496140
C 25.313240 31.210700 35.725310
C 24.743340 30.325410 36.637370
H 23.299980 30.092400 38.199900
H 26.112300 30.891730 35.065140
H 25.046140 29.313120 36.722480
C 23.896660 42.524590 1.962630
C 23.326760 41.639300 2.874690
C 24.895860 42.083380 1.103860
H 23.593860 43.536890 1.877520
H 22.527700 41.958270 3.534860
H 25.340020 42.757610 0.400100
C 23.744140 40.316620 2.896140
C 25.313240 40.760700 1.125310
C 24.743340 39.875410 2.037370
H 23.299980 39.642400 3.599900
H 26.112300 40.441730 0.465140
H 25.046140 38.863120 2.122480
C 23.896660 42.524590 8.882630
C 23.326760 41.639300 9.794690
C 24.895860 42.083380 8.023860
H 23.593860 43.536890 8.797520
H 22.527700 41.958270 10.454860
H 25.340020 42.757610 7.320100
C 23.744140 40.316620 9.816140
C 25.313240 40.760700 8.045310
C 24.743340 39.875410 8.957370
H 23.299980 39.642400 10.519900
H 26.112300 40.441730 7.385140
H 25.046140 38.863120 9.042480
C 23.896660 42.524590 15.802630
C 23.326760 41.639300 16.714690
C 24.895860 42.083380 14.943860
H 23.593860 43.536890 15.717520
H 22.527700 41.958270 17.374860
H 25.340020 42.757610 14.240100
C 23.744140 40.316620 16.736140
C 25.313240 40.760700 14.965310
C 24.743340 39.875410 15.877370
H 23.299980 39.642400 17.439900
H 26.112300 40.441730 14.305140
H 25.046140 38.863120 15.962480
C 23.896660 42.524590 22.722630
C 23.326760 41.639300 23.634690
C 24.895860 42.083380 21.863860
H 23.593860 43.536890 22.637520
H 22.527700 41.958270 24.294860
H 25.340020 42.757610 21.160100
C 23.744140 40.316620 23.656140
C 25.313240 40.760700 21.885310
C 24.743340 39.875410 22.797370
H 23.299980 39.642400 24.359900
H 26.112300 40.441730 21.225140
H 25.046140 38.863120 22.882480
C 23.896660 42.524590 29.642630
C 23.326760 41.639300 30.554690
C 24.895860 42.083380 28.783860
H 23.593860 43.536890 29.557520
H 22.527700 41.958270 31.214860
H 25.340020 42.757610 28.080100
C 23.744140 40.316620 30.576140
C 25.313240 40.760700 28.805310
C 24.743340 39.875410 29.717370
H 23.299980 39.642400 31.279900
H 26.112300 40.441730 28.145140
H 25.046140 38.863120 29.802480
C 23.896660 42.524590 36.562630
C 23.326760 41.639300 37.474690
C 24.895860 42.083380 35.703860
H 23.593860 43.536890 36.477520
H 22.527700 41.958270 38.134860
H 25.340020 42.757610 35.000100
C 23.744140 40.316620 37.496140
C 25.313240 40.760700 35.725310
C 24.743340 39.875410 36.637370
H 23.299980 39.642400 38.199900
H 26.112300 40.441730 35.065140
H 25.046140 38.863120 36.722480
C 23.896660 52.074590 1.962630
C 23.326760 51.189300 2.874690
C 24.895860 51.633380 1.103860
H 23.593860 53.086890 1.877520
H 22.527700 51.508270 3.534860
H 25.340020 52.307610 0.400100
C 23.744140 49.866620 2.896140
C 25.313240 50.310700 1.125310
C 24.743340 49.425410 2.037370
H 23.299980 49.192400 3.599900
H 26.112300 49.991730 0.465140
H 25.046140 48.413120 2.122480
C 23.896660 52.074590 8.882630
C 23.326760 51.189300 9.794690
C 24.895860 51.633380 8.023860
H 23.593860 53.086890 8.797520
H 22.527700 51.508270 10.454860
H 25.340020 52.307610 7.320100
C 23.744140 49.866620 9.816140
C 25.313240 50.310700 8.045310
C 24.743340 49.425410 8.957370
H 23.299980 49.192400 10.519900
H 26.112300 49.991730 7.385140
H 25.046140 48.413120 9.042480
C 23.896660 52.074590 15.802630
C 23.326760 51.189300 16.714690
C 24.895860 51.633380 14.943860
H 23.593860 53.086890 15.717520
H 22.527700 51.508270 17.374860
H 25.340020 52.307610 14.240100
C 23.744140 49.866620 16.736140
C 25.313240 50.310700 14.965310
C 24.743340 49.425410 15.877370
H 23.299980 49.192400 17.439900
H 26.112300 49.991730 14.305140
H 25.046140 48.413120 15.962480
C 23.896660 52.074590 22.722630
C 23.326760 51.189300 23.634690
C 24.895860 51.633380 21.863860
H 23.593860 53.086890 22.637520
H 22.527700 51.508270 24.294860
H 25.340020 52.307610 21.160100
C 23.744140 49.866620 23.656140
C 25.313240 50.310700 21.885310
C 24.743340 49.425410 22.797370
H 23.299980 49.192400 24.359900
H 26.112300 49.991730 21.225140
H 25.046140 48.413120 22.882480
C 23.896660 52.074590 29.642630
C 23.326760 51.189300 30.554690
C 24.895860 51.633380 28.783860
H 23.593860 53.086890 29.557520
H 22.527700 51.508270 31.214860
H 25.340020 52.307610 28.080100
C 23.744140 49.866620 30.576140
C 25.313240 50.310700 28.805310
C 24.743340 49.425410 29.717370
H 23.299980 49.192400 31.279900
H 26.112300 49.991730 28.145140
H 25.046140 48.413120 29.802480
C 23.896660 52.074590 36.562630
C 23.326760 51.189300 37.474690
C 24.895860 51.633380 35.703860
H 23.593860 53.086890 36.477520
H 22.527700 51.508270 38.134860
H 25.340020 52.307610 35.000100
C 23.744140 49.866620 37.496140
C 25.313240 50.310700 35.725310
C 24.743340 49.425410 36.637370
H 23.299980 49.192400 38.199900
H 26.112300 49.991730 35.065140
H 25.046140 48.413120 36.722480
C 31.336660 4.324590 1.962630
C 30.766760 3.439300 2.874690
C 32.335860 3.883380 1.103860
H 31.033860 5.336890 1.877520
H 29.967700 3.758270 3.534860
H 32.780020 4.557610 0.400100
C 31.184140 2.116620 2.896140
C 32.753240 2.560700 1.125310
C 32.183340 1.675410 2.037370
H 30.739980 1.442400 3.599900
H 33.552300 2.241730 0.465140
H 32.486140 0.663120 2.122480
C 31.336660 4.324590 8.882630
C 30.766760 3.439300 9.794690
C 32.335860 3.883380 8.023860
H 31.033860 5.336890 8.797520
H 29.967700 3.758270 10.454860
H 32.780020 4.557610 7.320100
C 31.184140 2.116620 9.816140
C 32.753240 2.560700 8.045310
C 32.183340 1.675410 8.957370
H 30.739980 1.442400 10.519900
H 33.552300 2.241730 7.385140
H 32.486140 0.663120 9.042480
C 31.336660 4.324590 15.802630
C 30.766760 3.439300 16.714690
C 32.335860 3.883380 14.943860
H 31.033860 5.336890 15.717520
H 29.967700 3.758270 17.374860
H 32.780020 4.557610 14.240100
C 31.184140 2.116620 16.736140
C 32.753240 2.560700 14.965310
C 32.183340 1.675410 15.877370
H 30.739980 1.442400 17.439900
H 33.552300 2.241730 14.305140
H 32.486140 0.663120 15.962480
C 31.336660 4.324590 22.722630
C 30.766760 3.439300 23.634690
C 32.335860 3.883380 21.863860
H 31.033860 5.336890 22.637520
H 29.967700 3.758270 24.294860
H 32.780020 4.557610 21.160100
C 31.184140 2.116620 23.656140
C 32.753240 2.560700 21.885310
C 32.183340 1.675410 22.797370
H 30.739980 1.442400 24.359900
H 33.552300 2.241730 21.225140
H 32.486140 0.663120 22.882480
C 31.336660 4.324590 29.642630
C 30.766760 3.439300 30.554690
C 32.335860 3.883380 28.783860
H 31.033860 5.336890 29.557520
H 29.967700 3.758270 31.214860
H 32.780020 4.557610 28.080100
C 31.184140 2.116620 30.576140
C 32.753240 2.560700 28.805310
C 32.183340 1.675410 29.717370
H 30.739980 1.442400 31.279900
H 33.552300 2.241730 28.145140
H 32.486140 0.663120 29.802480
C 31.336660 4.324590 36.562630
C 30.766760 3.439300 37.474690
C 32.335860 3.883380 35.703860
H 31.033860 5.336890 36.477520
H 29.967700 3.758270 38.134860
H 32.780020 4.557610 35.000100
C 31.184140 2.116620 37.496140
C 32.753240 2.560700 35.725310
C 32.183340 1.675410 36.637370
H 30.739980 1.442400 38.199900
H 33.552300 2.241730 35.065140
H 32.486140 0.663120 36.722480
C 31.336660 13.874590 1.962630
C 30.766760 12.989300 2.874690
C 32.335860 13.433380 1.103860
H 31.033860 14.886890 1.877520
H 29.967700 13.308270 3.534860
H 32.780020 14.107610 0.400100
C 31.184140 11.666620 2.896140
C 32.753240 12.110700 1.125310
C 32.183340 11.225410 2.037370
H 30.739980 10.992400 3.599900
H 33.552300 11.791730 0.465140
H 32.486140 10.213120 2.122480
C 31.336660 13.874590 8.882630
C 30.766760 12.989300 9.794690
C 32.335860 13.433380 8.023860
H 31.033860 14.886890 8.797520
H 29.967700 13.308270 10.454860
H 32.780020 14.107610 7.320100
C 31.184140 11.666620 9.816140
C 32.753240 12.110700 8.045310
C 32.183340 11.225410 8.957370
H 30.739980 10.992400 10.519900
H 33.552300 11.791730 7.385140
H 32.486140 10.213120 9.042480
C 31.336660 13.874590 15.802630
C 30.766760 12.989300 16.714690
C 32.335860 13.433380 14.943860
H 31.033860 14.886890 15.717520
H 29.967700 13.308270 17.374860
H 32.780020 14.107610 14.240100
C 31.184140 11.666620 16.736140
C 32.753240 12.110700 14.965310
C 32.183340 11.225410 15.877370
H 30.739980 10.992400 17.439900
H 33.552300 11.791730 14.305140
H 32.486140 10.213120 15.962480
C 31.336660 13.874590 22.722630
C 30.766760 12.989300 23.634690
C 32.335860 13.433380 21.863860
H 31.033860 14.886890 22.637520
H 29.967700 13.308270 24.294860
H 32.780020 14.107610 21.160100
C 31.184140 11.666620 23.656140
C 32.753240 12.110700 21.885310
C 32.183340 11.225410 22.797370
H 30.739980 10.992400 24.359900
H 33.552300 11.791730 21.225140
H 32.486140 10.213120 22.882480
C 31.336660 13.874590 29.642630
C 30.766760 12.989300 30.554690
C 32.335860 13.433380 28.783860
H 31.033860 14.886890 29.557520
H 29.967700 13.308270 31.214860
H 32.780020 14.107610 28.080100
C 31.184140 11.666620 30.576140
C 32.753240 12.110700 28.805310
C 32.183340 11.225410 29.717370
H 30.739980 10.992400 31.279900
H 33.552300 11.791730 28.145140
H 32.486140 10.213120 29.802480
C 31.336660 13.874590 36.562630
C 30.766760 12.989300 37.474690
C 32.335860 13.433380 35.703860
H 31.033860 14.886890 36.477520
H 29.967700 13.308270 38.134860
H 32.780020 14.107610 35.000100
C 31.184140 11.666620 37.496140
C 32.753240 12.110700 35.725310
C 32.183340 11.225410 36.637370
H 30.739980 10.992400 38.199900
H 33.552300 11.791730 35.065140
H 32.486140 10.213120 36.722480
C 31.336660 23.424590 1.962630
C 30.766760 22.539300 2.874690
C 32.335860 22.983380 1.103860
H 31.033860 24.436890 1.877520
H 29.967700 22.858270 3.534860
H 32.780020 23.657610 0.400100
C 31.184140 21.216620 2.896140
C 32.753240 21.660700 1.125310
C 32.183340 20.775410 2.037370
H 30.739980 20.542400 3.599900
H 33.552300 21.341730 0.465140
H 32.486140 19.763120 2.122480
C 31.336660 23.424590 8.882630
C 30.766760 22.539300 9.794690
C 32.335860 22.983380 8.023860
H 31.033860 24.436890 8.797520
H 29.967700 22.858270 10.454860
H 32.780020 23.657610 7.320100
C 31.184140 21.216620 9.816140
C 32.753240 21.660700 8.045310
C 32.183340 20.775410 8.957370
H 30.739980 20.542400 10.519900
H 33.552300 21.341730 7.385140
H 32.486140 19.763120 9.042480
C 31.336660 23.424590 15.802630
C 30.766760 22.539300 16.714690
C 32.335860 22.983380 14.943860
H 31.033860 24.436890 15.717520
H 29.967700 22.858270 17.374860
H 32.780020 23.657610 14.240100
C 31.184140 21.216620 16.736140
C 32.753240 21.660700 14.965310
C 32.183340 20.775410 15.877370
H 30.739980 20.542400 17.439900
H 33.552300 21.341730 14.305140
H 32.486140 19.763120 15.962480
C 31.336660 23.424590 22.722630
C 30.766760 22.539300 23.634690
C 32.335860 22.983380 21.863860
H 31.033860 24.436890 22.637520
H 29.967700 22.858270 24.294860
H 32.780020 23.657610 21.160100
C 31.184140 21.216620 23.656140
C 32.753240 21.660700 21.885310
C 32.183340 20.775410 22.797370
H 30.739980 20.542400 24.359900
H 33.552300 21.341730 21.225140
H 32.486140 19.763120 22.882480
C 31.336660 23.424590 29.642630
C 30.766760 22.539300 30.554690
C 32.335860 22.983380 28.783860
H 31.033860 24.436890 29.557520
H 29.967700 22.858270 31.214860
H 32.780020 23.657610 28.080100
C 31.184140 21.216620 30.576140
C 32.753240 21.660700 28.805310
C 32.183340 20.775410 29.717370
H 30.739980 20.542400 31.279900
H 33.552300 21.341730 28.145140
H 32.486140 19.763120 29.802480
C 31.336660 23.424590 36.562630
C 30.766760 22.539300 37.474690
C 32.335860 22.983380 35.703860
H 31.033860 24.436890 36.477520
H 29.967700 22.858270 38.134860
H 32.780020 23.657610 35.000100
C 31.184140 21.216620 37.496140
C 32.753240 21.660700 35.725310
C 32.183340 20.775410 36.637370
H 30.739980 20.542400 38.199900
H 33.552300 21.341730 35.065140
H 32.486140 19.763120 36.722480
C 31.336660 32.974590 1.962630
C 30.766760 32.089300 2.874690
C 32.335860 32.533380 1.103860
H 31.033860 33.986890 1.877520
H 29.967700 32.408270 3.534860
H 32.780020 33.207610 0.400100
C 31.184140 30.766620 2.896140
C 32.753240 31.210700 1.125310
C 32.183340 30.325410 2.037370
H 30.739980 30.092400 3.599900
H 33.552300 30.891730 0.465140
H 32.486140 29.313120 2.122480
C 31.336660 32.974590 8.882630
C 30.766760 32.089300 9.794690
C 32.335860 32.533380 8.023860
H 31.033860 33.986890 8.797520
H 29.967700 32.408270 10.454860
H 32.780020 33.207610 7.320100
C 31.184140 30.766620 9.816140
C 32.753240 31.210700 8.045310
C 32.183340 30.325410 8.957370
H 30.739980 30.092400 10.519900
H 33.552300 30.891730 7.385140
H 32.486140 29.313120 9.042480
C 31.336660 32.974590 15.802630
C 30.766760 32.089300 16.714690
C 32.335860 32.533380 14.943860
H 31.033860 33.986890 15.717520
H 29.967700 32.408270 17.374860
H 32.780020 33.207610 14.240100
C 31.184140 30.766620 16.736140
C 32.753240 31.210700 14.965310
C 32.183340 30.325410 15.877370
H 30.739980 30.092400 17.439900
H 33.552300 30.891730 14.305140
H 32.486140 29.313120 15.962480
C 31.336660 32.974590 22.722630
C 30.766760 32.089300 23.634690
C 32.335860 32.533380 21.863860
H 31.033860 33.986890 22.637520
H 29.967700 32.408270 24.294860
H 32.780020 33.207610 21.160100
C 31.184140 30.766620 23.656140
C 32.753240 31.210700 21.885310
C 32.183340 30.325410 22.797370
H 30.739980 30.092400 24.359900
H 33.552300 30.891730 21.225140
H 32.486140 29.313120 22.882480
C 31.336660 32.974590 29.642630
C 30.766760 32.089300 30.554690
C 32.335860 32.533380 28.783860
H 31.033860 33.986890 29.557520
H 29.967700 32.408270 31.214860
H 32.780020 33.207610 28.080100
C 31.184140 30.766620 30.576140
C 32.753240 31.210700 28.805310
C 32.183340 30.325410 29.717370
H 30.739980 30.092400 31.279900
H 33.552300 30.891730 28.145140
H 32.486140 29.313120 29.802480
C 31.336660 32.974590 36.562630
C 30.766760 32.089300 37.474690
C 32.335860 32.533380 35.703860
H 31.033860 33.986890 36.477520
H 29.967700 32.408270 38.134860
H 32.780020 33.207610 35.000100
C 31.184140 30.766620 37.496140
C 32.753240 31.210700 35.725310
C 32.183340 30.325410 36.637370
H 30.739980 30.092400 38.199900
H 33.552300 30.891730 35.065140
H 32.486140 29.313120 36.722480
C 31.336660 42.524590 1.962630
C 30.766760 41.639300 2.874690
C 32.335860 42.083380 1.103860
H 31.033860 43.536890 1.877520
H 29.967700 41.958270 3.534860
H 32.780020 42.757610 0.400100
C 31.184140 40.316620 2.896140
C 32.753240 40.760700 1.125310
C 32.183340 39.875410 2.037370
H 30.739980 39.642400 3.599900
H 33.552300 40.441730 0.465140
H 32.486140 38.863120 2.122480
C 31.336660 42.524590 8.882630
C 30.766760 41.639300 9.794690
C 32.335860 42.083380 8.023860
H 31.033860 43.536890 8.797520
H 29.967700 41.958270 10.454860
H 32.780020 42.757610 7.320100
C 31.184140 40.316620 9.816140
C 32.753240 40.760700 8.045310
C 32.183340 39.875410 8.957370
H 30.739980 39.642400 10.519900
H 33.552300 40.441730 7.385140
H 32.486140 38.863120 9.042480
C 31.336660 42.524590 15.802630
C 30.766760 41.639300 16.714690
C 32.335860 42.083380 14.943860
H 31.033860 43.536890 15.717520
H 29.967700 41.958270 17.374860
H 32.780020 42.757610 14.240100
C 31.184140 40.316620 16.736140
C 32.753240 40.760700 14.965310
C 32.183340 39.875410 15.877370
H 30.739980 39.642400 17.439900
H 33.552300 40.441730 14.305140
H 32.486140 38.863120 15.962480
C 31.336660 42.524590 22.722630
C 30.766760 41.639300 23.634690
C 32.335860 42.083380 21.863860
H 31.033860 43.536890 22.637520
H 29.967700 41.958270 24.294860
H 32.780020 42.757610 21.160100
C 31.184140 40.316620 23.656140
C 32.753240 40.760700 21.885310
C 32.183340 39.875410 22.797370
H 30.739980 39.642400 24.359900
H 33.552300 40.441730 21.225140
H 32.486140 38.863120 22.882480
C 31.336660 42.524590 29.642630
C 30.766760 41.639300 30.554690
C 32.335860 42.083380 28.783860
H 31.033860 43.536890 29.557520
H 29.967700 41.958270 31.214860
H 32.780020 42.757610 28.080100
C 31.184140 40.316620 30.576140
C 32.753240 40.760700 28.805310
C 32.183340 39.875410 29.717370
H 30.739980 39.642400 31.279900
H 33.552300 40.441730 28.145140
H 32.486140 38.863120 29.802480
C 31.336660 42.524590 36.562630
C 30.766760 41.639300 37.474690
C 32.335860 42.083380 35.703860
H 31.033860 43.536890 36.477520
H 29.967700 41.958270 38.134860
H 32.780020 42.757610 35.000100
C 31.184140 40.316620 37.496140
C 32.753240 40.760700 35.725310
C 32.183340 39.875410 36.637370
H 30.739980 39.642400 38.199900
H 33.552300 40.441730 35.065140
H 32.486140 38.863120 36.722480
C 31.336660 52.074590 1.962630
C 30.766760 51.189300 2.874690
C 32.335860 51.633380 1.103860
H 31.033860 53.086890 1.877520
H 29.967700 51.508270 3.534860
H 32.780020 52.307610 0.400100
C 31.184140 49.866620 2.896140
C 32.753240 50.310700 1.125310
C 32.183340 49.425410 2.037370
H 30.739980 49.192400 3.599900
H 33.552300 49.991730 0.465140
H 32.486140 48.413120 2.122480
C 31.336660 52.074590 8.882630
C 30.766760 51.189300 9.794690
C 32.335860 51.633380 8.023860
H 31.033860 53.086890 8.797520
H 29.967700 51.508270 10.454860
H 32.780020 52.307610 7.320100
C 31.184140 49.866620 9.816140
C 32.753240 50.310700 8.045310
C 32.183340 49.425410 8.957370
H 30.739980 49.192400 10.519900
H 33.552300 49.991730 7.385140
H 32.486140 48.413120 9.042480
C 31.336660 52.074590 15.802630
C 30.766760 51.189300 16.714690
C 32.335860 51.633380 14.943860
H 31.033860 53.086890 15.717520
H 29.967700 51.508270 17.374860
H 32.780020 52.307610 14.240100
C 31.184140 49.866620 16.736140
C 32.753240 50.310700 14.965310
C 32.183340 49.425410 15.877370
H 30.739980 49.192400 17.439900
H 33.552300 49.991730 14.305140
H 32.486140 48.413120 15.962480
C 31.336660 52.074590 22.722630
C 30.766760 51.189300 23.634690
C 32.335860 51.633380 21.863860
H 31.033860 53.086890 22.637520
H 29.967700 51.508270 24.294860
H 32.780020 52.307610 21.160100
C 31.184140 49.866620 23.656140
C 32.753240 50.310700 21.885310
C 32.183340 49.425410 22.797370
H 30.739980 49.192400 24.359900
H 33.552300 49.991730 21.225140
H 32.486140 48.413120 22.882480
C 31.336660 52.074590 29.642630
C 30.766760 51.189300 30.554690
C 32.335860 51.633380 28.783860
H 31.033860 53.086890 29.557520
H 29.967700 51.508270 31.214860
H 32.780020 52.307610 28.080100
C 31.184140 49.866620 30.576140
C 32.753240 50.310700 28.805310
C 32.183340 49.425410 29.717370
H 30.739980 49.192400 31.279900
H 33.552300 49.991730 28.145140
H 32.486140 48.413120 29.802480
C 31.336660 52.074590 36.562630
C 30.766760 51.189300 37.474690
C 32.335860 51.633380 35.703860
H 31.033860 53.086890 36.477520
H 29.967700 51.508270 38.134860
H 32.780020 52.307610 35.000100
C 31.184140 49.866620 37.496140
C 32.753240 50.310700 35.725310
C 32.183340 49.425410 36.637370
H 30.739980 49.192400 38.199900
H 33.552300 49.991730 35.065140
H 32.486140 48.413120 36.722480
C 38.776660 4.324590 1.962630
C 38.206760 3.439300 2.874690
C 39.775860 3.883380 1.103860
H 38.473860 5.336890 1.877520
H 37.407700 3.758270 3.534860
H 40.220020 4.557610 0.400100
C 38.624140 2.116620 2.896140
C 40.193240 2.560700 1.125310
C 39.623340 1.675410 2.037370
H 38.179980 1.442400 3.599900
H 40.992300 2.241730 0.465140
H 39.926140 0.663120 2.122480
C 38.776660 4.324590 8.882630
C 38.206760 3.439300 9.794690
C 39.775860 3.883380 8.023860
H 38.473860 5.336890 8.797520
H 37.407700 3.758270 10.454860
H 40.220020 4.557610 7.320100
C 38.624140 2.116620 9.816140
C 40.193240 2.560700 8.045310
C 39.623340 1.675410 8.957370
H 38.179980 1.442400 10.519900
H 40.992300 2.241730 7.385140
H 39.926140 0.663120 9.042480
C 38.776660 4.324590 15.802630
C 38.206760 3.439300 16.714690
C 39.775860 3.883380 14.943860
H 38.473860 5.336890 15.717520
H 37.407700 3.758270 17.374860
H 40.220020 4.557610 14.240100
C 38.624140 2.116620 16.736140
C 40.193240 2.560700 14.965310
C 39.623340 1.675410 15.877370
H 38.179980 1.442400 17.439900
H 40.992300 2.241730 14.305140
H 39.926140 0.663120 15.962480
C 38.776660 4.324590 22.722630
C 38.206760 3.439300 23.634690
C 39.775860 3.883380 21.863860
H 38.473860 5.336890 22.637520
H 37.407700 3.758270 24.294860
H 40.220020 4.557610 21.160100
C 38.624140 2.116620 23.656140
C 40.193240 2.560700 21.885310
C 39.623340 1.675410 22.797370
H 38.179980 1.442400 24.359900
H 40.992300 2.241730 21.225140
H 39.926140 0.663120 22.882480
C 38.776660 4.324590 29.642630
C 38.206760 3.439300 30.554690
C 39.775860 3.883380 28.783860
H 38.473860 5.336890 29.557520
H 37.407700 3.758270 31.214860
H 40.220020 4.557610 28.080100
C 38.624140 2.116620 30.576140
C 40.193240 2.560700 28.805310
C 39.623340 1.675410 29.717370
H 38.179980 1.442400 31.279900
H 40.992300 2.241730 28.145140
H 39.926140 0.663120 29.802480
C 38.776660 4.324590 36.562630
C 38.206760 3.439300 37.474690
C 39.775860 3.883380 35.703860
H 38.473860 5.336890 36.477520
H 37.407700 3.758270 38.134860
H 40.220020 4.557610 35.000100
C 38.624140 2.116620 37.496140
C 40.193240 2.560700 35.725310
C 39.623340 1.675410 36.637370
H 38.179980 1.442400 38.199900
H 40.992300 2.241730 35.065140
H 39.926140 0.663120 36.722480
C 38.776660 13.874590 1.962630
C 38.206760 12.989300 2.874690
C 39.775860 13.433380 1.103860
H 38.473860 14.886890 1.877520
H 37.407700 13.308270 3.534860
H 40.220020 14.107610 0.400100
C 38.624140 11.666620 2.896140
C 40.193240 12.110700 1.125310
C 39.623340 11.225410 2.037370
H 38.179980 10.992400 3.599900
H 40.992300 11.791730 0.465140
H 39.926140 10.213120 2.122480
C 38.776660 13.874590 8.882630
C 38.206760 12.989300 9.794690
C 39.775860 13.433380 8.023860
H 38.473860 14.886890 8.797520
H 37.407700 13.308270 10.454860
H 40.220020 14.107610 7.320100
C 38.624140 11.666620 9.816140
C 40.193240 12.110700 8.045310
C 39.623340 11.225410 8.957370
H 38.179980 10.992400 10.519900
H 40.992300 11.791730 7.385140
H 39.926140 10.213120 9.042480
C 38.776660 13.874590 15.802630
C 38.206760 12.989300 16.714690
C 39.775860 13.433380 14.943860
H 38.473860 14.886890 15.717520
H 37.407700 13.308270 17.374860
H 40.220020 14.107610 14.240100
C 38.624140 11.666620 16.736140
C 40.193240 12.110700 14.965310
C 39.623340 11.225410 15.877370
H 38.179980 10.992400 17.439900
H 40.992300 11.791730 14.305140
H 39.926140 10.213120 15.962480
C 38.776660 13.874590 22.722630
C 38.206760 12.989300 23.634690
C 39.775860 13.433380 21.863860
H 38.473860 14.886890 22.637520
H 37.407700 13.308270 24.294860
H 40.220020 14.107610 21.160100
C 38.624140 11.666620 23.656140
C 40.193240 12.110700 21.885310
C 39.623340 11.225410 22.797370
H 38.179980 10.992400 24.359900
H 40.992300 11.791730 21.225140
H 39.926140 10.213120 22.882480
C 38.776660 13.874590 29.642630
C 38.206760 12.989300 30.554690
C 39.775860 13.433380 28.783860
H 38.473860 14.886890 29.557520
H 37.407700 13.308270 31.214860
H 40.220020 14.107610 28.080100
C 38.624140 11.666620 30.576140
C 40.193240 12.110700 28.805310
C 39.623340 11.225410 29.717370
H 38.179980 10.992400 31.279900
H 40.992300 11.791730 28.145140
H 39.926140 10.213120 29.802480
C 38.776660 13.874590 36.562630
C 38.206760 12.989300 37.474690
C 39.775860 13.433380 35.703860
H 38.473860 14.886890 36.477520
H 37.407700 13.308270 38.134860
H 40.220020 14.107610 35.000100
C 38.624140 11.666620 37.496140
C 40.193240 12.110700 35.725310
C 39.623340 11.225410 36.637370
H 38.179980 10.992400 38.199900
H 40.992300 11.791730 35.065140
H 39.926140 10.213120 36.722480
C 38.776660 23.424590 1.962630
C 38.206760 22.539300 2.874690
C 39.775860 22.983380 1.103860
H 38.473860 24.436890 1.877520
H 37.407700 22.858270 3.534860
H 40.220020 23.657610 0.400100
C 38.624140 21.216620 2.896140
C 40.193240 21.660700 1.125310
C 39.623340 20.775410 2.037370
H 38.179980 20.542400 3.599900
H 40.992300 21.341730 0.465140
H 39.926140 19.763120 2.122480
C 38.776660 23.424590 8.882630
C 38.206760 22.539300 9.794690
C 39.775860 22.983380 8.023860
H 38.473860 24.436890 8.797520
H 37.407700 22.858270 10.454860
H 40.220020 23.657610 7.320100
C 38.624140 21.216620 9.816140
C 40.193240 21.660700 8.045310
C 39.623340 20.775410 8.957370
H 38.179980 20.542400 10.519900
H 40.992300 21.341730 7.385140
H 39.926140 19.763120 9.042480
C 38.776660 23.424590 15.802630
C 38.206760 22.539300 16.714690
C 39.775860 22.983380 14.943860
H 38.473860 24.436890 15.717520
H 37.407700 22.858270 17.374860
H 40.220020 23.657610 14.240100
C 38.624140 21.216620 16.736140
C 40.193240 21.660700 14.965310
C 39.623340 20.775410 15.877370
H 38.179980 20.542400 17.439900
H 40.992300 21.341730 14.305140
H 39.926140 19.763120 15.962480
C 38.776660 23.424590 22.722630
C 38.206760 22.539300 23.634690
C 39.775860 22.983380 21.863860
H 38.473860 24.436890 22.637520
H 37.407700 22.858270 24.294860
H 40.220020 23.657610 21.160100
C 38.624140 21.216620 23.656140
C 40.193240 21.660700 21.885310
C 39.623340 20.775410 22.797370
H 38.179980 20.542400 24.359900
H 40.992300 21.341730 21.225140
H 39.926140 19.763120 22.882480
C 38.776660 23.424590 29.642630
C 38.206760 22.539300 30.554690
C 39.775860 22.983380 28.783860
H 38.473860 24.436890 29.557520
H 37.407700 22.858270 31.214860
H 40.220020 23.657610 28.080100
C 38.624140 21.216620 30.576140
C 40.193240 21.660700 28.805310
C 39.623340 20.775410 29.717370
H 38.179980 20.542400 31.279900
H 40.992300 21.341730 28.145140
H 39.926140 19.763120 29.802480
C 38.776660 23.424590 36.562630
C 38.206760 22.539300 37.474690
C 39.775860 22.983380 35.703860
H 38.473860 24.436890 36.477520
H 37.407700 22.858270 38.134860
H 40.220020 23.657610 35.000100
C 38.624140 21.216620 37.496140
C 40.193240 21.660700 35.725310
C 39.623340 20.775410 36.637370
H 38.179980 20.542400 38.199900
H 40.992300 21.341730 35.065140
H 39.926140 19.763120 36.722480
C 38.776660 32.974590 1.962630
C 38.206760 32.089300 2.874690
C 39.775860 32.533380 1.103860
H 38.473860 33.986890 1.877520
H 37.407700 32.408270 3.534860
H 40.220020 33.207610 0.400100
C 38.624140 30.766620 2.896140
C 40.193240 31.210700 1.125310
C 39.623340 30.325410 2.037370
H 38.179980 30.092400 3.599900
H 40.992300 30.891730 0.465140
H 39.926140 29.313120 2.122480
C 38.776660 32.974590 8.882630
C 38.206760 32.089300 9.794690
C 39.775860 32.533380 8.023860
H 38.473860 33.986890 8.797520
H 37.407700 32.408270 10.454860
H 40.220020 33.207610 7.320100
C 38.624140 30.766620 9.816140
C 40.193240 31.210700 8.045310
C 39.623340 30.325410 8.957370
H 38.179980 30.092400 10.519900
H 40.992300 30.891730 7.385140
H 39.926140 29.313120 9.042480
C 38.776660 32.974590 15.802630
C 38.206760 32.089300 16.714690
C 39.775860 32.533380 14.943860
H 38.473860 33.986890 15.717520
H 37.407700 32.408270 17.374860
H 40.220020 33.207610 14.240100
C 38.624140 30.766620 16.736140
C 40.193240 31.210700 14.965310
C 39.623340 30.325410 15.877370
H 38.179980 30.092400 17.439900
H 40.992300 30.891730 14.305140
H 39.926140 29.313120 15.962480
C 38.776660 32.974590 22.722630
C 38.206760 32.089300 23.634690
C 39.775860 32.533380 21.863860
H 38.473860 33.986890 22.637520
H 37.407700 32.408270 24.294860
H 40.220020 33.207610 21.160100
C 38.624140 30.766620 23.656140
C 40.193240 31.210700 21.885310
C 39.623340 30.325410 22.797370
H 38.179980 30.092400 24.359900
H 40.992300 30.891730 21.225140
H 39.926140 29.313120 22.882480
C 38.776660 32.974590 29.642630
C 38.206760 32.089300 30.554690
C 39.775860 32.533380 28.783860
H 38.473860 33.986890 29.557520
H 37.407700 32.408270 31.214860
H 40.220020 33.207610 28.080100
C 38.624140 30.766620 30.576140
C 40.193240 31.210700 28.805310
C 39.623340 30.325410 29.717370
H 38.179980 30.092400 31.279900
H 40.992300 30.891730 28.145140
H 39.926140 29.313120 29.802480
C 38.776660 32.974590 36.562630
C 38.206760 32.089300 37.474690
C 39.775860 32.533380 35.703860
H 38.473860 33.986890 36.477520
H 37.407700 32.408270 38.134860
H 40.220020 33.207610 35.000100
C 38.624140 30.766620 37.496140
C 40.193240 31.210700 35.725310
C 39.623340 30.325410 36.637370
H 38.179980 30.092400 38.199900
H 40.992300 30.891730 35.065140
H 39.926140 29.313120 36.722480
C 38.776660 42.524590 1.962630
C 38.206760 41.639300 2.874690
C 39.775860 42.083380 1.103860
H 38.473860 43.536890 1.877520
H 37.407700 41.958270 3.534860
H 40.220020 42.757610 0.400100
C 38.624140 40.316620 2.896140
C 40.193240 40.760700 1.125310
C 39.623340 39.875410 2.037370
H 38.179980 39.642400 3.599900
H 40.992300 40.441730 0.465140
H 39.926140 38.863120 2.122480
C 38.776660 42.524590 8.882630
C 38.206760 41.639300 9.794690
C 39.775860 42.083380 8.023860
H 38.473860 43.536890 8.797520
H 37.407700 41.958270 10.454860
H 40.220020 42.757610 7.320100
C 38.624140 40.316620 9.816140
C 40.193240 40.760700 8.045310
C 39.623340 39.875410 8.957370
H 38.179980 39.642400 10.519900
H 40.992300 40.441730 7.385140
H 39.926140 38.863120 9.042480
C 38.776660 42.524590 15.802630
C 38.206760 41.639300 16.714690
C 39.775860 42.083380 14.943860
H 38.473860 43.536890 15.717520
H 37.407700 41.958270 17.374860
H 40.220020 42.757610 14.240100
C 38.624140 40.316620 16.736140
C 40.193240 40.760700 14.965310
C 39.623340 39.875410 15.877370
H 38.179980 39.642400 17.439900
H 40.992300 40.441730 14.305140
H 39.926140 38.863120 15.962480
C 38.776660 42.524590 22.722630
C 38.206760 41.639300 23.634690
C 39.775860 42.083380 21.863860
H 38.473860 43.536890 22.637520
H 37.407700 41.958270 24.294860
H 40.220020 42.757610 21.160100
C 38.624140 40.316620 23.656140
C 40.193240 40.760700 21.885310
C 39.623340 39.875410 22.797370
H 38.179980 39.642400 24.359900
H 40.992300 40.441730 21.225140
H 39.926140 38.863120 22.882480
C 38.776660 42.524590 29.642630
C 38.206760 41.639300 30.554690
C 39.775860 42.083380 28.783860
H 38.473860 43.536890 29.557520
H 37.407700 41.958270 31.214860
H 40.220020 42.757610 28.080100
C 38.624140 40.316620 30.576140
C 40.193240 40.760700 28.805310
C 39.623340 39.875410 29.717370
H 38.179980 39.642400 31.279900
H 40.992300 40.441730 28.145140
H 39.926140 38.863120 29.802480
C 38.776660 42.524590 36.562630
C 38.206760 41.639300 37.474690
C 39.775860 42.083380 35.703860
H 38.473860 43.536890 36.477520
H 37.407700 41.958270 38.134860
H 40.220020 42.757610 35.000100
C 38.624140 40.316620 37.496140
C 40.193240 40.760700 35.725310
C 39.623340 39.875410 36.637370
H 38.179980 39.642400 38.199900
H 40.992300 40.441730 35.065140
H 39.926140 38.863120 36.722480
C 38.776660 52.074590 1.962630
C 38.206760 51.189300 2.874690
C 39.775860 51.633380 1.103860
H 38.473860 53.086890 1.877520
H 37.407700 51.508270 3.534860
H 40.220020 52.307610 0.400100
C 38.624140 49.866620 2.896140
C 40.193240 50.310700 1.125310
C 39.623340 49.425410 2.037370
H 38.179980 49.192400 3.599900
H 40.992300 49.991730 0.465140
H 39.926140 48.413120 2.122480
C 38.776660 52.074590 8.882630
C 38.206760 51.189300 9.794690
C 39.775860 51.633380 8.023860
H 38.473860 53.086890 8.797520
H 37.407700 51.508270 10.454860
H 40.220020 52.307610 7.320100
C 38.624140 49.866620 9.816140
C 40.193240 50.310700 8.045310
C 39.623340 49.425410 8.957370
H 38.179980 49.192400 10.519900
H 40.992300 49.991730 7.385140
H 39.926140 48.413120 9.042480
C 38.776660 52.074590 15.802630
C 38.206760 51.189300 16.714690
C 39.775860 51.633380 14.943860
H 38.473860 53.086890 15.717520
H 37.407700 51.508270 17.374860
H 40.220020 52.307610 14.240100
C 38.624140 49.866620 16.736140
C 40.193240 50.310700 14.965310
C 39.623340 49.425410 15.877370
H 38.179980 49.192400 17.439900
H 40.992300 49.991730 14.305140
H 39.926140 48.413120 15.962480
C 38.776660 52.074590 22.722630
C 38.206760 51.189300 23.634690
C 39.775860 51.633380 21.863860
H 38.473860 53.086890 22.637520
H 37.407700 51.508270 24.294860
H 40.220020 52.307610 21.160100
C 38.624140 49.866620 23.656140
C 40.193240 50.310700 21.885310
C 39.623340 49.425410 22.797370
H 38.179980 49.192400 24.359900
H 40.992300 49.991730 21.225140
H 39.926140 48.413120 22.882480
C 38.776660 52.074590 29.642630
C 38.206760 51.189300 30.554690
C 39.775860 51.633380 28.783860
H 38.473860 53.086890 29.557520
H 37.407700 51.508270 31.214860
H 40.220020 52.307610 28.080100
C 38.624140 49.866620 30.576140
C 40.193240 50.310700 28.805310
C 39.623340 49.425410 29.717370
H 38.179980 49.192400 31.279900
H 40.992300 49.991730 28.145140
H 39.926140 48.413120 29.802480
C 38.776660 52.074590 36.562630
C 38.206760 51.189300 37.474690
C 39.775860 51.633380 35.703860
H 38.473860 53.086890 36.477520
H 37.407700 51.508270 38.134860
H 40.220020 52.307610 35.000100
C 38.624140 49.866620 37.496140
C 40.193240 50.310700 35.725310
C 39.623340 49.425410 36.637370
H 38.179980 49.192400 38.199900
H 40.992300 49.991730 35.065140
H 39.926140 48.413120 36.722480


==> anc/files/timings/comparison_to_molecular/benzene/6x_supercell/tc_hf_mol.inp <==
method      hf
run         energy
basis       def2-SVP
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/6x_supercell/tc_hf_mol.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_hf_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 04:36:43 2024
| On fire-21-01 (available memory: 348394 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_hf_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fffe55f7000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f07db732000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f07db716000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f07db32c000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f07db243000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f07d9600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f07d92a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f07db23d000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f07db212000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f07d748b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f07d7031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f07d6e00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f07db205000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f07db1ff000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f07db1e3000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f07db1dd000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f077e4ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f07db11a000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f0763634000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f0763288000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f0760ebe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f0760dc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f076077a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f07602e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f07db0fb000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f07602b4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f075ffe1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f075ff80000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f075fedc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f075fa98000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f075de2b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f075da00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f0757200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f074c400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f073c600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f0735400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f0712c00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f07115d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f0711200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f0710fd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f0710a00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f0710600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f07db0d5000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f075ddb3000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f07103d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f07db7e8000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f075dd89000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f07d7010000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f075dd6a000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f075dcfd000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f075dce9000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f07571ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f075714d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f075dcd8000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f073c531000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f075dcca000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f07d700b000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f075dcc5000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f075d9d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f0710e5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f075dcbe000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f070d200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f0710856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f070d015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f074c3b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f073c4eb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f073c469000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f0735335000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f07115a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f075dcb2000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f075d9c8000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f0757132000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f073c446000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f070ceda000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f074c3a0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f075dca9000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f071158e000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f0711581000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 19
|  AVAILABLE: 981
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_mol
| Random number seed: 235878301

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_mol/geometry.molden
Using basis set: def2-svp
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       def2-svp
Total atoms:     2592
Total charge:    0
Total electrons: 9072 (4536-alpha, 4536-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  25920
Total AO shells: 11664 (6480 S-shells; 3888 P-shells; 1296 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 880763.798602505005 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2645725728  -50354.2261372713  3.65 53.12 78.27 0.00  -50354.2261372713   140.16  
|    2     0.0847403799    +568.0328221829  20.67 108.35 152.45 0.00  -49786.1933150884   289.02  
|    3     0.0320097135     -12.2162137757  18.30 104.22 156.07 0.00  -49798.4095288641   285.82  
|    4     0.0094635674      -0.8663697119  16.49 105.14 155.71 0.00  -49799.2758985760   286.05  
|    5     0.0008490587      -0.0768254484  14.68 100.72 158.08 0.00  -49799.3527240244   284.46  
|    6     0.0001761475      -0.0012822738  12.49 96.17 166.66 0.00  -49799.3540062982   289.48  
|    7     0.0000683407      -0.0001194851  10.63 93.80 168.29 0.00  -49799.3541257833   287.59  
|    8     0.0000107817      -0.0000087400  9.77 91.56 184.05 0.00  -49799.3541345233   300.08  
|    9     0.0000030596      +0.0000004590  20.87 127.50 198.92 0.00  -49799.3541340643   365.50  
|   10     0.0000006477      -0.0000002303  7.60 92.69 304.19 0.00  -49799.3541342946   304.57  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -49799.3541342946 a.u.
HOMO-LUMO GAP: 12.635 eV
CENTER OF MASS: {20.600000, 26.875000, 19.300000} ANGS
DIPOLE MOMENT: {0.000257, -0.000594, 0.001021} (|D| = 0.001209) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 3291.26 sec 

| Job finished: Mon Sep 30 05:36:13 2024



==> anc/files/timings/comparison_to_molecular/benzene/6x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       def2-SVP
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/6x_supercell/tc_hf_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 30 05:36:13 2024
| On fire-21-01 (available memory: 333250 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffcbf5b9000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fc9ff917000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fc9ff8fb000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fc9ff511000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fc9ff428000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fc9fd800000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fc9fd4a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fc9ff422000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fc9ff3f7000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fc9fb68b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fc9fb231000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fc9fb000000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fc9ff3ea000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fc9ff3e4000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fc9ff3c8000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fc9ff3c2000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fc9a26ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fc9ff2ff000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fc987834000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fc987488000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fc9850be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fc984fc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fc98497a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fc9844e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fc9ff2e0000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fc9844b4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fc9841e1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fc984180000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fc9840dc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fc983c98000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fc98202b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fc981c00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fc97b400000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fc970600000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fc960800000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fc959600000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fc936e00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fc9357d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fc935400000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fc9351d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fc934c00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fc934800000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fc9fb211000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fc981fb3000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fc9345d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fc9ff9cd000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fc981f89000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fc981f68000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fc981f49000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fc981edc000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fc981ec8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fc97b3ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fc97b34d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fc981eb7000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fc960731000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fc981ea9000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fc9ff2d1000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fc9fb20c000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fc981bd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fc93505a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fc981bd1000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fc931400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fc934a56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fc931215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fc9705b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fc9606eb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fc960669000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fc959535000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fc9357a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fc981bc5000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fc97b33f000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fc96064e000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fc93577f000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fc9310da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fc9705a0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fc97b338000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fc93576b000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fc93575e000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 21
|  AVAILABLE: 979
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 948488707

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 44.6400000000 A, b = 57.3000000000 A, c = 41.5200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(84.3573680919, 0.0000000000, 0.0000000000), (0.0000000000, 108.2812990965, 0.0000000000), (0.0000000000, 0.0000000000, 78.4614230102), 
Reciprocal space lattice vector in a.u.:
(0.0744829462, -0.0000000000, -0.0000000000), (0.0000000000, 0.0580265047, -0.0000000000), (0.0000000000, 0.0000000000, 0.0800799306), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)
Atom 12 = (2.9794553758, 8.1722901092, 16.7857367503)
Atom 13 = (1.9025005354, 6.4993345896, 18.5092802347)
Atom 14 = (4.8676695827, 7.3385241062, 15.1628967638)
Atom 15 = (2.4072463467, 10.0852597266, 16.6249021715)
Atom 16 = (0.3924960876, 7.1021004879, 19.7568206400)
Atom 17 = (5.7070102774, 8.6126340589, 13.8329832027)
Atom 18 = (2.6912343682, 3.9998318201, 18.5498148571)
Atom 19 = (5.6564034155, 4.8390213368, 15.2034313863)
Atom 20 = (4.5794485751, 3.1660658171, 16.9269748706)
Atom 21 = (1.8518936734, 2.7257407647, 19.8797284182)
Atom 22 = (7.1664078632, 4.2362554385, 13.9558909810)
Atom 23 = (5.1516576042, 1.2531150970, 17.0878094495)
Atom 24 = (2.9794553758, 8.1722901092, 29.8626405854)
Atom 25 = (1.9025005354, 6.4993345896, 31.5861840697)
Atom 26 = (4.8676695827, 7.3385241062, 28.2398005989)
Atom 27 = (2.4072463467, 10.0852597266, 29.7018060065)
Atom 28 = (0.3924960876, 7.1021004879, 32.8337244750)
Atom 29 = (5.7070102774, 8.6126340589, 26.9098870378)
Atom 30 = (2.6912343682, 3.9998318201, 31.6267186922)
Atom 31 = (5.6564034155, 4.8390213368, 28.2803352213)
Atom 32 = (4.5794485751, 3.1660658171, 30.0038787057)
Atom 33 = (1.8518936734, 2.7257407647, 32.9566322533)
Atom 34 = (7.1664078632, 4.2362554385, 27.0327948160)
Atom 35 = (5.1516576042, 1.2531150970, 30.1647132845)
Atom 36 = (2.9794553758, 8.1722901092, 42.9395444204)
Atom 37 = (1.9025005354, 6.4993345896, 44.6630879048)
Atom 38 = (4.8676695827, 7.3385241062, 41.3167044339)
Atom 39 = (2.4072463467, 10.0852597266, 42.7787098416)
Atom 40 = (0.3924960876, 7.1021004879, 45.9106283101)
Atom 41 = (5.7070102774, 8.6126340589, 39.9867908728)
Atom 42 = (2.6912343682, 3.9998318201, 44.7036225272)
Atom 43 = (5.6564034155, 4.8390213368, 41.3572390563)
Atom 44 = (4.5794485751, 3.1660658171, 43.0807825407)
Atom 45 = (1.8518936734, 2.7257407647, 46.0335360883)
Atom 46 = (7.1664078632, 4.2362554385, 40.1096986510)
Atom 47 = (5.1516576042, 1.2531150970, 43.2416171195)
Atom 48 = (2.9794553758, 8.1722901092, 56.0164482554)
Atom 49 = (1.9025005354, 6.4993345896, 57.7399917398)
Atom 50 = (4.8676695827, 7.3385241062, 54.3936082689)
Atom 51 = (2.4072463467, 10.0852597266, 55.8556136766)
Atom 52 = (0.3924960876, 7.1021004879, 58.9875321451)
Atom 53 = (5.7070102774, 8.6126340589, 53.0636947078)
Atom 54 = (2.6912343682, 3.9998318201, 57.7805263622)
Atom 55 = (5.6564034155, 4.8390213368, 54.4341428914)
Atom 56 = (4.5794485751, 3.1660658171, 56.1576863757)
Atom 57 = (1.8518936734, 2.7257407647, 59.1104399233)
Atom 58 = (7.1664078632, 4.2362554385, 53.1866024861)
Atom 59 = (5.1516576042, 1.2531150970, 56.3185209546)
Atom 60 = (2.9794553758, 8.1722901092, 69.0933520905)
Atom 61 = (1.9025005354, 6.4993345896, 70.8168955748)
Atom 62 = (4.8676695827, 7.3385241062, 67.4705121040)
Atom 63 = (2.4072463467, 10.0852597266, 68.9325175116)
Atom 64 = (0.3924960876, 7.1021004879, 72.0644359801)
Atom 65 = (5.7070102774, 8.6126340589, 66.1405985429)
Atom 66 = (2.6912343682, 3.9998318201, 70.8574301973)
Atom 67 = (5.6564034155, 4.8390213368, 67.5110467264)
Atom 68 = (4.5794485751, 3.1660658171, 69.2345902108)
Atom 69 = (1.8518936734, 2.7257407647, 72.1873437584)
Atom 70 = (7.1664078632, 4.2362554385, 66.2635063211)
Atom 71 = (5.1516576042, 1.2531150970, 69.3954247896)
Atom 72 = (2.9794553758, 26.2191732920, 3.7088329153)
Atom 73 = (1.9025005354, 24.5462177723, 5.4323763996)
Atom 74 = (4.8676695827, 25.3854072889, 2.0859929288)
Atom 75 = (2.4072463467, 28.1321429094, 3.5479983365)
Atom 76 = (0.3924960876, 25.1489836706, 6.6799168050)
Atom 77 = (5.7070102774, 26.6595172416, 0.7560793677)
Atom 78 = (2.6912343682, 22.0467150029, 5.4729110221)
Atom 79 = (5.6564034155, 22.8859045195, 2.1265275512)
Atom 80 = (4.5794485751, 21.2129489998, 3.8500710356)
Atom 81 = (1.8518936734, 20.7726239474, 6.8028245832)
Atom 82 = (7.1664078632, 22.2831386212, 0.8789871459)
Atom 83 = (5.1516576042, 19.2999982797, 4.0109056144)
Atom 84 = (2.9794553758, 26.2191732920, 16.7857367503)
Atom 85 = (1.9025005354, 24.5462177723, 18.5092802347)
Atom 86 = (4.8676695827, 25.3854072889, 15.1628967638)
Atom 87 = (2.4072463467, 28.1321429094, 16.6249021715)
Atom 88 = (0.3924960876, 25.1489836706, 19.7568206400)
Atom 89 = (5.7070102774, 26.6595172416, 13.8329832027)
Atom 90 = (2.6912343682, 22.0467150029, 18.5498148571)
Atom 91 = (5.6564034155, 22.8859045195, 15.2034313863)
Atom 92 = (4.5794485751, 21.2129489998, 16.9269748706)
Atom 93 = (1.8518936734, 20.7726239474, 19.8797284182)
Atom 94 = (7.1664078632, 22.2831386212, 13.9558909810)
Atom 95 = (5.1516576042, 19.2999982797, 17.0878094495)
Atom 96 = (2.9794553758, 26.2191732920, 29.8626405854)
Atom 97 = (1.9025005354, 24.5462177723, 31.5861840697)
Atom 98 = (4.8676695827, 25.3854072889, 28.2398005989)
Atom 99 = (2.4072463467, 28.1321429094, 29.7018060065)
Atom 100 = (0.3924960876, 25.1489836706, 32.8337244750)
Atom 101 = (5.7070102774, 26.6595172416, 26.9098870378)
Atom 102 = (2.6912343682, 22.0467150029, 31.6267186922)
Atom 103 = (5.6564034155, 22.8859045195, 28.2803352213)
Atom 104 = (4.5794485751, 21.2129489998, 30.0038787057)
Atom 105 = (1.8518936734, 20.7726239474, 32.9566322533)
Atom 106 = (7.1664078632, 22.2831386212, 27.0327948160)
Atom 107 = (5.1516576042, 19.2999982797, 30.1647132845)
Atom 108 = (2.9794553758, 26.2191732920, 42.9395444204)
Atom 109 = (1.9025005354, 24.5462177723, 44.6630879048)
Atom 110 = (4.8676695827, 25.3854072889, 41.3167044339)
Atom 111 = (2.4072463467, 28.1321429094, 42.7787098416)
Atom 112 = (0.3924960876, 25.1489836706, 45.9106283101)
Atom 113 = (5.7070102774, 26.6595172416, 39.9867908728)
Atom 114 = (2.6912343682, 22.0467150029, 44.7036225272)
Atom 115 = (5.6564034155, 22.8859045195, 41.3572390563)
Atom 116 = (4.5794485751, 21.2129489998, 43.0807825407)
Atom 117 = (1.8518936734, 20.7726239474, 46.0335360883)
Atom 118 = (7.1664078632, 22.2831386212, 40.1096986510)
Atom 119 = (5.1516576042, 19.2999982797, 43.2416171195)
Atom 120 = (2.9794553758, 26.2191732920, 56.0164482554)
Atom 121 = (1.9025005354, 24.5462177723, 57.7399917398)
Atom 122 = (4.8676695827, 25.3854072889, 54.3936082689)
Atom 123 = (2.4072463467, 28.1321429094, 55.8556136766)
Atom 124 = (0.3924960876, 25.1489836706, 58.9875321451)
Atom 125 = (5.7070102774, 26.6595172416, 53.0636947078)
Atom 126 = (2.6912343682, 22.0467150029, 57.7805263622)
Atom 127 = (5.6564034155, 22.8859045195, 54.4341428914)
Atom 128 = (4.5794485751, 21.2129489998, 56.1576863757)
Atom 129 = (1.8518936734, 20.7726239474, 59.1104399233)
Atom 130 = (7.1664078632, 22.2831386212, 53.1866024861)
Atom 131 = (5.1516576042, 19.2999982797, 56.3185209546)
Atom 132 = (2.9794553758, 26.2191732920, 69.0933520905)
Atom 133 = (1.9025005354, 24.5462177723, 70.8168955748)
Atom 134 = (4.8676695827, 25.3854072889, 67.4705121040)
Atom 135 = (2.4072463467, 28.1321429094, 68.9325175116)
Atom 136 = (0.3924960876, 25.1489836706, 72.0644359801)
Atom 137 = (5.7070102774, 26.6595172416, 66.1405985429)
Atom 138 = (2.6912343682, 22.0467150029, 70.8574301973)
Atom 139 = (5.6564034155, 22.8859045195, 67.5110467264)
Atom 140 = (4.5794485751, 21.2129489998, 69.2345902108)
Atom 141 = (1.8518936734, 20.7726239474, 72.1873437584)
Atom 142 = (7.1664078632, 22.2831386212, 66.2635063211)
Atom 143 = (5.1516576042, 19.2999982797, 69.3954247896)
Atom 144 = (2.9794553758, 44.2660564747, 3.7088329153)
Atom 145 = (1.9025005354, 42.5931009551, 5.4323763996)
Atom 146 = (4.8676695827, 43.4322904717, 2.0859929288)
Atom 147 = (2.4072463467, 46.1790260921, 3.5479983365)
Atom 148 = (0.3924960876, 43.1958668534, 6.6799168050)
Atom 149 = (5.7070102774, 44.7064004244, 0.7560793677)
Atom 150 = (2.6912343682, 40.0935981856, 5.4729110221)
Atom 151 = (5.6564034155, 40.9327877022, 2.1265275512)
Atom 152 = (4.5794485751, 39.2598321826, 3.8500710356)
Atom 153 = (1.8518936734, 38.8195071302, 6.8028245832)
Atom 154 = (7.1664078632, 40.3300218039, 0.8789871459)
Atom 155 = (5.1516576042, 37.3468814625, 4.0109056144)
Atom 156 = (2.9794553758, 44.2660564747, 16.7857367503)
Atom 157 = (1.9025005354, 42.5931009551, 18.5092802347)
Atom 158 = (4.8676695827, 43.4322904717, 15.1628967638)
Atom 159 = (2.4072463467, 46.1790260921, 16.6249021715)
Atom 160 = (0.3924960876, 43.1958668534, 19.7568206400)
Atom 161 = (5.7070102774, 44.7064004244, 13.8329832027)
Atom 162 = (2.6912343682, 40.0935981856, 18.5498148571)
Atom 163 = (5.6564034155, 40.9327877022, 15.2034313863)
Atom 164 = (4.5794485751, 39.2598321826, 16.9269748706)
Atom 165 = (1.8518936734, 38.8195071302, 19.8797284182)
Atom 166 = (7.1664078632, 40.3300218039, 13.9558909810)
Atom 167 = (5.1516576042, 37.3468814625, 17.0878094495)
Atom 168 = (2.9794553758, 44.2660564747, 29.8626405854)
Atom 169 = (1.9025005354, 42.5931009551, 31.5861840697)
Atom 170 = (4.8676695827, 43.4322904717, 28.2398005989)
Atom 171 = (2.4072463467, 46.1790260921, 29.7018060065)
Atom 172 = (0.3924960876, 43.1958668534, 32.8337244750)
Atom 173 = (5.7070102774, 44.7064004244, 26.9098870378)
Atom 174 = (2.6912343682, 40.0935981856, 31.6267186922)
Atom 175 = (5.6564034155, 40.9327877022, 28.2803352213)
Atom 176 = (4.5794485751, 39.2598321826, 30.0038787057)
Atom 177 = (1.8518936734, 38.8195071302, 32.9566322533)
Atom 178 = (7.1664078632, 40.3300218039, 27.0327948160)
Atom 179 = (5.1516576042, 37.3468814625, 30.1647132845)
Atom 180 = (2.9794553758, 44.2660564747, 42.9395444204)
Atom 181 = (1.9025005354, 42.5931009551, 44.6630879048)
Atom 182 = (4.8676695827, 43.4322904717, 41.3167044339)
Atom 183 = (2.4072463467, 46.1790260921, 42.7787098416)
Atom 184 = (0.3924960876, 43.1958668534, 45.9106283101)
Atom 185 = (5.7070102774, 44.7064004244, 39.9867908728)
Atom 186 = (2.6912343682, 40.0935981856, 44.7036225272)
Atom 187 = (5.6564034155, 40.9327877022, 41.3572390563)
Atom 188 = (4.5794485751, 39.2598321826, 43.0807825407)
Atom 189 = (1.8518936734, 38.8195071302, 46.0335360883)
Atom 190 = (7.1664078632, 40.3300218039, 40.1096986510)
Atom 191 = (5.1516576042, 37.3468814625, 43.2416171195)
Atom 192 = (2.9794553758, 44.2660564747, 56.0164482554)
Atom 193 = (1.9025005354, 42.5931009551, 57.7399917398)
Atom 194 = (4.8676695827, 43.4322904717, 54.3936082689)
Atom 195 = (2.4072463467, 46.1790260921, 55.8556136766)
Atom 196 = (0.3924960876, 43.1958668534, 58.9875321451)
Atom 197 = (5.7070102774, 44.7064004244, 53.0636947078)
Atom 198 = (2.6912343682, 40.0935981856, 57.7805263622)
Atom 199 = (5.6564034155, 40.9327877022, 54.4341428914)
Atom 200 = (4.5794485751, 39.2598321826, 56.1576863757)
Atom 201 = (1.8518936734, 38.8195071302, 59.1104399233)
Atom 202 = (7.1664078632, 40.3300218039, 53.1866024861)
Atom 203 = (5.1516576042, 37.3468814625, 56.3185209546)
Atom 204 = (2.9794553758, 44.2660564747, 69.0933520905)
Atom 205 = (1.9025005354, 42.5931009551, 70.8168955748)
Atom 206 = (4.8676695827, 43.4322904717, 67.4705121040)
Atom 207 = (2.4072463467, 46.1790260921, 68.9325175116)
Atom 208 = (0.3924960876, 43.1958668534, 72.0644359801)
Atom 209 = (5.7070102774, 44.7064004244, 66.1405985429)
Atom 210 = (2.6912343682, 40.0935981856, 70.8574301973)
Atom 211 = (5.6564034155, 40.9327877022, 67.5110467264)
Atom 212 = (4.5794485751, 39.2598321826, 69.2345902108)
Atom 213 = (1.8518936734, 38.8195071302, 72.1873437584)
Atom 214 = (7.1664078632, 40.3300218039, 66.2635063211)
Atom 215 = (5.1516576042, 37.3468814625, 69.3954247896)
Atom 216 = (2.9794553758, 62.3129396575, 3.7088329153)
Atom 217 = (1.9025005354, 60.6399841378, 5.4323763996)
Atom 218 = (4.8676695827, 61.4791736544, 2.0859929288)
Atom 219 = (2.4072463467, 64.2259092748, 3.5479983365)
Atom 220 = (0.3924960876, 61.2427500361, 6.6799168050)
Atom 221 = (5.7070102774, 62.7532836071, 0.7560793677)
Atom 222 = (2.6912343682, 58.1404813684, 5.4729110221)
Atom 223 = (5.6564034155, 58.9796708850, 2.1265275512)
Atom 224 = (4.5794485751, 57.3067153653, 3.8500710356)
Atom 225 = (1.8518936734, 56.8663903129, 6.8028245832)
Atom 226 = (7.1664078632, 58.3769049867, 0.8789871459)
Atom 227 = (5.1516576042, 55.3937646452, 4.0109056144)
Atom 228 = (2.9794553758, 62.3129396575, 16.7857367503)
Atom 229 = (1.9025005354, 60.6399841378, 18.5092802347)
Atom 230 = (4.8676695827, 61.4791736544, 15.1628967638)
Atom 231 = (2.4072463467, 64.2259092748, 16.6249021715)
Atom 232 = (0.3924960876, 61.2427500361, 19.7568206400)
Atom 233 = (5.7070102774, 62.7532836071, 13.8329832027)
Atom 234 = (2.6912343682, 58.1404813684, 18.5498148571)
Atom 235 = (5.6564034155, 58.9796708850, 15.2034313863)
Atom 236 = (4.5794485751, 57.3067153653, 16.9269748706)
Atom 237 = (1.8518936734, 56.8663903129, 19.8797284182)
Atom 238 = (7.1664078632, 58.3769049867, 13.9558909810)
Atom 239 = (5.1516576042, 55.3937646452, 17.0878094495)
Atom 240 = (2.9794553758, 62.3129396575, 29.8626405854)
Atom 241 = (1.9025005354, 60.6399841378, 31.5861840697)
Atom 242 = (4.8676695827, 61.4791736544, 28.2398005989)
Atom 243 = (2.4072463467, 64.2259092748, 29.7018060065)
Atom 244 = (0.3924960876, 61.2427500361, 32.8337244750)
Atom 245 = (5.7070102774, 62.7532836071, 26.9098870378)
Atom 246 = (2.6912343682, 58.1404813684, 31.6267186922)
Atom 247 = (5.6564034155, 58.9796708850, 28.2803352213)
Atom 248 = (4.5794485751, 57.3067153653, 30.0038787057)
Atom 249 = (1.8518936734, 56.8663903129, 32.9566322533)
Atom 250 = (7.1664078632, 58.3769049867, 27.0327948160)
Atom 251 = (5.1516576042, 55.3937646452, 30.1647132845)
Atom 252 = (2.9794553758, 62.3129396575, 42.9395444204)
Atom 253 = (1.9025005354, 60.6399841378, 44.6630879048)
Atom 254 = (4.8676695827, 61.4791736544, 41.3167044339)
Atom 255 = (2.4072463467, 64.2259092748, 42.7787098416)
Atom 256 = (0.3924960876, 61.2427500361, 45.9106283101)
Atom 257 = (5.7070102774, 62.7532836071, 39.9867908728)
Atom 258 = (2.6912343682, 58.1404813684, 44.7036225272)
Atom 259 = (5.6564034155, 58.9796708850, 41.3572390563)
Atom 260 = (4.5794485751, 57.3067153653, 43.0807825407)
Atom 261 = (1.8518936734, 56.8663903129, 46.0335360883)
Atom 262 = (7.1664078632, 58.3769049867, 40.1096986510)
Atom 263 = (5.1516576042, 55.3937646452, 43.2416171195)
Atom 264 = (2.9794553758, 62.3129396575, 56.0164482554)
Atom 265 = (1.9025005354, 60.6399841378, 57.7399917398)
Atom 266 = (4.8676695827, 61.4791736544, 54.3936082689)
Atom 267 = (2.4072463467, 64.2259092748, 55.8556136766)
Atom 268 = (0.3924960876, 61.2427500361, 58.9875321451)
Atom 269 = (5.7070102774, 62.7532836071, 53.0636947078)
Atom 270 = (2.6912343682, 58.1404813684, 57.7805263622)
Atom 271 = (5.6564034155, 58.9796708850, 54.4341428914)
Atom 272 = (4.5794485751, 57.3067153653, 56.1576863757)
Atom 273 = (1.8518936734, 56.8663903129, 59.1104399233)
Atom 274 = (7.1664078632, 58.3769049867, 53.1866024861)
Atom 275 = (5.1516576042, 55.3937646452, 56.3185209546)
Atom 276 = (2.9794553758, 62.3129396575, 69.0933520905)
Atom 277 = (1.9025005354, 60.6399841378, 70.8168955748)
Atom 278 = (4.8676695827, 61.4791736544, 67.4705121040)
Atom 279 = (2.4072463467, 64.2259092748, 68.9325175116)
Atom 280 = (0.3924960876, 61.2427500361, 72.0644359801)
Atom 281 = (5.7070102774, 62.7532836071, 66.1405985429)
Atom 282 = (2.6912343682, 58.1404813684, 70.8574301973)
Atom 283 = (5.6564034155, 58.9796708850, 67.5110467264)
Atom 284 = (4.5794485751, 57.3067153653, 69.2345902108)
Atom 285 = (1.8518936734, 56.8663903129, 72.1873437584)
Atom 286 = (7.1664078632, 58.3769049867, 66.2635063211)
Atom 287 = (5.1516576042, 55.3937646452, 69.3954247896)
Atom 288 = (2.9794553758, 80.3598228402, 3.7088329153)
Atom 289 = (1.9025005354, 78.6868673205, 5.4323763996)
Atom 290 = (4.8676695827, 79.5260568372, 2.0859929288)
Atom 291 = (2.4072463467, 82.2727924576, 3.5479983365)
Atom 292 = (0.3924960876, 79.2896332189, 6.6799168050)
Atom 293 = (5.7070102774, 80.8001667899, 0.7560793677)
Atom 294 = (2.6912343682, 76.1873645511, 5.4729110221)
Atom 295 = (5.6564034155, 77.0265540677, 2.1265275512)
Atom 296 = (4.5794485751, 75.3535985481, 3.8500710356)
Atom 297 = (1.8518936734, 74.9132734957, 6.8028245832)
Atom 298 = (7.1664078632, 76.4237881694, 0.8789871459)
Atom 299 = (5.1516576042, 73.4406478280, 4.0109056144)
Atom 300 = (2.9794553758, 80.3598228402, 16.7857367503)
Atom 301 = (1.9025005354, 78.6868673205, 18.5092802347)
Atom 302 = (4.8676695827, 79.5260568372, 15.1628967638)
Atom 303 = (2.4072463467, 82.2727924576, 16.6249021715)
Atom 304 = (0.3924960876, 79.2896332189, 19.7568206400)
Atom 305 = (5.7070102774, 80.8001667899, 13.8329832027)
Atom 306 = (2.6912343682, 76.1873645511, 18.5498148571)
Atom 307 = (5.6564034155, 77.0265540677, 15.2034313863)
Atom 308 = (4.5794485751, 75.3535985481, 16.9269748706)
Atom 309 = (1.8518936734, 74.9132734957, 19.8797284182)
Atom 310 = (7.1664078632, 76.4237881694, 13.9558909810)
Atom 311 = (5.1516576042, 73.4406478280, 17.0878094495)
Atom 312 = (2.9794553758, 80.3598228402, 29.8626405854)
Atom 313 = (1.9025005354, 78.6868673205, 31.5861840697)
Atom 314 = (4.8676695827, 79.5260568372, 28.2398005989)
Atom 315 = (2.4072463467, 82.2727924576, 29.7018060065)
Atom 316 = (0.3924960876, 79.2896332189, 32.8337244750)
Atom 317 = (5.7070102774, 80.8001667899, 26.9098870378)
Atom 318 = (2.6912343682, 76.1873645511, 31.6267186922)
Atom 319 = (5.6564034155, 77.0265540677, 28.2803352213)
Atom 320 = (4.5794485751, 75.3535985481, 30.0038787057)
Atom 321 = (1.8518936734, 74.9132734957, 32.9566322533)
Atom 322 = (7.1664078632, 76.4237881694, 27.0327948160)
Atom 323 = (5.1516576042, 73.4406478280, 30.1647132845)
Atom 324 = (2.9794553758, 80.3598228402, 42.9395444204)
Atom 325 = (1.9025005354, 78.6868673205, 44.6630879048)
Atom 326 = (4.8676695827, 79.5260568372, 41.3167044339)
Atom 327 = (2.4072463467, 82.2727924576, 42.7787098416)
Atom 328 = (0.3924960876, 79.2896332189, 45.9106283101)
Atom 329 = (5.7070102774, 80.8001667899, 39.9867908728)
Atom 330 = (2.6912343682, 76.1873645511, 44.7036225272)
Atom 331 = (5.6564034155, 77.0265540677, 41.3572390563)
Atom 332 = (4.5794485751, 75.3535985481, 43.0807825407)
Atom 333 = (1.8518936734, 74.9132734957, 46.0335360883)
Atom 334 = (7.1664078632, 76.4237881694, 40.1096986510)
Atom 335 = (5.1516576042, 73.4406478280, 43.2416171195)
Atom 336 = (2.9794553758, 80.3598228402, 56.0164482554)
Atom 337 = (1.9025005354, 78.6868673205, 57.7399917398)
Atom 338 = (4.8676695827, 79.5260568372, 54.3936082689)
Atom 339 = (2.4072463467, 82.2727924576, 55.8556136766)
Atom 340 = (0.3924960876, 79.2896332189, 58.9875321451)
Atom 341 = (5.7070102774, 80.8001667899, 53.0636947078)
Atom 342 = (2.6912343682, 76.1873645511, 57.7805263622)
Atom 343 = (5.6564034155, 77.0265540677, 54.4341428914)
Atom 344 = (4.5794485751, 75.3535985481, 56.1576863757)
Atom 345 = (1.8518936734, 74.9132734957, 59.1104399233)
Atom 346 = (7.1664078632, 76.4237881694, 53.1866024861)
Atom 347 = (5.1516576042, 73.4406478280, 56.3185209546)
Atom 348 = (2.9794553758, 80.3598228402, 69.0933520905)
Atom 349 = (1.9025005354, 78.6868673205, 70.8168955748)
Atom 350 = (4.8676695827, 79.5260568372, 67.4705121040)
Atom 351 = (2.4072463467, 82.2727924576, 68.9325175116)
Atom 352 = (0.3924960876, 79.2896332189, 72.0644359801)
Atom 353 = (5.7070102774, 80.8001667899, 66.1405985429)
Atom 354 = (2.6912343682, 76.1873645511, 70.8574301973)
Atom 355 = (5.6564034155, 77.0265540677, 67.5110467264)
Atom 356 = (4.5794485751, 75.3535985481, 69.2345902108)
Atom 357 = (1.8518936734, 74.9132734957, 72.1873437584)
Atom 358 = (7.1664078632, 76.4237881694, 66.2635063211)
Atom 359 = (5.1516576042, 73.4406478280, 69.3954247896)
Atom 360 = (2.9794553758, 98.4067060230, 3.7088329153)
Atom 361 = (1.9025005354, 96.7337505033, 5.4323763996)
Atom 362 = (4.8676695827, 97.5729400199, 2.0859929288)
Atom 363 = (2.4072463467, 100.3196756403, 3.5479983365)
Atom 364 = (0.3924960876, 97.3365164016, 6.6799168050)
Atom 365 = (5.7070102774, 98.8470499726, 0.7560793677)
Atom 366 = (2.6912343682, 94.2342477339, 5.4729110221)
Atom 367 = (5.6564034155, 95.0734372505, 2.1265275512)
Atom 368 = (4.5794485751, 93.4004817308, 3.8500710356)
Atom 369 = (1.8518936734, 92.9601566784, 6.8028245832)
Atom 370 = (7.1664078632, 94.4706713522, 0.8789871459)
Atom 371 = (5.1516576042, 91.4875310107, 4.0109056144)
Atom 372 = (2.9794553758, 98.4067060230, 16.7857367503)
Atom 373 = (1.9025005354, 96.7337505033, 18.5092802347)
Atom 374 = (4.8676695827, 97.5729400199, 15.1628967638)
Atom 375 = (2.4072463467, 100.3196756403, 16.6249021715)
Atom 376 = (0.3924960876, 97.3365164016, 19.7568206400)
Atom 377 = (5.7070102774, 98.8470499726, 13.8329832027)
Atom 378 = (2.6912343682, 94.2342477339, 18.5498148571)
Atom 379 = (5.6564034155, 95.0734372505, 15.2034313863)
Atom 380 = (4.5794485751, 93.4004817308, 16.9269748706)
Atom 381 = (1.8518936734, 92.9601566784, 19.8797284182)
Atom 382 = (7.1664078632, 94.4706713522, 13.9558909810)
Atom 383 = (5.1516576042, 91.4875310107, 17.0878094495)
Atom 384 = (2.9794553758, 98.4067060230, 29.8626405854)
Atom 385 = (1.9025005354, 96.7337505033, 31.5861840697)
Atom 386 = (4.8676695827, 97.5729400199, 28.2398005989)
Atom 387 = (2.4072463467, 100.3196756403, 29.7018060065)
Atom 388 = (0.3924960876, 97.3365164016, 32.8337244750)
Atom 389 = (5.7070102774, 98.8470499726, 26.9098870378)
Atom 390 = (2.6912343682, 94.2342477339, 31.6267186922)
Atom 391 = (5.6564034155, 95.0734372505, 28.2803352213)
Atom 392 = (4.5794485751, 93.4004817308, 30.0038787057)
Atom 393 = (1.8518936734, 92.9601566784, 32.9566322533)
Atom 394 = (7.1664078632, 94.4706713522, 27.0327948160)
Atom 395 = (5.1516576042, 91.4875310107, 30.1647132845)
Atom 396 = (2.9794553758, 98.4067060230, 42.9395444204)
Atom 397 = (1.9025005354, 96.7337505033, 44.6630879048)
Atom 398 = (4.8676695827, 97.5729400199, 41.3167044339)
Atom 399 = (2.4072463467, 100.3196756403, 42.7787098416)
Atom 400 = (0.3924960876, 97.3365164016, 45.9106283101)
Atom 401 = (5.7070102774, 98.8470499726, 39.9867908728)
Atom 402 = (2.6912343682, 94.2342477339, 44.7036225272)
Atom 403 = (5.6564034155, 95.0734372505, 41.3572390563)
Atom 404 = (4.5794485751, 93.4004817308, 43.0807825407)
Atom 405 = (1.8518936734, 92.9601566784, 46.0335360883)
Atom 406 = (7.1664078632, 94.4706713522, 40.1096986510)
Atom 407 = (5.1516576042, 91.4875310107, 43.2416171195)
Atom 408 = (2.9794553758, 98.4067060230, 56.0164482554)
Atom 409 = (1.9025005354, 96.7337505033, 57.7399917398)
Atom 410 = (4.8676695827, 97.5729400199, 54.3936082689)
Atom 411 = (2.4072463467, 100.3196756403, 55.8556136766)
Atom 412 = (0.3924960876, 97.3365164016, 58.9875321451)
Atom 413 = (5.7070102774, 98.8470499726, 53.0636947078)
Atom 414 = (2.6912343682, 94.2342477339, 57.7805263622)
Atom 415 = (5.6564034155, 95.0734372505, 54.4341428914)
Atom 416 = (4.5794485751, 93.4004817308, 56.1576863757)
Atom 417 = (1.8518936734, 92.9601566784, 59.1104399233)
Atom 418 = (7.1664078632, 94.4706713522, 53.1866024861)
Atom 419 = (5.1516576042, 91.4875310107, 56.3185209546)
Atom 420 = (2.9794553758, 98.4067060230, 69.0933520905)
Atom 421 = (1.9025005354, 96.7337505033, 70.8168955748)
Atom 422 = (4.8676695827, 97.5729400199, 67.4705121040)
Atom 423 = (2.4072463467, 100.3196756403, 68.9325175116)
Atom 424 = (0.3924960876, 97.3365164016, 72.0644359801)
Atom 425 = (5.7070102774, 98.8470499726, 66.1405985429)
Atom 426 = (2.6912343682, 94.2342477339, 70.8574301973)
Atom 427 = (5.6564034155, 95.0734372505, 67.5110467264)
Atom 428 = (4.5794485751, 93.4004817308, 69.2345902108)
Atom 429 = (1.8518936734, 92.9601566784, 72.1873437584)
Atom 430 = (7.1664078632, 94.4706713522, 66.2635063211)
Atom 431 = (5.1516576042, 91.4875310107, 69.3954247896)
Atom 432 = (17.0390167245, 8.1722901092, 3.7088329153)
Atom 433 = (15.9620618840, 6.4993345896, 5.4323763996)
Atom 434 = (18.9272309314, 7.3385241062, 2.0859929288)
Atom 435 = (16.4668076954, 10.0852597266, 3.5479983365)
Atom 436 = (14.4520574363, 7.1021004879, 6.6799168050)
Atom 437 = (19.7665716261, 8.6126340589, 0.7560793677)
Atom 438 = (16.7507957168, 3.9998318201, 5.4729110221)
Atom 439 = (19.7159647641, 4.8390213368, 2.1265275512)
Atom 440 = (18.6390099237, 3.1660658171, 3.8500710356)
Atom 441 = (15.9114550221, 2.7257407647, 6.8028245832)
Atom 442 = (21.2259692119, 4.2362554385, 0.8789871459)
Atom 443 = (19.2112189528, 1.2531150970, 4.0109056144)
Atom 444 = (17.0390167245, 8.1722901092, 16.7857367503)
Atom 445 = (15.9620618840, 6.4993345896, 18.5092802347)
Atom 446 = (18.9272309314, 7.3385241062, 15.1628967638)
Atom 447 = (16.4668076954, 10.0852597266, 16.6249021715)
Atom 448 = (14.4520574363, 7.1021004879, 19.7568206400)
Atom 449 = (19.7665716261, 8.6126340589, 13.8329832027)
Atom 450 = (16.7507957168, 3.9998318201, 18.5498148571)
Atom 451 = (19.7159647641, 4.8390213368, 15.2034313863)
Atom 452 = (18.6390099237, 3.1660658171, 16.9269748706)
Atom 453 = (15.9114550221, 2.7257407647, 19.8797284182)
Atom 454 = (21.2259692119, 4.2362554385, 13.9558909810)
Atom 455 = (19.2112189528, 1.2531150970, 17.0878094495)
Atom 456 = (17.0390167245, 8.1722901092, 29.8626405854)
Atom 457 = (15.9620618840, 6.4993345896, 31.5861840697)
Atom 458 = (18.9272309314, 7.3385241062, 28.2398005989)
Atom 459 = (16.4668076954, 10.0852597266, 29.7018060065)
Atom 460 = (14.4520574363, 7.1021004879, 32.8337244750)
Atom 461 = (19.7665716261, 8.6126340589, 26.9098870378)
Atom 462 = (16.7507957168, 3.9998318201, 31.6267186922)
Atom 463 = (19.7159647641, 4.8390213368, 28.2803352213)
Atom 464 = (18.6390099237, 3.1660658171, 30.0038787057)
Atom 465 = (15.9114550221, 2.7257407647, 32.9566322533)
Atom 466 = (21.2259692119, 4.2362554385, 27.0327948160)
Atom 467 = (19.2112189528, 1.2531150970, 30.1647132845)
Atom 468 = (17.0390167245, 8.1722901092, 42.9395444204)
Atom 469 = (15.9620618840, 6.4993345896, 44.6630879048)
Atom 470 = (18.9272309314, 7.3385241062, 41.3167044339)
Atom 471 = (16.4668076954, 10.0852597266, 42.7787098416)
Atom 472 = (14.4520574363, 7.1021004879, 45.9106283101)
Atom 473 = (19.7665716261, 8.6126340589, 39.9867908728)
Atom 474 = (16.7507957168, 3.9998318201, 44.7036225272)
Atom 475 = (19.7159647641, 4.8390213368, 41.3572390563)
Atom 476 = (18.6390099237, 3.1660658171, 43.0807825407)
Atom 477 = (15.9114550221, 2.7257407647, 46.0335360883)
Atom 478 = (21.2259692119, 4.2362554385, 40.1096986510)
Atom 479 = (19.2112189528, 1.2531150970, 43.2416171195)
Atom 480 = (17.0390167245, 8.1722901092, 56.0164482554)
Atom 481 = (15.9620618840, 6.4993345896, 57.7399917398)
Atom 482 = (18.9272309314, 7.3385241062, 54.3936082689)
Atom 483 = (16.4668076954, 10.0852597266, 55.8556136766)
Atom 484 = (14.4520574363, 7.1021004879, 58.9875321451)
Atom 485 = (19.7665716261, 8.6126340589, 53.0636947078)
Atom 486 = (16.7507957168, 3.9998318201, 57.7805263622)
Atom 487 = (19.7159647641, 4.8390213368, 54.4341428914)
Atom 488 = (18.6390099237, 3.1660658171, 56.1576863757)
Atom 489 = (15.9114550221, 2.7257407647, 59.1104399233)
Atom 490 = (21.2259692119, 4.2362554385, 53.1866024861)
Atom 491 = (19.2112189528, 1.2531150970, 56.3185209546)
Atom 492 = (17.0390167245, 8.1722901092, 69.0933520905)
Atom 493 = (15.9620618840, 6.4993345896, 70.8168955748)
Atom 494 = (18.9272309314, 7.3385241062, 67.4705121040)
Atom 495 = (16.4668076954, 10.0852597266, 68.9325175116)
Atom 496 = (14.4520574363, 7.1021004879, 72.0644359801)
Atom 497 = (19.7665716261, 8.6126340589, 66.1405985429)
Atom 498 = (16.7507957168, 3.9998318201, 70.8574301973)
Atom 499 = (19.7159647641, 4.8390213368, 67.5110467264)
Atom 500 = (18.6390099237, 3.1660658171, 69.2345902108)
Atom 501 = (15.9114550221, 2.7257407647, 72.1873437584)
Atom 502 = (21.2259692119, 4.2362554385, 66.2635063211)
Atom 503 = (19.2112189528, 1.2531150970, 69.3954247896)
Atom 504 = (17.0390167245, 26.2191732920, 3.7088329153)
Atom 505 = (15.9620618840, 24.5462177723, 5.4323763996)
Atom 506 = (18.9272309314, 25.3854072889, 2.0859929288)
Atom 507 = (16.4668076954, 28.1321429094, 3.5479983365)
Atom 508 = (14.4520574363, 25.1489836706, 6.6799168050)
Atom 509 = (19.7665716261, 26.6595172416, 0.7560793677)
Atom 510 = (16.7507957168, 22.0467150029, 5.4729110221)
Atom 511 = (19.7159647641, 22.8859045195, 2.1265275512)
Atom 512 = (18.6390099237, 21.2129489998, 3.8500710356)
Atom 513 = (15.9114550221, 20.7726239474, 6.8028245832)
Atom 514 = (21.2259692119, 22.2831386212, 0.8789871459)
Atom 515 = (19.2112189528, 19.2999982797, 4.0109056144)
Atom 516 = (17.0390167245, 26.2191732920, 16.7857367503)
Atom 517 = (15.9620618840, 24.5462177723, 18.5092802347)
Atom 518 = (18.9272309314, 25.3854072889, 15.1628967638)
Atom 519 = (16.4668076954, 28.1321429094, 16.6249021715)
Atom 520 = (14.4520574363, 25.1489836706, 19.7568206400)
Atom 521 = (19.7665716261, 26.6595172416, 13.8329832027)
Atom 522 = (16.7507957168, 22.0467150029, 18.5498148571)
Atom 523 = (19.7159647641, 22.8859045195, 15.2034313863)
Atom 524 = (18.6390099237, 21.2129489998, 16.9269748706)
Atom 525 = (15.9114550221, 20.7726239474, 19.8797284182)
Atom 526 = (21.2259692119, 22.2831386212, 13.9558909810)
Atom 527 = (19.2112189528, 19.2999982797, 17.0878094495)
Atom 528 = (17.0390167245, 26.2191732920, 29.8626405854)
Atom 529 = (15.9620618840, 24.5462177723, 31.5861840697)
Atom 530 = (18.9272309314, 25.3854072889, 28.2398005989)
Atom 531 = (16.4668076954, 28.1321429094, 29.7018060065)
Atom 532 = (14.4520574363, 25.1489836706, 32.8337244750)
Atom 533 = (19.7665716261, 26.6595172416, 26.9098870378)
Atom 534 = (16.7507957168, 22.0467150029, 31.6267186922)
Atom 535 = (19.7159647641, 22.8859045195, 28.2803352213)
Atom 536 = (18.6390099237, 21.2129489998, 30.0038787057)
Atom 537 = (15.9114550221, 20.7726239474, 32.9566322533)
Atom 538 = (21.2259692119, 22.2831386212, 27.0327948160)
Atom 539 = (19.2112189528, 19.2999982797, 30.1647132845)
Atom 540 = (17.0390167245, 26.2191732920, 42.9395444204)
Atom 541 = (15.9620618840, 24.5462177723, 44.6630879048)
Atom 542 = (18.9272309314, 25.3854072889, 41.3167044339)
Atom 543 = (16.4668076954, 28.1321429094, 42.7787098416)
Atom 544 = (14.4520574363, 25.1489836706, 45.9106283101)
Atom 545 = (19.7665716261, 26.6595172416, 39.9867908728)
Atom 546 = (16.7507957168, 22.0467150029, 44.7036225272)
Atom 547 = (19.7159647641, 22.8859045195, 41.3572390563)
Atom 548 = (18.6390099237, 21.2129489998, 43.0807825407)
Atom 549 = (15.9114550221, 20.7726239474, 46.0335360883)
Atom 550 = (21.2259692119, 22.2831386212, 40.1096986510)
Atom 551 = (19.2112189528, 19.2999982797, 43.2416171195)
Atom 552 = (17.0390167245, 26.2191732920, 56.0164482554)
Atom 553 = (15.9620618840, 24.5462177723, 57.7399917398)
Atom 554 = (18.9272309314, 25.3854072889, 54.3936082689)
Atom 555 = (16.4668076954, 28.1321429094, 55.8556136766)
Atom 556 = (14.4520574363, 25.1489836706, 58.9875321451)
Atom 557 = (19.7665716261, 26.6595172416, 53.0636947078)
Atom 558 = (16.7507957168, 22.0467150029, 57.7805263622)
Atom 559 = (19.7159647641, 22.8859045195, 54.4341428914)
Atom 560 = (18.6390099237, 21.2129489998, 56.1576863757)
Atom 561 = (15.9114550221, 20.7726239474, 59.1104399233)
Atom 562 = (21.2259692119, 22.2831386212, 53.1866024861)
Atom 563 = (19.2112189528, 19.2999982797, 56.3185209546)
Atom 564 = (17.0390167245, 26.2191732920, 69.0933520905)
Atom 565 = (15.9620618840, 24.5462177723, 70.8168955748)
Atom 566 = (18.9272309314, 25.3854072889, 67.4705121040)
Atom 567 = (16.4668076954, 28.1321429094, 68.9325175116)
Atom 568 = (14.4520574363, 25.1489836706, 72.0644359801)
Atom 569 = (19.7665716261, 26.6595172416, 66.1405985429)
Atom 570 = (16.7507957168, 22.0467150029, 70.8574301973)
Atom 571 = (19.7159647641, 22.8859045195, 67.5110467264)
Atom 572 = (18.6390099237, 21.2129489998, 69.2345902108)
Atom 573 = (15.9114550221, 20.7726239474, 72.1873437584)
Atom 574 = (21.2259692119, 22.2831386212, 66.2635063211)
Atom 575 = (19.2112189528, 19.2999982797, 69.3954247896)
Atom 576 = (17.0390167245, 44.2660564747, 3.7088329153)
Atom 577 = (15.9620618840, 42.5931009551, 5.4323763996)
Atom 578 = (18.9272309314, 43.4322904717, 2.0859929288)
Atom 579 = (16.4668076954, 46.1790260921, 3.5479983365)
Atom 580 = (14.4520574363, 43.1958668534, 6.6799168050)
Atom 581 = (19.7665716261, 44.7064004244, 0.7560793677)
Atom 582 = (16.7507957168, 40.0935981856, 5.4729110221)
Atom 583 = (19.7159647641, 40.9327877022, 2.1265275512)
Atom 584 = (18.6390099237, 39.2598321826, 3.8500710356)
Atom 585 = (15.9114550221, 38.8195071302, 6.8028245832)
Atom 586 = (21.2259692119, 40.3300218039, 0.8789871459)
Atom 587 = (19.2112189528, 37.3468814625, 4.0109056144)
Atom 588 = (17.0390167245, 44.2660564747, 16.7857367503)
Atom 589 = (15.9620618840, 42.5931009551, 18.5092802347)
Atom 590 = (18.9272309314, 43.4322904717, 15.1628967638)
Atom 591 = (16.4668076954, 46.1790260921, 16.6249021715)
Atom 592 = (14.4520574363, 43.1958668534, 19.7568206400)
Atom 593 = (19.7665716261, 44.7064004244, 13.8329832027)
Atom 594 = (16.7507957168, 40.0935981856, 18.5498148571)
Atom 595 = (19.7159647641, 40.9327877022, 15.2034313863)
Atom 596 = (18.6390099237, 39.2598321826, 16.9269748706)
Atom 597 = (15.9114550221, 38.8195071302, 19.8797284182)
Atom 598 = (21.2259692119, 40.3300218039, 13.9558909810)
Atom 599 = (19.2112189528, 37.3468814625, 17.0878094495)
Atom 600 = (17.0390167245, 44.2660564747, 29.8626405854)
Atom 601 = (15.9620618840, 42.5931009551, 31.5861840697)
Atom 602 = (18.9272309314, 43.4322904717, 28.2398005989)
Atom 603 = (16.4668076954, 46.1790260921, 29.7018060065)
Atom 604 = (14.4520574363, 43.1958668534, 32.8337244750)
Atom 605 = (19.7665716261, 44.7064004244, 26.9098870378)
Atom 606 = (16.7507957168, 40.0935981856, 31.6267186922)
Atom 607 = (19.7159647641, 40.9327877022, 28.2803352213)
Atom 608 = (18.6390099237, 39.2598321826, 30.0038787057)
Atom 609 = (15.9114550221, 38.8195071302, 32.9566322533)
Atom 610 = (21.2259692119, 40.3300218039, 27.0327948160)
Atom 611 = (19.2112189528, 37.3468814625, 30.1647132845)
Atom 612 = (17.0390167245, 44.2660564747, 42.9395444204)
Atom 613 = (15.9620618840, 42.5931009551, 44.6630879048)
Atom 614 = (18.9272309314, 43.4322904717, 41.3167044339)
Atom 615 = (16.4668076954, 46.1790260921, 42.7787098416)
Atom 616 = (14.4520574363, 43.1958668534, 45.9106283101)
Atom 617 = (19.7665716261, 44.7064004244, 39.9867908728)
Atom 618 = (16.7507957168, 40.0935981856, 44.7036225272)
Atom 619 = (19.7159647641, 40.9327877022, 41.3572390563)
Atom 620 = (18.6390099237, 39.2598321826, 43.0807825407)
Atom 621 = (15.9114550221, 38.8195071302, 46.0335360883)
Atom 622 = (21.2259692119, 40.3300218039, 40.1096986510)
Atom 623 = (19.2112189528, 37.3468814625, 43.2416171195)
Atom 624 = (17.0390167245, 44.2660564747, 56.0164482554)
Atom 625 = (15.9620618840, 42.5931009551, 57.7399917398)
Atom 626 = (18.9272309314, 43.4322904717, 54.3936082689)
Atom 627 = (16.4668076954, 46.1790260921, 55.8556136766)
Atom 628 = (14.4520574363, 43.1958668534, 58.9875321451)
Atom 629 = (19.7665716261, 44.7064004244, 53.0636947078)
Atom 630 = (16.7507957168, 40.0935981856, 57.7805263622)
Atom 631 = (19.7159647641, 40.9327877022, 54.4341428914)
Atom 632 = (18.6390099237, 39.2598321826, 56.1576863757)
Atom 633 = (15.9114550221, 38.8195071302, 59.1104399233)
Atom 634 = (21.2259692119, 40.3300218039, 53.1866024861)
Atom 635 = (19.2112189528, 37.3468814625, 56.3185209546)
Atom 636 = (17.0390167245, 44.2660564747, 69.0933520905)
Atom 637 = (15.9620618840, 42.5931009551, 70.8168955748)
Atom 638 = (18.9272309314, 43.4322904717, 67.4705121040)
Atom 639 = (16.4668076954, 46.1790260921, 68.9325175116)
Atom 640 = (14.4520574363, 43.1958668534, 72.0644359801)
Atom 641 = (19.7665716261, 44.7064004244, 66.1405985429)
Atom 642 = (16.7507957168, 40.0935981856, 70.8574301973)
Atom 643 = (19.7159647641, 40.9327877022, 67.5110467264)
Atom 644 = (18.6390099237, 39.2598321826, 69.2345902108)
Atom 645 = (15.9114550221, 38.8195071302, 72.1873437584)
Atom 646 = (21.2259692119, 40.3300218039, 66.2635063211)
Atom 647 = (19.2112189528, 37.3468814625, 69.3954247896)
Atom 648 = (17.0390167245, 62.3129396575, 3.7088329153)
Atom 649 = (15.9620618840, 60.6399841378, 5.4323763996)
Atom 650 = (18.9272309314, 61.4791736544, 2.0859929288)
Atom 651 = (16.4668076954, 64.2259092748, 3.5479983365)
Atom 652 = (14.4520574363, 61.2427500361, 6.6799168050)
Atom 653 = (19.7665716261, 62.7532836071, 0.7560793677)
Atom 654 = (16.7507957168, 58.1404813684, 5.4729110221)
Atom 655 = (19.7159647641, 58.9796708850, 2.1265275512)
Atom 656 = (18.6390099237, 57.3067153653, 3.8500710356)
Atom 657 = (15.9114550221, 56.8663903129, 6.8028245832)
Atom 658 = (21.2259692119, 58.3769049867, 0.8789871459)
Atom 659 = (19.2112189528, 55.3937646452, 4.0109056144)
Atom 660 = (17.0390167245, 62.3129396575, 16.7857367503)
Atom 661 = (15.9620618840, 60.6399841378, 18.5092802347)
Atom 662 = (18.9272309314, 61.4791736544, 15.1628967638)
Atom 663 = (16.4668076954, 64.2259092748, 16.6249021715)
Atom 664 = (14.4520574363, 61.2427500361, 19.7568206400)
Atom 665 = (19.7665716261, 62.7532836071, 13.8329832027)
Atom 666 = (16.7507957168, 58.1404813684, 18.5498148571)
Atom 667 = (19.7159647641, 58.9796708850, 15.2034313863)
Atom 668 = (18.6390099237, 57.3067153653, 16.9269748706)
Atom 669 = (15.9114550221, 56.8663903129, 19.8797284182)
Atom 670 = (21.2259692119, 58.3769049867, 13.9558909810)
Atom 671 = (19.2112189528, 55.3937646452, 17.0878094495)
Atom 672 = (17.0390167245, 62.3129396575, 29.8626405854)
Atom 673 = (15.9620618840, 60.6399841378, 31.5861840697)
Atom 674 = (18.9272309314, 61.4791736544, 28.2398005989)
Atom 675 = (16.4668076954, 64.2259092748, 29.7018060065)
Atom 676 = (14.4520574363, 61.2427500361, 32.8337244750)
Atom 677 = (19.7665716261, 62.7532836071, 26.9098870378)
Atom 678 = (16.7507957168, 58.1404813684, 31.6267186922)
Atom 679 = (19.7159647641, 58.9796708850, 28.2803352213)
Atom 680 = (18.6390099237, 57.3067153653, 30.0038787057)
Atom 681 = (15.9114550221, 56.8663903129, 32.9566322533)
Atom 682 = (21.2259692119, 58.3769049867, 27.0327948160)
Atom 683 = (19.2112189528, 55.3937646452, 30.1647132845)
Atom 684 = (17.0390167245, 62.3129396575, 42.9395444204)
Atom 685 = (15.9620618840, 60.6399841378, 44.6630879048)
Atom 686 = (18.9272309314, 61.4791736544, 41.3167044339)
Atom 687 = (16.4668076954, 64.2259092748, 42.7787098416)
Atom 688 = (14.4520574363, 61.2427500361, 45.9106283101)
Atom 689 = (19.7665716261, 62.7532836071, 39.9867908728)
Atom 690 = (16.7507957168, 58.1404813684, 44.7036225272)
Atom 691 = (19.7159647641, 58.9796708850, 41.3572390563)
Atom 692 = (18.6390099237, 57.3067153653, 43.0807825407)
Atom 693 = (15.9114550221, 56.8663903129, 46.0335360883)
Atom 694 = (21.2259692119, 58.3769049867, 40.1096986510)
Atom 695 = (19.2112189528, 55.3937646452, 43.2416171195)
Atom 696 = (17.0390167245, 62.3129396575, 56.0164482554)
Atom 697 = (15.9620618840, 60.6399841378, 57.7399917398)
Atom 698 = (18.9272309314, 61.4791736544, 54.3936082689)
Atom 699 = (16.4668076954, 64.2259092748, 55.8556136766)
Atom 700 = (14.4520574363, 61.2427500361, 58.9875321451)
Atom 701 = (19.7665716261, 62.7532836071, 53.0636947078)
Atom 702 = (16.7507957168, 58.1404813684, 57.7805263622)
Atom 703 = (19.7159647641, 58.9796708850, 54.4341428914)
Atom 704 = (18.6390099237, 57.3067153653, 56.1576863757)
Atom 705 = (15.9114550221, 56.8663903129, 59.1104399233)
Atom 706 = (21.2259692119, 58.3769049867, 53.1866024861)
Atom 707 = (19.2112189528, 55.3937646452, 56.3185209546)
Atom 708 = (17.0390167245, 62.3129396575, 69.0933520905)
Atom 709 = (15.9620618840, 60.6399841378, 70.8168955748)
Atom 710 = (18.9272309314, 61.4791736544, 67.4705121040)
Atom 711 = (16.4668076954, 64.2259092748, 68.9325175116)
Atom 712 = (14.4520574363, 61.2427500361, 72.0644359801)
Atom 713 = (19.7665716261, 62.7532836071, 66.1405985429)
Atom 714 = (16.7507957168, 58.1404813684, 70.8574301973)
Atom 715 = (19.7159647641, 58.9796708850, 67.5110467264)
Atom 716 = (18.6390099237, 57.3067153653, 69.2345902108)
Atom 717 = (15.9114550221, 56.8663903129, 72.1873437584)
Atom 718 = (21.2259692119, 58.3769049867, 66.2635063211)
Atom 719 = (19.2112189528, 55.3937646452, 69.3954247896)
Atom 720 = (17.0390167245, 80.3598228402, 3.7088329153)
Atom 721 = (15.9620618840, 78.6868673205, 5.4323763996)
Atom 722 = (18.9272309314, 79.5260568372, 2.0859929288)
Atom 723 = (16.4668076954, 82.2727924576, 3.5479983365)
Atom 724 = (14.4520574363, 79.2896332189, 6.6799168050)
Atom 725 = (19.7665716261, 80.8001667899, 0.7560793677)
Atom 726 = (16.7507957168, 76.1873645511, 5.4729110221)
Atom 727 = (19.7159647641, 77.0265540677, 2.1265275512)
Atom 728 = (18.6390099237, 75.3535985481, 3.8500710356)
Atom 729 = (15.9114550221, 74.9132734957, 6.8028245832)
Atom 730 = (21.2259692119, 76.4237881694, 0.8789871459)
Atom 731 = (19.2112189528, 73.4406478280, 4.0109056144)
Atom 732 = (17.0390167245, 80.3598228402, 16.7857367503)
Atom 733 = (15.9620618840, 78.6868673205, 18.5092802347)
Atom 734 = (18.9272309314, 79.5260568372, 15.1628967638)
Atom 735 = (16.4668076954, 82.2727924576, 16.6249021715)
Atom 736 = (14.4520574363, 79.2896332189, 19.7568206400)
Atom 737 = (19.7665716261, 80.8001667899, 13.8329832027)
Atom 738 = (16.7507957168, 76.1873645511, 18.5498148571)
Atom 739 = (19.7159647641, 77.0265540677, 15.2034313863)
Atom 740 = (18.6390099237, 75.3535985481, 16.9269748706)
Atom 741 = (15.9114550221, 74.9132734957, 19.8797284182)
Atom 742 = (21.2259692119, 76.4237881694, 13.9558909810)
Atom 743 = (19.2112189528, 73.4406478280, 17.0878094495)
Atom 744 = (17.0390167245, 80.3598228402, 29.8626405854)
Atom 745 = (15.9620618840, 78.6868673205, 31.5861840697)
Atom 746 = (18.9272309314, 79.5260568372, 28.2398005989)
Atom 747 = (16.4668076954, 82.2727924576, 29.7018060065)
Atom 748 = (14.4520574363, 79.2896332189, 32.8337244750)
Atom 749 = (19.7665716261, 80.8001667899, 26.9098870378)
Atom 750 = (16.7507957168, 76.1873645511, 31.6267186922)
Atom 751 = (19.7159647641, 77.0265540677, 28.2803352213)
Atom 752 = (18.6390099237, 75.3535985481, 30.0038787057)
Atom 753 = (15.9114550221, 74.9132734957, 32.9566322533)
Atom 754 = (21.2259692119, 76.4237881694, 27.0327948160)
Atom 755 = (19.2112189528, 73.4406478280, 30.1647132845)
Atom 756 = (17.0390167245, 80.3598228402, 42.9395444204)
Atom 757 = (15.9620618840, 78.6868673205, 44.6630879048)
Atom 758 = (18.9272309314, 79.5260568372, 41.3167044339)
Atom 759 = (16.4668076954, 82.2727924576, 42.7787098416)
Atom 760 = (14.4520574363, 79.2896332189, 45.9106283101)
Atom 761 = (19.7665716261, 80.8001667899, 39.9867908728)
Atom 762 = (16.7507957168, 76.1873645511, 44.7036225272)
Atom 763 = (19.7159647641, 77.0265540677, 41.3572390563)
Atom 764 = (18.6390099237, 75.3535985481, 43.0807825407)
Atom 765 = (15.9114550221, 74.9132734957, 46.0335360883)
Atom 766 = (21.2259692119, 76.4237881694, 40.1096986510)
Atom 767 = (19.2112189528, 73.4406478280, 43.2416171195)
Atom 768 = (17.0390167245, 80.3598228402, 56.0164482554)
Atom 769 = (15.9620618840, 78.6868673205, 57.7399917398)
Atom 770 = (18.9272309314, 79.5260568372, 54.3936082689)
Atom 771 = (16.4668076954, 82.2727924576, 55.8556136766)
Atom 772 = (14.4520574363, 79.2896332189, 58.9875321451)
Atom 773 = (19.7665716261, 80.8001667899, 53.0636947078)
Atom 774 = (16.7507957168, 76.1873645511, 57.7805263622)
Atom 775 = (19.7159647641, 77.0265540677, 54.4341428914)
Atom 776 = (18.6390099237, 75.3535985481, 56.1576863757)
Atom 777 = (15.9114550221, 74.9132734957, 59.1104399233)
Atom 778 = (21.2259692119, 76.4237881694, 53.1866024861)
Atom 779 = (19.2112189528, 73.4406478280, 56.3185209546)
Atom 780 = (17.0390167245, 80.3598228402, 69.0933520905)
Atom 781 = (15.9620618840, 78.6868673205, 70.8168955748)
Atom 782 = (18.9272309314, 79.5260568372, 67.4705121040)
Atom 783 = (16.4668076954, 82.2727924576, 68.9325175116)
Atom 784 = (14.4520574363, 79.2896332189, 72.0644359801)
Atom 785 = (19.7665716261, 80.8001667899, 66.1405985429)
Atom 786 = (16.7507957168, 76.1873645511, 70.8574301973)
Atom 787 = (19.7159647641, 77.0265540677, 67.5110467264)
Atom 788 = (18.6390099237, 75.3535985481, 69.2345902108)
Atom 789 = (15.9114550221, 74.9132734957, 72.1873437584)
Atom 790 = (21.2259692119, 76.4237881694, 66.2635063211)
Atom 791 = (19.2112189528, 73.4406478280, 69.3954247896)
Atom 792 = (17.0390167245, 98.4067060230, 3.7088329153)
Atom 793 = (15.9620618840, 96.7337505033, 5.4323763996)
Atom 794 = (18.9272309314, 97.5729400199, 2.0859929288)
Atom 795 = (16.4668076954, 100.3196756403, 3.5479983365)
Atom 796 = (14.4520574363, 97.3365164016, 6.6799168050)
Atom 797 = (19.7665716261, 98.8470499726, 0.7560793677)
Atom 798 = (16.7507957168, 94.2342477339, 5.4729110221)
Atom 799 = (19.7159647641, 95.0734372505, 2.1265275512)
Atom 800 = (18.6390099237, 93.4004817308, 3.8500710356)
Atom 801 = (15.9114550221, 92.9601566784, 6.8028245832)
Atom 802 = (21.2259692119, 94.4706713522, 0.8789871459)
Atom 803 = (19.2112189528, 91.4875310107, 4.0109056144)
Atom 804 = (17.0390167245, 98.4067060230, 16.7857367503)
Atom 805 = (15.9620618840, 96.7337505033, 18.5092802347)
Atom 806 = (18.9272309314, 97.5729400199, 15.1628967638)
Atom 807 = (16.4668076954, 100.3196756403, 16.6249021715)
Atom 808 = (14.4520574363, 97.3365164016, 19.7568206400)
Atom 809 = (19.7665716261, 98.8470499726, 13.8329832027)
Atom 810 = (16.7507957168, 94.2342477339, 18.5498148571)
Atom 811 = (19.7159647641, 95.0734372505, 15.2034313863)
Atom 812 = (18.6390099237, 93.4004817308, 16.9269748706)
Atom 813 = (15.9114550221, 92.9601566784, 19.8797284182)
Atom 814 = (21.2259692119, 94.4706713522, 13.9558909810)
Atom 815 = (19.2112189528, 91.4875310107, 17.0878094495)
Atom 816 = (17.0390167245, 98.4067060230, 29.8626405854)
Atom 817 = (15.9620618840, 96.7337505033, 31.5861840697)
Atom 818 = (18.9272309314, 97.5729400199, 28.2398005989)
Atom 819 = (16.4668076954, 100.3196756403, 29.7018060065)
Atom 820 = (14.4520574363, 97.3365164016, 32.8337244750)
Atom 821 = (19.7665716261, 98.8470499726, 26.9098870378)
Atom 822 = (16.7507957168, 94.2342477339, 31.6267186922)
Atom 823 = (19.7159647641, 95.0734372505, 28.2803352213)
Atom 824 = (18.6390099237, 93.4004817308, 30.0038787057)
Atom 825 = (15.9114550221, 92.9601566784, 32.9566322533)
Atom 826 = (21.2259692119, 94.4706713522, 27.0327948160)
Atom 827 = (19.2112189528, 91.4875310107, 30.1647132845)
Atom 828 = (17.0390167245, 98.4067060230, 42.9395444204)
Atom 829 = (15.9620618840, 96.7337505033, 44.6630879048)
Atom 830 = (18.9272309314, 97.5729400199, 41.3167044339)
Atom 831 = (16.4668076954, 100.3196756403, 42.7787098416)
Atom 832 = (14.4520574363, 97.3365164016, 45.9106283101)
Atom 833 = (19.7665716261, 98.8470499726, 39.9867908728)
Atom 834 = (16.7507957168, 94.2342477339, 44.7036225272)
Atom 835 = (19.7159647641, 95.0734372505, 41.3572390563)
Atom 836 = (18.6390099237, 93.4004817308, 43.0807825407)
Atom 837 = (15.9114550221, 92.9601566784, 46.0335360883)
Atom 838 = (21.2259692119, 94.4706713522, 40.1096986510)
Atom 839 = (19.2112189528, 91.4875310107, 43.2416171195)
Atom 840 = (17.0390167245, 98.4067060230, 56.0164482554)
Atom 841 = (15.9620618840, 96.7337505033, 57.7399917398)
Atom 842 = (18.9272309314, 97.5729400199, 54.3936082689)
Atom 843 = (16.4668076954, 100.3196756403, 55.8556136766)
Atom 844 = (14.4520574363, 97.3365164016, 58.9875321451)
Atom 845 = (19.7665716261, 98.8470499726, 53.0636947078)
Atom 846 = (16.7507957168, 94.2342477339, 57.7805263622)
Atom 847 = (19.7159647641, 95.0734372505, 54.4341428914)
Atom 848 = (18.6390099237, 93.4004817308, 56.1576863757)
Atom 849 = (15.9114550221, 92.9601566784, 59.1104399233)
Atom 850 = (21.2259692119, 94.4706713522, 53.1866024861)
Atom 851 = (19.2112189528, 91.4875310107, 56.3185209546)
Atom 852 = (17.0390167245, 98.4067060230, 69.0933520905)
Atom 853 = (15.9620618840, 96.7337505033, 70.8168955748)
Atom 854 = (18.9272309314, 97.5729400199, 67.4705121040)
Atom 855 = (16.4668076954, 100.3196756403, 68.9325175116)
Atom 856 = (14.4520574363, 97.3365164016, 72.0644359801)
Atom 857 = (19.7665716261, 98.8470499726, 66.1405985429)
Atom 858 = (16.7507957168, 94.2342477339, 70.8574301973)
Atom 859 = (19.7159647641, 95.0734372505, 67.5110467264)
Atom 860 = (18.6390099237, 93.4004817308, 69.2345902108)
Atom 861 = (15.9114550221, 92.9601566784, 72.1873437584)
Atom 862 = (21.2259692119, 94.4706713522, 66.2635063211)
Atom 863 = (19.2112189528, 91.4875310107, 69.3954247896)
Atom 864 = (31.0985780731, 8.1722901092, 3.7088329153)
Atom 865 = (30.0216232327, 6.4993345896, 5.4323763996)
Atom 866 = (32.9867922800, 7.3385241062, 2.0859929288)
Atom 867 = (30.5263690440, 10.0852597266, 3.5479983365)
Atom 868 = (28.5116187850, 7.1021004879, 6.6799168050)
Atom 869 = (33.8261329747, 8.6126340589, 0.7560793677)
Atom 870 = (30.8103570655, 3.9998318201, 5.4729110221)
Atom 871 = (33.7755261128, 4.8390213368, 2.1265275512)
Atom 872 = (32.6985712724, 3.1660658171, 3.8500710356)
Atom 873 = (29.9710163707, 2.7257407647, 6.8028245832)
Atom 874 = (35.2855305605, 4.2362554385, 0.8789871459)
Atom 875 = (33.2707803015, 1.2531150970, 4.0109056144)
Atom 876 = (31.0985780731, 8.1722901092, 16.7857367503)
Atom 877 = (30.0216232327, 6.4993345896, 18.5092802347)
Atom 878 = (32.9867922800, 7.3385241062, 15.1628967638)
Atom 879 = (30.5263690440, 10.0852597266, 16.6249021715)
Atom 880 = (28.5116187850, 7.1021004879, 19.7568206400)
Atom 881 = (33.8261329747, 8.6126340589, 13.8329832027)
Atom 882 = (30.8103570655, 3.9998318201, 18.5498148571)
Atom 883 = (33.7755261128, 4.8390213368, 15.2034313863)
Atom 884 = (32.6985712724, 3.1660658171, 16.9269748706)
Atom 885 = (29.9710163707, 2.7257407647, 19.8797284182)
Atom 886 = (35.2855305605, 4.2362554385, 13.9558909810)
Atom 887 = (33.2707803015, 1.2531150970, 17.0878094495)
Atom 888 = (31.0985780731, 8.1722901092, 29.8626405854)
Atom 889 = (30.0216232327, 6.4993345896, 31.5861840697)
Atom 890 = (32.9867922800, 7.3385241062, 28.2398005989)
Atom 891 = (30.5263690440, 10.0852597266, 29.7018060065)
Atom 892 = (28.5116187850, 7.1021004879, 32.8337244750)
Atom 893 = (33.8261329747, 8.6126340589, 26.9098870378)
Atom 894 = (30.8103570655, 3.9998318201, 31.6267186922)
Atom 895 = (33.7755261128, 4.8390213368, 28.2803352213)
Atom 896 = (32.6985712724, 3.1660658171, 30.0038787057)
Atom 897 = (29.9710163707, 2.7257407647, 32.9566322533)
Atom 898 = (35.2855305605, 4.2362554385, 27.0327948160)
Atom 899 = (33.2707803015, 1.2531150970, 30.1647132845)
Atom 900 = (31.0985780731, 8.1722901092, 42.9395444204)
Atom 901 = (30.0216232327, 6.4993345896, 44.6630879048)
Atom 902 = (32.9867922800, 7.3385241062, 41.3167044339)
Atom 903 = (30.5263690440, 10.0852597266, 42.7787098416)
Atom 904 = (28.5116187850, 7.1021004879, 45.9106283101)
Atom 905 = (33.8261329747, 8.6126340589, 39.9867908728)
Atom 906 = (30.8103570655, 3.9998318201, 44.7036225272)
Atom 907 = (33.7755261128, 4.8390213368, 41.3572390563)
Atom 908 = (32.6985712724, 3.1660658171, 43.0807825407)
Atom 909 = (29.9710163707, 2.7257407647, 46.0335360883)
Atom 910 = (35.2855305605, 4.2362554385, 40.1096986510)
Atom 911 = (33.2707803015, 1.2531150970, 43.2416171195)
Atom 912 = (31.0985780731, 8.1722901092, 56.0164482554)
Atom 913 = (30.0216232327, 6.4993345896, 57.7399917398)
Atom 914 = (32.9867922800, 7.3385241062, 54.3936082689)
Atom 915 = (30.5263690440, 10.0852597266, 55.8556136766)
Atom 916 = (28.5116187850, 7.1021004879, 58.9875321451)
Atom 917 = (33.8261329747, 8.6126340589, 53.0636947078)
Atom 918 = (30.8103570655, 3.9998318201, 57.7805263622)
Atom 919 = (33.7755261128, 4.8390213368, 54.4341428914)
Atom 920 = (32.6985712724, 3.1660658171, 56.1576863757)
Atom 921 = (29.9710163707, 2.7257407647, 59.1104399233)
Atom 922 = (35.2855305605, 4.2362554385, 53.1866024861)
Atom 923 = (33.2707803015, 1.2531150970, 56.3185209546)
Atom 924 = (31.0985780731, 8.1722901092, 69.0933520905)
Atom 925 = (30.0216232327, 6.4993345896, 70.8168955748)
Atom 926 = (32.9867922800, 7.3385241062, 67.4705121040)
Atom 927 = (30.5263690440, 10.0852597266, 68.9325175116)
Atom 928 = (28.5116187850, 7.1021004879, 72.0644359801)
Atom 929 = (33.8261329747, 8.6126340589, 66.1405985429)
Atom 930 = (30.8103570655, 3.9998318201, 70.8574301973)
Atom 931 = (33.7755261128, 4.8390213368, 67.5110467264)
Atom 932 = (32.6985712724, 3.1660658171, 69.2345902108)
Atom 933 = (29.9710163707, 2.7257407647, 72.1873437584)
Atom 934 = (35.2855305605, 4.2362554385, 66.2635063211)
Atom 935 = (33.2707803015, 1.2531150970, 69.3954247896)
Atom 936 = (31.0985780731, 26.2191732920, 3.7088329153)
Atom 937 = (30.0216232327, 24.5462177723, 5.4323763996)
Atom 938 = (32.9867922800, 25.3854072889, 2.0859929288)
Atom 939 = (30.5263690440, 28.1321429094, 3.5479983365)
Atom 940 = (28.5116187850, 25.1489836706, 6.6799168050)
Atom 941 = (33.8261329747, 26.6595172416, 0.7560793677)
Atom 942 = (30.8103570655, 22.0467150029, 5.4729110221)
Atom 943 = (33.7755261128, 22.8859045195, 2.1265275512)
Atom 944 = (32.6985712724, 21.2129489998, 3.8500710356)
Atom 945 = (29.9710163707, 20.7726239474, 6.8028245832)
Atom 946 = (35.2855305605, 22.2831386212, 0.8789871459)
Atom 947 = (33.2707803015, 19.2999982797, 4.0109056144)
Atom 948 = (31.0985780731, 26.2191732920, 16.7857367503)
Atom 949 = (30.0216232327, 24.5462177723, 18.5092802347)
Atom 950 = (32.9867922800, 25.3854072889, 15.1628967638)
Atom 951 = (30.5263690440, 28.1321429094, 16.6249021715)
Atom 952 = (28.5116187850, 25.1489836706, 19.7568206400)
Atom 953 = (33.8261329747, 26.6595172416, 13.8329832027)
Atom 954 = (30.8103570655, 22.0467150029, 18.5498148571)
Atom 955 = (33.7755261128, 22.8859045195, 15.2034313863)
Atom 956 = (32.6985712724, 21.2129489998, 16.9269748706)
Atom 957 = (29.9710163707, 20.7726239474, 19.8797284182)
Atom 958 = (35.2855305605, 22.2831386212, 13.9558909810)
Atom 959 = (33.2707803015, 19.2999982797, 17.0878094495)
Atom 960 = (31.0985780731, 26.2191732920, 29.8626405854)
Atom 961 = (30.0216232327, 24.5462177723, 31.5861840697)
Atom 962 = (32.9867922800, 25.3854072889, 28.2398005989)
Atom 963 = (30.5263690440, 28.1321429094, 29.7018060065)
Atom 964 = (28.5116187850, 25.1489836706, 32.8337244750)
Atom 965 = (33.8261329747, 26.6595172416, 26.9098870378)
Atom 966 = (30.8103570655, 22.0467150029, 31.6267186922)
Atom 967 = (33.7755261128, 22.8859045195, 28.2803352213)
Atom 968 = (32.6985712724, 21.2129489998, 30.0038787057)
Atom 969 = (29.9710163707, 20.7726239474, 32.9566322533)
Atom 970 = (35.2855305605, 22.2831386212, 27.0327948160)
Atom 971 = (33.2707803015, 19.2999982797, 30.1647132845)
Atom 972 = (31.0985780731, 26.2191732920, 42.9395444204)
Atom 973 = (30.0216232327, 24.5462177723, 44.6630879048)
Atom 974 = (32.9867922800, 25.3854072889, 41.3167044339)
Atom 975 = (30.5263690440, 28.1321429094, 42.7787098416)
Atom 976 = (28.5116187850, 25.1489836706, 45.9106283101)
Atom 977 = (33.8261329747, 26.6595172416, 39.9867908728)
Atom 978 = (30.8103570655, 22.0467150029, 44.7036225272)
Atom 979 = (33.7755261128, 22.8859045195, 41.3572390563)
Atom 980 = (32.6985712724, 21.2129489998, 43.0807825407)
Atom 981 = (29.9710163707, 20.7726239474, 46.0335360883)
Atom 982 = (35.2855305605, 22.2831386212, 40.1096986510)
Atom 983 = (33.2707803015, 19.2999982797, 43.2416171195)
Atom 984 = (31.0985780731, 26.2191732920, 56.0164482554)
Atom 985 = (30.0216232327, 24.5462177723, 57.7399917398)
Atom 986 = (32.9867922800, 25.3854072889, 54.3936082689)
Atom 987 = (30.5263690440, 28.1321429094, 55.8556136766)
Atom 988 = (28.5116187850, 25.1489836706, 58.9875321451)
Atom 989 = (33.8261329747, 26.6595172416, 53.0636947078)
Atom 990 = (30.8103570655, 22.0467150029, 57.7805263622)
Atom 991 = (33.7755261128, 22.8859045195, 54.4341428914)
Atom 992 = (32.6985712724, 21.2129489998, 56.1576863757)
Atom 993 = (29.9710163707, 20.7726239474, 59.1104399233)
Atom 994 = (35.2855305605, 22.2831386212, 53.1866024861)
Atom 995 = (33.2707803015, 19.2999982797, 56.3185209546)
Atom 996 = (31.0985780731, 26.2191732920, 69.0933520905)
Atom 997 = (30.0216232327, 24.5462177723, 70.8168955748)
Atom 998 = (32.9867922800, 25.3854072889, 67.4705121040)
Atom 999 = (30.5263690440, 28.1321429094, 68.9325175116)
Atom 1000 = (28.5116187850, 25.1489836706, 72.0644359801)
Atom 1001 = (33.8261329747, 26.6595172416, 66.1405985429)
Atom 1002 = (30.8103570655, 22.0467150029, 70.8574301973)
Atom 1003 = (33.7755261128, 22.8859045195, 67.5110467264)
Atom 1004 = (32.6985712724, 21.2129489998, 69.2345902108)
Atom 1005 = (29.9710163707, 20.7726239474, 72.1873437584)
Atom 1006 = (35.2855305605, 22.2831386212, 66.2635063211)
Atom 1007 = (33.2707803015, 19.2999982797, 69.3954247896)
Atom 1008 = (31.0985780731, 44.2660564747, 3.7088329153)
Atom 1009 = (30.0216232327, 42.5931009551, 5.4323763996)
Atom 1010 = (32.9867922800, 43.4322904717, 2.0859929288)
Atom 1011 = (30.5263690440, 46.1790260921, 3.5479983365)
Atom 1012 = (28.5116187850, 43.1958668534, 6.6799168050)
Atom 1013 = (33.8261329747, 44.7064004244, 0.7560793677)
Atom 1014 = (30.8103570655, 40.0935981856, 5.4729110221)
Atom 1015 = (33.7755261128, 40.9327877022, 2.1265275512)
Atom 1016 = (32.6985712724, 39.2598321826, 3.8500710356)
Atom 1017 = (29.9710163707, 38.8195071302, 6.8028245832)
Atom 1018 = (35.2855305605, 40.3300218039, 0.8789871459)
Atom 1019 = (33.2707803015, 37.3468814625, 4.0109056144)
Atom 1020 = (31.0985780731, 44.2660564747, 16.7857367503)
Atom 1021 = (30.0216232327, 42.5931009551, 18.5092802347)
Atom 1022 = (32.9867922800, 43.4322904717, 15.1628967638)
Atom 1023 = (30.5263690440, 46.1790260921, 16.6249021715)
Atom 1024 = (28.5116187850, 43.1958668534, 19.7568206400)
Atom 1025 = (33.8261329747, 44.7064004244, 13.8329832027)
Atom 1026 = (30.8103570655, 40.0935981856, 18.5498148571)
Atom 1027 = (33.7755261128, 40.9327877022, 15.2034313863)
Atom 1028 = (32.6985712724, 39.2598321826, 16.9269748706)
Atom 1029 = (29.9710163707, 38.8195071302, 19.8797284182)
Atom 1030 = (35.2855305605, 40.3300218039, 13.9558909810)
Atom 1031 = (33.2707803015, 37.3468814625, 17.0878094495)
Atom 1032 = (31.0985780731, 44.2660564747, 29.8626405854)
Atom 1033 = (30.0216232327, 42.5931009551, 31.5861840697)
Atom 1034 = (32.9867922800, 43.4322904717, 28.2398005989)
Atom 1035 = (30.5263690440, 46.1790260921, 29.7018060065)
Atom 1036 = (28.5116187850, 43.1958668534, 32.8337244750)
Atom 1037 = (33.8261329747, 44.7064004244, 26.9098870378)
Atom 1038 = (30.8103570655, 40.0935981856, 31.6267186922)
Atom 1039 = (33.7755261128, 40.9327877022, 28.2803352213)
Atom 1040 = (32.6985712724, 39.2598321826, 30.0038787057)
Atom 1041 = (29.9710163707, 38.8195071302, 32.9566322533)
Atom 1042 = (35.2855305605, 40.3300218039, 27.0327948160)
Atom 1043 = (33.2707803015, 37.3468814625, 30.1647132845)
Atom 1044 = (31.0985780731, 44.2660564747, 42.9395444204)
Atom 1045 = (30.0216232327, 42.5931009551, 44.6630879048)
Atom 1046 = (32.9867922800, 43.4322904717, 41.3167044339)
Atom 1047 = (30.5263690440, 46.1790260921, 42.7787098416)
Atom 1048 = (28.5116187850, 43.1958668534, 45.9106283101)
Atom 1049 = (33.8261329747, 44.7064004244, 39.9867908728)
Atom 1050 = (30.8103570655, 40.0935981856, 44.7036225272)
Atom 1051 = (33.7755261128, 40.9327877022, 41.3572390563)
Atom 1052 = (32.6985712724, 39.2598321826, 43.0807825407)
Atom 1053 = (29.9710163707, 38.8195071302, 46.0335360883)
Atom 1054 = (35.2855305605, 40.3300218039, 40.1096986510)
Atom 1055 = (33.2707803015, 37.3468814625, 43.2416171195)
Atom 1056 = (31.0985780731, 44.2660564747, 56.0164482554)
Atom 1057 = (30.0216232327, 42.5931009551, 57.7399917398)
Atom 1058 = (32.9867922800, 43.4322904717, 54.3936082689)
Atom 1059 = (30.5263690440, 46.1790260921, 55.8556136766)
Atom 1060 = (28.5116187850, 43.1958668534, 58.9875321451)
Atom 1061 = (33.8261329747, 44.7064004244, 53.0636947078)
Atom 1062 = (30.8103570655, 40.0935981856, 57.7805263622)
Atom 1063 = (33.7755261128, 40.9327877022, 54.4341428914)
Atom 1064 = (32.6985712724, 39.2598321826, 56.1576863757)
Atom 1065 = (29.9710163707, 38.8195071302, 59.1104399233)
Atom 1066 = (35.2855305605, 40.3300218039, 53.1866024861)
Atom 1067 = (33.2707803015, 37.3468814625, 56.3185209546)
Atom 1068 = (31.0985780731, 44.2660564747, 69.0933520905)
Atom 1069 = (30.0216232327, 42.5931009551, 70.8168955748)
Atom 1070 = (32.9867922800, 43.4322904717, 67.4705121040)
Atom 1071 = (30.5263690440, 46.1790260921, 68.9325175116)
Atom 1072 = (28.5116187850, 43.1958668534, 72.0644359801)
Atom 1073 = (33.8261329747, 44.7064004244, 66.1405985429)
Atom 1074 = (30.8103570655, 40.0935981856, 70.8574301973)
Atom 1075 = (33.7755261128, 40.9327877022, 67.5110467264)
Atom 1076 = (32.6985712724, 39.2598321826, 69.2345902108)
Atom 1077 = (29.9710163707, 38.8195071302, 72.1873437584)
Atom 1078 = (35.2855305605, 40.3300218039, 66.2635063211)
Atom 1079 = (33.2707803015, 37.3468814625, 69.3954247896)
Atom 1080 = (31.0985780731, 62.3129396575, 3.7088329153)
Atom 1081 = (30.0216232327, 60.6399841378, 5.4323763996)
Atom 1082 = (32.9867922800, 61.4791736544, 2.0859929288)
Atom 1083 = (30.5263690440, 64.2259092748, 3.5479983365)
Atom 1084 = (28.5116187850, 61.2427500361, 6.6799168050)
Atom 1085 = (33.8261329747, 62.7532836071, 0.7560793677)
Atom 1086 = (30.8103570655, 58.1404813684, 5.4729110221)
Atom 1087 = (33.7755261128, 58.9796708850, 2.1265275512)
Atom 1088 = (32.6985712724, 57.3067153653, 3.8500710356)
Atom 1089 = (29.9710163707, 56.8663903129, 6.8028245832)
Atom 1090 = (35.2855305605, 58.3769049867, 0.8789871459)
Atom 1091 = (33.2707803015, 55.3937646452, 4.0109056144)
Atom 1092 = (31.0985780731, 62.3129396575, 16.7857367503)
Atom 1093 = (30.0216232327, 60.6399841378, 18.5092802347)
Atom 1094 = (32.9867922800, 61.4791736544, 15.1628967638)
Atom 1095 = (30.5263690440, 64.2259092748, 16.6249021715)
Atom 1096 = (28.5116187850, 61.2427500361, 19.7568206400)
Atom 1097 = (33.8261329747, 62.7532836071, 13.8329832027)
Atom 1098 = (30.8103570655, 58.1404813684, 18.5498148571)
Atom 1099 = (33.7755261128, 58.9796708850, 15.2034313863)
Atom 1100 = (32.6985712724, 57.3067153653, 16.9269748706)
Atom 1101 = (29.9710163707, 56.8663903129, 19.8797284182)
Atom 1102 = (35.2855305605, 58.3769049867, 13.9558909810)
Atom 1103 = (33.2707803015, 55.3937646452, 17.0878094495)
Atom 1104 = (31.0985780731, 62.3129396575, 29.8626405854)
Atom 1105 = (30.0216232327, 60.6399841378, 31.5861840697)
Atom 1106 = (32.9867922800, 61.4791736544, 28.2398005989)
Atom 1107 = (30.5263690440, 64.2259092748, 29.7018060065)
Atom 1108 = (28.5116187850, 61.2427500361, 32.8337244750)
Atom 1109 = (33.8261329747, 62.7532836071, 26.9098870378)
Atom 1110 = (30.8103570655, 58.1404813684, 31.6267186922)
Atom 1111 = (33.7755261128, 58.9796708850, 28.2803352213)
Atom 1112 = (32.6985712724, 57.3067153653, 30.0038787057)
Atom 1113 = (29.9710163707, 56.8663903129, 32.9566322533)
Atom 1114 = (35.2855305605, 58.3769049867, 27.0327948160)
Atom 1115 = (33.2707803015, 55.3937646452, 30.1647132845)
Atom 1116 = (31.0985780731, 62.3129396575, 42.9395444204)
Atom 1117 = (30.0216232327, 60.6399841378, 44.6630879048)
Atom 1118 = (32.9867922800, 61.4791736544, 41.3167044339)
Atom 1119 = (30.5263690440, 64.2259092748, 42.7787098416)
Atom 1120 = (28.5116187850, 61.2427500361, 45.9106283101)
Atom 1121 = (33.8261329747, 62.7532836071, 39.9867908728)
Atom 1122 = (30.8103570655, 58.1404813684, 44.7036225272)
Atom 1123 = (33.7755261128, 58.9796708850, 41.3572390563)
Atom 1124 = (32.6985712724, 57.3067153653, 43.0807825407)
Atom 1125 = (29.9710163707, 56.8663903129, 46.0335360883)
Atom 1126 = (35.2855305605, 58.3769049867, 40.1096986510)
Atom 1127 = (33.2707803015, 55.3937646452, 43.2416171195)
Atom 1128 = (31.0985780731, 62.3129396575, 56.0164482554)
Atom 1129 = (30.0216232327, 60.6399841378, 57.7399917398)
Atom 1130 = (32.9867922800, 61.4791736544, 54.3936082689)
Atom 1131 = (30.5263690440, 64.2259092748, 55.8556136766)
Atom 1132 = (28.5116187850, 61.2427500361, 58.9875321451)
Atom 1133 = (33.8261329747, 62.7532836071, 53.0636947078)
Atom 1134 = (30.8103570655, 58.1404813684, 57.7805263622)
Atom 1135 = (33.7755261128, 58.9796708850, 54.4341428914)
Atom 1136 = (32.6985712724, 57.3067153653, 56.1576863757)
Atom 1137 = (29.9710163707, 56.8663903129, 59.1104399233)
Atom 1138 = (35.2855305605, 58.3769049867, 53.1866024861)
Atom 1139 = (33.2707803015, 55.3937646452, 56.3185209546)
Atom 1140 = (31.0985780731, 62.3129396575, 69.0933520905)
Atom 1141 = (30.0216232327, 60.6399841378, 70.8168955748)
Atom 1142 = (32.9867922800, 61.4791736544, 67.4705121040)
Atom 1143 = (30.5263690440, 64.2259092748, 68.9325175116)
Atom 1144 = (28.5116187850, 61.2427500361, 72.0644359801)
Atom 1145 = (33.8261329747, 62.7532836071, 66.1405985429)
Atom 1146 = (30.8103570655, 58.1404813684, 70.8574301973)
Atom 1147 = (33.7755261128, 58.9796708850, 67.5110467264)
Atom 1148 = (32.6985712724, 57.3067153653, 69.2345902108)
Atom 1149 = (29.9710163707, 56.8663903129, 72.1873437584)
Atom 1150 = (35.2855305605, 58.3769049867, 66.2635063211)
Atom 1151 = (33.2707803015, 55.3937646452, 69.3954247896)
Atom 1152 = (31.0985780731, 80.3598228402, 3.7088329153)
Atom 1153 = (30.0216232327, 78.6868673205, 5.4323763996)
Atom 1154 = (32.9867922800, 79.5260568372, 2.0859929288)
Atom 1155 = (30.5263690440, 82.2727924576, 3.5479983365)
Atom 1156 = (28.5116187850, 79.2896332189, 6.6799168050)
Atom 1157 = (33.8261329747, 80.8001667899, 0.7560793677)
Atom 1158 = (30.8103570655, 76.1873645511, 5.4729110221)
Atom 1159 = (33.7755261128, 77.0265540677, 2.1265275512)
Atom 1160 = (32.6985712724, 75.3535985481, 3.8500710356)
Atom 1161 = (29.9710163707, 74.9132734957, 6.8028245832)
Atom 1162 = (35.2855305605, 76.4237881694, 0.8789871459)
Atom 1163 = (33.2707803015, 73.4406478280, 4.0109056144)
Atom 1164 = (31.0985780731, 80.3598228402, 16.7857367503)
Atom 1165 = (30.0216232327, 78.6868673205, 18.5092802347)
Atom 1166 = (32.9867922800, 79.5260568372, 15.1628967638)
Atom 1167 = (30.5263690440, 82.2727924576, 16.6249021715)
Atom 1168 = (28.5116187850, 79.2896332189, 19.7568206400)
Atom 1169 = (33.8261329747, 80.8001667899, 13.8329832027)
Atom 1170 = (30.8103570655, 76.1873645511, 18.5498148571)
Atom 1171 = (33.7755261128, 77.0265540677, 15.2034313863)
Atom 1172 = (32.6985712724, 75.3535985481, 16.9269748706)
Atom 1173 = (29.9710163707, 74.9132734957, 19.8797284182)
Atom 1174 = (35.2855305605, 76.4237881694, 13.9558909810)
Atom 1175 = (33.2707803015, 73.4406478280, 17.0878094495)
Atom 1176 = (31.0985780731, 80.3598228402, 29.8626405854)
Atom 1177 = (30.0216232327, 78.6868673205, 31.5861840697)
Atom 1178 = (32.9867922800, 79.5260568372, 28.2398005989)
Atom 1179 = (30.5263690440, 82.2727924576, 29.7018060065)
Atom 1180 = (28.5116187850, 79.2896332189, 32.8337244750)
Atom 1181 = (33.8261329747, 80.8001667899, 26.9098870378)
Atom 1182 = (30.8103570655, 76.1873645511, 31.6267186922)
Atom 1183 = (33.7755261128, 77.0265540677, 28.2803352213)
Atom 1184 = (32.6985712724, 75.3535985481, 30.0038787057)
Atom 1185 = (29.9710163707, 74.9132734957, 32.9566322533)
Atom 1186 = (35.2855305605, 76.4237881694, 27.0327948160)
Atom 1187 = (33.2707803015, 73.4406478280, 30.1647132845)
Atom 1188 = (31.0985780731, 80.3598228402, 42.9395444204)
Atom 1189 = (30.0216232327, 78.6868673205, 44.6630879048)
Atom 1190 = (32.9867922800, 79.5260568372, 41.3167044339)
Atom 1191 = (30.5263690440, 82.2727924576, 42.7787098416)
Atom 1192 = (28.5116187850, 79.2896332189, 45.9106283101)
Atom 1193 = (33.8261329747, 80.8001667899, 39.9867908728)
Atom 1194 = (30.8103570655, 76.1873645511, 44.7036225272)
Atom 1195 = (33.7755261128, 77.0265540677, 41.3572390563)
Atom 1196 = (32.6985712724, 75.3535985481, 43.0807825407)
Atom 1197 = (29.9710163707, 74.9132734957, 46.0335360883)
Atom 1198 = (35.2855305605, 76.4237881694, 40.1096986510)
Atom 1199 = (33.2707803015, 73.4406478280, 43.2416171195)
Atom 1200 = (31.0985780731, 80.3598228402, 56.0164482554)
Atom 1201 = (30.0216232327, 78.6868673205, 57.7399917398)
Atom 1202 = (32.9867922800, 79.5260568372, 54.3936082689)
Atom 1203 = (30.5263690440, 82.2727924576, 55.8556136766)
Atom 1204 = (28.5116187850, 79.2896332189, 58.9875321451)
Atom 1205 = (33.8261329747, 80.8001667899, 53.0636947078)
Atom 1206 = (30.8103570655, 76.1873645511, 57.7805263622)
Atom 1207 = (33.7755261128, 77.0265540677, 54.4341428914)
Atom 1208 = (32.6985712724, 75.3535985481, 56.1576863757)
Atom 1209 = (29.9710163707, 74.9132734957, 59.1104399233)
Atom 1210 = (35.2855305605, 76.4237881694, 53.1866024861)
Atom 1211 = (33.2707803015, 73.4406478280, 56.3185209546)
Atom 1212 = (31.0985780731, 80.3598228402, 69.0933520905)
Atom 1213 = (30.0216232327, 78.6868673205, 70.8168955748)
Atom 1214 = (32.9867922800, 79.5260568372, 67.4705121040)
Atom 1215 = (30.5263690440, 82.2727924576, 68.9325175116)
Atom 1216 = (28.5116187850, 79.2896332189, 72.0644359801)
Atom 1217 = (33.8261329747, 80.8001667899, 66.1405985429)
Atom 1218 = (30.8103570655, 76.1873645511, 70.8574301973)
Atom 1219 = (33.7755261128, 77.0265540677, 67.5110467264)
Atom 1220 = (32.6985712724, 75.3535985481, 69.2345902108)
Atom 1221 = (29.9710163707, 74.9132734957, 72.1873437584)
Atom 1222 = (35.2855305605, 76.4237881694, 66.2635063211)
Atom 1223 = (33.2707803015, 73.4406478280, 69.3954247896)
Atom 1224 = (31.0985780731, 98.4067060230, 3.7088329153)
Atom 1225 = (30.0216232327, 96.7337505033, 5.4323763996)
Atom 1226 = (32.9867922800, 97.5729400199, 2.0859929288)
Atom 1227 = (30.5263690440, 100.3196756403, 3.5479983365)
Atom 1228 = (28.5116187850, 97.3365164016, 6.6799168050)
Atom 1229 = (33.8261329747, 98.8470499726, 0.7560793677)
Atom 1230 = (30.8103570655, 94.2342477339, 5.4729110221)
Atom 1231 = (33.7755261128, 95.0734372505, 2.1265275512)
Atom 1232 = (32.6985712724, 93.4004817308, 3.8500710356)
Atom 1233 = (29.9710163707, 92.9601566784, 6.8028245832)
Atom 1234 = (35.2855305605, 94.4706713522, 0.8789871459)
Atom 1235 = (33.2707803015, 91.4875310107, 4.0109056144)
Atom 1236 = (31.0985780731, 98.4067060230, 16.7857367503)
Atom 1237 = (30.0216232327, 96.7337505033, 18.5092802347)
Atom 1238 = (32.9867922800, 97.5729400199, 15.1628967638)
Atom 1239 = (30.5263690440, 100.3196756403, 16.6249021715)
Atom 1240 = (28.5116187850, 97.3365164016, 19.7568206400)
Atom 1241 = (33.8261329747, 98.8470499726, 13.8329832027)
Atom 1242 = (30.8103570655, 94.2342477339, 18.5498148571)
Atom 1243 = (33.7755261128, 95.0734372505, 15.2034313863)
Atom 1244 = (32.6985712724, 93.4004817308, 16.9269748706)
Atom 1245 = (29.9710163707, 92.9601566784, 19.8797284182)
Atom 1246 = (35.2855305605, 94.4706713522, 13.9558909810)
Atom 1247 = (33.2707803015, 91.4875310107, 17.0878094495)
Atom 1248 = (31.0985780731, 98.4067060230, 29.8626405854)
Atom 1249 = (30.0216232327, 96.7337505033, 31.5861840697)
Atom 1250 = (32.9867922800, 97.5729400199, 28.2398005989)
Atom 1251 = (30.5263690440, 100.3196756403, 29.7018060065)
Atom 1252 = (28.5116187850, 97.3365164016, 32.8337244750)
Atom 1253 = (33.8261329747, 98.8470499726, 26.9098870378)
Atom 1254 = (30.8103570655, 94.2342477339, 31.6267186922)
Atom 1255 = (33.7755261128, 95.0734372505, 28.2803352213)
Atom 1256 = (32.6985712724, 93.4004817308, 30.0038787057)
Atom 1257 = (29.9710163707, 92.9601566784, 32.9566322533)
Atom 1258 = (35.2855305605, 94.4706713522, 27.0327948160)
Atom 1259 = (33.2707803015, 91.4875310107, 30.1647132845)
Atom 1260 = (31.0985780731, 98.4067060230, 42.9395444204)
Atom 1261 = (30.0216232327, 96.7337505033, 44.6630879048)
Atom 1262 = (32.9867922800, 97.5729400199, 41.3167044339)
Atom 1263 = (30.5263690440, 100.3196756403, 42.7787098416)
Atom 1264 = (28.5116187850, 97.3365164016, 45.9106283101)
Atom 1265 = (33.8261329747, 98.8470499726, 39.9867908728)
Atom 1266 = (30.8103570655, 94.2342477339, 44.7036225272)
Atom 1267 = (33.7755261128, 95.0734372505, 41.3572390563)
Atom 1268 = (32.6985712724, 93.4004817308, 43.0807825407)
Atom 1269 = (29.9710163707, 92.9601566784, 46.0335360883)
Atom 1270 = (35.2855305605, 94.4706713522, 40.1096986510)
Atom 1271 = (33.2707803015, 91.4875310107, 43.2416171195)
Atom 1272 = (31.0985780731, 98.4067060230, 56.0164482554)
Atom 1273 = (30.0216232327, 96.7337505033, 57.7399917398)
Atom 1274 = (32.9867922800, 97.5729400199, 54.3936082689)
Atom 1275 = (30.5263690440, 100.3196756403, 55.8556136766)
Atom 1276 = (28.5116187850, 97.3365164016, 58.9875321451)
Atom 1277 = (33.8261329747, 98.8470499726, 53.0636947078)
Atom 1278 = (30.8103570655, 94.2342477339, 57.7805263622)
Atom 1279 = (33.7755261128, 95.0734372505, 54.4341428914)
Atom 1280 = (32.6985712724, 93.4004817308, 56.1576863757)
Atom 1281 = (29.9710163707, 92.9601566784, 59.1104399233)
Atom 1282 = (35.2855305605, 94.4706713522, 53.1866024861)
Atom 1283 = (33.2707803015, 91.4875310107, 56.3185209546)
Atom 1284 = (31.0985780731, 98.4067060230, 69.0933520905)
Atom 1285 = (30.0216232327, 96.7337505033, 70.8168955748)
Atom 1286 = (32.9867922800, 97.5729400199, 67.4705121040)
Atom 1287 = (30.5263690440, 100.3196756403, 68.9325175116)
Atom 1288 = (28.5116187850, 97.3365164016, 72.0644359801)
Atom 1289 = (33.8261329747, 98.8470499726, 66.1405985429)
Atom 1290 = (30.8103570655, 94.2342477339, 70.8574301973)
Atom 1291 = (33.7755261128, 95.0734372505, 67.5110467264)
Atom 1292 = (32.6985712724, 93.4004817308, 69.2345902108)
Atom 1293 = (29.9710163707, 92.9601566784, 72.1873437584)
Atom 1294 = (35.2855305605, 94.4706713522, 66.2635063211)
Atom 1295 = (33.2707803015, 91.4875310107, 69.3954247896)
Atom 1296 = (45.1581394218, 8.1722901092, 3.7088329153)
Atom 1297 = (44.0811845814, 6.4993345896, 5.4323763996)
Atom 1298 = (47.0463536287, 7.3385241062, 2.0859929288)
Atom 1299 = (44.5859303927, 10.0852597266, 3.5479983365)
Atom 1300 = (42.5711801336, 7.1021004879, 6.6799168050)
Atom 1301 = (47.8856943234, 8.6126340589, 0.7560793677)
Atom 1302 = (44.8699184141, 3.9998318201, 5.4729110221)
Atom 1303 = (47.8350874614, 4.8390213368, 2.1265275512)
Atom 1304 = (46.7581326210, 3.1660658171, 3.8500710356)
Atom 1305 = (44.0305777194, 2.7257407647, 6.8028245832)
Atom 1306 = (49.3450919092, 4.2362554385, 0.8789871459)
Atom 1307 = (47.3303416501, 1.2531150970, 4.0109056144)
Atom 1308 = (45.1581394218, 8.1722901092, 16.7857367503)
Atom 1309 = (44.0811845814, 6.4993345896, 18.5092802347)
Atom 1310 = (47.0463536287, 7.3385241062, 15.1628967638)
Atom 1311 = (44.5859303927, 10.0852597266, 16.6249021715)
Atom 1312 = (42.5711801336, 7.1021004879, 19.7568206400)
Atom 1313 = (47.8856943234, 8.6126340589, 13.8329832027)
Atom 1314 = (44.8699184141, 3.9998318201, 18.5498148571)
Atom 1315 = (47.8350874614, 4.8390213368, 15.2034313863)
Atom 1316 = (46.7581326210, 3.1660658171, 16.9269748706)
Atom 1317 = (44.0305777194, 2.7257407647, 19.8797284182)
Atom 1318 = (49.3450919092, 4.2362554385, 13.9558909810)
Atom 1319 = (47.3303416501, 1.2531150970, 17.0878094495)
Atom 1320 = (45.1581394218, 8.1722901092, 29.8626405854)
Atom 1321 = (44.0811845814, 6.4993345896, 31.5861840697)
Atom 1322 = (47.0463536287, 7.3385241062, 28.2398005989)
Atom 1323 = (44.5859303927, 10.0852597266, 29.7018060065)
Atom 1324 = (42.5711801336, 7.1021004879, 32.8337244750)
Atom 1325 = (47.8856943234, 8.6126340589, 26.9098870378)
Atom 1326 = (44.8699184141, 3.9998318201, 31.6267186922)
Atom 1327 = (47.8350874614, 4.8390213368, 28.2803352213)
Atom 1328 = (46.7581326210, 3.1660658171, 30.0038787057)
Atom 1329 = (44.0305777194, 2.7257407647, 32.9566322533)
Atom 1330 = (49.3450919092, 4.2362554385, 27.0327948160)
Atom 1331 = (47.3303416501, 1.2531150970, 30.1647132845)
Atom 1332 = (45.1581394218, 8.1722901092, 42.9395444204)
Atom 1333 = (44.0811845814, 6.4993345896, 44.6630879048)
Atom 1334 = (47.0463536287, 7.3385241062, 41.3167044339)
Atom 1335 = (44.5859303927, 10.0852597266, 42.7787098416)
Atom 1336 = (42.5711801336, 7.1021004879, 45.9106283101)
Atom 1337 = (47.8856943234, 8.6126340589, 39.9867908728)
Atom 1338 = (44.8699184141, 3.9998318201, 44.7036225272)
Atom 1339 = (47.8350874614, 4.8390213368, 41.3572390563)
Atom 1340 = (46.7581326210, 3.1660658171, 43.0807825407)
Atom 1341 = (44.0305777194, 2.7257407647, 46.0335360883)
Atom 1342 = (49.3450919092, 4.2362554385, 40.1096986510)
Atom 1343 = (47.3303416501, 1.2531150970, 43.2416171195)
Atom 1344 = (45.1581394218, 8.1722901092, 56.0164482554)
Atom 1345 = (44.0811845814, 6.4993345896, 57.7399917398)
Atom 1346 = (47.0463536287, 7.3385241062, 54.3936082689)
Atom 1347 = (44.5859303927, 10.0852597266, 55.8556136766)
Atom 1348 = (42.5711801336, 7.1021004879, 58.9875321451)
Atom 1349 = (47.8856943234, 8.6126340589, 53.0636947078)
Atom 1350 = (44.8699184141, 3.9998318201, 57.7805263622)
Atom 1351 = (47.8350874614, 4.8390213368, 54.4341428914)
Atom 1352 = (46.7581326210, 3.1660658171, 56.1576863757)
Atom 1353 = (44.0305777194, 2.7257407647, 59.1104399233)
Atom 1354 = (49.3450919092, 4.2362554385, 53.1866024861)
Atom 1355 = (47.3303416501, 1.2531150970, 56.3185209546)
Atom 1356 = (45.1581394218, 8.1722901092, 69.0933520905)
Atom 1357 = (44.0811845814, 6.4993345896, 70.8168955748)
Atom 1358 = (47.0463536287, 7.3385241062, 67.4705121040)
Atom 1359 = (44.5859303927, 10.0852597266, 68.9325175116)
Atom 1360 = (42.5711801336, 7.1021004879, 72.0644359801)
Atom 1361 = (47.8856943234, 8.6126340589, 66.1405985429)
Atom 1362 = (44.8699184141, 3.9998318201, 70.8574301973)
Atom 1363 = (47.8350874614, 4.8390213368, 67.5110467264)
Atom 1364 = (46.7581326210, 3.1660658171, 69.2345902108)
Atom 1365 = (44.0305777194, 2.7257407647, 72.1873437584)
Atom 1366 = (49.3450919092, 4.2362554385, 66.2635063211)
Atom 1367 = (47.3303416501, 1.2531150970, 69.3954247896)
Atom 1368 = (45.1581394218, 26.2191732920, 3.7088329153)
Atom 1369 = (44.0811845814, 24.5462177723, 5.4323763996)
Atom 1370 = (47.0463536287, 25.3854072889, 2.0859929288)
Atom 1371 = (44.5859303927, 28.1321429094, 3.5479983365)
Atom 1372 = (42.5711801336, 25.1489836706, 6.6799168050)
Atom 1373 = (47.8856943234, 26.6595172416, 0.7560793677)
Atom 1374 = (44.8699184141, 22.0467150029, 5.4729110221)
Atom 1375 = (47.8350874614, 22.8859045195, 2.1265275512)
Atom 1376 = (46.7581326210, 21.2129489998, 3.8500710356)
Atom 1377 = (44.0305777194, 20.7726239474, 6.8028245832)
Atom 1378 = (49.3450919092, 22.2831386212, 0.8789871459)
Atom 1379 = (47.3303416501, 19.2999982797, 4.0109056144)
Atom 1380 = (45.1581394218, 26.2191732920, 16.7857367503)
Atom 1381 = (44.0811845814, 24.5462177723, 18.5092802347)
Atom 1382 = (47.0463536287, 25.3854072889, 15.1628967638)
Atom 1383 = (44.5859303927, 28.1321429094, 16.6249021715)
Atom 1384 = (42.5711801336, 25.1489836706, 19.7568206400)
Atom 1385 = (47.8856943234, 26.6595172416, 13.8329832027)
Atom 1386 = (44.8699184141, 22.0467150029, 18.5498148571)
Atom 1387 = (47.8350874614, 22.8859045195, 15.2034313863)
Atom 1388 = (46.7581326210, 21.2129489998, 16.9269748706)
Atom 1389 = (44.0305777194, 20.7726239474, 19.8797284182)
Atom 1390 = (49.3450919092, 22.2831386212, 13.9558909810)
Atom 1391 = (47.3303416501, 19.2999982797, 17.0878094495)
Atom 1392 = (45.1581394218, 26.2191732920, 29.8626405854)
Atom 1393 = (44.0811845814, 24.5462177723, 31.5861840697)
Atom 1394 = (47.0463536287, 25.3854072889, 28.2398005989)
Atom 1395 = (44.5859303927, 28.1321429094, 29.7018060065)
Atom 1396 = (42.5711801336, 25.1489836706, 32.8337244750)
Atom 1397 = (47.8856943234, 26.6595172416, 26.9098870378)
Atom 1398 = (44.8699184141, 22.0467150029, 31.6267186922)
Atom 1399 = (47.8350874614, 22.8859045195, 28.2803352213)
Atom 1400 = (46.7581326210, 21.2129489998, 30.0038787057)
Atom 1401 = (44.0305777194, 20.7726239474, 32.9566322533)
Atom 1402 = (49.3450919092, 22.2831386212, 27.0327948160)
Atom 1403 = (47.3303416501, 19.2999982797, 30.1647132845)
Atom 1404 = (45.1581394218, 26.2191732920, 42.9395444204)
Atom 1405 = (44.0811845814, 24.5462177723, 44.6630879048)
Atom 1406 = (47.0463536287, 25.3854072889, 41.3167044339)
Atom 1407 = (44.5859303927, 28.1321429094, 42.7787098416)
Atom 1408 = (42.5711801336, 25.1489836706, 45.9106283101)
Atom 1409 = (47.8856943234, 26.6595172416, 39.9867908728)
Atom 1410 = (44.8699184141, 22.0467150029, 44.7036225272)
Atom 1411 = (47.8350874614, 22.8859045195, 41.3572390563)
Atom 1412 = (46.7581326210, 21.2129489998, 43.0807825407)
Atom 1413 = (44.0305777194, 20.7726239474, 46.0335360883)
Atom 1414 = (49.3450919092, 22.2831386212, 40.1096986510)
Atom 1415 = (47.3303416501, 19.2999982797, 43.2416171195)
Atom 1416 = (45.1581394218, 26.2191732920, 56.0164482554)
Atom 1417 = (44.0811845814, 24.5462177723, 57.7399917398)
Atom 1418 = (47.0463536287, 25.3854072889, 54.3936082689)
Atom 1419 = (44.5859303927, 28.1321429094, 55.8556136766)
Atom 1420 = (42.5711801336, 25.1489836706, 58.9875321451)
Atom 1421 = (47.8856943234, 26.6595172416, 53.0636947078)
Atom 1422 = (44.8699184141, 22.0467150029, 57.7805263622)
Atom 1423 = (47.8350874614, 22.8859045195, 54.4341428914)
Atom 1424 = (46.7581326210, 21.2129489998, 56.1576863757)
Atom 1425 = (44.0305777194, 20.7726239474, 59.1104399233)
Atom 1426 = (49.3450919092, 22.2831386212, 53.1866024861)
Atom 1427 = (47.3303416501, 19.2999982797, 56.3185209546)
Atom 1428 = (45.1581394218, 26.2191732920, 69.0933520905)
Atom 1429 = (44.0811845814, 24.5462177723, 70.8168955748)
Atom 1430 = (47.0463536287, 25.3854072889, 67.4705121040)
Atom 1431 = (44.5859303927, 28.1321429094, 68.9325175116)
Atom 1432 = (42.5711801336, 25.1489836706, 72.0644359801)
Atom 1433 = (47.8856943234, 26.6595172416, 66.1405985429)
Atom 1434 = (44.8699184141, 22.0467150029, 70.8574301973)
Atom 1435 = (47.8350874614, 22.8859045195, 67.5110467264)
Atom 1436 = (46.7581326210, 21.2129489998, 69.2345902108)
Atom 1437 = (44.0305777194, 20.7726239474, 72.1873437584)
Atom 1438 = (49.3450919092, 22.2831386212, 66.2635063211)
Atom 1439 = (47.3303416501, 19.2999982797, 69.3954247896)
Atom 1440 = (45.1581394218, 44.2660564747, 3.7088329153)
Atom 1441 = (44.0811845814, 42.5931009551, 5.4323763996)
Atom 1442 = (47.0463536287, 43.4322904717, 2.0859929288)
Atom 1443 = (44.5859303927, 46.1790260921, 3.5479983365)
Atom 1444 = (42.5711801336, 43.1958668534, 6.6799168050)
Atom 1445 = (47.8856943234, 44.7064004244, 0.7560793677)
Atom 1446 = (44.8699184141, 40.0935981856, 5.4729110221)
Atom 1447 = (47.8350874614, 40.9327877022, 2.1265275512)
Atom 1448 = (46.7581326210, 39.2598321826, 3.8500710356)
Atom 1449 = (44.0305777194, 38.8195071302, 6.8028245832)
Atom 1450 = (49.3450919092, 40.3300218039, 0.8789871459)
Atom 1451 = (47.3303416501, 37.3468814625, 4.0109056144)
Atom 1452 = (45.1581394218, 44.2660564747, 16.7857367503)
Atom 1453 = (44.0811845814, 42.5931009551, 18.5092802347)
Atom 1454 = (47.0463536287, 43.4322904717, 15.1628967638)
Atom 1455 = (44.5859303927, 46.1790260921, 16.6249021715)
Atom 1456 = (42.5711801336, 43.1958668534, 19.7568206400)
Atom 1457 = (47.8856943234, 44.7064004244, 13.8329832027)
Atom 1458 = (44.8699184141, 40.0935981856, 18.5498148571)
Atom 1459 = (47.8350874614, 40.9327877022, 15.2034313863)
Atom 1460 = (46.7581326210, 39.2598321826, 16.9269748706)
Atom 1461 = (44.0305777194, 38.8195071302, 19.8797284182)
Atom 1462 = (49.3450919092, 40.3300218039, 13.9558909810)
Atom 1463 = (47.3303416501, 37.3468814625, 17.0878094495)
Atom 1464 = (45.1581394218, 44.2660564747, 29.8626405854)
Atom 1465 = (44.0811845814, 42.5931009551, 31.5861840697)
Atom 1466 = (47.0463536287, 43.4322904717, 28.2398005989)
Atom 1467 = (44.5859303927, 46.1790260921, 29.7018060065)
Atom 1468 = (42.5711801336, 43.1958668534, 32.8337244750)
Atom 1469 = (47.8856943234, 44.7064004244, 26.9098870378)
Atom 1470 = (44.8699184141, 40.0935981856, 31.6267186922)
Atom 1471 = (47.8350874614, 40.9327877022, 28.2803352213)
Atom 1472 = (46.7581326210, 39.2598321826, 30.0038787057)
Atom 1473 = (44.0305777194, 38.8195071302, 32.9566322533)
Atom 1474 = (49.3450919092, 40.3300218039, 27.0327948160)
Atom 1475 = (47.3303416501, 37.3468814625, 30.1647132845)
Atom 1476 = (45.1581394218, 44.2660564747, 42.9395444204)
Atom 1477 = (44.0811845814, 42.5931009551, 44.6630879048)
Atom 1478 = (47.0463536287, 43.4322904717, 41.3167044339)
Atom 1479 = (44.5859303927, 46.1790260921, 42.7787098416)
Atom 1480 = (42.5711801336, 43.1958668534, 45.9106283101)
Atom 1481 = (47.8856943234, 44.7064004244, 39.9867908728)
Atom 1482 = (44.8699184141, 40.0935981856, 44.7036225272)
Atom 1483 = (47.8350874614, 40.9327877022, 41.3572390563)
Atom 1484 = (46.7581326210, 39.2598321826, 43.0807825407)
Atom 1485 = (44.0305777194, 38.8195071302, 46.0335360883)
Atom 1486 = (49.3450919092, 40.3300218039, 40.1096986510)
Atom 1487 = (47.3303416501, 37.3468814625, 43.2416171195)
Atom 1488 = (45.1581394218, 44.2660564747, 56.0164482554)
Atom 1489 = (44.0811845814, 42.5931009551, 57.7399917398)
Atom 1490 = (47.0463536287, 43.4322904717, 54.3936082689)
Atom 1491 = (44.5859303927, 46.1790260921, 55.8556136766)
Atom 1492 = (42.5711801336, 43.1958668534, 58.9875321451)
Atom 1493 = (47.8856943234, 44.7064004244, 53.0636947078)
Atom 1494 = (44.8699184141, 40.0935981856, 57.7805263622)
Atom 1495 = (47.8350874614, 40.9327877022, 54.4341428914)
Atom 1496 = (46.7581326210, 39.2598321826, 56.1576863757)
Atom 1497 = (44.0305777194, 38.8195071302, 59.1104399233)
Atom 1498 = (49.3450919092, 40.3300218039, 53.1866024861)
Atom 1499 = (47.3303416501, 37.3468814625, 56.3185209546)
Atom 1500 = (45.1581394218, 44.2660564747, 69.0933520905)
Atom 1501 = (44.0811845814, 42.5931009551, 70.8168955748)
Atom 1502 = (47.0463536287, 43.4322904717, 67.4705121040)
Atom 1503 = (44.5859303927, 46.1790260921, 68.9325175116)
Atom 1504 = (42.5711801336, 43.1958668534, 72.0644359801)
Atom 1505 = (47.8856943234, 44.7064004244, 66.1405985429)
Atom 1506 = (44.8699184141, 40.0935981856, 70.8574301973)
Atom 1507 = (47.8350874614, 40.9327877022, 67.5110467264)
Atom 1508 = (46.7581326210, 39.2598321826, 69.2345902108)
Atom 1509 = (44.0305777194, 38.8195071302, 72.1873437584)
Atom 1510 = (49.3450919092, 40.3300218039, 66.2635063211)
Atom 1511 = (47.3303416501, 37.3468814625, 69.3954247896)
Atom 1512 = (45.1581394218, 62.3129396575, 3.7088329153)
Atom 1513 = (44.0811845814, 60.6399841378, 5.4323763996)
Atom 1514 = (47.0463536287, 61.4791736544, 2.0859929288)
Atom 1515 = (44.5859303927, 64.2259092748, 3.5479983365)
Atom 1516 = (42.5711801336, 61.2427500361, 6.6799168050)
Atom 1517 = (47.8856943234, 62.7532836071, 0.7560793677)
Atom 1518 = (44.8699184141, 58.1404813684, 5.4729110221)
Atom 1519 = (47.8350874614, 58.9796708850, 2.1265275512)
Atom 1520 = (46.7581326210, 57.3067153653, 3.8500710356)
Atom 1521 = (44.0305777194, 56.8663903129, 6.8028245832)
Atom 1522 = (49.3450919092, 58.3769049867, 0.8789871459)
Atom 1523 = (47.3303416501, 55.3937646452, 4.0109056144)
Atom 1524 = (45.1581394218, 62.3129396575, 16.7857367503)
Atom 1525 = (44.0811845814, 60.6399841378, 18.5092802347)
Atom 1526 = (47.0463536287, 61.4791736544, 15.1628967638)
Atom 1527 = (44.5859303927, 64.2259092748, 16.6249021715)
Atom 1528 = (42.5711801336, 61.2427500361, 19.7568206400)
Atom 1529 = (47.8856943234, 62.7532836071, 13.8329832027)
Atom 1530 = (44.8699184141, 58.1404813684, 18.5498148571)
Atom 1531 = (47.8350874614, 58.9796708850, 15.2034313863)
Atom 1532 = (46.7581326210, 57.3067153653, 16.9269748706)
Atom 1533 = (44.0305777194, 56.8663903129, 19.8797284182)
Atom 1534 = (49.3450919092, 58.3769049867, 13.9558909810)
Atom 1535 = (47.3303416501, 55.3937646452, 17.0878094495)
Atom 1536 = (45.1581394218, 62.3129396575, 29.8626405854)
Atom 1537 = (44.0811845814, 60.6399841378, 31.5861840697)
Atom 1538 = (47.0463536287, 61.4791736544, 28.2398005989)
Atom 1539 = (44.5859303927, 64.2259092748, 29.7018060065)
Atom 1540 = (42.5711801336, 61.2427500361, 32.8337244750)
Atom 1541 = (47.8856943234, 62.7532836071, 26.9098870378)
Atom 1542 = (44.8699184141, 58.1404813684, 31.6267186922)
Atom 1543 = (47.8350874614, 58.9796708850, 28.2803352213)
Atom 1544 = (46.7581326210, 57.3067153653, 30.0038787057)
Atom 1545 = (44.0305777194, 56.8663903129, 32.9566322533)
Atom 1546 = (49.3450919092, 58.3769049867, 27.0327948160)
Atom 1547 = (47.3303416501, 55.3937646452, 30.1647132845)
Atom 1548 = (45.1581394218, 62.3129396575, 42.9395444204)
Atom 1549 = (44.0811845814, 60.6399841378, 44.6630879048)
Atom 1550 = (47.0463536287, 61.4791736544, 41.3167044339)
Atom 1551 = (44.5859303927, 64.2259092748, 42.7787098416)
Atom 1552 = (42.5711801336, 61.2427500361, 45.9106283101)
Atom 1553 = (47.8856943234, 62.7532836071, 39.9867908728)
Atom 1554 = (44.8699184141, 58.1404813684, 44.7036225272)
Atom 1555 = (47.8350874614, 58.9796708850, 41.3572390563)
Atom 1556 = (46.7581326210, 57.3067153653, 43.0807825407)
Atom 1557 = (44.0305777194, 56.8663903129, 46.0335360883)
Atom 1558 = (49.3450919092, 58.3769049867, 40.1096986510)
Atom 1559 = (47.3303416501, 55.3937646452, 43.2416171195)
Atom 1560 = (45.1581394218, 62.3129396575, 56.0164482554)
Atom 1561 = (44.0811845814, 60.6399841378, 57.7399917398)
Atom 1562 = (47.0463536287, 61.4791736544, 54.3936082689)
Atom 1563 = (44.5859303927, 64.2259092748, 55.8556136766)
Atom 1564 = (42.5711801336, 61.2427500361, 58.9875321451)
Atom 1565 = (47.8856943234, 62.7532836071, 53.0636947078)
Atom 1566 = (44.8699184141, 58.1404813684, 57.7805263622)
Atom 1567 = (47.8350874614, 58.9796708850, 54.4341428914)
Atom 1568 = (46.7581326210, 57.3067153653, 56.1576863757)
Atom 1569 = (44.0305777194, 56.8663903129, 59.1104399233)
Atom 1570 = (49.3450919092, 58.3769049867, 53.1866024861)
Atom 1571 = (47.3303416501, 55.3937646452, 56.3185209546)
Atom 1572 = (45.1581394218, 62.3129396575, 69.0933520905)
Atom 1573 = (44.0811845814, 60.6399841378, 70.8168955748)
Atom 1574 = (47.0463536287, 61.4791736544, 67.4705121040)
Atom 1575 = (44.5859303927, 64.2259092748, 68.9325175116)
Atom 1576 = (42.5711801336, 61.2427500361, 72.0644359801)
Atom 1577 = (47.8856943234, 62.7532836071, 66.1405985429)
Atom 1578 = (44.8699184141, 58.1404813684, 70.8574301973)
Atom 1579 = (47.8350874614, 58.9796708850, 67.5110467264)
Atom 1580 = (46.7581326210, 57.3067153653, 69.2345902108)
Atom 1581 = (44.0305777194, 56.8663903129, 72.1873437584)
Atom 1582 = (49.3450919092, 58.3769049867, 66.2635063211)
Atom 1583 = (47.3303416501, 55.3937646452, 69.3954247896)
Atom 1584 = (45.1581394218, 80.3598228402, 3.7088329153)
Atom 1585 = (44.0811845814, 78.6868673205, 5.4323763996)
Atom 1586 = (47.0463536287, 79.5260568372, 2.0859929288)
Atom 1587 = (44.5859303927, 82.2727924576, 3.5479983365)
Atom 1588 = (42.5711801336, 79.2896332189, 6.6799168050)
Atom 1589 = (47.8856943234, 80.8001667899, 0.7560793677)
Atom 1590 = (44.8699184141, 76.1873645511, 5.4729110221)
Atom 1591 = (47.8350874614, 77.0265540677, 2.1265275512)
Atom 1592 = (46.7581326210, 75.3535985481, 3.8500710356)
Atom 1593 = (44.0305777194, 74.9132734957, 6.8028245832)
Atom 1594 = (49.3450919092, 76.4237881694, 0.8789871459)
Atom 1595 = (47.3303416501, 73.4406478280, 4.0109056144)
Atom 1596 = (45.1581394218, 80.3598228402, 16.7857367503)
Atom 1597 = (44.0811845814, 78.6868673205, 18.5092802347)
Atom 1598 = (47.0463536287, 79.5260568372, 15.1628967638)
Atom 1599 = (44.5859303927, 82.2727924576, 16.6249021715)
Atom 1600 = (42.5711801336, 79.2896332189, 19.7568206400)
Atom 1601 = (47.8856943234, 80.8001667899, 13.8329832027)
Atom 1602 = (44.8699184141, 76.1873645511, 18.5498148571)
Atom 1603 = (47.8350874614, 77.0265540677, 15.2034313863)
Atom 1604 = (46.7581326210, 75.3535985481, 16.9269748706)
Atom 1605 = (44.0305777194, 74.9132734957, 19.8797284182)
Atom 1606 = (49.3450919092, 76.4237881694, 13.9558909810)
Atom 1607 = (47.3303416501, 73.4406478280, 17.0878094495)
Atom 1608 = (45.1581394218, 80.3598228402, 29.8626405854)
Atom 1609 = (44.0811845814, 78.6868673205, 31.5861840697)
Atom 1610 = (47.0463536287, 79.5260568372, 28.2398005989)
Atom 1611 = (44.5859303927, 82.2727924576, 29.7018060065)
Atom 1612 = (42.5711801336, 79.2896332189, 32.8337244750)
Atom 1613 = (47.8856943234, 80.8001667899, 26.9098870378)
Atom 1614 = (44.8699184141, 76.1873645511, 31.6267186922)
Atom 1615 = (47.8350874614, 77.0265540677, 28.2803352213)
Atom 1616 = (46.7581326210, 75.3535985481, 30.0038787057)
Atom 1617 = (44.0305777194, 74.9132734957, 32.9566322533)
Atom 1618 = (49.3450919092, 76.4237881694, 27.0327948160)
Atom 1619 = (47.3303416501, 73.4406478280, 30.1647132845)
Atom 1620 = (45.1581394218, 80.3598228402, 42.9395444204)
Atom 1621 = (44.0811845814, 78.6868673205, 44.6630879048)
Atom 1622 = (47.0463536287, 79.5260568372, 41.3167044339)
Atom 1623 = (44.5859303927, 82.2727924576, 42.7787098416)
Atom 1624 = (42.5711801336, 79.2896332189, 45.9106283101)
Atom 1625 = (47.8856943234, 80.8001667899, 39.9867908728)
Atom 1626 = (44.8699184141, 76.1873645511, 44.7036225272)
Atom 1627 = (47.8350874614, 77.0265540677, 41.3572390563)
Atom 1628 = (46.7581326210, 75.3535985481, 43.0807825407)
Atom 1629 = (44.0305777194, 74.9132734957, 46.0335360883)
Atom 1630 = (49.3450919092, 76.4237881694, 40.1096986510)
Atom 1631 = (47.3303416501, 73.4406478280, 43.2416171195)
Atom 1632 = (45.1581394218, 80.3598228402, 56.0164482554)
Atom 1633 = (44.0811845814, 78.6868673205, 57.7399917398)
Atom 1634 = (47.0463536287, 79.5260568372, 54.3936082689)
Atom 1635 = (44.5859303927, 82.2727924576, 55.8556136766)
Atom 1636 = (42.5711801336, 79.2896332189, 58.9875321451)
Atom 1637 = (47.8856943234, 80.8001667899, 53.0636947078)
Atom 1638 = (44.8699184141, 76.1873645511, 57.7805263622)
Atom 1639 = (47.8350874614, 77.0265540677, 54.4341428914)
Atom 1640 = (46.7581326210, 75.3535985481, 56.1576863757)
Atom 1641 = (44.0305777194, 74.9132734957, 59.1104399233)
Atom 1642 = (49.3450919092, 76.4237881694, 53.1866024861)
Atom 1643 = (47.3303416501, 73.4406478280, 56.3185209546)
Atom 1644 = (45.1581394218, 80.3598228402, 69.0933520905)
Atom 1645 = (44.0811845814, 78.6868673205, 70.8168955748)
Atom 1646 = (47.0463536287, 79.5260568372, 67.4705121040)
Atom 1647 = (44.5859303927, 82.2727924576, 68.9325175116)
Atom 1648 = (42.5711801336, 79.2896332189, 72.0644359801)
Atom 1649 = (47.8856943234, 80.8001667899, 66.1405985429)
Atom 1650 = (44.8699184141, 76.1873645511, 70.8574301973)
Atom 1651 = (47.8350874614, 77.0265540677, 67.5110467264)
Atom 1652 = (46.7581326210, 75.3535985481, 69.2345902108)
Atom 1653 = (44.0305777194, 74.9132734957, 72.1873437584)
Atom 1654 = (49.3450919092, 76.4237881694, 66.2635063211)
Atom 1655 = (47.3303416501, 73.4406478280, 69.3954247896)
Atom 1656 = (45.1581394218, 98.4067060230, 3.7088329153)
Atom 1657 = (44.0811845814, 96.7337505033, 5.4323763996)
Atom 1658 = (47.0463536287, 97.5729400199, 2.0859929288)
Atom 1659 = (44.5859303927, 100.3196756403, 3.5479983365)
Atom 1660 = (42.5711801336, 97.3365164016, 6.6799168050)
Atom 1661 = (47.8856943234, 98.8470499726, 0.7560793677)
Atom 1662 = (44.8699184141, 94.2342477339, 5.4729110221)
Atom 1663 = (47.8350874614, 95.0734372505, 2.1265275512)
Atom 1664 = (46.7581326210, 93.4004817308, 3.8500710356)
Atom 1665 = (44.0305777194, 92.9601566784, 6.8028245832)
Atom 1666 = (49.3450919092, 94.4706713522, 0.8789871459)
Atom 1667 = (47.3303416501, 91.4875310107, 4.0109056144)
Atom 1668 = (45.1581394218, 98.4067060230, 16.7857367503)
Atom 1669 = (44.0811845814, 96.7337505033, 18.5092802347)
Atom 1670 = (47.0463536287, 97.5729400199, 15.1628967638)
Atom 1671 = (44.5859303927, 100.3196756403, 16.6249021715)
Atom 1672 = (42.5711801336, 97.3365164016, 19.7568206400)
Atom 1673 = (47.8856943234, 98.8470499726, 13.8329832027)
Atom 1674 = (44.8699184141, 94.2342477339, 18.5498148571)
Atom 1675 = (47.8350874614, 95.0734372505, 15.2034313863)
Atom 1676 = (46.7581326210, 93.4004817308, 16.9269748706)
Atom 1677 = (44.0305777194, 92.9601566784, 19.8797284182)
Atom 1678 = (49.3450919092, 94.4706713522, 13.9558909810)
Atom 1679 = (47.3303416501, 91.4875310107, 17.0878094495)
Atom 1680 = (45.1581394218, 98.4067060230, 29.8626405854)
Atom 1681 = (44.0811845814, 96.7337505033, 31.5861840697)
Atom 1682 = (47.0463536287, 97.5729400199, 28.2398005989)
Atom 1683 = (44.5859303927, 100.3196756403, 29.7018060065)
Atom 1684 = (42.5711801336, 97.3365164016, 32.8337244750)
Atom 1685 = (47.8856943234, 98.8470499726, 26.9098870378)
Atom 1686 = (44.8699184141, 94.2342477339, 31.6267186922)
Atom 1687 = (47.8350874614, 95.0734372505, 28.2803352213)
Atom 1688 = (46.7581326210, 93.4004817308, 30.0038787057)
Atom 1689 = (44.0305777194, 92.9601566784, 32.9566322533)
Atom 1690 = (49.3450919092, 94.4706713522, 27.0327948160)
Atom 1691 = (47.3303416501, 91.4875310107, 30.1647132845)
Atom 1692 = (45.1581394218, 98.4067060230, 42.9395444204)
Atom 1693 = (44.0811845814, 96.7337505033, 44.6630879048)
Atom 1694 = (47.0463536287, 97.5729400199, 41.3167044339)
Atom 1695 = (44.5859303927, 100.3196756403, 42.7787098416)
Atom 1696 = (42.5711801336, 97.3365164016, 45.9106283101)
Atom 1697 = (47.8856943234, 98.8470499726, 39.9867908728)
Atom 1698 = (44.8699184141, 94.2342477339, 44.7036225272)
Atom 1699 = (47.8350874614, 95.0734372505, 41.3572390563)
Atom 1700 = (46.7581326210, 93.4004817308, 43.0807825407)
Atom 1701 = (44.0305777194, 92.9601566784, 46.0335360883)
Atom 1702 = (49.3450919092, 94.4706713522, 40.1096986510)
Atom 1703 = (47.3303416501, 91.4875310107, 43.2416171195)
Atom 1704 = (45.1581394218, 98.4067060230, 56.0164482554)
Atom 1705 = (44.0811845814, 96.7337505033, 57.7399917398)
Atom 1706 = (47.0463536287, 97.5729400199, 54.3936082689)
Atom 1707 = (44.5859303927, 100.3196756403, 55.8556136766)
Atom 1708 = (42.5711801336, 97.3365164016, 58.9875321451)
Atom 1709 = (47.8856943234, 98.8470499726, 53.0636947078)
Atom 1710 = (44.8699184141, 94.2342477339, 57.7805263622)
Atom 1711 = (47.8350874614, 95.0734372505, 54.4341428914)
Atom 1712 = (46.7581326210, 93.4004817308, 56.1576863757)
Atom 1713 = (44.0305777194, 92.9601566784, 59.1104399233)
Atom 1714 = (49.3450919092, 94.4706713522, 53.1866024861)
Atom 1715 = (47.3303416501, 91.4875310107, 56.3185209546)
Atom 1716 = (45.1581394218, 98.4067060230, 69.0933520905)
Atom 1717 = (44.0811845814, 96.7337505033, 70.8168955748)
Atom 1718 = (47.0463536287, 97.5729400199, 67.4705121040)
Atom 1719 = (44.5859303927, 100.3196756403, 68.9325175116)
Atom 1720 = (42.5711801336, 97.3365164016, 72.0644359801)
Atom 1721 = (47.8856943234, 98.8470499726, 66.1405985429)
Atom 1722 = (44.8699184141, 94.2342477339, 70.8574301973)
Atom 1723 = (47.8350874614, 95.0734372505, 67.5110467264)
Atom 1724 = (46.7581326210, 93.4004817308, 69.2345902108)
Atom 1725 = (44.0305777194, 92.9601566784, 72.1873437584)
Atom 1726 = (49.3450919092, 94.4706713522, 66.2635063211)
Atom 1727 = (47.3303416501, 91.4875310107, 69.3954247896)
Atom 1728 = (59.2177007704, 8.1722901092, 3.7088329153)
Atom 1729 = (58.1407459300, 6.4993345896, 5.4323763996)
Atom 1730 = (61.1059149773, 7.3385241062, 2.0859929288)
Atom 1731 = (58.6454917413, 10.0852597266, 3.5479983365)
Atom 1732 = (56.6307414823, 7.1021004879, 6.6799168050)
Atom 1733 = (61.9452556720, 8.6126340589, 0.7560793677)
Atom 1734 = (58.9294797628, 3.9998318201, 5.4729110221)
Atom 1735 = (61.8946488101, 4.8390213368, 2.1265275512)
Atom 1736 = (60.8176939697, 3.1660658171, 3.8500710356)
Atom 1737 = (58.0901390681, 2.7257407647, 6.8028245832)
Atom 1738 = (63.4046532578, 4.2362554385, 0.8789871459)
Atom 1739 = (61.3899029988, 1.2531150970, 4.0109056144)
Atom 1740 = (59.2177007704, 8.1722901092, 16.7857367503)
Atom 1741 = (58.1407459300, 6.4993345896, 18.5092802347)
Atom 1742 = (61.1059149773, 7.3385241062, 15.1628967638)
Atom 1743 = (58.6454917413, 10.0852597266, 16.6249021715)
Atom 1744 = (56.6307414823, 7.1021004879, 19.7568206400)
Atom 1745 = (61.9452556720, 8.6126340589, 13.8329832027)
Atom 1746 = (58.9294797628, 3.9998318201, 18.5498148571)
Atom 1747 = (61.8946488101, 4.8390213368, 15.2034313863)
Atom 1748 = (60.8176939697, 3.1660658171, 16.9269748706)
Atom 1749 = (58.0901390681, 2.7257407647, 19.8797284182)
Atom 1750 = (63.4046532578, 4.2362554385, 13.9558909810)
Atom 1751 = (61.3899029988, 1.2531150970, 17.0878094495)
Atom 1752 = (59.2177007704, 8.1722901092, 29.8626405854)
Atom 1753 = (58.1407459300, 6.4993345896, 31.5861840697)
Atom 1754 = (61.1059149773, 7.3385241062, 28.2398005989)
Atom 1755 = (58.6454917413, 10.0852597266, 29.7018060065)
Atom 1756 = (56.6307414823, 7.1021004879, 32.8337244750)
Atom 1757 = (61.9452556720, 8.6126340589, 26.9098870378)
Atom 1758 = (58.9294797628, 3.9998318201, 31.6267186922)
Atom 1759 = (61.8946488101, 4.8390213368, 28.2803352213)
Atom 1760 = (60.8176939697, 3.1660658171, 30.0038787057)
Atom 1761 = (58.0901390681, 2.7257407647, 32.9566322533)
Atom 1762 = (63.4046532578, 4.2362554385, 27.0327948160)
Atom 1763 = (61.3899029988, 1.2531150970, 30.1647132845)
Atom 1764 = (59.2177007704, 8.1722901092, 42.9395444204)
Atom 1765 = (58.1407459300, 6.4993345896, 44.6630879048)
Atom 1766 = (61.1059149773, 7.3385241062, 41.3167044339)
Atom 1767 = (58.6454917413, 10.0852597266, 42.7787098416)
Atom 1768 = (56.6307414823, 7.1021004879, 45.9106283101)
Atom 1769 = (61.9452556720, 8.6126340589, 39.9867908728)
Atom 1770 = (58.9294797628, 3.9998318201, 44.7036225272)
Atom 1771 = (61.8946488101, 4.8390213368, 41.3572390563)
Atom 1772 = (60.8176939697, 3.1660658171, 43.0807825407)
Atom 1773 = (58.0901390681, 2.7257407647, 46.0335360883)
Atom 1774 = (63.4046532578, 4.2362554385, 40.1096986510)
Atom 1775 = (61.3899029988, 1.2531150970, 43.2416171195)
Atom 1776 = (59.2177007704, 8.1722901092, 56.0164482554)
Atom 1777 = (58.1407459300, 6.4993345896, 57.7399917398)
Atom 1778 = (61.1059149773, 7.3385241062, 54.3936082689)
Atom 1779 = (58.6454917413, 10.0852597266, 55.8556136766)
Atom 1780 = (56.6307414823, 7.1021004879, 58.9875321451)
Atom 1781 = (61.9452556720, 8.6126340589, 53.0636947078)
Atom 1782 = (58.9294797628, 3.9998318201, 57.7805263622)
Atom 1783 = (61.8946488101, 4.8390213368, 54.4341428914)
Atom 1784 = (60.8176939697, 3.1660658171, 56.1576863757)
Atom 1785 = (58.0901390681, 2.7257407647, 59.1104399233)
Atom 1786 = (63.4046532578, 4.2362554385, 53.1866024861)
Atom 1787 = (61.3899029988, 1.2531150970, 56.3185209546)
Atom 1788 = (59.2177007704, 8.1722901092, 69.0933520905)
Atom 1789 = (58.1407459300, 6.4993345896, 70.8168955748)
Atom 1790 = (61.1059149773, 7.3385241062, 67.4705121040)
Atom 1791 = (58.6454917413, 10.0852597266, 68.9325175116)
Atom 1792 = (56.6307414823, 7.1021004879, 72.0644359801)
Atom 1793 = (61.9452556720, 8.6126340589, 66.1405985429)
Atom 1794 = (58.9294797628, 3.9998318201, 70.8574301973)
Atom 1795 = (61.8946488101, 4.8390213368, 67.5110467264)
Atom 1796 = (60.8176939697, 3.1660658171, 69.2345902108)
Atom 1797 = (58.0901390681, 2.7257407647, 72.1873437584)
Atom 1798 = (63.4046532578, 4.2362554385, 66.2635063211)
Atom 1799 = (61.3899029988, 1.2531150970, 69.3954247896)
Atom 1800 = (59.2177007704, 26.2191732920, 3.7088329153)
Atom 1801 = (58.1407459300, 24.5462177723, 5.4323763996)
Atom 1802 = (61.1059149773, 25.3854072889, 2.0859929288)
Atom 1803 = (58.6454917413, 28.1321429094, 3.5479983365)
Atom 1804 = (56.6307414823, 25.1489836706, 6.6799168050)
Atom 1805 = (61.9452556720, 26.6595172416, 0.7560793677)
Atom 1806 = (58.9294797628, 22.0467150029, 5.4729110221)
Atom 1807 = (61.8946488101, 22.8859045195, 2.1265275512)
Atom 1808 = (60.8176939697, 21.2129489998, 3.8500710356)
Atom 1809 = (58.0901390681, 20.7726239474, 6.8028245832)
Atom 1810 = (63.4046532578, 22.2831386212, 0.8789871459)
Atom 1811 = (61.3899029988, 19.2999982797, 4.0109056144)
Atom 1812 = (59.2177007704, 26.2191732920, 16.7857367503)
Atom 1813 = (58.1407459300, 24.5462177723, 18.5092802347)
Atom 1814 = (61.1059149773, 25.3854072889, 15.1628967638)
Atom 1815 = (58.6454917413, 28.1321429094, 16.6249021715)
Atom 1816 = (56.6307414823, 25.1489836706, 19.7568206400)
Atom 1817 = (61.9452556720, 26.6595172416, 13.8329832027)
Atom 1818 = (58.9294797628, 22.0467150029, 18.5498148571)
Atom 1819 = (61.8946488101, 22.8859045195, 15.2034313863)
Atom 1820 = (60.8176939697, 21.2129489998, 16.9269748706)
Atom 1821 = (58.0901390681, 20.7726239474, 19.8797284182)
Atom 1822 = (63.4046532578, 22.2831386212, 13.9558909810)
Atom 1823 = (61.3899029988, 19.2999982797, 17.0878094495)
Atom 1824 = (59.2177007704, 26.2191732920, 29.8626405854)
Atom 1825 = (58.1407459300, 24.5462177723, 31.5861840697)
Atom 1826 = (61.1059149773, 25.3854072889, 28.2398005989)
Atom 1827 = (58.6454917413, 28.1321429094, 29.7018060065)
Atom 1828 = (56.6307414823, 25.1489836706, 32.8337244750)
Atom 1829 = (61.9452556720, 26.6595172416, 26.9098870378)
Atom 1830 = (58.9294797628, 22.0467150029, 31.6267186922)
Atom 1831 = (61.8946488101, 22.8859045195, 28.2803352213)
Atom 1832 = (60.8176939697, 21.2129489998, 30.0038787057)
Atom 1833 = (58.0901390681, 20.7726239474, 32.9566322533)
Atom 1834 = (63.4046532578, 22.2831386212, 27.0327948160)
Atom 1835 = (61.3899029988, 19.2999982797, 30.1647132845)
Atom 1836 = (59.2177007704, 26.2191732920, 42.9395444204)
Atom 1837 = (58.1407459300, 24.5462177723, 44.6630879048)
Atom 1838 = (61.1059149773, 25.3854072889, 41.3167044339)
Atom 1839 = (58.6454917413, 28.1321429094, 42.7787098416)
Atom 1840 = (56.6307414823, 25.1489836706, 45.9106283101)
Atom 1841 = (61.9452556720, 26.6595172416, 39.9867908728)
Atom 1842 = (58.9294797628, 22.0467150029, 44.7036225272)
Atom 1843 = (61.8946488101, 22.8859045195, 41.3572390563)
Atom 1844 = (60.8176939697, 21.2129489998, 43.0807825407)
Atom 1845 = (58.0901390681, 20.7726239474, 46.0335360883)
Atom 1846 = (63.4046532578, 22.2831386212, 40.1096986510)
Atom 1847 = (61.3899029988, 19.2999982797, 43.2416171195)
Atom 1848 = (59.2177007704, 26.2191732920, 56.0164482554)
Atom 1849 = (58.1407459300, 24.5462177723, 57.7399917398)
Atom 1850 = (61.1059149773, 25.3854072889, 54.3936082689)
Atom 1851 = (58.6454917413, 28.1321429094, 55.8556136766)
Atom 1852 = (56.6307414823, 25.1489836706, 58.9875321451)
Atom 1853 = (61.9452556720, 26.6595172416, 53.0636947078)
Atom 1854 = (58.9294797628, 22.0467150029, 57.7805263622)
Atom 1855 = (61.8946488101, 22.8859045195, 54.4341428914)
Atom 1856 = (60.8176939697, 21.2129489998, 56.1576863757)
Atom 1857 = (58.0901390681, 20.7726239474, 59.1104399233)
Atom 1858 = (63.4046532578, 22.2831386212, 53.1866024861)
Atom 1859 = (61.3899029988, 19.2999982797, 56.3185209546)
Atom 1860 = (59.2177007704, 26.2191732920, 69.0933520905)
Atom 1861 = (58.1407459300, 24.5462177723, 70.8168955748)
Atom 1862 = (61.1059149773, 25.3854072889, 67.4705121040)
Atom 1863 = (58.6454917413, 28.1321429094, 68.9325175116)
Atom 1864 = (56.6307414823, 25.1489836706, 72.0644359801)
Atom 1865 = (61.9452556720, 26.6595172416, 66.1405985429)
Atom 1866 = (58.9294797628, 22.0467150029, 70.8574301973)
Atom 1867 = (61.8946488101, 22.8859045195, 67.5110467264)
Atom 1868 = (60.8176939697, 21.2129489998, 69.2345902108)
Atom 1869 = (58.0901390681, 20.7726239474, 72.1873437584)
Atom 1870 = (63.4046532578, 22.2831386212, 66.2635063211)
Atom 1871 = (61.3899029988, 19.2999982797, 69.3954247896)
Atom 1872 = (59.2177007704, 44.2660564747, 3.7088329153)
Atom 1873 = (58.1407459300, 42.5931009551, 5.4323763996)
Atom 1874 = (61.1059149773, 43.4322904717, 2.0859929288)
Atom 1875 = (58.6454917413, 46.1790260921, 3.5479983365)
Atom 1876 = (56.6307414823, 43.1958668534, 6.6799168050)
Atom 1877 = (61.9452556720, 44.7064004244, 0.7560793677)
Atom 1878 = (58.9294797628, 40.0935981856, 5.4729110221)
Atom 1879 = (61.8946488101, 40.9327877022, 2.1265275512)
Atom 1880 = (60.8176939697, 39.2598321826, 3.8500710356)
Atom 1881 = (58.0901390681, 38.8195071302, 6.8028245832)
Atom 1882 = (63.4046532578, 40.3300218039, 0.8789871459)
Atom 1883 = (61.3899029988, 37.3468814625, 4.0109056144)
Atom 1884 = (59.2177007704, 44.2660564747, 16.7857367503)
Atom 1885 = (58.1407459300, 42.5931009551, 18.5092802347)
Atom 1886 = (61.1059149773, 43.4322904717, 15.1628967638)
Atom 1887 = (58.6454917413, 46.1790260921, 16.6249021715)
Atom 1888 = (56.6307414823, 43.1958668534, 19.7568206400)
Atom 1889 = (61.9452556720, 44.7064004244, 13.8329832027)
Atom 1890 = (58.9294797628, 40.0935981856, 18.5498148571)
Atom 1891 = (61.8946488101, 40.9327877022, 15.2034313863)
Atom 1892 = (60.8176939697, 39.2598321826, 16.9269748706)
Atom 1893 = (58.0901390681, 38.8195071302, 19.8797284182)
Atom 1894 = (63.4046532578, 40.3300218039, 13.9558909810)
Atom 1895 = (61.3899029988, 37.3468814625, 17.0878094495)
Atom 1896 = (59.2177007704, 44.2660564747, 29.8626405854)
Atom 1897 = (58.1407459300, 42.5931009551, 31.5861840697)
Atom 1898 = (61.1059149773, 43.4322904717, 28.2398005989)
Atom 1899 = (58.6454917413, 46.1790260921, 29.7018060065)
Atom 1900 = (56.6307414823, 43.1958668534, 32.8337244750)
Atom 1901 = (61.9452556720, 44.7064004244, 26.9098870378)
Atom 1902 = (58.9294797628, 40.0935981856, 31.6267186922)
Atom 1903 = (61.8946488101, 40.9327877022, 28.2803352213)
Atom 1904 = (60.8176939697, 39.2598321826, 30.0038787057)
Atom 1905 = (58.0901390681, 38.8195071302, 32.9566322533)
Atom 1906 = (63.4046532578, 40.3300218039, 27.0327948160)
Atom 1907 = (61.3899029988, 37.3468814625, 30.1647132845)
Atom 1908 = (59.2177007704, 44.2660564747, 42.9395444204)
Atom 1909 = (58.1407459300, 42.5931009551, 44.6630879048)
Atom 1910 = (61.1059149773, 43.4322904717, 41.3167044339)
Atom 1911 = (58.6454917413, 46.1790260921, 42.7787098416)
Atom 1912 = (56.6307414823, 43.1958668534, 45.9106283101)
Atom 1913 = (61.9452556720, 44.7064004244, 39.9867908728)
Atom 1914 = (58.9294797628, 40.0935981856, 44.7036225272)
Atom 1915 = (61.8946488101, 40.9327877022, 41.3572390563)
Atom 1916 = (60.8176939697, 39.2598321826, 43.0807825407)
Atom 1917 = (58.0901390681, 38.8195071302, 46.0335360883)
Atom 1918 = (63.4046532578, 40.3300218039, 40.1096986510)
Atom 1919 = (61.3899029988, 37.3468814625, 43.2416171195)
Atom 1920 = (59.2177007704, 44.2660564747, 56.0164482554)
Atom 1921 = (58.1407459300, 42.5931009551, 57.7399917398)
Atom 1922 = (61.1059149773, 43.4322904717, 54.3936082689)
Atom 1923 = (58.6454917413, 46.1790260921, 55.8556136766)
Atom 1924 = (56.6307414823, 43.1958668534, 58.9875321451)
Atom 1925 = (61.9452556720, 44.7064004244, 53.0636947078)
Atom 1926 = (58.9294797628, 40.0935981856, 57.7805263622)
Atom 1927 = (61.8946488101, 40.9327877022, 54.4341428914)
Atom 1928 = (60.8176939697, 39.2598321826, 56.1576863757)
Atom 1929 = (58.0901390681, 38.8195071302, 59.1104399233)
Atom 1930 = (63.4046532578, 40.3300218039, 53.1866024861)
Atom 1931 = (61.3899029988, 37.3468814625, 56.3185209546)
Atom 1932 = (59.2177007704, 44.2660564747, 69.0933520905)
Atom 1933 = (58.1407459300, 42.5931009551, 70.8168955748)
Atom 1934 = (61.1059149773, 43.4322904717, 67.4705121040)
Atom 1935 = (58.6454917413, 46.1790260921, 68.9325175116)
Atom 1936 = (56.6307414823, 43.1958668534, 72.0644359801)
Atom 1937 = (61.9452556720, 44.7064004244, 66.1405985429)
Atom 1938 = (58.9294797628, 40.0935981856, 70.8574301973)
Atom 1939 = (61.8946488101, 40.9327877022, 67.5110467264)
Atom 1940 = (60.8176939697, 39.2598321826, 69.2345902108)
Atom 1941 = (58.0901390681, 38.8195071302, 72.1873437584)
Atom 1942 = (63.4046532578, 40.3300218039, 66.2635063211)
Atom 1943 = (61.3899029988, 37.3468814625, 69.3954247896)
Atom 1944 = (59.2177007704, 62.3129396575, 3.7088329153)
Atom 1945 = (58.1407459300, 60.6399841378, 5.4323763996)
Atom 1946 = (61.1059149773, 61.4791736544, 2.0859929288)
Atom 1947 = (58.6454917413, 64.2259092748, 3.5479983365)
Atom 1948 = (56.6307414823, 61.2427500361, 6.6799168050)
Atom 1949 = (61.9452556720, 62.7532836071, 0.7560793677)
Atom 1950 = (58.9294797628, 58.1404813684, 5.4729110221)
Atom 1951 = (61.8946488101, 58.9796708850, 2.1265275512)
Atom 1952 = (60.8176939697, 57.3067153653, 3.8500710356)
Atom 1953 = (58.0901390681, 56.8663903129, 6.8028245832)
Atom 1954 = (63.4046532578, 58.3769049867, 0.8789871459)
Atom 1955 = (61.3899029988, 55.3937646452, 4.0109056144)
Atom 1956 = (59.2177007704, 62.3129396575, 16.7857367503)
Atom 1957 = (58.1407459300, 60.6399841378, 18.5092802347)
Atom 1958 = (61.1059149773, 61.4791736544, 15.1628967638)
Atom 1959 = (58.6454917413, 64.2259092748, 16.6249021715)
Atom 1960 = (56.6307414823, 61.2427500361, 19.7568206400)
Atom 1961 = (61.9452556720, 62.7532836071, 13.8329832027)
Atom 1962 = (58.9294797628, 58.1404813684, 18.5498148571)
Atom 1963 = (61.8946488101, 58.9796708850, 15.2034313863)
Atom 1964 = (60.8176939697, 57.3067153653, 16.9269748706)
Atom 1965 = (58.0901390681, 56.8663903129, 19.8797284182)
Atom 1966 = (63.4046532578, 58.3769049867, 13.9558909810)
Atom 1967 = (61.3899029988, 55.3937646452, 17.0878094495)
Atom 1968 = (59.2177007704, 62.3129396575, 29.8626405854)
Atom 1969 = (58.1407459300, 60.6399841378, 31.5861840697)
Atom 1970 = (61.1059149773, 61.4791736544, 28.2398005989)
Atom 1971 = (58.6454917413, 64.2259092748, 29.7018060065)
Atom 1972 = (56.6307414823, 61.2427500361, 32.8337244750)
Atom 1973 = (61.9452556720, 62.7532836071, 26.9098870378)
Atom 1974 = (58.9294797628, 58.1404813684, 31.6267186922)
Atom 1975 = (61.8946488101, 58.9796708850, 28.2803352213)
Atom 1976 = (60.8176939697, 57.3067153653, 30.0038787057)
Atom 1977 = (58.0901390681, 56.8663903129, 32.9566322533)
Atom 1978 = (63.4046532578, 58.3769049867, 27.0327948160)
Atom 1979 = (61.3899029988, 55.3937646452, 30.1647132845)
Atom 1980 = (59.2177007704, 62.3129396575, 42.9395444204)
Atom 1981 = (58.1407459300, 60.6399841378, 44.6630879048)
Atom 1982 = (61.1059149773, 61.4791736544, 41.3167044339)
Atom 1983 = (58.6454917413, 64.2259092748, 42.7787098416)
Atom 1984 = (56.6307414823, 61.2427500361, 45.9106283101)
Atom 1985 = (61.9452556720, 62.7532836071, 39.9867908728)
Atom 1986 = (58.9294797628, 58.1404813684, 44.7036225272)
Atom 1987 = (61.8946488101, 58.9796708850, 41.3572390563)
Atom 1988 = (60.8176939697, 57.3067153653, 43.0807825407)
Atom 1989 = (58.0901390681, 56.8663903129, 46.0335360883)
Atom 1990 = (63.4046532578, 58.3769049867, 40.1096986510)
Atom 1991 = (61.3899029988, 55.3937646452, 43.2416171195)
Atom 1992 = (59.2177007704, 62.3129396575, 56.0164482554)
Atom 1993 = (58.1407459300, 60.6399841378, 57.7399917398)
Atom 1994 = (61.1059149773, 61.4791736544, 54.3936082689)
Atom 1995 = (58.6454917413, 64.2259092748, 55.8556136766)
Atom 1996 = (56.6307414823, 61.2427500361, 58.9875321451)
Atom 1997 = (61.9452556720, 62.7532836071, 53.0636947078)
Atom 1998 = (58.9294797628, 58.1404813684, 57.7805263622)
Atom 1999 = (61.8946488101, 58.9796708850, 54.4341428914)
Atom 2000 = (60.8176939697, 57.3067153653, 56.1576863757)
Atom 2001 = (58.0901390681, 56.8663903129, 59.1104399233)
Atom 2002 = (63.4046532578, 58.3769049867, 53.1866024861)
Atom 2003 = (61.3899029988, 55.3937646452, 56.3185209546)
Atom 2004 = (59.2177007704, 62.3129396575, 69.0933520905)
Atom 2005 = (58.1407459300, 60.6399841378, 70.8168955748)
Atom 2006 = (61.1059149773, 61.4791736544, 67.4705121040)
Atom 2007 = (58.6454917413, 64.2259092748, 68.9325175116)
Atom 2008 = (56.6307414823, 61.2427500361, 72.0644359801)
Atom 2009 = (61.9452556720, 62.7532836071, 66.1405985429)
Atom 2010 = (58.9294797628, 58.1404813684, 70.8574301973)
Atom 2011 = (61.8946488101, 58.9796708850, 67.5110467264)
Atom 2012 = (60.8176939697, 57.3067153653, 69.2345902108)
Atom 2013 = (58.0901390681, 56.8663903129, 72.1873437584)
Atom 2014 = (63.4046532578, 58.3769049867, 66.2635063211)
Atom 2015 = (61.3899029988, 55.3937646452, 69.3954247896)
Atom 2016 = (59.2177007704, 80.3598228402, 3.7088329153)
Atom 2017 = (58.1407459300, 78.6868673205, 5.4323763996)
Atom 2018 = (61.1059149773, 79.5260568372, 2.0859929288)
Atom 2019 = (58.6454917413, 82.2727924576, 3.5479983365)
Atom 2020 = (56.6307414823, 79.2896332189, 6.6799168050)
Atom 2021 = (61.9452556720, 80.8001667899, 0.7560793677)
Atom 2022 = (58.9294797628, 76.1873645511, 5.4729110221)
Atom 2023 = (61.8946488101, 77.0265540677, 2.1265275512)
Atom 2024 = (60.8176939697, 75.3535985481, 3.8500710356)
Atom 2025 = (58.0901390681, 74.9132734957, 6.8028245832)
Atom 2026 = (63.4046532578, 76.4237881694, 0.8789871459)
Atom 2027 = (61.3899029988, 73.4406478280, 4.0109056144)
Atom 2028 = (59.2177007704, 80.3598228402, 16.7857367503)
Atom 2029 = (58.1407459300, 78.6868673205, 18.5092802347)
Atom 2030 = (61.1059149773, 79.5260568372, 15.1628967638)
Atom 2031 = (58.6454917413, 82.2727924576, 16.6249021715)
Atom 2032 = (56.6307414823, 79.2896332189, 19.7568206400)
Atom 2033 = (61.9452556720, 80.8001667899, 13.8329832027)
Atom 2034 = (58.9294797628, 76.1873645511, 18.5498148571)
Atom 2035 = (61.8946488101, 77.0265540677, 15.2034313863)
Atom 2036 = (60.8176939697, 75.3535985481, 16.9269748706)
Atom 2037 = (58.0901390681, 74.9132734957, 19.8797284182)
Atom 2038 = (63.4046532578, 76.4237881694, 13.9558909810)
Atom 2039 = (61.3899029988, 73.4406478280, 17.0878094495)
Atom 2040 = (59.2177007704, 80.3598228402, 29.8626405854)
Atom 2041 = (58.1407459300, 78.6868673205, 31.5861840697)
Atom 2042 = (61.1059149773, 79.5260568372, 28.2398005989)
Atom 2043 = (58.6454917413, 82.2727924576, 29.7018060065)
Atom 2044 = (56.6307414823, 79.2896332189, 32.8337244750)
Atom 2045 = (61.9452556720, 80.8001667899, 26.9098870378)
Atom 2046 = (58.9294797628, 76.1873645511, 31.6267186922)
Atom 2047 = (61.8946488101, 77.0265540677, 28.2803352213)
Atom 2048 = (60.8176939697, 75.3535985481, 30.0038787057)
Atom 2049 = (58.0901390681, 74.9132734957, 32.9566322533)
Atom 2050 = (63.4046532578, 76.4237881694, 27.0327948160)
Atom 2051 = (61.3899029988, 73.4406478280, 30.1647132845)
Atom 2052 = (59.2177007704, 80.3598228402, 42.9395444204)
Atom 2053 = (58.1407459300, 78.6868673205, 44.6630879048)
Atom 2054 = (61.1059149773, 79.5260568372, 41.3167044339)
Atom 2055 = (58.6454917413, 82.2727924576, 42.7787098416)
Atom 2056 = (56.6307414823, 79.2896332189, 45.9106283101)
Atom 2057 = (61.9452556720, 80.8001667899, 39.9867908728)
Atom 2058 = (58.9294797628, 76.1873645511, 44.7036225272)
Atom 2059 = (61.8946488101, 77.0265540677, 41.3572390563)
Atom 2060 = (60.8176939697, 75.3535985481, 43.0807825407)
Atom 2061 = (58.0901390681, 74.9132734957, 46.0335360883)
Atom 2062 = (63.4046532578, 76.4237881694, 40.1096986510)
Atom 2063 = (61.3899029988, 73.4406478280, 43.2416171195)
Atom 2064 = (59.2177007704, 80.3598228402, 56.0164482554)
Atom 2065 = (58.1407459300, 78.6868673205, 57.7399917398)
Atom 2066 = (61.1059149773, 79.5260568372, 54.3936082689)
Atom 2067 = (58.6454917413, 82.2727924576, 55.8556136766)
Atom 2068 = (56.6307414823, 79.2896332189, 58.9875321451)
Atom 2069 = (61.9452556720, 80.8001667899, 53.0636947078)
Atom 2070 = (58.9294797628, 76.1873645511, 57.7805263622)
Atom 2071 = (61.8946488101, 77.0265540677, 54.4341428914)
Atom 2072 = (60.8176939697, 75.3535985481, 56.1576863757)
Atom 2073 = (58.0901390681, 74.9132734957, 59.1104399233)
Atom 2074 = (63.4046532578, 76.4237881694, 53.1866024861)
Atom 2075 = (61.3899029988, 73.4406478280, 56.3185209546)
Atom 2076 = (59.2177007704, 80.3598228402, 69.0933520905)
Atom 2077 = (58.1407459300, 78.6868673205, 70.8168955748)
Atom 2078 = (61.1059149773, 79.5260568372, 67.4705121040)
Atom 2079 = (58.6454917413, 82.2727924576, 68.9325175116)
Atom 2080 = (56.6307414823, 79.2896332189, 72.0644359801)
Atom 2081 = (61.9452556720, 80.8001667899, 66.1405985429)
Atom 2082 = (58.9294797628, 76.1873645511, 70.8574301973)
Atom 2083 = (61.8946488101, 77.0265540677, 67.5110467264)
Atom 2084 = (60.8176939697, 75.3535985481, 69.2345902108)
Atom 2085 = (58.0901390681, 74.9132734957, 72.1873437584)
Atom 2086 = (63.4046532578, 76.4237881694, 66.2635063211)
Atom 2087 = (61.3899029988, 73.4406478280, 69.3954247896)
Atom 2088 = (59.2177007704, 98.4067060230, 3.7088329153)
Atom 2089 = (58.1407459300, 96.7337505033, 5.4323763996)
Atom 2090 = (61.1059149773, 97.5729400199, 2.0859929288)
Atom 2091 = (58.6454917413, 100.3196756403, 3.5479983365)
Atom 2092 = (56.6307414823, 97.3365164016, 6.6799168050)
Atom 2093 = (61.9452556720, 98.8470499726, 0.7560793677)
Atom 2094 = (58.9294797628, 94.2342477339, 5.4729110221)
Atom 2095 = (61.8946488101, 95.0734372505, 2.1265275512)
Atom 2096 = (60.8176939697, 93.4004817308, 3.8500710356)
Atom 2097 = (58.0901390681, 92.9601566784, 6.8028245832)
Atom 2098 = (63.4046532578, 94.4706713522, 0.8789871459)
Atom 2099 = (61.3899029988, 91.4875310107, 4.0109056144)
Atom 2100 = (59.2177007704, 98.4067060230, 16.7857367503)
Atom 2101 = (58.1407459300, 96.7337505033, 18.5092802347)
Atom 2102 = (61.1059149773, 97.5729400199, 15.1628967638)
Atom 2103 = (58.6454917413, 100.3196756403, 16.6249021715)
Atom 2104 = (56.6307414823, 97.3365164016, 19.7568206400)
Atom 2105 = (61.9452556720, 98.8470499726, 13.8329832027)
Atom 2106 = (58.9294797628, 94.2342477339, 18.5498148571)
Atom 2107 = (61.8946488101, 95.0734372505, 15.2034313863)
Atom 2108 = (60.8176939697, 93.4004817308, 16.9269748706)
Atom 2109 = (58.0901390681, 92.9601566784, 19.8797284182)
Atom 2110 = (63.4046532578, 94.4706713522, 13.9558909810)
Atom 2111 = (61.3899029988, 91.4875310107, 17.0878094495)
Atom 2112 = (59.2177007704, 98.4067060230, 29.8626405854)
Atom 2113 = (58.1407459300, 96.7337505033, 31.5861840697)
Atom 2114 = (61.1059149773, 97.5729400199, 28.2398005989)
Atom 2115 = (58.6454917413, 100.3196756403, 29.7018060065)
Atom 2116 = (56.6307414823, 97.3365164016, 32.8337244750)
Atom 2117 = (61.9452556720, 98.8470499726, 26.9098870378)
Atom 2118 = (58.9294797628, 94.2342477339, 31.6267186922)
Atom 2119 = (61.8946488101, 95.0734372505, 28.2803352213)
Atom 2120 = (60.8176939697, 93.4004817308, 30.0038787057)
Atom 2121 = (58.0901390681, 92.9601566784, 32.9566322533)
Atom 2122 = (63.4046532578, 94.4706713522, 27.0327948160)
Atom 2123 = (61.3899029988, 91.4875310107, 30.1647132845)
Atom 2124 = (59.2177007704, 98.4067060230, 42.9395444204)
Atom 2125 = (58.1407459300, 96.7337505033, 44.6630879048)
Atom 2126 = (61.1059149773, 97.5729400199, 41.3167044339)
Atom 2127 = (58.6454917413, 100.3196756403, 42.7787098416)
Atom 2128 = (56.6307414823, 97.3365164016, 45.9106283101)
Atom 2129 = (61.9452556720, 98.8470499726, 39.9867908728)
Atom 2130 = (58.9294797628, 94.2342477339, 44.7036225272)
Atom 2131 = (61.8946488101, 95.0734372505, 41.3572390563)
Atom 2132 = (60.8176939697, 93.4004817308, 43.0807825407)
Atom 2133 = (58.0901390681, 92.9601566784, 46.0335360883)
Atom 2134 = (63.4046532578, 94.4706713522, 40.1096986510)
Atom 2135 = (61.3899029988, 91.4875310107, 43.2416171195)
Atom 2136 = (59.2177007704, 98.4067060230, 56.0164482554)
Atom 2137 = (58.1407459300, 96.7337505033, 57.7399917398)
Atom 2138 = (61.1059149773, 97.5729400199, 54.3936082689)
Atom 2139 = (58.6454917413, 100.3196756403, 55.8556136766)
Atom 2140 = (56.6307414823, 97.3365164016, 58.9875321451)
Atom 2141 = (61.9452556720, 98.8470499726, 53.0636947078)
Atom 2142 = (58.9294797628, 94.2342477339, 57.7805263622)
Atom 2143 = (61.8946488101, 95.0734372505, 54.4341428914)
Atom 2144 = (60.8176939697, 93.4004817308, 56.1576863757)
Atom 2145 = (58.0901390681, 92.9601566784, 59.1104399233)
Atom 2146 = (63.4046532578, 94.4706713522, 53.1866024861)
Atom 2147 = (61.3899029988, 91.4875310107, 56.3185209546)
Atom 2148 = (59.2177007704, 98.4067060230, 69.0933520905)
Atom 2149 = (58.1407459300, 96.7337505033, 70.8168955748)
Atom 2150 = (61.1059149773, 97.5729400199, 67.4705121040)
Atom 2151 = (58.6454917413, 100.3196756403, 68.9325175116)
Atom 2152 = (56.6307414823, 97.3365164016, 72.0644359801)
Atom 2153 = (61.9452556720, 98.8470499726, 66.1405985429)
Atom 2154 = (58.9294797628, 94.2342477339, 70.8574301973)
Atom 2155 = (61.8946488101, 95.0734372505, 67.5110467264)
Atom 2156 = (60.8176939697, 93.4004817308, 69.2345902108)
Atom 2157 = (58.0901390681, 92.9601566784, 72.1873437584)
Atom 2158 = (63.4046532578, 94.4706713522, 66.2635063211)
Atom 2159 = (61.3899029988, 91.4875310107, 69.3954247896)
Atom 2160 = (73.2772621191, 8.1722901092, 3.7088329153)
Atom 2161 = (72.2003072787, 6.4993345896, 5.4323763996)
Atom 2162 = (75.1654763260, 7.3385241062, 2.0859929288)
Atom 2163 = (72.7050530900, 10.0852597266, 3.5479983365)
Atom 2164 = (70.6903028309, 7.1021004879, 6.6799168050)
Atom 2165 = (76.0048170207, 8.6126340589, 0.7560793677)
Atom 2166 = (72.9890411114, 3.9998318201, 5.4729110221)
Atom 2167 = (75.9542101587, 4.8390213368, 2.1265275512)
Atom 2168 = (74.8772553183, 3.1660658171, 3.8500710356)
Atom 2169 = (72.1497004167, 2.7257407647, 6.8028245832)
Atom 2170 = (77.4642146065, 4.2362554385, 0.8789871459)
Atom 2171 = (75.4494643474, 1.2531150970, 4.0109056144)
Atom 2172 = (73.2772621191, 8.1722901092, 16.7857367503)
Atom 2173 = (72.2003072787, 6.4993345896, 18.5092802347)
Atom 2174 = (75.1654763260, 7.3385241062, 15.1628967638)
Atom 2175 = (72.7050530900, 10.0852597266, 16.6249021715)
Atom 2176 = (70.6903028309, 7.1021004879, 19.7568206400)
Atom 2177 = (76.0048170207, 8.6126340589, 13.8329832027)
Atom 2178 = (72.9890411114, 3.9998318201, 18.5498148571)
Atom 2179 = (75.9542101587, 4.8390213368, 15.2034313863)
Atom 2180 = (74.8772553183, 3.1660658171, 16.9269748706)
Atom 2181 = (72.1497004167, 2.7257407647, 19.8797284182)
Atom 2182 = (77.4642146065, 4.2362554385, 13.9558909810)
Atom 2183 = (75.4494643474, 1.2531150970, 17.0878094495)
Atom 2184 = (73.2772621191, 8.1722901092, 29.8626405854)
Atom 2185 = (72.2003072787, 6.4993345896, 31.5861840697)
Atom 2186 = (75.1654763260, 7.3385241062, 28.2398005989)
Atom 2187 = (72.7050530900, 10.0852597266, 29.7018060065)
Atom 2188 = (70.6903028309, 7.1021004879, 32.8337244750)
Atom 2189 = (76.0048170207, 8.6126340589, 26.9098870378)
Atom 2190 = (72.9890411114, 3.9998318201, 31.6267186922)
Atom 2191 = (75.9542101587, 4.8390213368, 28.2803352213)
Atom 2192 = (74.8772553183, 3.1660658171, 30.0038787057)
Atom 2193 = (72.1497004167, 2.7257407647, 32.9566322533)
Atom 2194 = (77.4642146065, 4.2362554385, 27.0327948160)
Atom 2195 = (75.4494643474, 1.2531150970, 30.1647132845)
Atom 2196 = (73.2772621191, 8.1722901092, 42.9395444204)
Atom 2197 = (72.2003072787, 6.4993345896, 44.6630879048)
Atom 2198 = (75.1654763260, 7.3385241062, 41.3167044339)
Atom 2199 = (72.7050530900, 10.0852597266, 42.7787098416)
Atom 2200 = (70.6903028309, 7.1021004879, 45.9106283101)
Atom 2201 = (76.0048170207, 8.6126340589, 39.9867908728)
Atom 2202 = (72.9890411114, 3.9998318201, 44.7036225272)
Atom 2203 = (75.9542101587, 4.8390213368, 41.3572390563)
Atom 2204 = (74.8772553183, 3.1660658171, 43.0807825407)
Atom 2205 = (72.1497004167, 2.7257407647, 46.0335360883)
Atom 2206 = (77.4642146065, 4.2362554385, 40.1096986510)
Atom 2207 = (75.4494643474, 1.2531150970, 43.2416171195)
Atom 2208 = (73.2772621191, 8.1722901092, 56.0164482554)
Atom 2209 = (72.2003072787, 6.4993345896, 57.7399917398)
Atom 2210 = (75.1654763260, 7.3385241062, 54.3936082689)
Atom 2211 = (72.7050530900, 10.0852597266, 55.8556136766)
Atom 2212 = (70.6903028309, 7.1021004879, 58.9875321451)
Atom 2213 = (76.0048170207, 8.6126340589, 53.0636947078)
Atom 2214 = (72.9890411114, 3.9998318201, 57.7805263622)
Atom 2215 = (75.9542101587, 4.8390213368, 54.4341428914)
Atom 2216 = (74.8772553183, 3.1660658171, 56.1576863757)
Atom 2217 = (72.1497004167, 2.7257407647, 59.1104399233)
Atom 2218 = (77.4642146065, 4.2362554385, 53.1866024861)
Atom 2219 = (75.4494643474, 1.2531150970, 56.3185209546)
Atom 2220 = (73.2772621191, 8.1722901092, 69.0933520905)
Atom 2221 = (72.2003072787, 6.4993345896, 70.8168955748)
Atom 2222 = (75.1654763260, 7.3385241062, 67.4705121040)
Atom 2223 = (72.7050530900, 10.0852597266, 68.9325175116)
Atom 2224 = (70.6903028309, 7.1021004879, 72.0644359801)
Atom 2225 = (76.0048170207, 8.6126340589, 66.1405985429)
Atom 2226 = (72.9890411114, 3.9998318201, 70.8574301973)
Atom 2227 = (75.9542101587, 4.8390213368, 67.5110467264)
Atom 2228 = (74.8772553183, 3.1660658171, 69.2345902108)
Atom 2229 = (72.1497004167, 2.7257407647, 72.1873437584)
Atom 2230 = (77.4642146065, 4.2362554385, 66.2635063211)
Atom 2231 = (75.4494643474, 1.2531150970, 69.3954247896)
Atom 2232 = (73.2772621191, 26.2191732920, 3.7088329153)
Atom 2233 = (72.2003072787, 24.5462177723, 5.4323763996)
Atom 2234 = (75.1654763260, 25.3854072889, 2.0859929288)
Atom 2235 = (72.7050530900, 28.1321429094, 3.5479983365)
Atom 2236 = (70.6903028309, 25.1489836706, 6.6799168050)
Atom 2237 = (76.0048170207, 26.6595172416, 0.7560793677)
Atom 2238 = (72.9890411114, 22.0467150029, 5.4729110221)
Atom 2239 = (75.9542101587, 22.8859045195, 2.1265275512)
Atom 2240 = (74.8772553183, 21.2129489998, 3.8500710356)
Atom 2241 = (72.1497004167, 20.7726239474, 6.8028245832)
Atom 2242 = (77.4642146065, 22.2831386212, 0.8789871459)
Atom 2243 = (75.4494643474, 19.2999982797, 4.0109056144)
Atom 2244 = (73.2772621191, 26.2191732920, 16.7857367503)
Atom 2245 = (72.2003072787, 24.5462177723, 18.5092802347)
Atom 2246 = (75.1654763260, 25.3854072889, 15.1628967638)
Atom 2247 = (72.7050530900, 28.1321429094, 16.6249021715)
Atom 2248 = (70.6903028309, 25.1489836706, 19.7568206400)
Atom 2249 = (76.0048170207, 26.6595172416, 13.8329832027)
Atom 2250 = (72.9890411114, 22.0467150029, 18.5498148571)
Atom 2251 = (75.9542101587, 22.8859045195, 15.2034313863)
Atom 2252 = (74.8772553183, 21.2129489998, 16.9269748706)
Atom 2253 = (72.1497004167, 20.7726239474, 19.8797284182)
Atom 2254 = (77.4642146065, 22.2831386212, 13.9558909810)
Atom 2255 = (75.4494643474, 19.2999982797, 17.0878094495)
Atom 2256 = (73.2772621191, 26.2191732920, 29.8626405854)
Atom 2257 = (72.2003072787, 24.5462177723, 31.5861840697)
Atom 2258 = (75.1654763260, 25.3854072889, 28.2398005989)
Atom 2259 = (72.7050530900, 28.1321429094, 29.7018060065)
Atom 2260 = (70.6903028309, 25.1489836706, 32.8337244750)
Atom 2261 = (76.0048170207, 26.6595172416, 26.9098870378)
Atom 2262 = (72.9890411114, 22.0467150029, 31.6267186922)
Atom 2263 = (75.9542101587, 22.8859045195, 28.2803352213)
Atom 2264 = (74.8772553183, 21.2129489998, 30.0038787057)
Atom 2265 = (72.1497004167, 20.7726239474, 32.9566322533)
Atom 2266 = (77.4642146065, 22.2831386212, 27.0327948160)
Atom 2267 = (75.4494643474, 19.2999982797, 30.1647132845)
Atom 2268 = (73.2772621191, 26.2191732920, 42.9395444204)
Atom 2269 = (72.2003072787, 24.5462177723, 44.6630879048)
Atom 2270 = (75.1654763260, 25.3854072889, 41.3167044339)
Atom 2271 = (72.7050530900, 28.1321429094, 42.7787098416)
Atom 2272 = (70.6903028309, 25.1489836706, 45.9106283101)
Atom 2273 = (76.0048170207, 26.6595172416, 39.9867908728)
Atom 2274 = (72.9890411114, 22.0467150029, 44.7036225272)
Atom 2275 = (75.9542101587, 22.8859045195, 41.3572390563)
Atom 2276 = (74.8772553183, 21.2129489998, 43.0807825407)
Atom 2277 = (72.1497004167, 20.7726239474, 46.0335360883)
Atom 2278 = (77.4642146065, 22.2831386212, 40.1096986510)
Atom 2279 = (75.4494643474, 19.2999982797, 43.2416171195)
Atom 2280 = (73.2772621191, 26.2191732920, 56.0164482554)
Atom 2281 = (72.2003072787, 24.5462177723, 57.7399917398)
Atom 2282 = (75.1654763260, 25.3854072889, 54.3936082689)
Atom 2283 = (72.7050530900, 28.1321429094, 55.8556136766)
Atom 2284 = (70.6903028309, 25.1489836706, 58.9875321451)
Atom 2285 = (76.0048170207, 26.6595172416, 53.0636947078)
Atom 2286 = (72.9890411114, 22.0467150029, 57.7805263622)
Atom 2287 = (75.9542101587, 22.8859045195, 54.4341428914)
Atom 2288 = (74.8772553183, 21.2129489998, 56.1576863757)
Atom 2289 = (72.1497004167, 20.7726239474, 59.1104399233)
Atom 2290 = (77.4642146065, 22.2831386212, 53.1866024861)
Atom 2291 = (75.4494643474, 19.2999982797, 56.3185209546)
Atom 2292 = (73.2772621191, 26.2191732920, 69.0933520905)
Atom 2293 = (72.2003072787, 24.5462177723, 70.8168955748)
Atom 2294 = (75.1654763260, 25.3854072889, 67.4705121040)
Atom 2295 = (72.7050530900, 28.1321429094, 68.9325175116)
Atom 2296 = (70.6903028309, 25.1489836706, 72.0644359801)
Atom 2297 = (76.0048170207, 26.6595172416, 66.1405985429)
Atom 2298 = (72.9890411114, 22.0467150029, 70.8574301973)
Atom 2299 = (75.9542101587, 22.8859045195, 67.5110467264)
Atom 2300 = (74.8772553183, 21.2129489998, 69.2345902108)
Atom 2301 = (72.1497004167, 20.7726239474, 72.1873437584)
Atom 2302 = (77.4642146065, 22.2831386212, 66.2635063211)
Atom 2303 = (75.4494643474, 19.2999982797, 69.3954247896)
Atom 2304 = (73.2772621191, 44.2660564747, 3.7088329153)
Atom 2305 = (72.2003072787, 42.5931009551, 5.4323763996)
Atom 2306 = (75.1654763260, 43.4322904717, 2.0859929288)
Atom 2307 = (72.7050530900, 46.1790260921, 3.5479983365)
Atom 2308 = (70.6903028309, 43.1958668534, 6.6799168050)
Atom 2309 = (76.0048170207, 44.7064004244, 0.7560793677)
Atom 2310 = (72.9890411114, 40.0935981856, 5.4729110221)
Atom 2311 = (75.9542101587, 40.9327877022, 2.1265275512)
Atom 2312 = (74.8772553183, 39.2598321826, 3.8500710356)
Atom 2313 = (72.1497004167, 38.8195071302, 6.8028245832)
Atom 2314 = (77.4642146065, 40.3300218039, 0.8789871459)
Atom 2315 = (75.4494643474, 37.3468814625, 4.0109056144)
Atom 2316 = (73.2772621191, 44.2660564747, 16.7857367503)
Atom 2317 = (72.2003072787, 42.5931009551, 18.5092802347)
Atom 2318 = (75.1654763260, 43.4322904717, 15.1628967638)
Atom 2319 = (72.7050530900, 46.1790260921, 16.6249021715)
Atom 2320 = (70.6903028309, 43.1958668534, 19.7568206400)
Atom 2321 = (76.0048170207, 44.7064004244, 13.8329832027)
Atom 2322 = (72.9890411114, 40.0935981856, 18.5498148571)
Atom 2323 = (75.9542101587, 40.9327877022, 15.2034313863)
Atom 2324 = (74.8772553183, 39.2598321826, 16.9269748706)
Atom 2325 = (72.1497004167, 38.8195071302, 19.8797284182)
Atom 2326 = (77.4642146065, 40.3300218039, 13.9558909810)
Atom 2327 = (75.4494643474, 37.3468814625, 17.0878094495)
Atom 2328 = (73.2772621191, 44.2660564747, 29.8626405854)
Atom 2329 = (72.2003072787, 42.5931009551, 31.5861840697)
Atom 2330 = (75.1654763260, 43.4322904717, 28.2398005989)
Atom 2331 = (72.7050530900, 46.1790260921, 29.7018060065)
Atom 2332 = (70.6903028309, 43.1958668534, 32.8337244750)
Atom 2333 = (76.0048170207, 44.7064004244, 26.9098870378)
Atom 2334 = (72.9890411114, 40.0935981856, 31.6267186922)
Atom 2335 = (75.9542101587, 40.9327877022, 28.2803352213)
Atom 2336 = (74.8772553183, 39.2598321826, 30.0038787057)
Atom 2337 = (72.1497004167, 38.8195071302, 32.9566322533)
Atom 2338 = (77.4642146065, 40.3300218039, 27.0327948160)
Atom 2339 = (75.4494643474, 37.3468814625, 30.1647132845)
Atom 2340 = (73.2772621191, 44.2660564747, 42.9395444204)
Atom 2341 = (72.2003072787, 42.5931009551, 44.6630879048)
Atom 2342 = (75.1654763260, 43.4322904717, 41.3167044339)
Atom 2343 = (72.7050530900, 46.1790260921, 42.7787098416)
Atom 2344 = (70.6903028309, 43.1958668534, 45.9106283101)
Atom 2345 = (76.0048170207, 44.7064004244, 39.9867908728)
Atom 2346 = (72.9890411114, 40.0935981856, 44.7036225272)
Atom 2347 = (75.9542101587, 40.9327877022, 41.3572390563)
Atom 2348 = (74.8772553183, 39.2598321826, 43.0807825407)
Atom 2349 = (72.1497004167, 38.8195071302, 46.0335360883)
Atom 2350 = (77.4642146065, 40.3300218039, 40.1096986510)
Atom 2351 = (75.4494643474, 37.3468814625, 43.2416171195)
Atom 2352 = (73.2772621191, 44.2660564747, 56.0164482554)
Atom 2353 = (72.2003072787, 42.5931009551, 57.7399917398)
Atom 2354 = (75.1654763260, 43.4322904717, 54.3936082689)
Atom 2355 = (72.7050530900, 46.1790260921, 55.8556136766)
Atom 2356 = (70.6903028309, 43.1958668534, 58.9875321451)
Atom 2357 = (76.0048170207, 44.7064004244, 53.0636947078)
Atom 2358 = (72.9890411114, 40.0935981856, 57.7805263622)
Atom 2359 = (75.9542101587, 40.9327877022, 54.4341428914)
Atom 2360 = (74.8772553183, 39.2598321826, 56.1576863757)
Atom 2361 = (72.1497004167, 38.8195071302, 59.1104399233)
Atom 2362 = (77.4642146065, 40.3300218039, 53.1866024861)
Atom 2363 = (75.4494643474, 37.3468814625, 56.3185209546)
Atom 2364 = (73.2772621191, 44.2660564747, 69.0933520905)
Atom 2365 = (72.2003072787, 42.5931009551, 70.8168955748)
Atom 2366 = (75.1654763260, 43.4322904717, 67.4705121040)
Atom 2367 = (72.7050530900, 46.1790260921, 68.9325175116)
Atom 2368 = (70.6903028309, 43.1958668534, 72.0644359801)
Atom 2369 = (76.0048170207, 44.7064004244, 66.1405985429)
Atom 2370 = (72.9890411114, 40.0935981856, 70.8574301973)
Atom 2371 = (75.9542101587, 40.9327877022, 67.5110467264)
Atom 2372 = (74.8772553183, 39.2598321826, 69.2345902108)
Atom 2373 = (72.1497004167, 38.8195071302, 72.1873437584)
Atom 2374 = (77.4642146065, 40.3300218039, 66.2635063211)
Atom 2375 = (75.4494643474, 37.3468814625, 69.3954247896)
Atom 2376 = (73.2772621191, 62.3129396575, 3.7088329153)
Atom 2377 = (72.2003072787, 60.6399841378, 5.4323763996)
Atom 2378 = (75.1654763260, 61.4791736544, 2.0859929288)
Atom 2379 = (72.7050530900, 64.2259092748, 3.5479983365)
Atom 2380 = (70.6903028309, 61.2427500361, 6.6799168050)
Atom 2381 = (76.0048170207, 62.7532836071, 0.7560793677)
Atom 2382 = (72.9890411114, 58.1404813684, 5.4729110221)
Atom 2383 = (75.9542101587, 58.9796708850, 2.1265275512)
Atom 2384 = (74.8772553183, 57.3067153653, 3.8500710356)
Atom 2385 = (72.1497004167, 56.8663903129, 6.8028245832)
Atom 2386 = (77.4642146065, 58.3769049867, 0.8789871459)
Atom 2387 = (75.4494643474, 55.3937646452, 4.0109056144)
Atom 2388 = (73.2772621191, 62.3129396575, 16.7857367503)
Atom 2389 = (72.2003072787, 60.6399841378, 18.5092802347)
Atom 2390 = (75.1654763260, 61.4791736544, 15.1628967638)
Atom 2391 = (72.7050530900, 64.2259092748, 16.6249021715)
Atom 2392 = (70.6903028309, 61.2427500361, 19.7568206400)
Atom 2393 = (76.0048170207, 62.7532836071, 13.8329832027)
Atom 2394 = (72.9890411114, 58.1404813684, 18.5498148571)
Atom 2395 = (75.9542101587, 58.9796708850, 15.2034313863)
Atom 2396 = (74.8772553183, 57.3067153653, 16.9269748706)
Atom 2397 = (72.1497004167, 56.8663903129, 19.8797284182)
Atom 2398 = (77.4642146065, 58.3769049867, 13.9558909810)
Atom 2399 = (75.4494643474, 55.3937646452, 17.0878094495)
Atom 2400 = (73.2772621191, 62.3129396575, 29.8626405854)
Atom 2401 = (72.2003072787, 60.6399841378, 31.5861840697)
Atom 2402 = (75.1654763260, 61.4791736544, 28.2398005989)
Atom 2403 = (72.7050530900, 64.2259092748, 29.7018060065)
Atom 2404 = (70.6903028309, 61.2427500361, 32.8337244750)
Atom 2405 = (76.0048170207, 62.7532836071, 26.9098870378)
Atom 2406 = (72.9890411114, 58.1404813684, 31.6267186922)
Atom 2407 = (75.9542101587, 58.9796708850, 28.2803352213)
Atom 2408 = (74.8772553183, 57.3067153653, 30.0038787057)
Atom 2409 = (72.1497004167, 56.8663903129, 32.9566322533)
Atom 2410 = (77.4642146065, 58.3769049867, 27.0327948160)
Atom 2411 = (75.4494643474, 55.3937646452, 30.1647132845)
Atom 2412 = (73.2772621191, 62.3129396575, 42.9395444204)
Atom 2413 = (72.2003072787, 60.6399841378, 44.6630879048)
Atom 2414 = (75.1654763260, 61.4791736544, 41.3167044339)
Atom 2415 = (72.7050530900, 64.2259092748, 42.7787098416)
Atom 2416 = (70.6903028309, 61.2427500361, 45.9106283101)
Atom 2417 = (76.0048170207, 62.7532836071, 39.9867908728)
Atom 2418 = (72.9890411114, 58.1404813684, 44.7036225272)
Atom 2419 = (75.9542101587, 58.9796708850, 41.3572390563)
Atom 2420 = (74.8772553183, 57.3067153653, 43.0807825407)
Atom 2421 = (72.1497004167, 56.8663903129, 46.0335360883)
Atom 2422 = (77.4642146065, 58.3769049867, 40.1096986510)
Atom 2423 = (75.4494643474, 55.3937646452, 43.2416171195)
Atom 2424 = (73.2772621191, 62.3129396575, 56.0164482554)
Atom 2425 = (72.2003072787, 60.6399841378, 57.7399917398)
Atom 2426 = (75.1654763260, 61.4791736544, 54.3936082689)
Atom 2427 = (72.7050530900, 64.2259092748, 55.8556136766)
Atom 2428 = (70.6903028309, 61.2427500361, 58.9875321451)
Atom 2429 = (76.0048170207, 62.7532836071, 53.0636947078)
Atom 2430 = (72.9890411114, 58.1404813684, 57.7805263622)
Atom 2431 = (75.9542101587, 58.9796708850, 54.4341428914)
Atom 2432 = (74.8772553183, 57.3067153653, 56.1576863757)
Atom 2433 = (72.1497004167, 56.8663903129, 59.1104399233)
Atom 2434 = (77.4642146065, 58.3769049867, 53.1866024861)
Atom 2435 = (75.4494643474, 55.3937646452, 56.3185209546)
Atom 2436 = (73.2772621191, 62.3129396575, 69.0933520905)
Atom 2437 = (72.2003072787, 60.6399841378, 70.8168955748)
Atom 2438 = (75.1654763260, 61.4791736544, 67.4705121040)
Atom 2439 = (72.7050530900, 64.2259092748, 68.9325175116)
Atom 2440 = (70.6903028309, 61.2427500361, 72.0644359801)
Atom 2441 = (76.0048170207, 62.7532836071, 66.1405985429)
Atom 2442 = (72.9890411114, 58.1404813684, 70.8574301973)
Atom 2443 = (75.9542101587, 58.9796708850, 67.5110467264)
Atom 2444 = (74.8772553183, 57.3067153653, 69.2345902108)
Atom 2445 = (72.1497004167, 56.8663903129, 72.1873437584)
Atom 2446 = (77.4642146065, 58.3769049867, 66.2635063211)
Atom 2447 = (75.4494643474, 55.3937646452, 69.3954247896)
Atom 2448 = (73.2772621191, 80.3598228402, 3.7088329153)
Atom 2449 = (72.2003072787, 78.6868673205, 5.4323763996)
Atom 2450 = (75.1654763260, 79.5260568372, 2.0859929288)
Atom 2451 = (72.7050530900, 82.2727924576, 3.5479983365)
Atom 2452 = (70.6903028309, 79.2896332189, 6.6799168050)
Atom 2453 = (76.0048170207, 80.8001667899, 0.7560793677)
Atom 2454 = (72.9890411114, 76.1873645511, 5.4729110221)
Atom 2455 = (75.9542101587, 77.0265540677, 2.1265275512)
Atom 2456 = (74.8772553183, 75.3535985481, 3.8500710356)
Atom 2457 = (72.1497004167, 74.9132734957, 6.8028245832)
Atom 2458 = (77.4642146065, 76.4237881694, 0.8789871459)
Atom 2459 = (75.4494643474, 73.4406478280, 4.0109056144)
Atom 2460 = (73.2772621191, 80.3598228402, 16.7857367503)
Atom 2461 = (72.2003072787, 78.6868673205, 18.5092802347)
Atom 2462 = (75.1654763260, 79.5260568372, 15.1628967638)
Atom 2463 = (72.7050530900, 82.2727924576, 16.6249021715)
Atom 2464 = (70.6903028309, 79.2896332189, 19.7568206400)
Atom 2465 = (76.0048170207, 80.8001667899, 13.8329832027)
Atom 2466 = (72.9890411114, 76.1873645511, 18.5498148571)
Atom 2467 = (75.9542101587, 77.0265540677, 15.2034313863)
Atom 2468 = (74.8772553183, 75.3535985481, 16.9269748706)
Atom 2469 = (72.1497004167, 74.9132734957, 19.8797284182)
Atom 2470 = (77.4642146065, 76.4237881694, 13.9558909810)
Atom 2471 = (75.4494643474, 73.4406478280, 17.0878094495)
Atom 2472 = (73.2772621191, 80.3598228402, 29.8626405854)
Atom 2473 = (72.2003072787, 78.6868673205, 31.5861840697)
Atom 2474 = (75.1654763260, 79.5260568372, 28.2398005989)
Atom 2475 = (72.7050530900, 82.2727924576, 29.7018060065)
Atom 2476 = (70.6903028309, 79.2896332189, 32.8337244750)
Atom 2477 = (76.0048170207, 80.8001667899, 26.9098870378)
Atom 2478 = (72.9890411114, 76.1873645511, 31.6267186922)
Atom 2479 = (75.9542101587, 77.0265540677, 28.2803352213)
Atom 2480 = (74.8772553183, 75.3535985481, 30.0038787057)
Atom 2481 = (72.1497004167, 74.9132734957, 32.9566322533)
Atom 2482 = (77.4642146065, 76.4237881694, 27.0327948160)
Atom 2483 = (75.4494643474, 73.4406478280, 30.1647132845)
Atom 2484 = (73.2772621191, 80.3598228402, 42.9395444204)
Atom 2485 = (72.2003072787, 78.6868673205, 44.6630879048)
Atom 2486 = (75.1654763260, 79.5260568372, 41.3167044339)
Atom 2487 = (72.7050530900, 82.2727924576, 42.7787098416)
Atom 2488 = (70.6903028309, 79.2896332189, 45.9106283101)
Atom 2489 = (76.0048170207, 80.8001667899, 39.9867908728)
Atom 2490 = (72.9890411114, 76.1873645511, 44.7036225272)
Atom 2491 = (75.9542101587, 77.0265540677, 41.3572390563)
Atom 2492 = (74.8772553183, 75.3535985481, 43.0807825407)
Atom 2493 = (72.1497004167, 74.9132734957, 46.0335360883)
Atom 2494 = (77.4642146065, 76.4237881694, 40.1096986510)
Atom 2495 = (75.4494643474, 73.4406478280, 43.2416171195)
Atom 2496 = (73.2772621191, 80.3598228402, 56.0164482554)
Atom 2497 = (72.2003072787, 78.6868673205, 57.7399917398)
Atom 2498 = (75.1654763260, 79.5260568372, 54.3936082689)
Atom 2499 = (72.7050530900, 82.2727924576, 55.8556136766)
Atom 2500 = (70.6903028309, 79.2896332189, 58.9875321451)
Atom 2501 = (76.0048170207, 80.8001667899, 53.0636947078)
Atom 2502 = (72.9890411114, 76.1873645511, 57.7805263622)
Atom 2503 = (75.9542101587, 77.0265540677, 54.4341428914)
Atom 2504 = (74.8772553183, 75.3535985481, 56.1576863757)
Atom 2505 = (72.1497004167, 74.9132734957, 59.1104399233)
Atom 2506 = (77.4642146065, 76.4237881694, 53.1866024861)
Atom 2507 = (75.4494643474, 73.4406478280, 56.3185209546)
Atom 2508 = (73.2772621191, 80.3598228402, 69.0933520905)
Atom 2509 = (72.2003072787, 78.6868673205, 70.8168955748)
Atom 2510 = (75.1654763260, 79.5260568372, 67.4705121040)
Atom 2511 = (72.7050530900, 82.2727924576, 68.9325175116)
Atom 2512 = (70.6903028309, 79.2896332189, 72.0644359801)
Atom 2513 = (76.0048170207, 80.8001667899, 66.1405985429)
Atom 2514 = (72.9890411114, 76.1873645511, 70.8574301973)
Atom 2515 = (75.9542101587, 77.0265540677, 67.5110467264)
Atom 2516 = (74.8772553183, 75.3535985481, 69.2345902108)
Atom 2517 = (72.1497004167, 74.9132734957, 72.1873437584)
Atom 2518 = (77.4642146065, 76.4237881694, 66.2635063211)
Atom 2519 = (75.4494643474, 73.4406478280, 69.3954247896)
Atom 2520 = (73.2772621191, 98.4067060230, 3.7088329153)
Atom 2521 = (72.2003072787, 96.7337505033, 5.4323763996)
Atom 2522 = (75.1654763260, 97.5729400199, 2.0859929288)
Atom 2523 = (72.7050530900, 100.3196756403, 3.5479983365)
Atom 2524 = (70.6903028309, 97.3365164016, 6.6799168050)
Atom 2525 = (76.0048170207, 98.8470499726, 0.7560793677)
Atom 2526 = (72.9890411114, 94.2342477339, 5.4729110221)
Atom 2527 = (75.9542101587, 95.0734372505, 2.1265275512)
Atom 2528 = (74.8772553183, 93.4004817308, 3.8500710356)
Atom 2529 = (72.1497004167, 92.9601566784, 6.8028245832)
Atom 2530 = (77.4642146065, 94.4706713522, 0.8789871459)
Atom 2531 = (75.4494643474, 91.4875310107, 4.0109056144)
Atom 2532 = (73.2772621191, 98.4067060230, 16.7857367503)
Atom 2533 = (72.2003072787, 96.7337505033, 18.5092802347)
Atom 2534 = (75.1654763260, 97.5729400199, 15.1628967638)
Atom 2535 = (72.7050530900, 100.3196756403, 16.6249021715)
Atom 2536 = (70.6903028309, 97.3365164016, 19.7568206400)
Atom 2537 = (76.0048170207, 98.8470499726, 13.8329832027)
Atom 2538 = (72.9890411114, 94.2342477339, 18.5498148571)
Atom 2539 = (75.9542101587, 95.0734372505, 15.2034313863)
Atom 2540 = (74.8772553183, 93.4004817308, 16.9269748706)
Atom 2541 = (72.1497004167, 92.9601566784, 19.8797284182)
Atom 2542 = (77.4642146065, 94.4706713522, 13.9558909810)
Atom 2543 = (75.4494643474, 91.4875310107, 17.0878094495)
Atom 2544 = (73.2772621191, 98.4067060230, 29.8626405854)
Atom 2545 = (72.2003072787, 96.7337505033, 31.5861840697)
Atom 2546 = (75.1654763260, 97.5729400199, 28.2398005989)
Atom 2547 = (72.7050530900, 100.3196756403, 29.7018060065)
Atom 2548 = (70.6903028309, 97.3365164016, 32.8337244750)
Atom 2549 = (76.0048170207, 98.8470499726, 26.9098870378)
Atom 2550 = (72.9890411114, 94.2342477339, 31.6267186922)
Atom 2551 = (75.9542101587, 95.0734372505, 28.2803352213)
Atom 2552 = (74.8772553183, 93.4004817308, 30.0038787057)
Atom 2553 = (72.1497004167, 92.9601566784, 32.9566322533)
Atom 2554 = (77.4642146065, 94.4706713522, 27.0327948160)
Atom 2555 = (75.4494643474, 91.4875310107, 30.1647132845)
Atom 2556 = (73.2772621191, 98.4067060230, 42.9395444204)
Atom 2557 = (72.2003072787, 96.7337505033, 44.6630879048)
Atom 2558 = (75.1654763260, 97.5729400199, 41.3167044339)
Atom 2559 = (72.7050530900, 100.3196756403, 42.7787098416)
Atom 2560 = (70.6903028309, 97.3365164016, 45.9106283101)
Atom 2561 = (76.0048170207, 98.8470499726, 39.9867908728)
Atom 2562 = (72.9890411114, 94.2342477339, 44.7036225272)
Atom 2563 = (75.9542101587, 95.0734372505, 41.3572390563)
Atom 2564 = (74.8772553183, 93.4004817308, 43.0807825407)
Atom 2565 = (72.1497004167, 92.9601566784, 46.0335360883)
Atom 2566 = (77.4642146065, 94.4706713522, 40.1096986510)
Atom 2567 = (75.4494643474, 91.4875310107, 43.2416171195)
Atom 2568 = (73.2772621191, 98.4067060230, 56.0164482554)
Atom 2569 = (72.2003072787, 96.7337505033, 57.7399917398)
Atom 2570 = (75.1654763260, 97.5729400199, 54.3936082689)
Atom 2571 = (72.7050530900, 100.3196756403, 55.8556136766)
Atom 2572 = (70.6903028309, 97.3365164016, 58.9875321451)
Atom 2573 = (76.0048170207, 98.8470499726, 53.0636947078)
Atom 2574 = (72.9890411114, 94.2342477339, 57.7805263622)
Atom 2575 = (75.9542101587, 95.0734372505, 54.4341428914)
Atom 2576 = (74.8772553183, 93.4004817308, 56.1576863757)
Atom 2577 = (72.1497004167, 92.9601566784, 59.1104399233)
Atom 2578 = (77.4642146065, 94.4706713522, 53.1866024861)
Atom 2579 = (75.4494643474, 91.4875310107, 56.3185209546)
Atom 2580 = (73.2772621191, 98.4067060230, 69.0933520905)
Atom 2581 = (72.2003072787, 96.7337505033, 70.8168955748)
Atom 2582 = (75.1654763260, 97.5729400199, 67.4705121040)
Atom 2583 = (72.7050530900, 100.3196756403, 68.9325175116)
Atom 2584 = (70.6903028309, 97.3365164016, 72.0644359801)
Atom 2585 = (76.0048170207, 98.8470499726, 66.1405985429)
Atom 2586 = (72.9890411114, 94.2342477339, 70.8574301973)
Atom 2587 = (75.9542101587, 95.0734372505, 67.5110467264)
Atom 2588 = (74.8772553183, 93.4004817308, 69.2345902108)
Atom 2589 = (72.1497004167, 92.9601566784, 72.1873437584)
Atom 2590 = (77.4642146065, 94.4706713522, 66.2635063211)
Atom 2591 = (75.4494643474, 91.4875310107, 69.3954247896)

Default periodic omega parameter = 0.0290712730



Basis set:       def2-svp
Total atoms:     2592
Total charge:    0
Total electrons: 9072 (4536-alpha, 4536-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  25920
Total AO shells: 11664 (6480 S-shells; 3888 P-shells; 1296 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 10713.005549436610 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2712109069  -50197.9304730850  671.08 187.30 74.16 0.00  -50197.9304730850   937.08  
|    2     0.0865349436    +550.7712716827  3890.75 6874.51 152.47 0.00  -49647.1592014023  10924.55  
|    3     0.0332991005     -11.8962698122  3486.83 6266.97 247.09 0.00  -49659.0554712145  10023.59  
|    4     0.0104863383      -0.7991070424  3175.00 5739.60 241.17 0.00  -49659.8545782569  9176.45  
|    5     0.0007454446      -0.1009324858  2841.82 5315.68 223.83 0.00  -49659.9555107428  8411.67  
|    6     0.0001254741      -0.0008971934  2384.24 4396.11 243.46 0.00  -49659.9564079362  7086.47  
|    7     0.0000311281      -0.0000183520  2073.91 3486.66 223.71 0.00  -49659.9564262882  5796.28  
|    8     0.0000055855      -0.0000022449  1907.73 2939.92 206.12 0.00  -49659.9564285332  5068.81  
|    9     0.0000041794      -0.0000472298  3920.16 7481.77 184.06 0.00  -49659.9564757630  11603.05  
|   10     0.0000034520      +0.0000000026  1767.26 2734.42 177.73 0.00  -49659.9564757604  4702.75  
|   11     0.0000000939      -0.0000001035  1957.62 4364.13 321.94 0.00  -49659.9564758639  6545.05  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -49659.9564758639 a.u.
HOMO-LUMO GAP: 11.922 eV
CENTER OF MASS: {20.600000, 26.875000, 19.300000} ANGS
DIPOLE MOMENT: {0.000247, -0.000673, 0.001102} (|D| = 0.001315) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 81310.82 sec 

| Job finished: Tue Oct  1 04:33:10 2024



==> anc/files/timings/comparison_to_molecular/benzene/6x_supercell/tc_pbe0_mol.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/6x_supercell/tc_pbe0_mol.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe0_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Tue Oct  1 04:33:10 2024
| On fire-21-01 (available memory: 267291 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe0_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffed89e7000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f5591876000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f559185a000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f5591470000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f5591387000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f558f800000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f558f4a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f5591381000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f5591356000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f558d68b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f558d231000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f558d000000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f5591349000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f5591343000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f5591327000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f5591321000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f55346ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f55345f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f5519773000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f55193c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f5516ffd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f5516f05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f55168b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f5516428000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f5591300000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f55163f3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f5516120000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f55160bf000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f551601b000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f5515bd7000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f5513f6a000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f5513c00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f550d400000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f5502600000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f54f2800000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f54eb600000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f54c8e00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f54c77d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f54c7400000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f54c71d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f54c6c00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f54c6800000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f55912da000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f5513ef2000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f54c65d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f559192c000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f5513ec8000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f558d210000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f5513ea9000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f550d393000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f5513bec000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f550d33f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f55025a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f5513bdb000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f54f2731000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f5513bcd000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f55912d1000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f558d20b000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f54f2707000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f54c705a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f5513bc6000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f54c3400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f54c6a56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f54c3215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f54f26bf000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f54f2679000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f54eb57e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f54c314a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f54f264a000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f550d339000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f54eb570000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f54eb555000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f54eb532000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f54c300f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f54c77b9000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f550d330000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f54c77a5000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f54c7798000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 17
|  AVAILABLE: 983
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_mol
| Random number seed: 1938058678

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_mol/geometry.molden
Using basis set: def2-svp
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       def2-svp
Total atoms:     2592
Total charge:    0
Total electrons: 9072 (4536-alpha, 4536-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  25920
Total AO shells: 11664 (6480 S-shells; 3888 P-shells; 1296 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 880763.798602505005 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
| time to set the grid = 470.64 s
DFT grid points: 15720169 (6064 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.0113372356  -50386.4694514497  9070.4686211431  -5563.0580163706  3.64 53.72 89.46 37.68  -50386.4694514497   190.10  
|    2     0.1405858275    +334.0265803830  9072.0087544969  -5713.0099416844  20.51 109.47 178.88 48.95  -50052.4428710667   365.15  
|    3     0.1087063623      -2.2787011886  9072.0091599093  -5602.3264078121  19.05 119.40 171.39 54.09  -50054.7215722554   373.81  
|    4     0.0064158267     -16.4668673564  9072.0085250336  -5651.5702892775  18.36 106.10 183.92 48.06  -50071.1884396118   370.89  
|    5     0.0014283705      -0.0376734401  9072.0083785058  -5652.5276917415  14.52 95.71 176.18 48.53  -50071.2261130519   344.93  
|    6     0.0016084853      +0.0001438292  9072.0083727623  -5652.3246895859  13.06 96.63 178.53 48.34  -50071.2259692227   351.41  
|    7     0.0001107081      -0.0060045323  9072.0083721112  -5652.2892912951  12.05 92.51 180.75 48.78  -50071.2319737551   347.88  
|    8     0.0000647604      -0.0000107487  9072.0083713284  -5652.2872813023  10.64 99.32 176.26 51.07  -50071.2319845038   365.33  
|    9     0.0000143808      -0.0000051226  9072.0083711094  -5652.2863920941  21.04 119.03 198.34 49.43  -50071.2319896264   401.78  
|   10     0.0000016991      -0.0000002587  9072.0083710946  -5652.2862540542  7.93 87.73 178.39 49.43  -50071.2319898851   342.76  
|   11     0.0000004132      -0.0000000354  9072.0083710777  -5652.2861040495  7.32 89.81 252.26 52.89  -50071.2319899205   324.91  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -50071.2319899205 a.u.
HOMO-LUMO GAP: 7.010 eV
CENTER OF MASS: {20.600000, 26.875000, 19.300000} ANGS
DIPOLE MOMENT: {0.000271, -0.000336, 0.000831} (|D| = 0.000936) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 4711.84 sec 

| Job finished: Tue Oct  1 05:56:24 2024



==> anc/files/timings/comparison_to_molecular/benzene/6x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/6x_supercell/tc_pbe0_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Tue Oct  1 05:56:24 2024
| On fire-21-01 (available memory: 260088 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffdc9975000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fdc3289b000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fdc3287f000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fdc32495000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fdc323ac000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fdc30800000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fdc304a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fdc323a6000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fdc3237b000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fdc2e68b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fdc2e231000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fdc2e000000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fdc3236e000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fdc32368000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fdc3234c000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fdc32346000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fdbd56ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fdbd55f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fdbba773000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fdbba3c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fdbb7ffd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fdbb7f05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fdbb78b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fdbb7428000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fdc32325000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fdc322f0000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fdbb7155000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fdbb70f4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fdbb7050000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fdbb6c0c000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fdbb4f9f000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fdbb4c00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fdbae400000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fdba3600000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fdb93800000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fdb8c600000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fdb69e00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fdb687d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fdb68400000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fdb681d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fdb67c00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fdb67800000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fdc2e211000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fdbb4f27000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fdb675d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fdc32951000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fdbb4efd000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fdbb4edc000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fdbb4ebd000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fdbae393000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fdc322d4000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fdbae33f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fdba35a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fdbb4eac000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fdb93731000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fdbb4bf2000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fdc2e20c000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fdbb4bed000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fdbb4bc3000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fdb6805a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fdbae33a000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fdb64400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fdb67a56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fdb64215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fdb936e9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fdb936a3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fdb8c57e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fdb6414a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fdb93674000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fdbae334000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fdb93666000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fdb9364b000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fdb8c55b000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fdb6400f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fdb8c543000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fdb93644000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fdb8c52f000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fdb687c4000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 19
|  AVAILABLE: 981
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 574686741

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 44.6400000000 A, b = 57.3000000000 A, c = 41.5200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(84.3573680919, 0.0000000000, 0.0000000000), (0.0000000000, 108.2812990965, 0.0000000000), (0.0000000000, 0.0000000000, 78.4614230102), 
Reciprocal space lattice vector in a.u.:
(0.0744829462, -0.0000000000, -0.0000000000), (0.0000000000, 0.0580265047, -0.0000000000), (0.0000000000, 0.0000000000, 0.0800799306), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)
Atom 12 = (2.9794553758, 8.1722901092, 16.7857367503)
Atom 13 = (1.9025005354, 6.4993345896, 18.5092802347)
Atom 14 = (4.8676695827, 7.3385241062, 15.1628967638)
Atom 15 = (2.4072463467, 10.0852597266, 16.6249021715)
Atom 16 = (0.3924960876, 7.1021004879, 19.7568206400)
Atom 17 = (5.7070102774, 8.6126340589, 13.8329832027)
Atom 18 = (2.6912343682, 3.9998318201, 18.5498148571)
Atom 19 = (5.6564034155, 4.8390213368, 15.2034313863)
Atom 20 = (4.5794485751, 3.1660658171, 16.9269748706)
Atom 21 = (1.8518936734, 2.7257407647, 19.8797284182)
Atom 22 = (7.1664078632, 4.2362554385, 13.9558909810)
Atom 23 = (5.1516576042, 1.2531150970, 17.0878094495)
Atom 24 = (2.9794553758, 8.1722901092, 29.8626405854)
Atom 25 = (1.9025005354, 6.4993345896, 31.5861840697)
Atom 26 = (4.8676695827, 7.3385241062, 28.2398005989)
Atom 27 = (2.4072463467, 10.0852597266, 29.7018060065)
Atom 28 = (0.3924960876, 7.1021004879, 32.8337244750)
Atom 29 = (5.7070102774, 8.6126340589, 26.9098870378)
Atom 30 = (2.6912343682, 3.9998318201, 31.6267186922)
Atom 31 = (5.6564034155, 4.8390213368, 28.2803352213)
Atom 32 = (4.5794485751, 3.1660658171, 30.0038787057)
Atom 33 = (1.8518936734, 2.7257407647, 32.9566322533)
Atom 34 = (7.1664078632, 4.2362554385, 27.0327948160)
Atom 35 = (5.1516576042, 1.2531150970, 30.1647132845)
Atom 36 = (2.9794553758, 8.1722901092, 42.9395444204)
Atom 37 = (1.9025005354, 6.4993345896, 44.6630879048)
Atom 38 = (4.8676695827, 7.3385241062, 41.3167044339)
Atom 39 = (2.4072463467, 10.0852597266, 42.7787098416)
Atom 40 = (0.3924960876, 7.1021004879, 45.9106283101)
Atom 41 = (5.7070102774, 8.6126340589, 39.9867908728)
Atom 42 = (2.6912343682, 3.9998318201, 44.7036225272)
Atom 43 = (5.6564034155, 4.8390213368, 41.3572390563)
Atom 44 = (4.5794485751, 3.1660658171, 43.0807825407)
Atom 45 = (1.8518936734, 2.7257407647, 46.0335360883)
Atom 46 = (7.1664078632, 4.2362554385, 40.1096986510)
Atom 47 = (5.1516576042, 1.2531150970, 43.2416171195)
Atom 48 = (2.9794553758, 8.1722901092, 56.0164482554)
Atom 49 = (1.9025005354, 6.4993345896, 57.7399917398)
Atom 50 = (4.8676695827, 7.3385241062, 54.3936082689)
Atom 51 = (2.4072463467, 10.0852597266, 55.8556136766)
Atom 52 = (0.3924960876, 7.1021004879, 58.9875321451)
Atom 53 = (5.7070102774, 8.6126340589, 53.0636947078)
Atom 54 = (2.6912343682, 3.9998318201, 57.7805263622)
Atom 55 = (5.6564034155, 4.8390213368, 54.4341428914)
Atom 56 = (4.5794485751, 3.1660658171, 56.1576863757)
Atom 57 = (1.8518936734, 2.7257407647, 59.1104399233)
Atom 58 = (7.1664078632, 4.2362554385, 53.1866024861)
Atom 59 = (5.1516576042, 1.2531150970, 56.3185209546)
Atom 60 = (2.9794553758, 8.1722901092, 69.0933520905)
Atom 61 = (1.9025005354, 6.4993345896, 70.8168955748)
Atom 62 = (4.8676695827, 7.3385241062, 67.4705121040)
Atom 63 = (2.4072463467, 10.0852597266, 68.9325175116)
Atom 64 = (0.3924960876, 7.1021004879, 72.0644359801)
Atom 65 = (5.7070102774, 8.6126340589, 66.1405985429)
Atom 66 = (2.6912343682, 3.9998318201, 70.8574301973)
Atom 67 = (5.6564034155, 4.8390213368, 67.5110467264)
Atom 68 = (4.5794485751, 3.1660658171, 69.2345902108)
Atom 69 = (1.8518936734, 2.7257407647, 72.1873437584)
Atom 70 = (7.1664078632, 4.2362554385, 66.2635063211)
Atom 71 = (5.1516576042, 1.2531150970, 69.3954247896)
Atom 72 = (2.9794553758, 26.2191732920, 3.7088329153)
Atom 73 = (1.9025005354, 24.5462177723, 5.4323763996)
Atom 74 = (4.8676695827, 25.3854072889, 2.0859929288)
Atom 75 = (2.4072463467, 28.1321429094, 3.5479983365)
Atom 76 = (0.3924960876, 25.1489836706, 6.6799168050)
Atom 77 = (5.7070102774, 26.6595172416, 0.7560793677)
Atom 78 = (2.6912343682, 22.0467150029, 5.4729110221)
Atom 79 = (5.6564034155, 22.8859045195, 2.1265275512)
Atom 80 = (4.5794485751, 21.2129489998, 3.8500710356)
Atom 81 = (1.8518936734, 20.7726239474, 6.8028245832)
Atom 82 = (7.1664078632, 22.2831386212, 0.8789871459)
Atom 83 = (5.1516576042, 19.2999982797, 4.0109056144)
Atom 84 = (2.9794553758, 26.2191732920, 16.7857367503)
Atom 85 = (1.9025005354, 24.5462177723, 18.5092802347)
Atom 86 = (4.8676695827, 25.3854072889, 15.1628967638)
Atom 87 = (2.4072463467, 28.1321429094, 16.6249021715)
Atom 88 = (0.3924960876, 25.1489836706, 19.7568206400)
Atom 89 = (5.7070102774, 26.6595172416, 13.8329832027)
Atom 90 = (2.6912343682, 22.0467150029, 18.5498148571)
Atom 91 = (5.6564034155, 22.8859045195, 15.2034313863)
Atom 92 = (4.5794485751, 21.2129489998, 16.9269748706)
Atom 93 = (1.8518936734, 20.7726239474, 19.8797284182)
Atom 94 = (7.1664078632, 22.2831386212, 13.9558909810)
Atom 95 = (5.1516576042, 19.2999982797, 17.0878094495)
Atom 96 = (2.9794553758, 26.2191732920, 29.8626405854)
Atom 97 = (1.9025005354, 24.5462177723, 31.5861840697)
Atom 98 = (4.8676695827, 25.3854072889, 28.2398005989)
Atom 99 = (2.4072463467, 28.1321429094, 29.7018060065)
Atom 100 = (0.3924960876, 25.1489836706, 32.8337244750)
Atom 101 = (5.7070102774, 26.6595172416, 26.9098870378)
Atom 102 = (2.6912343682, 22.0467150029, 31.6267186922)
Atom 103 = (5.6564034155, 22.8859045195, 28.2803352213)
Atom 104 = (4.5794485751, 21.2129489998, 30.0038787057)
Atom 105 = (1.8518936734, 20.7726239474, 32.9566322533)
Atom 106 = (7.1664078632, 22.2831386212, 27.0327948160)
Atom 107 = (5.1516576042, 19.2999982797, 30.1647132845)
Atom 108 = (2.9794553758, 26.2191732920, 42.9395444204)
Atom 109 = (1.9025005354, 24.5462177723, 44.6630879048)
Atom 110 = (4.8676695827, 25.3854072889, 41.3167044339)
Atom 111 = (2.4072463467, 28.1321429094, 42.7787098416)
Atom 112 = (0.3924960876, 25.1489836706, 45.9106283101)
Atom 113 = (5.7070102774, 26.6595172416, 39.9867908728)
Atom 114 = (2.6912343682, 22.0467150029, 44.7036225272)
Atom 115 = (5.6564034155, 22.8859045195, 41.3572390563)
Atom 116 = (4.5794485751, 21.2129489998, 43.0807825407)
Atom 117 = (1.8518936734, 20.7726239474, 46.0335360883)
Atom 118 = (7.1664078632, 22.2831386212, 40.1096986510)
Atom 119 = (5.1516576042, 19.2999982797, 43.2416171195)
Atom 120 = (2.9794553758, 26.2191732920, 56.0164482554)
Atom 121 = (1.9025005354, 24.5462177723, 57.7399917398)
Atom 122 = (4.8676695827, 25.3854072889, 54.3936082689)
Atom 123 = (2.4072463467, 28.1321429094, 55.8556136766)
Atom 124 = (0.3924960876, 25.1489836706, 58.9875321451)
Atom 125 = (5.7070102774, 26.6595172416, 53.0636947078)
Atom 126 = (2.6912343682, 22.0467150029, 57.7805263622)
Atom 127 = (5.6564034155, 22.8859045195, 54.4341428914)
Atom 128 = (4.5794485751, 21.2129489998, 56.1576863757)
Atom 129 = (1.8518936734, 20.7726239474, 59.1104399233)
Atom 130 = (7.1664078632, 22.2831386212, 53.1866024861)
Atom 131 = (5.1516576042, 19.2999982797, 56.3185209546)
Atom 132 = (2.9794553758, 26.2191732920, 69.0933520905)
Atom 133 = (1.9025005354, 24.5462177723, 70.8168955748)
Atom 134 = (4.8676695827, 25.3854072889, 67.4705121040)
Atom 135 = (2.4072463467, 28.1321429094, 68.9325175116)
Atom 136 = (0.3924960876, 25.1489836706, 72.0644359801)
Atom 137 = (5.7070102774, 26.6595172416, 66.1405985429)
Atom 138 = (2.6912343682, 22.0467150029, 70.8574301973)
Atom 139 = (5.6564034155, 22.8859045195, 67.5110467264)
Atom 140 = (4.5794485751, 21.2129489998, 69.2345902108)
Atom 141 = (1.8518936734, 20.7726239474, 72.1873437584)
Atom 142 = (7.1664078632, 22.2831386212, 66.2635063211)
Atom 143 = (5.1516576042, 19.2999982797, 69.3954247896)
Atom 144 = (2.9794553758, 44.2660564747, 3.7088329153)
Atom 145 = (1.9025005354, 42.5931009551, 5.4323763996)
Atom 146 = (4.8676695827, 43.4322904717, 2.0859929288)
Atom 147 = (2.4072463467, 46.1790260921, 3.5479983365)
Atom 148 = (0.3924960876, 43.1958668534, 6.6799168050)
Atom 149 = (5.7070102774, 44.7064004244, 0.7560793677)
Atom 150 = (2.6912343682, 40.0935981856, 5.4729110221)
Atom 151 = (5.6564034155, 40.9327877022, 2.1265275512)
Atom 152 = (4.5794485751, 39.2598321826, 3.8500710356)
Atom 153 = (1.8518936734, 38.8195071302, 6.8028245832)
Atom 154 = (7.1664078632, 40.3300218039, 0.8789871459)
Atom 155 = (5.1516576042, 37.3468814625, 4.0109056144)
Atom 156 = (2.9794553758, 44.2660564747, 16.7857367503)
Atom 157 = (1.9025005354, 42.5931009551, 18.5092802347)
Atom 158 = (4.8676695827, 43.4322904717, 15.1628967638)
Atom 159 = (2.4072463467, 46.1790260921, 16.6249021715)
Atom 160 = (0.3924960876, 43.1958668534, 19.7568206400)
Atom 161 = (5.7070102774, 44.7064004244, 13.8329832027)
Atom 162 = (2.6912343682, 40.0935981856, 18.5498148571)
Atom 163 = (5.6564034155, 40.9327877022, 15.2034313863)
Atom 164 = (4.5794485751, 39.2598321826, 16.9269748706)
Atom 165 = (1.8518936734, 38.8195071302, 19.8797284182)
Atom 166 = (7.1664078632, 40.3300218039, 13.9558909810)
Atom 167 = (5.1516576042, 37.3468814625, 17.0878094495)
Atom 168 = (2.9794553758, 44.2660564747, 29.8626405854)
Atom 169 = (1.9025005354, 42.5931009551, 31.5861840697)
Atom 170 = (4.8676695827, 43.4322904717, 28.2398005989)
Atom 171 = (2.4072463467, 46.1790260921, 29.7018060065)
Atom 172 = (0.3924960876, 43.1958668534, 32.8337244750)
Atom 173 = (5.7070102774, 44.7064004244, 26.9098870378)
Atom 174 = (2.6912343682, 40.0935981856, 31.6267186922)
Atom 175 = (5.6564034155, 40.9327877022, 28.2803352213)
Atom 176 = (4.5794485751, 39.2598321826, 30.0038787057)
Atom 177 = (1.8518936734, 38.8195071302, 32.9566322533)
Atom 178 = (7.1664078632, 40.3300218039, 27.0327948160)
Atom 179 = (5.1516576042, 37.3468814625, 30.1647132845)
Atom 180 = (2.9794553758, 44.2660564747, 42.9395444204)
Atom 181 = (1.9025005354, 42.5931009551, 44.6630879048)
Atom 182 = (4.8676695827, 43.4322904717, 41.3167044339)
Atom 183 = (2.4072463467, 46.1790260921, 42.7787098416)
Atom 184 = (0.3924960876, 43.1958668534, 45.9106283101)
Atom 185 = (5.7070102774, 44.7064004244, 39.9867908728)
Atom 186 = (2.6912343682, 40.0935981856, 44.7036225272)
Atom 187 = (5.6564034155, 40.9327877022, 41.3572390563)
Atom 188 = (4.5794485751, 39.2598321826, 43.0807825407)
Atom 189 = (1.8518936734, 38.8195071302, 46.0335360883)
Atom 190 = (7.1664078632, 40.3300218039, 40.1096986510)
Atom 191 = (5.1516576042, 37.3468814625, 43.2416171195)
Atom 192 = (2.9794553758, 44.2660564747, 56.0164482554)
Atom 193 = (1.9025005354, 42.5931009551, 57.7399917398)
Atom 194 = (4.8676695827, 43.4322904717, 54.3936082689)
Atom 195 = (2.4072463467, 46.1790260921, 55.8556136766)
Atom 196 = (0.3924960876, 43.1958668534, 58.9875321451)
Atom 197 = (5.7070102774, 44.7064004244, 53.0636947078)
Atom 198 = (2.6912343682, 40.0935981856, 57.7805263622)
Atom 199 = (5.6564034155, 40.9327877022, 54.4341428914)
Atom 200 = (4.5794485751, 39.2598321826, 56.1576863757)
Atom 201 = (1.8518936734, 38.8195071302, 59.1104399233)
Atom 202 = (7.1664078632, 40.3300218039, 53.1866024861)
Atom 203 = (5.1516576042, 37.3468814625, 56.3185209546)
Atom 204 = (2.9794553758, 44.2660564747, 69.0933520905)
Atom 205 = (1.9025005354, 42.5931009551, 70.8168955748)
Atom 206 = (4.8676695827, 43.4322904717, 67.4705121040)
Atom 207 = (2.4072463467, 46.1790260921, 68.9325175116)
Atom 208 = (0.3924960876, 43.1958668534, 72.0644359801)
Atom 209 = (5.7070102774, 44.7064004244, 66.1405985429)
Atom 210 = (2.6912343682, 40.0935981856, 70.8574301973)
Atom 211 = (5.6564034155, 40.9327877022, 67.5110467264)
Atom 212 = (4.5794485751, 39.2598321826, 69.2345902108)
Atom 213 = (1.8518936734, 38.8195071302, 72.1873437584)
Atom 214 = (7.1664078632, 40.3300218039, 66.2635063211)
Atom 215 = (5.1516576042, 37.3468814625, 69.3954247896)
Atom 216 = (2.9794553758, 62.3129396575, 3.7088329153)
Atom 217 = (1.9025005354, 60.6399841378, 5.4323763996)
Atom 218 = (4.8676695827, 61.4791736544, 2.0859929288)
Atom 219 = (2.4072463467, 64.2259092748, 3.5479983365)
Atom 220 = (0.3924960876, 61.2427500361, 6.6799168050)
Atom 221 = (5.7070102774, 62.7532836071, 0.7560793677)
Atom 222 = (2.6912343682, 58.1404813684, 5.4729110221)
Atom 223 = (5.6564034155, 58.9796708850, 2.1265275512)
Atom 224 = (4.5794485751, 57.3067153653, 3.8500710356)
Atom 225 = (1.8518936734, 56.8663903129, 6.8028245832)
Atom 226 = (7.1664078632, 58.3769049867, 0.8789871459)
Atom 227 = (5.1516576042, 55.3937646452, 4.0109056144)
Atom 228 = (2.9794553758, 62.3129396575, 16.7857367503)
Atom 229 = (1.9025005354, 60.6399841378, 18.5092802347)
Atom 230 = (4.8676695827, 61.4791736544, 15.1628967638)
Atom 231 = (2.4072463467, 64.2259092748, 16.6249021715)
Atom 232 = (0.3924960876, 61.2427500361, 19.7568206400)
Atom 233 = (5.7070102774, 62.7532836071, 13.8329832027)
Atom 234 = (2.6912343682, 58.1404813684, 18.5498148571)
Atom 235 = (5.6564034155, 58.9796708850, 15.2034313863)
Atom 236 = (4.5794485751, 57.3067153653, 16.9269748706)
Atom 237 = (1.8518936734, 56.8663903129, 19.8797284182)
Atom 238 = (7.1664078632, 58.3769049867, 13.9558909810)
Atom 239 = (5.1516576042, 55.3937646452, 17.0878094495)
Atom 240 = (2.9794553758, 62.3129396575, 29.8626405854)
Atom 241 = (1.9025005354, 60.6399841378, 31.5861840697)
Atom 242 = (4.8676695827, 61.4791736544, 28.2398005989)
Atom 243 = (2.4072463467, 64.2259092748, 29.7018060065)
Atom 244 = (0.3924960876, 61.2427500361, 32.8337244750)
Atom 245 = (5.7070102774, 62.7532836071, 26.9098870378)
Atom 246 = (2.6912343682, 58.1404813684, 31.6267186922)
Atom 247 = (5.6564034155, 58.9796708850, 28.2803352213)
Atom 248 = (4.5794485751, 57.3067153653, 30.0038787057)
Atom 249 = (1.8518936734, 56.8663903129, 32.9566322533)
Atom 250 = (7.1664078632, 58.3769049867, 27.0327948160)
Atom 251 = (5.1516576042, 55.3937646452, 30.1647132845)
Atom 252 = (2.9794553758, 62.3129396575, 42.9395444204)
Atom 253 = (1.9025005354, 60.6399841378, 44.6630879048)
Atom 254 = (4.8676695827, 61.4791736544, 41.3167044339)
Atom 255 = (2.4072463467, 64.2259092748, 42.7787098416)
Atom 256 = (0.3924960876, 61.2427500361, 45.9106283101)
Atom 257 = (5.7070102774, 62.7532836071, 39.9867908728)
Atom 258 = (2.6912343682, 58.1404813684, 44.7036225272)
Atom 259 = (5.6564034155, 58.9796708850, 41.3572390563)
Atom 260 = (4.5794485751, 57.3067153653, 43.0807825407)
Atom 261 = (1.8518936734, 56.8663903129, 46.0335360883)
Atom 262 = (7.1664078632, 58.3769049867, 40.1096986510)
Atom 263 = (5.1516576042, 55.3937646452, 43.2416171195)
Atom 264 = (2.9794553758, 62.3129396575, 56.0164482554)
Atom 265 = (1.9025005354, 60.6399841378, 57.7399917398)
Atom 266 = (4.8676695827, 61.4791736544, 54.3936082689)
Atom 267 = (2.4072463467, 64.2259092748, 55.8556136766)
Atom 268 = (0.3924960876, 61.2427500361, 58.9875321451)
Atom 269 = (5.7070102774, 62.7532836071, 53.0636947078)
Atom 270 = (2.6912343682, 58.1404813684, 57.7805263622)
Atom 271 = (5.6564034155, 58.9796708850, 54.4341428914)
Atom 272 = (4.5794485751, 57.3067153653, 56.1576863757)
Atom 273 = (1.8518936734, 56.8663903129, 59.1104399233)
Atom 274 = (7.1664078632, 58.3769049867, 53.1866024861)
Atom 275 = (5.1516576042, 55.3937646452, 56.3185209546)
Atom 276 = (2.9794553758, 62.3129396575, 69.0933520905)
Atom 277 = (1.9025005354, 60.6399841378, 70.8168955748)
Atom 278 = (4.8676695827, 61.4791736544, 67.4705121040)
Atom 279 = (2.4072463467, 64.2259092748, 68.9325175116)
Atom 280 = (0.3924960876, 61.2427500361, 72.0644359801)
Atom 281 = (5.7070102774, 62.7532836071, 66.1405985429)
Atom 282 = (2.6912343682, 58.1404813684, 70.8574301973)
Atom 283 = (5.6564034155, 58.9796708850, 67.5110467264)
Atom 284 = (4.5794485751, 57.3067153653, 69.2345902108)
Atom 285 = (1.8518936734, 56.8663903129, 72.1873437584)
Atom 286 = (7.1664078632, 58.3769049867, 66.2635063211)
Atom 287 = (5.1516576042, 55.3937646452, 69.3954247896)
Atom 288 = (2.9794553758, 80.3598228402, 3.7088329153)
Atom 289 = (1.9025005354, 78.6868673205, 5.4323763996)
Atom 290 = (4.8676695827, 79.5260568372, 2.0859929288)
Atom 291 = (2.4072463467, 82.2727924576, 3.5479983365)
Atom 292 = (0.3924960876, 79.2896332189, 6.6799168050)
Atom 293 = (5.7070102774, 80.8001667899, 0.7560793677)
Atom 294 = (2.6912343682, 76.1873645511, 5.4729110221)
Atom 295 = (5.6564034155, 77.0265540677, 2.1265275512)
Atom 296 = (4.5794485751, 75.3535985481, 3.8500710356)
Atom 297 = (1.8518936734, 74.9132734957, 6.8028245832)
Atom 298 = (7.1664078632, 76.4237881694, 0.8789871459)
Atom 299 = (5.1516576042, 73.4406478280, 4.0109056144)
Atom 300 = (2.9794553758, 80.3598228402, 16.7857367503)
Atom 301 = (1.9025005354, 78.6868673205, 18.5092802347)
Atom 302 = (4.8676695827, 79.5260568372, 15.1628967638)
Atom 303 = (2.4072463467, 82.2727924576, 16.6249021715)
Atom 304 = (0.3924960876, 79.2896332189, 19.7568206400)
Atom 305 = (5.7070102774, 80.8001667899, 13.8329832027)
Atom 306 = (2.6912343682, 76.1873645511, 18.5498148571)
Atom 307 = (5.6564034155, 77.0265540677, 15.2034313863)
Atom 308 = (4.5794485751, 75.3535985481, 16.9269748706)
Atom 309 = (1.8518936734, 74.9132734957, 19.8797284182)
Atom 310 = (7.1664078632, 76.4237881694, 13.9558909810)
Atom 311 = (5.1516576042, 73.4406478280, 17.0878094495)
Atom 312 = (2.9794553758, 80.3598228402, 29.8626405854)
Atom 313 = (1.9025005354, 78.6868673205, 31.5861840697)
Atom 314 = (4.8676695827, 79.5260568372, 28.2398005989)
Atom 315 = (2.4072463467, 82.2727924576, 29.7018060065)
Atom 316 = (0.3924960876, 79.2896332189, 32.8337244750)
Atom 317 = (5.7070102774, 80.8001667899, 26.9098870378)
Atom 318 = (2.6912343682, 76.1873645511, 31.6267186922)
Atom 319 = (5.6564034155, 77.0265540677, 28.2803352213)
Atom 320 = (4.5794485751, 75.3535985481, 30.0038787057)
Atom 321 = (1.8518936734, 74.9132734957, 32.9566322533)
Atom 322 = (7.1664078632, 76.4237881694, 27.0327948160)
Atom 323 = (5.1516576042, 73.4406478280, 30.1647132845)
Atom 324 = (2.9794553758, 80.3598228402, 42.9395444204)
Atom 325 = (1.9025005354, 78.6868673205, 44.6630879048)
Atom 326 = (4.8676695827, 79.5260568372, 41.3167044339)
Atom 327 = (2.4072463467, 82.2727924576, 42.7787098416)
Atom 328 = (0.3924960876, 79.2896332189, 45.9106283101)
Atom 329 = (5.7070102774, 80.8001667899, 39.9867908728)
Atom 330 = (2.6912343682, 76.1873645511, 44.7036225272)
Atom 331 = (5.6564034155, 77.0265540677, 41.3572390563)
Atom 332 = (4.5794485751, 75.3535985481, 43.0807825407)
Atom 333 = (1.8518936734, 74.9132734957, 46.0335360883)
Atom 334 = (7.1664078632, 76.4237881694, 40.1096986510)
Atom 335 = (5.1516576042, 73.4406478280, 43.2416171195)
Atom 336 = (2.9794553758, 80.3598228402, 56.0164482554)
Atom 337 = (1.9025005354, 78.6868673205, 57.7399917398)
Atom 338 = (4.8676695827, 79.5260568372, 54.3936082689)
Atom 339 = (2.4072463467, 82.2727924576, 55.8556136766)
Atom 340 = (0.3924960876, 79.2896332189, 58.9875321451)
Atom 341 = (5.7070102774, 80.8001667899, 53.0636947078)
Atom 342 = (2.6912343682, 76.1873645511, 57.7805263622)
Atom 343 = (5.6564034155, 77.0265540677, 54.4341428914)
Atom 344 = (4.5794485751, 75.3535985481, 56.1576863757)
Atom 345 = (1.8518936734, 74.9132734957, 59.1104399233)
Atom 346 = (7.1664078632, 76.4237881694, 53.1866024861)
Atom 347 = (5.1516576042, 73.4406478280, 56.3185209546)
Atom 348 = (2.9794553758, 80.3598228402, 69.0933520905)
Atom 349 = (1.9025005354, 78.6868673205, 70.8168955748)
Atom 350 = (4.8676695827, 79.5260568372, 67.4705121040)
Atom 351 = (2.4072463467, 82.2727924576, 68.9325175116)
Atom 352 = (0.3924960876, 79.2896332189, 72.0644359801)
Atom 353 = (5.7070102774, 80.8001667899, 66.1405985429)
Atom 354 = (2.6912343682, 76.1873645511, 70.8574301973)
Atom 355 = (5.6564034155, 77.0265540677, 67.5110467264)
Atom 356 = (4.5794485751, 75.3535985481, 69.2345902108)
Atom 357 = (1.8518936734, 74.9132734957, 72.1873437584)
Atom 358 = (7.1664078632, 76.4237881694, 66.2635063211)
Atom 359 = (5.1516576042, 73.4406478280, 69.3954247896)
Atom 360 = (2.9794553758, 98.4067060230, 3.7088329153)
Atom 361 = (1.9025005354, 96.7337505033, 5.4323763996)
Atom 362 = (4.8676695827, 97.5729400199, 2.0859929288)
Atom 363 = (2.4072463467, 100.3196756403, 3.5479983365)
Atom 364 = (0.3924960876, 97.3365164016, 6.6799168050)
Atom 365 = (5.7070102774, 98.8470499726, 0.7560793677)
Atom 366 = (2.6912343682, 94.2342477339, 5.4729110221)
Atom 367 = (5.6564034155, 95.0734372505, 2.1265275512)
Atom 368 = (4.5794485751, 93.4004817308, 3.8500710356)
Atom 369 = (1.8518936734, 92.9601566784, 6.8028245832)
Atom 370 = (7.1664078632, 94.4706713522, 0.8789871459)
Atom 371 = (5.1516576042, 91.4875310107, 4.0109056144)
Atom 372 = (2.9794553758, 98.4067060230, 16.7857367503)
Atom 373 = (1.9025005354, 96.7337505033, 18.5092802347)
Atom 374 = (4.8676695827, 97.5729400199, 15.1628967638)
Atom 375 = (2.4072463467, 100.3196756403, 16.6249021715)
Atom 376 = (0.3924960876, 97.3365164016, 19.7568206400)
Atom 377 = (5.7070102774, 98.8470499726, 13.8329832027)
Atom 378 = (2.6912343682, 94.2342477339, 18.5498148571)
Atom 379 = (5.6564034155, 95.0734372505, 15.2034313863)
Atom 380 = (4.5794485751, 93.4004817308, 16.9269748706)
Atom 381 = (1.8518936734, 92.9601566784, 19.8797284182)
Atom 382 = (7.1664078632, 94.4706713522, 13.9558909810)
Atom 383 = (5.1516576042, 91.4875310107, 17.0878094495)
Atom 384 = (2.9794553758, 98.4067060230, 29.8626405854)
Atom 385 = (1.9025005354, 96.7337505033, 31.5861840697)
Atom 386 = (4.8676695827, 97.5729400199, 28.2398005989)
Atom 387 = (2.4072463467, 100.3196756403, 29.7018060065)
Atom 388 = (0.3924960876, 97.3365164016, 32.8337244750)
Atom 389 = (5.7070102774, 98.8470499726, 26.9098870378)
Atom 390 = (2.6912343682, 94.2342477339, 31.6267186922)
Atom 391 = (5.6564034155, 95.0734372505, 28.2803352213)
Atom 392 = (4.5794485751, 93.4004817308, 30.0038787057)
Atom 393 = (1.8518936734, 92.9601566784, 32.9566322533)
Atom 394 = (7.1664078632, 94.4706713522, 27.0327948160)
Atom 395 = (5.1516576042, 91.4875310107, 30.1647132845)
Atom 396 = (2.9794553758, 98.4067060230, 42.9395444204)
Atom 397 = (1.9025005354, 96.7337505033, 44.6630879048)
Atom 398 = (4.8676695827, 97.5729400199, 41.3167044339)
Atom 399 = (2.4072463467, 100.3196756403, 42.7787098416)
Atom 400 = (0.3924960876, 97.3365164016, 45.9106283101)
Atom 401 = (5.7070102774, 98.8470499726, 39.9867908728)
Atom 402 = (2.6912343682, 94.2342477339, 44.7036225272)
Atom 403 = (5.6564034155, 95.0734372505, 41.3572390563)
Atom 404 = (4.5794485751, 93.4004817308, 43.0807825407)
Atom 405 = (1.8518936734, 92.9601566784, 46.0335360883)
Atom 406 = (7.1664078632, 94.4706713522, 40.1096986510)
Atom 407 = (5.1516576042, 91.4875310107, 43.2416171195)
Atom 408 = (2.9794553758, 98.4067060230, 56.0164482554)
Atom 409 = (1.9025005354, 96.7337505033, 57.7399917398)
Atom 410 = (4.8676695827, 97.5729400199, 54.3936082689)
Atom 411 = (2.4072463467, 100.3196756403, 55.8556136766)
Atom 412 = (0.3924960876, 97.3365164016, 58.9875321451)
Atom 413 = (5.7070102774, 98.8470499726, 53.0636947078)
Atom 414 = (2.6912343682, 94.2342477339, 57.7805263622)
Atom 415 = (5.6564034155, 95.0734372505, 54.4341428914)
Atom 416 = (4.5794485751, 93.4004817308, 56.1576863757)
Atom 417 = (1.8518936734, 92.9601566784, 59.1104399233)
Atom 418 = (7.1664078632, 94.4706713522, 53.1866024861)
Atom 419 = (5.1516576042, 91.4875310107, 56.3185209546)
Atom 420 = (2.9794553758, 98.4067060230, 69.0933520905)
Atom 421 = (1.9025005354, 96.7337505033, 70.8168955748)
Atom 422 = (4.8676695827, 97.5729400199, 67.4705121040)
Atom 423 = (2.4072463467, 100.3196756403, 68.9325175116)
Atom 424 = (0.3924960876, 97.3365164016, 72.0644359801)
Atom 425 = (5.7070102774, 98.8470499726, 66.1405985429)
Atom 426 = (2.6912343682, 94.2342477339, 70.8574301973)
Atom 427 = (5.6564034155, 95.0734372505, 67.5110467264)
Atom 428 = (4.5794485751, 93.4004817308, 69.2345902108)
Atom 429 = (1.8518936734, 92.9601566784, 72.1873437584)
Atom 430 = (7.1664078632, 94.4706713522, 66.2635063211)
Atom 431 = (5.1516576042, 91.4875310107, 69.3954247896)
Atom 432 = (17.0390167245, 8.1722901092, 3.7088329153)
Atom 433 = (15.9620618840, 6.4993345896, 5.4323763996)
Atom 434 = (18.9272309314, 7.3385241062, 2.0859929288)
Atom 435 = (16.4668076954, 10.0852597266, 3.5479983365)
Atom 436 = (14.4520574363, 7.1021004879, 6.6799168050)
Atom 437 = (19.7665716261, 8.6126340589, 0.7560793677)
Atom 438 = (16.7507957168, 3.9998318201, 5.4729110221)
Atom 439 = (19.7159647641, 4.8390213368, 2.1265275512)
Atom 440 = (18.6390099237, 3.1660658171, 3.8500710356)
Atom 441 = (15.9114550221, 2.7257407647, 6.8028245832)
Atom 442 = (21.2259692119, 4.2362554385, 0.8789871459)
Atom 443 = (19.2112189528, 1.2531150970, 4.0109056144)
Atom 444 = (17.0390167245, 8.1722901092, 16.7857367503)
Atom 445 = (15.9620618840, 6.4993345896, 18.5092802347)
Atom 446 = (18.9272309314, 7.3385241062, 15.1628967638)
Atom 447 = (16.4668076954, 10.0852597266, 16.6249021715)
Atom 448 = (14.4520574363, 7.1021004879, 19.7568206400)
Atom 449 = (19.7665716261, 8.6126340589, 13.8329832027)
Atom 450 = (16.7507957168, 3.9998318201, 18.5498148571)
Atom 451 = (19.7159647641, 4.8390213368, 15.2034313863)
Atom 452 = (18.6390099237, 3.1660658171, 16.9269748706)
Atom 453 = (15.9114550221, 2.7257407647, 19.8797284182)
Atom 454 = (21.2259692119, 4.2362554385, 13.9558909810)
Atom 455 = (19.2112189528, 1.2531150970, 17.0878094495)
Atom 456 = (17.0390167245, 8.1722901092, 29.8626405854)
Atom 457 = (15.9620618840, 6.4993345896, 31.5861840697)
Atom 458 = (18.9272309314, 7.3385241062, 28.2398005989)
Atom 459 = (16.4668076954, 10.0852597266, 29.7018060065)
Atom 460 = (14.4520574363, 7.1021004879, 32.8337244750)
Atom 461 = (19.7665716261, 8.6126340589, 26.9098870378)
Atom 462 = (16.7507957168, 3.9998318201, 31.6267186922)
Atom 463 = (19.7159647641, 4.8390213368, 28.2803352213)
Atom 464 = (18.6390099237, 3.1660658171, 30.0038787057)
Atom 465 = (15.9114550221, 2.7257407647, 32.9566322533)
Atom 466 = (21.2259692119, 4.2362554385, 27.0327948160)
Atom 467 = (19.2112189528, 1.2531150970, 30.1647132845)
Atom 468 = (17.0390167245, 8.1722901092, 42.9395444204)
Atom 469 = (15.9620618840, 6.4993345896, 44.6630879048)
Atom 470 = (18.9272309314, 7.3385241062, 41.3167044339)
Atom 471 = (16.4668076954, 10.0852597266, 42.7787098416)
Atom 472 = (14.4520574363, 7.1021004879, 45.9106283101)
Atom 473 = (19.7665716261, 8.6126340589, 39.9867908728)
Atom 474 = (16.7507957168, 3.9998318201, 44.7036225272)
Atom 475 = (19.7159647641, 4.8390213368, 41.3572390563)
Atom 476 = (18.6390099237, 3.1660658171, 43.0807825407)
Atom 477 = (15.9114550221, 2.7257407647, 46.0335360883)
Atom 478 = (21.2259692119, 4.2362554385, 40.1096986510)
Atom 479 = (19.2112189528, 1.2531150970, 43.2416171195)
Atom 480 = (17.0390167245, 8.1722901092, 56.0164482554)
Atom 481 = (15.9620618840, 6.4993345896, 57.7399917398)
Atom 482 = (18.9272309314, 7.3385241062, 54.3936082689)
Atom 483 = (16.4668076954, 10.0852597266, 55.8556136766)
Atom 484 = (14.4520574363, 7.1021004879, 58.9875321451)
Atom 485 = (19.7665716261, 8.6126340589, 53.0636947078)
Atom 486 = (16.7507957168, 3.9998318201, 57.7805263622)
Atom 487 = (19.7159647641, 4.8390213368, 54.4341428914)
Atom 488 = (18.6390099237, 3.1660658171, 56.1576863757)
Atom 489 = (15.9114550221, 2.7257407647, 59.1104399233)
Atom 490 = (21.2259692119, 4.2362554385, 53.1866024861)
Atom 491 = (19.2112189528, 1.2531150970, 56.3185209546)
Atom 492 = (17.0390167245, 8.1722901092, 69.0933520905)
Atom 493 = (15.9620618840, 6.4993345896, 70.8168955748)
Atom 494 = (18.9272309314, 7.3385241062, 67.4705121040)
Atom 495 = (16.4668076954, 10.0852597266, 68.9325175116)
Atom 496 = (14.4520574363, 7.1021004879, 72.0644359801)
Atom 497 = (19.7665716261, 8.6126340589, 66.1405985429)
Atom 498 = (16.7507957168, 3.9998318201, 70.8574301973)
Atom 499 = (19.7159647641, 4.8390213368, 67.5110467264)
Atom 500 = (18.6390099237, 3.1660658171, 69.2345902108)
Atom 501 = (15.9114550221, 2.7257407647, 72.1873437584)
Atom 502 = (21.2259692119, 4.2362554385, 66.2635063211)
Atom 503 = (19.2112189528, 1.2531150970, 69.3954247896)
Atom 504 = (17.0390167245, 26.2191732920, 3.7088329153)
Atom 505 = (15.9620618840, 24.5462177723, 5.4323763996)
Atom 506 = (18.9272309314, 25.3854072889, 2.0859929288)
Atom 507 = (16.4668076954, 28.1321429094, 3.5479983365)
Atom 508 = (14.4520574363, 25.1489836706, 6.6799168050)
Atom 509 = (19.7665716261, 26.6595172416, 0.7560793677)
Atom 510 = (16.7507957168, 22.0467150029, 5.4729110221)
Atom 511 = (19.7159647641, 22.8859045195, 2.1265275512)
Atom 512 = (18.6390099237, 21.2129489998, 3.8500710356)
Atom 513 = (15.9114550221, 20.7726239474, 6.8028245832)
Atom 514 = (21.2259692119, 22.2831386212, 0.8789871459)
Atom 515 = (19.2112189528, 19.2999982797, 4.0109056144)
Atom 516 = (17.0390167245, 26.2191732920, 16.7857367503)
Atom 517 = (15.9620618840, 24.5462177723, 18.5092802347)
Atom 518 = (18.9272309314, 25.3854072889, 15.1628967638)
Atom 519 = (16.4668076954, 28.1321429094, 16.6249021715)
Atom 520 = (14.4520574363, 25.1489836706, 19.7568206400)
Atom 521 = (19.7665716261, 26.6595172416, 13.8329832027)
Atom 522 = (16.7507957168, 22.0467150029, 18.5498148571)
Atom 523 = (19.7159647641, 22.8859045195, 15.2034313863)
Atom 524 = (18.6390099237, 21.2129489998, 16.9269748706)
Atom 525 = (15.9114550221, 20.7726239474, 19.8797284182)
Atom 526 = (21.2259692119, 22.2831386212, 13.9558909810)
Atom 527 = (19.2112189528, 19.2999982797, 17.0878094495)
Atom 528 = (17.0390167245, 26.2191732920, 29.8626405854)
Atom 529 = (15.9620618840, 24.5462177723, 31.5861840697)
Atom 530 = (18.9272309314, 25.3854072889, 28.2398005989)
Atom 531 = (16.4668076954, 28.1321429094, 29.7018060065)
Atom 532 = (14.4520574363, 25.1489836706, 32.8337244750)
Atom 533 = (19.7665716261, 26.6595172416, 26.9098870378)
Atom 534 = (16.7507957168, 22.0467150029, 31.6267186922)
Atom 535 = (19.7159647641, 22.8859045195, 28.2803352213)
Atom 536 = (18.6390099237, 21.2129489998, 30.0038787057)
Atom 537 = (15.9114550221, 20.7726239474, 32.9566322533)
Atom 538 = (21.2259692119, 22.2831386212, 27.0327948160)
Atom 539 = (19.2112189528, 19.2999982797, 30.1647132845)
Atom 540 = (17.0390167245, 26.2191732920, 42.9395444204)
Atom 541 = (15.9620618840, 24.5462177723, 44.6630879048)
Atom 542 = (18.9272309314, 25.3854072889, 41.3167044339)
Atom 543 = (16.4668076954, 28.1321429094, 42.7787098416)
Atom 544 = (14.4520574363, 25.1489836706, 45.9106283101)
Atom 545 = (19.7665716261, 26.6595172416, 39.9867908728)
Atom 546 = (16.7507957168, 22.0467150029, 44.7036225272)
Atom 547 = (19.7159647641, 22.8859045195, 41.3572390563)
Atom 548 = (18.6390099237, 21.2129489998, 43.0807825407)
Atom 549 = (15.9114550221, 20.7726239474, 46.0335360883)
Atom 550 = (21.2259692119, 22.2831386212, 40.1096986510)
Atom 551 = (19.2112189528, 19.2999982797, 43.2416171195)
Atom 552 = (17.0390167245, 26.2191732920, 56.0164482554)
Atom 553 = (15.9620618840, 24.5462177723, 57.7399917398)
Atom 554 = (18.9272309314, 25.3854072889, 54.3936082689)
Atom 555 = (16.4668076954, 28.1321429094, 55.8556136766)
Atom 556 = (14.4520574363, 25.1489836706, 58.9875321451)
Atom 557 = (19.7665716261, 26.6595172416, 53.0636947078)
Atom 558 = (16.7507957168, 22.0467150029, 57.7805263622)
Atom 559 = (19.7159647641, 22.8859045195, 54.4341428914)
Atom 560 = (18.6390099237, 21.2129489998, 56.1576863757)
Atom 561 = (15.9114550221, 20.7726239474, 59.1104399233)
Atom 562 = (21.2259692119, 22.2831386212, 53.1866024861)
Atom 563 = (19.2112189528, 19.2999982797, 56.3185209546)
Atom 564 = (17.0390167245, 26.2191732920, 69.0933520905)
Atom 565 = (15.9620618840, 24.5462177723, 70.8168955748)
Atom 566 = (18.9272309314, 25.3854072889, 67.4705121040)
Atom 567 = (16.4668076954, 28.1321429094, 68.9325175116)
Atom 568 = (14.4520574363, 25.1489836706, 72.0644359801)
Atom 569 = (19.7665716261, 26.6595172416, 66.1405985429)
Atom 570 = (16.7507957168, 22.0467150029, 70.8574301973)
Atom 571 = (19.7159647641, 22.8859045195, 67.5110467264)
Atom 572 = (18.6390099237, 21.2129489998, 69.2345902108)
Atom 573 = (15.9114550221, 20.7726239474, 72.1873437584)
Atom 574 = (21.2259692119, 22.2831386212, 66.2635063211)
Atom 575 = (19.2112189528, 19.2999982797, 69.3954247896)
Atom 576 = (17.0390167245, 44.2660564747, 3.7088329153)
Atom 577 = (15.9620618840, 42.5931009551, 5.4323763996)
Atom 578 = (18.9272309314, 43.4322904717, 2.0859929288)
Atom 579 = (16.4668076954, 46.1790260921, 3.5479983365)
Atom 580 = (14.4520574363, 43.1958668534, 6.6799168050)
Atom 581 = (19.7665716261, 44.7064004244, 0.7560793677)
Atom 582 = (16.7507957168, 40.0935981856, 5.4729110221)
Atom 583 = (19.7159647641, 40.9327877022, 2.1265275512)
Atom 584 = (18.6390099237, 39.2598321826, 3.8500710356)
Atom 585 = (15.9114550221, 38.8195071302, 6.8028245832)
Atom 586 = (21.2259692119, 40.3300218039, 0.8789871459)
Atom 587 = (19.2112189528, 37.3468814625, 4.0109056144)
Atom 588 = (17.0390167245, 44.2660564747, 16.7857367503)
Atom 589 = (15.9620618840, 42.5931009551, 18.5092802347)
Atom 590 = (18.9272309314, 43.4322904717, 15.1628967638)
Atom 591 = (16.4668076954, 46.1790260921, 16.6249021715)
Atom 592 = (14.4520574363, 43.1958668534, 19.7568206400)
Atom 593 = (19.7665716261, 44.7064004244, 13.8329832027)
Atom 594 = (16.7507957168, 40.0935981856, 18.5498148571)
Atom 595 = (19.7159647641, 40.9327877022, 15.2034313863)
Atom 596 = (18.6390099237, 39.2598321826, 16.9269748706)
Atom 597 = (15.9114550221, 38.8195071302, 19.8797284182)
Atom 598 = (21.2259692119, 40.3300218039, 13.9558909810)
Atom 599 = (19.2112189528, 37.3468814625, 17.0878094495)
Atom 600 = (17.0390167245, 44.2660564747, 29.8626405854)
Atom 601 = (15.9620618840, 42.5931009551, 31.5861840697)
Atom 602 = (18.9272309314, 43.4322904717, 28.2398005989)
Atom 603 = (16.4668076954, 46.1790260921, 29.7018060065)
Atom 604 = (14.4520574363, 43.1958668534, 32.8337244750)
Atom 605 = (19.7665716261, 44.7064004244, 26.9098870378)
Atom 606 = (16.7507957168, 40.0935981856, 31.6267186922)
Atom 607 = (19.7159647641, 40.9327877022, 28.2803352213)
Atom 608 = (18.6390099237, 39.2598321826, 30.0038787057)
Atom 609 = (15.9114550221, 38.8195071302, 32.9566322533)
Atom 610 = (21.2259692119, 40.3300218039, 27.0327948160)
Atom 611 = (19.2112189528, 37.3468814625, 30.1647132845)
Atom 612 = (17.0390167245, 44.2660564747, 42.9395444204)
Atom 613 = (15.9620618840, 42.5931009551, 44.6630879048)
Atom 614 = (18.9272309314, 43.4322904717, 41.3167044339)
Atom 615 = (16.4668076954, 46.1790260921, 42.7787098416)
Atom 616 = (14.4520574363, 43.1958668534, 45.9106283101)
Atom 617 = (19.7665716261, 44.7064004244, 39.9867908728)
Atom 618 = (16.7507957168, 40.0935981856, 44.7036225272)
Atom 619 = (19.7159647641, 40.9327877022, 41.3572390563)
Atom 620 = (18.6390099237, 39.2598321826, 43.0807825407)
Atom 621 = (15.9114550221, 38.8195071302, 46.0335360883)
Atom 622 = (21.2259692119, 40.3300218039, 40.1096986510)
Atom 623 = (19.2112189528, 37.3468814625, 43.2416171195)
Atom 624 = (17.0390167245, 44.2660564747, 56.0164482554)
Atom 625 = (15.9620618840, 42.5931009551, 57.7399917398)
Atom 626 = (18.9272309314, 43.4322904717, 54.3936082689)
Atom 627 = (16.4668076954, 46.1790260921, 55.8556136766)
Atom 628 = (14.4520574363, 43.1958668534, 58.9875321451)
Atom 629 = (19.7665716261, 44.7064004244, 53.0636947078)
Atom 630 = (16.7507957168, 40.0935981856, 57.7805263622)
Atom 631 = (19.7159647641, 40.9327877022, 54.4341428914)
Atom 632 = (18.6390099237, 39.2598321826, 56.1576863757)
Atom 633 = (15.9114550221, 38.8195071302, 59.1104399233)
Atom 634 = (21.2259692119, 40.3300218039, 53.1866024861)
Atom 635 = (19.2112189528, 37.3468814625, 56.3185209546)
Atom 636 = (17.0390167245, 44.2660564747, 69.0933520905)
Atom 637 = (15.9620618840, 42.5931009551, 70.8168955748)
Atom 638 = (18.9272309314, 43.4322904717, 67.4705121040)
Atom 639 = (16.4668076954, 46.1790260921, 68.9325175116)
Atom 640 = (14.4520574363, 43.1958668534, 72.0644359801)
Atom 641 = (19.7665716261, 44.7064004244, 66.1405985429)
Atom 642 = (16.7507957168, 40.0935981856, 70.8574301973)
Atom 643 = (19.7159647641, 40.9327877022, 67.5110467264)
Atom 644 = (18.6390099237, 39.2598321826, 69.2345902108)
Atom 645 = (15.9114550221, 38.8195071302, 72.1873437584)
Atom 646 = (21.2259692119, 40.3300218039, 66.2635063211)
Atom 647 = (19.2112189528, 37.3468814625, 69.3954247896)
Atom 648 = (17.0390167245, 62.3129396575, 3.7088329153)
Atom 649 = (15.9620618840, 60.6399841378, 5.4323763996)
Atom 650 = (18.9272309314, 61.4791736544, 2.0859929288)
Atom 651 = (16.4668076954, 64.2259092748, 3.5479983365)
Atom 652 = (14.4520574363, 61.2427500361, 6.6799168050)
Atom 653 = (19.7665716261, 62.7532836071, 0.7560793677)
Atom 654 = (16.7507957168, 58.1404813684, 5.4729110221)
Atom 655 = (19.7159647641, 58.9796708850, 2.1265275512)
Atom 656 = (18.6390099237, 57.3067153653, 3.8500710356)
Atom 657 = (15.9114550221, 56.8663903129, 6.8028245832)
Atom 658 = (21.2259692119, 58.3769049867, 0.8789871459)
Atom 659 = (19.2112189528, 55.3937646452, 4.0109056144)
Atom 660 = (17.0390167245, 62.3129396575, 16.7857367503)
Atom 661 = (15.9620618840, 60.6399841378, 18.5092802347)
Atom 662 = (18.9272309314, 61.4791736544, 15.1628967638)
Atom 663 = (16.4668076954, 64.2259092748, 16.6249021715)
Atom 664 = (14.4520574363, 61.2427500361, 19.7568206400)
Atom 665 = (19.7665716261, 62.7532836071, 13.8329832027)
Atom 666 = (16.7507957168, 58.1404813684, 18.5498148571)
Atom 667 = (19.7159647641, 58.9796708850, 15.2034313863)
Atom 668 = (18.6390099237, 57.3067153653, 16.9269748706)
Atom 669 = (15.9114550221, 56.8663903129, 19.8797284182)
Atom 670 = (21.2259692119, 58.3769049867, 13.9558909810)
Atom 671 = (19.2112189528, 55.3937646452, 17.0878094495)
Atom 672 = (17.0390167245, 62.3129396575, 29.8626405854)
Atom 673 = (15.9620618840, 60.6399841378, 31.5861840697)
Atom 674 = (18.9272309314, 61.4791736544, 28.2398005989)
Atom 675 = (16.4668076954, 64.2259092748, 29.7018060065)
Atom 676 = (14.4520574363, 61.2427500361, 32.8337244750)
Atom 677 = (19.7665716261, 62.7532836071, 26.9098870378)
Atom 678 = (16.7507957168, 58.1404813684, 31.6267186922)
Atom 679 = (19.7159647641, 58.9796708850, 28.2803352213)
Atom 680 = (18.6390099237, 57.3067153653, 30.0038787057)
Atom 681 = (15.9114550221, 56.8663903129, 32.9566322533)
Atom 682 = (21.2259692119, 58.3769049867, 27.0327948160)
Atom 683 = (19.2112189528, 55.3937646452, 30.1647132845)
Atom 684 = (17.0390167245, 62.3129396575, 42.9395444204)
Atom 685 = (15.9620618840, 60.6399841378, 44.6630879048)
Atom 686 = (18.9272309314, 61.4791736544, 41.3167044339)
Atom 687 = (16.4668076954, 64.2259092748, 42.7787098416)
Atom 688 = (14.4520574363, 61.2427500361, 45.9106283101)
Atom 689 = (19.7665716261, 62.7532836071, 39.9867908728)
Atom 690 = (16.7507957168, 58.1404813684, 44.7036225272)
Atom 691 = (19.7159647641, 58.9796708850, 41.3572390563)
Atom 692 = (18.6390099237, 57.3067153653, 43.0807825407)
Atom 693 = (15.9114550221, 56.8663903129, 46.0335360883)
Atom 694 = (21.2259692119, 58.3769049867, 40.1096986510)
Atom 695 = (19.2112189528, 55.3937646452, 43.2416171195)
Atom 696 = (17.0390167245, 62.3129396575, 56.0164482554)
Atom 697 = (15.9620618840, 60.6399841378, 57.7399917398)
Atom 698 = (18.9272309314, 61.4791736544, 54.3936082689)
Atom 699 = (16.4668076954, 64.2259092748, 55.8556136766)
Atom 700 = (14.4520574363, 61.2427500361, 58.9875321451)
Atom 701 = (19.7665716261, 62.7532836071, 53.0636947078)
Atom 702 = (16.7507957168, 58.1404813684, 57.7805263622)
Atom 703 = (19.7159647641, 58.9796708850, 54.4341428914)
Atom 704 = (18.6390099237, 57.3067153653, 56.1576863757)
Atom 705 = (15.9114550221, 56.8663903129, 59.1104399233)
Atom 706 = (21.2259692119, 58.3769049867, 53.1866024861)
Atom 707 = (19.2112189528, 55.3937646452, 56.3185209546)
Atom 708 = (17.0390167245, 62.3129396575, 69.0933520905)
Atom 709 = (15.9620618840, 60.6399841378, 70.8168955748)
Atom 710 = (18.9272309314, 61.4791736544, 67.4705121040)
Atom 711 = (16.4668076954, 64.2259092748, 68.9325175116)
Atom 712 = (14.4520574363, 61.2427500361, 72.0644359801)
Atom 713 = (19.7665716261, 62.7532836071, 66.1405985429)
Atom 714 = (16.7507957168, 58.1404813684, 70.8574301973)
Atom 715 = (19.7159647641, 58.9796708850, 67.5110467264)
Atom 716 = (18.6390099237, 57.3067153653, 69.2345902108)
Atom 717 = (15.9114550221, 56.8663903129, 72.1873437584)
Atom 718 = (21.2259692119, 58.3769049867, 66.2635063211)
Atom 719 = (19.2112189528, 55.3937646452, 69.3954247896)
Atom 720 = (17.0390167245, 80.3598228402, 3.7088329153)
Atom 721 = (15.9620618840, 78.6868673205, 5.4323763996)
Atom 722 = (18.9272309314, 79.5260568372, 2.0859929288)
Atom 723 = (16.4668076954, 82.2727924576, 3.5479983365)
Atom 724 = (14.4520574363, 79.2896332189, 6.6799168050)
Atom 725 = (19.7665716261, 80.8001667899, 0.7560793677)
Atom 726 = (16.7507957168, 76.1873645511, 5.4729110221)
Atom 727 = (19.7159647641, 77.0265540677, 2.1265275512)
Atom 728 = (18.6390099237, 75.3535985481, 3.8500710356)
Atom 729 = (15.9114550221, 74.9132734957, 6.8028245832)
Atom 730 = (21.2259692119, 76.4237881694, 0.8789871459)
Atom 731 = (19.2112189528, 73.4406478280, 4.0109056144)
Atom 732 = (17.0390167245, 80.3598228402, 16.7857367503)
Atom 733 = (15.9620618840, 78.6868673205, 18.5092802347)
Atom 734 = (18.9272309314, 79.5260568372, 15.1628967638)
Atom 735 = (16.4668076954, 82.2727924576, 16.6249021715)
Atom 736 = (14.4520574363, 79.2896332189, 19.7568206400)
Atom 737 = (19.7665716261, 80.8001667899, 13.8329832027)
Atom 738 = (16.7507957168, 76.1873645511, 18.5498148571)
Atom 739 = (19.7159647641, 77.0265540677, 15.2034313863)
Atom 740 = (18.6390099237, 75.3535985481, 16.9269748706)
Atom 741 = (15.9114550221, 74.9132734957, 19.8797284182)
Atom 742 = (21.2259692119, 76.4237881694, 13.9558909810)
Atom 743 = (19.2112189528, 73.4406478280, 17.0878094495)
Atom 744 = (17.0390167245, 80.3598228402, 29.8626405854)
Atom 745 = (15.9620618840, 78.6868673205, 31.5861840697)
Atom 746 = (18.9272309314, 79.5260568372, 28.2398005989)
Atom 747 = (16.4668076954, 82.2727924576, 29.7018060065)
Atom 748 = (14.4520574363, 79.2896332189, 32.8337244750)
Atom 749 = (19.7665716261, 80.8001667899, 26.9098870378)
Atom 750 = (16.7507957168, 76.1873645511, 31.6267186922)
Atom 751 = (19.7159647641, 77.0265540677, 28.2803352213)
Atom 752 = (18.6390099237, 75.3535985481, 30.0038787057)
Atom 753 = (15.9114550221, 74.9132734957, 32.9566322533)
Atom 754 = (21.2259692119, 76.4237881694, 27.0327948160)
Atom 755 = (19.2112189528, 73.4406478280, 30.1647132845)
Atom 756 = (17.0390167245, 80.3598228402, 42.9395444204)
Atom 757 = (15.9620618840, 78.6868673205, 44.6630879048)
Atom 758 = (18.9272309314, 79.5260568372, 41.3167044339)
Atom 759 = (16.4668076954, 82.2727924576, 42.7787098416)
Atom 760 = (14.4520574363, 79.2896332189, 45.9106283101)
Atom 761 = (19.7665716261, 80.8001667899, 39.9867908728)
Atom 762 = (16.7507957168, 76.1873645511, 44.7036225272)
Atom 763 = (19.7159647641, 77.0265540677, 41.3572390563)
Atom 764 = (18.6390099237, 75.3535985481, 43.0807825407)
Atom 765 = (15.9114550221, 74.9132734957, 46.0335360883)
Atom 766 = (21.2259692119, 76.4237881694, 40.1096986510)
Atom 767 = (19.2112189528, 73.4406478280, 43.2416171195)
Atom 768 = (17.0390167245, 80.3598228402, 56.0164482554)
Atom 769 = (15.9620618840, 78.6868673205, 57.7399917398)
Atom 770 = (18.9272309314, 79.5260568372, 54.3936082689)
Atom 771 = (16.4668076954, 82.2727924576, 55.8556136766)
Atom 772 = (14.4520574363, 79.2896332189, 58.9875321451)
Atom 773 = (19.7665716261, 80.8001667899, 53.0636947078)
Atom 774 = (16.7507957168, 76.1873645511, 57.7805263622)
Atom 775 = (19.7159647641, 77.0265540677, 54.4341428914)
Atom 776 = (18.6390099237, 75.3535985481, 56.1576863757)
Atom 777 = (15.9114550221, 74.9132734957, 59.1104399233)
Atom 778 = (21.2259692119, 76.4237881694, 53.1866024861)
Atom 779 = (19.2112189528, 73.4406478280, 56.3185209546)
Atom 780 = (17.0390167245, 80.3598228402, 69.0933520905)
Atom 781 = (15.9620618840, 78.6868673205, 70.8168955748)
Atom 782 = (18.9272309314, 79.5260568372, 67.4705121040)
Atom 783 = (16.4668076954, 82.2727924576, 68.9325175116)
Atom 784 = (14.4520574363, 79.2896332189, 72.0644359801)
Atom 785 = (19.7665716261, 80.8001667899, 66.1405985429)
Atom 786 = (16.7507957168, 76.1873645511, 70.8574301973)
Atom 787 = (19.7159647641, 77.0265540677, 67.5110467264)
Atom 788 = (18.6390099237, 75.3535985481, 69.2345902108)
Atom 789 = (15.9114550221, 74.9132734957, 72.1873437584)
Atom 790 = (21.2259692119, 76.4237881694, 66.2635063211)
Atom 791 = (19.2112189528, 73.4406478280, 69.3954247896)
Atom 792 = (17.0390167245, 98.4067060230, 3.7088329153)
Atom 793 = (15.9620618840, 96.7337505033, 5.4323763996)
Atom 794 = (18.9272309314, 97.5729400199, 2.0859929288)
Atom 795 = (16.4668076954, 100.3196756403, 3.5479983365)
Atom 796 = (14.4520574363, 97.3365164016, 6.6799168050)
Atom 797 = (19.7665716261, 98.8470499726, 0.7560793677)
Atom 798 = (16.7507957168, 94.2342477339, 5.4729110221)
Atom 799 = (19.7159647641, 95.0734372505, 2.1265275512)
Atom 800 = (18.6390099237, 93.4004817308, 3.8500710356)
Atom 801 = (15.9114550221, 92.9601566784, 6.8028245832)
Atom 802 = (21.2259692119, 94.4706713522, 0.8789871459)
Atom 803 = (19.2112189528, 91.4875310107, 4.0109056144)
Atom 804 = (17.0390167245, 98.4067060230, 16.7857367503)
Atom 805 = (15.9620618840, 96.7337505033, 18.5092802347)
Atom 806 = (18.9272309314, 97.5729400199, 15.1628967638)
Atom 807 = (16.4668076954, 100.3196756403, 16.6249021715)
Atom 808 = (14.4520574363, 97.3365164016, 19.7568206400)
Atom 809 = (19.7665716261, 98.8470499726, 13.8329832027)
Atom 810 = (16.7507957168, 94.2342477339, 18.5498148571)
Atom 811 = (19.7159647641, 95.0734372505, 15.2034313863)
Atom 812 = (18.6390099237, 93.4004817308, 16.9269748706)
Atom 813 = (15.9114550221, 92.9601566784, 19.8797284182)
Atom 814 = (21.2259692119, 94.4706713522, 13.9558909810)
Atom 815 = (19.2112189528, 91.4875310107, 17.0878094495)
Atom 816 = (17.0390167245, 98.4067060230, 29.8626405854)
Atom 817 = (15.9620618840, 96.7337505033, 31.5861840697)
Atom 818 = (18.9272309314, 97.5729400199, 28.2398005989)
Atom 819 = (16.4668076954, 100.3196756403, 29.7018060065)
Atom 820 = (14.4520574363, 97.3365164016, 32.8337244750)
Atom 821 = (19.7665716261, 98.8470499726, 26.9098870378)
Atom 822 = (16.7507957168, 94.2342477339, 31.6267186922)
Atom 823 = (19.7159647641, 95.0734372505, 28.2803352213)
Atom 824 = (18.6390099237, 93.4004817308, 30.0038787057)
Atom 825 = (15.9114550221, 92.9601566784, 32.9566322533)
Atom 826 = (21.2259692119, 94.4706713522, 27.0327948160)
Atom 827 = (19.2112189528, 91.4875310107, 30.1647132845)
Atom 828 = (17.0390167245, 98.4067060230, 42.9395444204)
Atom 829 = (15.9620618840, 96.7337505033, 44.6630879048)
Atom 830 = (18.9272309314, 97.5729400199, 41.3167044339)
Atom 831 = (16.4668076954, 100.3196756403, 42.7787098416)
Atom 832 = (14.4520574363, 97.3365164016, 45.9106283101)
Atom 833 = (19.7665716261, 98.8470499726, 39.9867908728)
Atom 834 = (16.7507957168, 94.2342477339, 44.7036225272)
Atom 835 = (19.7159647641, 95.0734372505, 41.3572390563)
Atom 836 = (18.6390099237, 93.4004817308, 43.0807825407)
Atom 837 = (15.9114550221, 92.9601566784, 46.0335360883)
Atom 838 = (21.2259692119, 94.4706713522, 40.1096986510)
Atom 839 = (19.2112189528, 91.4875310107, 43.2416171195)
Atom 840 = (17.0390167245, 98.4067060230, 56.0164482554)
Atom 841 = (15.9620618840, 96.7337505033, 57.7399917398)
Atom 842 = (18.9272309314, 97.5729400199, 54.3936082689)
Atom 843 = (16.4668076954, 100.3196756403, 55.8556136766)
Atom 844 = (14.4520574363, 97.3365164016, 58.9875321451)
Atom 845 = (19.7665716261, 98.8470499726, 53.0636947078)
Atom 846 = (16.7507957168, 94.2342477339, 57.7805263622)
Atom 847 = (19.7159647641, 95.0734372505, 54.4341428914)
Atom 848 = (18.6390099237, 93.4004817308, 56.1576863757)
Atom 849 = (15.9114550221, 92.9601566784, 59.1104399233)
Atom 850 = (21.2259692119, 94.4706713522, 53.1866024861)
Atom 851 = (19.2112189528, 91.4875310107, 56.3185209546)
Atom 852 = (17.0390167245, 98.4067060230, 69.0933520905)
Atom 853 = (15.9620618840, 96.7337505033, 70.8168955748)
Atom 854 = (18.9272309314, 97.5729400199, 67.4705121040)
Atom 855 = (16.4668076954, 100.3196756403, 68.9325175116)
Atom 856 = (14.4520574363, 97.3365164016, 72.0644359801)
Atom 857 = (19.7665716261, 98.8470499726, 66.1405985429)
Atom 858 = (16.7507957168, 94.2342477339, 70.8574301973)
Atom 859 = (19.7159647641, 95.0734372505, 67.5110467264)
Atom 860 = (18.6390099237, 93.4004817308, 69.2345902108)
Atom 861 = (15.9114550221, 92.9601566784, 72.1873437584)
Atom 862 = (21.2259692119, 94.4706713522, 66.2635063211)
Atom 863 = (19.2112189528, 91.4875310107, 69.3954247896)
Atom 864 = (31.0985780731, 8.1722901092, 3.7088329153)
Atom 865 = (30.0216232327, 6.4993345896, 5.4323763996)
Atom 866 = (32.9867922800, 7.3385241062, 2.0859929288)
Atom 867 = (30.5263690440, 10.0852597266, 3.5479983365)
Atom 868 = (28.5116187850, 7.1021004879, 6.6799168050)
Atom 869 = (33.8261329747, 8.6126340589, 0.7560793677)
Atom 870 = (30.8103570655, 3.9998318201, 5.4729110221)
Atom 871 = (33.7755261128, 4.8390213368, 2.1265275512)
Atom 872 = (32.6985712724, 3.1660658171, 3.8500710356)
Atom 873 = (29.9710163707, 2.7257407647, 6.8028245832)
Atom 874 = (35.2855305605, 4.2362554385, 0.8789871459)
Atom 875 = (33.2707803015, 1.2531150970, 4.0109056144)
Atom 876 = (31.0985780731, 8.1722901092, 16.7857367503)
Atom 877 = (30.0216232327, 6.4993345896, 18.5092802347)
Atom 878 = (32.9867922800, 7.3385241062, 15.1628967638)
Atom 879 = (30.5263690440, 10.0852597266, 16.6249021715)
Atom 880 = (28.5116187850, 7.1021004879, 19.7568206400)
Atom 881 = (33.8261329747, 8.6126340589, 13.8329832027)
Atom 882 = (30.8103570655, 3.9998318201, 18.5498148571)
Atom 883 = (33.7755261128, 4.8390213368, 15.2034313863)
Atom 884 = (32.6985712724, 3.1660658171, 16.9269748706)
Atom 885 = (29.9710163707, 2.7257407647, 19.8797284182)
Atom 886 = (35.2855305605, 4.2362554385, 13.9558909810)
Atom 887 = (33.2707803015, 1.2531150970, 17.0878094495)
Atom 888 = (31.0985780731, 8.1722901092, 29.8626405854)
Atom 889 = (30.0216232327, 6.4993345896, 31.5861840697)
Atom 890 = (32.9867922800, 7.3385241062, 28.2398005989)
Atom 891 = (30.5263690440, 10.0852597266, 29.7018060065)
Atom 892 = (28.5116187850, 7.1021004879, 32.8337244750)
Atom 893 = (33.8261329747, 8.6126340589, 26.9098870378)
Atom 894 = (30.8103570655, 3.9998318201, 31.6267186922)
Atom 895 = (33.7755261128, 4.8390213368, 28.2803352213)
Atom 896 = (32.6985712724, 3.1660658171, 30.0038787057)
Atom 897 = (29.9710163707, 2.7257407647, 32.9566322533)
Atom 898 = (35.2855305605, 4.2362554385, 27.0327948160)
Atom 899 = (33.2707803015, 1.2531150970, 30.1647132845)
Atom 900 = (31.0985780731, 8.1722901092, 42.9395444204)
Atom 901 = (30.0216232327, 6.4993345896, 44.6630879048)
Atom 902 = (32.9867922800, 7.3385241062, 41.3167044339)
Atom 903 = (30.5263690440, 10.0852597266, 42.7787098416)
Atom 904 = (28.5116187850, 7.1021004879, 45.9106283101)
Atom 905 = (33.8261329747, 8.6126340589, 39.9867908728)
Atom 906 = (30.8103570655, 3.9998318201, 44.7036225272)
Atom 907 = (33.7755261128, 4.8390213368, 41.3572390563)
Atom 908 = (32.6985712724, 3.1660658171, 43.0807825407)
Atom 909 = (29.9710163707, 2.7257407647, 46.0335360883)
Atom 910 = (35.2855305605, 4.2362554385, 40.1096986510)
Atom 911 = (33.2707803015, 1.2531150970, 43.2416171195)
Atom 912 = (31.0985780731, 8.1722901092, 56.0164482554)
Atom 913 = (30.0216232327, 6.4993345896, 57.7399917398)
Atom 914 = (32.9867922800, 7.3385241062, 54.3936082689)
Atom 915 = (30.5263690440, 10.0852597266, 55.8556136766)
Atom 916 = (28.5116187850, 7.1021004879, 58.9875321451)
Atom 917 = (33.8261329747, 8.6126340589, 53.0636947078)
Atom 918 = (30.8103570655, 3.9998318201, 57.7805263622)
Atom 919 = (33.7755261128, 4.8390213368, 54.4341428914)
Atom 920 = (32.6985712724, 3.1660658171, 56.1576863757)
Atom 921 = (29.9710163707, 2.7257407647, 59.1104399233)
Atom 922 = (35.2855305605, 4.2362554385, 53.1866024861)
Atom 923 = (33.2707803015, 1.2531150970, 56.3185209546)
Atom 924 = (31.0985780731, 8.1722901092, 69.0933520905)
Atom 925 = (30.0216232327, 6.4993345896, 70.8168955748)
Atom 926 = (32.9867922800, 7.3385241062, 67.4705121040)
Atom 927 = (30.5263690440, 10.0852597266, 68.9325175116)
Atom 928 = (28.5116187850, 7.1021004879, 72.0644359801)
Atom 929 = (33.8261329747, 8.6126340589, 66.1405985429)
Atom 930 = (30.8103570655, 3.9998318201, 70.8574301973)
Atom 931 = (33.7755261128, 4.8390213368, 67.5110467264)
Atom 932 = (32.6985712724, 3.1660658171, 69.2345902108)
Atom 933 = (29.9710163707, 2.7257407647, 72.1873437584)
Atom 934 = (35.2855305605, 4.2362554385, 66.2635063211)
Atom 935 = (33.2707803015, 1.2531150970, 69.3954247896)
Atom 936 = (31.0985780731, 26.2191732920, 3.7088329153)
Atom 937 = (30.0216232327, 24.5462177723, 5.4323763996)
Atom 938 = (32.9867922800, 25.3854072889, 2.0859929288)
Atom 939 = (30.5263690440, 28.1321429094, 3.5479983365)
Atom 940 = (28.5116187850, 25.1489836706, 6.6799168050)
Atom 941 = (33.8261329747, 26.6595172416, 0.7560793677)
Atom 942 = (30.8103570655, 22.0467150029, 5.4729110221)
Atom 943 = (33.7755261128, 22.8859045195, 2.1265275512)
Atom 944 = (32.6985712724, 21.2129489998, 3.8500710356)
Atom 945 = (29.9710163707, 20.7726239474, 6.8028245832)
Atom 946 = (35.2855305605, 22.2831386212, 0.8789871459)
Atom 947 = (33.2707803015, 19.2999982797, 4.0109056144)
Atom 948 = (31.0985780731, 26.2191732920, 16.7857367503)
Atom 949 = (30.0216232327, 24.5462177723, 18.5092802347)
Atom 950 = (32.9867922800, 25.3854072889, 15.1628967638)
Atom 951 = (30.5263690440, 28.1321429094, 16.6249021715)
Atom 952 = (28.5116187850, 25.1489836706, 19.7568206400)
Atom 953 = (33.8261329747, 26.6595172416, 13.8329832027)
Atom 954 = (30.8103570655, 22.0467150029, 18.5498148571)
Atom 955 = (33.7755261128, 22.8859045195, 15.2034313863)
Atom 956 = (32.6985712724, 21.2129489998, 16.9269748706)
Atom 957 = (29.9710163707, 20.7726239474, 19.8797284182)
Atom 958 = (35.2855305605, 22.2831386212, 13.9558909810)
Atom 959 = (33.2707803015, 19.2999982797, 17.0878094495)
Atom 960 = (31.0985780731, 26.2191732920, 29.8626405854)
Atom 961 = (30.0216232327, 24.5462177723, 31.5861840697)
Atom 962 = (32.9867922800, 25.3854072889, 28.2398005989)
Atom 963 = (30.5263690440, 28.1321429094, 29.7018060065)
Atom 964 = (28.5116187850, 25.1489836706, 32.8337244750)
Atom 965 = (33.8261329747, 26.6595172416, 26.9098870378)
Atom 966 = (30.8103570655, 22.0467150029, 31.6267186922)
Atom 967 = (33.7755261128, 22.8859045195, 28.2803352213)
Atom 968 = (32.6985712724, 21.2129489998, 30.0038787057)
Atom 969 = (29.9710163707, 20.7726239474, 32.9566322533)
Atom 970 = (35.2855305605, 22.2831386212, 27.0327948160)
Atom 971 = (33.2707803015, 19.2999982797, 30.1647132845)
Atom 972 = (31.0985780731, 26.2191732920, 42.9395444204)
Atom 973 = (30.0216232327, 24.5462177723, 44.6630879048)
Atom 974 = (32.9867922800, 25.3854072889, 41.3167044339)
Atom 975 = (30.5263690440, 28.1321429094, 42.7787098416)
Atom 976 = (28.5116187850, 25.1489836706, 45.9106283101)
Atom 977 = (33.8261329747, 26.6595172416, 39.9867908728)
Atom 978 = (30.8103570655, 22.0467150029, 44.7036225272)
Atom 979 = (33.7755261128, 22.8859045195, 41.3572390563)
Atom 980 = (32.6985712724, 21.2129489998, 43.0807825407)
Atom 981 = (29.9710163707, 20.7726239474, 46.0335360883)
Atom 982 = (35.2855305605, 22.2831386212, 40.1096986510)
Atom 983 = (33.2707803015, 19.2999982797, 43.2416171195)
Atom 984 = (31.0985780731, 26.2191732920, 56.0164482554)
Atom 985 = (30.0216232327, 24.5462177723, 57.7399917398)
Atom 986 = (32.9867922800, 25.3854072889, 54.3936082689)
Atom 987 = (30.5263690440, 28.1321429094, 55.8556136766)
Atom 988 = (28.5116187850, 25.1489836706, 58.9875321451)
Atom 989 = (33.8261329747, 26.6595172416, 53.0636947078)
Atom 990 = (30.8103570655, 22.0467150029, 57.7805263622)
Atom 991 = (33.7755261128, 22.8859045195, 54.4341428914)
Atom 992 = (32.6985712724, 21.2129489998, 56.1576863757)
Atom 993 = (29.9710163707, 20.7726239474, 59.1104399233)
Atom 994 = (35.2855305605, 22.2831386212, 53.1866024861)
Atom 995 = (33.2707803015, 19.2999982797, 56.3185209546)
Atom 996 = (31.0985780731, 26.2191732920, 69.0933520905)
Atom 997 = (30.0216232327, 24.5462177723, 70.8168955748)
Atom 998 = (32.9867922800, 25.3854072889, 67.4705121040)
Atom 999 = (30.5263690440, 28.1321429094, 68.9325175116)
Atom 1000 = (28.5116187850, 25.1489836706, 72.0644359801)
Atom 1001 = (33.8261329747, 26.6595172416, 66.1405985429)
Atom 1002 = (30.8103570655, 22.0467150029, 70.8574301973)
Atom 1003 = (33.7755261128, 22.8859045195, 67.5110467264)
Atom 1004 = (32.6985712724, 21.2129489998, 69.2345902108)
Atom 1005 = (29.9710163707, 20.7726239474, 72.1873437584)
Atom 1006 = (35.2855305605, 22.2831386212, 66.2635063211)
Atom 1007 = (33.2707803015, 19.2999982797, 69.3954247896)
Atom 1008 = (31.0985780731, 44.2660564747, 3.7088329153)
Atom 1009 = (30.0216232327, 42.5931009551, 5.4323763996)
Atom 1010 = (32.9867922800, 43.4322904717, 2.0859929288)
Atom 1011 = (30.5263690440, 46.1790260921, 3.5479983365)
Atom 1012 = (28.5116187850, 43.1958668534, 6.6799168050)
Atom 1013 = (33.8261329747, 44.7064004244, 0.7560793677)
Atom 1014 = (30.8103570655, 40.0935981856, 5.4729110221)
Atom 1015 = (33.7755261128, 40.9327877022, 2.1265275512)
Atom 1016 = (32.6985712724, 39.2598321826, 3.8500710356)
Atom 1017 = (29.9710163707, 38.8195071302, 6.8028245832)
Atom 1018 = (35.2855305605, 40.3300218039, 0.8789871459)
Atom 1019 = (33.2707803015, 37.3468814625, 4.0109056144)
Atom 1020 = (31.0985780731, 44.2660564747, 16.7857367503)
Atom 1021 = (30.0216232327, 42.5931009551, 18.5092802347)
Atom 1022 = (32.9867922800, 43.4322904717, 15.1628967638)
Atom 1023 = (30.5263690440, 46.1790260921, 16.6249021715)
Atom 1024 = (28.5116187850, 43.1958668534, 19.7568206400)
Atom 1025 = (33.8261329747, 44.7064004244, 13.8329832027)
Atom 1026 = (30.8103570655, 40.0935981856, 18.5498148571)
Atom 1027 = (33.7755261128, 40.9327877022, 15.2034313863)
Atom 1028 = (32.6985712724, 39.2598321826, 16.9269748706)
Atom 1029 = (29.9710163707, 38.8195071302, 19.8797284182)
Atom 1030 = (35.2855305605, 40.3300218039, 13.9558909810)
Atom 1031 = (33.2707803015, 37.3468814625, 17.0878094495)
Atom 1032 = (31.0985780731, 44.2660564747, 29.8626405854)
Atom 1033 = (30.0216232327, 42.5931009551, 31.5861840697)
Atom 1034 = (32.9867922800, 43.4322904717, 28.2398005989)
Atom 1035 = (30.5263690440, 46.1790260921, 29.7018060065)
Atom 1036 = (28.5116187850, 43.1958668534, 32.8337244750)
Atom 1037 = (33.8261329747, 44.7064004244, 26.9098870378)
Atom 1038 = (30.8103570655, 40.0935981856, 31.6267186922)
Atom 1039 = (33.7755261128, 40.9327877022, 28.2803352213)
Atom 1040 = (32.6985712724, 39.2598321826, 30.0038787057)
Atom 1041 = (29.9710163707, 38.8195071302, 32.9566322533)
Atom 1042 = (35.2855305605, 40.3300218039, 27.0327948160)
Atom 1043 = (33.2707803015, 37.3468814625, 30.1647132845)
Atom 1044 = (31.0985780731, 44.2660564747, 42.9395444204)
Atom 1045 = (30.0216232327, 42.5931009551, 44.6630879048)
Atom 1046 = (32.9867922800, 43.4322904717, 41.3167044339)
Atom 1047 = (30.5263690440, 46.1790260921, 42.7787098416)
Atom 1048 = (28.5116187850, 43.1958668534, 45.9106283101)
Atom 1049 = (33.8261329747, 44.7064004244, 39.9867908728)
Atom 1050 = (30.8103570655, 40.0935981856, 44.7036225272)
Atom 1051 = (33.7755261128, 40.9327877022, 41.3572390563)
Atom 1052 = (32.6985712724, 39.2598321826, 43.0807825407)
Atom 1053 = (29.9710163707, 38.8195071302, 46.0335360883)
Atom 1054 = (35.2855305605, 40.3300218039, 40.1096986510)
Atom 1055 = (33.2707803015, 37.3468814625, 43.2416171195)
Atom 1056 = (31.0985780731, 44.2660564747, 56.0164482554)
Atom 1057 = (30.0216232327, 42.5931009551, 57.7399917398)
Atom 1058 = (32.9867922800, 43.4322904717, 54.3936082689)
Atom 1059 = (30.5263690440, 46.1790260921, 55.8556136766)
Atom 1060 = (28.5116187850, 43.1958668534, 58.9875321451)
Atom 1061 = (33.8261329747, 44.7064004244, 53.0636947078)
Atom 1062 = (30.8103570655, 40.0935981856, 57.7805263622)
Atom 1063 = (33.7755261128, 40.9327877022, 54.4341428914)
Atom 1064 = (32.6985712724, 39.2598321826, 56.1576863757)
Atom 1065 = (29.9710163707, 38.8195071302, 59.1104399233)
Atom 1066 = (35.2855305605, 40.3300218039, 53.1866024861)
Atom 1067 = (33.2707803015, 37.3468814625, 56.3185209546)
Atom 1068 = (31.0985780731, 44.2660564747, 69.0933520905)
Atom 1069 = (30.0216232327, 42.5931009551, 70.8168955748)
Atom 1070 = (32.9867922800, 43.4322904717, 67.4705121040)
Atom 1071 = (30.5263690440, 46.1790260921, 68.9325175116)
Atom 1072 = (28.5116187850, 43.1958668534, 72.0644359801)
Atom 1073 = (33.8261329747, 44.7064004244, 66.1405985429)
Atom 1074 = (30.8103570655, 40.0935981856, 70.8574301973)
Atom 1075 = (33.7755261128, 40.9327877022, 67.5110467264)
Atom 1076 = (32.6985712724, 39.2598321826, 69.2345902108)
Atom 1077 = (29.9710163707, 38.8195071302, 72.1873437584)
Atom 1078 = (35.2855305605, 40.3300218039, 66.2635063211)
Atom 1079 = (33.2707803015, 37.3468814625, 69.3954247896)
Atom 1080 = (31.0985780731, 62.3129396575, 3.7088329153)
Atom 1081 = (30.0216232327, 60.6399841378, 5.4323763996)
Atom 1082 = (32.9867922800, 61.4791736544, 2.0859929288)
Atom 1083 = (30.5263690440, 64.2259092748, 3.5479983365)
Atom 1084 = (28.5116187850, 61.2427500361, 6.6799168050)
Atom 1085 = (33.8261329747, 62.7532836071, 0.7560793677)
Atom 1086 = (30.8103570655, 58.1404813684, 5.4729110221)
Atom 1087 = (33.7755261128, 58.9796708850, 2.1265275512)
Atom 1088 = (32.6985712724, 57.3067153653, 3.8500710356)
Atom 1089 = (29.9710163707, 56.8663903129, 6.8028245832)
Atom 1090 = (35.2855305605, 58.3769049867, 0.8789871459)
Atom 1091 = (33.2707803015, 55.3937646452, 4.0109056144)
Atom 1092 = (31.0985780731, 62.3129396575, 16.7857367503)
Atom 1093 = (30.0216232327, 60.6399841378, 18.5092802347)
Atom 1094 = (32.9867922800, 61.4791736544, 15.1628967638)
Atom 1095 = (30.5263690440, 64.2259092748, 16.6249021715)
Atom 1096 = (28.5116187850, 61.2427500361, 19.7568206400)
Atom 1097 = (33.8261329747, 62.7532836071, 13.8329832027)
Atom 1098 = (30.8103570655, 58.1404813684, 18.5498148571)
Atom 1099 = (33.7755261128, 58.9796708850, 15.2034313863)
Atom 1100 = (32.6985712724, 57.3067153653, 16.9269748706)
Atom 1101 = (29.9710163707, 56.8663903129, 19.8797284182)
Atom 1102 = (35.2855305605, 58.3769049867, 13.9558909810)
Atom 1103 = (33.2707803015, 55.3937646452, 17.0878094495)
Atom 1104 = (31.0985780731, 62.3129396575, 29.8626405854)
Atom 1105 = (30.0216232327, 60.6399841378, 31.5861840697)
Atom 1106 = (32.9867922800, 61.4791736544, 28.2398005989)
Atom 1107 = (30.5263690440, 64.2259092748, 29.7018060065)
Atom 1108 = (28.5116187850, 61.2427500361, 32.8337244750)
Atom 1109 = (33.8261329747, 62.7532836071, 26.9098870378)
Atom 1110 = (30.8103570655, 58.1404813684, 31.6267186922)
Atom 1111 = (33.7755261128, 58.9796708850, 28.2803352213)
Atom 1112 = (32.6985712724, 57.3067153653, 30.0038787057)
Atom 1113 = (29.9710163707, 56.8663903129, 32.9566322533)
Atom 1114 = (35.2855305605, 58.3769049867, 27.0327948160)
Atom 1115 = (33.2707803015, 55.3937646452, 30.1647132845)
Atom 1116 = (31.0985780731, 62.3129396575, 42.9395444204)
Atom 1117 = (30.0216232327, 60.6399841378, 44.6630879048)
Atom 1118 = (32.9867922800, 61.4791736544, 41.3167044339)
Atom 1119 = (30.5263690440, 64.2259092748, 42.7787098416)
Atom 1120 = (28.5116187850, 61.2427500361, 45.9106283101)
Atom 1121 = (33.8261329747, 62.7532836071, 39.9867908728)
Atom 1122 = (30.8103570655, 58.1404813684, 44.7036225272)
Atom 1123 = (33.7755261128, 58.9796708850, 41.3572390563)
Atom 1124 = (32.6985712724, 57.3067153653, 43.0807825407)
Atom 1125 = (29.9710163707, 56.8663903129, 46.0335360883)
Atom 1126 = (35.2855305605, 58.3769049867, 40.1096986510)
Atom 1127 = (33.2707803015, 55.3937646452, 43.2416171195)
Atom 1128 = (31.0985780731, 62.3129396575, 56.0164482554)
Atom 1129 = (30.0216232327, 60.6399841378, 57.7399917398)
Atom 1130 = (32.9867922800, 61.4791736544, 54.3936082689)
Atom 1131 = (30.5263690440, 64.2259092748, 55.8556136766)
Atom 1132 = (28.5116187850, 61.2427500361, 58.9875321451)
Atom 1133 = (33.8261329747, 62.7532836071, 53.0636947078)
Atom 1134 = (30.8103570655, 58.1404813684, 57.7805263622)
Atom 1135 = (33.7755261128, 58.9796708850, 54.4341428914)
Atom 1136 = (32.6985712724, 57.3067153653, 56.1576863757)
Atom 1137 = (29.9710163707, 56.8663903129, 59.1104399233)
Atom 1138 = (35.2855305605, 58.3769049867, 53.1866024861)
Atom 1139 = (33.2707803015, 55.3937646452, 56.3185209546)
Atom 1140 = (31.0985780731, 62.3129396575, 69.0933520905)
Atom 1141 = (30.0216232327, 60.6399841378, 70.8168955748)
Atom 1142 = (32.9867922800, 61.4791736544, 67.4705121040)
Atom 1143 = (30.5263690440, 64.2259092748, 68.9325175116)
Atom 1144 = (28.5116187850, 61.2427500361, 72.0644359801)
Atom 1145 = (33.8261329747, 62.7532836071, 66.1405985429)
Atom 1146 = (30.8103570655, 58.1404813684, 70.8574301973)
Atom 1147 = (33.7755261128, 58.9796708850, 67.5110467264)
Atom 1148 = (32.6985712724, 57.3067153653, 69.2345902108)
Atom 1149 = (29.9710163707, 56.8663903129, 72.1873437584)
Atom 1150 = (35.2855305605, 58.3769049867, 66.2635063211)
Atom 1151 = (33.2707803015, 55.3937646452, 69.3954247896)
Atom 1152 = (31.0985780731, 80.3598228402, 3.7088329153)
Atom 1153 = (30.0216232327, 78.6868673205, 5.4323763996)
Atom 1154 = (32.9867922800, 79.5260568372, 2.0859929288)
Atom 1155 = (30.5263690440, 82.2727924576, 3.5479983365)
Atom 1156 = (28.5116187850, 79.2896332189, 6.6799168050)
Atom 1157 = (33.8261329747, 80.8001667899, 0.7560793677)
Atom 1158 = (30.8103570655, 76.1873645511, 5.4729110221)
Atom 1159 = (33.7755261128, 77.0265540677, 2.1265275512)
Atom 1160 = (32.6985712724, 75.3535985481, 3.8500710356)
Atom 1161 = (29.9710163707, 74.9132734957, 6.8028245832)
Atom 1162 = (35.2855305605, 76.4237881694, 0.8789871459)
Atom 1163 = (33.2707803015, 73.4406478280, 4.0109056144)
Atom 1164 = (31.0985780731, 80.3598228402, 16.7857367503)
Atom 1165 = (30.0216232327, 78.6868673205, 18.5092802347)
Atom 1166 = (32.9867922800, 79.5260568372, 15.1628967638)
Atom 1167 = (30.5263690440, 82.2727924576, 16.6249021715)
Atom 1168 = (28.5116187850, 79.2896332189, 19.7568206400)
Atom 1169 = (33.8261329747, 80.8001667899, 13.8329832027)
Atom 1170 = (30.8103570655, 76.1873645511, 18.5498148571)
Atom 1171 = (33.7755261128, 77.0265540677, 15.2034313863)
Atom 1172 = (32.6985712724, 75.3535985481, 16.9269748706)
Atom 1173 = (29.9710163707, 74.9132734957, 19.8797284182)
Atom 1174 = (35.2855305605, 76.4237881694, 13.9558909810)
Atom 1175 = (33.2707803015, 73.4406478280, 17.0878094495)
Atom 1176 = (31.0985780731, 80.3598228402, 29.8626405854)
Atom 1177 = (30.0216232327, 78.6868673205, 31.5861840697)
Atom 1178 = (32.9867922800, 79.5260568372, 28.2398005989)
Atom 1179 = (30.5263690440, 82.2727924576, 29.7018060065)
Atom 1180 = (28.5116187850, 79.2896332189, 32.8337244750)
Atom 1181 = (33.8261329747, 80.8001667899, 26.9098870378)
Atom 1182 = (30.8103570655, 76.1873645511, 31.6267186922)
Atom 1183 = (33.7755261128, 77.0265540677, 28.2803352213)
Atom 1184 = (32.6985712724, 75.3535985481, 30.0038787057)
Atom 1185 = (29.9710163707, 74.9132734957, 32.9566322533)
Atom 1186 = (35.2855305605, 76.4237881694, 27.0327948160)
Atom 1187 = (33.2707803015, 73.4406478280, 30.1647132845)
Atom 1188 = (31.0985780731, 80.3598228402, 42.9395444204)
Atom 1189 = (30.0216232327, 78.6868673205, 44.6630879048)
Atom 1190 = (32.9867922800, 79.5260568372, 41.3167044339)
Atom 1191 = (30.5263690440, 82.2727924576, 42.7787098416)
Atom 1192 = (28.5116187850, 79.2896332189, 45.9106283101)
Atom 1193 = (33.8261329747, 80.8001667899, 39.9867908728)
Atom 1194 = (30.8103570655, 76.1873645511, 44.7036225272)
Atom 1195 = (33.7755261128, 77.0265540677, 41.3572390563)
Atom 1196 = (32.6985712724, 75.3535985481, 43.0807825407)
Atom 1197 = (29.9710163707, 74.9132734957, 46.0335360883)
Atom 1198 = (35.2855305605, 76.4237881694, 40.1096986510)
Atom 1199 = (33.2707803015, 73.4406478280, 43.2416171195)
Atom 1200 = (31.0985780731, 80.3598228402, 56.0164482554)
Atom 1201 = (30.0216232327, 78.6868673205, 57.7399917398)
Atom 1202 = (32.9867922800, 79.5260568372, 54.3936082689)
Atom 1203 = (30.5263690440, 82.2727924576, 55.8556136766)
Atom 1204 = (28.5116187850, 79.2896332189, 58.9875321451)
Atom 1205 = (33.8261329747, 80.8001667899, 53.0636947078)
Atom 1206 = (30.8103570655, 76.1873645511, 57.7805263622)
Atom 1207 = (33.7755261128, 77.0265540677, 54.4341428914)
Atom 1208 = (32.6985712724, 75.3535985481, 56.1576863757)
Atom 1209 = (29.9710163707, 74.9132734957, 59.1104399233)
Atom 1210 = (35.2855305605, 76.4237881694, 53.1866024861)
Atom 1211 = (33.2707803015, 73.4406478280, 56.3185209546)
Atom 1212 = (31.0985780731, 80.3598228402, 69.0933520905)
Atom 1213 = (30.0216232327, 78.6868673205, 70.8168955748)
Atom 1214 = (32.9867922800, 79.5260568372, 67.4705121040)
Atom 1215 = (30.5263690440, 82.2727924576, 68.9325175116)
Atom 1216 = (28.5116187850, 79.2896332189, 72.0644359801)
Atom 1217 = (33.8261329747, 80.8001667899, 66.1405985429)
Atom 1218 = (30.8103570655, 76.1873645511, 70.8574301973)
Atom 1219 = (33.7755261128, 77.0265540677, 67.5110467264)
Atom 1220 = (32.6985712724, 75.3535985481, 69.2345902108)
Atom 1221 = (29.9710163707, 74.9132734957, 72.1873437584)
Atom 1222 = (35.2855305605, 76.4237881694, 66.2635063211)
Atom 1223 = (33.2707803015, 73.4406478280, 69.3954247896)
Atom 1224 = (31.0985780731, 98.4067060230, 3.7088329153)
Atom 1225 = (30.0216232327, 96.7337505033, 5.4323763996)
Atom 1226 = (32.9867922800, 97.5729400199, 2.0859929288)
Atom 1227 = (30.5263690440, 100.3196756403, 3.5479983365)
Atom 1228 = (28.5116187850, 97.3365164016, 6.6799168050)
Atom 1229 = (33.8261329747, 98.8470499726, 0.7560793677)
Atom 1230 = (30.8103570655, 94.2342477339, 5.4729110221)
Atom 1231 = (33.7755261128, 95.0734372505, 2.1265275512)
Atom 1232 = (32.6985712724, 93.4004817308, 3.8500710356)
Atom 1233 = (29.9710163707, 92.9601566784, 6.8028245832)
Atom 1234 = (35.2855305605, 94.4706713522, 0.8789871459)
Atom 1235 = (33.2707803015, 91.4875310107, 4.0109056144)
Atom 1236 = (31.0985780731, 98.4067060230, 16.7857367503)
Atom 1237 = (30.0216232327, 96.7337505033, 18.5092802347)
Atom 1238 = (32.9867922800, 97.5729400199, 15.1628967638)
Atom 1239 = (30.5263690440, 100.3196756403, 16.6249021715)
Atom 1240 = (28.5116187850, 97.3365164016, 19.7568206400)
Atom 1241 = (33.8261329747, 98.8470499726, 13.8329832027)
Atom 1242 = (30.8103570655, 94.2342477339, 18.5498148571)
Atom 1243 = (33.7755261128, 95.0734372505, 15.2034313863)
Atom 1244 = (32.6985712724, 93.4004817308, 16.9269748706)
Atom 1245 = (29.9710163707, 92.9601566784, 19.8797284182)
Atom 1246 = (35.2855305605, 94.4706713522, 13.9558909810)
Atom 1247 = (33.2707803015, 91.4875310107, 17.0878094495)
Atom 1248 = (31.0985780731, 98.4067060230, 29.8626405854)
Atom 1249 = (30.0216232327, 96.7337505033, 31.5861840697)
Atom 1250 = (32.9867922800, 97.5729400199, 28.2398005989)
Atom 1251 = (30.5263690440, 100.3196756403, 29.7018060065)
Atom 1252 = (28.5116187850, 97.3365164016, 32.8337244750)
Atom 1253 = (33.8261329747, 98.8470499726, 26.9098870378)
Atom 1254 = (30.8103570655, 94.2342477339, 31.6267186922)
Atom 1255 = (33.7755261128, 95.0734372505, 28.2803352213)
Atom 1256 = (32.6985712724, 93.4004817308, 30.0038787057)
Atom 1257 = (29.9710163707, 92.9601566784, 32.9566322533)
Atom 1258 = (35.2855305605, 94.4706713522, 27.0327948160)
Atom 1259 = (33.2707803015, 91.4875310107, 30.1647132845)
Atom 1260 = (31.0985780731, 98.4067060230, 42.9395444204)
Atom 1261 = (30.0216232327, 96.7337505033, 44.6630879048)
Atom 1262 = (32.9867922800, 97.5729400199, 41.3167044339)
Atom 1263 = (30.5263690440, 100.3196756403, 42.7787098416)
Atom 1264 = (28.5116187850, 97.3365164016, 45.9106283101)
Atom 1265 = (33.8261329747, 98.8470499726, 39.9867908728)
Atom 1266 = (30.8103570655, 94.2342477339, 44.7036225272)
Atom 1267 = (33.7755261128, 95.0734372505, 41.3572390563)
Atom 1268 = (32.6985712724, 93.4004817308, 43.0807825407)
Atom 1269 = (29.9710163707, 92.9601566784, 46.0335360883)
Atom 1270 = (35.2855305605, 94.4706713522, 40.1096986510)
Atom 1271 = (33.2707803015, 91.4875310107, 43.2416171195)
Atom 1272 = (31.0985780731, 98.4067060230, 56.0164482554)
Atom 1273 = (30.0216232327, 96.7337505033, 57.7399917398)
Atom 1274 = (32.9867922800, 97.5729400199, 54.3936082689)
Atom 1275 = (30.5263690440, 100.3196756403, 55.8556136766)
Atom 1276 = (28.5116187850, 97.3365164016, 58.9875321451)
Atom 1277 = (33.8261329747, 98.8470499726, 53.0636947078)
Atom 1278 = (30.8103570655, 94.2342477339, 57.7805263622)
Atom 1279 = (33.7755261128, 95.0734372505, 54.4341428914)
Atom 1280 = (32.6985712724, 93.4004817308, 56.1576863757)
Atom 1281 = (29.9710163707, 92.9601566784, 59.1104399233)
Atom 1282 = (35.2855305605, 94.4706713522, 53.1866024861)
Atom 1283 = (33.2707803015, 91.4875310107, 56.3185209546)
Atom 1284 = (31.0985780731, 98.4067060230, 69.0933520905)
Atom 1285 = (30.0216232327, 96.7337505033, 70.8168955748)
Atom 1286 = (32.9867922800, 97.5729400199, 67.4705121040)
Atom 1287 = (30.5263690440, 100.3196756403, 68.9325175116)
Atom 1288 = (28.5116187850, 97.3365164016, 72.0644359801)
Atom 1289 = (33.8261329747, 98.8470499726, 66.1405985429)
Atom 1290 = (30.8103570655, 94.2342477339, 70.8574301973)
Atom 1291 = (33.7755261128, 95.0734372505, 67.5110467264)
Atom 1292 = (32.6985712724, 93.4004817308, 69.2345902108)
Atom 1293 = (29.9710163707, 92.9601566784, 72.1873437584)
Atom 1294 = (35.2855305605, 94.4706713522, 66.2635063211)
Atom 1295 = (33.2707803015, 91.4875310107, 69.3954247896)
Atom 1296 = (45.1581394218, 8.1722901092, 3.7088329153)
Atom 1297 = (44.0811845814, 6.4993345896, 5.4323763996)
Atom 1298 = (47.0463536287, 7.3385241062, 2.0859929288)
Atom 1299 = (44.5859303927, 10.0852597266, 3.5479983365)
Atom 1300 = (42.5711801336, 7.1021004879, 6.6799168050)
Atom 1301 = (47.8856943234, 8.6126340589, 0.7560793677)
Atom 1302 = (44.8699184141, 3.9998318201, 5.4729110221)
Atom 1303 = (47.8350874614, 4.8390213368, 2.1265275512)
Atom 1304 = (46.7581326210, 3.1660658171, 3.8500710356)
Atom 1305 = (44.0305777194, 2.7257407647, 6.8028245832)
Atom 1306 = (49.3450919092, 4.2362554385, 0.8789871459)
Atom 1307 = (47.3303416501, 1.2531150970, 4.0109056144)
Atom 1308 = (45.1581394218, 8.1722901092, 16.7857367503)
Atom 1309 = (44.0811845814, 6.4993345896, 18.5092802347)
Atom 1310 = (47.0463536287, 7.3385241062, 15.1628967638)
Atom 1311 = (44.5859303927, 10.0852597266, 16.6249021715)
Atom 1312 = (42.5711801336, 7.1021004879, 19.7568206400)
Atom 1313 = (47.8856943234, 8.6126340589, 13.8329832027)
Atom 1314 = (44.8699184141, 3.9998318201, 18.5498148571)
Atom 1315 = (47.8350874614, 4.8390213368, 15.2034313863)
Atom 1316 = (46.7581326210, 3.1660658171, 16.9269748706)
Atom 1317 = (44.0305777194, 2.7257407647, 19.8797284182)
Atom 1318 = (49.3450919092, 4.2362554385, 13.9558909810)
Atom 1319 = (47.3303416501, 1.2531150970, 17.0878094495)
Atom 1320 = (45.1581394218, 8.1722901092, 29.8626405854)
Atom 1321 = (44.0811845814, 6.4993345896, 31.5861840697)
Atom 1322 = (47.0463536287, 7.3385241062, 28.2398005989)
Atom 1323 = (44.5859303927, 10.0852597266, 29.7018060065)
Atom 1324 = (42.5711801336, 7.1021004879, 32.8337244750)
Atom 1325 = (47.8856943234, 8.6126340589, 26.9098870378)
Atom 1326 = (44.8699184141, 3.9998318201, 31.6267186922)
Atom 1327 = (47.8350874614, 4.8390213368, 28.2803352213)
Atom 1328 = (46.7581326210, 3.1660658171, 30.0038787057)
Atom 1329 = (44.0305777194, 2.7257407647, 32.9566322533)
Atom 1330 = (49.3450919092, 4.2362554385, 27.0327948160)
Atom 1331 = (47.3303416501, 1.2531150970, 30.1647132845)
Atom 1332 = (45.1581394218, 8.1722901092, 42.9395444204)
Atom 1333 = (44.0811845814, 6.4993345896, 44.6630879048)
Atom 1334 = (47.0463536287, 7.3385241062, 41.3167044339)
Atom 1335 = (44.5859303927, 10.0852597266, 42.7787098416)
Atom 1336 = (42.5711801336, 7.1021004879, 45.9106283101)
Atom 1337 = (47.8856943234, 8.6126340589, 39.9867908728)
Atom 1338 = (44.8699184141, 3.9998318201, 44.7036225272)
Atom 1339 = (47.8350874614, 4.8390213368, 41.3572390563)
Atom 1340 = (46.7581326210, 3.1660658171, 43.0807825407)
Atom 1341 = (44.0305777194, 2.7257407647, 46.0335360883)
Atom 1342 = (49.3450919092, 4.2362554385, 40.1096986510)
Atom 1343 = (47.3303416501, 1.2531150970, 43.2416171195)
Atom 1344 = (45.1581394218, 8.1722901092, 56.0164482554)
Atom 1345 = (44.0811845814, 6.4993345896, 57.7399917398)
Atom 1346 = (47.0463536287, 7.3385241062, 54.3936082689)
Atom 1347 = (44.5859303927, 10.0852597266, 55.8556136766)
Atom 1348 = (42.5711801336, 7.1021004879, 58.9875321451)
Atom 1349 = (47.8856943234, 8.6126340589, 53.0636947078)
Atom 1350 = (44.8699184141, 3.9998318201, 57.7805263622)
Atom 1351 = (47.8350874614, 4.8390213368, 54.4341428914)
Atom 1352 = (46.7581326210, 3.1660658171, 56.1576863757)
Atom 1353 = (44.0305777194, 2.7257407647, 59.1104399233)
Atom 1354 = (49.3450919092, 4.2362554385, 53.1866024861)
Atom 1355 = (47.3303416501, 1.2531150970, 56.3185209546)
Atom 1356 = (45.1581394218, 8.1722901092, 69.0933520905)
Atom 1357 = (44.0811845814, 6.4993345896, 70.8168955748)
Atom 1358 = (47.0463536287, 7.3385241062, 67.4705121040)
Atom 1359 = (44.5859303927, 10.0852597266, 68.9325175116)
Atom 1360 = (42.5711801336, 7.1021004879, 72.0644359801)
Atom 1361 = (47.8856943234, 8.6126340589, 66.1405985429)
Atom 1362 = (44.8699184141, 3.9998318201, 70.8574301973)
Atom 1363 = (47.8350874614, 4.8390213368, 67.5110467264)
Atom 1364 = (46.7581326210, 3.1660658171, 69.2345902108)
Atom 1365 = (44.0305777194, 2.7257407647, 72.1873437584)
Atom 1366 = (49.3450919092, 4.2362554385, 66.2635063211)
Atom 1367 = (47.3303416501, 1.2531150970, 69.3954247896)
Atom 1368 = (45.1581394218, 26.2191732920, 3.7088329153)
Atom 1369 = (44.0811845814, 24.5462177723, 5.4323763996)
Atom 1370 = (47.0463536287, 25.3854072889, 2.0859929288)
Atom 1371 = (44.5859303927, 28.1321429094, 3.5479983365)
Atom 1372 = (42.5711801336, 25.1489836706, 6.6799168050)
Atom 1373 = (47.8856943234, 26.6595172416, 0.7560793677)
Atom 1374 = (44.8699184141, 22.0467150029, 5.4729110221)
Atom 1375 = (47.8350874614, 22.8859045195, 2.1265275512)
Atom 1376 = (46.7581326210, 21.2129489998, 3.8500710356)
Atom 1377 = (44.0305777194, 20.7726239474, 6.8028245832)
Atom 1378 = (49.3450919092, 22.2831386212, 0.8789871459)
Atom 1379 = (47.3303416501, 19.2999982797, 4.0109056144)
Atom 1380 = (45.1581394218, 26.2191732920, 16.7857367503)
Atom 1381 = (44.0811845814, 24.5462177723, 18.5092802347)
Atom 1382 = (47.0463536287, 25.3854072889, 15.1628967638)
Atom 1383 = (44.5859303927, 28.1321429094, 16.6249021715)
Atom 1384 = (42.5711801336, 25.1489836706, 19.7568206400)
Atom 1385 = (47.8856943234, 26.6595172416, 13.8329832027)
Atom 1386 = (44.8699184141, 22.0467150029, 18.5498148571)
Atom 1387 = (47.8350874614, 22.8859045195, 15.2034313863)
Atom 1388 = (46.7581326210, 21.2129489998, 16.9269748706)
Atom 1389 = (44.0305777194, 20.7726239474, 19.8797284182)
Atom 1390 = (49.3450919092, 22.2831386212, 13.9558909810)
Atom 1391 = (47.3303416501, 19.2999982797, 17.0878094495)
Atom 1392 = (45.1581394218, 26.2191732920, 29.8626405854)
Atom 1393 = (44.0811845814, 24.5462177723, 31.5861840697)
Atom 1394 = (47.0463536287, 25.3854072889, 28.2398005989)
Atom 1395 = (44.5859303927, 28.1321429094, 29.7018060065)
Atom 1396 = (42.5711801336, 25.1489836706, 32.8337244750)
Atom 1397 = (47.8856943234, 26.6595172416, 26.9098870378)
Atom 1398 = (44.8699184141, 22.0467150029, 31.6267186922)
Atom 1399 = (47.8350874614, 22.8859045195, 28.2803352213)
Atom 1400 = (46.7581326210, 21.2129489998, 30.0038787057)
Atom 1401 = (44.0305777194, 20.7726239474, 32.9566322533)
Atom 1402 = (49.3450919092, 22.2831386212, 27.0327948160)
Atom 1403 = (47.3303416501, 19.2999982797, 30.1647132845)
Atom 1404 = (45.1581394218, 26.2191732920, 42.9395444204)
Atom 1405 = (44.0811845814, 24.5462177723, 44.6630879048)
Atom 1406 = (47.0463536287, 25.3854072889, 41.3167044339)
Atom 1407 = (44.5859303927, 28.1321429094, 42.7787098416)
Atom 1408 = (42.5711801336, 25.1489836706, 45.9106283101)
Atom 1409 = (47.8856943234, 26.6595172416, 39.9867908728)
Atom 1410 = (44.8699184141, 22.0467150029, 44.7036225272)
Atom 1411 = (47.8350874614, 22.8859045195, 41.3572390563)
Atom 1412 = (46.7581326210, 21.2129489998, 43.0807825407)
Atom 1413 = (44.0305777194, 20.7726239474, 46.0335360883)
Atom 1414 = (49.3450919092, 22.2831386212, 40.1096986510)
Atom 1415 = (47.3303416501, 19.2999982797, 43.2416171195)
Atom 1416 = (45.1581394218, 26.2191732920, 56.0164482554)
Atom 1417 = (44.0811845814, 24.5462177723, 57.7399917398)
Atom 1418 = (47.0463536287, 25.3854072889, 54.3936082689)
Atom 1419 = (44.5859303927, 28.1321429094, 55.8556136766)
Atom 1420 = (42.5711801336, 25.1489836706, 58.9875321451)
Atom 1421 = (47.8856943234, 26.6595172416, 53.0636947078)
Atom 1422 = (44.8699184141, 22.0467150029, 57.7805263622)
Atom 1423 = (47.8350874614, 22.8859045195, 54.4341428914)
Atom 1424 = (46.7581326210, 21.2129489998, 56.1576863757)
Atom 1425 = (44.0305777194, 20.7726239474, 59.1104399233)
Atom 1426 = (49.3450919092, 22.2831386212, 53.1866024861)
Atom 1427 = (47.3303416501, 19.2999982797, 56.3185209546)
Atom 1428 = (45.1581394218, 26.2191732920, 69.0933520905)
Atom 1429 = (44.0811845814, 24.5462177723, 70.8168955748)
Atom 1430 = (47.0463536287, 25.3854072889, 67.4705121040)
Atom 1431 = (44.5859303927, 28.1321429094, 68.9325175116)
Atom 1432 = (42.5711801336, 25.1489836706, 72.0644359801)
Atom 1433 = (47.8856943234, 26.6595172416, 66.1405985429)
Atom 1434 = (44.8699184141, 22.0467150029, 70.8574301973)
Atom 1435 = (47.8350874614, 22.8859045195, 67.5110467264)
Atom 1436 = (46.7581326210, 21.2129489998, 69.2345902108)
Atom 1437 = (44.0305777194, 20.7726239474, 72.1873437584)
Atom 1438 = (49.3450919092, 22.2831386212, 66.2635063211)
Atom 1439 = (47.3303416501, 19.2999982797, 69.3954247896)
Atom 1440 = (45.1581394218, 44.2660564747, 3.7088329153)
Atom 1441 = (44.0811845814, 42.5931009551, 5.4323763996)
Atom 1442 = (47.0463536287, 43.4322904717, 2.0859929288)
Atom 1443 = (44.5859303927, 46.1790260921, 3.5479983365)
Atom 1444 = (42.5711801336, 43.1958668534, 6.6799168050)
Atom 1445 = (47.8856943234, 44.7064004244, 0.7560793677)
Atom 1446 = (44.8699184141, 40.0935981856, 5.4729110221)
Atom 1447 = (47.8350874614, 40.9327877022, 2.1265275512)
Atom 1448 = (46.7581326210, 39.2598321826, 3.8500710356)
Atom 1449 = (44.0305777194, 38.8195071302, 6.8028245832)
Atom 1450 = (49.3450919092, 40.3300218039, 0.8789871459)
Atom 1451 = (47.3303416501, 37.3468814625, 4.0109056144)
Atom 1452 = (45.1581394218, 44.2660564747, 16.7857367503)
Atom 1453 = (44.0811845814, 42.5931009551, 18.5092802347)
Atom 1454 = (47.0463536287, 43.4322904717, 15.1628967638)
Atom 1455 = (44.5859303927, 46.1790260921, 16.6249021715)
Atom 1456 = (42.5711801336, 43.1958668534, 19.7568206400)
Atom 1457 = (47.8856943234, 44.7064004244, 13.8329832027)
Atom 1458 = (44.8699184141, 40.0935981856, 18.5498148571)
Atom 1459 = (47.8350874614, 40.9327877022, 15.2034313863)
Atom 1460 = (46.7581326210, 39.2598321826, 16.9269748706)
Atom 1461 = (44.0305777194, 38.8195071302, 19.8797284182)
Atom 1462 = (49.3450919092, 40.3300218039, 13.9558909810)
Atom 1463 = (47.3303416501, 37.3468814625, 17.0878094495)
Atom 1464 = (45.1581394218, 44.2660564747, 29.8626405854)
Atom 1465 = (44.0811845814, 42.5931009551, 31.5861840697)
Atom 1466 = (47.0463536287, 43.4322904717, 28.2398005989)
Atom 1467 = (44.5859303927, 46.1790260921, 29.7018060065)
Atom 1468 = (42.5711801336, 43.1958668534, 32.8337244750)
Atom 1469 = (47.8856943234, 44.7064004244, 26.9098870378)
Atom 1470 = (44.8699184141, 40.0935981856, 31.6267186922)
Atom 1471 = (47.8350874614, 40.9327877022, 28.2803352213)
Atom 1472 = (46.7581326210, 39.2598321826, 30.0038787057)
Atom 1473 = (44.0305777194, 38.8195071302, 32.9566322533)
Atom 1474 = (49.3450919092, 40.3300218039, 27.0327948160)
Atom 1475 = (47.3303416501, 37.3468814625, 30.1647132845)
Atom 1476 = (45.1581394218, 44.2660564747, 42.9395444204)
Atom 1477 = (44.0811845814, 42.5931009551, 44.6630879048)
Atom 1478 = (47.0463536287, 43.4322904717, 41.3167044339)
Atom 1479 = (44.5859303927, 46.1790260921, 42.7787098416)
Atom 1480 = (42.5711801336, 43.1958668534, 45.9106283101)
Atom 1481 = (47.8856943234, 44.7064004244, 39.9867908728)
Atom 1482 = (44.8699184141, 40.0935981856, 44.7036225272)
Atom 1483 = (47.8350874614, 40.9327877022, 41.3572390563)
Atom 1484 = (46.7581326210, 39.2598321826, 43.0807825407)
Atom 1485 = (44.0305777194, 38.8195071302, 46.0335360883)
Atom 1486 = (49.3450919092, 40.3300218039, 40.1096986510)
Atom 1487 = (47.3303416501, 37.3468814625, 43.2416171195)
Atom 1488 = (45.1581394218, 44.2660564747, 56.0164482554)
Atom 1489 = (44.0811845814, 42.5931009551, 57.7399917398)
Atom 1490 = (47.0463536287, 43.4322904717, 54.3936082689)
Atom 1491 = (44.5859303927, 46.1790260921, 55.8556136766)
Atom 1492 = (42.5711801336, 43.1958668534, 58.9875321451)
Atom 1493 = (47.8856943234, 44.7064004244, 53.0636947078)
Atom 1494 = (44.8699184141, 40.0935981856, 57.7805263622)
Atom 1495 = (47.8350874614, 40.9327877022, 54.4341428914)
Atom 1496 = (46.7581326210, 39.2598321826, 56.1576863757)
Atom 1497 = (44.0305777194, 38.8195071302, 59.1104399233)
Atom 1498 = (49.3450919092, 40.3300218039, 53.1866024861)
Atom 1499 = (47.3303416501, 37.3468814625, 56.3185209546)
Atom 1500 = (45.1581394218, 44.2660564747, 69.0933520905)
Atom 1501 = (44.0811845814, 42.5931009551, 70.8168955748)
Atom 1502 = (47.0463536287, 43.4322904717, 67.4705121040)
Atom 1503 = (44.5859303927, 46.1790260921, 68.9325175116)
Atom 1504 = (42.5711801336, 43.1958668534, 72.0644359801)
Atom 1505 = (47.8856943234, 44.7064004244, 66.1405985429)
Atom 1506 = (44.8699184141, 40.0935981856, 70.8574301973)
Atom 1507 = (47.8350874614, 40.9327877022, 67.5110467264)
Atom 1508 = (46.7581326210, 39.2598321826, 69.2345902108)
Atom 1509 = (44.0305777194, 38.8195071302, 72.1873437584)
Atom 1510 = (49.3450919092, 40.3300218039, 66.2635063211)
Atom 1511 = (47.3303416501, 37.3468814625, 69.3954247896)
Atom 1512 = (45.1581394218, 62.3129396575, 3.7088329153)
Atom 1513 = (44.0811845814, 60.6399841378, 5.4323763996)
Atom 1514 = (47.0463536287, 61.4791736544, 2.0859929288)
Atom 1515 = (44.5859303927, 64.2259092748, 3.5479983365)
Atom 1516 = (42.5711801336, 61.2427500361, 6.6799168050)
Atom 1517 = (47.8856943234, 62.7532836071, 0.7560793677)
Atom 1518 = (44.8699184141, 58.1404813684, 5.4729110221)
Atom 1519 = (47.8350874614, 58.9796708850, 2.1265275512)
Atom 1520 = (46.7581326210, 57.3067153653, 3.8500710356)
Atom 1521 = (44.0305777194, 56.8663903129, 6.8028245832)
Atom 1522 = (49.3450919092, 58.3769049867, 0.8789871459)
Atom 1523 = (47.3303416501, 55.3937646452, 4.0109056144)
Atom 1524 = (45.1581394218, 62.3129396575, 16.7857367503)
Atom 1525 = (44.0811845814, 60.6399841378, 18.5092802347)
Atom 1526 = (47.0463536287, 61.4791736544, 15.1628967638)
Atom 1527 = (44.5859303927, 64.2259092748, 16.6249021715)
Atom 1528 = (42.5711801336, 61.2427500361, 19.7568206400)
Atom 1529 = (47.8856943234, 62.7532836071, 13.8329832027)
Atom 1530 = (44.8699184141, 58.1404813684, 18.5498148571)
Atom 1531 = (47.8350874614, 58.9796708850, 15.2034313863)
Atom 1532 = (46.7581326210, 57.3067153653, 16.9269748706)
Atom 1533 = (44.0305777194, 56.8663903129, 19.8797284182)
Atom 1534 = (49.3450919092, 58.3769049867, 13.9558909810)
Atom 1535 = (47.3303416501, 55.3937646452, 17.0878094495)
Atom 1536 = (45.1581394218, 62.3129396575, 29.8626405854)
Atom 1537 = (44.0811845814, 60.6399841378, 31.5861840697)
Atom 1538 = (47.0463536287, 61.4791736544, 28.2398005989)
Atom 1539 = (44.5859303927, 64.2259092748, 29.7018060065)
Atom 1540 = (42.5711801336, 61.2427500361, 32.8337244750)
Atom 1541 = (47.8856943234, 62.7532836071, 26.9098870378)
Atom 1542 = (44.8699184141, 58.1404813684, 31.6267186922)
Atom 1543 = (47.8350874614, 58.9796708850, 28.2803352213)
Atom 1544 = (46.7581326210, 57.3067153653, 30.0038787057)
Atom 1545 = (44.0305777194, 56.8663903129, 32.9566322533)
Atom 1546 = (49.3450919092, 58.3769049867, 27.0327948160)
Atom 1547 = (47.3303416501, 55.3937646452, 30.1647132845)
Atom 1548 = (45.1581394218, 62.3129396575, 42.9395444204)
Atom 1549 = (44.0811845814, 60.6399841378, 44.6630879048)
Atom 1550 = (47.0463536287, 61.4791736544, 41.3167044339)
Atom 1551 = (44.5859303927, 64.2259092748, 42.7787098416)
Atom 1552 = (42.5711801336, 61.2427500361, 45.9106283101)
Atom 1553 = (47.8856943234, 62.7532836071, 39.9867908728)
Atom 1554 = (44.8699184141, 58.1404813684, 44.7036225272)
Atom 1555 = (47.8350874614, 58.9796708850, 41.3572390563)
Atom 1556 = (46.7581326210, 57.3067153653, 43.0807825407)
Atom 1557 = (44.0305777194, 56.8663903129, 46.0335360883)
Atom 1558 = (49.3450919092, 58.3769049867, 40.1096986510)
Atom 1559 = (47.3303416501, 55.3937646452, 43.2416171195)
Atom 1560 = (45.1581394218, 62.3129396575, 56.0164482554)
Atom 1561 = (44.0811845814, 60.6399841378, 57.7399917398)
Atom 1562 = (47.0463536287, 61.4791736544, 54.3936082689)
Atom 1563 = (44.5859303927, 64.2259092748, 55.8556136766)
Atom 1564 = (42.5711801336, 61.2427500361, 58.9875321451)
Atom 1565 = (47.8856943234, 62.7532836071, 53.0636947078)
Atom 1566 = (44.8699184141, 58.1404813684, 57.7805263622)
Atom 1567 = (47.8350874614, 58.9796708850, 54.4341428914)
Atom 1568 = (46.7581326210, 57.3067153653, 56.1576863757)
Atom 1569 = (44.0305777194, 56.8663903129, 59.1104399233)
Atom 1570 = (49.3450919092, 58.3769049867, 53.1866024861)
Atom 1571 = (47.3303416501, 55.3937646452, 56.3185209546)
Atom 1572 = (45.1581394218, 62.3129396575, 69.0933520905)
Atom 1573 = (44.0811845814, 60.6399841378, 70.8168955748)
Atom 1574 = (47.0463536287, 61.4791736544, 67.4705121040)
Atom 1575 = (44.5859303927, 64.2259092748, 68.9325175116)
Atom 1576 = (42.5711801336, 61.2427500361, 72.0644359801)
Atom 1577 = (47.8856943234, 62.7532836071, 66.1405985429)
Atom 1578 = (44.8699184141, 58.1404813684, 70.8574301973)
Atom 1579 = (47.8350874614, 58.9796708850, 67.5110467264)
Atom 1580 = (46.7581326210, 57.3067153653, 69.2345902108)
Atom 1581 = (44.0305777194, 56.8663903129, 72.1873437584)
Atom 1582 = (49.3450919092, 58.3769049867, 66.2635063211)
Atom 1583 = (47.3303416501, 55.3937646452, 69.3954247896)
Atom 1584 = (45.1581394218, 80.3598228402, 3.7088329153)
Atom 1585 = (44.0811845814, 78.6868673205, 5.4323763996)
Atom 1586 = (47.0463536287, 79.5260568372, 2.0859929288)
Atom 1587 = (44.5859303927, 82.2727924576, 3.5479983365)
Atom 1588 = (42.5711801336, 79.2896332189, 6.6799168050)
Atom 1589 = (47.8856943234, 80.8001667899, 0.7560793677)
Atom 1590 = (44.8699184141, 76.1873645511, 5.4729110221)
Atom 1591 = (47.8350874614, 77.0265540677, 2.1265275512)
Atom 1592 = (46.7581326210, 75.3535985481, 3.8500710356)
Atom 1593 = (44.0305777194, 74.9132734957, 6.8028245832)
Atom 1594 = (49.3450919092, 76.4237881694, 0.8789871459)
Atom 1595 = (47.3303416501, 73.4406478280, 4.0109056144)
Atom 1596 = (45.1581394218, 80.3598228402, 16.7857367503)
Atom 1597 = (44.0811845814, 78.6868673205, 18.5092802347)
Atom 1598 = (47.0463536287, 79.5260568372, 15.1628967638)
Atom 1599 = (44.5859303927, 82.2727924576, 16.6249021715)
Atom 1600 = (42.5711801336, 79.2896332189, 19.7568206400)
Atom 1601 = (47.8856943234, 80.8001667899, 13.8329832027)
Atom 1602 = (44.8699184141, 76.1873645511, 18.5498148571)
Atom 1603 = (47.8350874614, 77.0265540677, 15.2034313863)
Atom 1604 = (46.7581326210, 75.3535985481, 16.9269748706)
Atom 1605 = (44.0305777194, 74.9132734957, 19.8797284182)
Atom 1606 = (49.3450919092, 76.4237881694, 13.9558909810)
Atom 1607 = (47.3303416501, 73.4406478280, 17.0878094495)
Atom 1608 = (45.1581394218, 80.3598228402, 29.8626405854)
Atom 1609 = (44.0811845814, 78.6868673205, 31.5861840697)
Atom 1610 = (47.0463536287, 79.5260568372, 28.2398005989)
Atom 1611 = (44.5859303927, 82.2727924576, 29.7018060065)
Atom 1612 = (42.5711801336, 79.2896332189, 32.8337244750)
Atom 1613 = (47.8856943234, 80.8001667899, 26.9098870378)
Atom 1614 = (44.8699184141, 76.1873645511, 31.6267186922)
Atom 1615 = (47.8350874614, 77.0265540677, 28.2803352213)
Atom 1616 = (46.7581326210, 75.3535985481, 30.0038787057)
Atom 1617 = (44.0305777194, 74.9132734957, 32.9566322533)
Atom 1618 = (49.3450919092, 76.4237881694, 27.0327948160)
Atom 1619 = (47.3303416501, 73.4406478280, 30.1647132845)
Atom 1620 = (45.1581394218, 80.3598228402, 42.9395444204)
Atom 1621 = (44.0811845814, 78.6868673205, 44.6630879048)
Atom 1622 = (47.0463536287, 79.5260568372, 41.3167044339)
Atom 1623 = (44.5859303927, 82.2727924576, 42.7787098416)
Atom 1624 = (42.5711801336, 79.2896332189, 45.9106283101)
Atom 1625 = (47.8856943234, 80.8001667899, 39.9867908728)
Atom 1626 = (44.8699184141, 76.1873645511, 44.7036225272)
Atom 1627 = (47.8350874614, 77.0265540677, 41.3572390563)
Atom 1628 = (46.7581326210, 75.3535985481, 43.0807825407)
Atom 1629 = (44.0305777194, 74.9132734957, 46.0335360883)
Atom 1630 = (49.3450919092, 76.4237881694, 40.1096986510)
Atom 1631 = (47.3303416501, 73.4406478280, 43.2416171195)
Atom 1632 = (45.1581394218, 80.3598228402, 56.0164482554)
Atom 1633 = (44.0811845814, 78.6868673205, 57.7399917398)
Atom 1634 = (47.0463536287, 79.5260568372, 54.3936082689)
Atom 1635 = (44.5859303927, 82.2727924576, 55.8556136766)
Atom 1636 = (42.5711801336, 79.2896332189, 58.9875321451)
Atom 1637 = (47.8856943234, 80.8001667899, 53.0636947078)
Atom 1638 = (44.8699184141, 76.1873645511, 57.7805263622)
Atom 1639 = (47.8350874614, 77.0265540677, 54.4341428914)
Atom 1640 = (46.7581326210, 75.3535985481, 56.1576863757)
Atom 1641 = (44.0305777194, 74.9132734957, 59.1104399233)
Atom 1642 = (49.3450919092, 76.4237881694, 53.1866024861)
Atom 1643 = (47.3303416501, 73.4406478280, 56.3185209546)
Atom 1644 = (45.1581394218, 80.3598228402, 69.0933520905)
Atom 1645 = (44.0811845814, 78.6868673205, 70.8168955748)
Atom 1646 = (47.0463536287, 79.5260568372, 67.4705121040)
Atom 1647 = (44.5859303927, 82.2727924576, 68.9325175116)
Atom 1648 = (42.5711801336, 79.2896332189, 72.0644359801)
Atom 1649 = (47.8856943234, 80.8001667899, 66.1405985429)
Atom 1650 = (44.8699184141, 76.1873645511, 70.8574301973)
Atom 1651 = (47.8350874614, 77.0265540677, 67.5110467264)
Atom 1652 = (46.7581326210, 75.3535985481, 69.2345902108)
Atom 1653 = (44.0305777194, 74.9132734957, 72.1873437584)
Atom 1654 = (49.3450919092, 76.4237881694, 66.2635063211)
Atom 1655 = (47.3303416501, 73.4406478280, 69.3954247896)
Atom 1656 = (45.1581394218, 98.4067060230, 3.7088329153)
Atom 1657 = (44.0811845814, 96.7337505033, 5.4323763996)
Atom 1658 = (47.0463536287, 97.5729400199, 2.0859929288)
Atom 1659 = (44.5859303927, 100.3196756403, 3.5479983365)
Atom 1660 = (42.5711801336, 97.3365164016, 6.6799168050)
Atom 1661 = (47.8856943234, 98.8470499726, 0.7560793677)
Atom 1662 = (44.8699184141, 94.2342477339, 5.4729110221)
Atom 1663 = (47.8350874614, 95.0734372505, 2.1265275512)
Atom 1664 = (46.7581326210, 93.4004817308, 3.8500710356)
Atom 1665 = (44.0305777194, 92.9601566784, 6.8028245832)
Atom 1666 = (49.3450919092, 94.4706713522, 0.8789871459)
Atom 1667 = (47.3303416501, 91.4875310107, 4.0109056144)
Atom 1668 = (45.1581394218, 98.4067060230, 16.7857367503)
Atom 1669 = (44.0811845814, 96.7337505033, 18.5092802347)
Atom 1670 = (47.0463536287, 97.5729400199, 15.1628967638)
Atom 1671 = (44.5859303927, 100.3196756403, 16.6249021715)
Atom 1672 = (42.5711801336, 97.3365164016, 19.7568206400)
Atom 1673 = (47.8856943234, 98.8470499726, 13.8329832027)
Atom 1674 = (44.8699184141, 94.2342477339, 18.5498148571)
Atom 1675 = (47.8350874614, 95.0734372505, 15.2034313863)
Atom 1676 = (46.7581326210, 93.4004817308, 16.9269748706)
Atom 1677 = (44.0305777194, 92.9601566784, 19.8797284182)
Atom 1678 = (49.3450919092, 94.4706713522, 13.9558909810)
Atom 1679 = (47.3303416501, 91.4875310107, 17.0878094495)
Atom 1680 = (45.1581394218, 98.4067060230, 29.8626405854)
Atom 1681 = (44.0811845814, 96.7337505033, 31.5861840697)
Atom 1682 = (47.0463536287, 97.5729400199, 28.2398005989)
Atom 1683 = (44.5859303927, 100.3196756403, 29.7018060065)
Atom 1684 = (42.5711801336, 97.3365164016, 32.8337244750)
Atom 1685 = (47.8856943234, 98.8470499726, 26.9098870378)
Atom 1686 = (44.8699184141, 94.2342477339, 31.6267186922)
Atom 1687 = (47.8350874614, 95.0734372505, 28.2803352213)
Atom 1688 = (46.7581326210, 93.4004817308, 30.0038787057)
Atom 1689 = (44.0305777194, 92.9601566784, 32.9566322533)
Atom 1690 = (49.3450919092, 94.4706713522, 27.0327948160)
Atom 1691 = (47.3303416501, 91.4875310107, 30.1647132845)
Atom 1692 = (45.1581394218, 98.4067060230, 42.9395444204)
Atom 1693 = (44.0811845814, 96.7337505033, 44.6630879048)
Atom 1694 = (47.0463536287, 97.5729400199, 41.3167044339)
Atom 1695 = (44.5859303927, 100.3196756403, 42.7787098416)
Atom 1696 = (42.5711801336, 97.3365164016, 45.9106283101)
Atom 1697 = (47.8856943234, 98.8470499726, 39.9867908728)
Atom 1698 = (44.8699184141, 94.2342477339, 44.7036225272)
Atom 1699 = (47.8350874614, 95.0734372505, 41.3572390563)
Atom 1700 = (46.7581326210, 93.4004817308, 43.0807825407)
Atom 1701 = (44.0305777194, 92.9601566784, 46.0335360883)
Atom 1702 = (49.3450919092, 94.4706713522, 40.1096986510)
Atom 1703 = (47.3303416501, 91.4875310107, 43.2416171195)
Atom 1704 = (45.1581394218, 98.4067060230, 56.0164482554)
Atom 1705 = (44.0811845814, 96.7337505033, 57.7399917398)
Atom 1706 = (47.0463536287, 97.5729400199, 54.3936082689)
Atom 1707 = (44.5859303927, 100.3196756403, 55.8556136766)
Atom 1708 = (42.5711801336, 97.3365164016, 58.9875321451)
Atom 1709 = (47.8856943234, 98.8470499726, 53.0636947078)
Atom 1710 = (44.8699184141, 94.2342477339, 57.7805263622)
Atom 1711 = (47.8350874614, 95.0734372505, 54.4341428914)
Atom 1712 = (46.7581326210, 93.4004817308, 56.1576863757)
Atom 1713 = (44.0305777194, 92.9601566784, 59.1104399233)
Atom 1714 = (49.3450919092, 94.4706713522, 53.1866024861)
Atom 1715 = (47.3303416501, 91.4875310107, 56.3185209546)
Atom 1716 = (45.1581394218, 98.4067060230, 69.0933520905)
Atom 1717 = (44.0811845814, 96.7337505033, 70.8168955748)
Atom 1718 = (47.0463536287, 97.5729400199, 67.4705121040)
Atom 1719 = (44.5859303927, 100.3196756403, 68.9325175116)
Atom 1720 = (42.5711801336, 97.3365164016, 72.0644359801)
Atom 1721 = (47.8856943234, 98.8470499726, 66.1405985429)
Atom 1722 = (44.8699184141, 94.2342477339, 70.8574301973)
Atom 1723 = (47.8350874614, 95.0734372505, 67.5110467264)
Atom 1724 = (46.7581326210, 93.4004817308, 69.2345902108)
Atom 1725 = (44.0305777194, 92.9601566784, 72.1873437584)
Atom 1726 = (49.3450919092, 94.4706713522, 66.2635063211)
Atom 1727 = (47.3303416501, 91.4875310107, 69.3954247896)
Atom 1728 = (59.2177007704, 8.1722901092, 3.7088329153)
Atom 1729 = (58.1407459300, 6.4993345896, 5.4323763996)
Atom 1730 = (61.1059149773, 7.3385241062, 2.0859929288)
Atom 1731 = (58.6454917413, 10.0852597266, 3.5479983365)
Atom 1732 = (56.6307414823, 7.1021004879, 6.6799168050)
Atom 1733 = (61.9452556720, 8.6126340589, 0.7560793677)
Atom 1734 = (58.9294797628, 3.9998318201, 5.4729110221)
Atom 1735 = (61.8946488101, 4.8390213368, 2.1265275512)
Atom 1736 = (60.8176939697, 3.1660658171, 3.8500710356)
Atom 1737 = (58.0901390681, 2.7257407647, 6.8028245832)
Atom 1738 = (63.4046532578, 4.2362554385, 0.8789871459)
Atom 1739 = (61.3899029988, 1.2531150970, 4.0109056144)
Atom 1740 = (59.2177007704, 8.1722901092, 16.7857367503)
Atom 1741 = (58.1407459300, 6.4993345896, 18.5092802347)
Atom 1742 = (61.1059149773, 7.3385241062, 15.1628967638)
Atom 1743 = (58.6454917413, 10.0852597266, 16.6249021715)
Atom 1744 = (56.6307414823, 7.1021004879, 19.7568206400)
Atom 1745 = (61.9452556720, 8.6126340589, 13.8329832027)
Atom 1746 = (58.9294797628, 3.9998318201, 18.5498148571)
Atom 1747 = (61.8946488101, 4.8390213368, 15.2034313863)
Atom 1748 = (60.8176939697, 3.1660658171, 16.9269748706)
Atom 1749 = (58.0901390681, 2.7257407647, 19.8797284182)
Atom 1750 = (63.4046532578, 4.2362554385, 13.9558909810)
Atom 1751 = (61.3899029988, 1.2531150970, 17.0878094495)
Atom 1752 = (59.2177007704, 8.1722901092, 29.8626405854)
Atom 1753 = (58.1407459300, 6.4993345896, 31.5861840697)
Atom 1754 = (61.1059149773, 7.3385241062, 28.2398005989)
Atom 1755 = (58.6454917413, 10.0852597266, 29.7018060065)
Atom 1756 = (56.6307414823, 7.1021004879, 32.8337244750)
Atom 1757 = (61.9452556720, 8.6126340589, 26.9098870378)
Atom 1758 = (58.9294797628, 3.9998318201, 31.6267186922)
Atom 1759 = (61.8946488101, 4.8390213368, 28.2803352213)
Atom 1760 = (60.8176939697, 3.1660658171, 30.0038787057)
Atom 1761 = (58.0901390681, 2.7257407647, 32.9566322533)
Atom 1762 = (63.4046532578, 4.2362554385, 27.0327948160)
Atom 1763 = (61.3899029988, 1.2531150970, 30.1647132845)
Atom 1764 = (59.2177007704, 8.1722901092, 42.9395444204)
Atom 1765 = (58.1407459300, 6.4993345896, 44.6630879048)
Atom 1766 = (61.1059149773, 7.3385241062, 41.3167044339)
Atom 1767 = (58.6454917413, 10.0852597266, 42.7787098416)
Atom 1768 = (56.6307414823, 7.1021004879, 45.9106283101)
Atom 1769 = (61.9452556720, 8.6126340589, 39.9867908728)
Atom 1770 = (58.9294797628, 3.9998318201, 44.7036225272)
Atom 1771 = (61.8946488101, 4.8390213368, 41.3572390563)
Atom 1772 = (60.8176939697, 3.1660658171, 43.0807825407)
Atom 1773 = (58.0901390681, 2.7257407647, 46.0335360883)
Atom 1774 = (63.4046532578, 4.2362554385, 40.1096986510)
Atom 1775 = (61.3899029988, 1.2531150970, 43.2416171195)
Atom 1776 = (59.2177007704, 8.1722901092, 56.0164482554)
Atom 1777 = (58.1407459300, 6.4993345896, 57.7399917398)
Atom 1778 = (61.1059149773, 7.3385241062, 54.3936082689)
Atom 1779 = (58.6454917413, 10.0852597266, 55.8556136766)
Atom 1780 = (56.6307414823, 7.1021004879, 58.9875321451)
Atom 1781 = (61.9452556720, 8.6126340589, 53.0636947078)
Atom 1782 = (58.9294797628, 3.9998318201, 57.7805263622)
Atom 1783 = (61.8946488101, 4.8390213368, 54.4341428914)
Atom 1784 = (60.8176939697, 3.1660658171, 56.1576863757)
Atom 1785 = (58.0901390681, 2.7257407647, 59.1104399233)
Atom 1786 = (63.4046532578, 4.2362554385, 53.1866024861)
Atom 1787 = (61.3899029988, 1.2531150970, 56.3185209546)
Atom 1788 = (59.2177007704, 8.1722901092, 69.0933520905)
Atom 1789 = (58.1407459300, 6.4993345896, 70.8168955748)
Atom 1790 = (61.1059149773, 7.3385241062, 67.4705121040)
Atom 1791 = (58.6454917413, 10.0852597266, 68.9325175116)
Atom 1792 = (56.6307414823, 7.1021004879, 72.0644359801)
Atom 1793 = (61.9452556720, 8.6126340589, 66.1405985429)
Atom 1794 = (58.9294797628, 3.9998318201, 70.8574301973)
Atom 1795 = (61.8946488101, 4.8390213368, 67.5110467264)
Atom 1796 = (60.8176939697, 3.1660658171, 69.2345902108)
Atom 1797 = (58.0901390681, 2.7257407647, 72.1873437584)
Atom 1798 = (63.4046532578, 4.2362554385, 66.2635063211)
Atom 1799 = (61.3899029988, 1.2531150970, 69.3954247896)
Atom 1800 = (59.2177007704, 26.2191732920, 3.7088329153)
Atom 1801 = (58.1407459300, 24.5462177723, 5.4323763996)
Atom 1802 = (61.1059149773, 25.3854072889, 2.0859929288)
Atom 1803 = (58.6454917413, 28.1321429094, 3.5479983365)
Atom 1804 = (56.6307414823, 25.1489836706, 6.6799168050)
Atom 1805 = (61.9452556720, 26.6595172416, 0.7560793677)
Atom 1806 = (58.9294797628, 22.0467150029, 5.4729110221)
Atom 1807 = (61.8946488101, 22.8859045195, 2.1265275512)
Atom 1808 = (60.8176939697, 21.2129489998, 3.8500710356)
Atom 1809 = (58.0901390681, 20.7726239474, 6.8028245832)
Atom 1810 = (63.4046532578, 22.2831386212, 0.8789871459)
Atom 1811 = (61.3899029988, 19.2999982797, 4.0109056144)
Atom 1812 = (59.2177007704, 26.2191732920, 16.7857367503)
Atom 1813 = (58.1407459300, 24.5462177723, 18.5092802347)
Atom 1814 = (61.1059149773, 25.3854072889, 15.1628967638)
Atom 1815 = (58.6454917413, 28.1321429094, 16.6249021715)
Atom 1816 = (56.6307414823, 25.1489836706, 19.7568206400)
Atom 1817 = (61.9452556720, 26.6595172416, 13.8329832027)
Atom 1818 = (58.9294797628, 22.0467150029, 18.5498148571)
Atom 1819 = (61.8946488101, 22.8859045195, 15.2034313863)
Atom 1820 = (60.8176939697, 21.2129489998, 16.9269748706)
Atom 1821 = (58.0901390681, 20.7726239474, 19.8797284182)
Atom 1822 = (63.4046532578, 22.2831386212, 13.9558909810)
Atom 1823 = (61.3899029988, 19.2999982797, 17.0878094495)
Atom 1824 = (59.2177007704, 26.2191732920, 29.8626405854)
Atom 1825 = (58.1407459300, 24.5462177723, 31.5861840697)
Atom 1826 = (61.1059149773, 25.3854072889, 28.2398005989)
Atom 1827 = (58.6454917413, 28.1321429094, 29.7018060065)
Atom 1828 = (56.6307414823, 25.1489836706, 32.8337244750)
Atom 1829 = (61.9452556720, 26.6595172416, 26.9098870378)
Atom 1830 = (58.9294797628, 22.0467150029, 31.6267186922)
Atom 1831 = (61.8946488101, 22.8859045195, 28.2803352213)
Atom 1832 = (60.8176939697, 21.2129489998, 30.0038787057)
Atom 1833 = (58.0901390681, 20.7726239474, 32.9566322533)
Atom 1834 = (63.4046532578, 22.2831386212, 27.0327948160)
Atom 1835 = (61.3899029988, 19.2999982797, 30.1647132845)
Atom 1836 = (59.2177007704, 26.2191732920, 42.9395444204)
Atom 1837 = (58.1407459300, 24.5462177723, 44.6630879048)
Atom 1838 = (61.1059149773, 25.3854072889, 41.3167044339)
Atom 1839 = (58.6454917413, 28.1321429094, 42.7787098416)
Atom 1840 = (56.6307414823, 25.1489836706, 45.9106283101)
Atom 1841 = (61.9452556720, 26.6595172416, 39.9867908728)
Atom 1842 = (58.9294797628, 22.0467150029, 44.7036225272)
Atom 1843 = (61.8946488101, 22.8859045195, 41.3572390563)
Atom 1844 = (60.8176939697, 21.2129489998, 43.0807825407)
Atom 1845 = (58.0901390681, 20.7726239474, 46.0335360883)
Atom 1846 = (63.4046532578, 22.2831386212, 40.1096986510)
Atom 1847 = (61.3899029988, 19.2999982797, 43.2416171195)
Atom 1848 = (59.2177007704, 26.2191732920, 56.0164482554)
Atom 1849 = (58.1407459300, 24.5462177723, 57.7399917398)
Atom 1850 = (61.1059149773, 25.3854072889, 54.3936082689)
Atom 1851 = (58.6454917413, 28.1321429094, 55.8556136766)
Atom 1852 = (56.6307414823, 25.1489836706, 58.9875321451)
Atom 1853 = (61.9452556720, 26.6595172416, 53.0636947078)
Atom 1854 = (58.9294797628, 22.0467150029, 57.7805263622)
Atom 1855 = (61.8946488101, 22.8859045195, 54.4341428914)
Atom 1856 = (60.8176939697, 21.2129489998, 56.1576863757)
Atom 1857 = (58.0901390681, 20.7726239474, 59.1104399233)
Atom 1858 = (63.4046532578, 22.2831386212, 53.1866024861)
Atom 1859 = (61.3899029988, 19.2999982797, 56.3185209546)
Atom 1860 = (59.2177007704, 26.2191732920, 69.0933520905)
Atom 1861 = (58.1407459300, 24.5462177723, 70.8168955748)
Atom 1862 = (61.1059149773, 25.3854072889, 67.4705121040)
Atom 1863 = (58.6454917413, 28.1321429094, 68.9325175116)
Atom 1864 = (56.6307414823, 25.1489836706, 72.0644359801)
Atom 1865 = (61.9452556720, 26.6595172416, 66.1405985429)
Atom 1866 = (58.9294797628, 22.0467150029, 70.8574301973)
Atom 1867 = (61.8946488101, 22.8859045195, 67.5110467264)
Atom 1868 = (60.8176939697, 21.2129489998, 69.2345902108)
Atom 1869 = (58.0901390681, 20.7726239474, 72.1873437584)
Atom 1870 = (63.4046532578, 22.2831386212, 66.2635063211)
Atom 1871 = (61.3899029988, 19.2999982797, 69.3954247896)
Atom 1872 = (59.2177007704, 44.2660564747, 3.7088329153)
Atom 1873 = (58.1407459300, 42.5931009551, 5.4323763996)
Atom 1874 = (61.1059149773, 43.4322904717, 2.0859929288)
Atom 1875 = (58.6454917413, 46.1790260921, 3.5479983365)
Atom 1876 = (56.6307414823, 43.1958668534, 6.6799168050)
Atom 1877 = (61.9452556720, 44.7064004244, 0.7560793677)
Atom 1878 = (58.9294797628, 40.0935981856, 5.4729110221)
Atom 1879 = (61.8946488101, 40.9327877022, 2.1265275512)
Atom 1880 = (60.8176939697, 39.2598321826, 3.8500710356)
Atom 1881 = (58.0901390681, 38.8195071302, 6.8028245832)
Atom 1882 = (63.4046532578, 40.3300218039, 0.8789871459)
Atom 1883 = (61.3899029988, 37.3468814625, 4.0109056144)
Atom 1884 = (59.2177007704, 44.2660564747, 16.7857367503)
Atom 1885 = (58.1407459300, 42.5931009551, 18.5092802347)
Atom 1886 = (61.1059149773, 43.4322904717, 15.1628967638)
Atom 1887 = (58.6454917413, 46.1790260921, 16.6249021715)
Atom 1888 = (56.6307414823, 43.1958668534, 19.7568206400)
Atom 1889 = (61.9452556720, 44.7064004244, 13.8329832027)
Atom 1890 = (58.9294797628, 40.0935981856, 18.5498148571)
Atom 1891 = (61.8946488101, 40.9327877022, 15.2034313863)
Atom 1892 = (60.8176939697, 39.2598321826, 16.9269748706)
Atom 1893 = (58.0901390681, 38.8195071302, 19.8797284182)
Atom 1894 = (63.4046532578, 40.3300218039, 13.9558909810)
Atom 1895 = (61.3899029988, 37.3468814625, 17.0878094495)
Atom 1896 = (59.2177007704, 44.2660564747, 29.8626405854)
Atom 1897 = (58.1407459300, 42.5931009551, 31.5861840697)
Atom 1898 = (61.1059149773, 43.4322904717, 28.2398005989)
Atom 1899 = (58.6454917413, 46.1790260921, 29.7018060065)
Atom 1900 = (56.6307414823, 43.1958668534, 32.8337244750)
Atom 1901 = (61.9452556720, 44.7064004244, 26.9098870378)
Atom 1902 = (58.9294797628, 40.0935981856, 31.6267186922)
Atom 1903 = (61.8946488101, 40.9327877022, 28.2803352213)
Atom 1904 = (60.8176939697, 39.2598321826, 30.0038787057)
Atom 1905 = (58.0901390681, 38.8195071302, 32.9566322533)
Atom 1906 = (63.4046532578, 40.3300218039, 27.0327948160)
Atom 1907 = (61.3899029988, 37.3468814625, 30.1647132845)
Atom 1908 = (59.2177007704, 44.2660564747, 42.9395444204)
Atom 1909 = (58.1407459300, 42.5931009551, 44.6630879048)
Atom 1910 = (61.1059149773, 43.4322904717, 41.3167044339)
Atom 1911 = (58.6454917413, 46.1790260921, 42.7787098416)
Atom 1912 = (56.6307414823, 43.1958668534, 45.9106283101)
Atom 1913 = (61.9452556720, 44.7064004244, 39.9867908728)
Atom 1914 = (58.9294797628, 40.0935981856, 44.7036225272)
Atom 1915 = (61.8946488101, 40.9327877022, 41.3572390563)
Atom 1916 = (60.8176939697, 39.2598321826, 43.0807825407)
Atom 1917 = (58.0901390681, 38.8195071302, 46.0335360883)
Atom 1918 = (63.4046532578, 40.3300218039, 40.1096986510)
Atom 1919 = (61.3899029988, 37.3468814625, 43.2416171195)
Atom 1920 = (59.2177007704, 44.2660564747, 56.0164482554)
Atom 1921 = (58.1407459300, 42.5931009551, 57.7399917398)
Atom 1922 = (61.1059149773, 43.4322904717, 54.3936082689)
Atom 1923 = (58.6454917413, 46.1790260921, 55.8556136766)
Atom 1924 = (56.6307414823, 43.1958668534, 58.9875321451)
Atom 1925 = (61.9452556720, 44.7064004244, 53.0636947078)
Atom 1926 = (58.9294797628, 40.0935981856, 57.7805263622)
Atom 1927 = (61.8946488101, 40.9327877022, 54.4341428914)
Atom 1928 = (60.8176939697, 39.2598321826, 56.1576863757)
Atom 1929 = (58.0901390681, 38.8195071302, 59.1104399233)
Atom 1930 = (63.4046532578, 40.3300218039, 53.1866024861)
Atom 1931 = (61.3899029988, 37.3468814625, 56.3185209546)
Atom 1932 = (59.2177007704, 44.2660564747, 69.0933520905)
Atom 1933 = (58.1407459300, 42.5931009551, 70.8168955748)
Atom 1934 = (61.1059149773, 43.4322904717, 67.4705121040)
Atom 1935 = (58.6454917413, 46.1790260921, 68.9325175116)
Atom 1936 = (56.6307414823, 43.1958668534, 72.0644359801)
Atom 1937 = (61.9452556720, 44.7064004244, 66.1405985429)
Atom 1938 = (58.9294797628, 40.0935981856, 70.8574301973)
Atom 1939 = (61.8946488101, 40.9327877022, 67.5110467264)
Atom 1940 = (60.8176939697, 39.2598321826, 69.2345902108)
Atom 1941 = (58.0901390681, 38.8195071302, 72.1873437584)
Atom 1942 = (63.4046532578, 40.3300218039, 66.2635063211)
Atom 1943 = (61.3899029988, 37.3468814625, 69.3954247896)
Atom 1944 = (59.2177007704, 62.3129396575, 3.7088329153)
Atom 1945 = (58.1407459300, 60.6399841378, 5.4323763996)
Atom 1946 = (61.1059149773, 61.4791736544, 2.0859929288)
Atom 1947 = (58.6454917413, 64.2259092748, 3.5479983365)
Atom 1948 = (56.6307414823, 61.2427500361, 6.6799168050)
Atom 1949 = (61.9452556720, 62.7532836071, 0.7560793677)
Atom 1950 = (58.9294797628, 58.1404813684, 5.4729110221)
Atom 1951 = (61.8946488101, 58.9796708850, 2.1265275512)
Atom 1952 = (60.8176939697, 57.3067153653, 3.8500710356)
Atom 1953 = (58.0901390681, 56.8663903129, 6.8028245832)
Atom 1954 = (63.4046532578, 58.3769049867, 0.8789871459)
Atom 1955 = (61.3899029988, 55.3937646452, 4.0109056144)
Atom 1956 = (59.2177007704, 62.3129396575, 16.7857367503)
Atom 1957 = (58.1407459300, 60.6399841378, 18.5092802347)
Atom 1958 = (61.1059149773, 61.4791736544, 15.1628967638)
Atom 1959 = (58.6454917413, 64.2259092748, 16.6249021715)
Atom 1960 = (56.6307414823, 61.2427500361, 19.7568206400)
Atom 1961 = (61.9452556720, 62.7532836071, 13.8329832027)
Atom 1962 = (58.9294797628, 58.1404813684, 18.5498148571)
Atom 1963 = (61.8946488101, 58.9796708850, 15.2034313863)
Atom 1964 = (60.8176939697, 57.3067153653, 16.9269748706)
Atom 1965 = (58.0901390681, 56.8663903129, 19.8797284182)
Atom 1966 = (63.4046532578, 58.3769049867, 13.9558909810)
Atom 1967 = (61.3899029988, 55.3937646452, 17.0878094495)
Atom 1968 = (59.2177007704, 62.3129396575, 29.8626405854)
Atom 1969 = (58.1407459300, 60.6399841378, 31.5861840697)
Atom 1970 = (61.1059149773, 61.4791736544, 28.2398005989)
Atom 1971 = (58.6454917413, 64.2259092748, 29.7018060065)
Atom 1972 = (56.6307414823, 61.2427500361, 32.8337244750)
Atom 1973 = (61.9452556720, 62.7532836071, 26.9098870378)
Atom 1974 = (58.9294797628, 58.1404813684, 31.6267186922)
Atom 1975 = (61.8946488101, 58.9796708850, 28.2803352213)
Atom 1976 = (60.8176939697, 57.3067153653, 30.0038787057)
Atom 1977 = (58.0901390681, 56.8663903129, 32.9566322533)
Atom 1978 = (63.4046532578, 58.3769049867, 27.0327948160)
Atom 1979 = (61.3899029988, 55.3937646452, 30.1647132845)
Atom 1980 = (59.2177007704, 62.3129396575, 42.9395444204)
Atom 1981 = (58.1407459300, 60.6399841378, 44.6630879048)
Atom 1982 = (61.1059149773, 61.4791736544, 41.3167044339)
Atom 1983 = (58.6454917413, 64.2259092748, 42.7787098416)
Atom 1984 = (56.6307414823, 61.2427500361, 45.9106283101)
Atom 1985 = (61.9452556720, 62.7532836071, 39.9867908728)
Atom 1986 = (58.9294797628, 58.1404813684, 44.7036225272)
Atom 1987 = (61.8946488101, 58.9796708850, 41.3572390563)
Atom 1988 = (60.8176939697, 57.3067153653, 43.0807825407)
Atom 1989 = (58.0901390681, 56.8663903129, 46.0335360883)
Atom 1990 = (63.4046532578, 58.3769049867, 40.1096986510)
Atom 1991 = (61.3899029988, 55.3937646452, 43.2416171195)
Atom 1992 = (59.2177007704, 62.3129396575, 56.0164482554)
Atom 1993 = (58.1407459300, 60.6399841378, 57.7399917398)
Atom 1994 = (61.1059149773, 61.4791736544, 54.3936082689)
Atom 1995 = (58.6454917413, 64.2259092748, 55.8556136766)
Atom 1996 = (56.6307414823, 61.2427500361, 58.9875321451)
Atom 1997 = (61.9452556720, 62.7532836071, 53.0636947078)
Atom 1998 = (58.9294797628, 58.1404813684, 57.7805263622)
Atom 1999 = (61.8946488101, 58.9796708850, 54.4341428914)
Atom 2000 = (60.8176939697, 57.3067153653, 56.1576863757)
Atom 2001 = (58.0901390681, 56.8663903129, 59.1104399233)
Atom 2002 = (63.4046532578, 58.3769049867, 53.1866024861)
Atom 2003 = (61.3899029988, 55.3937646452, 56.3185209546)
Atom 2004 = (59.2177007704, 62.3129396575, 69.0933520905)
Atom 2005 = (58.1407459300, 60.6399841378, 70.8168955748)
Atom 2006 = (61.1059149773, 61.4791736544, 67.4705121040)
Atom 2007 = (58.6454917413, 64.2259092748, 68.9325175116)
Atom 2008 = (56.6307414823, 61.2427500361, 72.0644359801)
Atom 2009 = (61.9452556720, 62.7532836071, 66.1405985429)
Atom 2010 = (58.9294797628, 58.1404813684, 70.8574301973)
Atom 2011 = (61.8946488101, 58.9796708850, 67.5110467264)
Atom 2012 = (60.8176939697, 57.3067153653, 69.2345902108)
Atom 2013 = (58.0901390681, 56.8663903129, 72.1873437584)
Atom 2014 = (63.4046532578, 58.3769049867, 66.2635063211)
Atom 2015 = (61.3899029988, 55.3937646452, 69.3954247896)
Atom 2016 = (59.2177007704, 80.3598228402, 3.7088329153)
Atom 2017 = (58.1407459300, 78.6868673205, 5.4323763996)
Atom 2018 = (61.1059149773, 79.5260568372, 2.0859929288)
Atom 2019 = (58.6454917413, 82.2727924576, 3.5479983365)
Atom 2020 = (56.6307414823, 79.2896332189, 6.6799168050)
Atom 2021 = (61.9452556720, 80.8001667899, 0.7560793677)
Atom 2022 = (58.9294797628, 76.1873645511, 5.4729110221)
Atom 2023 = (61.8946488101, 77.0265540677, 2.1265275512)
Atom 2024 = (60.8176939697, 75.3535985481, 3.8500710356)
Atom 2025 = (58.0901390681, 74.9132734957, 6.8028245832)
Atom 2026 = (63.4046532578, 76.4237881694, 0.8789871459)
Atom 2027 = (61.3899029988, 73.4406478280, 4.0109056144)
Atom 2028 = (59.2177007704, 80.3598228402, 16.7857367503)
Atom 2029 = (58.1407459300, 78.6868673205, 18.5092802347)
Atom 2030 = (61.1059149773, 79.5260568372, 15.1628967638)
Atom 2031 = (58.6454917413, 82.2727924576, 16.6249021715)
Atom 2032 = (56.6307414823, 79.2896332189, 19.7568206400)
Atom 2033 = (61.9452556720, 80.8001667899, 13.8329832027)
Atom 2034 = (58.9294797628, 76.1873645511, 18.5498148571)
Atom 2035 = (61.8946488101, 77.0265540677, 15.2034313863)
Atom 2036 = (60.8176939697, 75.3535985481, 16.9269748706)
Atom 2037 = (58.0901390681, 74.9132734957, 19.8797284182)
Atom 2038 = (63.4046532578, 76.4237881694, 13.9558909810)
Atom 2039 = (61.3899029988, 73.4406478280, 17.0878094495)
Atom 2040 = (59.2177007704, 80.3598228402, 29.8626405854)
Atom 2041 = (58.1407459300, 78.6868673205, 31.5861840697)
Atom 2042 = (61.1059149773, 79.5260568372, 28.2398005989)
Atom 2043 = (58.6454917413, 82.2727924576, 29.7018060065)
Atom 2044 = (56.6307414823, 79.2896332189, 32.8337244750)
Atom 2045 = (61.9452556720, 80.8001667899, 26.9098870378)
Atom 2046 = (58.9294797628, 76.1873645511, 31.6267186922)
Atom 2047 = (61.8946488101, 77.0265540677, 28.2803352213)
Atom 2048 = (60.8176939697, 75.3535985481, 30.0038787057)
Atom 2049 = (58.0901390681, 74.9132734957, 32.9566322533)
Atom 2050 = (63.4046532578, 76.4237881694, 27.0327948160)
Atom 2051 = (61.3899029988, 73.4406478280, 30.1647132845)
Atom 2052 = (59.2177007704, 80.3598228402, 42.9395444204)
Atom 2053 = (58.1407459300, 78.6868673205, 44.6630879048)
Atom 2054 = (61.1059149773, 79.5260568372, 41.3167044339)
Atom 2055 = (58.6454917413, 82.2727924576, 42.7787098416)
Atom 2056 = (56.6307414823, 79.2896332189, 45.9106283101)
Atom 2057 = (61.9452556720, 80.8001667899, 39.9867908728)
Atom 2058 = (58.9294797628, 76.1873645511, 44.7036225272)
Atom 2059 = (61.8946488101, 77.0265540677, 41.3572390563)
Atom 2060 = (60.8176939697, 75.3535985481, 43.0807825407)
Atom 2061 = (58.0901390681, 74.9132734957, 46.0335360883)
Atom 2062 = (63.4046532578, 76.4237881694, 40.1096986510)
Atom 2063 = (61.3899029988, 73.4406478280, 43.2416171195)
Atom 2064 = (59.2177007704, 80.3598228402, 56.0164482554)
Atom 2065 = (58.1407459300, 78.6868673205, 57.7399917398)
Atom 2066 = (61.1059149773, 79.5260568372, 54.3936082689)
Atom 2067 = (58.6454917413, 82.2727924576, 55.8556136766)
Atom 2068 = (56.6307414823, 79.2896332189, 58.9875321451)
Atom 2069 = (61.9452556720, 80.8001667899, 53.0636947078)
Atom 2070 = (58.9294797628, 76.1873645511, 57.7805263622)
Atom 2071 = (61.8946488101, 77.0265540677, 54.4341428914)
Atom 2072 = (60.8176939697, 75.3535985481, 56.1576863757)
Atom 2073 = (58.0901390681, 74.9132734957, 59.1104399233)
Atom 2074 = (63.4046532578, 76.4237881694, 53.1866024861)
Atom 2075 = (61.3899029988, 73.4406478280, 56.3185209546)
Atom 2076 = (59.2177007704, 80.3598228402, 69.0933520905)
Atom 2077 = (58.1407459300, 78.6868673205, 70.8168955748)
Atom 2078 = (61.1059149773, 79.5260568372, 67.4705121040)
Atom 2079 = (58.6454917413, 82.2727924576, 68.9325175116)
Atom 2080 = (56.6307414823, 79.2896332189, 72.0644359801)
Atom 2081 = (61.9452556720, 80.8001667899, 66.1405985429)
Atom 2082 = (58.9294797628, 76.1873645511, 70.8574301973)
Atom 2083 = (61.8946488101, 77.0265540677, 67.5110467264)
Atom 2084 = (60.8176939697, 75.3535985481, 69.2345902108)
Atom 2085 = (58.0901390681, 74.9132734957, 72.1873437584)
Atom 2086 = (63.4046532578, 76.4237881694, 66.2635063211)
Atom 2087 = (61.3899029988, 73.4406478280, 69.3954247896)
Atom 2088 = (59.2177007704, 98.4067060230, 3.7088329153)
Atom 2089 = (58.1407459300, 96.7337505033, 5.4323763996)
Atom 2090 = (61.1059149773, 97.5729400199, 2.0859929288)
Atom 2091 = (58.6454917413, 100.3196756403, 3.5479983365)
Atom 2092 = (56.6307414823, 97.3365164016, 6.6799168050)
Atom 2093 = (61.9452556720, 98.8470499726, 0.7560793677)
Atom 2094 = (58.9294797628, 94.2342477339, 5.4729110221)
Atom 2095 = (61.8946488101, 95.0734372505, 2.1265275512)
Atom 2096 = (60.8176939697, 93.4004817308, 3.8500710356)
Atom 2097 = (58.0901390681, 92.9601566784, 6.8028245832)
Atom 2098 = (63.4046532578, 94.4706713522, 0.8789871459)
Atom 2099 = (61.3899029988, 91.4875310107, 4.0109056144)
Atom 2100 = (59.2177007704, 98.4067060230, 16.7857367503)
Atom 2101 = (58.1407459300, 96.7337505033, 18.5092802347)
Atom 2102 = (61.1059149773, 97.5729400199, 15.1628967638)
Atom 2103 = (58.6454917413, 100.3196756403, 16.6249021715)
Atom 2104 = (56.6307414823, 97.3365164016, 19.7568206400)
Atom 2105 = (61.9452556720, 98.8470499726, 13.8329832027)
Atom 2106 = (58.9294797628, 94.2342477339, 18.5498148571)
Atom 2107 = (61.8946488101, 95.0734372505, 15.2034313863)
Atom 2108 = (60.8176939697, 93.4004817308, 16.9269748706)
Atom 2109 = (58.0901390681, 92.9601566784, 19.8797284182)
Atom 2110 = (63.4046532578, 94.4706713522, 13.9558909810)
Atom 2111 = (61.3899029988, 91.4875310107, 17.0878094495)
Atom 2112 = (59.2177007704, 98.4067060230, 29.8626405854)
Atom 2113 = (58.1407459300, 96.7337505033, 31.5861840697)
Atom 2114 = (61.1059149773, 97.5729400199, 28.2398005989)
Atom 2115 = (58.6454917413, 100.3196756403, 29.7018060065)
Atom 2116 = (56.6307414823, 97.3365164016, 32.8337244750)
Atom 2117 = (61.9452556720, 98.8470499726, 26.9098870378)
Atom 2118 = (58.9294797628, 94.2342477339, 31.6267186922)
Atom 2119 = (61.8946488101, 95.0734372505, 28.2803352213)
Atom 2120 = (60.8176939697, 93.4004817308, 30.0038787057)
Atom 2121 = (58.0901390681, 92.9601566784, 32.9566322533)
Atom 2122 = (63.4046532578, 94.4706713522, 27.0327948160)
Atom 2123 = (61.3899029988, 91.4875310107, 30.1647132845)
Atom 2124 = (59.2177007704, 98.4067060230, 42.9395444204)
Atom 2125 = (58.1407459300, 96.7337505033, 44.6630879048)
Atom 2126 = (61.1059149773, 97.5729400199, 41.3167044339)
Atom 2127 = (58.6454917413, 100.3196756403, 42.7787098416)
Atom 2128 = (56.6307414823, 97.3365164016, 45.9106283101)
Atom 2129 = (61.9452556720, 98.8470499726, 39.9867908728)
Atom 2130 = (58.9294797628, 94.2342477339, 44.7036225272)
Atom 2131 = (61.8946488101, 95.0734372505, 41.3572390563)
Atom 2132 = (60.8176939697, 93.4004817308, 43.0807825407)
Atom 2133 = (58.0901390681, 92.9601566784, 46.0335360883)
Atom 2134 = (63.4046532578, 94.4706713522, 40.1096986510)
Atom 2135 = (61.3899029988, 91.4875310107, 43.2416171195)
Atom 2136 = (59.2177007704, 98.4067060230, 56.0164482554)
Atom 2137 = (58.1407459300, 96.7337505033, 57.7399917398)
Atom 2138 = (61.1059149773, 97.5729400199, 54.3936082689)
Atom 2139 = (58.6454917413, 100.3196756403, 55.8556136766)
Atom 2140 = (56.6307414823, 97.3365164016, 58.9875321451)
Atom 2141 = (61.9452556720, 98.8470499726, 53.0636947078)
Atom 2142 = (58.9294797628, 94.2342477339, 57.7805263622)
Atom 2143 = (61.8946488101, 95.0734372505, 54.4341428914)
Atom 2144 = (60.8176939697, 93.4004817308, 56.1576863757)
Atom 2145 = (58.0901390681, 92.9601566784, 59.1104399233)
Atom 2146 = (63.4046532578, 94.4706713522, 53.1866024861)
Atom 2147 = (61.3899029988, 91.4875310107, 56.3185209546)
Atom 2148 = (59.2177007704, 98.4067060230, 69.0933520905)
Atom 2149 = (58.1407459300, 96.7337505033, 70.8168955748)
Atom 2150 = (61.1059149773, 97.5729400199, 67.4705121040)
Atom 2151 = (58.6454917413, 100.3196756403, 68.9325175116)
Atom 2152 = (56.6307414823, 97.3365164016, 72.0644359801)
Atom 2153 = (61.9452556720, 98.8470499726, 66.1405985429)
Atom 2154 = (58.9294797628, 94.2342477339, 70.8574301973)
Atom 2155 = (61.8946488101, 95.0734372505, 67.5110467264)
Atom 2156 = (60.8176939697, 93.4004817308, 69.2345902108)
Atom 2157 = (58.0901390681, 92.9601566784, 72.1873437584)
Atom 2158 = (63.4046532578, 94.4706713522, 66.2635063211)
Atom 2159 = (61.3899029988, 91.4875310107, 69.3954247896)
Atom 2160 = (73.2772621191, 8.1722901092, 3.7088329153)
Atom 2161 = (72.2003072787, 6.4993345896, 5.4323763996)
Atom 2162 = (75.1654763260, 7.3385241062, 2.0859929288)
Atom 2163 = (72.7050530900, 10.0852597266, 3.5479983365)
Atom 2164 = (70.6903028309, 7.1021004879, 6.6799168050)
Atom 2165 = (76.0048170207, 8.6126340589, 0.7560793677)
Atom 2166 = (72.9890411114, 3.9998318201, 5.4729110221)
Atom 2167 = (75.9542101587, 4.8390213368, 2.1265275512)
Atom 2168 = (74.8772553183, 3.1660658171, 3.8500710356)
Atom 2169 = (72.1497004167, 2.7257407647, 6.8028245832)
Atom 2170 = (77.4642146065, 4.2362554385, 0.8789871459)
Atom 2171 = (75.4494643474, 1.2531150970, 4.0109056144)
Atom 2172 = (73.2772621191, 8.1722901092, 16.7857367503)
Atom 2173 = (72.2003072787, 6.4993345896, 18.5092802347)
Atom 2174 = (75.1654763260, 7.3385241062, 15.1628967638)
Atom 2175 = (72.7050530900, 10.0852597266, 16.6249021715)
Atom 2176 = (70.6903028309, 7.1021004879, 19.7568206400)
Atom 2177 = (76.0048170207, 8.6126340589, 13.8329832027)
Atom 2178 = (72.9890411114, 3.9998318201, 18.5498148571)
Atom 2179 = (75.9542101587, 4.8390213368, 15.2034313863)
Atom 2180 = (74.8772553183, 3.1660658171, 16.9269748706)
Atom 2181 = (72.1497004167, 2.7257407647, 19.8797284182)
Atom 2182 = (77.4642146065, 4.2362554385, 13.9558909810)
Atom 2183 = (75.4494643474, 1.2531150970, 17.0878094495)
Atom 2184 = (73.2772621191, 8.1722901092, 29.8626405854)
Atom 2185 = (72.2003072787, 6.4993345896, 31.5861840697)
Atom 2186 = (75.1654763260, 7.3385241062, 28.2398005989)
Atom 2187 = (72.7050530900, 10.0852597266, 29.7018060065)
Atom 2188 = (70.6903028309, 7.1021004879, 32.8337244750)
Atom 2189 = (76.0048170207, 8.6126340589, 26.9098870378)
Atom 2190 = (72.9890411114, 3.9998318201, 31.6267186922)
Atom 2191 = (75.9542101587, 4.8390213368, 28.2803352213)
Atom 2192 = (74.8772553183, 3.1660658171, 30.0038787057)
Atom 2193 = (72.1497004167, 2.7257407647, 32.9566322533)
Atom 2194 = (77.4642146065, 4.2362554385, 27.0327948160)
Atom 2195 = (75.4494643474, 1.2531150970, 30.1647132845)
Atom 2196 = (73.2772621191, 8.1722901092, 42.9395444204)
Atom 2197 = (72.2003072787, 6.4993345896, 44.6630879048)
Atom 2198 = (75.1654763260, 7.3385241062, 41.3167044339)
Atom 2199 = (72.7050530900, 10.0852597266, 42.7787098416)
Atom 2200 = (70.6903028309, 7.1021004879, 45.9106283101)
Atom 2201 = (76.0048170207, 8.6126340589, 39.9867908728)
Atom 2202 = (72.9890411114, 3.9998318201, 44.7036225272)
Atom 2203 = (75.9542101587, 4.8390213368, 41.3572390563)
Atom 2204 = (74.8772553183, 3.1660658171, 43.0807825407)
Atom 2205 = (72.1497004167, 2.7257407647, 46.0335360883)
Atom 2206 = (77.4642146065, 4.2362554385, 40.1096986510)
Atom 2207 = (75.4494643474, 1.2531150970, 43.2416171195)
Atom 2208 = (73.2772621191, 8.1722901092, 56.0164482554)
Atom 2209 = (72.2003072787, 6.4993345896, 57.7399917398)
Atom 2210 = (75.1654763260, 7.3385241062, 54.3936082689)
Atom 2211 = (72.7050530900, 10.0852597266, 55.8556136766)
Atom 2212 = (70.6903028309, 7.1021004879, 58.9875321451)
Atom 2213 = (76.0048170207, 8.6126340589, 53.0636947078)
Atom 2214 = (72.9890411114, 3.9998318201, 57.7805263622)
Atom 2215 = (75.9542101587, 4.8390213368, 54.4341428914)
Atom 2216 = (74.8772553183, 3.1660658171, 56.1576863757)
Atom 2217 = (72.1497004167, 2.7257407647, 59.1104399233)
Atom 2218 = (77.4642146065, 4.2362554385, 53.1866024861)
Atom 2219 = (75.4494643474, 1.2531150970, 56.3185209546)
Atom 2220 = (73.2772621191, 8.1722901092, 69.0933520905)
Atom 2221 = (72.2003072787, 6.4993345896, 70.8168955748)
Atom 2222 = (75.1654763260, 7.3385241062, 67.4705121040)
Atom 2223 = (72.7050530900, 10.0852597266, 68.9325175116)
Atom 2224 = (70.6903028309, 7.1021004879, 72.0644359801)
Atom 2225 = (76.0048170207, 8.6126340589, 66.1405985429)
Atom 2226 = (72.9890411114, 3.9998318201, 70.8574301973)
Atom 2227 = (75.9542101587, 4.8390213368, 67.5110467264)
Atom 2228 = (74.8772553183, 3.1660658171, 69.2345902108)
Atom 2229 = (72.1497004167, 2.7257407647, 72.1873437584)
Atom 2230 = (77.4642146065, 4.2362554385, 66.2635063211)
Atom 2231 = (75.4494643474, 1.2531150970, 69.3954247896)
Atom 2232 = (73.2772621191, 26.2191732920, 3.7088329153)
Atom 2233 = (72.2003072787, 24.5462177723, 5.4323763996)
Atom 2234 = (75.1654763260, 25.3854072889, 2.0859929288)
Atom 2235 = (72.7050530900, 28.1321429094, 3.5479983365)
Atom 2236 = (70.6903028309, 25.1489836706, 6.6799168050)
Atom 2237 = (76.0048170207, 26.6595172416, 0.7560793677)
Atom 2238 = (72.9890411114, 22.0467150029, 5.4729110221)
Atom 2239 = (75.9542101587, 22.8859045195, 2.1265275512)
Atom 2240 = (74.8772553183, 21.2129489998, 3.8500710356)
Atom 2241 = (72.1497004167, 20.7726239474, 6.8028245832)
Atom 2242 = (77.4642146065, 22.2831386212, 0.8789871459)
Atom 2243 = (75.4494643474, 19.2999982797, 4.0109056144)
Atom 2244 = (73.2772621191, 26.2191732920, 16.7857367503)
Atom 2245 = (72.2003072787, 24.5462177723, 18.5092802347)
Atom 2246 = (75.1654763260, 25.3854072889, 15.1628967638)
Atom 2247 = (72.7050530900, 28.1321429094, 16.6249021715)
Atom 2248 = (70.6903028309, 25.1489836706, 19.7568206400)
Atom 2249 = (76.0048170207, 26.6595172416, 13.8329832027)
Atom 2250 = (72.9890411114, 22.0467150029, 18.5498148571)
Atom 2251 = (75.9542101587, 22.8859045195, 15.2034313863)
Atom 2252 = (74.8772553183, 21.2129489998, 16.9269748706)
Atom 2253 = (72.1497004167, 20.7726239474, 19.8797284182)
Atom 2254 = (77.4642146065, 22.2831386212, 13.9558909810)
Atom 2255 = (75.4494643474, 19.2999982797, 17.0878094495)
Atom 2256 = (73.2772621191, 26.2191732920, 29.8626405854)
Atom 2257 = (72.2003072787, 24.5462177723, 31.5861840697)
Atom 2258 = (75.1654763260, 25.3854072889, 28.2398005989)
Atom 2259 = (72.7050530900, 28.1321429094, 29.7018060065)
Atom 2260 = (70.6903028309, 25.1489836706, 32.8337244750)
Atom 2261 = (76.0048170207, 26.6595172416, 26.9098870378)
Atom 2262 = (72.9890411114, 22.0467150029, 31.6267186922)
Atom 2263 = (75.9542101587, 22.8859045195, 28.2803352213)
Atom 2264 = (74.8772553183, 21.2129489998, 30.0038787057)
Atom 2265 = (72.1497004167, 20.7726239474, 32.9566322533)
Atom 2266 = (77.4642146065, 22.2831386212, 27.0327948160)
Atom 2267 = (75.4494643474, 19.2999982797, 30.1647132845)
Atom 2268 = (73.2772621191, 26.2191732920, 42.9395444204)
Atom 2269 = (72.2003072787, 24.5462177723, 44.6630879048)
Atom 2270 = (75.1654763260, 25.3854072889, 41.3167044339)
Atom 2271 = (72.7050530900, 28.1321429094, 42.7787098416)
Atom 2272 = (70.6903028309, 25.1489836706, 45.9106283101)
Atom 2273 = (76.0048170207, 26.6595172416, 39.9867908728)
Atom 2274 = (72.9890411114, 22.0467150029, 44.7036225272)
Atom 2275 = (75.9542101587, 22.8859045195, 41.3572390563)
Atom 2276 = (74.8772553183, 21.2129489998, 43.0807825407)
Atom 2277 = (72.1497004167, 20.7726239474, 46.0335360883)
Atom 2278 = (77.4642146065, 22.2831386212, 40.1096986510)
Atom 2279 = (75.4494643474, 19.2999982797, 43.2416171195)
Atom 2280 = (73.2772621191, 26.2191732920, 56.0164482554)
Atom 2281 = (72.2003072787, 24.5462177723, 57.7399917398)
Atom 2282 = (75.1654763260, 25.3854072889, 54.3936082689)
Atom 2283 = (72.7050530900, 28.1321429094, 55.8556136766)
Atom 2284 = (70.6903028309, 25.1489836706, 58.9875321451)
Atom 2285 = (76.0048170207, 26.6595172416, 53.0636947078)
Atom 2286 = (72.9890411114, 22.0467150029, 57.7805263622)
Atom 2287 = (75.9542101587, 22.8859045195, 54.4341428914)
Atom 2288 = (74.8772553183, 21.2129489998, 56.1576863757)
Atom 2289 = (72.1497004167, 20.7726239474, 59.1104399233)
Atom 2290 = (77.4642146065, 22.2831386212, 53.1866024861)
Atom 2291 = (75.4494643474, 19.2999982797, 56.3185209546)
Atom 2292 = (73.2772621191, 26.2191732920, 69.0933520905)
Atom 2293 = (72.2003072787, 24.5462177723, 70.8168955748)
Atom 2294 = (75.1654763260, 25.3854072889, 67.4705121040)
Atom 2295 = (72.7050530900, 28.1321429094, 68.9325175116)
Atom 2296 = (70.6903028309, 25.1489836706, 72.0644359801)
Atom 2297 = (76.0048170207, 26.6595172416, 66.1405985429)
Atom 2298 = (72.9890411114, 22.0467150029, 70.8574301973)
Atom 2299 = (75.9542101587, 22.8859045195, 67.5110467264)
Atom 2300 = (74.8772553183, 21.2129489998, 69.2345902108)
Atom 2301 = (72.1497004167, 20.7726239474, 72.1873437584)
Atom 2302 = (77.4642146065, 22.2831386212, 66.2635063211)
Atom 2303 = (75.4494643474, 19.2999982797, 69.3954247896)
Atom 2304 = (73.2772621191, 44.2660564747, 3.7088329153)
Atom 2305 = (72.2003072787, 42.5931009551, 5.4323763996)
Atom 2306 = (75.1654763260, 43.4322904717, 2.0859929288)
Atom 2307 = (72.7050530900, 46.1790260921, 3.5479983365)
Atom 2308 = (70.6903028309, 43.1958668534, 6.6799168050)
Atom 2309 = (76.0048170207, 44.7064004244, 0.7560793677)
Atom 2310 = (72.9890411114, 40.0935981856, 5.4729110221)
Atom 2311 = (75.9542101587, 40.9327877022, 2.1265275512)
Atom 2312 = (74.8772553183, 39.2598321826, 3.8500710356)
Atom 2313 = (72.1497004167, 38.8195071302, 6.8028245832)
Atom 2314 = (77.4642146065, 40.3300218039, 0.8789871459)
Atom 2315 = (75.4494643474, 37.3468814625, 4.0109056144)
Atom 2316 = (73.2772621191, 44.2660564747, 16.7857367503)
Atom 2317 = (72.2003072787, 42.5931009551, 18.5092802347)
Atom 2318 = (75.1654763260, 43.4322904717, 15.1628967638)
Atom 2319 = (72.7050530900, 46.1790260921, 16.6249021715)
Atom 2320 = (70.6903028309, 43.1958668534, 19.7568206400)
Atom 2321 = (76.0048170207, 44.7064004244, 13.8329832027)
Atom 2322 = (72.9890411114, 40.0935981856, 18.5498148571)
Atom 2323 = (75.9542101587, 40.9327877022, 15.2034313863)
Atom 2324 = (74.8772553183, 39.2598321826, 16.9269748706)
Atom 2325 = (72.1497004167, 38.8195071302, 19.8797284182)
Atom 2326 = (77.4642146065, 40.3300218039, 13.9558909810)
Atom 2327 = (75.4494643474, 37.3468814625, 17.0878094495)
Atom 2328 = (73.2772621191, 44.2660564747, 29.8626405854)
Atom 2329 = (72.2003072787, 42.5931009551, 31.5861840697)
Atom 2330 = (75.1654763260, 43.4322904717, 28.2398005989)
Atom 2331 = (72.7050530900, 46.1790260921, 29.7018060065)
Atom 2332 = (70.6903028309, 43.1958668534, 32.8337244750)
Atom 2333 = (76.0048170207, 44.7064004244, 26.9098870378)
Atom 2334 = (72.9890411114, 40.0935981856, 31.6267186922)
Atom 2335 = (75.9542101587, 40.9327877022, 28.2803352213)
Atom 2336 = (74.8772553183, 39.2598321826, 30.0038787057)
Atom 2337 = (72.1497004167, 38.8195071302, 32.9566322533)
Atom 2338 = (77.4642146065, 40.3300218039, 27.0327948160)
Atom 2339 = (75.4494643474, 37.3468814625, 30.1647132845)
Atom 2340 = (73.2772621191, 44.2660564747, 42.9395444204)
Atom 2341 = (72.2003072787, 42.5931009551, 44.6630879048)
Atom 2342 = (75.1654763260, 43.4322904717, 41.3167044339)
Atom 2343 = (72.7050530900, 46.1790260921, 42.7787098416)
Atom 2344 = (70.6903028309, 43.1958668534, 45.9106283101)
Atom 2345 = (76.0048170207, 44.7064004244, 39.9867908728)
Atom 2346 = (72.9890411114, 40.0935981856, 44.7036225272)
Atom 2347 = (75.9542101587, 40.9327877022, 41.3572390563)
Atom 2348 = (74.8772553183, 39.2598321826, 43.0807825407)
Atom 2349 = (72.1497004167, 38.8195071302, 46.0335360883)
Atom 2350 = (77.4642146065, 40.3300218039, 40.1096986510)
Atom 2351 = (75.4494643474, 37.3468814625, 43.2416171195)
Atom 2352 = (73.2772621191, 44.2660564747, 56.0164482554)
Atom 2353 = (72.2003072787, 42.5931009551, 57.7399917398)
Atom 2354 = (75.1654763260, 43.4322904717, 54.3936082689)
Atom 2355 = (72.7050530900, 46.1790260921, 55.8556136766)
Atom 2356 = (70.6903028309, 43.1958668534, 58.9875321451)
Atom 2357 = (76.0048170207, 44.7064004244, 53.0636947078)
Atom 2358 = (72.9890411114, 40.0935981856, 57.7805263622)
Atom 2359 = (75.9542101587, 40.9327877022, 54.4341428914)
Atom 2360 = (74.8772553183, 39.2598321826, 56.1576863757)
Atom 2361 = (72.1497004167, 38.8195071302, 59.1104399233)
Atom 2362 = (77.4642146065, 40.3300218039, 53.1866024861)
Atom 2363 = (75.4494643474, 37.3468814625, 56.3185209546)
Atom 2364 = (73.2772621191, 44.2660564747, 69.0933520905)
Atom 2365 = (72.2003072787, 42.5931009551, 70.8168955748)
Atom 2366 = (75.1654763260, 43.4322904717, 67.4705121040)
Atom 2367 = (72.7050530900, 46.1790260921, 68.9325175116)
Atom 2368 = (70.6903028309, 43.1958668534, 72.0644359801)
Atom 2369 = (76.0048170207, 44.7064004244, 66.1405985429)
Atom 2370 = (72.9890411114, 40.0935981856, 70.8574301973)
Atom 2371 = (75.9542101587, 40.9327877022, 67.5110467264)
Atom 2372 = (74.8772553183, 39.2598321826, 69.2345902108)
Atom 2373 = (72.1497004167, 38.8195071302, 72.1873437584)
Atom 2374 = (77.4642146065, 40.3300218039, 66.2635063211)
Atom 2375 = (75.4494643474, 37.3468814625, 69.3954247896)
Atom 2376 = (73.2772621191, 62.3129396575, 3.7088329153)
Atom 2377 = (72.2003072787, 60.6399841378, 5.4323763996)
Atom 2378 = (75.1654763260, 61.4791736544, 2.0859929288)
Atom 2379 = (72.7050530900, 64.2259092748, 3.5479983365)
Atom 2380 = (70.6903028309, 61.2427500361, 6.6799168050)
Atom 2381 = (76.0048170207, 62.7532836071, 0.7560793677)
Atom 2382 = (72.9890411114, 58.1404813684, 5.4729110221)
Atom 2383 = (75.9542101587, 58.9796708850, 2.1265275512)
Atom 2384 = (74.8772553183, 57.3067153653, 3.8500710356)
Atom 2385 = (72.1497004167, 56.8663903129, 6.8028245832)
Atom 2386 = (77.4642146065, 58.3769049867, 0.8789871459)
Atom 2387 = (75.4494643474, 55.3937646452, 4.0109056144)
Atom 2388 = (73.2772621191, 62.3129396575, 16.7857367503)
Atom 2389 = (72.2003072787, 60.6399841378, 18.5092802347)
Atom 2390 = (75.1654763260, 61.4791736544, 15.1628967638)
Atom 2391 = (72.7050530900, 64.2259092748, 16.6249021715)
Atom 2392 = (70.6903028309, 61.2427500361, 19.7568206400)
Atom 2393 = (76.0048170207, 62.7532836071, 13.8329832027)
Atom 2394 = (72.9890411114, 58.1404813684, 18.5498148571)
Atom 2395 = (75.9542101587, 58.9796708850, 15.2034313863)
Atom 2396 = (74.8772553183, 57.3067153653, 16.9269748706)
Atom 2397 = (72.1497004167, 56.8663903129, 19.8797284182)
Atom 2398 = (77.4642146065, 58.3769049867, 13.9558909810)
Atom 2399 = (75.4494643474, 55.3937646452, 17.0878094495)
Atom 2400 = (73.2772621191, 62.3129396575, 29.8626405854)
Atom 2401 = (72.2003072787, 60.6399841378, 31.5861840697)
Atom 2402 = (75.1654763260, 61.4791736544, 28.2398005989)
Atom 2403 = (72.7050530900, 64.2259092748, 29.7018060065)
Atom 2404 = (70.6903028309, 61.2427500361, 32.8337244750)
Atom 2405 = (76.0048170207, 62.7532836071, 26.9098870378)
Atom 2406 = (72.9890411114, 58.1404813684, 31.6267186922)
Atom 2407 = (75.9542101587, 58.9796708850, 28.2803352213)
Atom 2408 = (74.8772553183, 57.3067153653, 30.0038787057)
Atom 2409 = (72.1497004167, 56.8663903129, 32.9566322533)
Atom 2410 = (77.4642146065, 58.3769049867, 27.0327948160)
Atom 2411 = (75.4494643474, 55.3937646452, 30.1647132845)
Atom 2412 = (73.2772621191, 62.3129396575, 42.9395444204)
Atom 2413 = (72.2003072787, 60.6399841378, 44.6630879048)
Atom 2414 = (75.1654763260, 61.4791736544, 41.3167044339)
Atom 2415 = (72.7050530900, 64.2259092748, 42.7787098416)
Atom 2416 = (70.6903028309, 61.2427500361, 45.9106283101)
Atom 2417 = (76.0048170207, 62.7532836071, 39.9867908728)
Atom 2418 = (72.9890411114, 58.1404813684, 44.7036225272)
Atom 2419 = (75.9542101587, 58.9796708850, 41.3572390563)
Atom 2420 = (74.8772553183, 57.3067153653, 43.0807825407)
Atom 2421 = (72.1497004167, 56.8663903129, 46.0335360883)
Atom 2422 = (77.4642146065, 58.3769049867, 40.1096986510)
Atom 2423 = (75.4494643474, 55.3937646452, 43.2416171195)
Atom 2424 = (73.2772621191, 62.3129396575, 56.0164482554)
Atom 2425 = (72.2003072787, 60.6399841378, 57.7399917398)
Atom 2426 = (75.1654763260, 61.4791736544, 54.3936082689)
Atom 2427 = (72.7050530900, 64.2259092748, 55.8556136766)
Atom 2428 = (70.6903028309, 61.2427500361, 58.9875321451)
Atom 2429 = (76.0048170207, 62.7532836071, 53.0636947078)
Atom 2430 = (72.9890411114, 58.1404813684, 57.7805263622)
Atom 2431 = (75.9542101587, 58.9796708850, 54.4341428914)
Atom 2432 = (74.8772553183, 57.3067153653, 56.1576863757)
Atom 2433 = (72.1497004167, 56.8663903129, 59.1104399233)
Atom 2434 = (77.4642146065, 58.3769049867, 53.1866024861)
Atom 2435 = (75.4494643474, 55.3937646452, 56.3185209546)
Atom 2436 = (73.2772621191, 62.3129396575, 69.0933520905)
Atom 2437 = (72.2003072787, 60.6399841378, 70.8168955748)
Atom 2438 = (75.1654763260, 61.4791736544, 67.4705121040)
Atom 2439 = (72.7050530900, 64.2259092748, 68.9325175116)
Atom 2440 = (70.6903028309, 61.2427500361, 72.0644359801)
Atom 2441 = (76.0048170207, 62.7532836071, 66.1405985429)
Atom 2442 = (72.9890411114, 58.1404813684, 70.8574301973)
Atom 2443 = (75.9542101587, 58.9796708850, 67.5110467264)
Atom 2444 = (74.8772553183, 57.3067153653, 69.2345902108)
Atom 2445 = (72.1497004167, 56.8663903129, 72.1873437584)
Atom 2446 = (77.4642146065, 58.3769049867, 66.2635063211)
Atom 2447 = (75.4494643474, 55.3937646452, 69.3954247896)
Atom 2448 = (73.2772621191, 80.3598228402, 3.7088329153)
Atom 2449 = (72.2003072787, 78.6868673205, 5.4323763996)
Atom 2450 = (75.1654763260, 79.5260568372, 2.0859929288)
Atom 2451 = (72.7050530900, 82.2727924576, 3.5479983365)
Atom 2452 = (70.6903028309, 79.2896332189, 6.6799168050)
Atom 2453 = (76.0048170207, 80.8001667899, 0.7560793677)
Atom 2454 = (72.9890411114, 76.1873645511, 5.4729110221)
Atom 2455 = (75.9542101587, 77.0265540677, 2.1265275512)
Atom 2456 = (74.8772553183, 75.3535985481, 3.8500710356)
Atom 2457 = (72.1497004167, 74.9132734957, 6.8028245832)
Atom 2458 = (77.4642146065, 76.4237881694, 0.8789871459)
Atom 2459 = (75.4494643474, 73.4406478280, 4.0109056144)
Atom 2460 = (73.2772621191, 80.3598228402, 16.7857367503)
Atom 2461 = (72.2003072787, 78.6868673205, 18.5092802347)
Atom 2462 = (75.1654763260, 79.5260568372, 15.1628967638)
Atom 2463 = (72.7050530900, 82.2727924576, 16.6249021715)
Atom 2464 = (70.6903028309, 79.2896332189, 19.7568206400)
Atom 2465 = (76.0048170207, 80.8001667899, 13.8329832027)
Atom 2466 = (72.9890411114, 76.1873645511, 18.5498148571)
Atom 2467 = (75.9542101587, 77.0265540677, 15.2034313863)
Atom 2468 = (74.8772553183, 75.3535985481, 16.9269748706)
Atom 2469 = (72.1497004167, 74.9132734957, 19.8797284182)
Atom 2470 = (77.4642146065, 76.4237881694, 13.9558909810)
Atom 2471 = (75.4494643474, 73.4406478280, 17.0878094495)
Atom 2472 = (73.2772621191, 80.3598228402, 29.8626405854)
Atom 2473 = (72.2003072787, 78.6868673205, 31.5861840697)
Atom 2474 = (75.1654763260, 79.5260568372, 28.2398005989)
Atom 2475 = (72.7050530900, 82.2727924576, 29.7018060065)
Atom 2476 = (70.6903028309, 79.2896332189, 32.8337244750)
Atom 2477 = (76.0048170207, 80.8001667899, 26.9098870378)
Atom 2478 = (72.9890411114, 76.1873645511, 31.6267186922)
Atom 2479 = (75.9542101587, 77.0265540677, 28.2803352213)
Atom 2480 = (74.8772553183, 75.3535985481, 30.0038787057)
Atom 2481 = (72.1497004167, 74.9132734957, 32.9566322533)
Atom 2482 = (77.4642146065, 76.4237881694, 27.0327948160)
Atom 2483 = (75.4494643474, 73.4406478280, 30.1647132845)
Atom 2484 = (73.2772621191, 80.3598228402, 42.9395444204)
Atom 2485 = (72.2003072787, 78.6868673205, 44.6630879048)
Atom 2486 = (75.1654763260, 79.5260568372, 41.3167044339)
Atom 2487 = (72.7050530900, 82.2727924576, 42.7787098416)
Atom 2488 = (70.6903028309, 79.2896332189, 45.9106283101)
Atom 2489 = (76.0048170207, 80.8001667899, 39.9867908728)
Atom 2490 = (72.9890411114, 76.1873645511, 44.7036225272)
Atom 2491 = (75.9542101587, 77.0265540677, 41.3572390563)
Atom 2492 = (74.8772553183, 75.3535985481, 43.0807825407)
Atom 2493 = (72.1497004167, 74.9132734957, 46.0335360883)
Atom 2494 = (77.4642146065, 76.4237881694, 40.1096986510)
Atom 2495 = (75.4494643474, 73.4406478280, 43.2416171195)
Atom 2496 = (73.2772621191, 80.3598228402, 56.0164482554)
Atom 2497 = (72.2003072787, 78.6868673205, 57.7399917398)
Atom 2498 = (75.1654763260, 79.5260568372, 54.3936082689)
Atom 2499 = (72.7050530900, 82.2727924576, 55.8556136766)
Atom 2500 = (70.6903028309, 79.2896332189, 58.9875321451)
Atom 2501 = (76.0048170207, 80.8001667899, 53.0636947078)
Atom 2502 = (72.9890411114, 76.1873645511, 57.7805263622)
Atom 2503 = (75.9542101587, 77.0265540677, 54.4341428914)
Atom 2504 = (74.8772553183, 75.3535985481, 56.1576863757)
Atom 2505 = (72.1497004167, 74.9132734957, 59.1104399233)
Atom 2506 = (77.4642146065, 76.4237881694, 53.1866024861)
Atom 2507 = (75.4494643474, 73.4406478280, 56.3185209546)
Atom 2508 = (73.2772621191, 80.3598228402, 69.0933520905)
Atom 2509 = (72.2003072787, 78.6868673205, 70.8168955748)
Atom 2510 = (75.1654763260, 79.5260568372, 67.4705121040)
Atom 2511 = (72.7050530900, 82.2727924576, 68.9325175116)
Atom 2512 = (70.6903028309, 79.2896332189, 72.0644359801)
Atom 2513 = (76.0048170207, 80.8001667899, 66.1405985429)
Atom 2514 = (72.9890411114, 76.1873645511, 70.8574301973)
Atom 2515 = (75.9542101587, 77.0265540677, 67.5110467264)
Atom 2516 = (74.8772553183, 75.3535985481, 69.2345902108)
Atom 2517 = (72.1497004167, 74.9132734957, 72.1873437584)
Atom 2518 = (77.4642146065, 76.4237881694, 66.2635063211)
Atom 2519 = (75.4494643474, 73.4406478280, 69.3954247896)
Atom 2520 = (73.2772621191, 98.4067060230, 3.7088329153)
Atom 2521 = (72.2003072787, 96.7337505033, 5.4323763996)
Atom 2522 = (75.1654763260, 97.5729400199, 2.0859929288)
Atom 2523 = (72.7050530900, 100.3196756403, 3.5479983365)
Atom 2524 = (70.6903028309, 97.3365164016, 6.6799168050)
Atom 2525 = (76.0048170207, 98.8470499726, 0.7560793677)
Atom 2526 = (72.9890411114, 94.2342477339, 5.4729110221)
Atom 2527 = (75.9542101587, 95.0734372505, 2.1265275512)
Atom 2528 = (74.8772553183, 93.4004817308, 3.8500710356)
Atom 2529 = (72.1497004167, 92.9601566784, 6.8028245832)
Atom 2530 = (77.4642146065, 94.4706713522, 0.8789871459)
Atom 2531 = (75.4494643474, 91.4875310107, 4.0109056144)
Atom 2532 = (73.2772621191, 98.4067060230, 16.7857367503)
Atom 2533 = (72.2003072787, 96.7337505033, 18.5092802347)
Atom 2534 = (75.1654763260, 97.5729400199, 15.1628967638)
Atom 2535 = (72.7050530900, 100.3196756403, 16.6249021715)
Atom 2536 = (70.6903028309, 97.3365164016, 19.7568206400)
Atom 2537 = (76.0048170207, 98.8470499726, 13.8329832027)
Atom 2538 = (72.9890411114, 94.2342477339, 18.5498148571)
Atom 2539 = (75.9542101587, 95.0734372505, 15.2034313863)
Atom 2540 = (74.8772553183, 93.4004817308, 16.9269748706)
Atom 2541 = (72.1497004167, 92.9601566784, 19.8797284182)
Atom 2542 = (77.4642146065, 94.4706713522, 13.9558909810)
Atom 2543 = (75.4494643474, 91.4875310107, 17.0878094495)
Atom 2544 = (73.2772621191, 98.4067060230, 29.8626405854)
Atom 2545 = (72.2003072787, 96.7337505033, 31.5861840697)
Atom 2546 = (75.1654763260, 97.5729400199, 28.2398005989)
Atom 2547 = (72.7050530900, 100.3196756403, 29.7018060065)
Atom 2548 = (70.6903028309, 97.3365164016, 32.8337244750)
Atom 2549 = (76.0048170207, 98.8470499726, 26.9098870378)
Atom 2550 = (72.9890411114, 94.2342477339, 31.6267186922)
Atom 2551 = (75.9542101587, 95.0734372505, 28.2803352213)
Atom 2552 = (74.8772553183, 93.4004817308, 30.0038787057)
Atom 2553 = (72.1497004167, 92.9601566784, 32.9566322533)
Atom 2554 = (77.4642146065, 94.4706713522, 27.0327948160)
Atom 2555 = (75.4494643474, 91.4875310107, 30.1647132845)
Atom 2556 = (73.2772621191, 98.4067060230, 42.9395444204)
Atom 2557 = (72.2003072787, 96.7337505033, 44.6630879048)
Atom 2558 = (75.1654763260, 97.5729400199, 41.3167044339)
Atom 2559 = (72.7050530900, 100.3196756403, 42.7787098416)
Atom 2560 = (70.6903028309, 97.3365164016, 45.9106283101)
Atom 2561 = (76.0048170207, 98.8470499726, 39.9867908728)
Atom 2562 = (72.9890411114, 94.2342477339, 44.7036225272)
Atom 2563 = (75.9542101587, 95.0734372505, 41.3572390563)
Atom 2564 = (74.8772553183, 93.4004817308, 43.0807825407)
Atom 2565 = (72.1497004167, 92.9601566784, 46.0335360883)
Atom 2566 = (77.4642146065, 94.4706713522, 40.1096986510)
Atom 2567 = (75.4494643474, 91.4875310107, 43.2416171195)
Atom 2568 = (73.2772621191, 98.4067060230, 56.0164482554)
Atom 2569 = (72.2003072787, 96.7337505033, 57.7399917398)
Atom 2570 = (75.1654763260, 97.5729400199, 54.3936082689)
Atom 2571 = (72.7050530900, 100.3196756403, 55.8556136766)
Atom 2572 = (70.6903028309, 97.3365164016, 58.9875321451)
Atom 2573 = (76.0048170207, 98.8470499726, 53.0636947078)
Atom 2574 = (72.9890411114, 94.2342477339, 57.7805263622)
Atom 2575 = (75.9542101587, 95.0734372505, 54.4341428914)
Atom 2576 = (74.8772553183, 93.4004817308, 56.1576863757)
Atom 2577 = (72.1497004167, 92.9601566784, 59.1104399233)
Atom 2578 = (77.4642146065, 94.4706713522, 53.1866024861)
Atom 2579 = (75.4494643474, 91.4875310107, 56.3185209546)
Atom 2580 = (73.2772621191, 98.4067060230, 69.0933520905)
Atom 2581 = (72.2003072787, 96.7337505033, 70.8168955748)
Atom 2582 = (75.1654763260, 97.5729400199, 67.4705121040)
Atom 2583 = (72.7050530900, 100.3196756403, 68.9325175116)
Atom 2584 = (70.6903028309, 97.3365164016, 72.0644359801)
Atom 2585 = (76.0048170207, 98.8470499726, 66.1405985429)
Atom 2586 = (72.9890411114, 94.2342477339, 70.8574301973)
Atom 2587 = (75.9542101587, 95.0734372505, 67.5110467264)
Atom 2588 = (74.8772553183, 93.4004817308, 69.2345902108)
Atom 2589 = (72.1497004167, 92.9601566784, 72.1873437584)
Atom 2590 = (77.4642146065, 94.4706713522, 66.2635063211)
Atom 2591 = (75.4494643474, 91.4875310107, 69.3954247896)

Default periodic omega parameter = 0.0290712730

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     2592
Total charge:    0
Total electrons: 9072 (4536-alpha, 4536-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  25920
Total AO shells: 11664 (6480 S-shells; 3888 P-shells; 1296 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 10713.005549436610 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 715050.35767, which suppose to be the same as real space unit cell volume 716692.16954, the difference indicates how bad your result is.
| time to set the grid = 2604.01 s
DFT grid points: 15720169 (6064 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.0175765585  -50347.4861257223  9070.8049047676  -5563.2525173781  670.23 186.17 90.96 60.56  -50347.4861257223  1013.00  
|    2     0.1405938260    +330.4120362321  9072.0068811976  -5714.2821945161  3911.74 6456.38 180.77 86.38  -50017.0740894902  10641.56  
|    3     0.1116341330      -1.7114556692  9072.0077403423  -5600.5060085432  3633.66 7147.66 179.26 91.46  -50018.7855451594  11063.34  
|    4     0.0066900266     -17.5576387815  9072.0069000336  -5651.5335774565  3459.64 6865.27 192.60 93.35  -50036.3431839409  10624.82  
|    5     0.0009520133      -0.0432653391  9072.0067873009  -5652.5259993192  2843.90 4578.61 209.37 97.05  -50036.3864492800  7750.01  
|    6     0.0006871597      -0.0011510694  9072.0067856780  -5652.2925215242  2470.53 3725.72 205.46 92.66  -50036.3876003495  6510.71  
|    7     0.0000441901      -0.0004248389  9072.0067854085  -5652.2855086429  2177.86 3235.06 200.21 92.64  -50036.3880251884  5724.36  
|    8     0.0000030648      -0.0000007903  9072.0067849277  -5652.2837543488  1915.75 2462.52 218.26 102.14  -50036.3880259787  4713.50  
|    9     0.0000132351      -0.0000423573  9072.0067848888  -5652.2833355051  3967.31 7157.32 242.70 101.27  -50036.3880683360  11504.39  
|   10     0.0000126876      -0.0000000013  9072.0067848777  -5652.2833337323  1680.31 1638.26 223.95 95.52  -50036.3880683374  3667.45  
|   11     0.0000161066      +0.0000000054  9072.0067849464  -5652.2833442346  1901.46 2675.42 231.68 111.01  -50036.3880683319  4958.24  
|   12     0.0000002591      -0.0000008093  9072.0067846306  -5652.2832860622  2098.36 3695.14 355.40 119.87  -50036.3880691412  6155.26  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -50036.3880691412 a.u.
HOMO-LUMO GAP: 6.923 eV
CENTER OF MASS: {20.600000, 26.875000, 19.300000} ANGS
DIPOLE MOMENT: {-0.000094, 0.000706, 0.000913} (|D| = 0.001158) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 88116.67 sec 

| Job finished: Wed Oct  2 06:47:58 2024



==> anc/files/timings/comparison_to_molecular/benzene/6x_supercell/tc_pbe_mol.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_mol
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/6x_supercell/tc_pbe_mol.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe_mol.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 06:47:58 2024
| On fire-21-01 (available memory: 244552 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe_mol.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffe849b3000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f998bdb3000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f998bd97000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f998b9ad000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f998b8c4000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f9989c00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f99898a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f998b8be000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f998b893000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f9987a8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f9987631000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f9987400000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f998b886000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f998b880000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f998b864000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f998b85e000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f992eaba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f998b79b000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f9913c34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f9913888000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f99114be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f99113c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f9910d7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f99108e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f998b77c000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f998b747000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f9910616000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f998b6e6000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f9910572000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f991012e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f990e4c1000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f990e200000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f9907a00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f98fcc00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f98ece00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f98e5c00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f98c3400000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f98c1dd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f98c1a00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f98c17d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f98c1200000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f98c0e00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f9987611000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f9907988000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f98c0bd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f998be69000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f990e1d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f9907967000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f9907948000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f98ecd93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f990e4ad000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f98fcbac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f98ecd34000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f990e1c5000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f98ecc65000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f990793a000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f998b6d7000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f998b6d2000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f98e5bd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f98c165a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f998760a000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f98bda00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f98c1056000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f98bd815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f98e5b8e000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f98e5b48000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f98c1d4f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f98bd74a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f98c1d20000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f9907934000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f98ecc57000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f98e5b2d000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f98bd727000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f98bd5ec000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f98c1642000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f98fcba5000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f98ecc43000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f98c1049000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 26
|  AVAILABLE: 974
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_mol
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_mol
| Random number seed: 1488391816

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_mol/geometry.molden
Using basis set: def2-svp
dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory


Basis set:       def2-svp
Total atoms:     2592
Total charge:    0
Total electrons: 9072 (4536-alpha, 4536-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  25920
Total AO shells: 11664 (6480 S-shells; 3888 P-shells; 1296 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 880763.798602505005 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
| time to set the grid = 459.71 s
DFT grid points: 15720169 (6064 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     3.9314201094  -50297.2328944624  9070.4686211431  -7317.4263601161  3.75 0.00 78.85 36.13  -50297.2328944624   134.82  
|    2     0.1809893857    +270.1195619012  9072.0072391772  -7556.8007432799  20.60 0.00 173.98 46.55  -50027.1133325612   246.97  
|    3     0.2029073356     +19.4688418411  9072.0118476524  -7310.1459693434  19.92 0.00 184.79 48.76  -50007.6444907201   263.62  
|    4     0.0134747239     -56.2356014191  9072.0095982675  -7433.0318519879  19.16 0.00 190.23 48.78  -50063.8800921392   268.60  
|    5     0.0039535940      -0.1945517841  9072.0093430978  -7436.2569383120  15.77 0.00 190.91 46.75  -50064.0746439233   265.43  
|    6     0.0049933025      +0.0162091838  9072.0093612715  -7436.0448327986  15.05 0.00 178.41 50.61  -50064.0584347395   260.33  
|    7     0.0004344502      -0.0525550096  9072.0093666103  -7435.9797194817  13.30 0.00 169.58 47.52  -50064.1109897491   244.05  
|    8     0.0002629704      -0.0001467677  9072.0093642782  -7436.0102666130  11.04 0.00 175.93 47.74  -50064.1111365168   249.53  
|    9     0.0000887083      -0.0000876900  9072.0093648264  -7436.0312053628  21.11 0.00 183.78 47.80  -50064.1112242067   282.74  
|   10     0.0000174126      -0.0000102074  9072.0093649237  -7436.0336791590  9.15 0.00 183.20 48.47  -50064.1112344142   258.63  
|   11     0.0000041247      -0.0000006279  9072.0093648205  -7436.0355903067  8.30 0.00 181.27 49.37  -50064.1112350421   282.97  
|   12     0.0000010891      -0.0000000239  9072.0093648195  -7436.0355561798  7.32 0.00 173.21 47.74  -50064.1112350660   246.77  
|   13     0.0000002535      +0.0000000194  9072.0093648169  -7436.0355087308  7.45 0.00 277.75 51.08  -50064.1112350465   251.12  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -50064.1112350465 a.u.
HOMO-LUMO GAP: 5.082 eV
CENTER OF MASS: {20.600000, 26.875000, 19.300000} ANGS
DIPOLE MOMENT: {0.000281, -0.000540, 0.000829} (|D| = 0.001029) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 4178.51 sec 

| Job finished: Wed Oct  2 08:02:16 2024



==> anc/files/timings/comparison_to_molecular/benzene/6x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/comparison_to_molecular/benzene/6x_supercell/tc_pbe_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct  2 08:02:16 2024
| On fire-21-01 (available memory: 232229 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc97145000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f86b0308000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f86b02ec000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f86aff02000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f86afe19000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f86ae200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f86adea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f86afe13000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f86afde8000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f86ac08b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f86abc31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f86aba00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f86afddb000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f86afdd5000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f86afdb9000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f86afdb3000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f86530ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f86afcf0000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f8638234000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f8637e88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f8635abe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f86359c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f863537a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f8634ee9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f86afcd1000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f8634eb4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f8634be1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f8634b80000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f8634adc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f8634698000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f8632a2b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f8632600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f862be00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f8621000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f8611200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f860a000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f85e7800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f85e61d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f85e5e00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f85e5bd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f85e5600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f85e5200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f86abc0b000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f86329b3000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f85e4fd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f86b03be000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f8632989000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f8632966000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f8632947000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f86328da000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f86328c6000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f862bdac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f862bd4d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f86328b3000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f8611131000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f86325f2000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f86328ae000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f86328a9000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f86325c6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f85e5a5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f86325c1000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f85e1e00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f85e5456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f85e1c15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f8620fb8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f86110eb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f8611069000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f8609f35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f85e61a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f862bd41000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f862bd33000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f861104e000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f85e617f000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f85e1ada000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f8620fa0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f8611047000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f85e616b000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f85e615e000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 26
|  AVAILABLE: 974
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 1744411943

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 44.6400000000 A, b = 57.3000000000 A, c = 41.5200000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(84.3573680919, 0.0000000000, 0.0000000000), (0.0000000000, 108.2812990965, 0.0000000000), (0.0000000000, 0.0000000000, 78.4614230102), 
Reciprocal space lattice vector in a.u.:
(0.0744829462, -0.0000000000, -0.0000000000), (0.0000000000, 0.0580265047, -0.0000000000), (0.0000000000, 0.0000000000, 0.0800799306), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)
Atom 12 = (2.9794553758, 8.1722901092, 16.7857367503)
Atom 13 = (1.9025005354, 6.4993345896, 18.5092802347)
Atom 14 = (4.8676695827, 7.3385241062, 15.1628967638)
Atom 15 = (2.4072463467, 10.0852597266, 16.6249021715)
Atom 16 = (0.3924960876, 7.1021004879, 19.7568206400)
Atom 17 = (5.7070102774, 8.6126340589, 13.8329832027)
Atom 18 = (2.6912343682, 3.9998318201, 18.5498148571)
Atom 19 = (5.6564034155, 4.8390213368, 15.2034313863)
Atom 20 = (4.5794485751, 3.1660658171, 16.9269748706)
Atom 21 = (1.8518936734, 2.7257407647, 19.8797284182)
Atom 22 = (7.1664078632, 4.2362554385, 13.9558909810)
Atom 23 = (5.1516576042, 1.2531150970, 17.0878094495)
Atom 24 = (2.9794553758, 8.1722901092, 29.8626405854)
Atom 25 = (1.9025005354, 6.4993345896, 31.5861840697)
Atom 26 = (4.8676695827, 7.3385241062, 28.2398005989)
Atom 27 = (2.4072463467, 10.0852597266, 29.7018060065)
Atom 28 = (0.3924960876, 7.1021004879, 32.8337244750)
Atom 29 = (5.7070102774, 8.6126340589, 26.9098870378)
Atom 30 = (2.6912343682, 3.9998318201, 31.6267186922)
Atom 31 = (5.6564034155, 4.8390213368, 28.2803352213)
Atom 32 = (4.5794485751, 3.1660658171, 30.0038787057)
Atom 33 = (1.8518936734, 2.7257407647, 32.9566322533)
Atom 34 = (7.1664078632, 4.2362554385, 27.0327948160)
Atom 35 = (5.1516576042, 1.2531150970, 30.1647132845)
Atom 36 = (2.9794553758, 8.1722901092, 42.9395444204)
Atom 37 = (1.9025005354, 6.4993345896, 44.6630879048)
Atom 38 = (4.8676695827, 7.3385241062, 41.3167044339)
Atom 39 = (2.4072463467, 10.0852597266, 42.7787098416)
Atom 40 = (0.3924960876, 7.1021004879, 45.9106283101)
Atom 41 = (5.7070102774, 8.6126340589, 39.9867908728)
Atom 42 = (2.6912343682, 3.9998318201, 44.7036225272)
Atom 43 = (5.6564034155, 4.8390213368, 41.3572390563)
Atom 44 = (4.5794485751, 3.1660658171, 43.0807825407)
Atom 45 = (1.8518936734, 2.7257407647, 46.0335360883)
Atom 46 = (7.1664078632, 4.2362554385, 40.1096986510)
Atom 47 = (5.1516576042, 1.2531150970, 43.2416171195)
Atom 48 = (2.9794553758, 8.1722901092, 56.0164482554)
Atom 49 = (1.9025005354, 6.4993345896, 57.7399917398)
Atom 50 = (4.8676695827, 7.3385241062, 54.3936082689)
Atom 51 = (2.4072463467, 10.0852597266, 55.8556136766)
Atom 52 = (0.3924960876, 7.1021004879, 58.9875321451)
Atom 53 = (5.7070102774, 8.6126340589, 53.0636947078)
Atom 54 = (2.6912343682, 3.9998318201, 57.7805263622)
Atom 55 = (5.6564034155, 4.8390213368, 54.4341428914)
Atom 56 = (4.5794485751, 3.1660658171, 56.1576863757)
Atom 57 = (1.8518936734, 2.7257407647, 59.1104399233)
Atom 58 = (7.1664078632, 4.2362554385, 53.1866024861)
Atom 59 = (5.1516576042, 1.2531150970, 56.3185209546)
Atom 60 = (2.9794553758, 8.1722901092, 69.0933520905)
Atom 61 = (1.9025005354, 6.4993345896, 70.8168955748)
Atom 62 = (4.8676695827, 7.3385241062, 67.4705121040)
Atom 63 = (2.4072463467, 10.0852597266, 68.9325175116)
Atom 64 = (0.3924960876, 7.1021004879, 72.0644359801)
Atom 65 = (5.7070102774, 8.6126340589, 66.1405985429)
Atom 66 = (2.6912343682, 3.9998318201, 70.8574301973)
Atom 67 = (5.6564034155, 4.8390213368, 67.5110467264)
Atom 68 = (4.5794485751, 3.1660658171, 69.2345902108)
Atom 69 = (1.8518936734, 2.7257407647, 72.1873437584)
Atom 70 = (7.1664078632, 4.2362554385, 66.2635063211)
Atom 71 = (5.1516576042, 1.2531150970, 69.3954247896)
Atom 72 = (2.9794553758, 26.2191732920, 3.7088329153)
Atom 73 = (1.9025005354, 24.5462177723, 5.4323763996)
Atom 74 = (4.8676695827, 25.3854072889, 2.0859929288)
Atom 75 = (2.4072463467, 28.1321429094, 3.5479983365)
Atom 76 = (0.3924960876, 25.1489836706, 6.6799168050)
Atom 77 = (5.7070102774, 26.6595172416, 0.7560793677)
Atom 78 = (2.6912343682, 22.0467150029, 5.4729110221)
Atom 79 = (5.6564034155, 22.8859045195, 2.1265275512)
Atom 80 = (4.5794485751, 21.2129489998, 3.8500710356)
Atom 81 = (1.8518936734, 20.7726239474, 6.8028245832)
Atom 82 = (7.1664078632, 22.2831386212, 0.8789871459)
Atom 83 = (5.1516576042, 19.2999982797, 4.0109056144)
Atom 84 = (2.9794553758, 26.2191732920, 16.7857367503)
Atom 85 = (1.9025005354, 24.5462177723, 18.5092802347)
Atom 86 = (4.8676695827, 25.3854072889, 15.1628967638)
Atom 87 = (2.4072463467, 28.1321429094, 16.6249021715)
Atom 88 = (0.3924960876, 25.1489836706, 19.7568206400)
Atom 89 = (5.7070102774, 26.6595172416, 13.8329832027)
Atom 90 = (2.6912343682, 22.0467150029, 18.5498148571)
Atom 91 = (5.6564034155, 22.8859045195, 15.2034313863)
Atom 92 = (4.5794485751, 21.2129489998, 16.9269748706)
Atom 93 = (1.8518936734, 20.7726239474, 19.8797284182)
Atom 94 = (7.1664078632, 22.2831386212, 13.9558909810)
Atom 95 = (5.1516576042, 19.2999982797, 17.0878094495)
Atom 96 = (2.9794553758, 26.2191732920, 29.8626405854)
Atom 97 = (1.9025005354, 24.5462177723, 31.5861840697)
Atom 98 = (4.8676695827, 25.3854072889, 28.2398005989)
Atom 99 = (2.4072463467, 28.1321429094, 29.7018060065)
Atom 100 = (0.3924960876, 25.1489836706, 32.8337244750)
Atom 101 = (5.7070102774, 26.6595172416, 26.9098870378)
Atom 102 = (2.6912343682, 22.0467150029, 31.6267186922)
Atom 103 = (5.6564034155, 22.8859045195, 28.2803352213)
Atom 104 = (4.5794485751, 21.2129489998, 30.0038787057)
Atom 105 = (1.8518936734, 20.7726239474, 32.9566322533)
Atom 106 = (7.1664078632, 22.2831386212, 27.0327948160)
Atom 107 = (5.1516576042, 19.2999982797, 30.1647132845)
Atom 108 = (2.9794553758, 26.2191732920, 42.9395444204)
Atom 109 = (1.9025005354, 24.5462177723, 44.6630879048)
Atom 110 = (4.8676695827, 25.3854072889, 41.3167044339)
Atom 111 = (2.4072463467, 28.1321429094, 42.7787098416)
Atom 112 = (0.3924960876, 25.1489836706, 45.9106283101)
Atom 113 = (5.7070102774, 26.6595172416, 39.9867908728)
Atom 114 = (2.6912343682, 22.0467150029, 44.7036225272)
Atom 115 = (5.6564034155, 22.8859045195, 41.3572390563)
Atom 116 = (4.5794485751, 21.2129489998, 43.0807825407)
Atom 117 = (1.8518936734, 20.7726239474, 46.0335360883)
Atom 118 = (7.1664078632, 22.2831386212, 40.1096986510)
Atom 119 = (5.1516576042, 19.2999982797, 43.2416171195)
Atom 120 = (2.9794553758, 26.2191732920, 56.0164482554)
Atom 121 = (1.9025005354, 24.5462177723, 57.7399917398)
Atom 122 = (4.8676695827, 25.3854072889, 54.3936082689)
Atom 123 = (2.4072463467, 28.1321429094, 55.8556136766)
Atom 124 = (0.3924960876, 25.1489836706, 58.9875321451)
Atom 125 = (5.7070102774, 26.6595172416, 53.0636947078)
Atom 126 = (2.6912343682, 22.0467150029, 57.7805263622)
Atom 127 = (5.6564034155, 22.8859045195, 54.4341428914)
Atom 128 = (4.5794485751, 21.2129489998, 56.1576863757)
Atom 129 = (1.8518936734, 20.7726239474, 59.1104399233)
Atom 130 = (7.1664078632, 22.2831386212, 53.1866024861)
Atom 131 = (5.1516576042, 19.2999982797, 56.3185209546)
Atom 132 = (2.9794553758, 26.2191732920, 69.0933520905)
Atom 133 = (1.9025005354, 24.5462177723, 70.8168955748)
Atom 134 = (4.8676695827, 25.3854072889, 67.4705121040)
Atom 135 = (2.4072463467, 28.1321429094, 68.9325175116)
Atom 136 = (0.3924960876, 25.1489836706, 72.0644359801)
Atom 137 = (5.7070102774, 26.6595172416, 66.1405985429)
Atom 138 = (2.6912343682, 22.0467150029, 70.8574301973)
Atom 139 = (5.6564034155, 22.8859045195, 67.5110467264)
Atom 140 = (4.5794485751, 21.2129489998, 69.2345902108)
Atom 141 = (1.8518936734, 20.7726239474, 72.1873437584)
Atom 142 = (7.1664078632, 22.2831386212, 66.2635063211)
Atom 143 = (5.1516576042, 19.2999982797, 69.3954247896)
Atom 144 = (2.9794553758, 44.2660564747, 3.7088329153)
Atom 145 = (1.9025005354, 42.5931009551, 5.4323763996)
Atom 146 = (4.8676695827, 43.4322904717, 2.0859929288)
Atom 147 = (2.4072463467, 46.1790260921, 3.5479983365)
Atom 148 = (0.3924960876, 43.1958668534, 6.6799168050)
Atom 149 = (5.7070102774, 44.7064004244, 0.7560793677)
Atom 150 = (2.6912343682, 40.0935981856, 5.4729110221)
Atom 151 = (5.6564034155, 40.9327877022, 2.1265275512)
Atom 152 = (4.5794485751, 39.2598321826, 3.8500710356)
Atom 153 = (1.8518936734, 38.8195071302, 6.8028245832)
Atom 154 = (7.1664078632, 40.3300218039, 0.8789871459)
Atom 155 = (5.1516576042, 37.3468814625, 4.0109056144)
Atom 156 = (2.9794553758, 44.2660564747, 16.7857367503)
Atom 157 = (1.9025005354, 42.5931009551, 18.5092802347)
Atom 158 = (4.8676695827, 43.4322904717, 15.1628967638)
Atom 159 = (2.4072463467, 46.1790260921, 16.6249021715)
Atom 160 = (0.3924960876, 43.1958668534, 19.7568206400)
Atom 161 = (5.7070102774, 44.7064004244, 13.8329832027)
Atom 162 = (2.6912343682, 40.0935981856, 18.5498148571)
Atom 163 = (5.6564034155, 40.9327877022, 15.2034313863)
Atom 164 = (4.5794485751, 39.2598321826, 16.9269748706)
Atom 165 = (1.8518936734, 38.8195071302, 19.8797284182)
Atom 166 = (7.1664078632, 40.3300218039, 13.9558909810)
Atom 167 = (5.1516576042, 37.3468814625, 17.0878094495)
Atom 168 = (2.9794553758, 44.2660564747, 29.8626405854)
Atom 169 = (1.9025005354, 42.5931009551, 31.5861840697)
Atom 170 = (4.8676695827, 43.4322904717, 28.2398005989)
Atom 171 = (2.4072463467, 46.1790260921, 29.7018060065)
Atom 172 = (0.3924960876, 43.1958668534, 32.8337244750)
Atom 173 = (5.7070102774, 44.7064004244, 26.9098870378)
Atom 174 = (2.6912343682, 40.0935981856, 31.6267186922)
Atom 175 = (5.6564034155, 40.9327877022, 28.2803352213)
Atom 176 = (4.5794485751, 39.2598321826, 30.0038787057)
Atom 177 = (1.8518936734, 38.8195071302, 32.9566322533)
Atom 178 = (7.1664078632, 40.3300218039, 27.0327948160)
Atom 179 = (5.1516576042, 37.3468814625, 30.1647132845)
Atom 180 = (2.9794553758, 44.2660564747, 42.9395444204)
Atom 181 = (1.9025005354, 42.5931009551, 44.6630879048)
Atom 182 = (4.8676695827, 43.4322904717, 41.3167044339)
Atom 183 = (2.4072463467, 46.1790260921, 42.7787098416)
Atom 184 = (0.3924960876, 43.1958668534, 45.9106283101)
Atom 185 = (5.7070102774, 44.7064004244, 39.9867908728)
Atom 186 = (2.6912343682, 40.0935981856, 44.7036225272)
Atom 187 = (5.6564034155, 40.9327877022, 41.3572390563)
Atom 188 = (4.5794485751, 39.2598321826, 43.0807825407)
Atom 189 = (1.8518936734, 38.8195071302, 46.0335360883)
Atom 190 = (7.1664078632, 40.3300218039, 40.1096986510)
Atom 191 = (5.1516576042, 37.3468814625, 43.2416171195)
Atom 192 = (2.9794553758, 44.2660564747, 56.0164482554)
Atom 193 = (1.9025005354, 42.5931009551, 57.7399917398)
Atom 194 = (4.8676695827, 43.4322904717, 54.3936082689)
Atom 195 = (2.4072463467, 46.1790260921, 55.8556136766)
Atom 196 = (0.3924960876, 43.1958668534, 58.9875321451)
Atom 197 = (5.7070102774, 44.7064004244, 53.0636947078)
Atom 198 = (2.6912343682, 40.0935981856, 57.7805263622)
Atom 199 = (5.6564034155, 40.9327877022, 54.4341428914)
Atom 200 = (4.5794485751, 39.2598321826, 56.1576863757)
Atom 201 = (1.8518936734, 38.8195071302, 59.1104399233)
Atom 202 = (7.1664078632, 40.3300218039, 53.1866024861)
Atom 203 = (5.1516576042, 37.3468814625, 56.3185209546)
Atom 204 = (2.9794553758, 44.2660564747, 69.0933520905)
Atom 205 = (1.9025005354, 42.5931009551, 70.8168955748)
Atom 206 = (4.8676695827, 43.4322904717, 67.4705121040)
Atom 207 = (2.4072463467, 46.1790260921, 68.9325175116)
Atom 208 = (0.3924960876, 43.1958668534, 72.0644359801)
Atom 209 = (5.7070102774, 44.7064004244, 66.1405985429)
Atom 210 = (2.6912343682, 40.0935981856, 70.8574301973)
Atom 211 = (5.6564034155, 40.9327877022, 67.5110467264)
Atom 212 = (4.5794485751, 39.2598321826, 69.2345902108)
Atom 213 = (1.8518936734, 38.8195071302, 72.1873437584)
Atom 214 = (7.1664078632, 40.3300218039, 66.2635063211)
Atom 215 = (5.1516576042, 37.3468814625, 69.3954247896)
Atom 216 = (2.9794553758, 62.3129396575, 3.7088329153)
Atom 217 = (1.9025005354, 60.6399841378, 5.4323763996)
Atom 218 = (4.8676695827, 61.4791736544, 2.0859929288)
Atom 219 = (2.4072463467, 64.2259092748, 3.5479983365)
Atom 220 = (0.3924960876, 61.2427500361, 6.6799168050)
Atom 221 = (5.7070102774, 62.7532836071, 0.7560793677)
Atom 222 = (2.6912343682, 58.1404813684, 5.4729110221)
Atom 223 = (5.6564034155, 58.9796708850, 2.1265275512)
Atom 224 = (4.5794485751, 57.3067153653, 3.8500710356)
Atom 225 = (1.8518936734, 56.8663903129, 6.8028245832)
Atom 226 = (7.1664078632, 58.3769049867, 0.8789871459)
Atom 227 = (5.1516576042, 55.3937646452, 4.0109056144)
Atom 228 = (2.9794553758, 62.3129396575, 16.7857367503)
Atom 229 = (1.9025005354, 60.6399841378, 18.5092802347)
Atom 230 = (4.8676695827, 61.4791736544, 15.1628967638)
Atom 231 = (2.4072463467, 64.2259092748, 16.6249021715)
Atom 232 = (0.3924960876, 61.2427500361, 19.7568206400)
Atom 233 = (5.7070102774, 62.7532836071, 13.8329832027)
Atom 234 = (2.6912343682, 58.1404813684, 18.5498148571)
Atom 235 = (5.6564034155, 58.9796708850, 15.2034313863)
Atom 236 = (4.5794485751, 57.3067153653, 16.9269748706)
Atom 237 = (1.8518936734, 56.8663903129, 19.8797284182)
Atom 238 = (7.1664078632, 58.3769049867, 13.9558909810)
Atom 239 = (5.1516576042, 55.3937646452, 17.0878094495)
Atom 240 = (2.9794553758, 62.3129396575, 29.8626405854)
Atom 241 = (1.9025005354, 60.6399841378, 31.5861840697)
Atom 242 = (4.8676695827, 61.4791736544, 28.2398005989)
Atom 243 = (2.4072463467, 64.2259092748, 29.7018060065)
Atom 244 = (0.3924960876, 61.2427500361, 32.8337244750)
Atom 245 = (5.7070102774, 62.7532836071, 26.9098870378)
Atom 246 = (2.6912343682, 58.1404813684, 31.6267186922)
Atom 247 = (5.6564034155, 58.9796708850, 28.2803352213)
Atom 248 = (4.5794485751, 57.3067153653, 30.0038787057)
Atom 249 = (1.8518936734, 56.8663903129, 32.9566322533)
Atom 250 = (7.1664078632, 58.3769049867, 27.0327948160)
Atom 251 = (5.1516576042, 55.3937646452, 30.1647132845)
Atom 252 = (2.9794553758, 62.3129396575, 42.9395444204)
Atom 253 = (1.9025005354, 60.6399841378, 44.6630879048)
Atom 254 = (4.8676695827, 61.4791736544, 41.3167044339)
Atom 255 = (2.4072463467, 64.2259092748, 42.7787098416)
Atom 256 = (0.3924960876, 61.2427500361, 45.9106283101)
Atom 257 = (5.7070102774, 62.7532836071, 39.9867908728)
Atom 258 = (2.6912343682, 58.1404813684, 44.7036225272)
Atom 259 = (5.6564034155, 58.9796708850, 41.3572390563)
Atom 260 = (4.5794485751, 57.3067153653, 43.0807825407)
Atom 261 = (1.8518936734, 56.8663903129, 46.0335360883)
Atom 262 = (7.1664078632, 58.3769049867, 40.1096986510)
Atom 263 = (5.1516576042, 55.3937646452, 43.2416171195)
Atom 264 = (2.9794553758, 62.3129396575, 56.0164482554)
Atom 265 = (1.9025005354, 60.6399841378, 57.7399917398)
Atom 266 = (4.8676695827, 61.4791736544, 54.3936082689)
Atom 267 = (2.4072463467, 64.2259092748, 55.8556136766)
Atom 268 = (0.3924960876, 61.2427500361, 58.9875321451)
Atom 269 = (5.7070102774, 62.7532836071, 53.0636947078)
Atom 270 = (2.6912343682, 58.1404813684, 57.7805263622)
Atom 271 = (5.6564034155, 58.9796708850, 54.4341428914)
Atom 272 = (4.5794485751, 57.3067153653, 56.1576863757)
Atom 273 = (1.8518936734, 56.8663903129, 59.1104399233)
Atom 274 = (7.1664078632, 58.3769049867, 53.1866024861)
Atom 275 = (5.1516576042, 55.3937646452, 56.3185209546)
Atom 276 = (2.9794553758, 62.3129396575, 69.0933520905)
Atom 277 = (1.9025005354, 60.6399841378, 70.8168955748)
Atom 278 = (4.8676695827, 61.4791736544, 67.4705121040)
Atom 279 = (2.4072463467, 64.2259092748, 68.9325175116)
Atom 280 = (0.3924960876, 61.2427500361, 72.0644359801)
Atom 281 = (5.7070102774, 62.7532836071, 66.1405985429)
Atom 282 = (2.6912343682, 58.1404813684, 70.8574301973)
Atom 283 = (5.6564034155, 58.9796708850, 67.5110467264)
Atom 284 = (4.5794485751, 57.3067153653, 69.2345902108)
Atom 285 = (1.8518936734, 56.8663903129, 72.1873437584)
Atom 286 = (7.1664078632, 58.3769049867, 66.2635063211)
Atom 287 = (5.1516576042, 55.3937646452, 69.3954247896)
Atom 288 = (2.9794553758, 80.3598228402, 3.7088329153)
Atom 289 = (1.9025005354, 78.6868673205, 5.4323763996)
Atom 290 = (4.8676695827, 79.5260568372, 2.0859929288)
Atom 291 = (2.4072463467, 82.2727924576, 3.5479983365)
Atom 292 = (0.3924960876, 79.2896332189, 6.6799168050)
Atom 293 = (5.7070102774, 80.8001667899, 0.7560793677)
Atom 294 = (2.6912343682, 76.1873645511, 5.4729110221)
Atom 295 = (5.6564034155, 77.0265540677, 2.1265275512)
Atom 296 = (4.5794485751, 75.3535985481, 3.8500710356)
Atom 297 = (1.8518936734, 74.9132734957, 6.8028245832)
Atom 298 = (7.1664078632, 76.4237881694, 0.8789871459)
Atom 299 = (5.1516576042, 73.4406478280, 4.0109056144)
Atom 300 = (2.9794553758, 80.3598228402, 16.7857367503)
Atom 301 = (1.9025005354, 78.6868673205, 18.5092802347)
Atom 302 = (4.8676695827, 79.5260568372, 15.1628967638)
Atom 303 = (2.4072463467, 82.2727924576, 16.6249021715)
Atom 304 = (0.3924960876, 79.2896332189, 19.7568206400)
Atom 305 = (5.7070102774, 80.8001667899, 13.8329832027)
Atom 306 = (2.6912343682, 76.1873645511, 18.5498148571)
Atom 307 = (5.6564034155, 77.0265540677, 15.2034313863)
Atom 308 = (4.5794485751, 75.3535985481, 16.9269748706)
Atom 309 = (1.8518936734, 74.9132734957, 19.8797284182)
Atom 310 = (7.1664078632, 76.4237881694, 13.9558909810)
Atom 311 = (5.1516576042, 73.4406478280, 17.0878094495)
Atom 312 = (2.9794553758, 80.3598228402, 29.8626405854)
Atom 313 = (1.9025005354, 78.6868673205, 31.5861840697)
Atom 314 = (4.8676695827, 79.5260568372, 28.2398005989)
Atom 315 = (2.4072463467, 82.2727924576, 29.7018060065)
Atom 316 = (0.3924960876, 79.2896332189, 32.8337244750)
Atom 317 = (5.7070102774, 80.8001667899, 26.9098870378)
Atom 318 = (2.6912343682, 76.1873645511, 31.6267186922)
Atom 319 = (5.6564034155, 77.0265540677, 28.2803352213)
Atom 320 = (4.5794485751, 75.3535985481, 30.0038787057)
Atom 321 = (1.8518936734, 74.9132734957, 32.9566322533)
Atom 322 = (7.1664078632, 76.4237881694, 27.0327948160)
Atom 323 = (5.1516576042, 73.4406478280, 30.1647132845)
Atom 324 = (2.9794553758, 80.3598228402, 42.9395444204)
Atom 325 = (1.9025005354, 78.6868673205, 44.6630879048)
Atom 326 = (4.8676695827, 79.5260568372, 41.3167044339)
Atom 327 = (2.4072463467, 82.2727924576, 42.7787098416)
Atom 328 = (0.3924960876, 79.2896332189, 45.9106283101)
Atom 329 = (5.7070102774, 80.8001667899, 39.9867908728)
Atom 330 = (2.6912343682, 76.1873645511, 44.7036225272)
Atom 331 = (5.6564034155, 77.0265540677, 41.3572390563)
Atom 332 = (4.5794485751, 75.3535985481, 43.0807825407)
Atom 333 = (1.8518936734, 74.9132734957, 46.0335360883)
Atom 334 = (7.1664078632, 76.4237881694, 40.1096986510)
Atom 335 = (5.1516576042, 73.4406478280, 43.2416171195)
Atom 336 = (2.9794553758, 80.3598228402, 56.0164482554)
Atom 337 = (1.9025005354, 78.6868673205, 57.7399917398)
Atom 338 = (4.8676695827, 79.5260568372, 54.3936082689)
Atom 339 = (2.4072463467, 82.2727924576, 55.8556136766)
Atom 340 = (0.3924960876, 79.2896332189, 58.9875321451)
Atom 341 = (5.7070102774, 80.8001667899, 53.0636947078)
Atom 342 = (2.6912343682, 76.1873645511, 57.7805263622)
Atom 343 = (5.6564034155, 77.0265540677, 54.4341428914)
Atom 344 = (4.5794485751, 75.3535985481, 56.1576863757)
Atom 345 = (1.8518936734, 74.9132734957, 59.1104399233)
Atom 346 = (7.1664078632, 76.4237881694, 53.1866024861)
Atom 347 = (5.1516576042, 73.4406478280, 56.3185209546)
Atom 348 = (2.9794553758, 80.3598228402, 69.0933520905)
Atom 349 = (1.9025005354, 78.6868673205, 70.8168955748)
Atom 350 = (4.8676695827, 79.5260568372, 67.4705121040)
Atom 351 = (2.4072463467, 82.2727924576, 68.9325175116)
Atom 352 = (0.3924960876, 79.2896332189, 72.0644359801)
Atom 353 = (5.7070102774, 80.8001667899, 66.1405985429)
Atom 354 = (2.6912343682, 76.1873645511, 70.8574301973)
Atom 355 = (5.6564034155, 77.0265540677, 67.5110467264)
Atom 356 = (4.5794485751, 75.3535985481, 69.2345902108)
Atom 357 = (1.8518936734, 74.9132734957, 72.1873437584)
Atom 358 = (7.1664078632, 76.4237881694, 66.2635063211)
Atom 359 = (5.1516576042, 73.4406478280, 69.3954247896)
Atom 360 = (2.9794553758, 98.4067060230, 3.7088329153)
Atom 361 = (1.9025005354, 96.7337505033, 5.4323763996)
Atom 362 = (4.8676695827, 97.5729400199, 2.0859929288)
Atom 363 = (2.4072463467, 100.3196756403, 3.5479983365)
Atom 364 = (0.3924960876, 97.3365164016, 6.6799168050)
Atom 365 = (5.7070102774, 98.8470499726, 0.7560793677)
Atom 366 = (2.6912343682, 94.2342477339, 5.4729110221)
Atom 367 = (5.6564034155, 95.0734372505, 2.1265275512)
Atom 368 = (4.5794485751, 93.4004817308, 3.8500710356)
Atom 369 = (1.8518936734, 92.9601566784, 6.8028245832)
Atom 370 = (7.1664078632, 94.4706713522, 0.8789871459)
Atom 371 = (5.1516576042, 91.4875310107, 4.0109056144)
Atom 372 = (2.9794553758, 98.4067060230, 16.7857367503)
Atom 373 = (1.9025005354, 96.7337505033, 18.5092802347)
Atom 374 = (4.8676695827, 97.5729400199, 15.1628967638)
Atom 375 = (2.4072463467, 100.3196756403, 16.6249021715)
Atom 376 = (0.3924960876, 97.3365164016, 19.7568206400)
Atom 377 = (5.7070102774, 98.8470499726, 13.8329832027)
Atom 378 = (2.6912343682, 94.2342477339, 18.5498148571)
Atom 379 = (5.6564034155, 95.0734372505, 15.2034313863)
Atom 380 = (4.5794485751, 93.4004817308, 16.9269748706)
Atom 381 = (1.8518936734, 92.9601566784, 19.8797284182)
Atom 382 = (7.1664078632, 94.4706713522, 13.9558909810)
Atom 383 = (5.1516576042, 91.4875310107, 17.0878094495)
Atom 384 = (2.9794553758, 98.4067060230, 29.8626405854)
Atom 385 = (1.9025005354, 96.7337505033, 31.5861840697)
Atom 386 = (4.8676695827, 97.5729400199, 28.2398005989)
Atom 387 = (2.4072463467, 100.3196756403, 29.7018060065)
Atom 388 = (0.3924960876, 97.3365164016, 32.8337244750)
Atom 389 = (5.7070102774, 98.8470499726, 26.9098870378)
Atom 390 = (2.6912343682, 94.2342477339, 31.6267186922)
Atom 391 = (5.6564034155, 95.0734372505, 28.2803352213)
Atom 392 = (4.5794485751, 93.4004817308, 30.0038787057)
Atom 393 = (1.8518936734, 92.9601566784, 32.9566322533)
Atom 394 = (7.1664078632, 94.4706713522, 27.0327948160)
Atom 395 = (5.1516576042, 91.4875310107, 30.1647132845)
Atom 396 = (2.9794553758, 98.4067060230, 42.9395444204)
Atom 397 = (1.9025005354, 96.7337505033, 44.6630879048)
Atom 398 = (4.8676695827, 97.5729400199, 41.3167044339)
Atom 399 = (2.4072463467, 100.3196756403, 42.7787098416)
Atom 400 = (0.3924960876, 97.3365164016, 45.9106283101)
Atom 401 = (5.7070102774, 98.8470499726, 39.9867908728)
Atom 402 = (2.6912343682, 94.2342477339, 44.7036225272)
Atom 403 = (5.6564034155, 95.0734372505, 41.3572390563)
Atom 404 = (4.5794485751, 93.4004817308, 43.0807825407)
Atom 405 = (1.8518936734, 92.9601566784, 46.0335360883)
Atom 406 = (7.1664078632, 94.4706713522, 40.1096986510)
Atom 407 = (5.1516576042, 91.4875310107, 43.2416171195)
Atom 408 = (2.9794553758, 98.4067060230, 56.0164482554)
Atom 409 = (1.9025005354, 96.7337505033, 57.7399917398)
Atom 410 = (4.8676695827, 97.5729400199, 54.3936082689)
Atom 411 = (2.4072463467, 100.3196756403, 55.8556136766)
Atom 412 = (0.3924960876, 97.3365164016, 58.9875321451)
Atom 413 = (5.7070102774, 98.8470499726, 53.0636947078)
Atom 414 = (2.6912343682, 94.2342477339, 57.7805263622)
Atom 415 = (5.6564034155, 95.0734372505, 54.4341428914)
Atom 416 = (4.5794485751, 93.4004817308, 56.1576863757)
Atom 417 = (1.8518936734, 92.9601566784, 59.1104399233)
Atom 418 = (7.1664078632, 94.4706713522, 53.1866024861)
Atom 419 = (5.1516576042, 91.4875310107, 56.3185209546)
Atom 420 = (2.9794553758, 98.4067060230, 69.0933520905)
Atom 421 = (1.9025005354, 96.7337505033, 70.8168955748)
Atom 422 = (4.8676695827, 97.5729400199, 67.4705121040)
Atom 423 = (2.4072463467, 100.3196756403, 68.9325175116)
Atom 424 = (0.3924960876, 97.3365164016, 72.0644359801)
Atom 425 = (5.7070102774, 98.8470499726, 66.1405985429)
Atom 426 = (2.6912343682, 94.2342477339, 70.8574301973)
Atom 427 = (5.6564034155, 95.0734372505, 67.5110467264)
Atom 428 = (4.5794485751, 93.4004817308, 69.2345902108)
Atom 429 = (1.8518936734, 92.9601566784, 72.1873437584)
Atom 430 = (7.1664078632, 94.4706713522, 66.2635063211)
Atom 431 = (5.1516576042, 91.4875310107, 69.3954247896)
Atom 432 = (17.0390167245, 8.1722901092, 3.7088329153)
Atom 433 = (15.9620618840, 6.4993345896, 5.4323763996)
Atom 434 = (18.9272309314, 7.3385241062, 2.0859929288)
Atom 435 = (16.4668076954, 10.0852597266, 3.5479983365)
Atom 436 = (14.4520574363, 7.1021004879, 6.6799168050)
Atom 437 = (19.7665716261, 8.6126340589, 0.7560793677)
Atom 438 = (16.7507957168, 3.9998318201, 5.4729110221)
Atom 439 = (19.7159647641, 4.8390213368, 2.1265275512)
Atom 440 = (18.6390099237, 3.1660658171, 3.8500710356)
Atom 441 = (15.9114550221, 2.7257407647, 6.8028245832)
Atom 442 = (21.2259692119, 4.2362554385, 0.8789871459)
Atom 443 = (19.2112189528, 1.2531150970, 4.0109056144)
Atom 444 = (17.0390167245, 8.1722901092, 16.7857367503)
Atom 445 = (15.9620618840, 6.4993345896, 18.5092802347)
Atom 446 = (18.9272309314, 7.3385241062, 15.1628967638)
Atom 447 = (16.4668076954, 10.0852597266, 16.6249021715)
Atom 448 = (14.4520574363, 7.1021004879, 19.7568206400)
Atom 449 = (19.7665716261, 8.6126340589, 13.8329832027)
Atom 450 = (16.7507957168, 3.9998318201, 18.5498148571)
Atom 451 = (19.7159647641, 4.8390213368, 15.2034313863)
Atom 452 = (18.6390099237, 3.1660658171, 16.9269748706)
Atom 453 = (15.9114550221, 2.7257407647, 19.8797284182)
Atom 454 = (21.2259692119, 4.2362554385, 13.9558909810)
Atom 455 = (19.2112189528, 1.2531150970, 17.0878094495)
Atom 456 = (17.0390167245, 8.1722901092, 29.8626405854)
Atom 457 = (15.9620618840, 6.4993345896, 31.5861840697)
Atom 458 = (18.9272309314, 7.3385241062, 28.2398005989)
Atom 459 = (16.4668076954, 10.0852597266, 29.7018060065)
Atom 460 = (14.4520574363, 7.1021004879, 32.8337244750)
Atom 461 = (19.7665716261, 8.6126340589, 26.9098870378)
Atom 462 = (16.7507957168, 3.9998318201, 31.6267186922)
Atom 463 = (19.7159647641, 4.8390213368, 28.2803352213)
Atom 464 = (18.6390099237, 3.1660658171, 30.0038787057)
Atom 465 = (15.9114550221, 2.7257407647, 32.9566322533)
Atom 466 = (21.2259692119, 4.2362554385, 27.0327948160)
Atom 467 = (19.2112189528, 1.2531150970, 30.1647132845)
Atom 468 = (17.0390167245, 8.1722901092, 42.9395444204)
Atom 469 = (15.9620618840, 6.4993345896, 44.6630879048)
Atom 470 = (18.9272309314, 7.3385241062, 41.3167044339)
Atom 471 = (16.4668076954, 10.0852597266, 42.7787098416)
Atom 472 = (14.4520574363, 7.1021004879, 45.9106283101)
Atom 473 = (19.7665716261, 8.6126340589, 39.9867908728)
Atom 474 = (16.7507957168, 3.9998318201, 44.7036225272)
Atom 475 = (19.7159647641, 4.8390213368, 41.3572390563)
Atom 476 = (18.6390099237, 3.1660658171, 43.0807825407)
Atom 477 = (15.9114550221, 2.7257407647, 46.0335360883)
Atom 478 = (21.2259692119, 4.2362554385, 40.1096986510)
Atom 479 = (19.2112189528, 1.2531150970, 43.2416171195)
Atom 480 = (17.0390167245, 8.1722901092, 56.0164482554)
Atom 481 = (15.9620618840, 6.4993345896, 57.7399917398)
Atom 482 = (18.9272309314, 7.3385241062, 54.3936082689)
Atom 483 = (16.4668076954, 10.0852597266, 55.8556136766)
Atom 484 = (14.4520574363, 7.1021004879, 58.9875321451)
Atom 485 = (19.7665716261, 8.6126340589, 53.0636947078)
Atom 486 = (16.7507957168, 3.9998318201, 57.7805263622)
Atom 487 = (19.7159647641, 4.8390213368, 54.4341428914)
Atom 488 = (18.6390099237, 3.1660658171, 56.1576863757)
Atom 489 = (15.9114550221, 2.7257407647, 59.1104399233)
Atom 490 = (21.2259692119, 4.2362554385, 53.1866024861)
Atom 491 = (19.2112189528, 1.2531150970, 56.3185209546)
Atom 492 = (17.0390167245, 8.1722901092, 69.0933520905)
Atom 493 = (15.9620618840, 6.4993345896, 70.8168955748)
Atom 494 = (18.9272309314, 7.3385241062, 67.4705121040)
Atom 495 = (16.4668076954, 10.0852597266, 68.9325175116)
Atom 496 = (14.4520574363, 7.1021004879, 72.0644359801)
Atom 497 = (19.7665716261, 8.6126340589, 66.1405985429)
Atom 498 = (16.7507957168, 3.9998318201, 70.8574301973)
Atom 499 = (19.7159647641, 4.8390213368, 67.5110467264)
Atom 500 = (18.6390099237, 3.1660658171, 69.2345902108)
Atom 501 = (15.9114550221, 2.7257407647, 72.1873437584)
Atom 502 = (21.2259692119, 4.2362554385, 66.2635063211)
Atom 503 = (19.2112189528, 1.2531150970, 69.3954247896)
Atom 504 = (17.0390167245, 26.2191732920, 3.7088329153)
Atom 505 = (15.9620618840, 24.5462177723, 5.4323763996)
Atom 506 = (18.9272309314, 25.3854072889, 2.0859929288)
Atom 507 = (16.4668076954, 28.1321429094, 3.5479983365)
Atom 508 = (14.4520574363, 25.1489836706, 6.6799168050)
Atom 509 = (19.7665716261, 26.6595172416, 0.7560793677)
Atom 510 = (16.7507957168, 22.0467150029, 5.4729110221)
Atom 511 = (19.7159647641, 22.8859045195, 2.1265275512)
Atom 512 = (18.6390099237, 21.2129489998, 3.8500710356)
Atom 513 = (15.9114550221, 20.7726239474, 6.8028245832)
Atom 514 = (21.2259692119, 22.2831386212, 0.8789871459)
Atom 515 = (19.2112189528, 19.2999982797, 4.0109056144)
Atom 516 = (17.0390167245, 26.2191732920, 16.7857367503)
Atom 517 = (15.9620618840, 24.5462177723, 18.5092802347)
Atom 518 = (18.9272309314, 25.3854072889, 15.1628967638)
Atom 519 = (16.4668076954, 28.1321429094, 16.6249021715)
Atom 520 = (14.4520574363, 25.1489836706, 19.7568206400)
Atom 521 = (19.7665716261, 26.6595172416, 13.8329832027)
Atom 522 = (16.7507957168, 22.0467150029, 18.5498148571)
Atom 523 = (19.7159647641, 22.8859045195, 15.2034313863)
Atom 524 = (18.6390099237, 21.2129489998, 16.9269748706)
Atom 525 = (15.9114550221, 20.7726239474, 19.8797284182)
Atom 526 = (21.2259692119, 22.2831386212, 13.9558909810)
Atom 527 = (19.2112189528, 19.2999982797, 17.0878094495)
Atom 528 = (17.0390167245, 26.2191732920, 29.8626405854)
Atom 529 = (15.9620618840, 24.5462177723, 31.5861840697)
Atom 530 = (18.9272309314, 25.3854072889, 28.2398005989)
Atom 531 = (16.4668076954, 28.1321429094, 29.7018060065)
Atom 532 = (14.4520574363, 25.1489836706, 32.8337244750)
Atom 533 = (19.7665716261, 26.6595172416, 26.9098870378)
Atom 534 = (16.7507957168, 22.0467150029, 31.6267186922)
Atom 535 = (19.7159647641, 22.8859045195, 28.2803352213)
Atom 536 = (18.6390099237, 21.2129489998, 30.0038787057)
Atom 537 = (15.9114550221, 20.7726239474, 32.9566322533)
Atom 538 = (21.2259692119, 22.2831386212, 27.0327948160)
Atom 539 = (19.2112189528, 19.2999982797, 30.1647132845)
Atom 540 = (17.0390167245, 26.2191732920, 42.9395444204)
Atom 541 = (15.9620618840, 24.5462177723, 44.6630879048)
Atom 542 = (18.9272309314, 25.3854072889, 41.3167044339)
Atom 543 = (16.4668076954, 28.1321429094, 42.7787098416)
Atom 544 = (14.4520574363, 25.1489836706, 45.9106283101)
Atom 545 = (19.7665716261, 26.6595172416, 39.9867908728)
Atom 546 = (16.7507957168, 22.0467150029, 44.7036225272)
Atom 547 = (19.7159647641, 22.8859045195, 41.3572390563)
Atom 548 = (18.6390099237, 21.2129489998, 43.0807825407)
Atom 549 = (15.9114550221, 20.7726239474, 46.0335360883)
Atom 550 = (21.2259692119, 22.2831386212, 40.1096986510)
Atom 551 = (19.2112189528, 19.2999982797, 43.2416171195)
Atom 552 = (17.0390167245, 26.2191732920, 56.0164482554)
Atom 553 = (15.9620618840, 24.5462177723, 57.7399917398)
Atom 554 = (18.9272309314, 25.3854072889, 54.3936082689)
Atom 555 = (16.4668076954, 28.1321429094, 55.8556136766)
Atom 556 = (14.4520574363, 25.1489836706, 58.9875321451)
Atom 557 = (19.7665716261, 26.6595172416, 53.0636947078)
Atom 558 = (16.7507957168, 22.0467150029, 57.7805263622)
Atom 559 = (19.7159647641, 22.8859045195, 54.4341428914)
Atom 560 = (18.6390099237, 21.2129489998, 56.1576863757)
Atom 561 = (15.9114550221, 20.7726239474, 59.1104399233)
Atom 562 = (21.2259692119, 22.2831386212, 53.1866024861)
Atom 563 = (19.2112189528, 19.2999982797, 56.3185209546)
Atom 564 = (17.0390167245, 26.2191732920, 69.0933520905)
Atom 565 = (15.9620618840, 24.5462177723, 70.8168955748)
Atom 566 = (18.9272309314, 25.3854072889, 67.4705121040)
Atom 567 = (16.4668076954, 28.1321429094, 68.9325175116)
Atom 568 = (14.4520574363, 25.1489836706, 72.0644359801)
Atom 569 = (19.7665716261, 26.6595172416, 66.1405985429)
Atom 570 = (16.7507957168, 22.0467150029, 70.8574301973)
Atom 571 = (19.7159647641, 22.8859045195, 67.5110467264)
Atom 572 = (18.6390099237, 21.2129489998, 69.2345902108)
Atom 573 = (15.9114550221, 20.7726239474, 72.1873437584)
Atom 574 = (21.2259692119, 22.2831386212, 66.2635063211)
Atom 575 = (19.2112189528, 19.2999982797, 69.3954247896)
Atom 576 = (17.0390167245, 44.2660564747, 3.7088329153)
Atom 577 = (15.9620618840, 42.5931009551, 5.4323763996)
Atom 578 = (18.9272309314, 43.4322904717, 2.0859929288)
Atom 579 = (16.4668076954, 46.1790260921, 3.5479983365)
Atom 580 = (14.4520574363, 43.1958668534, 6.6799168050)
Atom 581 = (19.7665716261, 44.7064004244, 0.7560793677)
Atom 582 = (16.7507957168, 40.0935981856, 5.4729110221)
Atom 583 = (19.7159647641, 40.9327877022, 2.1265275512)
Atom 584 = (18.6390099237, 39.2598321826, 3.8500710356)
Atom 585 = (15.9114550221, 38.8195071302, 6.8028245832)
Atom 586 = (21.2259692119, 40.3300218039, 0.8789871459)
Atom 587 = (19.2112189528, 37.3468814625, 4.0109056144)
Atom 588 = (17.0390167245, 44.2660564747, 16.7857367503)
Atom 589 = (15.9620618840, 42.5931009551, 18.5092802347)
Atom 590 = (18.9272309314, 43.4322904717, 15.1628967638)
Atom 591 = (16.4668076954, 46.1790260921, 16.6249021715)
Atom 592 = (14.4520574363, 43.1958668534, 19.7568206400)
Atom 593 = (19.7665716261, 44.7064004244, 13.8329832027)
Atom 594 = (16.7507957168, 40.0935981856, 18.5498148571)
Atom 595 = (19.7159647641, 40.9327877022, 15.2034313863)
Atom 596 = (18.6390099237, 39.2598321826, 16.9269748706)
Atom 597 = (15.9114550221, 38.8195071302, 19.8797284182)
Atom 598 = (21.2259692119, 40.3300218039, 13.9558909810)
Atom 599 = (19.2112189528, 37.3468814625, 17.0878094495)
Atom 600 = (17.0390167245, 44.2660564747, 29.8626405854)
Atom 601 = (15.9620618840, 42.5931009551, 31.5861840697)
Atom 602 = (18.9272309314, 43.4322904717, 28.2398005989)
Atom 603 = (16.4668076954, 46.1790260921, 29.7018060065)
Atom 604 = (14.4520574363, 43.1958668534, 32.8337244750)
Atom 605 = (19.7665716261, 44.7064004244, 26.9098870378)
Atom 606 = (16.7507957168, 40.0935981856, 31.6267186922)
Atom 607 = (19.7159647641, 40.9327877022, 28.2803352213)
Atom 608 = (18.6390099237, 39.2598321826, 30.0038787057)
Atom 609 = (15.9114550221, 38.8195071302, 32.9566322533)
Atom 610 = (21.2259692119, 40.3300218039, 27.0327948160)
Atom 611 = (19.2112189528, 37.3468814625, 30.1647132845)
Atom 612 = (17.0390167245, 44.2660564747, 42.9395444204)
Atom 613 = (15.9620618840, 42.5931009551, 44.6630879048)
Atom 614 = (18.9272309314, 43.4322904717, 41.3167044339)
Atom 615 = (16.4668076954, 46.1790260921, 42.7787098416)
Atom 616 = (14.4520574363, 43.1958668534, 45.9106283101)
Atom 617 = (19.7665716261, 44.7064004244, 39.9867908728)
Atom 618 = (16.7507957168, 40.0935981856, 44.7036225272)
Atom 619 = (19.7159647641, 40.9327877022, 41.3572390563)
Atom 620 = (18.6390099237, 39.2598321826, 43.0807825407)
Atom 621 = (15.9114550221, 38.8195071302, 46.0335360883)
Atom 622 = (21.2259692119, 40.3300218039, 40.1096986510)
Atom 623 = (19.2112189528, 37.3468814625, 43.2416171195)
Atom 624 = (17.0390167245, 44.2660564747, 56.0164482554)
Atom 625 = (15.9620618840, 42.5931009551, 57.7399917398)
Atom 626 = (18.9272309314, 43.4322904717, 54.3936082689)
Atom 627 = (16.4668076954, 46.1790260921, 55.8556136766)
Atom 628 = (14.4520574363, 43.1958668534, 58.9875321451)
Atom 629 = (19.7665716261, 44.7064004244, 53.0636947078)
Atom 630 = (16.7507957168, 40.0935981856, 57.7805263622)
Atom 631 = (19.7159647641, 40.9327877022, 54.4341428914)
Atom 632 = (18.6390099237, 39.2598321826, 56.1576863757)
Atom 633 = (15.9114550221, 38.8195071302, 59.1104399233)
Atom 634 = (21.2259692119, 40.3300218039, 53.1866024861)
Atom 635 = (19.2112189528, 37.3468814625, 56.3185209546)
Atom 636 = (17.0390167245, 44.2660564747, 69.0933520905)
Atom 637 = (15.9620618840, 42.5931009551, 70.8168955748)
Atom 638 = (18.9272309314, 43.4322904717, 67.4705121040)
Atom 639 = (16.4668076954, 46.1790260921, 68.9325175116)
Atom 640 = (14.4520574363, 43.1958668534, 72.0644359801)
Atom 641 = (19.7665716261, 44.7064004244, 66.1405985429)
Atom 642 = (16.7507957168, 40.0935981856, 70.8574301973)
Atom 643 = (19.7159647641, 40.9327877022, 67.5110467264)
Atom 644 = (18.6390099237, 39.2598321826, 69.2345902108)
Atom 645 = (15.9114550221, 38.8195071302, 72.1873437584)
Atom 646 = (21.2259692119, 40.3300218039, 66.2635063211)
Atom 647 = (19.2112189528, 37.3468814625, 69.3954247896)
Atom 648 = (17.0390167245, 62.3129396575, 3.7088329153)
Atom 649 = (15.9620618840, 60.6399841378, 5.4323763996)
Atom 650 = (18.9272309314, 61.4791736544, 2.0859929288)
Atom 651 = (16.4668076954, 64.2259092748, 3.5479983365)
Atom 652 = (14.4520574363, 61.2427500361, 6.6799168050)
Atom 653 = (19.7665716261, 62.7532836071, 0.7560793677)
Atom 654 = (16.7507957168, 58.1404813684, 5.4729110221)
Atom 655 = (19.7159647641, 58.9796708850, 2.1265275512)
Atom 656 = (18.6390099237, 57.3067153653, 3.8500710356)
Atom 657 = (15.9114550221, 56.8663903129, 6.8028245832)
Atom 658 = (21.2259692119, 58.3769049867, 0.8789871459)
Atom 659 = (19.2112189528, 55.3937646452, 4.0109056144)
Atom 660 = (17.0390167245, 62.3129396575, 16.7857367503)
Atom 661 = (15.9620618840, 60.6399841378, 18.5092802347)
Atom 662 = (18.9272309314, 61.4791736544, 15.1628967638)
Atom 663 = (16.4668076954, 64.2259092748, 16.6249021715)
Atom 664 = (14.4520574363, 61.2427500361, 19.7568206400)
Atom 665 = (19.7665716261, 62.7532836071, 13.8329832027)
Atom 666 = (16.7507957168, 58.1404813684, 18.5498148571)
Atom 667 = (19.7159647641, 58.9796708850, 15.2034313863)
Atom 668 = (18.6390099237, 57.3067153653, 16.9269748706)
Atom 669 = (15.9114550221, 56.8663903129, 19.8797284182)
Atom 670 = (21.2259692119, 58.3769049867, 13.9558909810)
Atom 671 = (19.2112189528, 55.3937646452, 17.0878094495)
Atom 672 = (17.0390167245, 62.3129396575, 29.8626405854)
Atom 673 = (15.9620618840, 60.6399841378, 31.5861840697)
Atom 674 = (18.9272309314, 61.4791736544, 28.2398005989)
Atom 675 = (16.4668076954, 64.2259092748, 29.7018060065)
Atom 676 = (14.4520574363, 61.2427500361, 32.8337244750)
Atom 677 = (19.7665716261, 62.7532836071, 26.9098870378)
Atom 678 = (16.7507957168, 58.1404813684, 31.6267186922)
Atom 679 = (19.7159647641, 58.9796708850, 28.2803352213)
Atom 680 = (18.6390099237, 57.3067153653, 30.0038787057)
Atom 681 = (15.9114550221, 56.8663903129, 32.9566322533)
Atom 682 = (21.2259692119, 58.3769049867, 27.0327948160)
Atom 683 = (19.2112189528, 55.3937646452, 30.1647132845)
Atom 684 = (17.0390167245, 62.3129396575, 42.9395444204)
Atom 685 = (15.9620618840, 60.6399841378, 44.6630879048)
Atom 686 = (18.9272309314, 61.4791736544, 41.3167044339)
Atom 687 = (16.4668076954, 64.2259092748, 42.7787098416)
Atom 688 = (14.4520574363, 61.2427500361, 45.9106283101)
Atom 689 = (19.7665716261, 62.7532836071, 39.9867908728)
Atom 690 = (16.7507957168, 58.1404813684, 44.7036225272)
Atom 691 = (19.7159647641, 58.9796708850, 41.3572390563)
Atom 692 = (18.6390099237, 57.3067153653, 43.0807825407)
Atom 693 = (15.9114550221, 56.8663903129, 46.0335360883)
Atom 694 = (21.2259692119, 58.3769049867, 40.1096986510)
Atom 695 = (19.2112189528, 55.3937646452, 43.2416171195)
Atom 696 = (17.0390167245, 62.3129396575, 56.0164482554)
Atom 697 = (15.9620618840, 60.6399841378, 57.7399917398)
Atom 698 = (18.9272309314, 61.4791736544, 54.3936082689)
Atom 699 = (16.4668076954, 64.2259092748, 55.8556136766)
Atom 700 = (14.4520574363, 61.2427500361, 58.9875321451)
Atom 701 = (19.7665716261, 62.7532836071, 53.0636947078)
Atom 702 = (16.7507957168, 58.1404813684, 57.7805263622)
Atom 703 = (19.7159647641, 58.9796708850, 54.4341428914)
Atom 704 = (18.6390099237, 57.3067153653, 56.1576863757)
Atom 705 = (15.9114550221, 56.8663903129, 59.1104399233)
Atom 706 = (21.2259692119, 58.3769049867, 53.1866024861)
Atom 707 = (19.2112189528, 55.3937646452, 56.3185209546)
Atom 708 = (17.0390167245, 62.3129396575, 69.0933520905)
Atom 709 = (15.9620618840, 60.6399841378, 70.8168955748)
Atom 710 = (18.9272309314, 61.4791736544, 67.4705121040)
Atom 711 = (16.4668076954, 64.2259092748, 68.9325175116)
Atom 712 = (14.4520574363, 61.2427500361, 72.0644359801)
Atom 713 = (19.7665716261, 62.7532836071, 66.1405985429)
Atom 714 = (16.7507957168, 58.1404813684, 70.8574301973)
Atom 715 = (19.7159647641, 58.9796708850, 67.5110467264)
Atom 716 = (18.6390099237, 57.3067153653, 69.2345902108)
Atom 717 = (15.9114550221, 56.8663903129, 72.1873437584)
Atom 718 = (21.2259692119, 58.3769049867, 66.2635063211)
Atom 719 = (19.2112189528, 55.3937646452, 69.3954247896)
Atom 720 = (17.0390167245, 80.3598228402, 3.7088329153)
Atom 721 = (15.9620618840, 78.6868673205, 5.4323763996)
Atom 722 = (18.9272309314, 79.5260568372, 2.0859929288)
Atom 723 = (16.4668076954, 82.2727924576, 3.5479983365)
Atom 724 = (14.4520574363, 79.2896332189, 6.6799168050)
Atom 725 = (19.7665716261, 80.8001667899, 0.7560793677)
Atom 726 = (16.7507957168, 76.1873645511, 5.4729110221)
Atom 727 = (19.7159647641, 77.0265540677, 2.1265275512)
Atom 728 = (18.6390099237, 75.3535985481, 3.8500710356)
Atom 729 = (15.9114550221, 74.9132734957, 6.8028245832)
Atom 730 = (21.2259692119, 76.4237881694, 0.8789871459)
Atom 731 = (19.2112189528, 73.4406478280, 4.0109056144)
Atom 732 = (17.0390167245, 80.3598228402, 16.7857367503)
Atom 733 = (15.9620618840, 78.6868673205, 18.5092802347)
Atom 734 = (18.9272309314, 79.5260568372, 15.1628967638)
Atom 735 = (16.4668076954, 82.2727924576, 16.6249021715)
Atom 736 = (14.4520574363, 79.2896332189, 19.7568206400)
Atom 737 = (19.7665716261, 80.8001667899, 13.8329832027)
Atom 738 = (16.7507957168, 76.1873645511, 18.5498148571)
Atom 739 = (19.7159647641, 77.0265540677, 15.2034313863)
Atom 740 = (18.6390099237, 75.3535985481, 16.9269748706)
Atom 741 = (15.9114550221, 74.9132734957, 19.8797284182)
Atom 742 = (21.2259692119, 76.4237881694, 13.9558909810)
Atom 743 = (19.2112189528, 73.4406478280, 17.0878094495)
Atom 744 = (17.0390167245, 80.3598228402, 29.8626405854)
Atom 745 = (15.9620618840, 78.6868673205, 31.5861840697)
Atom 746 = (18.9272309314, 79.5260568372, 28.2398005989)
Atom 747 = (16.4668076954, 82.2727924576, 29.7018060065)
Atom 748 = (14.4520574363, 79.2896332189, 32.8337244750)
Atom 749 = (19.7665716261, 80.8001667899, 26.9098870378)
Atom 750 = (16.7507957168, 76.1873645511, 31.6267186922)
Atom 751 = (19.7159647641, 77.0265540677, 28.2803352213)
Atom 752 = (18.6390099237, 75.3535985481, 30.0038787057)
Atom 753 = (15.9114550221, 74.9132734957, 32.9566322533)
Atom 754 = (21.2259692119, 76.4237881694, 27.0327948160)
Atom 755 = (19.2112189528, 73.4406478280, 30.1647132845)
Atom 756 = (17.0390167245, 80.3598228402, 42.9395444204)
Atom 757 = (15.9620618840, 78.6868673205, 44.6630879048)
Atom 758 = (18.9272309314, 79.5260568372, 41.3167044339)
Atom 759 = (16.4668076954, 82.2727924576, 42.7787098416)
Atom 760 = (14.4520574363, 79.2896332189, 45.9106283101)
Atom 761 = (19.7665716261, 80.8001667899, 39.9867908728)
Atom 762 = (16.7507957168, 76.1873645511, 44.7036225272)
Atom 763 = (19.7159647641, 77.0265540677, 41.3572390563)
Atom 764 = (18.6390099237, 75.3535985481, 43.0807825407)
Atom 765 = (15.9114550221, 74.9132734957, 46.0335360883)
Atom 766 = (21.2259692119, 76.4237881694, 40.1096986510)
Atom 767 = (19.2112189528, 73.4406478280, 43.2416171195)
Atom 768 = (17.0390167245, 80.3598228402, 56.0164482554)
Atom 769 = (15.9620618840, 78.6868673205, 57.7399917398)
Atom 770 = (18.9272309314, 79.5260568372, 54.3936082689)
Atom 771 = (16.4668076954, 82.2727924576, 55.8556136766)
Atom 772 = (14.4520574363, 79.2896332189, 58.9875321451)
Atom 773 = (19.7665716261, 80.8001667899, 53.0636947078)
Atom 774 = (16.7507957168, 76.1873645511, 57.7805263622)
Atom 775 = (19.7159647641, 77.0265540677, 54.4341428914)
Atom 776 = (18.6390099237, 75.3535985481, 56.1576863757)
Atom 777 = (15.9114550221, 74.9132734957, 59.1104399233)
Atom 778 = (21.2259692119, 76.4237881694, 53.1866024861)
Atom 779 = (19.2112189528, 73.4406478280, 56.3185209546)
Atom 780 = (17.0390167245, 80.3598228402, 69.0933520905)
Atom 781 = (15.9620618840, 78.6868673205, 70.8168955748)
Atom 782 = (18.9272309314, 79.5260568372, 67.4705121040)
Atom 783 = (16.4668076954, 82.2727924576, 68.9325175116)
Atom 784 = (14.4520574363, 79.2896332189, 72.0644359801)
Atom 785 = (19.7665716261, 80.8001667899, 66.1405985429)
Atom 786 = (16.7507957168, 76.1873645511, 70.8574301973)
Atom 787 = (19.7159647641, 77.0265540677, 67.5110467264)
Atom 788 = (18.6390099237, 75.3535985481, 69.2345902108)
Atom 789 = (15.9114550221, 74.9132734957, 72.1873437584)
Atom 790 = (21.2259692119, 76.4237881694, 66.2635063211)
Atom 791 = (19.2112189528, 73.4406478280, 69.3954247896)
Atom 792 = (17.0390167245, 98.4067060230, 3.7088329153)
Atom 793 = (15.9620618840, 96.7337505033, 5.4323763996)
Atom 794 = (18.9272309314, 97.5729400199, 2.0859929288)
Atom 795 = (16.4668076954, 100.3196756403, 3.5479983365)
Atom 796 = (14.4520574363, 97.3365164016, 6.6799168050)
Atom 797 = (19.7665716261, 98.8470499726, 0.7560793677)
Atom 798 = (16.7507957168, 94.2342477339, 5.4729110221)
Atom 799 = (19.7159647641, 95.0734372505, 2.1265275512)
Atom 800 = (18.6390099237, 93.4004817308, 3.8500710356)
Atom 801 = (15.9114550221, 92.9601566784, 6.8028245832)
Atom 802 = (21.2259692119, 94.4706713522, 0.8789871459)
Atom 803 = (19.2112189528, 91.4875310107, 4.0109056144)
Atom 804 = (17.0390167245, 98.4067060230, 16.7857367503)
Atom 805 = (15.9620618840, 96.7337505033, 18.5092802347)
Atom 806 = (18.9272309314, 97.5729400199, 15.1628967638)
Atom 807 = (16.4668076954, 100.3196756403, 16.6249021715)
Atom 808 = (14.4520574363, 97.3365164016, 19.7568206400)
Atom 809 = (19.7665716261, 98.8470499726, 13.8329832027)
Atom 810 = (16.7507957168, 94.2342477339, 18.5498148571)
Atom 811 = (19.7159647641, 95.0734372505, 15.2034313863)
Atom 812 = (18.6390099237, 93.4004817308, 16.9269748706)
Atom 813 = (15.9114550221, 92.9601566784, 19.8797284182)
Atom 814 = (21.2259692119, 94.4706713522, 13.9558909810)
Atom 815 = (19.2112189528, 91.4875310107, 17.0878094495)
Atom 816 = (17.0390167245, 98.4067060230, 29.8626405854)
Atom 817 = (15.9620618840, 96.7337505033, 31.5861840697)
Atom 818 = (18.9272309314, 97.5729400199, 28.2398005989)
Atom 819 = (16.4668076954, 100.3196756403, 29.7018060065)
Atom 820 = (14.4520574363, 97.3365164016, 32.8337244750)
Atom 821 = (19.7665716261, 98.8470499726, 26.9098870378)
Atom 822 = (16.7507957168, 94.2342477339, 31.6267186922)
Atom 823 = (19.7159647641, 95.0734372505, 28.2803352213)
Atom 824 = (18.6390099237, 93.4004817308, 30.0038787057)
Atom 825 = (15.9114550221, 92.9601566784, 32.9566322533)
Atom 826 = (21.2259692119, 94.4706713522, 27.0327948160)
Atom 827 = (19.2112189528, 91.4875310107, 30.1647132845)
Atom 828 = (17.0390167245, 98.4067060230, 42.9395444204)
Atom 829 = (15.9620618840, 96.7337505033, 44.6630879048)
Atom 830 = (18.9272309314, 97.5729400199, 41.3167044339)
Atom 831 = (16.4668076954, 100.3196756403, 42.7787098416)
Atom 832 = (14.4520574363, 97.3365164016, 45.9106283101)
Atom 833 = (19.7665716261, 98.8470499726, 39.9867908728)
Atom 834 = (16.7507957168, 94.2342477339, 44.7036225272)
Atom 835 = (19.7159647641, 95.0734372505, 41.3572390563)
Atom 836 = (18.6390099237, 93.4004817308, 43.0807825407)
Atom 837 = (15.9114550221, 92.9601566784, 46.0335360883)
Atom 838 = (21.2259692119, 94.4706713522, 40.1096986510)
Atom 839 = (19.2112189528, 91.4875310107, 43.2416171195)
Atom 840 = (17.0390167245, 98.4067060230, 56.0164482554)
Atom 841 = (15.9620618840, 96.7337505033, 57.7399917398)
Atom 842 = (18.9272309314, 97.5729400199, 54.3936082689)
Atom 843 = (16.4668076954, 100.3196756403, 55.8556136766)
Atom 844 = (14.4520574363, 97.3365164016, 58.9875321451)
Atom 845 = (19.7665716261, 98.8470499726, 53.0636947078)
Atom 846 = (16.7507957168, 94.2342477339, 57.7805263622)
Atom 847 = (19.7159647641, 95.0734372505, 54.4341428914)
Atom 848 = (18.6390099237, 93.4004817308, 56.1576863757)
Atom 849 = (15.9114550221, 92.9601566784, 59.1104399233)
Atom 850 = (21.2259692119, 94.4706713522, 53.1866024861)
Atom 851 = (19.2112189528, 91.4875310107, 56.3185209546)
Atom 852 = (17.0390167245, 98.4067060230, 69.0933520905)
Atom 853 = (15.9620618840, 96.7337505033, 70.8168955748)
Atom 854 = (18.9272309314, 97.5729400199, 67.4705121040)
Atom 855 = (16.4668076954, 100.3196756403, 68.9325175116)
Atom 856 = (14.4520574363, 97.3365164016, 72.0644359801)
Atom 857 = (19.7665716261, 98.8470499726, 66.1405985429)
Atom 858 = (16.7507957168, 94.2342477339, 70.8574301973)
Atom 859 = (19.7159647641, 95.0734372505, 67.5110467264)
Atom 860 = (18.6390099237, 93.4004817308, 69.2345902108)
Atom 861 = (15.9114550221, 92.9601566784, 72.1873437584)
Atom 862 = (21.2259692119, 94.4706713522, 66.2635063211)
Atom 863 = (19.2112189528, 91.4875310107, 69.3954247896)
Atom 864 = (31.0985780731, 8.1722901092, 3.7088329153)
Atom 865 = (30.0216232327, 6.4993345896, 5.4323763996)
Atom 866 = (32.9867922800, 7.3385241062, 2.0859929288)
Atom 867 = (30.5263690440, 10.0852597266, 3.5479983365)
Atom 868 = (28.5116187850, 7.1021004879, 6.6799168050)
Atom 869 = (33.8261329747, 8.6126340589, 0.7560793677)
Atom 870 = (30.8103570655, 3.9998318201, 5.4729110221)
Atom 871 = (33.7755261128, 4.8390213368, 2.1265275512)
Atom 872 = (32.6985712724, 3.1660658171, 3.8500710356)
Atom 873 = (29.9710163707, 2.7257407647, 6.8028245832)
Atom 874 = (35.2855305605, 4.2362554385, 0.8789871459)
Atom 875 = (33.2707803015, 1.2531150970, 4.0109056144)
Atom 876 = (31.0985780731, 8.1722901092, 16.7857367503)
Atom 877 = (30.0216232327, 6.4993345896, 18.5092802347)
Atom 878 = (32.9867922800, 7.3385241062, 15.1628967638)
Atom 879 = (30.5263690440, 10.0852597266, 16.6249021715)
Atom 880 = (28.5116187850, 7.1021004879, 19.7568206400)
Atom 881 = (33.8261329747, 8.6126340589, 13.8329832027)
Atom 882 = (30.8103570655, 3.9998318201, 18.5498148571)
Atom 883 = (33.7755261128, 4.8390213368, 15.2034313863)
Atom 884 = (32.6985712724, 3.1660658171, 16.9269748706)
Atom 885 = (29.9710163707, 2.7257407647, 19.8797284182)
Atom 886 = (35.2855305605, 4.2362554385, 13.9558909810)
Atom 887 = (33.2707803015, 1.2531150970, 17.0878094495)
Atom 888 = (31.0985780731, 8.1722901092, 29.8626405854)
Atom 889 = (30.0216232327, 6.4993345896, 31.5861840697)
Atom 890 = (32.9867922800, 7.3385241062, 28.2398005989)
Atom 891 = (30.5263690440, 10.0852597266, 29.7018060065)
Atom 892 = (28.5116187850, 7.1021004879, 32.8337244750)
Atom 893 = (33.8261329747, 8.6126340589, 26.9098870378)
Atom 894 = (30.8103570655, 3.9998318201, 31.6267186922)
Atom 895 = (33.7755261128, 4.8390213368, 28.2803352213)
Atom 896 = (32.6985712724, 3.1660658171, 30.0038787057)
Atom 897 = (29.9710163707, 2.7257407647, 32.9566322533)
Atom 898 = (35.2855305605, 4.2362554385, 27.0327948160)
Atom 899 = (33.2707803015, 1.2531150970, 30.1647132845)
Atom 900 = (31.0985780731, 8.1722901092, 42.9395444204)
Atom 901 = (30.0216232327, 6.4993345896, 44.6630879048)
Atom 902 = (32.9867922800, 7.3385241062, 41.3167044339)
Atom 903 = (30.5263690440, 10.0852597266, 42.7787098416)
Atom 904 = (28.5116187850, 7.1021004879, 45.9106283101)
Atom 905 = (33.8261329747, 8.6126340589, 39.9867908728)
Atom 906 = (30.8103570655, 3.9998318201, 44.7036225272)
Atom 907 = (33.7755261128, 4.8390213368, 41.3572390563)
Atom 908 = (32.6985712724, 3.1660658171, 43.0807825407)
Atom 909 = (29.9710163707, 2.7257407647, 46.0335360883)
Atom 910 = (35.2855305605, 4.2362554385, 40.1096986510)
Atom 911 = (33.2707803015, 1.2531150970, 43.2416171195)
Atom 912 = (31.0985780731, 8.1722901092, 56.0164482554)
Atom 913 = (30.0216232327, 6.4993345896, 57.7399917398)
Atom 914 = (32.9867922800, 7.3385241062, 54.3936082689)
Atom 915 = (30.5263690440, 10.0852597266, 55.8556136766)
Atom 916 = (28.5116187850, 7.1021004879, 58.9875321451)
Atom 917 = (33.8261329747, 8.6126340589, 53.0636947078)
Atom 918 = (30.8103570655, 3.9998318201, 57.7805263622)
Atom 919 = (33.7755261128, 4.8390213368, 54.4341428914)
Atom 920 = (32.6985712724, 3.1660658171, 56.1576863757)
Atom 921 = (29.9710163707, 2.7257407647, 59.1104399233)
Atom 922 = (35.2855305605, 4.2362554385, 53.1866024861)
Atom 923 = (33.2707803015, 1.2531150970, 56.3185209546)
Atom 924 = (31.0985780731, 8.1722901092, 69.0933520905)
Atom 925 = (30.0216232327, 6.4993345896, 70.8168955748)
Atom 926 = (32.9867922800, 7.3385241062, 67.4705121040)
Atom 927 = (30.5263690440, 10.0852597266, 68.9325175116)
Atom 928 = (28.5116187850, 7.1021004879, 72.0644359801)
Atom 929 = (33.8261329747, 8.6126340589, 66.1405985429)
Atom 930 = (30.8103570655, 3.9998318201, 70.8574301973)
Atom 931 = (33.7755261128, 4.8390213368, 67.5110467264)
Atom 932 = (32.6985712724, 3.1660658171, 69.2345902108)
Atom 933 = (29.9710163707, 2.7257407647, 72.1873437584)
Atom 934 = (35.2855305605, 4.2362554385, 66.2635063211)
Atom 935 = (33.2707803015, 1.2531150970, 69.3954247896)
Atom 936 = (31.0985780731, 26.2191732920, 3.7088329153)
Atom 937 = (30.0216232327, 24.5462177723, 5.4323763996)
Atom 938 = (32.9867922800, 25.3854072889, 2.0859929288)
Atom 939 = (30.5263690440, 28.1321429094, 3.5479983365)
Atom 940 = (28.5116187850, 25.1489836706, 6.6799168050)
Atom 941 = (33.8261329747, 26.6595172416, 0.7560793677)
Atom 942 = (30.8103570655, 22.0467150029, 5.4729110221)
Atom 943 = (33.7755261128, 22.8859045195, 2.1265275512)
Atom 944 = (32.6985712724, 21.2129489998, 3.8500710356)
Atom 945 = (29.9710163707, 20.7726239474, 6.8028245832)
Atom 946 = (35.2855305605, 22.2831386212, 0.8789871459)
Atom 947 = (33.2707803015, 19.2999982797, 4.0109056144)
Atom 948 = (31.0985780731, 26.2191732920, 16.7857367503)
Atom 949 = (30.0216232327, 24.5462177723, 18.5092802347)
Atom 950 = (32.9867922800, 25.3854072889, 15.1628967638)
Atom 951 = (30.5263690440, 28.1321429094, 16.6249021715)
Atom 952 = (28.5116187850, 25.1489836706, 19.7568206400)
Atom 953 = (33.8261329747, 26.6595172416, 13.8329832027)
Atom 954 = (30.8103570655, 22.0467150029, 18.5498148571)
Atom 955 = (33.7755261128, 22.8859045195, 15.2034313863)
Atom 956 = (32.6985712724, 21.2129489998, 16.9269748706)
Atom 957 = (29.9710163707, 20.7726239474, 19.8797284182)
Atom 958 = (35.2855305605, 22.2831386212, 13.9558909810)
Atom 959 = (33.2707803015, 19.2999982797, 17.0878094495)
Atom 960 = (31.0985780731, 26.2191732920, 29.8626405854)
Atom 961 = (30.0216232327, 24.5462177723, 31.5861840697)
Atom 962 = (32.9867922800, 25.3854072889, 28.2398005989)
Atom 963 = (30.5263690440, 28.1321429094, 29.7018060065)
Atom 964 = (28.5116187850, 25.1489836706, 32.8337244750)
Atom 965 = (33.8261329747, 26.6595172416, 26.9098870378)
Atom 966 = (30.8103570655, 22.0467150029, 31.6267186922)
Atom 967 = (33.7755261128, 22.8859045195, 28.2803352213)
Atom 968 = (32.6985712724, 21.2129489998, 30.0038787057)
Atom 969 = (29.9710163707, 20.7726239474, 32.9566322533)
Atom 970 = (35.2855305605, 22.2831386212, 27.0327948160)
Atom 971 = (33.2707803015, 19.2999982797, 30.1647132845)
Atom 972 = (31.0985780731, 26.2191732920, 42.9395444204)
Atom 973 = (30.0216232327, 24.5462177723, 44.6630879048)
Atom 974 = (32.9867922800, 25.3854072889, 41.3167044339)
Atom 975 = (30.5263690440, 28.1321429094, 42.7787098416)
Atom 976 = (28.5116187850, 25.1489836706, 45.9106283101)
Atom 977 = (33.8261329747, 26.6595172416, 39.9867908728)
Atom 978 = (30.8103570655, 22.0467150029, 44.7036225272)
Atom 979 = (33.7755261128, 22.8859045195, 41.3572390563)
Atom 980 = (32.6985712724, 21.2129489998, 43.0807825407)
Atom 981 = (29.9710163707, 20.7726239474, 46.0335360883)
Atom 982 = (35.2855305605, 22.2831386212, 40.1096986510)
Atom 983 = (33.2707803015, 19.2999982797, 43.2416171195)
Atom 984 = (31.0985780731, 26.2191732920, 56.0164482554)
Atom 985 = (30.0216232327, 24.5462177723, 57.7399917398)
Atom 986 = (32.9867922800, 25.3854072889, 54.3936082689)
Atom 987 = (30.5263690440, 28.1321429094, 55.8556136766)
Atom 988 = (28.5116187850, 25.1489836706, 58.9875321451)
Atom 989 = (33.8261329747, 26.6595172416, 53.0636947078)
Atom 990 = (30.8103570655, 22.0467150029, 57.7805263622)
Atom 991 = (33.7755261128, 22.8859045195, 54.4341428914)
Atom 992 = (32.6985712724, 21.2129489998, 56.1576863757)
Atom 993 = (29.9710163707, 20.7726239474, 59.1104399233)
Atom 994 = (35.2855305605, 22.2831386212, 53.1866024861)
Atom 995 = (33.2707803015, 19.2999982797, 56.3185209546)
Atom 996 = (31.0985780731, 26.2191732920, 69.0933520905)
Atom 997 = (30.0216232327, 24.5462177723, 70.8168955748)
Atom 998 = (32.9867922800, 25.3854072889, 67.4705121040)
Atom 999 = (30.5263690440, 28.1321429094, 68.9325175116)
Atom 1000 = (28.5116187850, 25.1489836706, 72.0644359801)
Atom 1001 = (33.8261329747, 26.6595172416, 66.1405985429)
Atom 1002 = (30.8103570655, 22.0467150029, 70.8574301973)
Atom 1003 = (33.7755261128, 22.8859045195, 67.5110467264)
Atom 1004 = (32.6985712724, 21.2129489998, 69.2345902108)
Atom 1005 = (29.9710163707, 20.7726239474, 72.1873437584)
Atom 1006 = (35.2855305605, 22.2831386212, 66.2635063211)
Atom 1007 = (33.2707803015, 19.2999982797, 69.3954247896)
Atom 1008 = (31.0985780731, 44.2660564747, 3.7088329153)
Atom 1009 = (30.0216232327, 42.5931009551, 5.4323763996)
Atom 1010 = (32.9867922800, 43.4322904717, 2.0859929288)
Atom 1011 = (30.5263690440, 46.1790260921, 3.5479983365)
Atom 1012 = (28.5116187850, 43.1958668534, 6.6799168050)
Atom 1013 = (33.8261329747, 44.7064004244, 0.7560793677)
Atom 1014 = (30.8103570655, 40.0935981856, 5.4729110221)
Atom 1015 = (33.7755261128, 40.9327877022, 2.1265275512)
Atom 1016 = (32.6985712724, 39.2598321826, 3.8500710356)
Atom 1017 = (29.9710163707, 38.8195071302, 6.8028245832)
Atom 1018 = (35.2855305605, 40.3300218039, 0.8789871459)
Atom 1019 = (33.2707803015, 37.3468814625, 4.0109056144)
Atom 1020 = (31.0985780731, 44.2660564747, 16.7857367503)
Atom 1021 = (30.0216232327, 42.5931009551, 18.5092802347)
Atom 1022 = (32.9867922800, 43.4322904717, 15.1628967638)
Atom 1023 = (30.5263690440, 46.1790260921, 16.6249021715)
Atom 1024 = (28.5116187850, 43.1958668534, 19.7568206400)
Atom 1025 = (33.8261329747, 44.7064004244, 13.8329832027)
Atom 1026 = (30.8103570655, 40.0935981856, 18.5498148571)
Atom 1027 = (33.7755261128, 40.9327877022, 15.2034313863)
Atom 1028 = (32.6985712724, 39.2598321826, 16.9269748706)
Atom 1029 = (29.9710163707, 38.8195071302, 19.8797284182)
Atom 1030 = (35.2855305605, 40.3300218039, 13.9558909810)
Atom 1031 = (33.2707803015, 37.3468814625, 17.0878094495)
Atom 1032 = (31.0985780731, 44.2660564747, 29.8626405854)
Atom 1033 = (30.0216232327, 42.5931009551, 31.5861840697)
Atom 1034 = (32.9867922800, 43.4322904717, 28.2398005989)
Atom 1035 = (30.5263690440, 46.1790260921, 29.7018060065)
Atom 1036 = (28.5116187850, 43.1958668534, 32.8337244750)
Atom 1037 = (33.8261329747, 44.7064004244, 26.9098870378)
Atom 1038 = (30.8103570655, 40.0935981856, 31.6267186922)
Atom 1039 = (33.7755261128, 40.9327877022, 28.2803352213)
Atom 1040 = (32.6985712724, 39.2598321826, 30.0038787057)
Atom 1041 = (29.9710163707, 38.8195071302, 32.9566322533)
Atom 1042 = (35.2855305605, 40.3300218039, 27.0327948160)
Atom 1043 = (33.2707803015, 37.3468814625, 30.1647132845)
Atom 1044 = (31.0985780731, 44.2660564747, 42.9395444204)
Atom 1045 = (30.0216232327, 42.5931009551, 44.6630879048)
Atom 1046 = (32.9867922800, 43.4322904717, 41.3167044339)
Atom 1047 = (30.5263690440, 46.1790260921, 42.7787098416)
Atom 1048 = (28.5116187850, 43.1958668534, 45.9106283101)
Atom 1049 = (33.8261329747, 44.7064004244, 39.9867908728)
Atom 1050 = (30.8103570655, 40.0935981856, 44.7036225272)
Atom 1051 = (33.7755261128, 40.9327877022, 41.3572390563)
Atom 1052 = (32.6985712724, 39.2598321826, 43.0807825407)
Atom 1053 = (29.9710163707, 38.8195071302, 46.0335360883)
Atom 1054 = (35.2855305605, 40.3300218039, 40.1096986510)
Atom 1055 = (33.2707803015, 37.3468814625, 43.2416171195)
Atom 1056 = (31.0985780731, 44.2660564747, 56.0164482554)
Atom 1057 = (30.0216232327, 42.5931009551, 57.7399917398)
Atom 1058 = (32.9867922800, 43.4322904717, 54.3936082689)
Atom 1059 = (30.5263690440, 46.1790260921, 55.8556136766)
Atom 1060 = (28.5116187850, 43.1958668534, 58.9875321451)
Atom 1061 = (33.8261329747, 44.7064004244, 53.0636947078)
Atom 1062 = (30.8103570655, 40.0935981856, 57.7805263622)
Atom 1063 = (33.7755261128, 40.9327877022, 54.4341428914)
Atom 1064 = (32.6985712724, 39.2598321826, 56.1576863757)
Atom 1065 = (29.9710163707, 38.8195071302, 59.1104399233)
Atom 1066 = (35.2855305605, 40.3300218039, 53.1866024861)
Atom 1067 = (33.2707803015, 37.3468814625, 56.3185209546)
Atom 1068 = (31.0985780731, 44.2660564747, 69.0933520905)
Atom 1069 = (30.0216232327, 42.5931009551, 70.8168955748)
Atom 1070 = (32.9867922800, 43.4322904717, 67.4705121040)
Atom 1071 = (30.5263690440, 46.1790260921, 68.9325175116)
Atom 1072 = (28.5116187850, 43.1958668534, 72.0644359801)
Atom 1073 = (33.8261329747, 44.7064004244, 66.1405985429)
Atom 1074 = (30.8103570655, 40.0935981856, 70.8574301973)
Atom 1075 = (33.7755261128, 40.9327877022, 67.5110467264)
Atom 1076 = (32.6985712724, 39.2598321826, 69.2345902108)
Atom 1077 = (29.9710163707, 38.8195071302, 72.1873437584)
Atom 1078 = (35.2855305605, 40.3300218039, 66.2635063211)
Atom 1079 = (33.2707803015, 37.3468814625, 69.3954247896)
Atom 1080 = (31.0985780731, 62.3129396575, 3.7088329153)
Atom 1081 = (30.0216232327, 60.6399841378, 5.4323763996)
Atom 1082 = (32.9867922800, 61.4791736544, 2.0859929288)
Atom 1083 = (30.5263690440, 64.2259092748, 3.5479983365)
Atom 1084 = (28.5116187850, 61.2427500361, 6.6799168050)
Atom 1085 = (33.8261329747, 62.7532836071, 0.7560793677)
Atom 1086 = (30.8103570655, 58.1404813684, 5.4729110221)
Atom 1087 = (33.7755261128, 58.9796708850, 2.1265275512)
Atom 1088 = (32.6985712724, 57.3067153653, 3.8500710356)
Atom 1089 = (29.9710163707, 56.8663903129, 6.8028245832)
Atom 1090 = (35.2855305605, 58.3769049867, 0.8789871459)
Atom 1091 = (33.2707803015, 55.3937646452, 4.0109056144)
Atom 1092 = (31.0985780731, 62.3129396575, 16.7857367503)
Atom 1093 = (30.0216232327, 60.6399841378, 18.5092802347)
Atom 1094 = (32.9867922800, 61.4791736544, 15.1628967638)
Atom 1095 = (30.5263690440, 64.2259092748, 16.6249021715)
Atom 1096 = (28.5116187850, 61.2427500361, 19.7568206400)
Atom 1097 = (33.8261329747, 62.7532836071, 13.8329832027)
Atom 1098 = (30.8103570655, 58.1404813684, 18.5498148571)
Atom 1099 = (33.7755261128, 58.9796708850, 15.2034313863)
Atom 1100 = (32.6985712724, 57.3067153653, 16.9269748706)
Atom 1101 = (29.9710163707, 56.8663903129, 19.8797284182)
Atom 1102 = (35.2855305605, 58.3769049867, 13.9558909810)
Atom 1103 = (33.2707803015, 55.3937646452, 17.0878094495)
Atom 1104 = (31.0985780731, 62.3129396575, 29.8626405854)
Atom 1105 = (30.0216232327, 60.6399841378, 31.5861840697)
Atom 1106 = (32.9867922800, 61.4791736544, 28.2398005989)
Atom 1107 = (30.5263690440, 64.2259092748, 29.7018060065)
Atom 1108 = (28.5116187850, 61.2427500361, 32.8337244750)
Atom 1109 = (33.8261329747, 62.7532836071, 26.9098870378)
Atom 1110 = (30.8103570655, 58.1404813684, 31.6267186922)
Atom 1111 = (33.7755261128, 58.9796708850, 28.2803352213)
Atom 1112 = (32.6985712724, 57.3067153653, 30.0038787057)
Atom 1113 = (29.9710163707, 56.8663903129, 32.9566322533)
Atom 1114 = (35.2855305605, 58.3769049867, 27.0327948160)
Atom 1115 = (33.2707803015, 55.3937646452, 30.1647132845)
Atom 1116 = (31.0985780731, 62.3129396575, 42.9395444204)
Atom 1117 = (30.0216232327, 60.6399841378, 44.6630879048)
Atom 1118 = (32.9867922800, 61.4791736544, 41.3167044339)
Atom 1119 = (30.5263690440, 64.2259092748, 42.7787098416)
Atom 1120 = (28.5116187850, 61.2427500361, 45.9106283101)
Atom 1121 = (33.8261329747, 62.7532836071, 39.9867908728)
Atom 1122 = (30.8103570655, 58.1404813684, 44.7036225272)
Atom 1123 = (33.7755261128, 58.9796708850, 41.3572390563)
Atom 1124 = (32.6985712724, 57.3067153653, 43.0807825407)
Atom 1125 = (29.9710163707, 56.8663903129, 46.0335360883)
Atom 1126 = (35.2855305605, 58.3769049867, 40.1096986510)
Atom 1127 = (33.2707803015, 55.3937646452, 43.2416171195)
Atom 1128 = (31.0985780731, 62.3129396575, 56.0164482554)
Atom 1129 = (30.0216232327, 60.6399841378, 57.7399917398)
Atom 1130 = (32.9867922800, 61.4791736544, 54.3936082689)
Atom 1131 = (30.5263690440, 64.2259092748, 55.8556136766)
Atom 1132 = (28.5116187850, 61.2427500361, 58.9875321451)
Atom 1133 = (33.8261329747, 62.7532836071, 53.0636947078)
Atom 1134 = (30.8103570655, 58.1404813684, 57.7805263622)
Atom 1135 = (33.7755261128, 58.9796708850, 54.4341428914)
Atom 1136 = (32.6985712724, 57.3067153653, 56.1576863757)
Atom 1137 = (29.9710163707, 56.8663903129, 59.1104399233)
Atom 1138 = (35.2855305605, 58.3769049867, 53.1866024861)
Atom 1139 = (33.2707803015, 55.3937646452, 56.3185209546)
Atom 1140 = (31.0985780731, 62.3129396575, 69.0933520905)
Atom 1141 = (30.0216232327, 60.6399841378, 70.8168955748)
Atom 1142 = (32.9867922800, 61.4791736544, 67.4705121040)
Atom 1143 = (30.5263690440, 64.2259092748, 68.9325175116)
Atom 1144 = (28.5116187850, 61.2427500361, 72.0644359801)
Atom 1145 = (33.8261329747, 62.7532836071, 66.1405985429)
Atom 1146 = (30.8103570655, 58.1404813684, 70.8574301973)
Atom 1147 = (33.7755261128, 58.9796708850, 67.5110467264)
Atom 1148 = (32.6985712724, 57.3067153653, 69.2345902108)
Atom 1149 = (29.9710163707, 56.8663903129, 72.1873437584)
Atom 1150 = (35.2855305605, 58.3769049867, 66.2635063211)
Atom 1151 = (33.2707803015, 55.3937646452, 69.3954247896)
Atom 1152 = (31.0985780731, 80.3598228402, 3.7088329153)
Atom 1153 = (30.0216232327, 78.6868673205, 5.4323763996)
Atom 1154 = (32.9867922800, 79.5260568372, 2.0859929288)
Atom 1155 = (30.5263690440, 82.2727924576, 3.5479983365)
Atom 1156 = (28.5116187850, 79.2896332189, 6.6799168050)
Atom 1157 = (33.8261329747, 80.8001667899, 0.7560793677)
Atom 1158 = (30.8103570655, 76.1873645511, 5.4729110221)
Atom 1159 = (33.7755261128, 77.0265540677, 2.1265275512)
Atom 1160 = (32.6985712724, 75.3535985481, 3.8500710356)
Atom 1161 = (29.9710163707, 74.9132734957, 6.8028245832)
Atom 1162 = (35.2855305605, 76.4237881694, 0.8789871459)
Atom 1163 = (33.2707803015, 73.4406478280, 4.0109056144)
Atom 1164 = (31.0985780731, 80.3598228402, 16.7857367503)
Atom 1165 = (30.0216232327, 78.6868673205, 18.5092802347)
Atom 1166 = (32.9867922800, 79.5260568372, 15.1628967638)
Atom 1167 = (30.5263690440, 82.2727924576, 16.6249021715)
Atom 1168 = (28.5116187850, 79.2896332189, 19.7568206400)
Atom 1169 = (33.8261329747, 80.8001667899, 13.8329832027)
Atom 1170 = (30.8103570655, 76.1873645511, 18.5498148571)
Atom 1171 = (33.7755261128, 77.0265540677, 15.2034313863)
Atom 1172 = (32.6985712724, 75.3535985481, 16.9269748706)
Atom 1173 = (29.9710163707, 74.9132734957, 19.8797284182)
Atom 1174 = (35.2855305605, 76.4237881694, 13.9558909810)
Atom 1175 = (33.2707803015, 73.4406478280, 17.0878094495)
Atom 1176 = (31.0985780731, 80.3598228402, 29.8626405854)
Atom 1177 = (30.0216232327, 78.6868673205, 31.5861840697)
Atom 1178 = (32.9867922800, 79.5260568372, 28.2398005989)
Atom 1179 = (30.5263690440, 82.2727924576, 29.7018060065)
Atom 1180 = (28.5116187850, 79.2896332189, 32.8337244750)
Atom 1181 = (33.8261329747, 80.8001667899, 26.9098870378)
Atom 1182 = (30.8103570655, 76.1873645511, 31.6267186922)
Atom 1183 = (33.7755261128, 77.0265540677, 28.2803352213)
Atom 1184 = (32.6985712724, 75.3535985481, 30.0038787057)
Atom 1185 = (29.9710163707, 74.9132734957, 32.9566322533)
Atom 1186 = (35.2855305605, 76.4237881694, 27.0327948160)
Atom 1187 = (33.2707803015, 73.4406478280, 30.1647132845)
Atom 1188 = (31.0985780731, 80.3598228402, 42.9395444204)
Atom 1189 = (30.0216232327, 78.6868673205, 44.6630879048)
Atom 1190 = (32.9867922800, 79.5260568372, 41.3167044339)
Atom 1191 = (30.5263690440, 82.2727924576, 42.7787098416)
Atom 1192 = (28.5116187850, 79.2896332189, 45.9106283101)
Atom 1193 = (33.8261329747, 80.8001667899, 39.9867908728)
Atom 1194 = (30.8103570655, 76.1873645511, 44.7036225272)
Atom 1195 = (33.7755261128, 77.0265540677, 41.3572390563)
Atom 1196 = (32.6985712724, 75.3535985481, 43.0807825407)
Atom 1197 = (29.9710163707, 74.9132734957, 46.0335360883)
Atom 1198 = (35.2855305605, 76.4237881694, 40.1096986510)
Atom 1199 = (33.2707803015, 73.4406478280, 43.2416171195)
Atom 1200 = (31.0985780731, 80.3598228402, 56.0164482554)
Atom 1201 = (30.0216232327, 78.6868673205, 57.7399917398)
Atom 1202 = (32.9867922800, 79.5260568372, 54.3936082689)
Atom 1203 = (30.5263690440, 82.2727924576, 55.8556136766)
Atom 1204 = (28.5116187850, 79.2896332189, 58.9875321451)
Atom 1205 = (33.8261329747, 80.8001667899, 53.0636947078)
Atom 1206 = (30.8103570655, 76.1873645511, 57.7805263622)
Atom 1207 = (33.7755261128, 77.0265540677, 54.4341428914)
Atom 1208 = (32.6985712724, 75.3535985481, 56.1576863757)
Atom 1209 = (29.9710163707, 74.9132734957, 59.1104399233)
Atom 1210 = (35.2855305605, 76.4237881694, 53.1866024861)
Atom 1211 = (33.2707803015, 73.4406478280, 56.3185209546)
Atom 1212 = (31.0985780731, 80.3598228402, 69.0933520905)
Atom 1213 = (30.0216232327, 78.6868673205, 70.8168955748)
Atom 1214 = (32.9867922800, 79.5260568372, 67.4705121040)
Atom 1215 = (30.5263690440, 82.2727924576, 68.9325175116)
Atom 1216 = (28.5116187850, 79.2896332189, 72.0644359801)
Atom 1217 = (33.8261329747, 80.8001667899, 66.1405985429)
Atom 1218 = (30.8103570655, 76.1873645511, 70.8574301973)
Atom 1219 = (33.7755261128, 77.0265540677, 67.5110467264)
Atom 1220 = (32.6985712724, 75.3535985481, 69.2345902108)
Atom 1221 = (29.9710163707, 74.9132734957, 72.1873437584)
Atom 1222 = (35.2855305605, 76.4237881694, 66.2635063211)
Atom 1223 = (33.2707803015, 73.4406478280, 69.3954247896)
Atom 1224 = (31.0985780731, 98.4067060230, 3.7088329153)
Atom 1225 = (30.0216232327, 96.7337505033, 5.4323763996)
Atom 1226 = (32.9867922800, 97.5729400199, 2.0859929288)
Atom 1227 = (30.5263690440, 100.3196756403, 3.5479983365)
Atom 1228 = (28.5116187850, 97.3365164016, 6.6799168050)
Atom 1229 = (33.8261329747, 98.8470499726, 0.7560793677)
Atom 1230 = (30.8103570655, 94.2342477339, 5.4729110221)
Atom 1231 = (33.7755261128, 95.0734372505, 2.1265275512)
Atom 1232 = (32.6985712724, 93.4004817308, 3.8500710356)
Atom 1233 = (29.9710163707, 92.9601566784, 6.8028245832)
Atom 1234 = (35.2855305605, 94.4706713522, 0.8789871459)
Atom 1235 = (33.2707803015, 91.4875310107, 4.0109056144)
Atom 1236 = (31.0985780731, 98.4067060230, 16.7857367503)
Atom 1237 = (30.0216232327, 96.7337505033, 18.5092802347)
Atom 1238 = (32.9867922800, 97.5729400199, 15.1628967638)
Atom 1239 = (30.5263690440, 100.3196756403, 16.6249021715)
Atom 1240 = (28.5116187850, 97.3365164016, 19.7568206400)
Atom 1241 = (33.8261329747, 98.8470499726, 13.8329832027)
Atom 1242 = (30.8103570655, 94.2342477339, 18.5498148571)
Atom 1243 = (33.7755261128, 95.0734372505, 15.2034313863)
Atom 1244 = (32.6985712724, 93.4004817308, 16.9269748706)
Atom 1245 = (29.9710163707, 92.9601566784, 19.8797284182)
Atom 1246 = (35.2855305605, 94.4706713522, 13.9558909810)
Atom 1247 = (33.2707803015, 91.4875310107, 17.0878094495)
Atom 1248 = (31.0985780731, 98.4067060230, 29.8626405854)
Atom 1249 = (30.0216232327, 96.7337505033, 31.5861840697)
Atom 1250 = (32.9867922800, 97.5729400199, 28.2398005989)
Atom 1251 = (30.5263690440, 100.3196756403, 29.7018060065)
Atom 1252 = (28.5116187850, 97.3365164016, 32.8337244750)
Atom 1253 = (33.8261329747, 98.8470499726, 26.9098870378)
Atom 1254 = (30.8103570655, 94.2342477339, 31.6267186922)
Atom 1255 = (33.7755261128, 95.0734372505, 28.2803352213)
Atom 1256 = (32.6985712724, 93.4004817308, 30.0038787057)
Atom 1257 = (29.9710163707, 92.9601566784, 32.9566322533)
Atom 1258 = (35.2855305605, 94.4706713522, 27.0327948160)
Atom 1259 = (33.2707803015, 91.4875310107, 30.1647132845)
Atom 1260 = (31.0985780731, 98.4067060230, 42.9395444204)
Atom 1261 = (30.0216232327, 96.7337505033, 44.6630879048)
Atom 1262 = (32.9867922800, 97.5729400199, 41.3167044339)
Atom 1263 = (30.5263690440, 100.3196756403, 42.7787098416)
Atom 1264 = (28.5116187850, 97.3365164016, 45.9106283101)
Atom 1265 = (33.8261329747, 98.8470499726, 39.9867908728)
Atom 1266 = (30.8103570655, 94.2342477339, 44.7036225272)
Atom 1267 = (33.7755261128, 95.0734372505, 41.3572390563)
Atom 1268 = (32.6985712724, 93.4004817308, 43.0807825407)
Atom 1269 = (29.9710163707, 92.9601566784, 46.0335360883)
Atom 1270 = (35.2855305605, 94.4706713522, 40.1096986510)
Atom 1271 = (33.2707803015, 91.4875310107, 43.2416171195)
Atom 1272 = (31.0985780731, 98.4067060230, 56.0164482554)
Atom 1273 = (30.0216232327, 96.7337505033, 57.7399917398)
Atom 1274 = (32.9867922800, 97.5729400199, 54.3936082689)
Atom 1275 = (30.5263690440, 100.3196756403, 55.8556136766)
Atom 1276 = (28.5116187850, 97.3365164016, 58.9875321451)
Atom 1277 = (33.8261329747, 98.8470499726, 53.0636947078)
Atom 1278 = (30.8103570655, 94.2342477339, 57.7805263622)
Atom 1279 = (33.7755261128, 95.0734372505, 54.4341428914)
Atom 1280 = (32.6985712724, 93.4004817308, 56.1576863757)
Atom 1281 = (29.9710163707, 92.9601566784, 59.1104399233)
Atom 1282 = (35.2855305605, 94.4706713522, 53.1866024861)
Atom 1283 = (33.2707803015, 91.4875310107, 56.3185209546)
Atom 1284 = (31.0985780731, 98.4067060230, 69.0933520905)
Atom 1285 = (30.0216232327, 96.7337505033, 70.8168955748)
Atom 1286 = (32.9867922800, 97.5729400199, 67.4705121040)
Atom 1287 = (30.5263690440, 100.3196756403, 68.9325175116)
Atom 1288 = (28.5116187850, 97.3365164016, 72.0644359801)
Atom 1289 = (33.8261329747, 98.8470499726, 66.1405985429)
Atom 1290 = (30.8103570655, 94.2342477339, 70.8574301973)
Atom 1291 = (33.7755261128, 95.0734372505, 67.5110467264)
Atom 1292 = (32.6985712724, 93.4004817308, 69.2345902108)
Atom 1293 = (29.9710163707, 92.9601566784, 72.1873437584)
Atom 1294 = (35.2855305605, 94.4706713522, 66.2635063211)
Atom 1295 = (33.2707803015, 91.4875310107, 69.3954247896)
Atom 1296 = (45.1581394218, 8.1722901092, 3.7088329153)
Atom 1297 = (44.0811845814, 6.4993345896, 5.4323763996)
Atom 1298 = (47.0463536287, 7.3385241062, 2.0859929288)
Atom 1299 = (44.5859303927, 10.0852597266, 3.5479983365)
Atom 1300 = (42.5711801336, 7.1021004879, 6.6799168050)
Atom 1301 = (47.8856943234, 8.6126340589, 0.7560793677)
Atom 1302 = (44.8699184141, 3.9998318201, 5.4729110221)
Atom 1303 = (47.8350874614, 4.8390213368, 2.1265275512)
Atom 1304 = (46.7581326210, 3.1660658171, 3.8500710356)
Atom 1305 = (44.0305777194, 2.7257407647, 6.8028245832)
Atom 1306 = (49.3450919092, 4.2362554385, 0.8789871459)
Atom 1307 = (47.3303416501, 1.2531150970, 4.0109056144)
Atom 1308 = (45.1581394218, 8.1722901092, 16.7857367503)
Atom 1309 = (44.0811845814, 6.4993345896, 18.5092802347)
Atom 1310 = (47.0463536287, 7.3385241062, 15.1628967638)
Atom 1311 = (44.5859303927, 10.0852597266, 16.6249021715)
Atom 1312 = (42.5711801336, 7.1021004879, 19.7568206400)
Atom 1313 = (47.8856943234, 8.6126340589, 13.8329832027)
Atom 1314 = (44.8699184141, 3.9998318201, 18.5498148571)
Atom 1315 = (47.8350874614, 4.8390213368, 15.2034313863)
Atom 1316 = (46.7581326210, 3.1660658171, 16.9269748706)
Atom 1317 = (44.0305777194, 2.7257407647, 19.8797284182)
Atom 1318 = (49.3450919092, 4.2362554385, 13.9558909810)
Atom 1319 = (47.3303416501, 1.2531150970, 17.0878094495)
Atom 1320 = (45.1581394218, 8.1722901092, 29.8626405854)
Atom 1321 = (44.0811845814, 6.4993345896, 31.5861840697)
Atom 1322 = (47.0463536287, 7.3385241062, 28.2398005989)
Atom 1323 = (44.5859303927, 10.0852597266, 29.7018060065)
Atom 1324 = (42.5711801336, 7.1021004879, 32.8337244750)
Atom 1325 = (47.8856943234, 8.6126340589, 26.9098870378)
Atom 1326 = (44.8699184141, 3.9998318201, 31.6267186922)
Atom 1327 = (47.8350874614, 4.8390213368, 28.2803352213)
Atom 1328 = (46.7581326210, 3.1660658171, 30.0038787057)
Atom 1329 = (44.0305777194, 2.7257407647, 32.9566322533)
Atom 1330 = (49.3450919092, 4.2362554385, 27.0327948160)
Atom 1331 = (47.3303416501, 1.2531150970, 30.1647132845)
Atom 1332 = (45.1581394218, 8.1722901092, 42.9395444204)
Atom 1333 = (44.0811845814, 6.4993345896, 44.6630879048)
Atom 1334 = (47.0463536287, 7.3385241062, 41.3167044339)
Atom 1335 = (44.5859303927, 10.0852597266, 42.7787098416)
Atom 1336 = (42.5711801336, 7.1021004879, 45.9106283101)
Atom 1337 = (47.8856943234, 8.6126340589, 39.9867908728)
Atom 1338 = (44.8699184141, 3.9998318201, 44.7036225272)
Atom 1339 = (47.8350874614, 4.8390213368, 41.3572390563)
Atom 1340 = (46.7581326210, 3.1660658171, 43.0807825407)
Atom 1341 = (44.0305777194, 2.7257407647, 46.0335360883)
Atom 1342 = (49.3450919092, 4.2362554385, 40.1096986510)
Atom 1343 = (47.3303416501, 1.2531150970, 43.2416171195)
Atom 1344 = (45.1581394218, 8.1722901092, 56.0164482554)
Atom 1345 = (44.0811845814, 6.4993345896, 57.7399917398)
Atom 1346 = (47.0463536287, 7.3385241062, 54.3936082689)
Atom 1347 = (44.5859303927, 10.0852597266, 55.8556136766)
Atom 1348 = (42.5711801336, 7.1021004879, 58.9875321451)
Atom 1349 = (47.8856943234, 8.6126340589, 53.0636947078)
Atom 1350 = (44.8699184141, 3.9998318201, 57.7805263622)
Atom 1351 = (47.8350874614, 4.8390213368, 54.4341428914)
Atom 1352 = (46.7581326210, 3.1660658171, 56.1576863757)
Atom 1353 = (44.0305777194, 2.7257407647, 59.1104399233)
Atom 1354 = (49.3450919092, 4.2362554385, 53.1866024861)
Atom 1355 = (47.3303416501, 1.2531150970, 56.3185209546)
Atom 1356 = (45.1581394218, 8.1722901092, 69.0933520905)
Atom 1357 = (44.0811845814, 6.4993345896, 70.8168955748)
Atom 1358 = (47.0463536287, 7.3385241062, 67.4705121040)
Atom 1359 = (44.5859303927, 10.0852597266, 68.9325175116)
Atom 1360 = (42.5711801336, 7.1021004879, 72.0644359801)
Atom 1361 = (47.8856943234, 8.6126340589, 66.1405985429)
Atom 1362 = (44.8699184141, 3.9998318201, 70.8574301973)
Atom 1363 = (47.8350874614, 4.8390213368, 67.5110467264)
Atom 1364 = (46.7581326210, 3.1660658171, 69.2345902108)
Atom 1365 = (44.0305777194, 2.7257407647, 72.1873437584)
Atom 1366 = (49.3450919092, 4.2362554385, 66.2635063211)
Atom 1367 = (47.3303416501, 1.2531150970, 69.3954247896)
Atom 1368 = (45.1581394218, 26.2191732920, 3.7088329153)
Atom 1369 = (44.0811845814, 24.5462177723, 5.4323763996)
Atom 1370 = (47.0463536287, 25.3854072889, 2.0859929288)
Atom 1371 = (44.5859303927, 28.1321429094, 3.5479983365)
Atom 1372 = (42.5711801336, 25.1489836706, 6.6799168050)
Atom 1373 = (47.8856943234, 26.6595172416, 0.7560793677)
Atom 1374 = (44.8699184141, 22.0467150029, 5.4729110221)
Atom 1375 = (47.8350874614, 22.8859045195, 2.1265275512)
Atom 1376 = (46.7581326210, 21.2129489998, 3.8500710356)
Atom 1377 = (44.0305777194, 20.7726239474, 6.8028245832)
Atom 1378 = (49.3450919092, 22.2831386212, 0.8789871459)
Atom 1379 = (47.3303416501, 19.2999982797, 4.0109056144)
Atom 1380 = (45.1581394218, 26.2191732920, 16.7857367503)
Atom 1381 = (44.0811845814, 24.5462177723, 18.5092802347)
Atom 1382 = (47.0463536287, 25.3854072889, 15.1628967638)
Atom 1383 = (44.5859303927, 28.1321429094, 16.6249021715)
Atom 1384 = (42.5711801336, 25.1489836706, 19.7568206400)
Atom 1385 = (47.8856943234, 26.6595172416, 13.8329832027)
Atom 1386 = (44.8699184141, 22.0467150029, 18.5498148571)
Atom 1387 = (47.8350874614, 22.8859045195, 15.2034313863)
Atom 1388 = (46.7581326210, 21.2129489998, 16.9269748706)
Atom 1389 = (44.0305777194, 20.7726239474, 19.8797284182)
Atom 1390 = (49.3450919092, 22.2831386212, 13.9558909810)
Atom 1391 = (47.3303416501, 19.2999982797, 17.0878094495)
Atom 1392 = (45.1581394218, 26.2191732920, 29.8626405854)
Atom 1393 = (44.0811845814, 24.5462177723, 31.5861840697)
Atom 1394 = (47.0463536287, 25.3854072889, 28.2398005989)
Atom 1395 = (44.5859303927, 28.1321429094, 29.7018060065)
Atom 1396 = (42.5711801336, 25.1489836706, 32.8337244750)
Atom 1397 = (47.8856943234, 26.6595172416, 26.9098870378)
Atom 1398 = (44.8699184141, 22.0467150029, 31.6267186922)
Atom 1399 = (47.8350874614, 22.8859045195, 28.2803352213)
Atom 1400 = (46.7581326210, 21.2129489998, 30.0038787057)
Atom 1401 = (44.0305777194, 20.7726239474, 32.9566322533)
Atom 1402 = (49.3450919092, 22.2831386212, 27.0327948160)
Atom 1403 = (47.3303416501, 19.2999982797, 30.1647132845)
Atom 1404 = (45.1581394218, 26.2191732920, 42.9395444204)
Atom 1405 = (44.0811845814, 24.5462177723, 44.6630879048)
Atom 1406 = (47.0463536287, 25.3854072889, 41.3167044339)
Atom 1407 = (44.5859303927, 28.1321429094, 42.7787098416)
Atom 1408 = (42.5711801336, 25.1489836706, 45.9106283101)
Atom 1409 = (47.8856943234, 26.6595172416, 39.9867908728)
Atom 1410 = (44.8699184141, 22.0467150029, 44.7036225272)
Atom 1411 = (47.8350874614, 22.8859045195, 41.3572390563)
Atom 1412 = (46.7581326210, 21.2129489998, 43.0807825407)
Atom 1413 = (44.0305777194, 20.7726239474, 46.0335360883)
Atom 1414 = (49.3450919092, 22.2831386212, 40.1096986510)
Atom 1415 = (47.3303416501, 19.2999982797, 43.2416171195)
Atom 1416 = (45.1581394218, 26.2191732920, 56.0164482554)
Atom 1417 = (44.0811845814, 24.5462177723, 57.7399917398)
Atom 1418 = (47.0463536287, 25.3854072889, 54.3936082689)
Atom 1419 = (44.5859303927, 28.1321429094, 55.8556136766)
Atom 1420 = (42.5711801336, 25.1489836706, 58.9875321451)
Atom 1421 = (47.8856943234, 26.6595172416, 53.0636947078)
Atom 1422 = (44.8699184141, 22.0467150029, 57.7805263622)
Atom 1423 = (47.8350874614, 22.8859045195, 54.4341428914)
Atom 1424 = (46.7581326210, 21.2129489998, 56.1576863757)
Atom 1425 = (44.0305777194, 20.7726239474, 59.1104399233)
Atom 1426 = (49.3450919092, 22.2831386212, 53.1866024861)
Atom 1427 = (47.3303416501, 19.2999982797, 56.3185209546)
Atom 1428 = (45.1581394218, 26.2191732920, 69.0933520905)
Atom 1429 = (44.0811845814, 24.5462177723, 70.8168955748)
Atom 1430 = (47.0463536287, 25.3854072889, 67.4705121040)
Atom 1431 = (44.5859303927, 28.1321429094, 68.9325175116)
Atom 1432 = (42.5711801336, 25.1489836706, 72.0644359801)
Atom 1433 = (47.8856943234, 26.6595172416, 66.1405985429)
Atom 1434 = (44.8699184141, 22.0467150029, 70.8574301973)
Atom 1435 = (47.8350874614, 22.8859045195, 67.5110467264)
Atom 1436 = (46.7581326210, 21.2129489998, 69.2345902108)
Atom 1437 = (44.0305777194, 20.7726239474, 72.1873437584)
Atom 1438 = (49.3450919092, 22.2831386212, 66.2635063211)
Atom 1439 = (47.3303416501, 19.2999982797, 69.3954247896)
Atom 1440 = (45.1581394218, 44.2660564747, 3.7088329153)
Atom 1441 = (44.0811845814, 42.5931009551, 5.4323763996)
Atom 1442 = (47.0463536287, 43.4322904717, 2.0859929288)
Atom 1443 = (44.5859303927, 46.1790260921, 3.5479983365)
Atom 1444 = (42.5711801336, 43.1958668534, 6.6799168050)
Atom 1445 = (47.8856943234, 44.7064004244, 0.7560793677)
Atom 1446 = (44.8699184141, 40.0935981856, 5.4729110221)
Atom 1447 = (47.8350874614, 40.9327877022, 2.1265275512)
Atom 1448 = (46.7581326210, 39.2598321826, 3.8500710356)
Atom 1449 = (44.0305777194, 38.8195071302, 6.8028245832)
Atom 1450 = (49.3450919092, 40.3300218039, 0.8789871459)
Atom 1451 = (47.3303416501, 37.3468814625, 4.0109056144)
Atom 1452 = (45.1581394218, 44.2660564747, 16.7857367503)
Atom 1453 = (44.0811845814, 42.5931009551, 18.5092802347)
Atom 1454 = (47.0463536287, 43.4322904717, 15.1628967638)
Atom 1455 = (44.5859303927, 46.1790260921, 16.6249021715)
Atom 1456 = (42.5711801336, 43.1958668534, 19.7568206400)
Atom 1457 = (47.8856943234, 44.7064004244, 13.8329832027)
Atom 1458 = (44.8699184141, 40.0935981856, 18.5498148571)
Atom 1459 = (47.8350874614, 40.9327877022, 15.2034313863)
Atom 1460 = (46.7581326210, 39.2598321826, 16.9269748706)
Atom 1461 = (44.0305777194, 38.8195071302, 19.8797284182)
Atom 1462 = (49.3450919092, 40.3300218039, 13.9558909810)
Atom 1463 = (47.3303416501, 37.3468814625, 17.0878094495)
Atom 1464 = (45.1581394218, 44.2660564747, 29.8626405854)
Atom 1465 = (44.0811845814, 42.5931009551, 31.5861840697)
Atom 1466 = (47.0463536287, 43.4322904717, 28.2398005989)
Atom 1467 = (44.5859303927, 46.1790260921, 29.7018060065)
Atom 1468 = (42.5711801336, 43.1958668534, 32.8337244750)
Atom 1469 = (47.8856943234, 44.7064004244, 26.9098870378)
Atom 1470 = (44.8699184141, 40.0935981856, 31.6267186922)
Atom 1471 = (47.8350874614, 40.9327877022, 28.2803352213)
Atom 1472 = (46.7581326210, 39.2598321826, 30.0038787057)
Atom 1473 = (44.0305777194, 38.8195071302, 32.9566322533)
Atom 1474 = (49.3450919092, 40.3300218039, 27.0327948160)
Atom 1475 = (47.3303416501, 37.3468814625, 30.1647132845)
Atom 1476 = (45.1581394218, 44.2660564747, 42.9395444204)
Atom 1477 = (44.0811845814, 42.5931009551, 44.6630879048)
Atom 1478 = (47.0463536287, 43.4322904717, 41.3167044339)
Atom 1479 = (44.5859303927, 46.1790260921, 42.7787098416)
Atom 1480 = (42.5711801336, 43.1958668534, 45.9106283101)
Atom 1481 = (47.8856943234, 44.7064004244, 39.9867908728)
Atom 1482 = (44.8699184141, 40.0935981856, 44.7036225272)
Atom 1483 = (47.8350874614, 40.9327877022, 41.3572390563)
Atom 1484 = (46.7581326210, 39.2598321826, 43.0807825407)
Atom 1485 = (44.0305777194, 38.8195071302, 46.0335360883)
Atom 1486 = (49.3450919092, 40.3300218039, 40.1096986510)
Atom 1487 = (47.3303416501, 37.3468814625, 43.2416171195)
Atom 1488 = (45.1581394218, 44.2660564747, 56.0164482554)
Atom 1489 = (44.0811845814, 42.5931009551, 57.7399917398)
Atom 1490 = (47.0463536287, 43.4322904717, 54.3936082689)
Atom 1491 = (44.5859303927, 46.1790260921, 55.8556136766)
Atom 1492 = (42.5711801336, 43.1958668534, 58.9875321451)
Atom 1493 = (47.8856943234, 44.7064004244, 53.0636947078)
Atom 1494 = (44.8699184141, 40.0935981856, 57.7805263622)
Atom 1495 = (47.8350874614, 40.9327877022, 54.4341428914)
Atom 1496 = (46.7581326210, 39.2598321826, 56.1576863757)
Atom 1497 = (44.0305777194, 38.8195071302, 59.1104399233)
Atom 1498 = (49.3450919092, 40.3300218039, 53.1866024861)
Atom 1499 = (47.3303416501, 37.3468814625, 56.3185209546)
Atom 1500 = (45.1581394218, 44.2660564747, 69.0933520905)
Atom 1501 = (44.0811845814, 42.5931009551, 70.8168955748)
Atom 1502 = (47.0463536287, 43.4322904717, 67.4705121040)
Atom 1503 = (44.5859303927, 46.1790260921, 68.9325175116)
Atom 1504 = (42.5711801336, 43.1958668534, 72.0644359801)
Atom 1505 = (47.8856943234, 44.7064004244, 66.1405985429)
Atom 1506 = (44.8699184141, 40.0935981856, 70.8574301973)
Atom 1507 = (47.8350874614, 40.9327877022, 67.5110467264)
Atom 1508 = (46.7581326210, 39.2598321826, 69.2345902108)
Atom 1509 = (44.0305777194, 38.8195071302, 72.1873437584)
Atom 1510 = (49.3450919092, 40.3300218039, 66.2635063211)
Atom 1511 = (47.3303416501, 37.3468814625, 69.3954247896)
Atom 1512 = (45.1581394218, 62.3129396575, 3.7088329153)
Atom 1513 = (44.0811845814, 60.6399841378, 5.4323763996)
Atom 1514 = (47.0463536287, 61.4791736544, 2.0859929288)
Atom 1515 = (44.5859303927, 64.2259092748, 3.5479983365)
Atom 1516 = (42.5711801336, 61.2427500361, 6.6799168050)
Atom 1517 = (47.8856943234, 62.7532836071, 0.7560793677)
Atom 1518 = (44.8699184141, 58.1404813684, 5.4729110221)
Atom 1519 = (47.8350874614, 58.9796708850, 2.1265275512)
Atom 1520 = (46.7581326210, 57.3067153653, 3.8500710356)
Atom 1521 = (44.0305777194, 56.8663903129, 6.8028245832)
Atom 1522 = (49.3450919092, 58.3769049867, 0.8789871459)
Atom 1523 = (47.3303416501, 55.3937646452, 4.0109056144)
Atom 1524 = (45.1581394218, 62.3129396575, 16.7857367503)
Atom 1525 = (44.0811845814, 60.6399841378, 18.5092802347)
Atom 1526 = (47.0463536287, 61.4791736544, 15.1628967638)
Atom 1527 = (44.5859303927, 64.2259092748, 16.6249021715)
Atom 1528 = (42.5711801336, 61.2427500361, 19.7568206400)
Atom 1529 = (47.8856943234, 62.7532836071, 13.8329832027)
Atom 1530 = (44.8699184141, 58.1404813684, 18.5498148571)
Atom 1531 = (47.8350874614, 58.9796708850, 15.2034313863)
Atom 1532 = (46.7581326210, 57.3067153653, 16.9269748706)
Atom 1533 = (44.0305777194, 56.8663903129, 19.8797284182)
Atom 1534 = (49.3450919092, 58.3769049867, 13.9558909810)
Atom 1535 = (47.3303416501, 55.3937646452, 17.0878094495)
Atom 1536 = (45.1581394218, 62.3129396575, 29.8626405854)
Atom 1537 = (44.0811845814, 60.6399841378, 31.5861840697)
Atom 1538 = (47.0463536287, 61.4791736544, 28.2398005989)
Atom 1539 = (44.5859303927, 64.2259092748, 29.7018060065)
Atom 1540 = (42.5711801336, 61.2427500361, 32.8337244750)
Atom 1541 = (47.8856943234, 62.7532836071, 26.9098870378)
Atom 1542 = (44.8699184141, 58.1404813684, 31.6267186922)
Atom 1543 = (47.8350874614, 58.9796708850, 28.2803352213)
Atom 1544 = (46.7581326210, 57.3067153653, 30.0038787057)
Atom 1545 = (44.0305777194, 56.8663903129, 32.9566322533)
Atom 1546 = (49.3450919092, 58.3769049867, 27.0327948160)
Atom 1547 = (47.3303416501, 55.3937646452, 30.1647132845)
Atom 1548 = (45.1581394218, 62.3129396575, 42.9395444204)
Atom 1549 = (44.0811845814, 60.6399841378, 44.6630879048)
Atom 1550 = (47.0463536287, 61.4791736544, 41.3167044339)
Atom 1551 = (44.5859303927, 64.2259092748, 42.7787098416)
Atom 1552 = (42.5711801336, 61.2427500361, 45.9106283101)
Atom 1553 = (47.8856943234, 62.7532836071, 39.9867908728)
Atom 1554 = (44.8699184141, 58.1404813684, 44.7036225272)
Atom 1555 = (47.8350874614, 58.9796708850, 41.3572390563)
Atom 1556 = (46.7581326210, 57.3067153653, 43.0807825407)
Atom 1557 = (44.0305777194, 56.8663903129, 46.0335360883)
Atom 1558 = (49.3450919092, 58.3769049867, 40.1096986510)
Atom 1559 = (47.3303416501, 55.3937646452, 43.2416171195)
Atom 1560 = (45.1581394218, 62.3129396575, 56.0164482554)
Atom 1561 = (44.0811845814, 60.6399841378, 57.7399917398)
Atom 1562 = (47.0463536287, 61.4791736544, 54.3936082689)
Atom 1563 = (44.5859303927, 64.2259092748, 55.8556136766)
Atom 1564 = (42.5711801336, 61.2427500361, 58.9875321451)
Atom 1565 = (47.8856943234, 62.7532836071, 53.0636947078)
Atom 1566 = (44.8699184141, 58.1404813684, 57.7805263622)
Atom 1567 = (47.8350874614, 58.9796708850, 54.4341428914)
Atom 1568 = (46.7581326210, 57.3067153653, 56.1576863757)
Atom 1569 = (44.0305777194, 56.8663903129, 59.1104399233)
Atom 1570 = (49.3450919092, 58.3769049867, 53.1866024861)
Atom 1571 = (47.3303416501, 55.3937646452, 56.3185209546)
Atom 1572 = (45.1581394218, 62.3129396575, 69.0933520905)
Atom 1573 = (44.0811845814, 60.6399841378, 70.8168955748)
Atom 1574 = (47.0463536287, 61.4791736544, 67.4705121040)
Atom 1575 = (44.5859303927, 64.2259092748, 68.9325175116)
Atom 1576 = (42.5711801336, 61.2427500361, 72.0644359801)
Atom 1577 = (47.8856943234, 62.7532836071, 66.1405985429)
Atom 1578 = (44.8699184141, 58.1404813684, 70.8574301973)
Atom 1579 = (47.8350874614, 58.9796708850, 67.5110467264)
Atom 1580 = (46.7581326210, 57.3067153653, 69.2345902108)
Atom 1581 = (44.0305777194, 56.8663903129, 72.1873437584)
Atom 1582 = (49.3450919092, 58.3769049867, 66.2635063211)
Atom 1583 = (47.3303416501, 55.3937646452, 69.3954247896)
Atom 1584 = (45.1581394218, 80.3598228402, 3.7088329153)
Atom 1585 = (44.0811845814, 78.6868673205, 5.4323763996)
Atom 1586 = (47.0463536287, 79.5260568372, 2.0859929288)
Atom 1587 = (44.5859303927, 82.2727924576, 3.5479983365)
Atom 1588 = (42.5711801336, 79.2896332189, 6.6799168050)
Atom 1589 = (47.8856943234, 80.8001667899, 0.7560793677)
Atom 1590 = (44.8699184141, 76.1873645511, 5.4729110221)
Atom 1591 = (47.8350874614, 77.0265540677, 2.1265275512)
Atom 1592 = (46.7581326210, 75.3535985481, 3.8500710356)
Atom 1593 = (44.0305777194, 74.9132734957, 6.8028245832)
Atom 1594 = (49.3450919092, 76.4237881694, 0.8789871459)
Atom 1595 = (47.3303416501, 73.4406478280, 4.0109056144)
Atom 1596 = (45.1581394218, 80.3598228402, 16.7857367503)
Atom 1597 = (44.0811845814, 78.6868673205, 18.5092802347)
Atom 1598 = (47.0463536287, 79.5260568372, 15.1628967638)
Atom 1599 = (44.5859303927, 82.2727924576, 16.6249021715)
Atom 1600 = (42.5711801336, 79.2896332189, 19.7568206400)
Atom 1601 = (47.8856943234, 80.8001667899, 13.8329832027)
Atom 1602 = (44.8699184141, 76.1873645511, 18.5498148571)
Atom 1603 = (47.8350874614, 77.0265540677, 15.2034313863)
Atom 1604 = (46.7581326210, 75.3535985481, 16.9269748706)
Atom 1605 = (44.0305777194, 74.9132734957, 19.8797284182)
Atom 1606 = (49.3450919092, 76.4237881694, 13.9558909810)
Atom 1607 = (47.3303416501, 73.4406478280, 17.0878094495)
Atom 1608 = (45.1581394218, 80.3598228402, 29.8626405854)
Atom 1609 = (44.0811845814, 78.6868673205, 31.5861840697)
Atom 1610 = (47.0463536287, 79.5260568372, 28.2398005989)
Atom 1611 = (44.5859303927, 82.2727924576, 29.7018060065)
Atom 1612 = (42.5711801336, 79.2896332189, 32.8337244750)
Atom 1613 = (47.8856943234, 80.8001667899, 26.9098870378)
Atom 1614 = (44.8699184141, 76.1873645511, 31.6267186922)
Atom 1615 = (47.8350874614, 77.0265540677, 28.2803352213)
Atom 1616 = (46.7581326210, 75.3535985481, 30.0038787057)
Atom 1617 = (44.0305777194, 74.9132734957, 32.9566322533)
Atom 1618 = (49.3450919092, 76.4237881694, 27.0327948160)
Atom 1619 = (47.3303416501, 73.4406478280, 30.1647132845)
Atom 1620 = (45.1581394218, 80.3598228402, 42.9395444204)
Atom 1621 = (44.0811845814, 78.6868673205, 44.6630879048)
Atom 1622 = (47.0463536287, 79.5260568372, 41.3167044339)
Atom 1623 = (44.5859303927, 82.2727924576, 42.7787098416)
Atom 1624 = (42.5711801336, 79.2896332189, 45.9106283101)
Atom 1625 = (47.8856943234, 80.8001667899, 39.9867908728)
Atom 1626 = (44.8699184141, 76.1873645511, 44.7036225272)
Atom 1627 = (47.8350874614, 77.0265540677, 41.3572390563)
Atom 1628 = (46.7581326210, 75.3535985481, 43.0807825407)
Atom 1629 = (44.0305777194, 74.9132734957, 46.0335360883)
Atom 1630 = (49.3450919092, 76.4237881694, 40.1096986510)
Atom 1631 = (47.3303416501, 73.4406478280, 43.2416171195)
Atom 1632 = (45.1581394218, 80.3598228402, 56.0164482554)
Atom 1633 = (44.0811845814, 78.6868673205, 57.7399917398)
Atom 1634 = (47.0463536287, 79.5260568372, 54.3936082689)
Atom 1635 = (44.5859303927, 82.2727924576, 55.8556136766)
Atom 1636 = (42.5711801336, 79.2896332189, 58.9875321451)
Atom 1637 = (47.8856943234, 80.8001667899, 53.0636947078)
Atom 1638 = (44.8699184141, 76.1873645511, 57.7805263622)
Atom 1639 = (47.8350874614, 77.0265540677, 54.4341428914)
Atom 1640 = (46.7581326210, 75.3535985481, 56.1576863757)
Atom 1641 = (44.0305777194, 74.9132734957, 59.1104399233)
Atom 1642 = (49.3450919092, 76.4237881694, 53.1866024861)
Atom 1643 = (47.3303416501, 73.4406478280, 56.3185209546)
Atom 1644 = (45.1581394218, 80.3598228402, 69.0933520905)
Atom 1645 = (44.0811845814, 78.6868673205, 70.8168955748)
Atom 1646 = (47.0463536287, 79.5260568372, 67.4705121040)
Atom 1647 = (44.5859303927, 82.2727924576, 68.9325175116)
Atom 1648 = (42.5711801336, 79.2896332189, 72.0644359801)
Atom 1649 = (47.8856943234, 80.8001667899, 66.1405985429)
Atom 1650 = (44.8699184141, 76.1873645511, 70.8574301973)
Atom 1651 = (47.8350874614, 77.0265540677, 67.5110467264)
Atom 1652 = (46.7581326210, 75.3535985481, 69.2345902108)
Atom 1653 = (44.0305777194, 74.9132734957, 72.1873437584)
Atom 1654 = (49.3450919092, 76.4237881694, 66.2635063211)
Atom 1655 = (47.3303416501, 73.4406478280, 69.3954247896)
Atom 1656 = (45.1581394218, 98.4067060230, 3.7088329153)
Atom 1657 = (44.0811845814, 96.7337505033, 5.4323763996)
Atom 1658 = (47.0463536287, 97.5729400199, 2.0859929288)
Atom 1659 = (44.5859303927, 100.3196756403, 3.5479983365)
Atom 1660 = (42.5711801336, 97.3365164016, 6.6799168050)
Atom 1661 = (47.8856943234, 98.8470499726, 0.7560793677)
Atom 1662 = (44.8699184141, 94.2342477339, 5.4729110221)
Atom 1663 = (47.8350874614, 95.0734372505, 2.1265275512)
Atom 1664 = (46.7581326210, 93.4004817308, 3.8500710356)
Atom 1665 = (44.0305777194, 92.9601566784, 6.8028245832)
Atom 1666 = (49.3450919092, 94.4706713522, 0.8789871459)
Atom 1667 = (47.3303416501, 91.4875310107, 4.0109056144)
Atom 1668 = (45.1581394218, 98.4067060230, 16.7857367503)
Atom 1669 = (44.0811845814, 96.7337505033, 18.5092802347)
Atom 1670 = (47.0463536287, 97.5729400199, 15.1628967638)
Atom 1671 = (44.5859303927, 100.3196756403, 16.6249021715)
Atom 1672 = (42.5711801336, 97.3365164016, 19.7568206400)
Atom 1673 = (47.8856943234, 98.8470499726, 13.8329832027)
Atom 1674 = (44.8699184141, 94.2342477339, 18.5498148571)
Atom 1675 = (47.8350874614, 95.0734372505, 15.2034313863)
Atom 1676 = (46.7581326210, 93.4004817308, 16.9269748706)
Atom 1677 = (44.0305777194, 92.9601566784, 19.8797284182)
Atom 1678 = (49.3450919092, 94.4706713522, 13.9558909810)
Atom 1679 = (47.3303416501, 91.4875310107, 17.0878094495)
Atom 1680 = (45.1581394218, 98.4067060230, 29.8626405854)
Atom 1681 = (44.0811845814, 96.7337505033, 31.5861840697)
Atom 1682 = (47.0463536287, 97.5729400199, 28.2398005989)
Atom 1683 = (44.5859303927, 100.3196756403, 29.7018060065)
Atom 1684 = (42.5711801336, 97.3365164016, 32.8337244750)
Atom 1685 = (47.8856943234, 98.8470499726, 26.9098870378)
Atom 1686 = (44.8699184141, 94.2342477339, 31.6267186922)
Atom 1687 = (47.8350874614, 95.0734372505, 28.2803352213)
Atom 1688 = (46.7581326210, 93.4004817308, 30.0038787057)
Atom 1689 = (44.0305777194, 92.9601566784, 32.9566322533)
Atom 1690 = (49.3450919092, 94.4706713522, 27.0327948160)
Atom 1691 = (47.3303416501, 91.4875310107, 30.1647132845)
Atom 1692 = (45.1581394218, 98.4067060230, 42.9395444204)
Atom 1693 = (44.0811845814, 96.7337505033, 44.6630879048)
Atom 1694 = (47.0463536287, 97.5729400199, 41.3167044339)
Atom 1695 = (44.5859303927, 100.3196756403, 42.7787098416)
Atom 1696 = (42.5711801336, 97.3365164016, 45.9106283101)
Atom 1697 = (47.8856943234, 98.8470499726, 39.9867908728)
Atom 1698 = (44.8699184141, 94.2342477339, 44.7036225272)
Atom 1699 = (47.8350874614, 95.0734372505, 41.3572390563)
Atom 1700 = (46.7581326210, 93.4004817308, 43.0807825407)
Atom 1701 = (44.0305777194, 92.9601566784, 46.0335360883)
Atom 1702 = (49.3450919092, 94.4706713522, 40.1096986510)
Atom 1703 = (47.3303416501, 91.4875310107, 43.2416171195)
Atom 1704 = (45.1581394218, 98.4067060230, 56.0164482554)
Atom 1705 = (44.0811845814, 96.7337505033, 57.7399917398)
Atom 1706 = (47.0463536287, 97.5729400199, 54.3936082689)
Atom 1707 = (44.5859303927, 100.3196756403, 55.8556136766)
Atom 1708 = (42.5711801336, 97.3365164016, 58.9875321451)
Atom 1709 = (47.8856943234, 98.8470499726, 53.0636947078)
Atom 1710 = (44.8699184141, 94.2342477339, 57.7805263622)
Atom 1711 = (47.8350874614, 95.0734372505, 54.4341428914)
Atom 1712 = (46.7581326210, 93.4004817308, 56.1576863757)
Atom 1713 = (44.0305777194, 92.9601566784, 59.1104399233)
Atom 1714 = (49.3450919092, 94.4706713522, 53.1866024861)
Atom 1715 = (47.3303416501, 91.4875310107, 56.3185209546)
Atom 1716 = (45.1581394218, 98.4067060230, 69.0933520905)
Atom 1717 = (44.0811845814, 96.7337505033, 70.8168955748)
Atom 1718 = (47.0463536287, 97.5729400199, 67.4705121040)
Atom 1719 = (44.5859303927, 100.3196756403, 68.9325175116)
Atom 1720 = (42.5711801336, 97.3365164016, 72.0644359801)
Atom 1721 = (47.8856943234, 98.8470499726, 66.1405985429)
Atom 1722 = (44.8699184141, 94.2342477339, 70.8574301973)
Atom 1723 = (47.8350874614, 95.0734372505, 67.5110467264)
Atom 1724 = (46.7581326210, 93.4004817308, 69.2345902108)
Atom 1725 = (44.0305777194, 92.9601566784, 72.1873437584)
Atom 1726 = (49.3450919092, 94.4706713522, 66.2635063211)
Atom 1727 = (47.3303416501, 91.4875310107, 69.3954247896)
Atom 1728 = (59.2177007704, 8.1722901092, 3.7088329153)
Atom 1729 = (58.1407459300, 6.4993345896, 5.4323763996)
Atom 1730 = (61.1059149773, 7.3385241062, 2.0859929288)
Atom 1731 = (58.6454917413, 10.0852597266, 3.5479983365)
Atom 1732 = (56.6307414823, 7.1021004879, 6.6799168050)
Atom 1733 = (61.9452556720, 8.6126340589, 0.7560793677)
Atom 1734 = (58.9294797628, 3.9998318201, 5.4729110221)
Atom 1735 = (61.8946488101, 4.8390213368, 2.1265275512)
Atom 1736 = (60.8176939697, 3.1660658171, 3.8500710356)
Atom 1737 = (58.0901390681, 2.7257407647, 6.8028245832)
Atom 1738 = (63.4046532578, 4.2362554385, 0.8789871459)
Atom 1739 = (61.3899029988, 1.2531150970, 4.0109056144)
Atom 1740 = (59.2177007704, 8.1722901092, 16.7857367503)
Atom 1741 = (58.1407459300, 6.4993345896, 18.5092802347)
Atom 1742 = (61.1059149773, 7.3385241062, 15.1628967638)
Atom 1743 = (58.6454917413, 10.0852597266, 16.6249021715)
Atom 1744 = (56.6307414823, 7.1021004879, 19.7568206400)
Atom 1745 = (61.9452556720, 8.6126340589, 13.8329832027)
Atom 1746 = (58.9294797628, 3.9998318201, 18.5498148571)
Atom 1747 = (61.8946488101, 4.8390213368, 15.2034313863)
Atom 1748 = (60.8176939697, 3.1660658171, 16.9269748706)
Atom 1749 = (58.0901390681, 2.7257407647, 19.8797284182)
Atom 1750 = (63.4046532578, 4.2362554385, 13.9558909810)
Atom 1751 = (61.3899029988, 1.2531150970, 17.0878094495)
Atom 1752 = (59.2177007704, 8.1722901092, 29.8626405854)
Atom 1753 = (58.1407459300, 6.4993345896, 31.5861840697)
Atom 1754 = (61.1059149773, 7.3385241062, 28.2398005989)
Atom 1755 = (58.6454917413, 10.0852597266, 29.7018060065)
Atom 1756 = (56.6307414823, 7.1021004879, 32.8337244750)
Atom 1757 = (61.9452556720, 8.6126340589, 26.9098870378)
Atom 1758 = (58.9294797628, 3.9998318201, 31.6267186922)
Atom 1759 = (61.8946488101, 4.8390213368, 28.2803352213)
Atom 1760 = (60.8176939697, 3.1660658171, 30.0038787057)
Atom 1761 = (58.0901390681, 2.7257407647, 32.9566322533)
Atom 1762 = (63.4046532578, 4.2362554385, 27.0327948160)
Atom 1763 = (61.3899029988, 1.2531150970, 30.1647132845)
Atom 1764 = (59.2177007704, 8.1722901092, 42.9395444204)
Atom 1765 = (58.1407459300, 6.4993345896, 44.6630879048)
Atom 1766 = (61.1059149773, 7.3385241062, 41.3167044339)
Atom 1767 = (58.6454917413, 10.0852597266, 42.7787098416)
Atom 1768 = (56.6307414823, 7.1021004879, 45.9106283101)
Atom 1769 = (61.9452556720, 8.6126340589, 39.9867908728)
Atom 1770 = (58.9294797628, 3.9998318201, 44.7036225272)
Atom 1771 = (61.8946488101, 4.8390213368, 41.3572390563)
Atom 1772 = (60.8176939697, 3.1660658171, 43.0807825407)
Atom 1773 = (58.0901390681, 2.7257407647, 46.0335360883)
Atom 1774 = (63.4046532578, 4.2362554385, 40.1096986510)
Atom 1775 = (61.3899029988, 1.2531150970, 43.2416171195)
Atom 1776 = (59.2177007704, 8.1722901092, 56.0164482554)
Atom 1777 = (58.1407459300, 6.4993345896, 57.7399917398)
Atom 1778 = (61.1059149773, 7.3385241062, 54.3936082689)
Atom 1779 = (58.6454917413, 10.0852597266, 55.8556136766)
Atom 1780 = (56.6307414823, 7.1021004879, 58.9875321451)
Atom 1781 = (61.9452556720, 8.6126340589, 53.0636947078)
Atom 1782 = (58.9294797628, 3.9998318201, 57.7805263622)
Atom 1783 = (61.8946488101, 4.8390213368, 54.4341428914)
Atom 1784 = (60.8176939697, 3.1660658171, 56.1576863757)
Atom 1785 = (58.0901390681, 2.7257407647, 59.1104399233)
Atom 1786 = (63.4046532578, 4.2362554385, 53.1866024861)
Atom 1787 = (61.3899029988, 1.2531150970, 56.3185209546)
Atom 1788 = (59.2177007704, 8.1722901092, 69.0933520905)
Atom 1789 = (58.1407459300, 6.4993345896, 70.8168955748)
Atom 1790 = (61.1059149773, 7.3385241062, 67.4705121040)
Atom 1791 = (58.6454917413, 10.0852597266, 68.9325175116)
Atom 1792 = (56.6307414823, 7.1021004879, 72.0644359801)
Atom 1793 = (61.9452556720, 8.6126340589, 66.1405985429)
Atom 1794 = (58.9294797628, 3.9998318201, 70.8574301973)
Atom 1795 = (61.8946488101, 4.8390213368, 67.5110467264)
Atom 1796 = (60.8176939697, 3.1660658171, 69.2345902108)
Atom 1797 = (58.0901390681, 2.7257407647, 72.1873437584)
Atom 1798 = (63.4046532578, 4.2362554385, 66.2635063211)
Atom 1799 = (61.3899029988, 1.2531150970, 69.3954247896)
Atom 1800 = (59.2177007704, 26.2191732920, 3.7088329153)
Atom 1801 = (58.1407459300, 24.5462177723, 5.4323763996)
Atom 1802 = (61.1059149773, 25.3854072889, 2.0859929288)
Atom 1803 = (58.6454917413, 28.1321429094, 3.5479983365)
Atom 1804 = (56.6307414823, 25.1489836706, 6.6799168050)
Atom 1805 = (61.9452556720, 26.6595172416, 0.7560793677)
Atom 1806 = (58.9294797628, 22.0467150029, 5.4729110221)
Atom 1807 = (61.8946488101, 22.8859045195, 2.1265275512)
Atom 1808 = (60.8176939697, 21.2129489998, 3.8500710356)
Atom 1809 = (58.0901390681, 20.7726239474, 6.8028245832)
Atom 1810 = (63.4046532578, 22.2831386212, 0.8789871459)
Atom 1811 = (61.3899029988, 19.2999982797, 4.0109056144)
Atom 1812 = (59.2177007704, 26.2191732920, 16.7857367503)
Atom 1813 = (58.1407459300, 24.5462177723, 18.5092802347)
Atom 1814 = (61.1059149773, 25.3854072889, 15.1628967638)
Atom 1815 = (58.6454917413, 28.1321429094, 16.6249021715)
Atom 1816 = (56.6307414823, 25.1489836706, 19.7568206400)
Atom 1817 = (61.9452556720, 26.6595172416, 13.8329832027)
Atom 1818 = (58.9294797628, 22.0467150029, 18.5498148571)
Atom 1819 = (61.8946488101, 22.8859045195, 15.2034313863)
Atom 1820 = (60.8176939697, 21.2129489998, 16.9269748706)
Atom 1821 = (58.0901390681, 20.7726239474, 19.8797284182)
Atom 1822 = (63.4046532578, 22.2831386212, 13.9558909810)
Atom 1823 = (61.3899029988, 19.2999982797, 17.0878094495)
Atom 1824 = (59.2177007704, 26.2191732920, 29.8626405854)
Atom 1825 = (58.1407459300, 24.5462177723, 31.5861840697)
Atom 1826 = (61.1059149773, 25.3854072889, 28.2398005989)
Atom 1827 = (58.6454917413, 28.1321429094, 29.7018060065)
Atom 1828 = (56.6307414823, 25.1489836706, 32.8337244750)
Atom 1829 = (61.9452556720, 26.6595172416, 26.9098870378)
Atom 1830 = (58.9294797628, 22.0467150029, 31.6267186922)
Atom 1831 = (61.8946488101, 22.8859045195, 28.2803352213)
Atom 1832 = (60.8176939697, 21.2129489998, 30.0038787057)
Atom 1833 = (58.0901390681, 20.7726239474, 32.9566322533)
Atom 1834 = (63.4046532578, 22.2831386212, 27.0327948160)
Atom 1835 = (61.3899029988, 19.2999982797, 30.1647132845)
Atom 1836 = (59.2177007704, 26.2191732920, 42.9395444204)
Atom 1837 = (58.1407459300, 24.5462177723, 44.6630879048)
Atom 1838 = (61.1059149773, 25.3854072889, 41.3167044339)
Atom 1839 = (58.6454917413, 28.1321429094, 42.7787098416)
Atom 1840 = (56.6307414823, 25.1489836706, 45.9106283101)
Atom 1841 = (61.9452556720, 26.6595172416, 39.9867908728)
Atom 1842 = (58.9294797628, 22.0467150029, 44.7036225272)
Atom 1843 = (61.8946488101, 22.8859045195, 41.3572390563)
Atom 1844 = (60.8176939697, 21.2129489998, 43.0807825407)
Atom 1845 = (58.0901390681, 20.7726239474, 46.0335360883)
Atom 1846 = (63.4046532578, 22.2831386212, 40.1096986510)
Atom 1847 = (61.3899029988, 19.2999982797, 43.2416171195)
Atom 1848 = (59.2177007704, 26.2191732920, 56.0164482554)
Atom 1849 = (58.1407459300, 24.5462177723, 57.7399917398)
Atom 1850 = (61.1059149773, 25.3854072889, 54.3936082689)
Atom 1851 = (58.6454917413, 28.1321429094, 55.8556136766)
Atom 1852 = (56.6307414823, 25.1489836706, 58.9875321451)
Atom 1853 = (61.9452556720, 26.6595172416, 53.0636947078)
Atom 1854 = (58.9294797628, 22.0467150029, 57.7805263622)
Atom 1855 = (61.8946488101, 22.8859045195, 54.4341428914)
Atom 1856 = (60.8176939697, 21.2129489998, 56.1576863757)
Atom 1857 = (58.0901390681, 20.7726239474, 59.1104399233)
Atom 1858 = (63.4046532578, 22.2831386212, 53.1866024861)
Atom 1859 = (61.3899029988, 19.2999982797, 56.3185209546)
Atom 1860 = (59.2177007704, 26.2191732920, 69.0933520905)
Atom 1861 = (58.1407459300, 24.5462177723, 70.8168955748)
Atom 1862 = (61.1059149773, 25.3854072889, 67.4705121040)
Atom 1863 = (58.6454917413, 28.1321429094, 68.9325175116)
Atom 1864 = (56.6307414823, 25.1489836706, 72.0644359801)
Atom 1865 = (61.9452556720, 26.6595172416, 66.1405985429)
Atom 1866 = (58.9294797628, 22.0467150029, 70.8574301973)
Atom 1867 = (61.8946488101, 22.8859045195, 67.5110467264)
Atom 1868 = (60.8176939697, 21.2129489998, 69.2345902108)
Atom 1869 = (58.0901390681, 20.7726239474, 72.1873437584)
Atom 1870 = (63.4046532578, 22.2831386212, 66.2635063211)
Atom 1871 = (61.3899029988, 19.2999982797, 69.3954247896)
Atom 1872 = (59.2177007704, 44.2660564747, 3.7088329153)
Atom 1873 = (58.1407459300, 42.5931009551, 5.4323763996)
Atom 1874 = (61.1059149773, 43.4322904717, 2.0859929288)
Atom 1875 = (58.6454917413, 46.1790260921, 3.5479983365)
Atom 1876 = (56.6307414823, 43.1958668534, 6.6799168050)
Atom 1877 = (61.9452556720, 44.7064004244, 0.7560793677)
Atom 1878 = (58.9294797628, 40.0935981856, 5.4729110221)
Atom 1879 = (61.8946488101, 40.9327877022, 2.1265275512)
Atom 1880 = (60.8176939697, 39.2598321826, 3.8500710356)
Atom 1881 = (58.0901390681, 38.8195071302, 6.8028245832)
Atom 1882 = (63.4046532578, 40.3300218039, 0.8789871459)
Atom 1883 = (61.3899029988, 37.3468814625, 4.0109056144)
Atom 1884 = (59.2177007704, 44.2660564747, 16.7857367503)
Atom 1885 = (58.1407459300, 42.5931009551, 18.5092802347)
Atom 1886 = (61.1059149773, 43.4322904717, 15.1628967638)
Atom 1887 = (58.6454917413, 46.1790260921, 16.6249021715)
Atom 1888 = (56.6307414823, 43.1958668534, 19.7568206400)
Atom 1889 = (61.9452556720, 44.7064004244, 13.8329832027)
Atom 1890 = (58.9294797628, 40.0935981856, 18.5498148571)
Atom 1891 = (61.8946488101, 40.9327877022, 15.2034313863)
Atom 1892 = (60.8176939697, 39.2598321826, 16.9269748706)
Atom 1893 = (58.0901390681, 38.8195071302, 19.8797284182)
Atom 1894 = (63.4046532578, 40.3300218039, 13.9558909810)
Atom 1895 = (61.3899029988, 37.3468814625, 17.0878094495)
Atom 1896 = (59.2177007704, 44.2660564747, 29.8626405854)
Atom 1897 = (58.1407459300, 42.5931009551, 31.5861840697)
Atom 1898 = (61.1059149773, 43.4322904717, 28.2398005989)
Atom 1899 = (58.6454917413, 46.1790260921, 29.7018060065)
Atom 1900 = (56.6307414823, 43.1958668534, 32.8337244750)
Atom 1901 = (61.9452556720, 44.7064004244, 26.9098870378)
Atom 1902 = (58.9294797628, 40.0935981856, 31.6267186922)
Atom 1903 = (61.8946488101, 40.9327877022, 28.2803352213)
Atom 1904 = (60.8176939697, 39.2598321826, 30.0038787057)
Atom 1905 = (58.0901390681, 38.8195071302, 32.9566322533)
Atom 1906 = (63.4046532578, 40.3300218039, 27.0327948160)
Atom 1907 = (61.3899029988, 37.3468814625, 30.1647132845)
Atom 1908 = (59.2177007704, 44.2660564747, 42.9395444204)
Atom 1909 = (58.1407459300, 42.5931009551, 44.6630879048)
Atom 1910 = (61.1059149773, 43.4322904717, 41.3167044339)
Atom 1911 = (58.6454917413, 46.1790260921, 42.7787098416)
Atom 1912 = (56.6307414823, 43.1958668534, 45.9106283101)
Atom 1913 = (61.9452556720, 44.7064004244, 39.9867908728)
Atom 1914 = (58.9294797628, 40.0935981856, 44.7036225272)
Atom 1915 = (61.8946488101, 40.9327877022, 41.3572390563)
Atom 1916 = (60.8176939697, 39.2598321826, 43.0807825407)
Atom 1917 = (58.0901390681, 38.8195071302, 46.0335360883)
Atom 1918 = (63.4046532578, 40.3300218039, 40.1096986510)
Atom 1919 = (61.3899029988, 37.3468814625, 43.2416171195)
Atom 1920 = (59.2177007704, 44.2660564747, 56.0164482554)
Atom 1921 = (58.1407459300, 42.5931009551, 57.7399917398)
Atom 1922 = (61.1059149773, 43.4322904717, 54.3936082689)
Atom 1923 = (58.6454917413, 46.1790260921, 55.8556136766)
Atom 1924 = (56.6307414823, 43.1958668534, 58.9875321451)
Atom 1925 = (61.9452556720, 44.7064004244, 53.0636947078)
Atom 1926 = (58.9294797628, 40.0935981856, 57.7805263622)
Atom 1927 = (61.8946488101, 40.9327877022, 54.4341428914)
Atom 1928 = (60.8176939697, 39.2598321826, 56.1576863757)
Atom 1929 = (58.0901390681, 38.8195071302, 59.1104399233)
Atom 1930 = (63.4046532578, 40.3300218039, 53.1866024861)
Atom 1931 = (61.3899029988, 37.3468814625, 56.3185209546)
Atom 1932 = (59.2177007704, 44.2660564747, 69.0933520905)
Atom 1933 = (58.1407459300, 42.5931009551, 70.8168955748)
Atom 1934 = (61.1059149773, 43.4322904717, 67.4705121040)
Atom 1935 = (58.6454917413, 46.1790260921, 68.9325175116)
Atom 1936 = (56.6307414823, 43.1958668534, 72.0644359801)
Atom 1937 = (61.9452556720, 44.7064004244, 66.1405985429)
Atom 1938 = (58.9294797628, 40.0935981856, 70.8574301973)
Atom 1939 = (61.8946488101, 40.9327877022, 67.5110467264)
Atom 1940 = (60.8176939697, 39.2598321826, 69.2345902108)
Atom 1941 = (58.0901390681, 38.8195071302, 72.1873437584)
Atom 1942 = (63.4046532578, 40.3300218039, 66.2635063211)
Atom 1943 = (61.3899029988, 37.3468814625, 69.3954247896)
Atom 1944 = (59.2177007704, 62.3129396575, 3.7088329153)
Atom 1945 = (58.1407459300, 60.6399841378, 5.4323763996)
Atom 1946 = (61.1059149773, 61.4791736544, 2.0859929288)
Atom 1947 = (58.6454917413, 64.2259092748, 3.5479983365)
Atom 1948 = (56.6307414823, 61.2427500361, 6.6799168050)
Atom 1949 = (61.9452556720, 62.7532836071, 0.7560793677)
Atom 1950 = (58.9294797628, 58.1404813684, 5.4729110221)
Atom 1951 = (61.8946488101, 58.9796708850, 2.1265275512)
Atom 1952 = (60.8176939697, 57.3067153653, 3.8500710356)
Atom 1953 = (58.0901390681, 56.8663903129, 6.8028245832)
Atom 1954 = (63.4046532578, 58.3769049867, 0.8789871459)
Atom 1955 = (61.3899029988, 55.3937646452, 4.0109056144)
Atom 1956 = (59.2177007704, 62.3129396575, 16.7857367503)
Atom 1957 = (58.1407459300, 60.6399841378, 18.5092802347)
Atom 1958 = (61.1059149773, 61.4791736544, 15.1628967638)
Atom 1959 = (58.6454917413, 64.2259092748, 16.6249021715)
Atom 1960 = (56.6307414823, 61.2427500361, 19.7568206400)
Atom 1961 = (61.9452556720, 62.7532836071, 13.8329832027)
Atom 1962 = (58.9294797628, 58.1404813684, 18.5498148571)
Atom 1963 = (61.8946488101, 58.9796708850, 15.2034313863)
Atom 1964 = (60.8176939697, 57.3067153653, 16.9269748706)
Atom 1965 = (58.0901390681, 56.8663903129, 19.8797284182)
Atom 1966 = (63.4046532578, 58.3769049867, 13.9558909810)
Atom 1967 = (61.3899029988, 55.3937646452, 17.0878094495)
Atom 1968 = (59.2177007704, 62.3129396575, 29.8626405854)
Atom 1969 = (58.1407459300, 60.6399841378, 31.5861840697)
Atom 1970 = (61.1059149773, 61.4791736544, 28.2398005989)
Atom 1971 = (58.6454917413, 64.2259092748, 29.7018060065)
Atom 1972 = (56.6307414823, 61.2427500361, 32.8337244750)
Atom 1973 = (61.9452556720, 62.7532836071, 26.9098870378)
Atom 1974 = (58.9294797628, 58.1404813684, 31.6267186922)
Atom 1975 = (61.8946488101, 58.9796708850, 28.2803352213)
Atom 1976 = (60.8176939697, 57.3067153653, 30.0038787057)
Atom 1977 = (58.0901390681, 56.8663903129, 32.9566322533)
Atom 1978 = (63.4046532578, 58.3769049867, 27.0327948160)
Atom 1979 = (61.3899029988, 55.3937646452, 30.1647132845)
Atom 1980 = (59.2177007704, 62.3129396575, 42.9395444204)
Atom 1981 = (58.1407459300, 60.6399841378, 44.6630879048)
Atom 1982 = (61.1059149773, 61.4791736544, 41.3167044339)
Atom 1983 = (58.6454917413, 64.2259092748, 42.7787098416)
Atom 1984 = (56.6307414823, 61.2427500361, 45.9106283101)
Atom 1985 = (61.9452556720, 62.7532836071, 39.9867908728)
Atom 1986 = (58.9294797628, 58.1404813684, 44.7036225272)
Atom 1987 = (61.8946488101, 58.9796708850, 41.3572390563)
Atom 1988 = (60.8176939697, 57.3067153653, 43.0807825407)
Atom 1989 = (58.0901390681, 56.8663903129, 46.0335360883)
Atom 1990 = (63.4046532578, 58.3769049867, 40.1096986510)
Atom 1991 = (61.3899029988, 55.3937646452, 43.2416171195)
Atom 1992 = (59.2177007704, 62.3129396575, 56.0164482554)
Atom 1993 = (58.1407459300, 60.6399841378, 57.7399917398)
Atom 1994 = (61.1059149773, 61.4791736544, 54.3936082689)
Atom 1995 = (58.6454917413, 64.2259092748, 55.8556136766)
Atom 1996 = (56.6307414823, 61.2427500361, 58.9875321451)
Atom 1997 = (61.9452556720, 62.7532836071, 53.0636947078)
Atom 1998 = (58.9294797628, 58.1404813684, 57.7805263622)
Atom 1999 = (61.8946488101, 58.9796708850, 54.4341428914)
Atom 2000 = (60.8176939697, 57.3067153653, 56.1576863757)
Atom 2001 = (58.0901390681, 56.8663903129, 59.1104399233)
Atom 2002 = (63.4046532578, 58.3769049867, 53.1866024861)
Atom 2003 = (61.3899029988, 55.3937646452, 56.3185209546)
Atom 2004 = (59.2177007704, 62.3129396575, 69.0933520905)
Atom 2005 = (58.1407459300, 60.6399841378, 70.8168955748)
Atom 2006 = (61.1059149773, 61.4791736544, 67.4705121040)
Atom 2007 = (58.6454917413, 64.2259092748, 68.9325175116)
Atom 2008 = (56.6307414823, 61.2427500361, 72.0644359801)
Atom 2009 = (61.9452556720, 62.7532836071, 66.1405985429)
Atom 2010 = (58.9294797628, 58.1404813684, 70.8574301973)
Atom 2011 = (61.8946488101, 58.9796708850, 67.5110467264)
Atom 2012 = (60.8176939697, 57.3067153653, 69.2345902108)
Atom 2013 = (58.0901390681, 56.8663903129, 72.1873437584)
Atom 2014 = (63.4046532578, 58.3769049867, 66.2635063211)
Atom 2015 = (61.3899029988, 55.3937646452, 69.3954247896)
Atom 2016 = (59.2177007704, 80.3598228402, 3.7088329153)
Atom 2017 = (58.1407459300, 78.6868673205, 5.4323763996)
Atom 2018 = (61.1059149773, 79.5260568372, 2.0859929288)
Atom 2019 = (58.6454917413, 82.2727924576, 3.5479983365)
Atom 2020 = (56.6307414823, 79.2896332189, 6.6799168050)
Atom 2021 = (61.9452556720, 80.8001667899, 0.7560793677)
Atom 2022 = (58.9294797628, 76.1873645511, 5.4729110221)
Atom 2023 = (61.8946488101, 77.0265540677, 2.1265275512)
Atom 2024 = (60.8176939697, 75.3535985481, 3.8500710356)
Atom 2025 = (58.0901390681, 74.9132734957, 6.8028245832)
Atom 2026 = (63.4046532578, 76.4237881694, 0.8789871459)
Atom 2027 = (61.3899029988, 73.4406478280, 4.0109056144)
Atom 2028 = (59.2177007704, 80.3598228402, 16.7857367503)
Atom 2029 = (58.1407459300, 78.6868673205, 18.5092802347)
Atom 2030 = (61.1059149773, 79.5260568372, 15.1628967638)
Atom 2031 = (58.6454917413, 82.2727924576, 16.6249021715)
Atom 2032 = (56.6307414823, 79.2896332189, 19.7568206400)
Atom 2033 = (61.9452556720, 80.8001667899, 13.8329832027)
Atom 2034 = (58.9294797628, 76.1873645511, 18.5498148571)
Atom 2035 = (61.8946488101, 77.0265540677, 15.2034313863)
Atom 2036 = (60.8176939697, 75.3535985481, 16.9269748706)
Atom 2037 = (58.0901390681, 74.9132734957, 19.8797284182)
Atom 2038 = (63.4046532578, 76.4237881694, 13.9558909810)
Atom 2039 = (61.3899029988, 73.4406478280, 17.0878094495)
Atom 2040 = (59.2177007704, 80.3598228402, 29.8626405854)
Atom 2041 = (58.1407459300, 78.6868673205, 31.5861840697)
Atom 2042 = (61.1059149773, 79.5260568372, 28.2398005989)
Atom 2043 = (58.6454917413, 82.2727924576, 29.7018060065)
Atom 2044 = (56.6307414823, 79.2896332189, 32.8337244750)
Atom 2045 = (61.9452556720, 80.8001667899, 26.9098870378)
Atom 2046 = (58.9294797628, 76.1873645511, 31.6267186922)
Atom 2047 = (61.8946488101, 77.0265540677, 28.2803352213)
Atom 2048 = (60.8176939697, 75.3535985481, 30.0038787057)
Atom 2049 = (58.0901390681, 74.9132734957, 32.9566322533)
Atom 2050 = (63.4046532578, 76.4237881694, 27.0327948160)
Atom 2051 = (61.3899029988, 73.4406478280, 30.1647132845)
Atom 2052 = (59.2177007704, 80.3598228402, 42.9395444204)
Atom 2053 = (58.1407459300, 78.6868673205, 44.6630879048)
Atom 2054 = (61.1059149773, 79.5260568372, 41.3167044339)
Atom 2055 = (58.6454917413, 82.2727924576, 42.7787098416)
Atom 2056 = (56.6307414823, 79.2896332189, 45.9106283101)
Atom 2057 = (61.9452556720, 80.8001667899, 39.9867908728)
Atom 2058 = (58.9294797628, 76.1873645511, 44.7036225272)
Atom 2059 = (61.8946488101, 77.0265540677, 41.3572390563)
Atom 2060 = (60.8176939697, 75.3535985481, 43.0807825407)
Atom 2061 = (58.0901390681, 74.9132734957, 46.0335360883)
Atom 2062 = (63.4046532578, 76.4237881694, 40.1096986510)
Atom 2063 = (61.3899029988, 73.4406478280, 43.2416171195)
Atom 2064 = (59.2177007704, 80.3598228402, 56.0164482554)
Atom 2065 = (58.1407459300, 78.6868673205, 57.7399917398)
Atom 2066 = (61.1059149773, 79.5260568372, 54.3936082689)
Atom 2067 = (58.6454917413, 82.2727924576, 55.8556136766)
Atom 2068 = (56.6307414823, 79.2896332189, 58.9875321451)
Atom 2069 = (61.9452556720, 80.8001667899, 53.0636947078)
Atom 2070 = (58.9294797628, 76.1873645511, 57.7805263622)
Atom 2071 = (61.8946488101, 77.0265540677, 54.4341428914)
Atom 2072 = (60.8176939697, 75.3535985481, 56.1576863757)
Atom 2073 = (58.0901390681, 74.9132734957, 59.1104399233)
Atom 2074 = (63.4046532578, 76.4237881694, 53.1866024861)
Atom 2075 = (61.3899029988, 73.4406478280, 56.3185209546)
Atom 2076 = (59.2177007704, 80.3598228402, 69.0933520905)
Atom 2077 = (58.1407459300, 78.6868673205, 70.8168955748)
Atom 2078 = (61.1059149773, 79.5260568372, 67.4705121040)
Atom 2079 = (58.6454917413, 82.2727924576, 68.9325175116)
Atom 2080 = (56.6307414823, 79.2896332189, 72.0644359801)
Atom 2081 = (61.9452556720, 80.8001667899, 66.1405985429)
Atom 2082 = (58.9294797628, 76.1873645511, 70.8574301973)
Atom 2083 = (61.8946488101, 77.0265540677, 67.5110467264)
Atom 2084 = (60.8176939697, 75.3535985481, 69.2345902108)
Atom 2085 = (58.0901390681, 74.9132734957, 72.1873437584)
Atom 2086 = (63.4046532578, 76.4237881694, 66.2635063211)
Atom 2087 = (61.3899029988, 73.4406478280, 69.3954247896)
Atom 2088 = (59.2177007704, 98.4067060230, 3.7088329153)
Atom 2089 = (58.1407459300, 96.7337505033, 5.4323763996)
Atom 2090 = (61.1059149773, 97.5729400199, 2.0859929288)
Atom 2091 = (58.6454917413, 100.3196756403, 3.5479983365)
Atom 2092 = (56.6307414823, 97.3365164016, 6.6799168050)
Atom 2093 = (61.9452556720, 98.8470499726, 0.7560793677)
Atom 2094 = (58.9294797628, 94.2342477339, 5.4729110221)
Atom 2095 = (61.8946488101, 95.0734372505, 2.1265275512)
Atom 2096 = (60.8176939697, 93.4004817308, 3.8500710356)
Atom 2097 = (58.0901390681, 92.9601566784, 6.8028245832)
Atom 2098 = (63.4046532578, 94.4706713522, 0.8789871459)
Atom 2099 = (61.3899029988, 91.4875310107, 4.0109056144)
Atom 2100 = (59.2177007704, 98.4067060230, 16.7857367503)
Atom 2101 = (58.1407459300, 96.7337505033, 18.5092802347)
Atom 2102 = (61.1059149773, 97.5729400199, 15.1628967638)
Atom 2103 = (58.6454917413, 100.3196756403, 16.6249021715)
Atom 2104 = (56.6307414823, 97.3365164016, 19.7568206400)
Atom 2105 = (61.9452556720, 98.8470499726, 13.8329832027)
Atom 2106 = (58.9294797628, 94.2342477339, 18.5498148571)
Atom 2107 = (61.8946488101, 95.0734372505, 15.2034313863)
Atom 2108 = (60.8176939697, 93.4004817308, 16.9269748706)
Atom 2109 = (58.0901390681, 92.9601566784, 19.8797284182)
Atom 2110 = (63.4046532578, 94.4706713522, 13.9558909810)
Atom 2111 = (61.3899029988, 91.4875310107, 17.0878094495)
Atom 2112 = (59.2177007704, 98.4067060230, 29.8626405854)
Atom 2113 = (58.1407459300, 96.7337505033, 31.5861840697)
Atom 2114 = (61.1059149773, 97.5729400199, 28.2398005989)
Atom 2115 = (58.6454917413, 100.3196756403, 29.7018060065)
Atom 2116 = (56.6307414823, 97.3365164016, 32.8337244750)
Atom 2117 = (61.9452556720, 98.8470499726, 26.9098870378)
Atom 2118 = (58.9294797628, 94.2342477339, 31.6267186922)
Atom 2119 = (61.8946488101, 95.0734372505, 28.2803352213)
Atom 2120 = (60.8176939697, 93.4004817308, 30.0038787057)
Atom 2121 = (58.0901390681, 92.9601566784, 32.9566322533)
Atom 2122 = (63.4046532578, 94.4706713522, 27.0327948160)
Atom 2123 = (61.3899029988, 91.4875310107, 30.1647132845)
Atom 2124 = (59.2177007704, 98.4067060230, 42.9395444204)
Atom 2125 = (58.1407459300, 96.7337505033, 44.6630879048)
Atom 2126 = (61.1059149773, 97.5729400199, 41.3167044339)
Atom 2127 = (58.6454917413, 100.3196756403, 42.7787098416)
Atom 2128 = (56.6307414823, 97.3365164016, 45.9106283101)
Atom 2129 = (61.9452556720, 98.8470499726, 39.9867908728)
Atom 2130 = (58.9294797628, 94.2342477339, 44.7036225272)
Atom 2131 = (61.8946488101, 95.0734372505, 41.3572390563)
Atom 2132 = (60.8176939697, 93.4004817308, 43.0807825407)
Atom 2133 = (58.0901390681, 92.9601566784, 46.0335360883)
Atom 2134 = (63.4046532578, 94.4706713522, 40.1096986510)
Atom 2135 = (61.3899029988, 91.4875310107, 43.2416171195)
Atom 2136 = (59.2177007704, 98.4067060230, 56.0164482554)
Atom 2137 = (58.1407459300, 96.7337505033, 57.7399917398)
Atom 2138 = (61.1059149773, 97.5729400199, 54.3936082689)
Atom 2139 = (58.6454917413, 100.3196756403, 55.8556136766)
Atom 2140 = (56.6307414823, 97.3365164016, 58.9875321451)
Atom 2141 = (61.9452556720, 98.8470499726, 53.0636947078)
Atom 2142 = (58.9294797628, 94.2342477339, 57.7805263622)
Atom 2143 = (61.8946488101, 95.0734372505, 54.4341428914)
Atom 2144 = (60.8176939697, 93.4004817308, 56.1576863757)
Atom 2145 = (58.0901390681, 92.9601566784, 59.1104399233)
Atom 2146 = (63.4046532578, 94.4706713522, 53.1866024861)
Atom 2147 = (61.3899029988, 91.4875310107, 56.3185209546)
Atom 2148 = (59.2177007704, 98.4067060230, 69.0933520905)
Atom 2149 = (58.1407459300, 96.7337505033, 70.8168955748)
Atom 2150 = (61.1059149773, 97.5729400199, 67.4705121040)
Atom 2151 = (58.6454917413, 100.3196756403, 68.9325175116)
Atom 2152 = (56.6307414823, 97.3365164016, 72.0644359801)
Atom 2153 = (61.9452556720, 98.8470499726, 66.1405985429)
Atom 2154 = (58.9294797628, 94.2342477339, 70.8574301973)
Atom 2155 = (61.8946488101, 95.0734372505, 67.5110467264)
Atom 2156 = (60.8176939697, 93.4004817308, 69.2345902108)
Atom 2157 = (58.0901390681, 92.9601566784, 72.1873437584)
Atom 2158 = (63.4046532578, 94.4706713522, 66.2635063211)
Atom 2159 = (61.3899029988, 91.4875310107, 69.3954247896)
Atom 2160 = (73.2772621191, 8.1722901092, 3.7088329153)
Atom 2161 = (72.2003072787, 6.4993345896, 5.4323763996)
Atom 2162 = (75.1654763260, 7.3385241062, 2.0859929288)
Atom 2163 = (72.7050530900, 10.0852597266, 3.5479983365)
Atom 2164 = (70.6903028309, 7.1021004879, 6.6799168050)
Atom 2165 = (76.0048170207, 8.6126340589, 0.7560793677)
Atom 2166 = (72.9890411114, 3.9998318201, 5.4729110221)
Atom 2167 = (75.9542101587, 4.8390213368, 2.1265275512)
Atom 2168 = (74.8772553183, 3.1660658171, 3.8500710356)
Atom 2169 = (72.1497004167, 2.7257407647, 6.8028245832)
Atom 2170 = (77.4642146065, 4.2362554385, 0.8789871459)
Atom 2171 = (75.4494643474, 1.2531150970, 4.0109056144)
Atom 2172 = (73.2772621191, 8.1722901092, 16.7857367503)
Atom 2173 = (72.2003072787, 6.4993345896, 18.5092802347)
Atom 2174 = (75.1654763260, 7.3385241062, 15.1628967638)
Atom 2175 = (72.7050530900, 10.0852597266, 16.6249021715)
Atom 2176 = (70.6903028309, 7.1021004879, 19.7568206400)
Atom 2177 = (76.0048170207, 8.6126340589, 13.8329832027)
Atom 2178 = (72.9890411114, 3.9998318201, 18.5498148571)
Atom 2179 = (75.9542101587, 4.8390213368, 15.2034313863)
Atom 2180 = (74.8772553183, 3.1660658171, 16.9269748706)
Atom 2181 = (72.1497004167, 2.7257407647, 19.8797284182)
Atom 2182 = (77.4642146065, 4.2362554385, 13.9558909810)
Atom 2183 = (75.4494643474, 1.2531150970, 17.0878094495)
Atom 2184 = (73.2772621191, 8.1722901092, 29.8626405854)
Atom 2185 = (72.2003072787, 6.4993345896, 31.5861840697)
Atom 2186 = (75.1654763260, 7.3385241062, 28.2398005989)
Atom 2187 = (72.7050530900, 10.0852597266, 29.7018060065)
Atom 2188 = (70.6903028309, 7.1021004879, 32.8337244750)
Atom 2189 = (76.0048170207, 8.6126340589, 26.9098870378)
Atom 2190 = (72.9890411114, 3.9998318201, 31.6267186922)
Atom 2191 = (75.9542101587, 4.8390213368, 28.2803352213)
Atom 2192 = (74.8772553183, 3.1660658171, 30.0038787057)
Atom 2193 = (72.1497004167, 2.7257407647, 32.9566322533)
Atom 2194 = (77.4642146065, 4.2362554385, 27.0327948160)
Atom 2195 = (75.4494643474, 1.2531150970, 30.1647132845)
Atom 2196 = (73.2772621191, 8.1722901092, 42.9395444204)
Atom 2197 = (72.2003072787, 6.4993345896, 44.6630879048)
Atom 2198 = (75.1654763260, 7.3385241062, 41.3167044339)
Atom 2199 = (72.7050530900, 10.0852597266, 42.7787098416)
Atom 2200 = (70.6903028309, 7.1021004879, 45.9106283101)
Atom 2201 = (76.0048170207, 8.6126340589, 39.9867908728)
Atom 2202 = (72.9890411114, 3.9998318201, 44.7036225272)
Atom 2203 = (75.9542101587, 4.8390213368, 41.3572390563)
Atom 2204 = (74.8772553183, 3.1660658171, 43.0807825407)
Atom 2205 = (72.1497004167, 2.7257407647, 46.0335360883)
Atom 2206 = (77.4642146065, 4.2362554385, 40.1096986510)
Atom 2207 = (75.4494643474, 1.2531150970, 43.2416171195)
Atom 2208 = (73.2772621191, 8.1722901092, 56.0164482554)
Atom 2209 = (72.2003072787, 6.4993345896, 57.7399917398)
Atom 2210 = (75.1654763260, 7.3385241062, 54.3936082689)
Atom 2211 = (72.7050530900, 10.0852597266, 55.8556136766)
Atom 2212 = (70.6903028309, 7.1021004879, 58.9875321451)
Atom 2213 = (76.0048170207, 8.6126340589, 53.0636947078)
Atom 2214 = (72.9890411114, 3.9998318201, 57.7805263622)
Atom 2215 = (75.9542101587, 4.8390213368, 54.4341428914)
Atom 2216 = (74.8772553183, 3.1660658171, 56.1576863757)
Atom 2217 = (72.1497004167, 2.7257407647, 59.1104399233)
Atom 2218 = (77.4642146065, 4.2362554385, 53.1866024861)
Atom 2219 = (75.4494643474, 1.2531150970, 56.3185209546)
Atom 2220 = (73.2772621191, 8.1722901092, 69.0933520905)
Atom 2221 = (72.2003072787, 6.4993345896, 70.8168955748)
Atom 2222 = (75.1654763260, 7.3385241062, 67.4705121040)
Atom 2223 = (72.7050530900, 10.0852597266, 68.9325175116)
Atom 2224 = (70.6903028309, 7.1021004879, 72.0644359801)
Atom 2225 = (76.0048170207, 8.6126340589, 66.1405985429)
Atom 2226 = (72.9890411114, 3.9998318201, 70.8574301973)
Atom 2227 = (75.9542101587, 4.8390213368, 67.5110467264)
Atom 2228 = (74.8772553183, 3.1660658171, 69.2345902108)
Atom 2229 = (72.1497004167, 2.7257407647, 72.1873437584)
Atom 2230 = (77.4642146065, 4.2362554385, 66.2635063211)
Atom 2231 = (75.4494643474, 1.2531150970, 69.3954247896)
Atom 2232 = (73.2772621191, 26.2191732920, 3.7088329153)
Atom 2233 = (72.2003072787, 24.5462177723, 5.4323763996)
Atom 2234 = (75.1654763260, 25.3854072889, 2.0859929288)
Atom 2235 = (72.7050530900, 28.1321429094, 3.5479983365)
Atom 2236 = (70.6903028309, 25.1489836706, 6.6799168050)
Atom 2237 = (76.0048170207, 26.6595172416, 0.7560793677)
Atom 2238 = (72.9890411114, 22.0467150029, 5.4729110221)
Atom 2239 = (75.9542101587, 22.8859045195, 2.1265275512)
Atom 2240 = (74.8772553183, 21.2129489998, 3.8500710356)
Atom 2241 = (72.1497004167, 20.7726239474, 6.8028245832)
Atom 2242 = (77.4642146065, 22.2831386212, 0.8789871459)
Atom 2243 = (75.4494643474, 19.2999982797, 4.0109056144)
Atom 2244 = (73.2772621191, 26.2191732920, 16.7857367503)
Atom 2245 = (72.2003072787, 24.5462177723, 18.5092802347)
Atom 2246 = (75.1654763260, 25.3854072889, 15.1628967638)
Atom 2247 = (72.7050530900, 28.1321429094, 16.6249021715)
Atom 2248 = (70.6903028309, 25.1489836706, 19.7568206400)
Atom 2249 = (76.0048170207, 26.6595172416, 13.8329832027)
Atom 2250 = (72.9890411114, 22.0467150029, 18.5498148571)
Atom 2251 = (75.9542101587, 22.8859045195, 15.2034313863)
Atom 2252 = (74.8772553183, 21.2129489998, 16.9269748706)
Atom 2253 = (72.1497004167, 20.7726239474, 19.8797284182)
Atom 2254 = (77.4642146065, 22.2831386212, 13.9558909810)
Atom 2255 = (75.4494643474, 19.2999982797, 17.0878094495)
Atom 2256 = (73.2772621191, 26.2191732920, 29.8626405854)
Atom 2257 = (72.2003072787, 24.5462177723, 31.5861840697)
Atom 2258 = (75.1654763260, 25.3854072889, 28.2398005989)
Atom 2259 = (72.7050530900, 28.1321429094, 29.7018060065)
Atom 2260 = (70.6903028309, 25.1489836706, 32.8337244750)
Atom 2261 = (76.0048170207, 26.6595172416, 26.9098870378)
Atom 2262 = (72.9890411114, 22.0467150029, 31.6267186922)
Atom 2263 = (75.9542101587, 22.8859045195, 28.2803352213)
Atom 2264 = (74.8772553183, 21.2129489998, 30.0038787057)
Atom 2265 = (72.1497004167, 20.7726239474, 32.9566322533)
Atom 2266 = (77.4642146065, 22.2831386212, 27.0327948160)
Atom 2267 = (75.4494643474, 19.2999982797, 30.1647132845)
Atom 2268 = (73.2772621191, 26.2191732920, 42.9395444204)
Atom 2269 = (72.2003072787, 24.5462177723, 44.6630879048)
Atom 2270 = (75.1654763260, 25.3854072889, 41.3167044339)
Atom 2271 = (72.7050530900, 28.1321429094, 42.7787098416)
Atom 2272 = (70.6903028309, 25.1489836706, 45.9106283101)
Atom 2273 = (76.0048170207, 26.6595172416, 39.9867908728)
Atom 2274 = (72.9890411114, 22.0467150029, 44.7036225272)
Atom 2275 = (75.9542101587, 22.8859045195, 41.3572390563)
Atom 2276 = (74.8772553183, 21.2129489998, 43.0807825407)
Atom 2277 = (72.1497004167, 20.7726239474, 46.0335360883)
Atom 2278 = (77.4642146065, 22.2831386212, 40.1096986510)
Atom 2279 = (75.4494643474, 19.2999982797, 43.2416171195)
Atom 2280 = (73.2772621191, 26.2191732920, 56.0164482554)
Atom 2281 = (72.2003072787, 24.5462177723, 57.7399917398)
Atom 2282 = (75.1654763260, 25.3854072889, 54.3936082689)
Atom 2283 = (72.7050530900, 28.1321429094, 55.8556136766)
Atom 2284 = (70.6903028309, 25.1489836706, 58.9875321451)
Atom 2285 = (76.0048170207, 26.6595172416, 53.0636947078)
Atom 2286 = (72.9890411114, 22.0467150029, 57.7805263622)
Atom 2287 = (75.9542101587, 22.8859045195, 54.4341428914)
Atom 2288 = (74.8772553183, 21.2129489998, 56.1576863757)
Atom 2289 = (72.1497004167, 20.7726239474, 59.1104399233)
Atom 2290 = (77.4642146065, 22.2831386212, 53.1866024861)
Atom 2291 = (75.4494643474, 19.2999982797, 56.3185209546)
Atom 2292 = (73.2772621191, 26.2191732920, 69.0933520905)
Atom 2293 = (72.2003072787, 24.5462177723, 70.8168955748)
Atom 2294 = (75.1654763260, 25.3854072889, 67.4705121040)
Atom 2295 = (72.7050530900, 28.1321429094, 68.9325175116)
Atom 2296 = (70.6903028309, 25.1489836706, 72.0644359801)
Atom 2297 = (76.0048170207, 26.6595172416, 66.1405985429)
Atom 2298 = (72.9890411114, 22.0467150029, 70.8574301973)
Atom 2299 = (75.9542101587, 22.8859045195, 67.5110467264)
Atom 2300 = (74.8772553183, 21.2129489998, 69.2345902108)
Atom 2301 = (72.1497004167, 20.7726239474, 72.1873437584)
Atom 2302 = (77.4642146065, 22.2831386212, 66.2635063211)
Atom 2303 = (75.4494643474, 19.2999982797, 69.3954247896)
Atom 2304 = (73.2772621191, 44.2660564747, 3.7088329153)
Atom 2305 = (72.2003072787, 42.5931009551, 5.4323763996)
Atom 2306 = (75.1654763260, 43.4322904717, 2.0859929288)
Atom 2307 = (72.7050530900, 46.1790260921, 3.5479983365)
Atom 2308 = (70.6903028309, 43.1958668534, 6.6799168050)
Atom 2309 = (76.0048170207, 44.7064004244, 0.7560793677)
Atom 2310 = (72.9890411114, 40.0935981856, 5.4729110221)
Atom 2311 = (75.9542101587, 40.9327877022, 2.1265275512)
Atom 2312 = (74.8772553183, 39.2598321826, 3.8500710356)
Atom 2313 = (72.1497004167, 38.8195071302, 6.8028245832)
Atom 2314 = (77.4642146065, 40.3300218039, 0.8789871459)
Atom 2315 = (75.4494643474, 37.3468814625, 4.0109056144)
Atom 2316 = (73.2772621191, 44.2660564747, 16.7857367503)
Atom 2317 = (72.2003072787, 42.5931009551, 18.5092802347)
Atom 2318 = (75.1654763260, 43.4322904717, 15.1628967638)
Atom 2319 = (72.7050530900, 46.1790260921, 16.6249021715)
Atom 2320 = (70.6903028309, 43.1958668534, 19.7568206400)
Atom 2321 = (76.0048170207, 44.7064004244, 13.8329832027)
Atom 2322 = (72.9890411114, 40.0935981856, 18.5498148571)
Atom 2323 = (75.9542101587, 40.9327877022, 15.2034313863)
Atom 2324 = (74.8772553183, 39.2598321826, 16.9269748706)
Atom 2325 = (72.1497004167, 38.8195071302, 19.8797284182)
Atom 2326 = (77.4642146065, 40.3300218039, 13.9558909810)
Atom 2327 = (75.4494643474, 37.3468814625, 17.0878094495)
Atom 2328 = (73.2772621191, 44.2660564747, 29.8626405854)
Atom 2329 = (72.2003072787, 42.5931009551, 31.5861840697)
Atom 2330 = (75.1654763260, 43.4322904717, 28.2398005989)
Atom 2331 = (72.7050530900, 46.1790260921, 29.7018060065)
Atom 2332 = (70.6903028309, 43.1958668534, 32.8337244750)
Atom 2333 = (76.0048170207, 44.7064004244, 26.9098870378)
Atom 2334 = (72.9890411114, 40.0935981856, 31.6267186922)
Atom 2335 = (75.9542101587, 40.9327877022, 28.2803352213)
Atom 2336 = (74.8772553183, 39.2598321826, 30.0038787057)
Atom 2337 = (72.1497004167, 38.8195071302, 32.9566322533)
Atom 2338 = (77.4642146065, 40.3300218039, 27.0327948160)
Atom 2339 = (75.4494643474, 37.3468814625, 30.1647132845)
Atom 2340 = (73.2772621191, 44.2660564747, 42.9395444204)
Atom 2341 = (72.2003072787, 42.5931009551, 44.6630879048)
Atom 2342 = (75.1654763260, 43.4322904717, 41.3167044339)
Atom 2343 = (72.7050530900, 46.1790260921, 42.7787098416)
Atom 2344 = (70.6903028309, 43.1958668534, 45.9106283101)
Atom 2345 = (76.0048170207, 44.7064004244, 39.9867908728)
Atom 2346 = (72.9890411114, 40.0935981856, 44.7036225272)
Atom 2347 = (75.9542101587, 40.9327877022, 41.3572390563)
Atom 2348 = (74.8772553183, 39.2598321826, 43.0807825407)
Atom 2349 = (72.1497004167, 38.8195071302, 46.0335360883)
Atom 2350 = (77.4642146065, 40.3300218039, 40.1096986510)
Atom 2351 = (75.4494643474, 37.3468814625, 43.2416171195)
Atom 2352 = (73.2772621191, 44.2660564747, 56.0164482554)
Atom 2353 = (72.2003072787, 42.5931009551, 57.7399917398)
Atom 2354 = (75.1654763260, 43.4322904717, 54.3936082689)
Atom 2355 = (72.7050530900, 46.1790260921, 55.8556136766)
Atom 2356 = (70.6903028309, 43.1958668534, 58.9875321451)
Atom 2357 = (76.0048170207, 44.7064004244, 53.0636947078)
Atom 2358 = (72.9890411114, 40.0935981856, 57.7805263622)
Atom 2359 = (75.9542101587, 40.9327877022, 54.4341428914)
Atom 2360 = (74.8772553183, 39.2598321826, 56.1576863757)
Atom 2361 = (72.1497004167, 38.8195071302, 59.1104399233)
Atom 2362 = (77.4642146065, 40.3300218039, 53.1866024861)
Atom 2363 = (75.4494643474, 37.3468814625, 56.3185209546)
Atom 2364 = (73.2772621191, 44.2660564747, 69.0933520905)
Atom 2365 = (72.2003072787, 42.5931009551, 70.8168955748)
Atom 2366 = (75.1654763260, 43.4322904717, 67.4705121040)
Atom 2367 = (72.7050530900, 46.1790260921, 68.9325175116)
Atom 2368 = (70.6903028309, 43.1958668534, 72.0644359801)
Atom 2369 = (76.0048170207, 44.7064004244, 66.1405985429)
Atom 2370 = (72.9890411114, 40.0935981856, 70.8574301973)
Atom 2371 = (75.9542101587, 40.9327877022, 67.5110467264)
Atom 2372 = (74.8772553183, 39.2598321826, 69.2345902108)
Atom 2373 = (72.1497004167, 38.8195071302, 72.1873437584)
Atom 2374 = (77.4642146065, 40.3300218039, 66.2635063211)
Atom 2375 = (75.4494643474, 37.3468814625, 69.3954247896)
Atom 2376 = (73.2772621191, 62.3129396575, 3.7088329153)
Atom 2377 = (72.2003072787, 60.6399841378, 5.4323763996)
Atom 2378 = (75.1654763260, 61.4791736544, 2.0859929288)
Atom 2379 = (72.7050530900, 64.2259092748, 3.5479983365)
Atom 2380 = (70.6903028309, 61.2427500361, 6.6799168050)
Atom 2381 = (76.0048170207, 62.7532836071, 0.7560793677)
Atom 2382 = (72.9890411114, 58.1404813684, 5.4729110221)
Atom 2383 = (75.9542101587, 58.9796708850, 2.1265275512)
Atom 2384 = (74.8772553183, 57.3067153653, 3.8500710356)
Atom 2385 = (72.1497004167, 56.8663903129, 6.8028245832)
Atom 2386 = (77.4642146065, 58.3769049867, 0.8789871459)
Atom 2387 = (75.4494643474, 55.3937646452, 4.0109056144)
Atom 2388 = (73.2772621191, 62.3129396575, 16.7857367503)
Atom 2389 = (72.2003072787, 60.6399841378, 18.5092802347)
Atom 2390 = (75.1654763260, 61.4791736544, 15.1628967638)
Atom 2391 = (72.7050530900, 64.2259092748, 16.6249021715)
Atom 2392 = (70.6903028309, 61.2427500361, 19.7568206400)
Atom 2393 = (76.0048170207, 62.7532836071, 13.8329832027)
Atom 2394 = (72.9890411114, 58.1404813684, 18.5498148571)
Atom 2395 = (75.9542101587, 58.9796708850, 15.2034313863)
Atom 2396 = (74.8772553183, 57.3067153653, 16.9269748706)
Atom 2397 = (72.1497004167, 56.8663903129, 19.8797284182)
Atom 2398 = (77.4642146065, 58.3769049867, 13.9558909810)
Atom 2399 = (75.4494643474, 55.3937646452, 17.0878094495)
Atom 2400 = (73.2772621191, 62.3129396575, 29.8626405854)
Atom 2401 = (72.2003072787, 60.6399841378, 31.5861840697)
Atom 2402 = (75.1654763260, 61.4791736544, 28.2398005989)
Atom 2403 = (72.7050530900, 64.2259092748, 29.7018060065)
Atom 2404 = (70.6903028309, 61.2427500361, 32.8337244750)
Atom 2405 = (76.0048170207, 62.7532836071, 26.9098870378)
Atom 2406 = (72.9890411114, 58.1404813684, 31.6267186922)
Atom 2407 = (75.9542101587, 58.9796708850, 28.2803352213)
Atom 2408 = (74.8772553183, 57.3067153653, 30.0038787057)
Atom 2409 = (72.1497004167, 56.8663903129, 32.9566322533)
Atom 2410 = (77.4642146065, 58.3769049867, 27.0327948160)
Atom 2411 = (75.4494643474, 55.3937646452, 30.1647132845)
Atom 2412 = (73.2772621191, 62.3129396575, 42.9395444204)
Atom 2413 = (72.2003072787, 60.6399841378, 44.6630879048)
Atom 2414 = (75.1654763260, 61.4791736544, 41.3167044339)
Atom 2415 = (72.7050530900, 64.2259092748, 42.7787098416)
Atom 2416 = (70.6903028309, 61.2427500361, 45.9106283101)
Atom 2417 = (76.0048170207, 62.7532836071, 39.9867908728)
Atom 2418 = (72.9890411114, 58.1404813684, 44.7036225272)
Atom 2419 = (75.9542101587, 58.9796708850, 41.3572390563)
Atom 2420 = (74.8772553183, 57.3067153653, 43.0807825407)
Atom 2421 = (72.1497004167, 56.8663903129, 46.0335360883)
Atom 2422 = (77.4642146065, 58.3769049867, 40.1096986510)
Atom 2423 = (75.4494643474, 55.3937646452, 43.2416171195)
Atom 2424 = (73.2772621191, 62.3129396575, 56.0164482554)
Atom 2425 = (72.2003072787, 60.6399841378, 57.7399917398)
Atom 2426 = (75.1654763260, 61.4791736544, 54.3936082689)
Atom 2427 = (72.7050530900, 64.2259092748, 55.8556136766)
Atom 2428 = (70.6903028309, 61.2427500361, 58.9875321451)
Atom 2429 = (76.0048170207, 62.7532836071, 53.0636947078)
Atom 2430 = (72.9890411114, 58.1404813684, 57.7805263622)
Atom 2431 = (75.9542101587, 58.9796708850, 54.4341428914)
Atom 2432 = (74.8772553183, 57.3067153653, 56.1576863757)
Atom 2433 = (72.1497004167, 56.8663903129, 59.1104399233)
Atom 2434 = (77.4642146065, 58.3769049867, 53.1866024861)
Atom 2435 = (75.4494643474, 55.3937646452, 56.3185209546)
Atom 2436 = (73.2772621191, 62.3129396575, 69.0933520905)
Atom 2437 = (72.2003072787, 60.6399841378, 70.8168955748)
Atom 2438 = (75.1654763260, 61.4791736544, 67.4705121040)
Atom 2439 = (72.7050530900, 64.2259092748, 68.9325175116)
Atom 2440 = (70.6903028309, 61.2427500361, 72.0644359801)
Atom 2441 = (76.0048170207, 62.7532836071, 66.1405985429)
Atom 2442 = (72.9890411114, 58.1404813684, 70.8574301973)
Atom 2443 = (75.9542101587, 58.9796708850, 67.5110467264)
Atom 2444 = (74.8772553183, 57.3067153653, 69.2345902108)
Atom 2445 = (72.1497004167, 56.8663903129, 72.1873437584)
Atom 2446 = (77.4642146065, 58.3769049867, 66.2635063211)
Atom 2447 = (75.4494643474, 55.3937646452, 69.3954247896)
Atom 2448 = (73.2772621191, 80.3598228402, 3.7088329153)
Atom 2449 = (72.2003072787, 78.6868673205, 5.4323763996)
Atom 2450 = (75.1654763260, 79.5260568372, 2.0859929288)
Atom 2451 = (72.7050530900, 82.2727924576, 3.5479983365)
Atom 2452 = (70.6903028309, 79.2896332189, 6.6799168050)
Atom 2453 = (76.0048170207, 80.8001667899, 0.7560793677)
Atom 2454 = (72.9890411114, 76.1873645511, 5.4729110221)
Atom 2455 = (75.9542101587, 77.0265540677, 2.1265275512)
Atom 2456 = (74.8772553183, 75.3535985481, 3.8500710356)
Atom 2457 = (72.1497004167, 74.9132734957, 6.8028245832)
Atom 2458 = (77.4642146065, 76.4237881694, 0.8789871459)
Atom 2459 = (75.4494643474, 73.4406478280, 4.0109056144)
Atom 2460 = (73.2772621191, 80.3598228402, 16.7857367503)
Atom 2461 = (72.2003072787, 78.6868673205, 18.5092802347)
Atom 2462 = (75.1654763260, 79.5260568372, 15.1628967638)
Atom 2463 = (72.7050530900, 82.2727924576, 16.6249021715)
Atom 2464 = (70.6903028309, 79.2896332189, 19.7568206400)
Atom 2465 = (76.0048170207, 80.8001667899, 13.8329832027)
Atom 2466 = (72.9890411114, 76.1873645511, 18.5498148571)
Atom 2467 = (75.9542101587, 77.0265540677, 15.2034313863)
Atom 2468 = (74.8772553183, 75.3535985481, 16.9269748706)
Atom 2469 = (72.1497004167, 74.9132734957, 19.8797284182)
Atom 2470 = (77.4642146065, 76.4237881694, 13.9558909810)
Atom 2471 = (75.4494643474, 73.4406478280, 17.0878094495)
Atom 2472 = (73.2772621191, 80.3598228402, 29.8626405854)
Atom 2473 = (72.2003072787, 78.6868673205, 31.5861840697)
Atom 2474 = (75.1654763260, 79.5260568372, 28.2398005989)
Atom 2475 = (72.7050530900, 82.2727924576, 29.7018060065)
Atom 2476 = (70.6903028309, 79.2896332189, 32.8337244750)
Atom 2477 = (76.0048170207, 80.8001667899, 26.9098870378)
Atom 2478 = (72.9890411114, 76.1873645511, 31.6267186922)
Atom 2479 = (75.9542101587, 77.0265540677, 28.2803352213)
Atom 2480 = (74.8772553183, 75.3535985481, 30.0038787057)
Atom 2481 = (72.1497004167, 74.9132734957, 32.9566322533)
Atom 2482 = (77.4642146065, 76.4237881694, 27.0327948160)
Atom 2483 = (75.4494643474, 73.4406478280, 30.1647132845)
Atom 2484 = (73.2772621191, 80.3598228402, 42.9395444204)
Atom 2485 = (72.2003072787, 78.6868673205, 44.6630879048)
Atom 2486 = (75.1654763260, 79.5260568372, 41.3167044339)
Atom 2487 = (72.7050530900, 82.2727924576, 42.7787098416)
Atom 2488 = (70.6903028309, 79.2896332189, 45.9106283101)
Atom 2489 = (76.0048170207, 80.8001667899, 39.9867908728)
Atom 2490 = (72.9890411114, 76.1873645511, 44.7036225272)
Atom 2491 = (75.9542101587, 77.0265540677, 41.3572390563)
Atom 2492 = (74.8772553183, 75.3535985481, 43.0807825407)
Atom 2493 = (72.1497004167, 74.9132734957, 46.0335360883)
Atom 2494 = (77.4642146065, 76.4237881694, 40.1096986510)
Atom 2495 = (75.4494643474, 73.4406478280, 43.2416171195)
Atom 2496 = (73.2772621191, 80.3598228402, 56.0164482554)
Atom 2497 = (72.2003072787, 78.6868673205, 57.7399917398)
Atom 2498 = (75.1654763260, 79.5260568372, 54.3936082689)
Atom 2499 = (72.7050530900, 82.2727924576, 55.8556136766)
Atom 2500 = (70.6903028309, 79.2896332189, 58.9875321451)
Atom 2501 = (76.0048170207, 80.8001667899, 53.0636947078)
Atom 2502 = (72.9890411114, 76.1873645511, 57.7805263622)
Atom 2503 = (75.9542101587, 77.0265540677, 54.4341428914)
Atom 2504 = (74.8772553183, 75.3535985481, 56.1576863757)
Atom 2505 = (72.1497004167, 74.9132734957, 59.1104399233)
Atom 2506 = (77.4642146065, 76.4237881694, 53.1866024861)
Atom 2507 = (75.4494643474, 73.4406478280, 56.3185209546)
Atom 2508 = (73.2772621191, 80.3598228402, 69.0933520905)
Atom 2509 = (72.2003072787, 78.6868673205, 70.8168955748)
Atom 2510 = (75.1654763260, 79.5260568372, 67.4705121040)
Atom 2511 = (72.7050530900, 82.2727924576, 68.9325175116)
Atom 2512 = (70.6903028309, 79.2896332189, 72.0644359801)
Atom 2513 = (76.0048170207, 80.8001667899, 66.1405985429)
Atom 2514 = (72.9890411114, 76.1873645511, 70.8574301973)
Atom 2515 = (75.9542101587, 77.0265540677, 67.5110467264)
Atom 2516 = (74.8772553183, 75.3535985481, 69.2345902108)
Atom 2517 = (72.1497004167, 74.9132734957, 72.1873437584)
Atom 2518 = (77.4642146065, 76.4237881694, 66.2635063211)
Atom 2519 = (75.4494643474, 73.4406478280, 69.3954247896)
Atom 2520 = (73.2772621191, 98.4067060230, 3.7088329153)
Atom 2521 = (72.2003072787, 96.7337505033, 5.4323763996)
Atom 2522 = (75.1654763260, 97.5729400199, 2.0859929288)
Atom 2523 = (72.7050530900, 100.3196756403, 3.5479983365)
Atom 2524 = (70.6903028309, 97.3365164016, 6.6799168050)
Atom 2525 = (76.0048170207, 98.8470499726, 0.7560793677)
Atom 2526 = (72.9890411114, 94.2342477339, 5.4729110221)
Atom 2527 = (75.9542101587, 95.0734372505, 2.1265275512)
Atom 2528 = (74.8772553183, 93.4004817308, 3.8500710356)
Atom 2529 = (72.1497004167, 92.9601566784, 6.8028245832)
Atom 2530 = (77.4642146065, 94.4706713522, 0.8789871459)
Atom 2531 = (75.4494643474, 91.4875310107, 4.0109056144)
Atom 2532 = (73.2772621191, 98.4067060230, 16.7857367503)
Atom 2533 = (72.2003072787, 96.7337505033, 18.5092802347)
Atom 2534 = (75.1654763260, 97.5729400199, 15.1628967638)
Atom 2535 = (72.7050530900, 100.3196756403, 16.6249021715)
Atom 2536 = (70.6903028309, 97.3365164016, 19.7568206400)
Atom 2537 = (76.0048170207, 98.8470499726, 13.8329832027)
Atom 2538 = (72.9890411114, 94.2342477339, 18.5498148571)
Atom 2539 = (75.9542101587, 95.0734372505, 15.2034313863)
Atom 2540 = (74.8772553183, 93.4004817308, 16.9269748706)
Atom 2541 = (72.1497004167, 92.9601566784, 19.8797284182)
Atom 2542 = (77.4642146065, 94.4706713522, 13.9558909810)
Atom 2543 = (75.4494643474, 91.4875310107, 17.0878094495)
Atom 2544 = (73.2772621191, 98.4067060230, 29.8626405854)
Atom 2545 = (72.2003072787, 96.7337505033, 31.5861840697)
Atom 2546 = (75.1654763260, 97.5729400199, 28.2398005989)
Atom 2547 = (72.7050530900, 100.3196756403, 29.7018060065)
Atom 2548 = (70.6903028309, 97.3365164016, 32.8337244750)
Atom 2549 = (76.0048170207, 98.8470499726, 26.9098870378)
Atom 2550 = (72.9890411114, 94.2342477339, 31.6267186922)
Atom 2551 = (75.9542101587, 95.0734372505, 28.2803352213)
Atom 2552 = (74.8772553183, 93.4004817308, 30.0038787057)
Atom 2553 = (72.1497004167, 92.9601566784, 32.9566322533)
Atom 2554 = (77.4642146065, 94.4706713522, 27.0327948160)
Atom 2555 = (75.4494643474, 91.4875310107, 30.1647132845)
Atom 2556 = (73.2772621191, 98.4067060230, 42.9395444204)
Atom 2557 = (72.2003072787, 96.7337505033, 44.6630879048)
Atom 2558 = (75.1654763260, 97.5729400199, 41.3167044339)
Atom 2559 = (72.7050530900, 100.3196756403, 42.7787098416)
Atom 2560 = (70.6903028309, 97.3365164016, 45.9106283101)
Atom 2561 = (76.0048170207, 98.8470499726, 39.9867908728)
Atom 2562 = (72.9890411114, 94.2342477339, 44.7036225272)
Atom 2563 = (75.9542101587, 95.0734372505, 41.3572390563)
Atom 2564 = (74.8772553183, 93.4004817308, 43.0807825407)
Atom 2565 = (72.1497004167, 92.9601566784, 46.0335360883)
Atom 2566 = (77.4642146065, 94.4706713522, 40.1096986510)
Atom 2567 = (75.4494643474, 91.4875310107, 43.2416171195)
Atom 2568 = (73.2772621191, 98.4067060230, 56.0164482554)
Atom 2569 = (72.2003072787, 96.7337505033, 57.7399917398)
Atom 2570 = (75.1654763260, 97.5729400199, 54.3936082689)
Atom 2571 = (72.7050530900, 100.3196756403, 55.8556136766)
Atom 2572 = (70.6903028309, 97.3365164016, 58.9875321451)
Atom 2573 = (76.0048170207, 98.8470499726, 53.0636947078)
Atom 2574 = (72.9890411114, 94.2342477339, 57.7805263622)
Atom 2575 = (75.9542101587, 95.0734372505, 54.4341428914)
Atom 2576 = (74.8772553183, 93.4004817308, 56.1576863757)
Atom 2577 = (72.1497004167, 92.9601566784, 59.1104399233)
Atom 2578 = (77.4642146065, 94.4706713522, 53.1866024861)
Atom 2579 = (75.4494643474, 91.4875310107, 56.3185209546)
Atom 2580 = (73.2772621191, 98.4067060230, 69.0933520905)
Atom 2581 = (72.2003072787, 96.7337505033, 70.8168955748)
Atom 2582 = (75.1654763260, 97.5729400199, 67.4705121040)
Atom 2583 = (72.7050530900, 100.3196756403, 68.9325175116)
Atom 2584 = (70.6903028309, 97.3365164016, 72.0644359801)
Atom 2585 = (76.0048170207, 98.8470499726, 66.1405985429)
Atom 2586 = (72.9890411114, 94.2342477339, 70.8574301973)
Atom 2587 = (75.9542101587, 95.0734372505, 67.5110467264)
Atom 2588 = (74.8772553183, 93.4004817308, 69.2345902108)
Atom 2589 = (72.1497004167, 92.9601566784, 72.1873437584)
Atom 2590 = (77.4642146065, 94.4706713522, 66.2635063211)
Atom 2591 = (75.4494643474, 91.4875310107, 69.3954247896)

Default periodic omega parameter = 0.0290712730

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     2592
Total charge:    0
Total electrons: 9072 (4536-alpha, 4536-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  25920
Total AO shells: 11664 (6480 S-shells; 3888 P-shells; 1296 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 10713.005549436610 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 715050.35767, which suppose to be the same as real space unit cell volume 716692.16954, the difference indicates how bad your result is.
| time to set the grid = 2606.51 s
DFT grid points: 15720169 (6064 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     3.9375325482  -50297.3468994276  9070.8049047676  -7317.6789126724  670.55 0.00 84.57 58.61  -50297.3468994276   818.59  
|    2     0.1799066326    +270.0317398184  9072.0053042592  -7556.5243830706  3931.39 0.00 180.27 83.09  -50027.3151596092  4201.99  
|    3     0.2001685437     +19.2859210106  9072.0100432628  -7310.4462264945  3758.07 0.00 184.74 88.64  -50008.0292385986  4040.75  
|    4     0.0134361540     -55.8716935009  9072.0073308138  -7433.0577685010  3632.95 0.00 186.23 87.62  -50063.9009320995  3918.57  
|    5     0.0019247558      -0.2118985607  9072.0071550522  -7436.2480981669  3012.32 0.00 189.26 86.97  -50064.1128306602  3299.78  
|    6     0.0019365931      -0.0024792955  9072.0071748892  -7435.9677224043  2615.12 0.00 187.97 85.40  -50064.1153099556  2904.36  
|    7     0.0002069713      -0.0031585799  9072.0071724120  -7435.9835570120  2383.63 0.00 179.12 85.33  -50064.1184685355  2662.36  
|    8     0.0000092027      -0.0000532975  9072.0071726624  -7436.0273787928  2132.62 0.00 197.49 87.69  -50064.1185218330  2435.25  
|    9     0.0000132884      -0.0000409102  9072.0071725430  -7436.0323600086  3983.81 0.00 197.33 88.05  -50064.1185627432  4285.79  
|   10     0.0000058827      +0.0000001081  9072.0071725829  -7436.0324046463  1883.14 0.00 185.58 88.67  -50064.1185626350  2174.92  
|   11     0.0000081819      -0.0000002732  9072.0071725286  -7436.0325434365  1862.07 0.00 201.34 85.97  -50064.1185629082  2172.75  
|   12     0.0000033947      +0.0000007568  9072.0071727296  -7436.0322356335  2011.32 0.00 193.11 85.83  -50064.1185621514  2316.06  
|   13     0.0000002010      +0.0000000324  9072.0071727270  -7436.0322393813  1729.53 0.00 431.89 101.78  -50064.1185621190  2107.76  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -50064.1185621190 a.u.
HOMO-LUMO GAP: 5.193 eV
CENTER OF MASS: {20.600000, 26.875000, 19.300000} ANGS
DIPOLE MOMENT: {0.000310, -0.001246, 0.001087} (|D| = 0.001683) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 41067.75 sec 

| Job finished: Wed Oct  2 19:49:01 2024



==> anc/files/timings/comparison_to_molecular/benzene/cell_dims <==
  7.44000   0.00000   0.00000
  0.00000   9.55000   0.00000
  0.00000   0.00000   6.92000


==> anc/files/timings/comparison_to_molecular/benzene/supercell_builder.py <==
from ase.io import read, write
from ase.build import make_supercell
from ase.geometry import cell_to_cellpar
import numpy as np

import sys

mulitiplier = int(sys.argv[1])

def build_supercell_with_lattice(xyz_file, expansion_factors, output_file, cell_dimensions):
    """
    Build a supercell from a unit cell in xyz format and defined lattice vectors.
    
    Parameters:
    xyz_file (str): Path to the input XYZ file.
    expansion_factors (tuple): Expansion along x, y, z directions (e.g., (2, 2, 2)).
    output_file (str): Path to save the expanded supercell.
    cell_dimensions (list of lists): Lattice vectors defining the unit cell.
                                     Example: [[a_x, a_y, a_z], [b_x, b_y, b_z], [c_x, c_y, c_z]]
    """
    # Read the unit cell from the xyz file
    unit_cell = read(xyz_file)
    
    # Set the unit cell dimensions (lattice vectors)
    unit_cell.set_cell(cell_dimensions)
    unit_cell.set_pbc(True)  # Enable periodic boundary conditions
    
    # Define the transformation matrix for the supercell expansion
    scaling_matrix = np.diag(expansion_factors)
    
    # Build the supercell
    supercell = make_supercell(unit_cell, scaling_matrix, wrap = False)
    
    # Save the supercell to a new XYZ file
    lattice_parameters = cell_to_cellpar(supercell.cell)  # a, b, c, α, β, γ
    a, b, c, alpha, beta, gamma = lattice_parameters
    
    # Create the comment line with lattice parameters
    comment_line = f"3D {a:.6f} {b:.6f} {c:.6f} {alpha:.6f} {beta:.6f} {gamma:.6f}"
    
    # Write the XYZ file with the comment line
    with open(output_file, 'w') as f:
        # Write the number of atoms
        f.write(f"{len(supercell)}\n")
        # Write the comment line
        f.write(comment_line + "\n")
        # Write atom positions
        for atom in supercell:
            f.write(f"{atom.symbol} {atom.x:.6f} {atom.y:.6f} {atom.z:.6f}\n")
    
    print(f"Supercell saved to {output_file} with lattice parameters: {comment_line}")

# Example usage:
# Lattice vectors for the unit cell
cell_dimensions = np.genfromtxt('cell_dims')

# Expand the unit cell by 2x along x, 2x along y, and 3x along z

build_supercell_with_lattice('unit_cell.xyz', (mulitiplier,mulitiplier,mulitiplier), f'{mulitiplier}x_supercell/geometry.xyz', cell_dimensions)



==> anc/files/timings/comparison_to_molecular/benzene/unit_cell.xyz <==
12

C	1.57666	4.32459	1.96263
C	1.00676	3.4393	2.87469
C	2.57586	3.88338	1.10386
H	1.27386	5.33689	1.87752
H	0.2077	3.75827	3.53486
H	3.02002	4.55761	0.4001
C	1.42414	2.11662	2.89614
C	2.99324	2.5607	1.12531
C	2.42334	1.67541	2.03737
H	0.97998	1.4424	3.5999
H	3.7923	2.24173	0.46514
H	2.72614	0.66312	2.12248


==> anc/files/timings/comparison_to_pyscf/Benzene_2x_supercell/geometry.xyz <==
96
3D 14.880000 19.100000 13.840000 90.000000 90.000000 90.000000
C 1.576660 4.324590 1.962630
C 1.006760 3.439300 2.874690
C 2.575860 3.883380 1.103860
H 1.273860 5.336890 1.877520
H 0.207700 3.758270 3.534860
H 3.020020 4.557610 0.400100
C 1.424140 2.116620 2.896140
C 2.993240 2.560700 1.125310
C 2.423340 1.675410 2.037370
H 0.979980 1.442400 3.599900
H 3.792300 2.241730 0.465140
H 2.726140 0.663120 2.122480
C 1.576660 4.324590 8.882630
C 1.006760 3.439300 9.794690
C 2.575860 3.883380 8.023860
H 1.273860 5.336890 8.797520
H 0.207700 3.758270 10.454860
H 3.020020 4.557610 7.320100
C 1.424140 2.116620 9.816140
C 2.993240 2.560700 8.045310
C 2.423340 1.675410 8.957370
H 0.979980 1.442400 10.519900
H 3.792300 2.241730 7.385140
H 2.726140 0.663120 9.042480
C 1.576660 13.874590 1.962630
C 1.006760 12.989300 2.874690
C 2.575860 13.433380 1.103860
H 1.273860 14.886890 1.877520
H 0.207700 13.308270 3.534860
H 3.020020 14.107610 0.400100
C 1.424140 11.666620 2.896140
C 2.993240 12.110700 1.125310
C 2.423340 11.225410 2.037370
H 0.979980 10.992400 3.599900
H 3.792300 11.791730 0.465140
H 2.726140 10.213120 2.122480
C 1.576660 13.874590 8.882630
C 1.006760 12.989300 9.794690
C 2.575860 13.433380 8.023860
H 1.273860 14.886890 8.797520
H 0.207700 13.308270 10.454860
H 3.020020 14.107610 7.320100
C 1.424140 11.666620 9.816140
C 2.993240 12.110700 8.045310
C 2.423340 11.225410 8.957370
H 0.979980 10.992400 10.519900
H 3.792300 11.791730 7.385140
H 2.726140 10.213120 9.042480
C 9.016660 4.324590 1.962630
C 8.446760 3.439300 2.874690
C 10.015860 3.883380 1.103860
H 8.713860 5.336890 1.877520
H 7.647700 3.758270 3.534860
H 10.460020 4.557610 0.400100
C 8.864140 2.116620 2.896140
C 10.433240 2.560700 1.125310
C 9.863340 1.675410 2.037370
H 8.419980 1.442400 3.599900
H 11.232300 2.241730 0.465140
H 10.166140 0.663120 2.122480
C 9.016660 4.324590 8.882630
C 8.446760 3.439300 9.794690
C 10.015860 3.883380 8.023860
H 8.713860 5.336890 8.797520
H 7.647700 3.758270 10.454860
H 10.460020 4.557610 7.320100
C 8.864140 2.116620 9.816140
C 10.433240 2.560700 8.045310
C 9.863340 1.675410 8.957370
H 8.419980 1.442400 10.519900
H 11.232300 2.241730 7.385140
H 10.166140 0.663120 9.042480
C 9.016660 13.874590 1.962630
C 8.446760 12.989300 2.874690
C 10.015860 13.433380 1.103860
H 8.713860 14.886890 1.877520
H 7.647700 13.308270 3.534860
H 10.460020 14.107610 0.400100
C 8.864140 11.666620 2.896140
C 10.433240 12.110700 1.125310
C 9.863340 11.225410 2.037370
H 8.419980 10.992400 3.599900
H 11.232300 11.791730 0.465140
H 10.166140 10.213120 2.122480
C 9.016660 13.874590 8.882630
C 8.446760 12.989300 9.794690
C 10.015860 13.433380 8.023860
H 8.713860 14.886890 8.797520
H 7.647700 13.308270 10.454860
H 10.460020 14.107610 7.320100
C 8.864140 11.666620 9.816140
C 10.433240 12.110700 8.045310
C 9.863340 11.225410 8.957370
H 8.419980 10.992400 10.519900
H 11.232300 11.791730 7.385140
H 10.166140 10.213120 9.042480


==> anc/files/timings/comparison_to_pyscf/Benzene_2x_supercell/pyscf_hf_32.out <==
a = 14.88000, b = 19.10000, c = 13.84000, alpha = 90.00000, beta = 90.00000, gamma = 90.00000
lattice_vector = [[1.48800000e+01 0.00000000e+00 0.00000000e+00]
 [1.16953769e-15 1.91000000e+01 0.00000000e+00]
 [8.47455585e-16 8.47455585e-16 1.38400000e+01]]
C 1.576660 4.324590 1.962630
C 1.006760 3.439300 2.874690
C 2.575860 3.883380 1.103860
H 1.273860 5.336890 1.877520
H 0.207700 3.758270 3.534860
H 3.020020 4.557610 0.400100
C 1.424140 2.116620 2.896140
C 2.993240 2.560700 1.125310
C 2.423340 1.675410 2.037370
H 0.979980 1.442400 3.599900
H 3.792300 2.241730 0.465140
H 2.726140 0.663120 2.122480
C 1.576660 4.324590 8.882630
C 1.006760 3.439300 9.794690
C 2.575860 3.883380 8.023860
H 1.273860 5.336890 8.797520
H 0.207700 3.758270 10.454860
H 3.020020 4.557610 7.320100
C 1.424140 2.116620 9.816140
C 2.993240 2.560700 8.045310
C 2.423340 1.675410 8.957370
H 0.979980 1.442400 10.519900
H 3.792300 2.241730 7.385140
H 2.726140 0.663120 9.042480
C 1.576660 13.874590 1.962630
C 1.006760 12.989300 2.874690
C 2.575860 13.433380 1.103860
H 1.273860 14.886890 1.877520
H 0.207700 13.308270 3.534860
H 3.020020 14.107610 0.400100
C 1.424140 11.666620 2.896140
C 2.993240 12.110700 1.125310
C 2.423340 11.225410 2.037370
H 0.979980 10.992400 3.599900
H 3.792300 11.791730 0.465140
H 2.726140 10.213120 2.122480
C 1.576660 13.874590 8.882630
C 1.006760 12.989300 9.794690
C 2.575860 13.433380 8.023860
H 1.273860 14.886890 8.797520
H 0.207700 13.308270 10.454860
H 3.020020 14.107610 7.320100
C 1.424140 11.666620 9.816140
C 2.993240 12.110700 8.045310
C 2.423340 11.225410 8.957370
H 0.979980 10.992400 10.519900
H 3.792300 11.791730 7.385140
H 2.726140 10.213120 9.042480
C 9.016660 4.324590 1.962630
C 8.446760 3.439300 2.874690
C 10.015860 3.883380 1.103860
H 8.713860 5.336890 1.877520
H 7.647700 3.758270 3.534860
H 10.460020 4.557610 0.400100
C 8.864140 2.116620 2.896140
C 10.433240 2.560700 1.125310
C 9.863340 1.675410 2.037370
H 8.419980 1.442400 3.599900
H 11.232300 2.241730 0.465140
H 10.166140 0.663120 2.122480
C 9.016660 4.324590 8.882630
C 8.446760 3.439300 9.794690
C 10.015860 3.883380 8.023860
H 8.713860 5.336890 8.797520
H 7.647700 3.758270 10.454860
H 10.460020 4.557610 7.320100
C 8.864140 2.116620 9.816140
C 10.433240 2.560700 8.045310
C 9.863340 1.675410 8.957370
H 8.419980 1.442400 10.519900
H 11.232300 2.241730 7.385140
H 10.166140 0.663120 9.042480
C 9.016660 13.874590 1.962630
C 8.446760 12.989300 2.874690
C 10.015860 13.433380 1.103860
H 8.713860 14.886890 1.877520
H 7.647700 13.308270 3.534860
H 10.460020 14.107610 0.400100
C 8.864140 11.666620 2.896140
C 10.433240 12.110700 1.125310
C 9.863340 11.225410 2.037370
H 8.419980 10.992400 3.599900
H 11.232300 11.791730 0.465140
H 10.166140 10.213120 2.122480
C 9.016660 13.874590 8.882630
C 8.446760 12.989300 9.794690
C 10.015860 13.433380 8.023860
H 8.713860 14.886890 8.797520
H 7.647700 13.308270 10.454860
H 10.460020 14.107610 7.320100
C 8.864140 11.666620 9.816140
C 10.433240 12.110700 8.045310
C 9.863340 11.225410 8.957370
H 8.419980 10.992400 10.519900
H 11.232300 11.791730 7.385140
H 10.166140 10.213120 9.042480

#INFO: **** input file is /global/cfs/cdirs/m4322/diptarka/periodic-benchmark/timings/Zenodo/pyscf_hf.py ****
import numpy as np
import sys
import os

if (len(sys.argv) < 3):
    print("Please enter xyz filename as input argument!")
    exit()

if (len(sys.argv) > 3):
    print("Too many arguments!")
    exit()

xyz_filename = sys.argv[1]

xyz_file = open(xyz_filename, "r")
xyz_lines = xyz_file.readlines()
xyz_file.close()

n_atom = int(xyz_lines[0])
xyz_lines.pop(0)

fields = xyz_lines[0].split()
xyz_lines.pop(0)
assert (fields[0] == "3D")
a = float(fields[1])
b = float(fields[2])
c = float(fields[3])
if (len(fields) == 4):
    alpha = 90
    beta  = 90
    gamma = 90
elif (len(fields) == 7):
    alpha = float(fields[4])
    beta  = float(fields[5])
    gamma = float(fields[6])
else:
    print("Incorrect unit cell description on the second line!")
    exit()

print("a = %.5f, b = %.5f, c = %.5f, alpha = %.5f, beta = %.5f, gamma = %.5f"
      %(a, b, c, alpha, beta, gamma))

alpha *= np.pi / 180.0
beta  *= np.pi / 180.0
gamma *= np.pi / 180.0
V_cell = a * b * c * np.sqrt(1.0 - np.cos(alpha)*np.cos(alpha) - np.cos(beta)*np.cos(beta) - np.cos(gamma)*np.cos(gamma) + 2*np.cos(alpha)*np.cos(beta)*np.cos(gamma))

lattice_vector = np.array([
    [ a, 0.0, 0.0, ],
    [ b * np.cos(gamma), b * np.sin(gamma), 0.0, ],
    [ c * np.cos(beta), c * (np.cos(alpha) - np.cos(beta)*np.cos(gamma)) / np.sin(gamma), V_cell / (a * b * np.sin(gamma)) ],
])

print("lattice_vector = " + str(lattice_vector))

xyz_lines = xyz_lines[:n_atom]
xyz_lines = "".join(xyz_lines)
print(xyz_lines)


from pyscf import lib
from pyscf.pbc import gto, scf, df, dft

os.environ["OMP_NUM_THREADS"] = sys.argv[2]

lib.num_threads(sys.argv[2])
cell = gto.M(
    atom = xyz_lines,
    basis = 'def2-svp',
    cart = True,
    a = lattice_vector,
    dimension = 3,
    precision = 1e-14,
    verbose = 5,
)

mf = scf.KRHF(cell, exxdiv = None)
mf.with_df = df.RSGDF(cell)

mf.kernel()

print(mf.__dict__)


#INFO: ******************** input file end ********************


System: uname_result(system='Linux', node='nid001693', release='5.14.21-150400.24.111_12.0.91-cray_shasta_c', version='#1 SMP Mon Aug 5 07:02:07 UTC 2024 (0c4e917)', machine='x86_64')  Threads 32
Python 3.11.7 | packaged by conda-forge | (main, Dec 23 2023, 14:43:09) [GCC 12.3.0]
numpy 1.26.3  scipy 1.11.4  h5py 3.10.0
Date: Sat Oct 26 23:12:15 2024
PySCF version 2.7.0
PySCF path  /global/cfs/cdirs/m4322/software/pyscf/pyscf
GIT HEAD (branch master) 410d9608a73ad3a507b3008a6f68549288ebfc33

[CONFIG] conf_file None
[INPUT] verbose = 5
[INPUT] max_memory = 4000 
[INPUT] num. atoms = 96
[INPUT] num. electrons = 336
[INPUT] charge = 0
[INPUT] spin (= nelec alpha-beta = 2S) = 0
[INPUT] symmetry False subgroup None
[INPUT] Mole.unit = angstrom
[INPUT] Cartesian GTO integrals (6d 10f)
[INPUT] Symbol           X                Y                Z      unit          X                Y                Z       unit  Magmom
[INPUT]  1 C      1.576660000000   4.324590000000   1.962630000000 AA    2.979455591557   8.172290701033   3.708833183855 Bohr   0.0
[INPUT]  2 C      1.006760000000   3.439300000000   2.874690000000 AA    1.902500673167   6.499335060217   5.432376793026 Bohr   0.0
[INPUT]  3 C      2.575860000000   3.883380000000   1.103860000000 AA    4.867669935222   7.338524637613   2.085993079862 Bohr   0.0
[INPUT]  4 H      1.273860000000   5.336890000000   1.877520000000 AA    2.407246521038  10.085260456930   3.547998593393 Bohr   0.0
[INPUT]  5 H      0.207700000000   3.758270000000   3.534860000000 AA    0.392496116072   7.102101002169   6.679917288680 Bohr   0.0
[INPUT]  6 H      3.020020000000   4.557610000000   0.400100000000 AA    5.707010690709   8.612634682579   0.756079422438 Bohr   0.0
[INPUT]  7 C      1.424140000000   2.116620000000   2.896140000000 AA    2.691234563038   3.999832109777   5.472911418398 Bohr   0.0
[INPUT]  8 C      2.993240000000   2.560700000000   1.125310000000 AA    5.656403825093   4.839021687174   2.126527705234 Bohr   0.0
[INPUT]  9 C      2.423340000000   1.675410000000   2.037370000000 AA    4.579448906703   3.166066046358   3.850071314405 Bohr   0.0
[INPUT] 10 H      0.979980000000   1.442400000000   3.599900000000 AA    1.851893807551   2.725740962073   6.802825075822 Bohr   0.0
[INPUT] 11 H      3.792300000000   2.241730000000   0.465140000000 AA    7.166408382188   4.236255745221   0.878987209580 Bohr   0.0
[INPUT] 12 H      2.726140000000   0.663120000000   2.122480000000 AA    5.151657977222   1.253115187722   4.010905904867 Bohr   0.0
[INPUT] 13 C      1.576660000000   4.324590000000   8.882630000000 AA    2.979455591557   8.172290701033  16.785737965845 Bohr   0.0
[INPUT] 14 C      1.006760000000   3.439300000000   9.794690000000 AA    1.902500673167   6.499335060217  18.509281575016 Bohr   0.0
[INPUT] 15 C      2.575860000000   3.883380000000   8.023860000000 AA    4.867669935222   7.338524637613  15.162897861853 Bohr   0.0
[INPUT] 16 H      1.273860000000   5.336890000000   8.797520000000 AA    2.407246521038  10.085260456930  16.624903375384 Bohr   0.0
[INPUT] 17 H      0.207700000000   3.758270000000  10.454860000000 AA    0.392496116072   7.102101002169  19.756822070670 Bohr   0.0
[INPUT] 18 H      3.020020000000   4.557610000000   7.320100000000 AA    5.707010690709   8.612634682579  13.832984204429 Bohr   0.0
[INPUT] 19 C      1.424140000000   2.116620000000   9.816140000000 AA    2.691234563038   3.999832109777  18.549816200388 Bohr   0.0
[INPUT] 20 C      2.993240000000   2.560700000000   8.045310000000 AA    5.656403825093   4.839021687174  15.203432487225 Bohr   0.0
[INPUT] 21 C      2.423340000000   1.675410000000   8.957370000000 AA    4.579448906703   3.166066046358  16.926976096395 Bohr   0.0
[INPUT] 22 H      0.979980000000   1.442400000000  10.519900000000 AA    1.851893807551   2.725740962073  19.879729857812 Bohr   0.0
[INPUT] 23 H      3.792300000000   2.241730000000   7.385140000000 AA    7.166408382188   4.236255745221  13.955891991570 Bohr   0.0
[INPUT] 24 H      2.726140000000   0.663120000000   9.042480000000 AA    5.151657977222   1.253115187722  17.087810686857 Bohr   0.0
[INPUT] 25 C      1.576660000000  13.874590000000   1.962630000000 AA    2.979455591557  26.219175190629   3.708833183855 Bohr   0.0
[INPUT] 26 C      1.006760000000  12.989300000000   2.874690000000 AA    1.902500673167  24.546219549813   5.432376793026 Bohr   0.0
[INPUT] 27 C      2.575860000000  13.433380000000   1.103860000000 AA    4.867669935222  25.385409127210   2.085993079862 Bohr   0.0
[INPUT] 28 H      1.273860000000  14.886890000000   1.877520000000 AA    2.407246521038  28.132144946526   3.547998593393 Bohr   0.0
[INPUT] 29 H      0.207700000000  13.308270000000   3.534860000000 AA    0.392496116072  25.148985491765   6.679917288680 Bohr   0.0
[INPUT] 30 H      3.020020000000  14.107610000000   0.400100000000 AA    5.707010690709  26.659519172175   0.756079422438 Bohr   0.0
[INPUT] 31 C      1.424140000000  11.666620000000   2.896140000000 AA    2.691234563038  22.046716599373   5.472911418398 Bohr   0.0
[INPUT] 32 C      2.993240000000  12.110700000000   1.125310000000 AA    5.656403825093  22.885906176770   2.126527705234 Bohr   0.0
[INPUT] 33 C      2.423340000000  11.225410000000   2.037370000000 AA    4.579448906703  21.212950535954   3.850071314405 Bohr   0.0
[INPUT] 34 H      0.979980000000  10.992400000000   3.599900000000 AA    1.851893807551  20.772625451669   6.802825075822 Bohr   0.0
[INPUT] 35 H      3.792300000000  11.791730000000   0.465140000000 AA    7.166408382188  22.283140234818   0.878987209580 Bohr   0.0
[INPUT] 36 H      2.726140000000  10.213120000000   2.122480000000 AA    5.151657977222  19.299999677318   4.010905904867 Bohr   0.0
[INPUT] 37 C      1.576660000000  13.874590000000   8.882630000000 AA    2.979455591557  26.219175190629  16.785737965845 Bohr   0.0
[INPUT] 38 C      1.006760000000  12.989300000000   9.794690000000 AA    1.902500673167  24.546219549813  18.509281575016 Bohr   0.0
[INPUT] 39 C      2.575860000000  13.433380000000   8.023860000000 AA    4.867669935222  25.385409127210  15.162897861853 Bohr   0.0
[INPUT] 40 H      1.273860000000  14.886890000000   8.797520000000 AA    2.407246521038  28.132144946526  16.624903375384 Bohr   0.0
[INPUT] 41 H      0.207700000000  13.308270000000  10.454860000000 AA    0.392496116072  25.148985491765  19.756822070670 Bohr   0.0
[INPUT] 42 H      3.020020000000  14.107610000000   7.320100000000 AA    5.707010690709  26.659519172175  13.832984204429 Bohr   0.0
[INPUT] 43 C      1.424140000000  11.666620000000   9.816140000000 AA    2.691234563038  22.046716599373  18.549816200388 Bohr   0.0
[INPUT] 44 C      2.993240000000  12.110700000000   8.045310000000 AA    5.656403825093  22.885906176770  15.203432487225 Bohr   0.0
[INPUT] 45 C      2.423340000000  11.225410000000   8.957370000000 AA    4.579448906703  21.212950535954  16.926976096395 Bohr   0.0
[INPUT] 46 H      0.979980000000  10.992400000000  10.519900000000 AA    1.851893807551  20.772625451669  19.879729857812 Bohr   0.0
[INPUT] 47 H      3.792300000000  11.791730000000   7.385140000000 AA    7.166408382188  22.283140234818  13.955891991570 Bohr   0.0
[INPUT] 48 H      2.726140000000  10.213120000000   9.042480000000 AA    5.151657977222  19.299999677318  17.087810686857 Bohr   0.0
[INPUT] 49 C      9.016660000000   4.324590000000   1.962630000000 AA   17.039017958321   8.172290701033   3.708833183855 Bohr   0.0
[INPUT] 50 C      8.446760000000   3.439300000000   2.874690000000 AA   15.962063039931   6.499335060217   5.432376793026 Bohr   0.0
[INPUT] 51 C     10.015860000000   3.883380000000   1.103860000000 AA   18.927232301986   7.338524637613   2.085993079862 Bohr   0.0
[INPUT] 52 H      8.713860000000   5.336890000000   1.877520000000 AA   16.466808887803  10.085260456930   3.547998593393 Bohr   0.0
[INPUT] 53 H      7.647700000000   3.758270000000   3.534860000000 AA   14.452058482836   7.102101002169   6.679917288680 Bohr   0.0
[INPUT] 54 H     10.460020000000   4.557610000000   0.400100000000 AA   19.766573057473   8.612634682579   0.756079422438 Bohr   0.0
[INPUT] 55 C      8.864140000000   2.116620000000   2.896140000000 AA   16.750796929802   3.999832109777   5.472911418398 Bohr   0.0
[INPUT] 56 C     10.433240000000   2.560700000000   1.125310000000 AA   19.715966191857   4.839021687174   2.126527705234 Bohr   0.0
[INPUT] 57 C      9.863340000000   1.675410000000   2.037370000000 AA   18.639011273468   3.166066046358   3.850071314405 Bohr   0.0
[INPUT] 58 H      8.419980000000   1.442400000000   3.599900000000 AA   15.911456174315   2.725740962073   6.802825075822 Bohr   0.0
[INPUT] 59 H     11.232300000000   2.241730000000   0.465140000000 AA   21.225970748952   4.236255745221   0.878987209580 Bohr   0.0
[INPUT] 60 H     10.166140000000   0.663120000000   2.122480000000 AA   19.211220343986   1.253115187722   4.010905904867 Bohr   0.0
[INPUT] 61 C      9.016660000000   4.324590000000   8.882630000000 AA   17.039017958321   8.172290701033  16.785737965845 Bohr   0.0
[INPUT] 62 C      8.446760000000   3.439300000000   9.794690000000 AA   15.962063039931   6.499335060217  18.509281575016 Bohr   0.0
[INPUT] 63 C     10.015860000000   3.883380000000   8.023860000000 AA   18.927232301986   7.338524637613  15.162897861853 Bohr   0.0
[INPUT] 64 H      8.713860000000   5.336890000000   8.797520000000 AA   16.466808887803  10.085260456930  16.624903375384 Bohr   0.0
[INPUT] 65 H      7.647700000000   3.758270000000  10.454860000000 AA   14.452058482836   7.102101002169  19.756822070670 Bohr   0.0
[INPUT] 66 H     10.460020000000   4.557610000000   7.320100000000 AA   19.766573057473   8.612634682579  13.832984204429 Bohr   0.0
[INPUT] 67 C      8.864140000000   2.116620000000   9.816140000000 AA   16.750796929802   3.999832109777  18.549816200388 Bohr   0.0
[INPUT] 68 C     10.433240000000   2.560700000000   8.045310000000 AA   19.715966191857   4.839021687174  15.203432487225 Bohr   0.0
[INPUT] 69 C      9.863340000000   1.675410000000   8.957370000000 AA   18.639011273468   3.166066046358  16.926976096395 Bohr   0.0
[INPUT] 70 H      8.419980000000   1.442400000000  10.519900000000 AA   15.911456174315   2.725740962073  19.879729857812 Bohr   0.0
[INPUT] 71 H     11.232300000000   2.241730000000   7.385140000000 AA   21.225970748952   4.236255745221  13.955891991570 Bohr   0.0
[INPUT] 72 H     10.166140000000   0.663120000000   9.042480000000 AA   19.211220343986   1.253115187722  17.087810686857 Bohr   0.0
[INPUT] 73 C      9.016660000000  13.874590000000   1.962630000000 AA   17.039017958321  26.219175190629   3.708833183855 Bohr   0.0
[INPUT] 74 C      8.446760000000  12.989300000000   2.874690000000 AA   15.962063039931  24.546219549813   5.432376793026 Bohr   0.0
[INPUT] 75 C     10.015860000000  13.433380000000   1.103860000000 AA   18.927232301986  25.385409127210   2.085993079862 Bohr   0.0
[INPUT] 76 H      8.713860000000  14.886890000000   1.877520000000 AA   16.466808887803  28.132144946526   3.547998593393 Bohr   0.0
[INPUT] 77 H      7.647700000000  13.308270000000   3.534860000000 AA   14.452058482836  25.148985491765   6.679917288680 Bohr   0.0
[INPUT] 78 H     10.460020000000  14.107610000000   0.400100000000 AA   19.766573057473  26.659519172175   0.756079422438 Bohr   0.0
[INPUT] 79 C      8.864140000000  11.666620000000   2.896140000000 AA   16.750796929802  22.046716599373   5.472911418398 Bohr   0.0
[INPUT] 80 C     10.433240000000  12.110700000000   1.125310000000 AA   19.715966191857  22.885906176770   2.126527705234 Bohr   0.0
[INPUT] 81 C      9.863340000000  11.225410000000   2.037370000000 AA   18.639011273468  21.212950535954   3.850071314405 Bohr   0.0
[INPUT] 82 H      8.419980000000  10.992400000000   3.599900000000 AA   15.911456174315  20.772625451669   6.802825075822 Bohr   0.0
[INPUT] 83 H     11.232300000000  11.791730000000   0.465140000000 AA   21.225970748952  22.283140234818   0.878987209580 Bohr   0.0
[INPUT] 84 H     10.166140000000  10.213120000000   2.122480000000 AA   19.211220343986  19.299999677318   4.010905904867 Bohr   0.0
[INPUT] 85 C      9.016660000000  13.874590000000   8.882630000000 AA   17.039017958321  26.219175190629  16.785737965845 Bohr   0.0
[INPUT] 86 C      8.446760000000  12.989300000000   9.794690000000 AA   15.962063039931  24.546219549813  18.509281575016 Bohr   0.0
[INPUT] 87 C     10.015860000000  13.433380000000   8.023860000000 AA   18.927232301986  25.385409127210  15.162897861853 Bohr   0.0
[INPUT] 88 H      8.713860000000  14.886890000000   8.797520000000 AA   16.466808887803  28.132144946526  16.624903375384 Bohr   0.0
[INPUT] 89 H      7.647700000000  13.308270000000  10.454860000000 AA   14.452058482836  25.148985491765  19.756822070670 Bohr   0.0
[INPUT] 90 H     10.460020000000  14.107610000000   7.320100000000 AA   19.766573057473  26.659519172175  13.832984204429 Bohr   0.0
[INPUT] 91 C      8.864140000000  11.666620000000   9.816140000000 AA   16.750796929802  22.046716599373  18.549816200388 Bohr   0.0
[INPUT] 92 C     10.433240000000  12.110700000000   8.045310000000 AA   19.715966191857  22.885906176770  15.203432487225 Bohr   0.0
[INPUT] 93 C      9.863340000000  11.225410000000   8.957370000000 AA   18.639011273468  21.212950535954  16.926976096395 Bohr   0.0
[INPUT] 94 H      8.419980000000  10.992400000000  10.519900000000 AA   15.911456174315  20.772625451669  19.879729857812 Bohr   0.0
[INPUT] 95 H     11.232300000000  11.791730000000   7.385140000000 AA   21.225970748952  22.283140234818  13.955891991570 Bohr   0.0
[INPUT] 96 H     10.166140000000  10.213120000000   9.042480000000 AA   19.211220343986  19.299999677318  17.087810686857 Bohr   0.0
[INPUT] ---------------- BASIS SET ---------------- 
[INPUT] l, kappa, [nprim/nctr], expnt,             c_1 c_2 ...
[INPUT] H
[INPUT] 0    0    [3    /1   ]  13.010701         0.019682158
                                1.9622572         0.13796524
                                0.44453796        0.47831935
[INPUT] 0    0    [1    /1   ]  0.12194962           1
[INPUT] 1    0    [1    /1   ]  0.8                  1
[INPUT] C
[INPUT] 0    0    [5    /1   ]  1238.4016938      0.0054568832082
                                186.29004992      0.040638409211
                                42.251176346      0.18025593888
                                11.676557932      0.46315121755
                                3.5930506482      0.44087173314
[INPUT] 0    0    [1    /1   ]  0.40245147363        1
[INPUT] 0    0    [1    /1   ]  0.13090182668        1
[INPUT] 1    0    [3    /1   ]  9.4680970621      0.038387871728
                                2.0103545142      0.21117025112
                                0.54771004707     0.51328172114
[INPUT] 1    0    [1    /1   ]  0.15268613795        1
[INPUT] 2    0    [1    /1   ]  0.8                  1

Ewald components = 590.535852017864, -382.749475642293, 188.991578200528
nuclear repulsion = 396.777954576098
number of shells = 432
number of NR pGTOs = 1536
number of NR cGTOs = 960
basis = def2-svp
ecp = {}
CPU time:         8.80
lattice vectors  a1 [28.119124734, 0.000000000, 0.000000000]
                 a2 [0.000000000, 36.093768979, 0.000000000]
                 a3 [0.000000000, 0.000000000, 26.153809564]
dimension = 3
low_dim_ft_type = None
Cell volume = 26544.2
rcut = 25.222000892121418 (nimgs = [1 1 1])
lattice sum = 109 cells
precision = 1e-14
pseudo = None
ke_cutoff = 148973.09426748578
    = [4887 6273 4547] mesh (139393518597 PWs)


******** <class 'pyscf.pbc.scf.khf.KRHF'> ********
method = KRHF
initial guess = minao
damping factor = 0
level_shift factor = 0
DIIS = <class 'pyscf.scf.diis.CDIIS'>
diis_start_cycle = 1
diis_space = 8
diis_damp = 0
SCF conv_tol = 1e-08
SCF conv_tol_grad = None
SCF max_cycles = 50
direct_scf = True
direct_scf_tol = 1e-13
chkfile to save SCF result = /tmp/tmpvc56ds0v
max_memory 4000 MB (current use 116 MB)


******** PBC SCF flags ********
N kpts = 1
kpts = [[0. 0. 0.]]
Exchange divergence treatment (exxdiv) = None
DF object = <pyscf.pbc.df.rsdf.RSGDF object at 0x7f3d14f72ad0>
Set gradient conv threshold to 0.0001
Big error detected in the electron number of initial guess density matrix (Ne/cell = 335.864)!
  This can cause huge error in Fock matrix and lead to instability in SCF for low-dimensional systems.
  DM is normalized wrt the number of electrons 336.0
kmesh for bvk-cell = [1 1 1]


******** <class 'pyscf.pbc.df.rsdf_builder._RSNucBuilder'> ********
mesh = [61 77 57] (267729 PWs)
ke_cutoff = 21.87925176459718
omega = 0.4893597259174703
exclude_d_aux = False
exclude_dd_block = True
j2c_eig_always = False
has_long_range = True
Set _RSNucBuilder.direct_scf_tol to 2.52186e-17
rs_cell.nbas 480 nao 1008
No. smooth_bas in rs_cell 96
sup-mol nbas = 1840 cGTO = 3808 pGTO = 5424
sup-mol-ft nbas = 3014 cGTO = 6062 pGTO = 8750
    CPU time for int3c kernel initialization      0.68 sec, wall time      0.02 sec
Set ft_ao cutoff to 1e-15
    CPU time for get_nuc   7711.27 sec, wall time    313.39 sec
Default auxbasis def2-svp-jkfit is used for H def2-svp
Default auxbasis def2-svp-jkfit is used for C def2-svp
num shells = 1488, num cGTOs = 5232


******** <class 'pyscf.pbc.df.rsdf.RSGDF'> ********
cell num shells = 432, num cGTOs = 960, num pGTOs = 1536
use_bvk = True
precision_R = 1e-16
precision_G = 1e-14
j2c_eig_always = False
omega = 0.3
ke_cutoff = 6.881222293952997
mesh_compact = [35 45 33] (51975 PWs)
auxbasis = {'H': 'def2-svp-jkfit', 'C': 'def2-svp-jkfit'}
auxcell precision= 1e-14
auxcell rcut = 30.17272751711412
omega_j2c = 0.4
mesh_j2c = [45 57 43] (110295 PWs)
auxcell num shells = 1488, num cGTOs = 5232, num pGTOs = 6576
exp_to_discard = None
_cderi_to_save = /tmp/tmpu7c4znwt
len(kpts) = 1
kmesh for bvk-cell = [1 1 1]
rs_cell.nbas 480 nao 1008
No. smooth_bas in rs_cell 0
sup-mol-ft nbas = 2532 cGTO = 5256 pGTO = 7644
j3c prescreening: cell rcut 37.24 Bohr  keep 33 imgs
Using PBCsr3c_gs2 to evaluate SR integrals
Set ft_ao cutoff to 1e-15
    CPU time for int2c2e    634.98 sec, wall time     24.30 sec
    CPU time for get_k_kpts   3979.12 sec, wall time     92.29 sec
    CPU time for get_j   1424.52 sec, wall time     25.65 sec
    CPU time for vj and vk 253430.91 sec, wall time   7847.57 sec
E1 = -3246.404697909401  E_coul = 1008.0012741184879
init E= -1841.62546921481
    CPU time for initialize scf 261163.31 sec, wall time   8161.62 sec
HOMO = -0.156080522743  LUMO = 0.116006469241
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-11.16103703 -11.16103666 -11.1610366  -11.16103623 -11.16103549
 -11.16103505 -11.161035   -11.16103454 -11.15869242 -11.15869242
 -11.15869218 -11.15869217 -11.15869191 -11.15869189 -11.15869167
 -11.15869165 -11.15749164 -11.15749153 -11.15749138 -11.15749127
 -11.15749094 -11.15749083 -11.15749074 -11.15749063 -11.15555097
 -11.15555095 -11.15555062 -11.15555059 -11.15554984 -11.15554982
 -11.15554946 -11.15554945 -11.15397521 -11.15397509 -11.1539748
 -11.15397469 -11.15397376 -11.15397372 -11.15397364 -11.1539736
 -11.15357652 -11.15357649 -11.15357617 -11.15357615 -11.1535751
 -11.15357501 -11.15357475 -11.15357467  -1.40174387  -1.4017433
  -1.40171386  -1.40171344  -1.40163578  -1.40163546  -1.4016063
  -1.40160611  -1.10691405  -1.10691216  -1.10690904  -1.1069071
  -1.10683468  -1.10683281  -1.10682974  -1.1068278   -1.10122799
  -1.10122523  -1.10117865  -1.10117604  -1.10115676  -1.1011542
  -1.10110296  -1.10110056  -0.75700461  -0.75698523  -0.75697495
  -0.7569556   -0.75693895  -0.7569196   -0.75691744  -0.75689812
  -0.74658341  -0.74658206  -0.74657709  -0.74657572  -0.74648666
  -0.74648525  -0.74647872  -0.74647727  -0.56168421  -0.56165836
  -0.56160314  -0.5615771   -0.56145255  -0.56142647  -0.56138807
  -0.56136192  -0.48088445  -0.48085755  -0.48085223  -0.48082523
  -0.48074234  -0.48071735  -0.4807098   -0.48068468  -0.39867222
  -0.39866717  -0.39866673  -0.39866163  -0.398644    -0.39864398
  -0.39863877  -0.39863874  -0.37637129  -0.37634566  -0.37631943
  -0.37629489  -0.37626564  -0.37624007  -0.37621636  -0.37619169
  -0.37458318  -0.37458278  -0.37449106  -0.37449087  -0.37440622
  -0.37440392  -0.37423034  -0.37422836  -0.32275766  -0.32275427
  -0.32259225  -0.32258914  -0.32202441  -0.32202099  -0.32185211
  -0.32184896  -0.24889746  -0.24887752  -0.2488767   -0.24885027
  -0.24883768  -0.24881834  -0.24881375  -0.24878708  -0.24532169
  -0.24529055  -0.24526163  -0.24523132  -0.24520706  -0.24515134
  -0.24511796  -0.24506255  -0.15886722  -0.15886556  -0.15864359
  -0.15864123  -0.15754723  -0.15754312  -0.1575322   -0.1575283
  -0.1566576   -0.15665305  -0.1565767   -0.15657533  -0.156428
  -0.1564247   -0.15608118  -0.15608052] [0.11600647 0.11600797 0.11641223 0.11641234 0.11708716 0.11708791
 0.11787249 0.11787325 0.11934278 0.11934335 0.11952086 0.11952126
 0.12076608 0.12076711 0.12101709 0.12101818 0.19056482 0.19523793
 0.19585859 0.19860924 0.1987437  0.20131992 0.20413195 0.20443731
 0.24602049 0.24636282 0.24696729 0.24813334 0.24935297 0.25068968
 0.25153335 0.25239429 0.25289438 0.25320821 0.25951184 0.26224966
 0.26379857 0.26397337 0.26610473 0.26714514 0.27566825 0.27644406
 0.27855119 0.28077018 0.28290633 0.28360016 0.28702001 0.28817548
 0.28829341 0.29172931 0.29209076 0.2923922  0.29373641 0.29422025
 0.29506946 0.29578227 0.30409383 0.30582961 0.30907481 0.31012611
 0.31027591 0.31041538 0.31067753 0.31075602 0.31233255 0.31323303
 0.31330132 0.31369739 0.31376631 0.31439769 0.31521154 0.31672557
 0.44555809 0.44583411 0.44703281 0.44705356 0.44707341 0.44826981
 0.44856393 0.44919164 0.45231458 0.45247276 0.45364262 0.4542588
 0.45442856 0.45446603 0.45621379 0.4573667  0.47854208 0.47857395
 0.47861026 0.47863425 0.4799903  0.4800283  0.48073636 0.4808401
 0.48248579 0.48284361 0.48292577 0.48327368 0.48418002 0.48433009
 0.48445027 0.48466845 0.53138416 0.53301257 0.53398486 0.5353085
 0.53655701 0.53765744 0.53789207 0.53886992 0.59627404 0.5968787
 0.59810672 0.59813215 0.59857178 0.59859329 0.59887308 0.59922167
 0.6026686  0.60268033 0.60318349 0.60326122 0.60956753 0.6095694
 0.61033673 0.61049863 0.61721847 0.61725481 0.61747252 0.61754137
 0.61796223 0.61810315 0.61990004 0.62001084 0.63157564 0.63214599
 0.63377048 0.63504203 0.63540327 0.63612151 0.63747038 0.63903199
 0.64141526 0.64192905 0.64333314 0.6447227  0.64604071 0.64631402
 0.64642442 0.65144973 0.69589357 0.69591862 0.69776988 0.69790505
 0.70203869 0.70203971 0.70419465 0.70433531 0.71543505 0.71549247
 0.71650696 0.71650857 0.71678235 0.71692003 0.71720555 0.71741243
 0.72295034 0.72297559 0.72512337 0.72520356 0.72564279 0.72580245
 0.72696171 0.72716459 0.76066903 0.76067193 0.76120244 0.7612434
 0.76136436 0.76141046 0.76223163 0.76226497 0.76232364 0.76234319
 0.7654088  0.7654128  0.76939363 0.76940437 0.76992972 0.76993651
 0.77220683 0.77220983 0.77264794 0.77266066 0.77839287 0.77840343
 0.78151011 0.78151128 0.82977106 0.82988667 0.83144207 0.83188372
 0.83230593 0.83237709 0.83324567 0.83365096 0.84306149 0.843224
 0.84344441 0.84449255 0.84449549 0.84458148 0.84480644 0.8463317
 0.85589615 0.85600578 0.85615292 0.85626912 0.8563002  0.85896813
 0.85904041 0.86123296 0.86201025 0.86236726 0.86524138 0.86643119
 0.87146146 0.87441785 0.87592772 0.87714996 0.87764026 0.87769302
 0.87785209 0.87875646 0.87896469 0.87995028 0.8825191  0.88279577
 0.88408109 0.88738578 0.88839516 0.88840168 0.8896668  0.89311315
 0.89315642 0.89479171 0.90534855 0.9056107  0.9078     0.9081528
 0.91996173 0.92002429 0.92442303 0.92454113 0.9465589  0.94674483
 0.95000295 0.95020429 0.95062045 0.95219938 0.95325358 0.95351149
 0.954683   0.95651331 0.9578717  0.95792332 0.96420397 0.96482394
 0.96666665 0.96728613 0.9673073  0.96732027 0.96814854 0.96940306
 0.97323812 0.97384275 0.97413911 0.9755112  0.98137135 0.98356564
 0.98604561 0.98741652 0.99217422 0.99360011 0.99504773 0.99652718
 1.02130965 1.02137501 1.0242225  1.02429969 1.02449333 1.02449887
 1.02512069 1.02514522 1.026533   1.02654211 1.02981001 1.03042189
 1.0306408  1.03143445 1.03190795 1.03218443 1.04728979 1.04895458
 1.05072433 1.05202052 1.06179177 1.06241867 1.06693953 1.06737311
 1.1660636  1.1662139  1.16625628 1.16639361 1.16734931 1.16736441
 1.16753526 1.16753675 1.2589275  1.25907896 1.25985332 1.26069319
 1.2613725  1.26221084 1.26449131 1.2648335  1.26968864 1.26984513
 1.27252498 1.27298073 1.27316703 1.27390686 1.27491859 1.27492538
 1.40832378 1.40836658 1.40848428 1.40852219 1.40874884 1.40880596
 1.40891806 1.40897085 1.48916369 1.48972226 1.49056747 1.49104478
 1.49126449 1.49132527 1.49163363 1.49210038 1.50499138 1.50544115
 1.50563523 1.50601602 1.5061412  1.5065185  1.50701515 1.50734636
 1.51347206 1.5136142  1.51399244 1.51406752 1.51414193 1.51417068
 1.51442349 1.51452591 1.53247895 1.53458944 1.53556851 1.53634993
 1.53856376 1.54129509 1.54190329 1.54200384 1.55099125 1.55139415
 1.55182799 1.55188479 1.55216722 1.55233298 1.55329664 1.55399028
 1.57464044 1.57465003 1.57475111 1.57475734 1.57498721 1.57498862
 1.57505796 1.57505826 1.57823622 1.57836892 1.5784368  1.5785568
 1.57939632 1.57949457 1.57951751 1.57960878 1.77600033 1.78274254
 1.78591175 1.78897441 1.79324213 1.79634133 1.80055846 1.80843519
 1.92123    1.92127068 1.92186084 1.92187119 1.92336872 1.92337372
 1.92417898 1.92420676 1.93880154 1.93881872 1.93883878 1.93887313
 1.93984825 1.93984895 1.94072878 1.94073586 1.95019    1.95026834
 1.95135315 1.95140225 1.95900351 1.95905659 1.96091166 1.96093968
 2.01191778 2.01193839 2.01202453 2.01203974 2.01292635 2.01294886
 2.0129633  2.01298289 2.04209826 2.04214415 2.04227882 2.04231063
 2.04384877 2.04388435 2.04404862 2.04408383 2.04477916 2.04480837
 2.0448634  2.04489125 2.04512692 2.04514048 2.04681035 2.04681248
 2.0483181  2.0483328  2.0512383  2.05128032 2.05536733 2.05541108
 2.05590319 2.05596353 2.0575237  2.05755503 2.05762712 2.05765646
 2.05796811 2.05801145 2.05802655 2.05807804 2.05840852 2.0584105
 2.05976801 2.05984077 2.06004098 2.06004981 2.06038751 2.06041273
 2.06959833 2.06972154 2.06990963 2.07001952 2.0702349  2.07050868
 2.07095309 2.07128035 2.08922894 2.0897721  2.08981481 2.0898428
 2.08992017 2.09039496 2.09047994 2.09049031 2.13554796 2.1362252
 2.13642928 2.13707731 2.13804134 2.13869044 2.13899041 2.13969286
 2.24148045 2.24148052 2.24152845 2.24152877 2.24175281 2.24175305
 2.24182809 2.24182883 2.28656745 2.28657001 2.28833704 2.28834216
 2.28974376 2.28974446 2.29097612 2.29097703 2.29832198 2.29839036
 2.29855372 2.29862165 2.30047973 2.3006048  2.30075502 2.30088547
 2.30376417 2.30378357 2.30398288 2.30399345 2.30698621 2.30700522
 2.30707323 2.30710845 2.30843049 2.30843466 2.30850097 2.30850922
 2.30851088 2.30852494 2.30859354 2.30861741 2.31148226 2.31181035
 2.31347107 2.31369143 2.31390024 2.314031   2.31470889 2.31514638
 2.38683255 2.38687131 2.38718292 2.38722693 2.38957304 2.38963226
 2.38981105 2.38987015 2.45476079 2.45476733 2.45551827 2.45552939
 2.45555574 2.45558538 2.45585457 2.45589796 2.45942889 2.45943053
 2.45955526 2.45958813 2.46077984 2.46087579 2.46146868 2.46157093
 2.49360266 2.49381861 2.49391461 2.49414758 2.49590635 2.49622237
 2.49642227 2.49675894 2.61826024 2.61826445 2.61837559 2.618381
 2.618467   2.61846998 2.61854857 2.61855287 2.62507928 2.62508021
 2.62519224 2.62519301 2.62522144 2.62522244 2.62534157 2.62534256
 2.65434093 2.65464864 2.65487513 2.65560618 2.65617566 2.65622444
 2.65649688 2.65758537 2.66413055 2.66441934 2.66449033 2.66485022
 2.66685884 2.66688952 2.66715052 2.66725919 2.67694514 2.67694576
 2.67694638 2.67694678 2.67697165 2.67697169 2.67697587 2.676976
 2.68863422 2.68863557 2.68863732 2.68863885 2.68865025 2.68865094
 2.68865314 2.68865396 2.90926928 2.90927033 2.90928779 2.90928822
 2.90943625 2.90943657 2.9094382  2.90943831 2.94037836 2.94051523
 2.94072024 2.9408684  2.94093442 2.94104135 2.94173031 2.94186356
 2.95825084 2.9582585  2.9586077  2.95861845 2.95880757 2.95881543
 2.959118   2.95912655 2.98889495 2.98889503 2.98889583 2.98889587
 2.98889608 2.98889613 2.98889806 2.98889811 3.0835721  3.08365035
 3.08434061 3.08441409 3.08496026 3.08574182 3.08588663 3.08674675
 3.10191742 3.10262505 3.10326825 3.10367713 3.10432514 3.10500097
 3.1056132  3.1059993  3.1098426  3.10996314 3.11007191 3.11033026
 3.11273108 3.11286593 3.11307966 3.11321003 3.21036732 3.21071019
 3.21076658 3.21109845 3.21143515 3.21168799 3.21180966 3.21203279
 3.22859058 3.22872818 3.22873169 3.22887412 3.22908879 3.22919537
 3.22919822 3.22934854 3.26777647 3.2684001  3.26876602 3.26936219
 3.27033136 3.27089358 3.27164451 3.27216966 3.50357928 3.50361304
 3.50361724 3.5036397  3.50369801 3.50373421 3.50399887 3.50403676
 3.53149138 3.53197809 3.53231998 3.53267517 3.53462796 3.53516014
 3.53549694 3.53589119 3.64214995 3.64216179 3.64218815 3.64220041
 3.64239344 3.64239701 3.64243293 3.64243539 4.06707032 4.06736994
 4.06743411 4.06762287 4.06860197 4.06895374 4.06901212 4.06923515
 5.60347926 5.60348591 5.60364462 5.60364936 5.60409645 5.60409798
 5.60429331 5.60429348 5.61823201 5.61826018 5.61827661 5.61830658
 5.61840482 5.61844207 5.61845884 5.61849687 5.62182653 5.62183911
 5.62200015 5.62201031 5.62238461 5.62239617 5.6227068  5.62271808
 5.73605533 5.73605718 5.7360727  5.73607465 5.73619782 5.73619974
 5.73620895 5.73621098 5.74111824 5.7411303  5.74115035 5.74115626
 5.74116224 5.74116837 5.74117621 5.7411884  6.01346516 6.01346817
 6.0134717  6.01347465 6.01350041 6.01350337 6.01350816 6.01351108]
    CPU time for get_k_kpts   2011.73 sec, wall time     29.29 sec
    CPU time for get_j   1430.17 sec, wall time     25.66 sec
    CPU time for vj and vk   3442.03 sec, wall time     54.96 sec
E1 = -3253.0924834648786  E_coul = 1027.809611766361
cycle= 1 E= -1828.50491712242  delta_E= 13.1  |g|= 1.11  |ddm|=   11
    CPU time for cycle= 1   3445.93 sec, wall time     55.08 sec
HOMO = -0.206696899141  LUMO = 0.171797941831
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-11.125408   -11.1254076  -11.12540309 -11.1254027  -11.12538659
 -11.12538625 -11.12538265 -11.12538235 -11.12534225 -11.12534196
 -11.12533835 -11.12533802 -11.12532191 -11.12532152 -11.12531701
 -11.12531661 -11.12064554 -11.12064497 -11.12064433 -11.12064397
 -11.1206437  -11.12064367 -11.1206432  -11.1206431  -11.12055439
 -11.12055437 -11.12055391 -11.12055384 -11.12055306 -11.12055274
 -11.1205527  -11.12055221 -11.11780287 -11.11780116 -11.11779381
 -11.11779273 -11.11779208 -11.11779102 -11.11778427 -11.11778284
 -11.11774299 -11.11774156 -11.11773482 -11.11773349 -11.11773294
 -11.11773159 -11.11772426 -11.11772255  -1.01812448  -1.01812419
  -1.01811866  -1.01811837  -1.01810209  -1.01810181  -1.01809646
  -1.01809618  -0.88215873  -0.88215836  -0.88215686  -0.88215651
  -0.88213192  -0.88213147  -0.88212998  -0.88212953  -0.88065684
  -0.88065603  -0.88064006  -0.88063926  -0.88062786  -0.88062711
  -0.88060963  -0.8806089   -0.69504129  -0.69503112  -0.69502623
  -0.69501608  -0.69500744  -0.69499726  -0.69499675  -0.69498658
  -0.68783964  -0.68783883  -0.68783632  -0.68783553  -0.68779011
  -0.68778931  -0.68778586  -0.68778507  -0.57993162  -0.57991354
  -0.57988078  -0.57986271  -0.5797897   -0.57977165  -0.57975045
  -0.57973248  -0.51021101  -0.51019314  -0.51018214  -0.51016421
  -0.51011303  -0.51009623  -0.51008381  -0.51006694  -0.4837978
  -0.48379732  -0.48379416  -0.48379368  -0.48378441  -0.48378397
  -0.48378318  -0.48378275  -0.45331921  -0.45330217  -0.45325656
  -0.45323952  -0.45323848  -0.45322856  -0.45317724  -0.45316551
  -0.45090836  -0.45090442  -0.45088118  -0.45087771  -0.4507474
  -0.45074332  -0.4506755   -0.45067216  -0.37211769  -0.37211613
  -0.37195954  -0.37195819  -0.37147955  -0.37147793  -0.37131184
  -0.37131041  -0.35721079  -0.35721055  -0.3571983   -0.35719781
  -0.35715969  -0.35715889  -0.35714702  -0.35714609  -0.35312945
  -0.35310743  -0.35310107  -0.35307923  -0.35303204  -0.35300521
  -0.35297826  -0.35295141  -0.20876685  -0.20876666  -0.20837505
  -0.20837453  -0.20736368  -0.20736207  -0.20715672  -0.20715397
  -0.20695706  -0.2069555   -0.20693894  -0.20693505  -0.20688775
  -0.20688471  -0.20669695  -0.2066969 ] [0.17179794 0.17179888 0.17240573 0.17240677 0.17261545 0.17261738
 0.17359398 0.17359421 0.17585735 0.17585923 0.17610759 0.17610936
 0.17710271 0.17710345 0.17729684 0.17729783 0.21898412 0.22455924
 0.22472556 0.22720899 0.22738914 0.23155723 0.2342586  0.23480445
 0.25764543 0.25898824 0.25945727 0.26197816 0.26362182 0.2664906
 0.26661176 0.26724695 0.26790793 0.26880048 0.27344089 0.27648303
 0.28035964 0.28055011 0.28075961 0.2814864  0.29309227 0.29322422
 0.29699591 0.29807583 0.30182742 0.30237002 0.30486174 0.3061987
 0.30907933 0.31084964 0.31135903 0.31336433 0.31462257 0.31542892
 0.31543641 0.31582703 0.32172185 0.3240414  0.32838412 0.32987179
 0.33078394 0.33354471 0.33500976 0.33677523 0.38625138 0.38628292
 0.38696861 0.38699073 0.39017478 0.3902088  0.3909042  0.39093035
 0.49110177 0.49115207 0.49229746 0.49234578 0.49383552 0.49459112
 0.494778   0.49500374 0.49700439 0.49717233 0.49798    0.49803581
 0.49840779 0.49845213 0.50022167 0.50089571 0.5136562  0.51369884
 0.51399124 0.5140271  0.51520218 0.51523482 0.51560375 0.51560895
 0.51674712 0.51708246 0.51719675 0.51752752 0.51863132 0.51882866
 0.51891172 0.51914311 0.56041117 0.56159104 0.56230929 0.56324445
 0.56420354 0.56495302 0.56527969 0.56590999 0.61555371 0.61580609
 0.61631723 0.61641954 0.61652798 0.61656003 0.61665596 0.61676313
 0.62273851 0.62282575 0.62302048 0.62312963 0.62914825 0.62921575
 0.629757   0.62984037 0.63410359 0.63410902 0.6342042  0.63420928
 0.63589985 0.63600632 0.63678086 0.63688057 0.66305412 0.66435668
 0.66586426 0.66709647 0.66915086 0.6702343  0.67132409 0.67232654
 0.69482161 0.69766997 0.69774315 0.70062769 0.70829495 0.71190071
 0.7130167  0.71633534 0.7267531  0.72675481 0.72925394 0.72988113
 0.73287826 0.73288415 0.73536164 0.73559707 0.74536135 0.74537487
 0.74585821 0.74588436 0.74607878 0.74611086 0.7464905  0.74650218
 0.75223142 0.75224867 0.75439739 0.75441016 0.7549592  0.75497513
 0.7566156  0.75663078 0.7897822  0.7897841  0.78989468 0.7899356
 0.79010767 0.79015103 0.79105195 0.79108948 0.79121413 0.79124749
 0.79488071 0.79488718 0.79836437 0.79839393 0.79909798 0.79910125
 0.80139756 0.80141485 0.80155959 0.8015649  0.80789681 0.80791498
 0.81100088 0.81100501 0.87141836 0.87143457 0.87312608 0.87344129
 0.87420135 0.87426644 0.8753694  0.87558676 0.88547637 0.88560536
 0.88587726 0.88615714 0.88626657 0.88650897 0.88763891 0.88835806
 0.90833608 0.90838287 0.90845365 0.90917998 0.90932835 0.91046312
 0.91164017 0.91292712 0.9143445  0.91620687 0.91747025 0.91783574
 0.91823678 0.92119881 0.92353812 0.92563332 0.92662318 0.92735452
 0.9285199  0.929162   0.92917125 0.92928118 0.93116126 0.93137347
 0.9333782  0.9352494  0.9360394  0.93613533 0.93793524 0.94106419
 0.94208332 0.94345194 0.95070347 0.95125646 0.95333293 0.95382223
 0.96515075 0.96517881 0.96898233 0.96910542 0.99677256 0.99731192
 0.9989363  0.99984965 1.00382537 1.00471765 1.00509851 1.0064596
 1.00724724 1.00725903 1.00921261 1.01059766 1.01106195 1.01204218
 1.01253639 1.01294034 1.01501247 1.01547564 1.01666202 1.01699249
 1.01769845 1.02220669 1.02229228 1.02356082 1.02489531 1.02609482
 1.02787852 1.02951273 1.03210281 1.03442876 1.03459051 1.03689797
 1.06678606 1.06685074 1.06829556 1.06833878 1.06865728 1.0687309
 1.0688849  1.0689329  1.07182806 1.07187086 1.07495847 1.07496566
 1.07613726 1.07617615 1.07654487 1.07662225 1.12655945 1.12771592
 1.12996409 1.13101489 1.13913628 1.13986738 1.14336586 1.14399568
 1.21689444 1.21702319 1.21703875 1.21715679 1.21807191 1.21808525
 1.21821138 1.21821333 1.28844661 1.28857938 1.2895463  1.29009688
 1.2904578  1.29142875 1.29369106 1.2937496  1.29877376 1.29879881
 1.30114077 1.30180436 1.30213478 1.30290954 1.30370446 1.30377314
 1.43762424 1.43765586 1.43776747 1.43778932 1.43801993 1.43806357
 1.43817143 1.43820665 1.5167969  1.5173244  1.51813267 1.51869172
 1.51886566 1.51889297 1.51924821 1.51968991 1.53428667 1.53481875
 1.53489269 1.53526996 1.53571007 1.53618012 1.53664772 1.53697585
 1.55007615 1.55024877 1.55045201 1.55047783 1.55055627 1.55063266
 1.55072649 1.55085619 1.56134821 1.56322223 1.5642526  1.56507808
 1.56696675 1.56942856 1.57015985 1.57039789 1.5792488  1.57962472
 1.58003048 1.58003349 1.58038041 1.58046799 1.58138066 1.58197158
 1.60561507 1.60562727 1.60573774 1.60574588 1.6060003  1.60600164
 1.60606904 1.60606942 1.60918145 1.60932221 1.60940225 1.60952899
 1.61045719 1.61055881 1.6105801  1.61067415 1.80384099 1.81038161
 1.81382926 1.81643517 1.8209472  1.82359211 1.82804733 1.83570455
 1.95635119 1.95639842 1.95698062 1.9569993  1.95852131 1.95853274
 1.95935098 1.95937088 1.96983085 1.96988588 1.97277757 1.97283549
 1.97353245 1.97357722 1.97520635 1.97523518 1.98132752 1.98141539
 1.98142064 1.9815085  1.98634436 1.98642094 1.98763243 1.98768523
 2.04893462 2.04899188 2.04918929 2.04924289 2.05041665 2.05047153
 2.05055485 2.05060767 2.08090163 2.08092102 2.08095531 2.08097585
 2.08266139 2.08266695 2.0827157  2.08271821 2.08308171 2.08308946
 2.08313803 2.08314252 2.0840227  2.08403207 2.08563572 2.0856367
 2.08599642 2.08601694 2.08862161 2.08865177 2.08880135 2.08882813
 2.08893881 2.08896344 2.08898735 2.08902196 2.08910407 2.08917153
 2.09137338 2.09145409 2.09260965 2.09274377 2.09700925 2.09701372
 2.09764649 2.09768663 2.09809013 2.09809745 2.09835481 2.09837809
 2.10762749 2.10788117 2.10790978 2.10804443 2.10809202 2.10838337
 2.10840072 2.10852177 2.12311278 2.12349568 2.12359832 2.12380727
 2.1238272  2.12423761 2.12424109 2.12444128 2.1654856  2.16615391
 2.16639922 2.16703398 2.1680775  2.16872839 2.16900826 2.16971275
 2.27576127 2.27576133 2.27582386 2.27582417 2.27603029 2.27603052
 2.27611775 2.2761185  2.3216572  2.32165843 2.32345508 2.32345606
 2.32489035 2.32489042 2.32615098 2.32615126 2.33481425 2.33487645
 2.33504109 2.33509833 2.33707066 2.33721319 2.33734195 2.3374934
 2.33943001 2.33948005 2.33973106 2.33976349 2.34286103 2.34286209
 2.34316541 2.34318329 2.34486232 2.34487785 2.34492768 2.34494868
 2.34496929 2.34499813 2.34504796 2.34508446 2.34666872 2.34703383
 2.34859597 2.34897537 2.34911076 2.34956321 2.35017097 2.350637
 2.41201838 2.41206477 2.41237068 2.41242323 2.41472743 2.41479387
 2.41496022 2.41502665 2.50248627 2.50249151 2.50328294 2.50329375
 2.50354376 2.5035797  2.50384516 2.50390072 2.50671359 2.50676958
 2.50687483 2.50694304 2.50772681 2.5078674  2.50857599 2.50869585
 2.53045475 2.53067538 2.53087669 2.53110954 2.53297329 2.5332803
 2.53364566 2.53396735 2.67101301 2.67101816 2.67109526 2.67110154
 2.67118865 2.67119258 2.67123779 2.67124304 2.67921346 2.67921411
 2.67934672 2.67934717 2.67939662 2.67939736 2.67953469 2.67953543
 2.70560277 2.70586875 2.70598179 2.70680623 2.70738062 2.70742292
 2.70756823 2.70872074 2.71603862 2.71631057 2.71640172 2.71673274
 2.71838111 2.7184484  2.71872143 2.71886229 2.72298651 2.72298692
 2.72298776 2.72298793 2.72302182 2.72302183 2.72302692 2.72302703
 2.73412937 2.73413052 2.73413158 2.73413296 2.73415195 2.73415248
 2.73415403 2.73415474 2.95668089 2.95668395 2.95669441 2.95669669
 2.95681821 2.95681983 2.95682164 2.95682379 2.99129202 2.9914063
 2.99170126 2.99182657 2.99187621 2.99196264 2.99273411 2.99284527
 3.01092075 3.01092957 3.01125808 3.01126978 3.01147329 3.01147903
 3.01176698 3.01177365 3.04383852 3.04383863 3.04383889 3.04383896
 3.04383898 3.04383904 3.04384228 3.04384236 3.12248523 3.12257726
 3.12325074 3.12335176 3.1239202  3.12470305 3.12471074 3.12555403
 3.14138807 3.14211628 3.14270453 3.14312078 3.14374136 3.14443619
 3.14499611 3.14538822 3.1517827  3.15189905 3.15202122 3.15224179
 3.15465544 3.15480261 3.15501495 3.15511266 3.26590663 3.26629633
 3.26631572 3.26669167 3.26716978 3.26748184 3.26752524 3.2678061
 3.28585921 3.28595516 3.28597239 3.28611836 3.28628477 3.28634938
 3.28636657 3.28651767 3.32095467 3.32154575 3.32184395 3.32241096
 3.32328994 3.32382333 3.32447088 3.32497187 3.55561066 3.55564104
 3.55566113 3.55568203 3.55573705 3.55578504 3.55601312 3.55606269
 3.58311288 3.58360099 3.58390883 3.58426591 3.58616088 3.58669269
 3.5869978  3.58739112 3.6979866  3.69799711 3.69802294 3.69803381
 3.69821435 3.69821711 3.69825186 3.69825358 4.12621672 4.12652185
 4.12659333 4.12679457 4.12772898 4.12808607 4.12815235 4.12838809
 5.66708205 5.66708801 5.66724986 5.66725393 5.66771119 5.66771204
 5.66791173 5.66791226 5.68031995 5.68035144 5.68043428 5.68047147
 5.68055502 5.68058884 5.68069287 5.68073512 5.68266519 5.6826746
 5.68273449 5.68273873 5.68329426 5.68329748 5.68352881 5.68352919
 5.79369865 5.79369906 5.79372742 5.79372783 5.79386266 5.79386295
 5.79388821 5.79388855 5.79831766 5.79833098 5.79833663 5.79834985
 5.79837513 5.79838414 5.79838834 5.79839753 6.0673518  6.06735516
 6.06735803 6.06736134 6.06738953 6.06739285 6.06739711 6.0674004 ]
    CPU time for get_k_kpts   2114.44 sec, wall time     31.69 sec
    CPU time for get_j   1428.57 sec, wall time     25.62 sec
    CPU time for vj and vk   3543.13 sec, wall time     57.32 sec
E1 = -3260.1070646817393  E_coul = 1034.3796852531418
cycle= 2 E= -1828.9494248525  delta_E= -0.445  |g|= 0.249  |ddm|= 2.67
    CPU time for cycle= 2   3547.76 sec, wall time     57.46 sec
HOMO = -0.188149636258  LUMO = 0.189760318183
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-11.08438302 -11.08438259 -11.08437767 -11.08437744 -11.08437653
 -11.0843763  -11.08437284 -11.08437265 -11.08417168 -11.08417149
 -11.08416829 -11.08416803 -11.08416781 -11.08416756 -11.08416269
 -11.08416226 -11.0832736  -11.08327359 -11.0832733  -11.08327328
 -11.083273   -11.08327296 -11.08327263 -11.08327261 -11.08272398
 -11.08272393 -11.0827234  -11.08272336 -11.0827228  -11.08272275
 -11.08272228 -11.08272221 -11.08206231 -11.08206223 -11.08205812
 -11.08205805 -11.08205389 -11.08205384 -11.08205221 -11.08205217
 -11.08184072 -11.08184069 -11.08183944 -11.08183941 -11.0818341
 -11.08183408 -11.08183054 -11.08183051  -0.99211965  -0.99211933
  -0.99211352  -0.9921132   -0.99209596  -0.99209564  -0.99209002
  -0.99208971  -0.85801038  -0.85801013  -0.85800847  -0.85800822
  -0.85798036  -0.8579802   -0.8579784   -0.85797826  -0.85469338
  -0.85469248  -0.85467553  -0.85467463  -0.85466417  -0.8546633
  -0.854645    -0.85464413  -0.67366165  -0.67365114  -0.67364666
  -0.67363617  -0.67362783  -0.67361732  -0.67361729  -0.67360678
  -0.66643035  -0.66642948  -0.66642699  -0.66642613  -0.66637947
  -0.6663786   -0.66637513  -0.66637428  -0.56405546  -0.56403798
  -0.56400482  -0.56398736  -0.5639156   -0.56389816  -0.56387631
  -0.56385894  -0.49423039  -0.49421413  -0.49420269  -0.49418637
  -0.49413692  -0.4941211   -0.49410889  -0.49409299  -0.47039641
  -0.47039563  -0.47039292  -0.47039215  -0.47038413  -0.47038339
  -0.47038293  -0.4703822   -0.44268649  -0.44267616  -0.44263227
  -0.44262766  -0.44262342  -0.44261751  -0.44257405  -0.44256536
  -0.44004642  -0.44004558  -0.44000016  -0.4399994   -0.43991814
  -0.43991715  -0.43982485  -0.43982394  -0.35480174  -0.3548003
  -0.35463728  -0.35463606  -0.35414039  -0.35413887  -0.35396506
  -0.35396376  -0.34896624  -0.34896518  -0.34895474  -0.34895351
  -0.34892379  -0.34892192  -0.34891232  -0.34891001  -0.34485936
  -0.34483838  -0.34483531  -0.34481447  -0.34477041  -0.34474751
  -0.34472213  -0.34469924  -0.19083395  -0.19083288  -0.19060095
  -0.19059925  -0.18959813  -0.18959586  -0.18956157  -0.18955918
  -0.18887194  -0.1888689   -0.18867904  -0.18867833  -0.18863951
  -0.18863768  -0.18814993  -0.18814964] [0.18976032 0.18976168 0.19028084 0.19028286 0.19078151 0.19078445
 0.19181761 0.19181886 0.19321933 0.19322195 0.19347129 0.19347435
 0.19467916 0.19468086 0.19502875 0.19502927 0.22764089 0.23331214
 0.23359318 0.23595163 0.23615797 0.24066663 0.2433692  0.24398968
 0.26239019 0.26391957 0.264144   0.26669677 0.26885259 0.27198068
 0.27199755 0.27281092 0.27352635 0.27410588 0.27852903 0.28158586
 0.28584935 0.28630459 0.28640909 0.28700778 0.29857548 0.29861932
 0.30281734 0.30346624 0.30746103 0.30799413 0.31016772 0.31150294
 0.31535391 0.31645178 0.31724039 0.31955783 0.32053831 0.32125174
 0.32152895 0.32249242 0.32739293 0.329936   0.33450876 0.335993
 0.33681823 0.3397985  0.34136633 0.34316341 0.40390176 0.40393008
 0.404682   0.40470186 0.40814751 0.40817917 0.40894942 0.40897337
 0.50806342 0.50809974 0.50928717 0.50935054 0.51103721 0.51177872
 0.51183154 0.51220058 0.51382498 0.51411269 0.51465311 0.51483694
 0.51532466 0.51537359 0.51714814 0.51767899 0.52965615 0.52970058
 0.53019801 0.53023424 0.53122547 0.53128594 0.53145861 0.53149587
 0.5326272  0.53293655 0.53312881 0.5334325  0.53451397 0.5347937
 0.53481131 0.53510905 0.56909604 0.57019567 0.57080378 0.57166527
 0.57256432 0.5732461  0.57357425 0.57413721 0.62432588 0.62456503
 0.62480436 0.62491445 0.62505552 0.62516714 0.62520584 0.62544087
 0.63117076 0.63127771 0.63132391 0.6314424  0.63695567 0.63702239
 0.63756618 0.63764035 0.64350664 0.64357103 0.64360672 0.64367029
 0.6456655  0.64576863 0.64625543 0.6463536  0.67725334 0.67843192
 0.679862   0.68097505 0.68290994 0.68388129 0.68495813 0.68585353
 0.71162715 0.71416158 0.71475418 0.71729337 0.72587594 0.72911176
 0.73032702 0.73289233 0.73947178 0.73948751 0.74251485 0.7435383
 0.74559416 0.74560369 0.74812775 0.74838208 0.75395625 0.75396371
 0.75435444 0.75439757 0.75454461 0.7546033  0.75512448 0.75513842
 0.76067596 0.76069129 0.76292589 0.76292853 0.76366277 0.76369482
 0.76529628 0.76533206 0.80228932 0.80233069 0.80251653 0.80255915
 0.80264239 0.80264446 0.80351555 0.80355629 0.80367317 0.80371039
 0.80726979 0.80728106 0.81126468 0.8112948  0.8117634  0.81176713
 0.81408927 0.81411147 0.81463082 0.81463639 0.82056291 0.82057384
 0.8239064  0.82390649 0.88710686 0.88713163 0.88845288 0.88870255
 0.88923784 0.88930828 0.89076102 0.89096491 0.90027218 0.90036194
 0.90106678 0.90128005 0.90139183 0.90169174 0.90310179 0.90376278
 0.9252073  0.92535246 0.92577227 0.92633345 0.92672221 0.92814682
 0.92830267 0.93056292 0.93126739 0.93343832 0.93433134 0.93514806
 0.93611754 0.93788325 0.94037841 0.94189414 0.94304946 0.94397456
 0.94585937 0.94587463 0.94617023 0.94637838 0.94673999 0.94866663
 0.94915407 0.95090549 0.95151702 0.9517952  0.95334073 0.9575155
 0.95808992 0.95966905 0.96703446 0.96762643 0.96976173 0.97024489
 0.98151694 0.98154692 0.98526748 0.98537421 1.00741431 1.00781013
 1.0097344  1.01058757 1.01469105 1.01549964 1.01610631 1.0174177
 1.02870698 1.0287131  1.02898029 1.03163567 1.03224457 1.03240516
 1.03304337 1.03307566 1.03384694 1.0356144  1.03599843 1.03708895
 1.03739244 1.03779111 1.0401874  1.04072808 1.04195369 1.04453504
 1.04609378 1.04643513 1.04786245 1.04842422 1.04987243 1.05197346
 1.08498552 1.08501985 1.0866899  1.08671568 1.08683995 1.08687442
 1.08730267 1.08733057 1.08922578 1.08927242 1.09270625 1.09276365
 1.09329695 1.09331634 1.09418861 1.0941991  1.15078042 1.15188681
 1.15416364 1.15518213 1.16285695 1.16359617 1.16696221 1.16761162
 1.23683202 1.23695616 1.23696354 1.23707751 1.23798136 1.23799543
 1.23810837 1.23811163 1.29974842 1.2999093  1.300902   1.30137926
 1.30184851 1.30278679 1.30491649 1.30500588 1.3109818  1.31103057
 1.31328868 1.3139876  1.31422651 1.31493389 1.31581123 1.3159466
 1.45589268 1.45590841 1.45602674 1.45604137 1.4562726  1.45629972
 1.45641494 1.45644189 1.53160936 1.53231856 1.53314965 1.5334731
 1.53389893 1.53409014 1.53441975 1.53479406 1.55060154 1.5506018
 1.55098792 1.55107589 1.55227103 1.55269316 1.55287995 1.55326221
 1.56927262 1.56979481 1.56998032 1.57011498 1.57031132 1.57036223
 1.57044594 1.57069859 1.57517054 1.57660844 1.57760818 1.57804648
 1.57944057 1.58179183 1.58246528 1.58261739 1.59269943 1.59305761
 1.59310709 1.59347903 1.59377099 1.59403814 1.59483846 1.59546279
 1.62361925 1.62363203 1.62374228 1.62375078 1.62399836 1.62399919
 1.62406216 1.62406275 1.62710493 1.62725867 1.62734735 1.62748584
 1.62843452 1.62854552 1.6285714  1.62867439 1.81634652 1.82282016
 1.82631723 1.8287083  1.8333622  1.83579888 1.84030377 1.8478899
 1.97504776 1.97509423 1.9756749  1.97569412 1.97721723 1.9772292
 1.97804151 1.9780596  1.9852623  1.98531011 1.98823872 1.98829249
 1.99090308 1.99095722 1.99299918 1.99304494 1.99924708 1.99927568
 1.99933228 1.99936385 2.0022338  2.00231925 2.00306189 2.00313106
 2.06725261 2.06731668 2.06753658 2.06759759 2.0688142  2.06887498
 2.06897549 2.06903455 2.09891144 2.09896089 2.09897264 2.09901886
 2.10180245 2.1018147  2.10185868 2.10186546 2.10191937 2.10192241
 2.10224369 2.10226069 2.10233193 2.10234423 2.10327623 2.10327813
 2.10492307 2.1049498  2.10512545 2.10514743 2.10527003 2.1053174
 2.10532078 2.10532436 2.10535215 2.10538207 2.1086091  2.10866799
 2.10977998 2.10988109 2.11093232 2.11105978 2.11585766 2.11586124
 2.11610082 2.11610588 2.11651718 2.11653949 2.1168781  2.11694655
 2.12576211 2.12599757 2.12615705 2.12638972 2.12642408 2.12651094
 2.12698063 2.12708514 2.14050246 2.14080303 2.14118055 2.14121643
 2.14138207 2.14155797 2.14180619 2.1419974  2.18164099 2.18229674
 2.18255486 2.18317731 2.18425367 2.18490237 2.1851649  2.18586534
 2.29295895 2.29295901 2.29302421 2.29302453 2.29322311 2.29322335
 2.29331162 2.29331234 2.33988955 2.33989125 2.3416473  2.34164754
 2.34293252 2.34293272 2.3441653  2.34416534 2.35276845 2.35283499
 2.35300272 2.35306539 2.35465109 2.35476907 2.35490103 2.35502298
 2.35717108 2.35719388 2.35742751 2.35743988 2.36113452 2.3611499
 2.36125367 2.36129549 2.36433666 2.36435512 2.36439929 2.36442307
 2.36444969 2.36448175 2.36452513 2.3645645  2.36511952 2.36550473
 2.36722765 2.36750261 2.36761517 2.36798495 2.36864127 2.36913151
 2.42763629 2.42768494 2.42799191 2.42804707 2.43032376 2.43039239
 2.4305584  2.43062714 2.52341193 2.52341231 2.52404755 2.52405757
 2.52421033 2.52423857 2.52454781 2.52459223 2.52805503 2.52823349
 2.52841497 2.5286035  2.52905745 2.52921253 2.53002921 2.53017059
 2.55022893 2.55044423 2.55075741 2.55098365 2.55283716 2.55313614
 2.55363028 2.55394286 2.69297475 2.692979   2.69310091 2.69310591
 2.69316234 2.69316559 2.69325345 2.69325759 2.69994593 2.69994677
 2.70005619 2.70005684 2.7000905  2.70009156 2.70020653 2.70020748
 2.7294489  2.72967339 2.72978267 2.73063982 2.73119677 2.73120764
 2.73134719 2.73252066 2.74010401 2.74036688 2.74046342 2.74078311
 2.74185635 2.74185641 2.74185751 2.74185784 2.74189155 2.74189155
 2.74189587 2.74189598 2.74234571 2.74242119 2.74268649 2.74283313
 2.75357519 2.75357623 2.75357773 2.75357903 2.75359782 2.75359811
 2.75359989 2.75360038 2.97610911 2.97611315 2.97612061 2.97612392
 2.9762302  2.97623071 2.97623457 2.97623557 3.01502048 3.01513371
 3.01543089 3.0155553  3.01559304 3.0156788  3.01645144 3.01656205
 3.03331412 3.03332309 3.03364837 3.03366038 3.03385071 3.03385584
 3.03414208 3.03414799 3.06537189 3.06537195 3.06537199 3.06537205
 3.06537206 3.06537209 3.06537562 3.06537566 3.14521495 3.14530386
 3.1459377  3.14603525 3.14664904 3.14738889 3.14741283 3.14821108
 3.16316294 3.1638993  3.16446256 3.16488105 3.16549388 3.16619648
 3.16673212 3.16712686 3.1732525  3.17336028 3.17349975 3.17368949
 3.17612236 3.17625905 3.1764857  3.17655646 3.29130259 3.29169219
 3.29176597 3.29214148 3.29270546 3.29305725 3.29305953 3.29337842
 3.31038008 3.31047926 3.31053925 3.31066699 3.31081507 3.31088451
 3.31094634 3.31107721 3.34489454 3.34547285 3.34573371 3.34629022
 3.34709214 3.34761748 3.3482043  3.34870007 3.57954728 3.57957789
 3.5795817  3.57960166 3.57967442 3.57970748 3.57996599 3.58000013
 3.60790106 3.60837883 3.6086945  3.6090609  3.61090588 3.61142751
 3.61173897 3.61214323 3.72385061 3.72386113 3.72388732 3.72389821
 3.7240731  3.72407555 3.72411097 3.72411238 4.15261511 4.15292481
 4.15300177 4.1532066  4.15412318 4.15448486 4.15455686 4.15479627
 5.69993822 5.69994396 5.70010706 5.70011088 5.7005756  5.70057618
 5.70077733 5.70077813 5.71202379 5.71205168 5.71206997 5.71209964
 5.71218449 5.71221999 5.71223994 5.71227598 5.71520314 5.71521488
 5.71537631 5.7153853  5.7157663  5.71577736 5.7160872  5.71609791
 5.82371837 5.82371985 5.82373847 5.82374003 5.82387148 5.82387293
 5.82388522 5.82388678 5.82922205 5.8292341  5.82925442 5.82926604
 5.8292663  5.82927806 5.82928536 5.82929751 6.0965181  6.09652154
 6.09652526 6.09652865 6.09655833 6.09656174 6.09656691 6.09657028]
    CPU time for get_k_kpts   2053.70 sec, wall time     30.24 sec
    CPU time for get_j   1444.38 sec, wall time     25.48 sec
    CPU time for vj and vk   3498.20 sec, wall time     55.73 sec
E1 = -3256.875307217939  E_coul = 1031.1264254787977
cycle= 3 E= -1828.97092716304  delta_E= -0.0215  |g|= 0.0683  |ddm|= 0.635
    CPU time for cycle= 3   3503.05 sec, wall time     55.88 sec
HOMO = -0.195084169762  LUMO = 0.183672948102
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-11.10204228 -11.10204215 -11.10203767 -11.10203754 -11.10202592
 -11.1020258  -11.10202189 -11.10202178 -11.10199709 -11.10199699
 -11.10199306 -11.10199295 -11.10198141 -11.10198129 -11.1019768
 -11.10197667 -11.09940223 -11.09940206 -11.09940171 -11.09940165
 -11.09940141 -11.09940139 -11.0994011  -11.09940109 -11.09921568
 -11.09921561 -11.09921532 -11.09921521 -11.09921475 -11.09921467
 -11.09921437 -11.09921421 -11.09765867 -11.09765736 -11.09765216
 -11.09765123 -11.09765052 -11.09764962 -11.09764539 -11.09764453
 -11.0976086  -11.09760774 -11.09760328 -11.09760234 -11.097602
 -11.09760102 -11.09759562 -11.09759431  -1.00128984  -1.00128955
  -1.00128389  -1.0012836   -1.00126684  -1.00126655  -1.00126107
  -1.00126078  -0.86548063  -0.86548061  -0.86547886  -0.86547883
  -0.86544998  -0.86544996  -0.86544815  -0.86544812  -0.86336433
  -0.86336342  -0.86334723  -0.86334633  -0.86333726  -0.8633364
  -0.86331881  -0.86331796  -0.68062575  -0.68061572  -0.6806111
  -0.68060109  -0.68059246  -0.68058242  -0.68058211  -0.68057208
  -0.67345014  -0.6734493   -0.67344687  -0.67344605  -0.6734008
  -0.67339997  -0.67339661  -0.67339579  -0.56997026  -0.56995309
  -0.56992026  -0.5699031   -0.56983135  -0.56981421  -0.56979242
  -0.56977535  -0.49845461  -0.49843952  -0.49842655  -0.49841141
  -0.49836585  -0.49835108  -0.49833745  -0.49832261  -0.48036121
  -0.48036005  -0.48035886  -0.4803577   -0.48035289  -0.48035264
  -0.48035177  -0.48035152  -0.44937441  -0.44937219  -0.44931816
  -0.44931545  -0.4493026   -0.44930184  -0.44924651  -0.44924537
  -0.44704985  -0.44704952  -0.4470133   -0.44701284  -0.4469014
  -0.44690136  -0.4468224   -0.44682213  -0.36163847  -0.36163705
  -0.36147477  -0.36147357  -0.36098167  -0.36098019  -0.36080732
  -0.36080604  -0.35646057  -0.35646039  -0.3564492   -0.35644893
  -0.35641818  -0.35641757  -0.35640674  -0.35640595  -0.35235978
  -0.35233865  -0.35233659  -0.35231559  -0.35226933  -0.35224727
  -0.35222183  -0.35219976  -0.19730008  -0.1972997   -0.19694293
  -0.19694203  -0.19579428  -0.19579228  -0.19579165  -0.19578915
  -0.19557354  -0.1955735   -0.19551577  -0.19551207  -0.19541192
  -0.19540931  -0.19508423  -0.19508417] [0.18367295 0.18367362 0.18425953 0.18426171 0.18453135 0.18453355
 0.18554926 0.18554971 0.1874575  0.18745967 0.18771207 0.18771475
 0.18875391 0.18875505 0.18901129 0.18901216 0.2265336  0.23220992
 0.23241147 0.23485871 0.23504745 0.23945963 0.24215314 0.24276911
 0.26196261 0.26340124 0.26375834 0.26631577 0.26815938 0.27116913
 0.27125203 0.27193594 0.27267018 0.27338004 0.27803916 0.2811039
 0.28517523 0.28540842 0.28557542 0.28633351 0.29825289 0.29828036
 0.30233918 0.30322347 0.30708869 0.30760463 0.30996785 0.31133355
 0.31487002 0.31623225 0.31695939 0.3191039  0.32021495 0.32100094
 0.32120396 0.32192772 0.32735682 0.32984341 0.33436249 0.3358843
 0.33672831 0.33966131 0.34121874 0.34303965 0.39856637 0.39859562
 0.39932543 0.39934556 0.40271083 0.40274318 0.40348502 0.4035093
 0.50350358 0.50353242 0.50464474 0.50472157 0.50641864 0.50708309
 0.50719051 0.50758622 0.50924155 0.50939053 0.51003904 0.51022408
 0.51065427 0.51068639 0.5125153  0.51309155 0.52499689 0.52504219
 0.52549577 0.52553293 0.52655722 0.52661411 0.52683539 0.52686486
 0.52785765 0.52817538 0.52834914 0.52866125 0.52972453 0.52999105
 0.53002345 0.5303121  0.56398236 0.56510353 0.56572052 0.56659975
 0.56755957 0.56825943 0.56857883 0.56915884 0.62015752 0.62038567
 0.62064194 0.62074811 0.62091231 0.62101985 0.62104055 0.62126416
 0.62744709 0.62754659 0.62761083 0.62772235 0.63347958 0.63354409
 0.63408834 0.63416116 0.63952371 0.63956409 0.63962431 0.63966402
 0.64144873 0.64155296 0.64207088 0.64216986 0.67296176 0.67411319
 0.67561263 0.67669917 0.678748   0.67969623 0.68086718 0.68174115
 0.70767717 0.71023005 0.71069318 0.71323419 0.72165614 0.72487345
 0.72591592 0.72834823 0.73409926 0.73413831 0.73725078 0.73840953
 0.74014955 0.74015996 0.74275031 0.74302133 0.74993365 0.74994152
 0.75019588 0.75023617 0.75043972 0.75049461 0.75104133 0.7510549
 0.75655556 0.75657029 0.75880764 0.7588105  0.75946377 0.75949404
 0.76111594 0.76114952 0.79742592 0.79742762 0.79898454 0.79902331
 0.79923067 0.79927101 0.80016503 0.80020355 0.80027906 0.80031517
 0.80236302 0.80237013 0.80610576 0.80613905 0.80678994 0.8067913
 0.80907322 0.80909447 0.80935914 0.80936231 0.8153894  0.81540564
 0.81858958 0.81859246 0.88114368 0.88115285 0.88267903 0.88294693
 0.88363753 0.88370145 0.88497958 0.88516146 0.89480051 0.89490401
 0.89540883 0.89558065 0.89569474 0.89596673 0.8973043  0.89790502
 0.9211786  0.92120038 0.92142054 0.92220942 0.92223116 0.92352731
 0.924412   0.92596902 0.92720573 0.92925563 0.93022107 0.93048828
 0.93146862 0.93366423 0.93615514 0.937978   0.93912526 0.93986441
 0.94148242 0.94150161 0.94204767 0.94215148 0.94332072 0.94431909
 0.94569833 0.94725824 0.94798785 0.94814424 0.94993194 0.95341795
 0.95448237 0.9559117  0.96113897 0.96184711 0.96380204 0.9643418
 0.97557816 0.97561076 0.97935841 0.97947524 1.00423366 1.00466046
 1.00668223 1.00749339 1.01154241 1.0123651  1.0130753  1.01435503
 1.02004048 1.02004889 1.02111367 1.0231738  1.02370263 1.02414792
 1.02488783 1.0250454  1.02731883 1.02751548 1.0277007  1.02883861
 1.0291813  1.03105551 1.03354121 1.034053   1.03455865 1.03664882
 1.03861365 1.040173   1.04057612 1.04268499 1.04362238 1.04576333
 1.07747486 1.0775271  1.07896844 1.07900091 1.07929484 1.07935311
 1.07957628 1.07961328 1.08213317 1.0821848  1.08536594 1.08540547
 1.08632082 1.08633892 1.08694651 1.08696106 1.14085277 1.14195395
 1.1442428  1.1452528  1.15315695 1.15387625 1.15731338 1.15794129
 1.22847294 1.22859956 1.22860932 1.22872561 1.22963443 1.22964885
 1.22976646 1.22976974 1.29526261 1.29542569 1.29642845 1.29692212
 1.29727898 1.29823662 1.30039962 1.30048583 1.3061685  1.3061971
 1.30843327 1.30911802 1.3094233  1.31016417 1.31097599 1.31108697
 1.45065929 1.45067885 1.45079327 1.45080962 1.45103619 1.45106707
 1.45117823 1.45120697 1.52764469 1.52827548 1.5291035  1.52953185
 1.52984442 1.52994785 1.53029364 1.53070186 1.54608322 1.54641107
 1.54657197 1.54684035 1.54764499 1.548116   1.54844345 1.54880081
 1.56108275 1.56131259 1.56153434 1.56154158 1.56168572 1.56174249
 1.5618439  1.56201327 1.57134591 1.57311946 1.5742094  1.57469996
 1.57633836 1.5787916  1.57953065 1.57960905 1.58916871 1.58953927
 1.58972141 1.59012354 1.59013238 1.59042979 1.5913019  1.59191256
 1.61806009 1.61807194 1.61817938 1.61818723 1.61842804 1.61842898
 1.61849183 1.61849237 1.62151758 1.62166065 1.62174457 1.62187345
 1.62278201 1.6228859  1.62291027 1.62300662 1.81475043 1.82124806
 1.82468993 1.8272124  1.83176083 1.83432635 1.83877746 1.84638921
 1.96937072 1.96941676 1.96999894 1.97001709 1.97153106 1.97154213
 1.97235555 1.97237516 1.98217034 1.98222398 1.98511846 1.98517578
 1.98617922 1.98622531 1.98791174 1.9879429  1.9940516  1.99411726
 1.99414357 1.99421014 1.99868641 1.99876439 1.99989186 1.99994723
 2.0618528  2.06190949 2.06210042 2.06215353 2.0632977  2.06335172
 2.0634329  2.06348496 2.09300155 2.09304955 2.09308927 2.09313065
 2.09481189 2.09481956 2.09487486 2.09487995 2.09529756 2.09530155
 2.09533932 2.09534036 2.09595198 2.09596502 2.09748602 2.09748603
 2.09932781 2.0993521  2.10127596 2.10130704 2.10144256 2.10147047
 2.10163493 2.10166507 2.10168308 2.10172271 2.10243214 2.10248378
 2.10473021 2.10481266 2.10562624 2.1057275  2.10954888 2.10954997
 2.1103679  2.11037099 2.11075265 2.11082579 2.11085701 2.11087541
 2.12086842 2.12100876 2.12112762 2.12114397 2.12137144 2.1215207
 2.12164053 2.12167018 2.13554212 2.13590451 2.13604233 2.1362441
 2.13626041 2.13665217 2.13668725 2.1368789  2.17831271 2.17896305
 2.17922666 2.17984383 2.18087471 2.18151403 2.181785   2.18247713
 2.28822524 2.28822528 2.2882865  2.2882868  2.28849152 2.28849175
 2.28857709 2.2885778  2.33464833 2.33464949 2.33639328 2.33639392
 2.33755099 2.33755105 2.33876267 2.33876268 2.34764079 2.34770362
 2.34785573 2.34791315 2.3497283  2.34984678 2.34997582 2.35009869
 2.35194433 2.3519732  2.35221796 2.35223441 2.35585115 2.35586488
 2.35601739 2.35605594 2.35916011 2.35917624 2.3592245  2.35924605
 2.3592682  2.3592977  2.35934566 2.35938271 2.36005646 2.36043203
 2.36215592 2.36242861 2.36253544 2.36289856 2.36356911 2.3640475
 2.42508305 2.42512974 2.42543643 2.42548934 2.4277777  2.42784446
 2.42801146 2.42807823 2.51528283 2.51528637 2.51600855 2.51601929
 2.51622474 2.51625349 2.51654954 2.51659618 2.51974209 2.51984176
 2.51990055 2.52001814 2.52079065 2.52092635 2.5215821  2.52170629
 2.54471474 2.54493624 2.54515104 2.54538583 2.54723777 2.5475479
 2.54791962 2.54824567 2.68349067 2.68349408 2.68360308 2.68360703
 2.683664   2.68366653 2.68374284 2.68374603 2.69111947 2.69112013
 2.69124606 2.69124663 2.69128245 2.69128319 2.69141404 2.69141479
 2.7211486  2.72139417 2.72151935 2.72234774 2.72291702 2.72294244
 2.72310045 2.72425133 2.73153284 2.73179966 2.73188699 2.73221306
 2.73387333 2.73393639 2.73420158 2.73433755 2.7344749  2.73447516
 2.7344762  2.73447621 2.73450866 2.73450867 2.73451334 2.73451345
 2.74588789 2.74588898 2.7458903  2.74589162 2.74590952 2.74590995
 2.74591169 2.74591231 2.96836142 2.96836493 2.96837425 2.96837706
 2.96849091 2.96849098 2.9684949  2.96849529 3.00621534 3.00633263
 3.00661117 3.00673918 3.00677424 3.00686364 3.00762307 3.00773711
 3.02553929 3.02554657 3.02587605 3.02588634 3.02606793 3.02607536
 3.02635885 3.02636716 3.05616089 3.05616098 3.05616136 3.0561614
 3.05616141 3.05616144 3.0561644  3.05616445 3.13906696 3.13915867
 3.1398129  3.13991401 3.14050189 3.14126553 3.14127963 3.14210199
 3.15774319 3.15847753 3.15905055 3.15946717 3.16007583 3.16077664
 3.16132198 3.16171465 3.1679748  3.16808846 3.16821576 3.16842558
 3.17083518 3.17097943 3.17119508 3.17128369 3.28203197 3.28242428
 3.28246159 3.28284003 3.28334421 3.28367087 3.28370099 3.28399553
 3.30167435 3.30177141 3.30181426 3.30195114 3.30210505 3.30217127
 3.30221501 3.30235618 3.33665112 3.33724878 3.33750751 3.33808202
 3.33889774 3.33943956 3.34003269 3.34054326 3.57162096 3.57165158
 3.57166577 3.57168645 3.57175478 3.57179748 3.57203809 3.57208226
 3.59954125 3.60002627 3.60033671 3.60070218 3.60258437 3.60311319
 3.60342045 3.60382271 3.71489655 3.7149071  3.71493329 3.7149442
 3.71512257 3.71512513 3.71516048 3.71516198 4.14311689 4.14342707
 4.14350328 4.14370944 4.1446333  4.14499575 4.1450669  4.14530783
 5.68743491 5.68744083 5.68760392 5.68760793 5.68807062 5.68807139
 5.68827269 5.68827331 5.70035653 5.70039764 5.70041815 5.70046322
 5.70064321 5.70069454 5.70072638 5.70078317 5.70249832 5.70250625
 5.70262014 5.70263026 5.70318659 5.70319288 5.70347262 5.70348075
 5.81232667 5.81232725 5.81235205 5.81235267 5.81249138 5.81249186
 5.81251178 5.81251235 5.81708887 5.81710194 5.817114   5.81712693
 5.81714518 5.81715815 5.81715851 5.81717164 6.08513628 6.08513972
 6.08514293 6.08514633 6.08517562 6.08517903 6.08518369 6.08518706]
    CPU time for get_k_kpts   2049.33 sec, wall time     29.63 sec
    CPU time for get_j   1445.68 sec, wall time     25.58 sec
    CPU time for vj and vk   3495.12 sec, wall time     55.21 sec
E1 = -3258.412458792286  E_coul = 1032.6622992566972
cycle= 4 E= -1828.97220495949  delta_E= -0.00128  |g|= 0.0128  |ddm|= 0.0789
    CPU time for cycle= 4   3499.66 sec, wall time     55.36 sec
HOMO = -0.194295317873  LUMO = 0.184135897631
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-11.10084976 -11.10084971 -11.10084841 -11.10084837 -11.10084626
 -11.10084623 -11.10084557 -11.10084554 -11.1007826  -11.10078259
 -11.10078199 -11.10078197 -11.10077983 -11.10077979 -11.10077848
 -11.10077843 -11.09898225 -11.09898219 -11.09898203 -11.098982
 -11.09898185 -11.09898179 -11.09898163 -11.09898161 -11.0986941
 -11.09869403 -11.09869363 -11.09869348 -11.09869334 -11.09869326
 -11.09869287 -11.09869272 -11.09754317 -11.0975431  -11.09754229
 -11.09754226 -11.09754124 -11.09754122 -11.09754084 -11.09754082
 -11.09745501 -11.09745498 -11.09745436 -11.09745432 -11.09745388
 -11.09745382 -11.09745281 -11.09745273  -1.00028885  -1.00028855
  -1.00028284  -1.00028254  -1.00026563  -1.00026533  -1.0002598
  -1.00025951  -0.86498849  -0.86498829  -0.86498665  -0.86498646
  -0.86495891  -0.86495874  -0.86495701  -0.86495684  -0.86255919
  -0.86255831  -0.86254173  -0.86254086  -0.86253062  -0.86252979
  -0.86251182  -0.862511    -0.68037504  -0.68036493  -0.68036032
  -0.68035023  -0.68034172  -0.68033161  -0.68033132  -0.68032121
  -0.67317852  -0.67317767  -0.67317522  -0.67317439  -0.67312895
  -0.67312812  -0.67312472  -0.6731239   -0.56983682  -0.56981963
  -0.56978682  -0.56976965  -0.56969805  -0.5696809   -0.56965913
  -0.56964205  -0.49868851  -0.49867332  -0.49866056  -0.49864531
  -0.49859919  -0.49858429  -0.49857091  -0.49855594  -0.4798663
  -0.47986519  -0.47986375  -0.47986264  -0.47985713  -0.47985711
  -0.47985605  -0.47985603  -0.4491979   -0.44919609  -0.44914055
  -0.4491391   -0.44913049  -0.44912822  -0.44907343  -0.44907146
  -0.44677767  -0.44677678  -0.44673809  -0.44673715  -0.44663385
  -0.44663319  -0.4465506   -0.44654982  -0.36084032  -0.3608389
  -0.36067611  -0.3606749   -0.36018121  -0.36017972  -0.36000623
  -0.36000495  -0.35635153  -0.35635149  -0.35634019  -0.35634009
  -0.35630934  -0.3563086   -0.35629796  -0.35629702  -0.35222389
  -0.35220283  -0.35220065  -0.35217972  -0.352134    -0.35211188
  -0.35208653  -0.3520644   -0.19658719  -0.19658667  -0.19626268
  -0.19626155  -0.19518128  -0.19517874  -0.19513948  -0.19513632
  -0.1948332   -0.19482965  -0.19482617  -0.1948261   -0.1946953
  -0.19469291  -0.19429534  -0.19429532] [0.1841359  0.18413673 0.18470563 0.18470781 0.18503426 0.18503655
 0.18605454 0.18605509 0.18783739 0.18783958 0.18809181 0.18809454
 0.18917437 0.18917563 0.18945161 0.18945244 0.22648468 0.23214711
 0.23238216 0.2347904  0.23498658 0.23941915 0.24211747 0.24272711
 0.26175358 0.26321739 0.26354921 0.26609299 0.26806457 0.27109598
 0.27115691 0.2718913  0.27260322 0.2732912  0.27783479 0.28089156
 0.28500351 0.28534744 0.28549884 0.28615656 0.29809021 0.2980924
 0.30220388 0.3030118  0.30693446 0.30745646 0.30975887 0.31110898
 0.31470208 0.31600422 0.31672141 0.31894689 0.32001989 0.32077009
 0.32097053 0.32176878 0.32717155 0.32966944 0.3341939  0.33570263
 0.33652768 0.33946758 0.34103304 0.34284285 0.39882475 0.39885391
 0.3995858  0.39960592 0.4029753  0.40300755 0.40375206 0.40377629
 0.50367029 0.50370139 0.50483185 0.50490293 0.50661193 0.50729594
 0.50739165 0.50777338 0.50942893 0.50960774 0.51023706 0.5104175
 0.51083133 0.51086816 0.51267749 0.51324851 0.52514512 0.52519011
 0.52564627 0.52568319 0.5267031  0.52676006 0.52697457 0.52700493
 0.52803516 0.52835064 0.52852631 0.52883619 0.5299017  0.5301685
 0.53019934 0.53048741 0.56457962 0.56569552 0.56631486 0.56719028
 0.56813302 0.56882921 0.5691522  0.5697291  0.6204454  0.62067648
 0.62096802 0.62107766 0.62121197 0.62130703 0.62132309 0.6215333
 0.62764217 0.6277406  0.62781577 0.62792599 0.63363789 0.63370301
 0.63423058 0.63430358 0.63942932 0.63946391 0.63952954 0.63956344
 0.64141728 0.6415211  0.64207251 0.64217064 0.6731637  0.67432497
 0.67580592 0.67690236 0.67892004 0.67987755 0.68101872 0.68190165
 0.70788058 0.71043833 0.71092404 0.71347611 0.72189391 0.72512912
 0.72622775 0.72873436 0.7348312  0.73486119 0.73791223 0.73900635
 0.74089784 0.74090763 0.74347351 0.74373815 0.75009519 0.75010325
 0.75040237 0.75044265 0.75063012 0.7506848  0.75121908 0.75123265
 0.75674394 0.756759   0.75898768 0.758991   0.75966503 0.75969512
 0.76130612 0.76133947 0.79803644 0.79803819 0.798828   0.79886725
 0.79906262 0.79910335 0.80001688 0.80005531 0.80015838 0.80019365
 0.80287137 0.80288004 0.80666733 0.8066992  0.80729524 0.80729781
 0.80957838 0.80959962 0.80993238 0.80993657 0.81597228 0.81598715
 0.81921339 0.81921555 0.88165965 0.88167326 0.88313901 0.88340367
 0.88405522 0.88412119 0.88545365 0.88564329 0.89518603 0.89528677
 0.89584226 0.89601778 0.89613149 0.89642122 0.89777013 0.8983923
 0.92096504 0.92107243 0.92134788 0.92207798 0.9221652  0.9234612
 0.92418437 0.92589613 0.92707354 0.92912081 0.93013581 0.93048192
 0.93144419 0.93361949 0.93611883 0.93783834 0.9390288  0.9398232
 0.94137222 0.94152797 0.94186926 0.94200181 0.94305057 0.94420112
 0.94544975 0.94710012 0.94777912 0.94798001 0.94967368 0.95335347
 0.95427286 0.9557449  0.96151752 0.96219475 0.96418939 0.96471627
 0.97596099 0.97599358 0.9797426  0.97985791 1.00418674 1.00459564
 1.0066218  1.00743748 1.01148063 1.01228828 1.01301106 1.01429196
 1.02067673 1.02068498 1.02169749 1.02379335 1.0243155  1.02474878
 1.02545984 1.02559751 1.02776311 1.02808866 1.0282678  1.02939717
 1.02977817 1.03142125 1.03401285 1.03461636 1.03490023 1.03725966
 1.03904573 1.04062907 1.04082209 1.04295761 1.04389291 1.0460319
 1.07769292 1.0777406  1.07926146 1.0792946  1.0795365  1.07959053
 1.07986876 1.07990597 1.08227105 1.08231824 1.08556685 1.0856072
 1.08644468 1.08646643 1.08712331 1.08713652 1.14168904 1.14277924
 1.14509087 1.14609055 1.15398853 1.15470116 1.15814681 1.15876895
 1.22859172 1.22871793 1.22872791 1.22884379 1.22975404 1.22976799
 1.22988586 1.2298887  1.2955726  1.29572895 1.2967238  1.29721908
 1.29761606 1.29856649 1.30072061 1.30080201 1.30654519 1.30657967
 1.30882556 1.30951435 1.30978769 1.31052184 1.31135237 1.31147076
 1.45070491 1.45072408 1.45083956 1.4508554  1.45108297 1.45111351
 1.45122572 1.45125399 1.52769172 1.5283262  1.52914585 1.52956786
 1.52989784 1.52999728 1.53035034 1.53074925 1.54606033 1.54635512
 1.54653093 1.54678048 1.54761405 1.54807313 1.54838953 1.54874293
 1.56163143 1.56187325 1.56208664 1.56209409 1.56224114 1.56230178
 1.56239182 1.56256668 1.57126461 1.57303149 1.57411122 1.5746067
 1.57625161 1.57871023 1.57944085 1.57951811 1.58917629 1.58954679
 1.5897261  1.59012624 1.59014911 1.59044393 1.59131945 1.59193242
 1.61808827 1.6181003  1.61820872 1.6182167  1.61846135 1.61846237
 1.61852654 1.61852705 1.62157848 1.62172275 1.62180612 1.62193613
 1.62285399 1.6229587  1.62298275 1.62307986 1.81446676 1.82096317
 1.82440967 1.82692686 1.83147915 1.83403932 1.83849595 1.84610596
 1.96939426 1.96944012 1.97002315 1.9700411  1.97155801 1.9715689
 1.97238261 1.97240238 1.9819958  1.98204872 1.98495584 1.98501302
 1.98626302 1.98631058 1.98804505 1.98807833 1.99415419 1.99420671
 1.99424527 1.99429925 1.9985324  1.99861174 1.99968708 1.99974442
 2.06191368 2.06197165 2.06216741 2.06222187 2.06337712 2.06343234
 2.06351649 2.06356977 2.09314815 2.09319635 2.09323249 2.09327456
 2.0950558  2.09506327 2.09511843 2.09512321 2.09553881 2.0955439
 2.09558409 2.09558605 2.0960823  2.09609523 2.09761143 2.09761193
 2.0995126  2.09953823 2.10098854 2.10101988 2.10115637 2.10118438
 2.10135684 2.10139049 2.10140606 2.10144927 2.10265082 2.10270351
 2.10475624 2.10484227 2.10569392 2.10579964 2.10976801 2.10976985
 2.11049401 2.1104974  2.11094399 2.11097336 2.11099251 2.11101735
 2.12080132 2.1210323  2.12105748 2.12116497 2.12128841 2.12155504
 2.12158319 2.12167175 2.13553754 2.13589232 2.13606763 2.1362408
 2.13628521 2.13664042 2.13670941 2.13690299 2.17807983 2.17873272
 2.17899319 2.17961297 2.18065268 2.18129362 2.18156527 2.1822588
 2.28831175 2.2883118  2.28837349 2.28837379 2.28857818 2.28857841
 2.28866408 2.2886648  2.33475392 2.33475512 2.33650753 2.33650822
 2.33772094 2.33772102 2.33894249 2.33894252 2.34769486 2.34775918
 2.34791818 2.34797773 2.34972086 2.34984044 2.34996987 2.35009397
 2.35203204 2.35205953 2.35230106 2.35231663 2.35592846 2.35594261
 2.35608042 2.35611942 2.35916318 2.35917958 2.35922727 2.35924908
 2.35927176 2.35930157 2.35934887 2.35938621 2.36006446 2.36044019
 2.36216637 2.36243125 2.36254614 2.36290242 2.36357192 2.36405156
 2.42469811 2.42474492 2.4250517  2.42510475 2.42739355 2.4274604
 2.4276273  2.42769418 2.51558552 2.51558821 2.51628979 2.51630038
 2.51648314 2.51651227 2.51680841 2.5168549  2.52008314 2.52024371
 2.52024479 2.52042153 2.52113826 2.52127651 2.52197195 2.52209846
 2.54471159 2.5449325  2.54516029 2.54539421 2.5472422  2.54755114
 2.54793906 2.54826363 2.68402561 2.68402917 2.68414198 2.68414612
 2.68420243 2.68420509 2.68428488 2.68428824 2.69148519 2.6914859
 2.69160773 2.69160833 2.69164328 2.6916441  2.69177103 2.69177183
 2.72150934 2.72174793 2.7218713  2.72270927 2.72327531 2.72329392
 2.72344976 2.72461033 2.7319462  2.73221288 2.73230303 2.73262865
 2.73426797 2.73433381 2.73459955 2.73473821 2.73494136 2.73494156
 2.73494264 2.73494269 2.73497515 2.73497516 2.73497974 2.73497985
 2.74639587 2.74639696 2.74639835 2.74639967 2.74641753 2.74641793
 2.74641971 2.7464203  2.96886192 2.96886547 2.96887462 2.96887745
 2.96899113 2.96899124 2.96899506 2.96899564 3.00654576 3.00666273
 3.00694377 3.00707157 3.00710902 3.00719814 3.00795813 3.00807198
 3.02559953 3.02560738 3.02593661 3.02594745 3.02613291 3.02613964
 3.02642487 3.02643245 3.05649143 3.05649152 3.05649184 3.05649188
 3.05649189 3.05649192 3.05649496 3.05649501 3.139182   3.13927355
 3.13992513 3.1400257  3.14061825 3.14137912 3.1413937  3.14221377
 3.15768326 3.15841868 3.15899088 3.15940794 3.16001777 3.16071964
 3.1612641  3.16165726 3.1677907  3.16790328 3.16803232 3.16823991
 3.17065622 3.17079838 3.17101628 3.17110269 3.28250357 3.2828943
 3.2829396  3.28331645 3.28383172 3.28416399 3.28418664 3.28448672
 3.30198004 3.30207789 3.30212359 3.30225851 3.3024125  3.30247971
 3.30252657 3.30266554 3.33689463 3.33748768 3.33774912 3.33831925
 3.33913598 3.33967374 3.34026874 3.34077554 3.57191668 3.57194736
 3.57195898 3.57197949 3.57204699 3.57208737 3.57233303 3.57237479
 3.59991745 3.60040139 3.60071399 3.60107943 3.60295424 3.60348208
 3.60379115 3.60419374 3.71518728 3.71519784 3.71522414 3.71523507
 3.71541301 3.71541553 3.71545105 3.71545251 4.14353007 4.14383984
 4.14391513 4.14412042 4.14504575 4.14540773 4.14547796 4.14571796
 5.68819885 5.68820472 5.68836773 5.68837169 5.68883448 5.68883519
 5.68903633 5.689037   5.70090823 5.70095169 5.70095614 5.70100283
 5.70117731 5.701232   5.70124249 5.70130084 5.70322173 5.70323298
 5.70336302 5.70337464 5.70389346 5.70390205 5.70419363 5.70420332
 5.81282923 5.81282997 5.81285319 5.81285399 5.81299171 5.81299237
 5.81301022 5.81301098 5.81769345 5.81770631 5.81772053 5.81773325
 5.81774751 5.81776029 5.81776236 5.81777529 6.08562333 6.08562677
 6.08563008 6.08563347 6.08566277 6.08566618 6.08567095 6.08567431]
    CPU time for get_k_kpts   2060.13 sec, wall time     29.85 sec
    CPU time for get_j   1444.12 sec, wall time     25.91 sec
    CPU time for vj and vk   3504.35 sec, wall time     55.76 sec
E1 = -3258.2426558455295  E_coul = 1032.492456371512
cycle= 5 E= -1828.97224489792  delta_E= -3.99e-05  |g|= 0.00159  |ddm|= 0.0133
    CPU time for cycle= 5   3508.88 sec, wall time     55.90 sec
HOMO = -0.194251862919  LUMO = 0.184172655436
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-11.10094791 -11.10094787 -11.10094601 -11.10094597 -11.10094322
 -11.1009432  -11.10094223 -11.10094221 -11.10089832 -11.1008983
 -11.10089738 -11.10089736 -11.10089461 -11.10089458 -11.10089271
 -11.10089267 -11.09882687 -11.09882681 -11.09882662 -11.0988266
 -11.09882643 -11.09882639 -11.0988262  -11.09882618 -11.09857564
 -11.09857556 -11.09857522 -11.09857508 -11.09857485 -11.09857476
 -11.09857444 -11.09857429 -11.09733511 -11.0973347  -11.09733387
 -11.09733364 -11.09733264 -11.09733248 -11.09733208 -11.09733194
 -11.09726367 -11.09726351 -11.09726295 -11.09726269 -11.09726225
 -11.09726192 -11.09726096 -11.09726053  -1.00028732  -1.00028702
  -1.0002813   -1.00028101  -1.00026408  -1.00026378  -1.00025825
  -1.00025795  -0.86492904  -0.86492892  -0.86492721  -0.86492709
  -0.86489901  -0.8648989   -0.86489712  -0.86489702  -0.8625816
  -0.86258071  -0.8625642   -0.86256332  -0.86255347  -0.86255262
  -0.86253472  -0.86253389  -0.68035342  -0.68034333  -0.68033871
  -0.68032863  -0.68032008  -0.68030997  -0.68030967  -0.68029957
  -0.67316084  -0.67315999  -0.67315756  -0.67315673  -0.67311124
  -0.6731104   -0.67310702  -0.6731062   -0.56985152  -0.56983435
  -0.56980153  -0.56978437  -0.56971276  -0.56969563  -0.56967385
  -0.56965678  -0.49867021  -0.49865499  -0.49864228  -0.49862701
  -0.4985809   -0.498566    -0.49855265  -0.49853767  -0.47987068
  -0.47986957  -0.47986816  -0.47986705  -0.47986159  -0.47986158
  -0.47986052  -0.47986051  -0.44919744  -0.44919667  -0.44914021
  -0.44913984  -0.4491292   -0.44912771  -0.44907225  -0.44907108
  -0.44681829  -0.44681752  -0.44677956  -0.44677872  -0.44667324
  -0.44667272  -0.44659118  -0.44659052  -0.36077563  -0.36077421
  -0.36061126  -0.36061006  -0.36011597  -0.36011449  -0.35994082
  -0.35993954  -0.35636713  -0.35636713  -0.35635578  -0.35635573
  -0.35632502  -0.35632425  -0.35631365  -0.35631266  -0.35224737
  -0.35222634  -0.35222412  -0.35220321  -0.35215759  -0.35213545
  -0.35211016  -0.35208802  -0.1965211   -0.19652062  -0.1961858
  -0.19618473  -0.19508363  -0.19508106  -0.19504812  -0.19504488
  -0.19477676  -0.19477661  -0.19475936  -0.19475575  -0.19463199
  -0.19462953  -0.19425187  -0.19425186] [0.18417266 0.18417347 0.18474814 0.18475034 0.18505673 0.18505902
 0.18607684 0.18607739 0.18789838 0.18790058 0.18815267 0.18815541
 0.18922083 0.18922206 0.18949218 0.18949301 0.22647135 0.23213535
 0.23236729 0.2347787  0.23497386 0.23940625 0.24210288 0.24271387
 0.26174409 0.26320289 0.26354293 0.26608683 0.26804373 0.27106588
 0.27113661 0.27185871 0.27257481 0.27326784 0.27782855 0.28088702
 0.28498806 0.2853168  0.28547185 0.28614208 0.29806634 0.29807219
 0.30217638 0.30299724 0.30691234 0.30743324 0.30974693 0.31109934
 0.31467979 0.31599436 0.31671123 0.31892479 0.32000539 0.32076083
 0.32095984 0.32174479 0.32715618 0.32965121 0.33417459 0.33568528
 0.3365127  0.33945089 0.34101513 0.34282659 0.39886008 0.39888919
 0.39962094 0.39964103 0.40301111 0.40304333 0.40378779 0.40381199
 0.50367296 0.50370343 0.50482939 0.50490179 0.50661113 0.50728982
 0.50738727 0.50777255 0.50942821 0.50959878 0.51023214 0.51041421
 0.51082863 0.51086426 0.51267797 0.5132506  0.52517026 0.5252153
 0.52567172 0.52570869 0.52672905 0.52678607 0.52700041 0.52703075
 0.52805125 0.52836659 0.52854235 0.52885208 0.5299175  0.53018443
 0.53021489 0.5305032  0.56456395 0.56567979 0.56629816 0.56717353
 0.56811724 0.56881351 0.56913529 0.5697122  0.62042147 0.62065224
 0.62094248 0.62105197 0.62118827 0.62128458 0.62129922 0.62151051
 0.62764564 0.62774397 0.62781866 0.6279288  0.63366094 0.63372625
 0.63425425 0.63432752 0.63943805 0.63947137 0.63953824 0.63957088
 0.64140456 0.64150852 0.64205955 0.64215786 0.6731354  0.67429606
 0.67577884 0.67687468 0.67889287 0.67984988 0.68099292 0.68187536
 0.70788545 0.71044311 0.71092812 0.71348059 0.72189717 0.72513262
 0.72623889 0.72875491 0.73490113 0.73493044 0.73797172 0.73905577
 0.74096895 0.74097876 0.74354631 0.74381045 0.75010241 0.75011048
 0.7504056  0.75044581 0.75063518 0.75068976 0.7512247  0.75123826
 0.7567521  0.75676712 0.75899797 0.75900126 0.75966733 0.75969738
 0.76130923 0.76134255 0.79808742 0.79808916 0.79884255 0.79888182
 0.7990761  0.79911686 0.80003126 0.80006962 0.80017477 0.80020992
 0.80293536 0.80294399 0.80673801 0.80677012 0.80737646 0.80737894
 0.80965706 0.80967837 0.80999694 0.81000097 0.81602859 0.81604379
 0.81926153 0.81926386 0.88169531 0.88170836 0.88320026 0.88346691
 0.88412838 0.88419404 0.88550083 0.88569009 0.8952634  0.89536533
 0.89589557 0.89608261 0.89619621 0.89647285 0.89781084 0.89843292
 0.92099072 0.92107601 0.92133382 0.92208872 0.9221471  0.92344618
 0.92421152 0.92588584 0.92707095 0.92911988 0.9301263  0.93045246
 0.93141479 0.93359859 0.93609612 0.93784528 0.93901955 0.93980156
 0.94136695 0.94149403 0.94188014 0.94200707 0.94308556 0.94419791
 0.94548053 0.94710757 0.94779711 0.94798805 0.94971492 0.95336291
 0.95430188 0.95576444 0.96157018 0.96224222 0.96423851 0.96476351
 0.97600945 0.9760419  0.97978947 0.97990453 1.00420173 1.00461505
 1.00664041 1.00745452 1.01149951 1.01231049 1.01303216 1.01431199
 1.02064439 1.02065234 1.02166751 1.02376726 1.02429342 1.02471391
 1.02544935 1.02558652 1.02772414 1.02807276 1.0282497  1.0293808
 1.02975144 1.03141094 1.03396266 1.03458842 1.03488147 1.03721239
 1.03904919 1.0406289  1.04082195 1.04294739 1.0439009  1.04603877
 1.07769497 1.07774372 1.07923648 1.07926952 1.07953031 1.07958544
 1.07984376 1.07988096 1.08229655 1.08234476 1.08556899 1.08560936
 1.0864731  1.08649377 1.08713484 1.087148   1.14165353 1.14274365
 1.14505195 1.14605165 1.15395225 1.15466478 1.15810813 1.15873021
 1.22860743 1.22873374 1.22874363 1.2288596  1.2297691  1.22978318
 1.22990092 1.22990389 1.29557534 1.29573414 1.296731   1.29722524
 1.2976121  1.29856488 1.30072117 1.30080538 1.30652873 1.30656065
 1.3088052  1.3094933  1.3097759  1.31051242 1.31133798 1.31145395
 1.45069306 1.45071246 1.45082765 1.45084374 1.45107123 1.45110199
 1.45121392 1.45124243 1.52766634 1.52830021 1.52912247 1.5295459
 1.52987191 1.52997273 1.53032391 1.53072541 1.54606889 1.54636843
 1.54654375 1.54679516 1.54762813 1.54809029 1.5484075  1.548762
 1.56166806 1.56191168 1.56212548 1.56213501 1.56228301 1.56234058
 1.56243338 1.56260813 1.57128404 1.57304641 1.57412685 1.57462332
 1.5762636  1.57871791 1.5794523  1.57952815 1.58916038 1.58953081
 1.58971074 1.59011143 1.59013088 1.59042646 1.59130147 1.5919139
 1.61810158 1.6181136  1.6182219  1.61822988 1.61847405 1.61847505
 1.61853894 1.61853946 1.62158569 1.62172993 1.62181354 1.62194352
 1.6228609  1.62296555 1.62298968 1.62308673 1.81444725 1.82094384
 1.82439197 1.82690799 1.83146168 1.83402061 1.83847854 1.84608872
 1.96939176 1.96943775 1.97002044 1.97003854 1.97155495 1.97156598
 1.97237971 1.97239935 1.98197825 1.98203118 1.98493849 1.98499567
 1.98624148 1.98628901 1.9880235  1.98805673 1.99413238 1.9941851
 1.99422352 1.99427769 1.99851477 1.99859412 1.99966991 1.99972726
 2.06189755 2.06195558 2.06215149 2.06220602 2.06336222 2.06341749
 2.06350171 2.06355505 2.0931603  2.09320867 2.09324246 2.09328478
 2.09508007 2.09508729 2.09514128 2.09514577 2.09555375 2.09555918
 2.09560057 2.09560285 2.09609941 2.09611227 2.09763108 2.09763149
 2.09947907 2.09950452 2.1009969  2.10102799 2.10116613 2.10119389
 2.10135919 2.10139162 2.10140821 2.10145024 2.10261662 2.10266965
 2.10473936 2.10482513 2.10568292 2.10578905 2.10975161 2.1097531
 2.11049444 2.11049793 2.11091485 2.11096787 2.11098705 2.11098717
 2.12081194 2.12103539 2.12106802 2.12116848 2.12129891 2.12155765
 2.12159345 2.12167505 2.13553333 2.1358873  2.13605874 2.13623669
 2.13627672 2.13663568 2.13670068 2.13689454 2.17806243 2.17871512
 2.17897614 2.17959567 2.18063495 2.18127592 2.18154734 2.18224096
 2.28828784 2.28828789 2.28834963 2.28834993 2.28855423 2.28855446
 2.2886402  2.28864092 2.33471721 2.33471842 2.3364705  2.33647116
 2.33767868 2.33767876 2.33889961 2.33889963 2.34767935 2.34774326
 2.34790114 2.34796013 2.34972613 2.34984607 2.34997579 2.3501003
 2.35202049 2.35204883 2.35229103 2.35230718 2.35590624 2.35591963
 2.35606528 2.35610347 2.35913607 2.3591525  2.3592002  2.35922203
 2.35924474 2.35927459 2.3593219  2.35935928 2.36004092 2.36041691
 2.36213708 2.36241408 2.36251723 2.36288489 2.36355196 2.36403136
 2.42467245 2.42471928 2.425026   2.42507908 2.42736765 2.42743454
 2.42760137 2.42766828 2.51562085 2.51562376 2.51633149 2.51634211
 2.51653476 2.51656383 2.51686041 2.51690706 2.52010867 2.52025436
 2.52027015 2.52043222 2.52115821 2.52129656 2.52198315 2.52210952
 2.54468666 2.54490761 2.54513411 2.54536804 2.54721803 2.54752692
 2.54791374 2.54823822 2.68403769 2.68404125 2.68415233 2.68415647
 2.68421343 2.68421608 2.68429424 2.68429759 2.69154138 2.69154207
 2.69166516 2.69166574 2.69170128 2.69170209 2.69183021 2.691831
 2.72149693 2.72173722 2.72185991 2.72269623 2.72326312 2.72328368
 2.72343882 2.72459746 2.73193093 2.73219754 2.73228722 2.73261275
 2.73425395 2.73431952 2.73458528 2.73472364 2.73493124 2.73493145
 2.73493253 2.73493257 2.73496513 2.73496514 2.73496975 2.73496986
 2.74637967 2.74638076 2.74638212 2.74638344 2.7464014  2.74640181
 2.74640357 2.74640417 2.96884347 2.96884702 2.96885617 2.968859
 2.96897264 2.96897274 2.96897658 2.96897716 3.00654041 3.00665713
 3.00693912 3.00706666 3.0071037  3.00719259 3.00795379 3.00806738
 3.02566369 3.02567143 3.02600042 3.02601116 3.02619624 3.0262031
 3.02648778 3.02649549 3.05653083 3.05653091 3.05653125 3.05653129
 3.05653129 3.05653133 3.05653436 3.05653441 3.13910772 3.13919921
 3.13985108 3.13995174 3.14054401 3.14130508 3.1413196  3.14213965
 3.15765011 3.15838522 3.15895765 3.15937465 3.15998436 3.16068592
 3.16123062 3.1616237  3.16780623 3.16791873 3.16804778 3.16825545
 3.17067121 3.17081367 3.17103133 3.17111786 3.28247872 3.28286992
 3.28291375 3.28329105 3.28380481 3.28413632 3.2841602  3.28445954
 3.30200632 3.30210346 3.30214816 3.30228382 3.30243772 3.30250419
 3.30254994 3.30268972 3.3369092  3.33750294 3.33776384 3.33833462
 3.33915157 3.3396899  3.34028443 3.34079175 3.57190892 3.57193958
 3.57195194 3.57197251 3.5720399  3.57208095 3.57232505 3.5723675
 3.59989207 3.60037626 3.60068814 3.60105339 3.60292975 3.60345781
 3.60376625 3.60416854 3.71519061 3.71520115 3.71522744 3.71523836
 3.71541631 3.71541883 3.71545432 3.71545578 4.1435304  4.14384016
 4.14391558 4.14412099 4.14504601 4.14540799 4.14547834 4.14571848
 5.68821685 5.68822273 5.68838574 5.68838971 5.68885246 5.68885319
 5.68905435 5.68905501 5.7009755  5.70101842 5.70102676 5.7010731
 5.70125095 5.70130498 5.70132049 5.70137863 5.70321051 5.7032211
 5.70334703 5.70335845 5.70388844 5.70389648 5.70418511 5.70419445
 5.81286893 5.81286962 5.81289332 5.81289406 5.81303214 5.81303274
 5.81305121 5.81305191 5.81771753 5.81773046 5.81774403 5.81775682
 5.81777234 5.81778518 5.81778672 5.81779972 6.08565274 6.08565618
 6.08565947 6.08566286 6.08569215 6.08569556 6.08570029 6.08570366]
    CPU time for get_k_kpts   2085.13 sec, wall time     30.65 sec
    CPU time for get_j   1444.56 sec, wall time     25.66 sec
    CPU time for vj and vk   3529.80 sec, wall time     56.31 sec
E1 = -3258.2428376940306  E_coul = 1032.4926371277627
cycle= 6 E= -1828.97224599017  delta_E= -1.09e-06  |g|= 0.000535  |ddm|= 0.0031
    CPU time for cycle= 6   3534.29 sec, wall time     56.45 sec
HOMO = -0.194239101264  LUMO = 0.184171491148
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-11.1008748  -11.10087477 -11.10087431 -11.10087428 -11.10087358
 -11.10087355 -11.10087309 -11.10087306 -11.1008218  -11.10082179
 -11.10082154 -11.10082153 -11.10082078 -11.10082076 -11.10082021
 -11.10082018 -11.0988807  -11.09888064 -11.09888046 -11.09888044
 -11.09888031 -11.09888025 -11.09888007 -11.09888005 -11.09861352
 -11.09861344 -11.09861307 -11.09861292 -11.09861276 -11.09861267
 -11.09861231 -11.09861216 -11.09740807 -11.097408   -11.09740786
 -11.09740783 -11.09740695 -11.09740694 -11.09740688 -11.09740687
 -11.09733185 -11.09733179 -11.09733159 -11.0973315  -11.09733134
 -11.09733127 -11.09733099 -11.09733089  -1.00030011  -1.00029982
  -1.0002941   -1.0002938   -1.00027688  -1.00027658  -1.00027105
  -1.00027075  -0.86495831  -0.86495815  -0.86495647  -0.86495632
  -0.86492848  -0.86492834  -0.86492658  -0.86492646  -0.86257359
  -0.86257271  -0.86255617  -0.86255529  -0.86254526  -0.86254442
  -0.86252649  -0.86252565  -0.68036277  -0.68035268  -0.68034806
  -0.68033798  -0.68032945  -0.68031934  -0.68031904  -0.68030894
  -0.67316909  -0.67316825  -0.6731658   -0.67316497  -0.67311951
  -0.67311868  -0.67311529  -0.67311447  -0.56985789  -0.56984072
  -0.56980791  -0.56979075  -0.56971914  -0.569702    -0.56968022
  -0.56966316  -0.49867599  -0.49866079  -0.49864806  -0.49863281
  -0.49858671  -0.49857182  -0.49855846  -0.49854349  -0.47987991
  -0.4798788   -0.47987738  -0.47987627  -0.47987079  -0.47987079
  -0.47986971  -0.47986971  -0.44921487  -0.4492136   -0.4491576
  -0.44915671  -0.44914703  -0.44914517  -0.44909005  -0.44908849
  -0.4468187   -0.44681787  -0.44677956  -0.44677867  -0.44667423
  -0.44667365  -0.44659162  -0.4465909   -0.3607754   -0.36077398
  -0.36061103  -0.36060983  -0.3601157   -0.36011421  -0.35994055
  -0.35993927  -0.35637657  -0.35637657  -0.35636523  -0.35636517
  -0.35633447  -0.3563337   -0.3563231   -0.35632211  -0.35225522
  -0.35223418  -0.35223197  -0.35221105  -0.35216544  -0.3521433
  -0.352118    -0.35209586  -0.19651777  -0.19651728  -0.196187
  -0.1961859   -0.19509604  -0.19509347  -0.19505773  -0.19505452
  -0.19476681  -0.19476669  -0.19476247  -0.19475888  -0.19463055
  -0.19462812  -0.19423911  -0.1942391 ] [0.18417149 0.18417232 0.18474444 0.18474664 0.18506231 0.1850646
 0.1860826  0.18608315 0.1878869  0.18788909 0.18814126 0.188144
 0.18921622 0.18921746 0.18949026 0.18949108 0.22647    0.23213311
 0.23236692 0.23477625 0.2349719  0.23940486 0.24210209 0.24271248
 0.26173829 0.26319958 0.26353583 0.26607945 0.26804428 0.27107049
 0.27113705 0.27186471 0.27257901 0.27326922 0.27782155 0.28087911
 0.28498518 0.28532139 0.28547466 0.28613877 0.2980685  0.29807259
 0.30218056 0.30299503 0.30691383 0.30743528 0.30974344 0.31109468
 0.3146815  0.31598984 0.31670703 0.31892625 0.32000317 0.32075612
 0.32095605 0.3217475  0.32715457 0.32965095 0.3341745  0.33568413
 0.33651075 0.33944974 0.3410144  0.34282496 0.39885746 0.39888658
 0.39961844 0.39963853 0.40300849 0.40304071 0.40378527 0.40380947
 0.50366897 0.50369967 0.50482717 0.50489909 0.5066081  0.50728869
 0.50738531 0.50776927 0.50942477 0.50959838 0.51022998 0.51041145
 0.5108255  0.51086157 0.51267339 0.51324535 0.52516675 0.52521178
 0.52566812 0.52570508 0.52672515 0.52678216 0.52699658 0.52702696
 0.52805144 0.52836686 0.52854255 0.52885237 0.52991772 0.53018467
 0.53021525 0.53050352 0.56455575 0.56567159 0.56629036 0.56716574
 0.56810912 0.56880537 0.56912768 0.5697046  0.62042783 0.62065863
 0.62094972 0.62105923 0.62119496 0.62129011 0.62130597 0.62151609
 0.62763902 0.62773731 0.62781255 0.62792261 0.63364671 0.63371186
 0.63423966 0.63431272 0.63942563 0.63945932 0.63952584 0.63955885
 0.64140138 0.64150528 0.64205717 0.64215539 0.67313341 0.67429405
 0.67577651 0.67687233 0.67889104 0.67984803 0.68099067 0.68187312
 0.7078833  0.7104411  0.7109269  0.71347958 0.72189602 0.72513195
 0.72623719 0.72875328 0.73490124 0.73493029 0.73797253 0.73905678
 0.74096948 0.74097928 0.74354525 0.74380931 0.75009757 0.75010565
 0.75040456 0.75044478 0.75063313 0.75068772 0.75122109 0.75123466
 0.75674812 0.75676316 0.75899328 0.7589966  0.75966662 0.75969667
 0.76130758 0.76134089 0.79809552 0.79809726 0.79884089 0.79888016
 0.79907449 0.79911524 0.8000299  0.80006827 0.80017323 0.80020839
 0.80293554 0.80294423 0.80673614 0.80676812 0.80736933 0.80737186
 0.80965057 0.80967186 0.80999752 0.81000163 0.8160334  0.81604844
 0.81927043 0.81927269 0.88170457 0.88171796 0.8831968  0.88346273
 0.88411958 0.88418539 0.88550446 0.88569412 0.89525201 0.89535351
 0.89589562 0.89607736 0.89619097 0.89647425 0.89781618 0.89843914
 0.92097465 0.92107092 0.92133643 0.92207962 0.92215145 0.92344891
 0.92419474 0.92588629 0.92706788 0.92911534 0.93013139 0.93046226
 0.93142347 0.93360875 0.93610697 0.93784291 0.93902356 0.93981158
 0.94136509 0.94151026 0.94187062 0.94200024 0.94306901 0.94419507
 0.94546597 0.94710429 0.9477887  0.94798439 0.9496968  0.95336172
 0.95428925 0.95575648 0.9615673  0.96223984 0.96423663 0.96476175
 0.97600769 0.97604007 0.97978882 0.97990383 1.00420196 1.00461303
 1.00663904 1.00745384 1.01149791 1.01230715 1.0130297  1.01430996
 1.02064151 1.02064963 1.02166443 1.02376218 1.02428506 1.02471158
 1.02543632 1.02557376 1.02772651 1.02806259 1.02823891 1.029369
 1.02974493 1.03139792 1.03396929 1.03458407 1.03487312 1.03721714
 1.03903011 1.04061132 1.04080576 1.04293623 1.04388089 1.04601922
 1.07768821 1.07773647 1.07924268 1.0792757  1.07952731 1.07958193
 1.07985    1.07988715 1.08227888 1.0823267  1.08556262 1.08560304
 1.08645397 1.08647507 1.08712386 1.08713696 1.14164032 1.14273024
 1.14504061 1.14604004 1.15394066 1.15465303 1.15809817 1.15872006
 1.22859987 1.22872614 1.22873606 1.22885198 1.22976179 1.22977581
 1.2298936  1.2298965  1.29556748 1.29572516 1.2967211  1.2972158
 1.29760731 1.298559   1.3007143  1.30079723 1.30652949 1.30656269
 1.30880783 1.30949625 1.30977462 1.31050989 1.31133782 1.31145493
 1.45069039 1.4507097  1.45082502 1.450841   1.45106854 1.45109921
 1.45121126 1.45123968 1.52767456 1.52830871 1.52912973 1.52955259
 1.52988048 1.52998054 1.53033271 1.53073296 1.54606317 1.54636041
 1.54653607 1.54678647 1.54761998 1.54808072 1.54839747 1.54875141
 1.56166057 1.56190363 1.56211711 1.56212576 1.56227339 1.56233233
 1.56242377 1.56259865 1.5712731  1.57303718 1.57411726 1.57461372
 1.57625596 1.57871201 1.57944513 1.57952125 1.58916431 1.58953477
 1.58971433 1.59011481 1.59013574 1.59043103 1.59130614 1.59191882
 1.61809589 1.61810791 1.61821623 1.61822421 1.6184684  1.6184694
 1.61853335 1.61853387 1.62158236 1.62172665 1.62181023 1.62194025
 1.62285764 1.62296235 1.62298647 1.62308358 1.81444815 1.82094476
 1.82439239 1.82690898 1.83146211 1.83402164 1.83847913 1.84608935
 1.96938965 1.96943558 1.9700184  1.97003644 1.97155306 1.97156404
 1.97237775 1.97239744 1.98197772 1.98203066 1.9849378  1.98499499
 1.9862395  1.98628704 1.98802086 1.98805409 1.99412977 1.99418255
 1.99422089 1.99427511 1.99851373 1.99859307 1.99966944 1.99972676
 2.06190266 2.06196068 2.06215655 2.06221106 2.06336709 2.06342234
 2.06350655 2.06355987 2.09315383 2.09320214 2.09323699 2.09327925
 2.09507113 2.09507845 2.09513291 2.09513752 2.09554857 2.09555388
 2.09559484 2.095597   2.09609287 2.09610575 2.09762239 2.09762285
 2.09948578 2.09951128 2.1009864  2.10101759 2.10115508 2.10118295
 2.1013513  2.10138429 2.10140042 2.10144299 2.10262295 2.10267587
 2.10474085 2.10482675 2.10568465 2.10579079 2.10975609 2.10975765
 2.11049338 2.11049689 2.11092115 2.11096767 2.11098694 2.1109937
 2.12079568 2.12102189 2.12105184 2.1211548  2.12128305 2.12154396
 2.12157778 2.12166108 2.13552617 2.13588072 2.13605349 2.13622944
 2.13627123 2.13662893 2.13669536 2.136889   2.17806401 2.17871675
 2.17897761 2.1795972  2.18063663 2.18127761 2.18154907 2.18224267
 2.28828535 2.2882854  2.28834713 2.28834743 2.28855174 2.28855197
 2.28863769 2.2886384  2.33472045 2.33472166 2.33647401 2.33647468
 2.3376854  2.33768548 2.3389067  2.33890672 2.34767281 2.3477369
 2.34789532 2.34795456 2.3497109  2.34983072 2.34996036 2.35008474
 2.35201415 2.35204213 2.35228403 2.35229994 2.35590324 2.35591692
 2.35605928 2.35609779 2.35913067 2.35914709 2.35919479 2.35921661
 2.35923933 2.35926917 2.35931647 2.35935384 2.36003734 2.3604132
 2.36213593 2.36240772 2.36251591 2.36287866 2.36354677 2.36402625
 2.42467274 2.42471956 2.42502632 2.4250794  2.42736797 2.42743484
 2.42760172 2.42766862 2.51561206 2.51561486 2.51631965 2.51633025
 2.51651818 2.5165473  2.51684359 2.51689019 2.52010291 2.52025665
 2.52026458 2.52043453 2.52115451 2.52129292 2.52198478 2.52211127
 2.54468264 2.54490351 2.5451311  2.54536496 2.54721444 2.54752325
 2.54791128 2.5482357  2.68403883 2.6840424  2.68415415 2.68415831
 2.68421514 2.6842178  2.68429659 2.68429996 2.69152281 2.69152352
 2.69164601 2.6916466  2.69168193 2.69168274 2.6918103  2.6918111
 2.72148781 2.72172751 2.72185044 2.72268736 2.7232539  2.72327377
 2.72342915 2.7245885  2.73192321 2.73218985 2.73227973 2.7326053
 2.73424568 2.73431137 2.73457714 2.73471563 2.73492177 2.73492198
 2.73492306 2.7349231  2.73495563 2.73495563 2.73496023 2.73496034
 2.74637306 2.74637415 2.74637552 2.74637684 2.74639476 2.74639517
 2.74639694 2.74639753 2.96883624 2.96883979 2.96884893 2.96885177
 2.96896536 2.96896546 2.9689693  2.96896987 3.00654971 3.00666651
 3.00694817 3.00707581 3.00711299 3.00720196 3.00796274 3.00807642
 3.02564121 3.02564901 3.02597809 3.02598888 3.02617414 3.02618093
 3.02646586 3.02647351 3.05652301 3.0565231  3.05652342 3.05652346
 3.05652347 3.0565235  3.05652654 3.05652659 3.139123   3.13921451
 3.13986622 3.13996682 3.14055923 3.14132018 3.14133479 3.1421548
 3.1576485  3.15838371 3.15895602 3.15937304 3.15998286 3.16068452
 3.1612291  3.16162221 3.16778181 3.16789433 3.16802341 3.168231
 3.17064704 3.17078936 3.17100714 3.17109359 3.28248302 3.28287401
 3.28291835 3.28329546 3.28380975 3.28414145 3.28416495 3.28446446
 3.3019859  3.30208346 3.30212855 3.30226386 3.30241781 3.30248473
 3.30253092 3.30267032 3.33690023 3.33749362 3.33775499 3.33832544
 3.33914245 3.33968049 3.34027554 3.34078258 3.571896   3.57192666
 3.57193868 3.57195921 3.57202676 3.57206749 3.57231231 3.57235443
 3.59988705 3.60037109 3.60068329 3.60104865 3.60292427 3.60345219
 3.60376092 3.60416337 3.71518331 3.71519386 3.71522014 3.71523107
 3.715409   3.71541153 3.71544702 3.71544849 4.14352235 4.14383213
 4.14390756 4.14411294 4.14503795 4.14539995 4.14547031 4.14571042
 5.68820627 5.68821215 5.68837517 5.68837913 5.6888419  5.68884262
 5.68904377 5.68904444 5.70094625 5.70098943 5.70099592 5.70104242
 5.70121887 5.70127323 5.70128634 5.7013446  5.70321894 5.70322985
 5.70335772 5.70336925 5.70389412 5.70390243 5.70419246 5.70420197
 5.81285436 5.81285507 5.81287855 5.81287931 5.81301723 5.81301786
 5.81303603 5.81303675 5.8177079  5.8177208  5.81773468 5.81774743
 5.81776236 5.81777517 5.81777696 5.81778993 6.08564193 6.08564537
 6.08564867 6.08565206 6.08568136 6.08568476 6.08568951 6.08569288]
    CPU time for get_k_kpts   2063.26 sec, wall time     29.83 sec
    CPU time for get_j   1471.46 sec, wall time     25.73 sec
    CPU time for vj and vk   3534.83 sec, wall time     55.57 sec
E1 = -3258.2454368784074  E_coul = 1032.4952362379147
cycle= 7 E= -1828.97224606439  delta_E= -7.42e-08  |g|= 0.000147  |ddm|= 0.000619
    CPU time for cycle= 7   3539.57 sec, wall time     55.72 sec
HOMO = -0.194235473893  LUMO = 0.184174241226
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-11.10088654 -11.10088653 -11.10088636 -11.10088635 -11.10088589
 -11.10088586 -11.10088538 -11.10088535 -11.10083637 -11.10083636
 -11.10083606 -11.10083605 -11.10083575 -11.10083574 -11.10083524
 -11.10083523 -11.09886955 -11.0988695  -11.09886932 -11.09886929
 -11.09886916 -11.09886911 -11.09886892 -11.0988689  -11.09860566
 -11.09860558 -11.09860522 -11.09860507 -11.0986049  -11.09860481
 -11.09860446 -11.09860431 -11.09739259 -11.09739254 -11.0973925
 -11.09739245 -11.09739164 -11.09739163 -11.09739156 -11.09739156
 -11.09731836 -11.09731826 -11.09731815 -11.09731802 -11.097318
 -11.09731791 -11.09731778 -11.09731766  -1.00029711  -1.00029681
  -1.0002911   -1.0002908   -1.00027387  -1.00027358  -1.00026804
  -1.00026775  -0.86495307  -0.86495292  -0.86495123  -0.86495109
  -0.86492319  -0.86492306  -0.8649213   -0.86492118  -0.86257551
  -0.86257462  -0.86255809  -0.86255721  -0.86254722  -0.86254638
  -0.86252846  -0.86252763  -0.68036191  -0.68035182  -0.68034721
  -0.68033712  -0.68032859  -0.68031848  -0.68031818  -0.68030808
  -0.67316859  -0.67316775  -0.67316531  -0.67316448  -0.67311901
  -0.67311818  -0.67311479  -0.67311397  -0.56985737  -0.5698402
  -0.56980739  -0.56979023  -0.56971862  -0.56970149  -0.56967971
  -0.56966264  -0.4986764   -0.4986612   -0.49864847  -0.49863322
  -0.49858712  -0.49857222  -0.49855887  -0.4985439   -0.47987813
  -0.47987702  -0.4798756   -0.47987449  -0.47986901  -0.47986901
  -0.47986794  -0.47986793  -0.44921211  -0.44921093  -0.44915485
  -0.44915405  -0.44914419  -0.4491424   -0.44908722  -0.44908573
  -0.44682009  -0.44681928  -0.44678103  -0.44678015  -0.44667552
  -0.44667495  -0.44659302  -0.44659231  -0.36076844  -0.36076702
  -0.36060406  -0.36060286  -0.36010872  -0.36010723  -0.35993355
  -0.35993227  -0.35637543  -0.35637542  -0.35636408  -0.35636403
  -0.35633334  -0.35633256  -0.35632197  -0.35632097  -0.35225489
  -0.35223385  -0.35223164  -0.35221072  -0.35216512  -0.35214298
  -0.35211769  -0.35209555  -0.19651206  -0.19651157  -0.19618031
  -0.19617922  -0.19508745  -0.19508488  -0.19504976  -0.19504654
  -0.19476258  -0.19476246  -0.19475603  -0.19475244  -0.19462508
  -0.19462264  -0.19423548  -0.19423547] [0.18417424 0.18417507 0.18474772 0.18474993 0.18506378 0.18506606
 0.18608404 0.18608459 0.18789199 0.18789418 0.18814633 0.18814908
 0.18922    0.18922124 0.18949348 0.18949431 0.22647026 0.23213359
 0.23236694 0.23477678 0.23497233 0.23940513 0.24210225 0.24271278
 0.26173871 0.26319955 0.26353637 0.26608013 0.26804302 0.27106863
 0.27113581 0.27186244 0.27257715 0.27326777 0.27782208 0.2808798
 0.28498502 0.28531936 0.28547293 0.28613871 0.29806706 0.29807155
 0.30217868 0.30299451 0.30691222 0.30743355 0.30974284 0.31109437
 0.31468015 0.3159896  0.31670699 0.31892467 0.32000233 0.32075594
 0.32095594 0.32174595 0.32715377 0.3296499  0.33417335 0.33568318
 0.33651016 0.339449   0.34101349 0.34282422 0.3988599  0.39888901
 0.39962086 0.39964095 0.40301096 0.40304318 0.40378772 0.40381193
 0.50367108 0.50370173 0.50482885 0.50490088 0.50660987 0.50729001
 0.50738679 0.50777106 0.50942662 0.50959952 0.51023149 0.51041309
 0.51082729 0.51086325 0.51267549 0.5132476  0.52516921 0.52521424
 0.52567062 0.52570758 0.52672768 0.5267847  0.52699908 0.52702945
 0.52805311 0.5283685  0.52854421 0.52885402 0.52991938 0.53018634
 0.53021688 0.53050517 0.5645573  0.56567313 0.56629179 0.56716715
 0.56811056 0.5688068  0.569129   0.56970591 0.62042687 0.62065766
 0.62094854 0.62105804 0.6211939  0.6212893  0.6213049  0.62151528
 0.6276402  0.62773851 0.6278136  0.62792368 0.63364949 0.63371468
 0.63424251 0.63431562 0.63942821 0.63946181 0.63952841 0.63956134
 0.64140196 0.64150587 0.64205757 0.64215581 0.67313606 0.67429671
 0.67577923 0.67687506 0.67889361 0.6798506  0.68099329 0.68187575
 0.70788565 0.71044342 0.71092914 0.71348182 0.72189827 0.72513416
 0.72623987 0.7287564  0.73490656 0.73493561 0.73797731 0.73906107
 0.74097482 0.74098463 0.74355084 0.74381489 0.75009947 0.75010755
 0.75040599 0.7504462  0.75063472 0.75068931 0.75122279 0.75123636
 0.75674996 0.756765   0.75899526 0.75899858 0.75966794 0.75969799
 0.76130902 0.76134233 0.79809882 0.79810056 0.79884192 0.7988812
 0.79907544 0.79911619 0.8000309  0.80006926 0.80017436 0.8002095
 0.8029402  0.80294888 0.8067416  0.80677361 0.80737574 0.80737826
 0.8096568  0.8096781  0.81000244 0.81000653 0.81603724 0.81605231
 0.81927352 0.81927579 0.88170665 0.88171998 0.88320144 0.88346754
 0.88412527 0.88419105 0.88550763 0.88569724 0.8952581  0.8953597
 0.8958994  0.8960823  0.8961959  0.89647783 0.89781886 0.89844175
 0.92097798 0.92107169 0.92133558 0.92208126 0.92215034 0.92344851
 0.92419796 0.92588641 0.92706805 0.92911587 0.9301306  0.93046029
 0.93142149 0.93360685 0.93610486 0.93784371 0.93902246 0.93980935
 0.9413656  0.94150702 0.94187261 0.94200171 0.94307224 0.94419576
 0.94546874 0.9471046  0.94779006 0.94798476 0.94970041 0.9533625
 0.95429198 0.95575836 0.96157128 0.9622435  0.96424035 0.96476537
 0.97601139 0.97604378 0.9797923  0.97990732 1.00420245 1.00461396
 1.00663977 1.00745445 1.01149883 1.01230842 1.01303073 1.01431092
 1.02064314 1.02065121 1.0216661  1.02376425 1.02428782 1.02471292
 1.02544014 1.02557754 1.0277268  1.02806589 1.02824199 1.02937224
 1.02974714 1.03140096 1.03396851 1.03458592 1.03487518 1.0372171
 1.03903468 1.04061565 1.04080977 1.04293917 1.04388564 1.04602387
 1.0776902  1.07773856 1.07924217 1.07927519 1.07952858 1.0795833
 1.07984947 1.07988664 1.08228291 1.08233081 1.08556448 1.0856049
 1.08645826 1.08647927 1.08712661 1.08713972 1.1416446  1.14273454
 1.14504454 1.14604401 1.1539446  1.15465699 1.1581018  1.15872371
 1.22860163 1.2287279  1.22873781 1.22885375 1.22976349 1.22977752
 1.22989529 1.22989821 1.29557047 1.2957284  1.29672456 1.29721914
 1.29760968 1.29856158 1.30071708 1.30080028 1.30653102 1.30656397
 1.30880896 1.3094973  1.30977659 1.31051209 1.31133955 1.31145643
 1.4506923  1.45071162 1.45082692 1.45084292 1.45107045 1.45110114
 1.45121317 1.45124161 1.52767406 1.52830816 1.52912941 1.52955239
 1.52987992 1.52998012 1.53033211 1.53073259 1.54606599 1.54636364
 1.54653926 1.54678982 1.54762327 1.54808427 1.54840109 1.54875513
 1.56166391 1.56190708 1.56212063 1.56212945 1.56227716 1.56233582
 1.56242753 1.56260238 1.57127682 1.57304053 1.57412068 1.57461721
 1.57625903 1.57871471 1.57944814 1.57952415 1.58916475 1.5895352
 1.58971481 1.59011534 1.59013596 1.59043132 1.59130637 1.591919
 1.61809845 1.61811046 1.61821877 1.61822675 1.61847087 1.61847187
 1.61853579 1.61853631 1.62158441 1.62172869 1.6218123  1.62194231
 1.62285961 1.62296431 1.62298844 1.62308554 1.81444889 1.8209455
 1.82439324 1.82690973 1.83146295 1.83402239 1.83847997 1.84609018
 1.96939124 1.96943719 1.97001998 1.97003804 1.9715546  1.97156558
 1.9723793  1.97239898 1.98197901 1.98203195 1.98493914 1.98499633
 1.98624131 1.98628884 1.98802285 1.98805608 1.99413175 1.9941845
 1.99422287 1.99427707 1.99851517 1.99859451 1.99967071 1.99972804
 2.06190288 2.0619609  2.06215678 2.0622113  2.06336737 2.06342263
 2.06350684 2.06356016 2.09315618 2.0932045  2.09323917 2.09328144
 2.09507422 2.09508152 2.09513588 2.09514046 2.09555083 2.09555617
 2.09559723 2.09559942 2.0960953  2.09610817 2.09762514 2.09762559
 2.09948576 2.09951125 2.10098919 2.10102036 2.101158   2.10118584
 2.10135353 2.1013864  2.10140263 2.10144508 2.10262294 2.10267588
 2.1047417  2.10482758 2.10568546 2.1057916  2.10975654 2.10975809
 2.11049467 2.11049817 2.11092129 2.11096882 2.11098807 2.11099379
 2.1208002  2.12102578 2.12105634 2.12115873 2.12128751 2.12154791
 2.12158219 2.12166509 2.13552895 2.13588335 2.13605592 2.13623225
 2.1362737  2.13663161 2.13669781 2.13689149 2.17806455 2.17871728
 2.17897818 2.17959776 2.18063714 2.18127813 2.18154956 2.18224318
 2.28828743 2.28828747 2.28834921 2.28834951 2.2885538  2.28855404
 2.28863976 2.28864048 2.33472071 2.33472192 2.33647424 2.33647491
 2.33768514 2.33768522 2.3389064  2.33890642 2.34767509 2.34773915
 2.34789746 2.34795665 2.34971515 2.349835   2.34996468 2.3500891
 2.35201705 2.35204511 2.35228705 2.35230302 2.35590511 2.35591873
 2.35606182 2.35610024 2.35913227 2.3591487  2.35919639 2.35921822
 2.35924094 2.35927078 2.35931808 2.35935546 2.36003911 2.360415
 2.36213716 2.36241009 2.36251718 2.362881   2.36354889 2.36402836
 2.42467306 2.42471988 2.42502663 2.42507972 2.42736826 2.42743513
 2.427602   2.4276689  2.51561482 2.51561764 2.516323   2.5163336
 2.51652249 2.51655161 2.51684796 2.51689458 2.52010521 2.52025738
 2.52026684 2.52043526 2.52115639 2.5212948  2.52198561 2.52211208
 2.54468397 2.54490485 2.54513225 2.54536612 2.5472157  2.54752453
 2.54791234 2.54823677 2.68403972 2.68404329 2.68415491 2.68415906
 2.68421592 2.68421858 2.68429724 2.6843006  2.69152722 2.69152792
 2.69165053 2.69165112 2.69168649 2.6916873  2.69181498 2.69181577
 2.72149075 2.72173057 2.72185344 2.72269024 2.72325685 2.72327687
 2.72343219 2.7245914  2.73192595 2.73219258 2.73228242 2.73260797
 2.73424851 2.73431418 2.73457995 2.73471841 2.73492497 2.73492518
 2.73492626 2.7349263  2.73495883 2.73495884 2.73496344 2.73496355
 2.74637623 2.74637732 2.74637869 2.74638001 2.74639793 2.74639834
 2.74640011 2.7464007  2.96883917 2.96884272 2.96885186 2.9688547
 2.9689683  2.96896841 2.96897224 2.96897282 3.00654873 3.00666551
 3.00694725 3.00707486 3.00711202 3.00720097 3.00796185 3.00807551
 3.02564628 3.02565407 3.02598313 3.0259939  3.02617913 3.02618594
 3.02647081 3.02647848 3.0565251  3.05652519 3.05652552 3.05652556
 3.05652557 3.0565256  3.05652863 3.05652869 3.1391209  3.1392124
 3.13986411 3.13996472 3.14055716 3.14131809 3.14133272 3.1421527
 3.15764982 3.15838501 3.15895734 3.15937436 3.15998416 3.16068579
 3.1612304  3.1616235  3.1677877  3.1679002  3.16802929 3.16823689
 3.17065292 3.17079524 3.17101302 3.17109947 3.28248349 3.28287452
 3.28291877 3.28329592 3.28381012 3.2841418  3.28416536 3.28446485
 3.30199113 3.3020886  3.30213362 3.302269   3.30242294 3.30248976
 3.30253586 3.30267534 3.33690319 3.33749666 3.33775792 3.33832844
 3.33914543 3.33968354 3.34027846 3.34078557 3.57190023 3.57193089
 3.57194297 3.57196352 3.57203103 3.57207182 3.57231649 3.57235869
 3.59989011 3.60037418 3.60068632 3.60105165 3.60292742 3.60345537
 3.60376404 3.60416646 3.715186   3.71519655 3.71522284 3.71523376
 3.7154117  3.71541422 3.71544971 3.71545118 4.14352614 4.14383591
 4.14391134 4.14411672 4.14504174 4.14540373 4.14547409 4.1457142
 5.68820946 5.68821534 5.68837835 5.68838232 5.68884508 5.6888458
 5.68904696 5.68904762 5.70095305 5.70099619 5.70100301 5.70104949
 5.70122622 5.70128053 5.70129408 5.70135232 5.70321808 5.70322894
 5.70335644 5.70336795 5.70389381 5.70390206 5.70419183 5.70420131
 5.81285802 5.81285873 5.81288225 5.81288301 5.81302096 5.81302159
 5.81303981 5.81304053 5.81771078 5.81772369 5.81773751 5.81775026
 5.81776531 5.81777813 5.81777987 5.81779285 6.08564498 6.08564842
 6.08565171 6.0856551  6.0856844  6.08568781 6.08569255 6.08569592]
    CPU time for get_k_kpts   2048.15 sec, wall time     29.35 sec
    CPU time for get_j   1471.95 sec, wall time     25.97 sec
    CPU time for vj and vk   3520.21 sec, wall time     55.32 sec
E1 = -3258.2453866188202  E_coul = 1032.4951859713053
cycle= 8 E= -1828.97224607142  delta_E= -7.02e-09  |g|= 2.98e-05  |ddm|= 0.000207
    CPU time for cycle= 8   3524.79 sec, wall time     55.47 sec
HOMO = -0.194235247923  LUMO = 0.184174310572
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-11.10088682 -11.1008868  -11.10088663 -11.10088661 -11.10088616
 -11.10088613 -11.10088565 -11.10088561 -11.1008367  -11.10083669
 -11.10083639 -11.10083638 -11.10083608 -11.10083608 -11.10083557
 -11.10083556 -11.09886921 -11.09886916 -11.09886898 -11.09886895
 -11.09886882 -11.09886877 -11.09886858 -11.09886856 -11.09860546
 -11.09860537 -11.09860501 -11.09860486 -11.09860469 -11.0986046
 -11.09860425 -11.0986041  -11.09739178 -11.09739173 -11.09739169
 -11.09739164 -11.09739083 -11.09739082 -11.09739076 -11.09739075
 -11.09731764 -11.09731754 -11.09731743 -11.0973173  -11.09731727
 -11.09731719 -11.09731705 -11.09731694  -1.00029699  -1.00029669
  -1.00029098  -1.00029068  -1.00027376  -1.00027346  -1.00026793
  -1.00026763  -0.86495284  -0.86495268  -0.864951    -0.86495085
  -0.86492296  -0.86492283  -0.86492106  -0.86492095  -0.8625755
  -0.86257462  -0.86255809  -0.86255721  -0.86254722  -0.86254638
  -0.86252845  -0.86252762  -0.68036174  -0.68035165  -0.68034703
  -0.68033695  -0.68032842  -0.68031831  -0.68031801  -0.68030791
  -0.67316845  -0.67316761  -0.67316516  -0.67316433  -0.67311887
  -0.67311804  -0.67311465  -0.67311383  -0.56985731  -0.56984014
  -0.56980733  -0.56979018  -0.56971857  -0.56970143  -0.56967965
  -0.56966259  -0.49867639  -0.49866119  -0.49864846  -0.49863321
  -0.49858711  -0.49857221  -0.49855886  -0.49854389  -0.47987782
  -0.47987671  -0.47987529  -0.47987418  -0.47986871  -0.4798687
  -0.47986763  -0.47986763  -0.44921198  -0.4492108   -0.44915472
  -0.44915392  -0.44914406  -0.44914227  -0.44908709  -0.4490856
  -0.44682006  -0.44681924  -0.446781    -0.44678011  -0.44667548
  -0.44667491  -0.44659298  -0.44659227  -0.36076814  -0.36076672
  -0.36060377  -0.36060257  -0.36010842  -0.36010693  -0.35993325
  -0.35993197  -0.35637522  -0.35637521  -0.35636387  -0.35636382
  -0.35633313  -0.35633235  -0.35632175  -0.35632076  -0.35225473
  -0.35223368  -0.35223148  -0.35221056  -0.35216496  -0.35214282
  -0.35211752  -0.35209538  -0.1965117   -0.19651121  -0.1961799
  -0.19617882  -0.19508713  -0.19508457  -0.1950495   -0.19504628
  -0.19476231  -0.19476218  -0.19475586  -0.19475226  -0.19462494
  -0.19462251  -0.19423525  -0.19423525] [0.18417431 0.18417514 0.18474782 0.18475002 0.18506384 0.18506613
 0.18608411 0.18608466 0.18789224 0.18789443 0.18814659 0.18814934
 0.18922025 0.18922149 0.18949371 0.18949454 0.22647018 0.23213351
 0.23236685 0.23477671 0.23497226 0.23940506 0.24210216 0.2427127
 0.26173862 0.26319945 0.26353628 0.26608005 0.26804287 0.27106848
 0.27113567 0.27186228 0.272577   0.27326762 0.27782199 0.28087971
 0.28498491 0.2853192  0.28547278 0.28613861 0.29806692 0.29807143
 0.30217852 0.30299441 0.30691206 0.30743339 0.30974272 0.31109427
 0.31468001 0.31598949 0.3167069  0.31892451 0.32000219 0.32075584
 0.32095585 0.3217458  0.32715364 0.32964977 0.3341732  0.33568304
 0.33651004 0.33944887 0.34101335 0.34282409 0.39886002 0.39888914
 0.39962098 0.39964107 0.40301109 0.4030433  0.40378785 0.40381205
 0.50367109 0.50370174 0.50482885 0.50490089 0.50660991 0.50729003
 0.50738682 0.5077711  0.50942666 0.50959953 0.51023152 0.51041313
 0.51082728 0.51086325 0.5126755  0.51324762 0.52516921 0.52521425
 0.52567062 0.52570759 0.52672768 0.5267847  0.52699908 0.52702945
 0.5280531  0.52836849 0.5285442  0.528854   0.52991937 0.53018633
 0.53021687 0.53050516 0.56455737 0.56567319 0.56629185 0.56716721
 0.56811061 0.56880685 0.56912905 0.56970596 0.62042684 0.62065763
 0.6209485  0.621058   0.62119387 0.62128928 0.62130486 0.62151525
 0.62764024 0.62773855 0.62781364 0.62792373 0.63364955 0.63371473
 0.63424258 0.63431568 0.63942833 0.63946193 0.63952853 0.63956146
 0.64140206 0.64150597 0.64205766 0.64215591 0.67313603 0.67429667
 0.6757792  0.67687502 0.67889356 0.67985056 0.68099325 0.6818757
 0.70788565 0.71044343 0.71092914 0.71348182 0.72189827 0.72513418
 0.7262399  0.72875647 0.73490682 0.73493586 0.73797753 0.73906126
 0.74097508 0.74098488 0.7435511  0.74381515 0.75009955 0.75010763
 0.75040609 0.75044631 0.75063482 0.75068941 0.75122287 0.75123644
 0.75675005 0.75676509 0.75899535 0.75899867 0.75966804 0.75969809
 0.76130912 0.76134242 0.79809909 0.79810083 0.79884188 0.79888116
 0.7990754  0.79911614 0.80003086 0.80006922 0.80017432 0.80020947
 0.80294051 0.80294919 0.80674182 0.80677383 0.80737598 0.8073785
 0.80965704 0.80967833 0.81000263 0.81000672 0.81603753 0.8160526
 0.81927378 0.81927605 0.88170683 0.88172016 0.88320161 0.88346771
 0.88412549 0.88419126 0.88550786 0.88569747 0.89525835 0.89535996
 0.89589965 0.8960825  0.8961961  0.89647809 0.89781906 0.89844195
 0.92097794 0.92107162 0.92133546 0.9220812  0.9221502  0.92344835
 0.92419795 0.92588627 0.92706797 0.92911578 0.93013047 0.93046011
 0.93142131 0.93360669 0.93610471 0.93784362 0.93902236 0.93980922
 0.94136547 0.94150684 0.94187253 0.94200161 0.94307224 0.94419564
 0.94546874 0.94710455 0.94779004 0.94798471 0.94970044 0.95336244
 0.95429195 0.95575831 0.96157146 0.96224366 0.96424052 0.96476553
 0.97601157 0.97604396 0.97979248 0.97990749 1.00420246 1.004614
 1.0066398  1.00745448 1.01149885 1.01230845 1.01303076 1.01431094
 1.02064313 1.0206512  1.02166607 1.02376426 1.02428784 1.02471289
 1.02544018 1.02557757 1.02772669 1.0280659  1.02824202 1.02937228
 1.02974714 1.03140096 1.03396837 1.0345859  1.03487513 1.03721701
 1.03903475 1.04061571 1.04080974 1.0429391  1.04388565 1.04602387
 1.07769025 1.07773862 1.07924219 1.07927521 1.07952862 1.07958334
 1.0798495  1.07988666 1.08228305 1.08233096 1.0855646  1.08560502
 1.08645842 1.08647942 1.08712675 1.08713986 1.1416446  1.14273453
 1.14504453 1.14604399 1.1539446  1.15465699 1.15810179 1.1587237
 1.22860174 1.22872802 1.22873793 1.22885386 1.2297636  1.22977763
 1.22989541 1.22989833 1.29557049 1.29572843 1.29672459 1.29721917
 1.29760968 1.29856159 1.30071709 1.3008003  1.306531   1.30656394
 1.30880892 1.30949727 1.30977658 1.31051208 1.31133953 1.3114564
 1.4506923  1.45071163 1.45082692 1.45084293 1.45107046 1.45110115
 1.45121317 1.45124161 1.52767401 1.52830811 1.52912937 1.52955235
 1.52987986 1.52998007 1.53033206 1.53073254 1.54606599 1.54636365
 1.54653927 1.54678984 1.54762328 1.5480843  1.54840112 1.54875516
 1.56166407 1.56190725 1.56212079 1.56212962 1.56227733 1.56233599
 1.5624277  1.56260256 1.57127685 1.57304055 1.5741207  1.57461722
 1.57625904 1.57871471 1.57944814 1.57952415 1.5891647  1.58953515
 1.58971476 1.59011529 1.59013591 1.59043127 1.59130632 1.59191895
 1.61809848 1.61811049 1.6182188  1.61822678 1.6184709  1.6184719
 1.61853582 1.61853634 1.62158444 1.62172872 1.62181233 1.62194234
 1.62285964 1.62296434 1.62298848 1.62308558 1.81444876 1.82094537
 1.82439312 1.8269096  1.83146284 1.83402226 1.83847985 1.84609007
 1.96939121 1.96943716 1.97001995 1.970038   1.97155457 1.97156555
 1.97237927 1.97239895 1.98197894 1.98203188 1.98493907 1.98499626
 1.98624125 1.98628879 1.9880228  1.98805603 1.99413169 1.99418445
 1.99422281 1.99427702 1.9985151  1.99859444 1.99967064 1.99972796
 2.06190279 2.06196081 2.06215668 2.0622112  2.06336728 2.06342255
 2.06350675 2.06356008 2.09315624 2.09320456 2.09323923 2.0932815
 2.09507431 2.09508161 2.09513596 2.09514054 2.0955509  2.09555623
 2.0955973  2.09559949 2.09609538 2.09610825 2.09762522 2.09762567
 2.09948568 2.09951117 2.10098915 2.10102033 2.10115797 2.10118581
 2.10135348 2.10138635 2.10140258 2.10144503 2.10262286 2.1026758
 2.10474162 2.10482749 2.10568542 2.10579155 2.10975651 2.10975805
 2.11049466 2.11049817 2.1109212  2.1109688  2.11098806 2.1109937
 2.12080019 2.12102579 2.12105634 2.12115874 2.1212875  2.12154792
 2.12158218 2.1216651  2.13552892 2.13588331 2.13605587 2.13623222
 2.13627365 2.13663157 2.13669776 2.13689145 2.17806444 2.17871716
 2.17897807 2.17959764 2.18063703 2.18127802 2.18154945 2.18224307
 2.28828736 2.2882874  2.28834914 2.28834944 2.28855373 2.28855397
 2.28863969 2.28864041 2.33472062 2.33472183 2.33647416 2.33647482
 2.33768504 2.33768513 2.3389063  2.33890633 2.34767505 2.34773911
 2.34789742 2.34795661 2.34971515 2.34983501 2.34996469 2.3500891
 2.352017   2.35204506 2.35228701 2.35230297 2.35590504 2.35591865
 2.35606176 2.35610018 2.35913216 2.35914859 2.35919628 2.35921811
 2.35924082 2.35927067 2.35931797 2.35935535 2.36003902 2.36041492
 2.36213706 2.36241002 2.36251707 2.36288093 2.36354881 2.36402827
 2.4246729  2.42471973 2.42502648 2.42507956 2.4273681  2.42743498
 2.42760184 2.42766875 2.51561496 2.51561779 2.51632316 2.51633376
 2.51652266 2.51655178 2.51684813 2.51689474 2.52010529 2.52025744
 2.52026692 2.52043533 2.52115646 2.52129486 2.52198568 2.52211215
 2.54468388 2.54490477 2.54513216 2.54536603 2.54721562 2.54752445
 2.54791226 2.54823669 2.6840398  2.68404337 2.68415498 2.68415913
 2.68421599 2.68421865 2.68429731 2.68430068 2.69152747 2.69152817
 2.69165078 2.69165137 2.69168674 2.69168755 2.69181523 2.69181602
 2.72149073 2.72173056 2.72185343 2.72269023 2.72325684 2.72327686
 2.72343218 2.72459139 2.73192593 2.73219257 2.7322824  2.73260796
 2.73424849 2.73431416 2.73457993 2.7347184  2.73492504 2.73492525
 2.73492633 2.73492637 2.7349589  2.73495891 2.73496351 2.73496362
 2.74637623 2.74637732 2.74637869 2.74638002 2.74639794 2.74639835
 2.74640012 2.74640071 2.9688392  2.96884275 2.96885189 2.96885473
 2.96896833 2.96896843 2.96897227 2.96897285 3.00654873 3.00666551
 3.00694725 3.00707486 3.00711202 3.00720097 3.00796185 3.00807551
 3.02564647 3.02565426 3.02598332 3.02599409 3.02617932 3.02618613
 3.026471   3.02647867 3.05652528 3.05652536 3.05652569 3.05652573
 3.05652574 3.05652577 3.05652881 3.05652886 3.13912067 3.13921217
 3.13986388 3.13996449 3.14055693 3.14131786 3.14133249 3.14215247
 3.15764968 3.15838486 3.15895719 3.15937421 3.15998401 3.16068565
 3.16123025 3.16162336 3.16778769 3.16790019 3.16802928 3.16823688
 3.1706529  3.17079523 3.17101301 3.17109946 3.28248344 3.28287447
 3.28291872 3.28329587 3.28381007 3.28414175 3.28416531 3.2844648
 3.30199126 3.30208873 3.30213374 3.30226912 3.30242307 3.30248989
 3.30253598 3.30267546 3.33690321 3.33749668 3.33775794 3.33832847
 3.33914547 3.33968357 3.34027849 3.3407856  3.57190027 3.57193093
 3.57194302 3.57196356 3.57203107 3.57207186 3.57231653 3.57235873
 3.59989003 3.6003741  3.60068624 3.60105157 3.60292734 3.6034553
 3.60376397 3.60416638 3.71518602 3.71519657 3.71522285 3.71523378
 3.71541171 3.71541424 3.71544973 3.71545119 4.14352618 4.14383595
 4.14391138 4.14411676 4.14504178 4.14540377 4.14547413 4.14571424
 5.68820956 5.68821544 5.68837846 5.68838242 5.68884518 5.6888459
 5.68904706 5.68904772 5.70095322 5.70099635 5.70100319 5.70104966
 5.70122641 5.70128071 5.70129428 5.70135252 5.70321817 5.70322903
 5.70335652 5.70336802 5.70389392 5.70390217 5.70419193 5.70420141
 5.81285827 5.81285897 5.81288249 5.81288325 5.8130212  5.81302183
 5.81304006 5.81304078 5.81771083 5.81772374 5.81773756 5.81775031
 5.81776537 5.81777819 5.81777993 5.8177929  6.08564511 6.08564855
 6.08565185 6.08565524 6.08568454 6.08568794 6.08569269 6.08569606]
    CPU time for get_k_kpts   2083.23 sec, wall time     30.34 sec
    CPU time for get_j   1469.93 sec, wall time     25.82 sec
    CPU time for vj and vk   3553.28 sec, wall time     56.16 sec
E1 = -3258.2454080386606  E_coul = 1032.4952073911124
Extra cycle  E= -1828.97224607145  delta_E= -3.27e-11  |g|= 2.9e-05  |ddm|= 7.03e-05
    CPU time for scf_cycle 292824.17 sec, wall time   8665.21 sec
    CPU time for SCF 292837.80 sec, wall time   8671.49 sec
converged SCF energy = -1828.97224607145
{'cell': <pyscf.pbc.gto.cell.Cell object at 0x7f3d18b050d0>, 'verbose': 5, 'max_memory': 4000, 'stdout': <_io.TextIOWrapper name='<stdout>' mode='w' encoding='utf-8'>, '_chkfile': <tempfile._TemporaryFileWrapper object at 0x7f3d14f73c90>, 'chkfile': '/tmp/tmpvc56ds0v', 'mo_energy': [array([-11.10088682, -11.1008868 , -11.10088663, -11.10088661,
       -11.10088616, -11.10088613, -11.10088565, -11.10088561,
       -11.1008367 , -11.10083669, -11.10083639, -11.10083638,
       -11.10083608, -11.10083608, -11.10083557, -11.10083556,
       -11.09886921, -11.09886916, -11.09886898, -11.09886895,
       -11.09886882, -11.09886877, -11.09886858, -11.09886856,
       -11.09860546, -11.09860537, -11.09860501, -11.09860486,
       -11.09860469, -11.0986046 , -11.09860425, -11.0986041 ,
       -11.09739178, -11.09739173, -11.09739169, -11.09739164,
       -11.09739083, -11.09739082, -11.09739076, -11.09739075,
       -11.09731764, -11.09731754, -11.09731743, -11.0973173 ,
       -11.09731727, -11.09731719, -11.09731705, -11.09731694,
        -1.00029699,  -1.00029669,  -1.00029098,  -1.00029068,
        -1.00027376,  -1.00027346,  -1.00026793,  -1.00026763,
        -0.86495284,  -0.86495268,  -0.864951  ,  -0.86495085,
        -0.86492296,  -0.86492283,  -0.86492106,  -0.86492095,
        -0.8625755 ,  -0.86257462,  -0.86255809,  -0.86255721,
        -0.86254722,  -0.86254638,  -0.86252845,  -0.86252762,
        -0.68036174,  -0.68035165,  -0.68034703,  -0.68033695,
        -0.68032842,  -0.68031831,  -0.68031801,  -0.68030791,
        -0.67316845,  -0.67316761,  -0.67316516,  -0.67316433,
        -0.67311887,  -0.67311804,  -0.67311465,  -0.67311383,
        -0.56985731,  -0.56984014,  -0.56980733,  -0.56979018,
        -0.56971857,  -0.56970143,  -0.56967965,  -0.56966259,
        -0.49867639,  -0.49866119,  -0.49864846,  -0.49863321,
        -0.49858711,  -0.49857221,  -0.49855886,  -0.49854389,
        -0.47987782,  -0.47987671,  -0.47987529,  -0.47987418,
        -0.47986871,  -0.4798687 ,  -0.47986763,  -0.47986763,
        -0.44921198,  -0.4492108 ,  -0.44915472,  -0.44915392,
        -0.44914406,  -0.44914227,  -0.44908709,  -0.4490856 ,
        -0.44682006,  -0.44681924,  -0.446781  ,  -0.44678011,
        -0.44667548,  -0.44667491,  -0.44659298,  -0.44659227,
        -0.36076814,  -0.36076672,  -0.36060377,  -0.36060257,
        -0.36010842,  -0.36010693,  -0.35993325,  -0.35993197,
        -0.35637522,  -0.35637521,  -0.35636387,  -0.35636382,
        -0.35633313,  -0.35633235,  -0.35632175,  -0.35632076,
        -0.35225473,  -0.35223368,  -0.35223148,  -0.35221056,
        -0.35216496,  -0.35214282,  -0.35211752,  -0.35209538,
        -0.1965117 ,  -0.19651121,  -0.1961799 ,  -0.19617882,
        -0.19508713,  -0.19508457,  -0.1950495 ,  -0.19504628,
        -0.19476231,  -0.19476218,  -0.19475586,  -0.19475226,
        -0.19462494,  -0.19462251,  -0.19423525,  -0.19423525,
         0.18417431,   0.18417514,   0.18474782,   0.18475002,
         0.18506384,   0.18506613,   0.18608411,   0.18608466,
         0.18789224,   0.18789443,   0.18814659,   0.18814934,
         0.18922025,   0.18922149,   0.18949371,   0.18949454,
         0.22647018,   0.23213351,   0.23236685,   0.23477671,
         0.23497226,   0.23940506,   0.24210216,   0.2427127 ,
         0.26173862,   0.26319945,   0.26353628,   0.26608005,
         0.26804287,   0.27106848,   0.27113567,   0.27186228,
         0.272577  ,   0.27326762,   0.27782199,   0.28087971,
         0.28498491,   0.2853192 ,   0.28547278,   0.28613861,
         0.29806692,   0.29807143,   0.30217852,   0.30299441,
         0.30691206,   0.30743339,   0.30974272,   0.31109427,
         0.31468001,   0.31598949,   0.3167069 ,   0.31892451,
         0.32000219,   0.32075584,   0.32095585,   0.3217458 ,
         0.32715364,   0.32964977,   0.3341732 ,   0.33568304,
         0.33651004,   0.33944887,   0.34101335,   0.34282409,
         0.39886002,   0.39888914,   0.39962098,   0.39964107,
         0.40301109,   0.4030433 ,   0.40378785,   0.40381205,
         0.50367109,   0.50370174,   0.50482885,   0.50490089,
         0.50660991,   0.50729003,   0.50738682,   0.5077711 ,
         0.50942666,   0.50959953,   0.51023152,   0.51041313,
         0.51082728,   0.51086325,   0.5126755 ,   0.51324762,
         0.52516921,   0.52521425,   0.52567062,   0.52570759,
         0.52672768,   0.5267847 ,   0.52699908,   0.52702945,
         0.5280531 ,   0.52836849,   0.5285442 ,   0.528854  ,
         0.52991937,   0.53018633,   0.53021687,   0.53050516,
         0.56455737,   0.56567319,   0.56629185,   0.56716721,
         0.56811061,   0.56880685,   0.56912905,   0.56970596,
         0.62042684,   0.62065763,   0.6209485 ,   0.621058  ,
         0.62119387,   0.62128928,   0.62130486,   0.62151525,
         0.62764024,   0.62773855,   0.62781364,   0.62792373,
         0.63364955,   0.63371473,   0.63424258,   0.63431568,
         0.63942833,   0.63946193,   0.63952853,   0.63956146,
         0.64140206,   0.64150597,   0.64205766,   0.64215591,
         0.67313603,   0.67429667,   0.6757792 ,   0.67687502,
         0.67889356,   0.67985056,   0.68099325,   0.6818757 ,
         0.70788565,   0.71044343,   0.71092914,   0.71348182,
         0.72189827,   0.72513418,   0.7262399 ,   0.72875647,
         0.73490682,   0.73493586,   0.73797753,   0.73906126,
         0.74097508,   0.74098488,   0.7435511 ,   0.74381515,
         0.75009955,   0.75010763,   0.75040609,   0.75044631,
         0.75063482,   0.75068941,   0.75122287,   0.75123644,
         0.75675005,   0.75676509,   0.75899535,   0.75899867,
         0.75966804,   0.75969809,   0.76130912,   0.76134242,
         0.79809909,   0.79810083,   0.79884188,   0.79888116,
         0.7990754 ,   0.79911614,   0.80003086,   0.80006922,
         0.80017432,   0.80020947,   0.80294051,   0.80294919,
         0.80674182,   0.80677383,   0.80737598,   0.8073785 ,
         0.80965704,   0.80967833,   0.81000263,   0.81000672,
         0.81603753,   0.8160526 ,   0.81927378,   0.81927605,
         0.88170683,   0.88172016,   0.88320161,   0.88346771,
         0.88412549,   0.88419126,   0.88550786,   0.88569747,
         0.89525835,   0.89535996,   0.89589965,   0.8960825 ,
         0.8961961 ,   0.89647809,   0.89781906,   0.89844195,
         0.92097794,   0.92107162,   0.92133546,   0.9220812 ,
         0.9221502 ,   0.92344835,   0.92419795,   0.92588627,
         0.92706797,   0.92911578,   0.93013047,   0.93046011,
         0.93142131,   0.93360669,   0.93610471,   0.93784362,
         0.93902236,   0.93980922,   0.94136547,   0.94150684,
         0.94187253,   0.94200161,   0.94307224,   0.94419564,
         0.94546874,   0.94710455,   0.94779004,   0.94798471,
         0.94970044,   0.95336244,   0.95429195,   0.95575831,
         0.96157146,   0.96224366,   0.96424052,   0.96476553,
         0.97601157,   0.97604396,   0.97979248,   0.97990749,
         1.00420246,   1.004614  ,   1.0066398 ,   1.00745448,
         1.01149885,   1.01230845,   1.01303076,   1.01431094,
         1.02064313,   1.0206512 ,   1.02166607,   1.02376426,
         1.02428784,   1.02471289,   1.02544018,   1.02557757,
         1.02772669,   1.0280659 ,   1.02824202,   1.02937228,
         1.02974714,   1.03140096,   1.03396837,   1.0345859 ,
         1.03487513,   1.03721701,   1.03903475,   1.04061571,
         1.04080974,   1.0429391 ,   1.04388565,   1.04602387,
         1.07769025,   1.07773862,   1.07924219,   1.07927521,
         1.07952862,   1.07958334,   1.0798495 ,   1.07988666,
         1.08228305,   1.08233096,   1.0855646 ,   1.08560502,
         1.08645842,   1.08647942,   1.08712675,   1.08713986,
         1.1416446 ,   1.14273453,   1.14504453,   1.14604399,
         1.1539446 ,   1.15465699,   1.15810179,   1.1587237 ,
         1.22860174,   1.22872802,   1.22873793,   1.22885386,
         1.2297636 ,   1.22977763,   1.22989541,   1.22989833,
         1.29557049,   1.29572843,   1.29672459,   1.29721917,
         1.29760968,   1.29856159,   1.30071709,   1.3008003 ,
         1.306531  ,   1.30656394,   1.30880892,   1.30949727,
         1.30977658,   1.31051208,   1.31133953,   1.3114564 ,
         1.4506923 ,   1.45071163,   1.45082692,   1.45084293,
         1.45107046,   1.45110115,   1.45121317,   1.45124161,
         1.52767401,   1.52830811,   1.52912937,   1.52955235,
         1.52987986,   1.52998007,   1.53033206,   1.53073254,
         1.54606599,   1.54636365,   1.54653927,   1.54678984,
         1.54762328,   1.5480843 ,   1.54840112,   1.54875516,
         1.56166407,   1.56190725,   1.56212079,   1.56212962,
         1.56227733,   1.56233599,   1.5624277 ,   1.56260256,
         1.57127685,   1.57304055,   1.5741207 ,   1.57461722,
         1.57625904,   1.57871471,   1.57944814,   1.57952415,
         1.5891647 ,   1.58953515,   1.58971476,   1.59011529,
         1.59013591,   1.59043127,   1.59130632,   1.59191895,
         1.61809848,   1.61811049,   1.6182188 ,   1.61822678,
         1.6184709 ,   1.6184719 ,   1.61853582,   1.61853634,
         1.62158444,   1.62172872,   1.62181233,   1.62194234,
         1.62285964,   1.62296434,   1.62298848,   1.62308558,
         1.81444876,   1.82094537,   1.82439312,   1.8269096 ,
         1.83146284,   1.83402226,   1.83847985,   1.84609007,
         1.96939121,   1.96943716,   1.97001995,   1.970038  ,
         1.97155457,   1.97156555,   1.97237927,   1.97239895,
         1.98197894,   1.98203188,   1.98493907,   1.98499626,
         1.98624125,   1.98628879,   1.9880228 ,   1.98805603,
         1.99413169,   1.99418445,   1.99422281,   1.99427702,
         1.9985151 ,   1.99859444,   1.99967064,   1.99972796,
         2.06190279,   2.06196081,   2.06215668,   2.0622112 ,
         2.06336728,   2.06342255,   2.06350675,   2.06356008,
         2.09315624,   2.09320456,   2.09323923,   2.0932815 ,
         2.09507431,   2.09508161,   2.09513596,   2.09514054,
         2.0955509 ,   2.09555623,   2.0955973 ,   2.09559949,
         2.09609538,   2.09610825,   2.09762522,   2.09762567,
         2.09948568,   2.09951117,   2.10098915,   2.10102033,
         2.10115797,   2.10118581,   2.10135348,   2.10138635,
         2.10140258,   2.10144503,   2.10262286,   2.1026758 ,
         2.10474162,   2.10482749,   2.10568542,   2.10579155,
         2.10975651,   2.10975805,   2.11049466,   2.11049817,
         2.1109212 ,   2.1109688 ,   2.11098806,   2.1109937 ,
         2.12080019,   2.12102579,   2.12105634,   2.12115874,
         2.1212875 ,   2.12154792,   2.12158218,   2.1216651 ,
         2.13552892,   2.13588331,   2.13605587,   2.13623222,
         2.13627365,   2.13663157,   2.13669776,   2.13689145,
         2.17806444,   2.17871716,   2.17897807,   2.17959764,
         2.18063703,   2.18127802,   2.18154945,   2.18224307,
         2.28828736,   2.2882874 ,   2.28834914,   2.28834944,
         2.28855373,   2.28855397,   2.28863969,   2.28864041,
         2.33472062,   2.33472183,   2.33647416,   2.33647482,
         2.33768504,   2.33768513,   2.3389063 ,   2.33890633,
         2.34767505,   2.34773911,   2.34789742,   2.34795661,
         2.34971515,   2.34983501,   2.34996469,   2.3500891 ,
         2.352017  ,   2.35204506,   2.35228701,   2.35230297,
         2.35590504,   2.35591865,   2.35606176,   2.35610018,
         2.35913216,   2.35914859,   2.35919628,   2.35921811,
         2.35924082,   2.35927067,   2.35931797,   2.35935535,
         2.36003902,   2.36041492,   2.36213706,   2.36241002,
         2.36251707,   2.36288093,   2.36354881,   2.36402827,
         2.4246729 ,   2.42471973,   2.42502648,   2.42507956,
         2.4273681 ,   2.42743498,   2.42760184,   2.42766875,
         2.51561496,   2.51561779,   2.51632316,   2.51633376,
         2.51652266,   2.51655178,   2.51684813,   2.51689474,
         2.52010529,   2.52025744,   2.52026692,   2.52043533,
         2.52115646,   2.52129486,   2.52198568,   2.52211215,
         2.54468388,   2.54490477,   2.54513216,   2.54536603,
         2.54721562,   2.54752445,   2.54791226,   2.54823669,
         2.6840398 ,   2.68404337,   2.68415498,   2.68415913,
         2.68421599,   2.68421865,   2.68429731,   2.68430068,
         2.69152747,   2.69152817,   2.69165078,   2.69165137,
         2.69168674,   2.69168755,   2.69181523,   2.69181602,
         2.72149073,   2.72173056,   2.72185343,   2.72269023,
         2.72325684,   2.72327686,   2.72343218,   2.72459139,
         2.73192593,   2.73219257,   2.7322824 ,   2.73260796,
         2.73424849,   2.73431416,   2.73457993,   2.7347184 ,
         2.73492504,   2.73492525,   2.73492633,   2.73492637,
         2.7349589 ,   2.73495891,   2.73496351,   2.73496362,
         2.74637623,   2.74637732,   2.74637869,   2.74638002,
         2.74639794,   2.74639835,   2.74640012,   2.74640071,
         2.9688392 ,   2.96884275,   2.96885189,   2.96885473,
         2.96896833,   2.96896843,   2.96897227,   2.96897285,
         3.00654873,   3.00666551,   3.00694725,   3.00707486,
         3.00711202,   3.00720097,   3.00796185,   3.00807551,
         3.02564647,   3.02565426,   3.02598332,   3.02599409,
         3.02617932,   3.02618613,   3.026471  ,   3.02647867,
         3.05652528,   3.05652536,   3.05652569,   3.05652573,
         3.05652574,   3.05652577,   3.05652881,   3.05652886,
         3.13912067,   3.13921217,   3.13986388,   3.13996449,
         3.14055693,   3.14131786,   3.14133249,   3.14215247,
         3.15764968,   3.15838486,   3.15895719,   3.15937421,
         3.15998401,   3.16068565,   3.16123025,   3.16162336,
         3.16778769,   3.16790019,   3.16802928,   3.16823688,
         3.1706529 ,   3.17079523,   3.17101301,   3.17109946,
         3.28248344,   3.28287447,   3.28291872,   3.28329587,
         3.28381007,   3.28414175,   3.28416531,   3.2844648 ,
         3.30199126,   3.30208873,   3.30213374,   3.30226912,
         3.30242307,   3.30248989,   3.30253598,   3.30267546,
         3.33690321,   3.33749668,   3.33775794,   3.33832847,
         3.33914547,   3.33968357,   3.34027849,   3.3407856 ,
         3.57190027,   3.57193093,   3.57194302,   3.57196356,
         3.57203107,   3.57207186,   3.57231653,   3.57235873,
         3.59989003,   3.6003741 ,   3.60068624,   3.60105157,
         3.60292734,   3.6034553 ,   3.60376397,   3.60416638,
         3.71518602,   3.71519657,   3.71522285,   3.71523378,
         3.71541171,   3.71541424,   3.71544973,   3.71545119,
         4.14352618,   4.14383595,   4.14391138,   4.14411676,
         4.14504178,   4.14540377,   4.14547413,   4.14571424,
         5.68820956,   5.68821544,   5.68837846,   5.68838242,
         5.68884518,   5.6888459 ,   5.68904706,   5.68904772,
         5.70095322,   5.70099635,   5.70100319,   5.70104966,
         5.70122641,   5.70128071,   5.70129428,   5.70135252,
         5.70321817,   5.70322903,   5.70335652,   5.70336802,
         5.70389392,   5.70390217,   5.70419193,   5.70420141,
         5.81285827,   5.81285897,   5.81288249,   5.81288325,
         5.8130212 ,   5.81302183,   5.81304006,   5.81304078,
         5.81771083,   5.81772374,   5.81773756,   5.81775031,
         5.81776537,   5.81777819,   5.81777993,   5.8177929 ,
         6.08564511,   6.08564855,   6.08565185,   6.08565524,
         6.08568454,   6.08568794,   6.08569269,   6.08569606])], 'mo_coeff': [array([[ 9.35645039e-02, -8.10123579e-04,  8.10294512e-03, ...,
        -1.36035884e-01, -1.35974780e-01, -1.36009369e-01],
       [ 2.11187955e-03, -1.91560485e-05,  1.84307853e-04, ...,
         6.15206262e-01,  6.14966368e-01,  6.15117889e-01],
       [ 7.11370732e-04,  2.65948619e-06,  4.04562974e-05, ...,
        -2.42625538e-02, -2.46740239e-02, -2.45704218e-02],
       ...,
       [-1.82212594e-07,  3.21221642e-05,  4.84955191e-06, ...,
        -2.24276273e-02, -2.24181175e-02,  2.24162015e-02],
       [ 1.00949275e-07, -2.91936199e-05, -4.22122505e-06, ...,
         6.55114698e-02,  6.55252561e-02, -6.55141443e-02],
       [-1.40042277e-08, -2.68332774e-05, -1.62460102e-06, ...,
        -3.03955496e-03, -3.04720910e-03,  3.04541471e-03]])], 'mo_occ': [array([2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0.])], 'e_tot': -1828.9722460714497, 'converged': True, 'cycles': 8, 'scf_summary': {'nuc': 396.7779545760982, 'e1': -3258.2454080386606, 'e2': 1032.4952073911124}, '_opt': {None: None}, '_eri': None, 'with_df': <pyscf.pbc.df.rsdf.RSGDF object at 0x7f3d14f72ad0>, 'rsjk': None, 'exxdiv': None, 'conv_tol': 1e-08, 'exx_built': False, '_t0': 292846.723167954, '_w0': 772417.39829889}


==> anc/files/timings/comparison_to_pyscf/Benzene_2x_supercell/pyscf_hf_64.out <==
a = 14.88000, b = 19.10000, c = 13.84000, alpha = 90.00000, beta = 90.00000, gamma = 90.00000
lattice_vector = [[1.48800000e+01 0.00000000e+00 0.00000000e+00]
 [1.16953769e-15 1.91000000e+01 0.00000000e+00]
 [8.47455585e-16 8.47455585e-16 1.38400000e+01]]
C 1.576660 4.324590 1.962630
C 1.006760 3.439300 2.874690
C 2.575860 3.883380 1.103860
H 1.273860 5.336890 1.877520
H 0.207700 3.758270 3.534860
H 3.020020 4.557610 0.400100
C 1.424140 2.116620 2.896140
C 2.993240 2.560700 1.125310
C 2.423340 1.675410 2.037370
H 0.979980 1.442400 3.599900
H 3.792300 2.241730 0.465140
H 2.726140 0.663120 2.122480
C 1.576660 4.324590 8.882630
C 1.006760 3.439300 9.794690
C 2.575860 3.883380 8.023860
H 1.273860 5.336890 8.797520
H 0.207700 3.758270 10.454860
H 3.020020 4.557610 7.320100
C 1.424140 2.116620 9.816140
C 2.993240 2.560700 8.045310
C 2.423340 1.675410 8.957370
H 0.979980 1.442400 10.519900
H 3.792300 2.241730 7.385140
H 2.726140 0.663120 9.042480
C 1.576660 13.874590 1.962630
C 1.006760 12.989300 2.874690
C 2.575860 13.433380 1.103860
H 1.273860 14.886890 1.877520
H 0.207700 13.308270 3.534860
H 3.020020 14.107610 0.400100
C 1.424140 11.666620 2.896140
C 2.993240 12.110700 1.125310
C 2.423340 11.225410 2.037370
H 0.979980 10.992400 3.599900
H 3.792300 11.791730 0.465140
H 2.726140 10.213120 2.122480
C 1.576660 13.874590 8.882630
C 1.006760 12.989300 9.794690
C 2.575860 13.433380 8.023860
H 1.273860 14.886890 8.797520
H 0.207700 13.308270 10.454860
H 3.020020 14.107610 7.320100
C 1.424140 11.666620 9.816140
C 2.993240 12.110700 8.045310
C 2.423340 11.225410 8.957370
H 0.979980 10.992400 10.519900
H 3.792300 11.791730 7.385140
H 2.726140 10.213120 9.042480
C 9.016660 4.324590 1.962630
C 8.446760 3.439300 2.874690
C 10.015860 3.883380 1.103860
H 8.713860 5.336890 1.877520
H 7.647700 3.758270 3.534860
H 10.460020 4.557610 0.400100
C 8.864140 2.116620 2.896140
C 10.433240 2.560700 1.125310
C 9.863340 1.675410 2.037370
H 8.419980 1.442400 3.599900
H 11.232300 2.241730 0.465140
H 10.166140 0.663120 2.122480
C 9.016660 4.324590 8.882630
C 8.446760 3.439300 9.794690
C 10.015860 3.883380 8.023860
H 8.713860 5.336890 8.797520
H 7.647700 3.758270 10.454860
H 10.460020 4.557610 7.320100
C 8.864140 2.116620 9.816140
C 10.433240 2.560700 8.045310
C 9.863340 1.675410 8.957370
H 8.419980 1.442400 10.519900
H 11.232300 2.241730 7.385140
H 10.166140 0.663120 9.042480
C 9.016660 13.874590 1.962630
C 8.446760 12.989300 2.874690
C 10.015860 13.433380 1.103860
H 8.713860 14.886890 1.877520
H 7.647700 13.308270 3.534860
H 10.460020 14.107610 0.400100
C 8.864140 11.666620 2.896140
C 10.433240 12.110700 1.125310
C 9.863340 11.225410 2.037370
H 8.419980 10.992400 3.599900
H 11.232300 11.791730 0.465140
H 10.166140 10.213120 2.122480
C 9.016660 13.874590 8.882630
C 8.446760 12.989300 9.794690
C 10.015860 13.433380 8.023860
H 8.713860 14.886890 8.797520
H 7.647700 13.308270 10.454860
H 10.460020 14.107610 7.320100
C 8.864140 11.666620 9.816140
C 10.433240 12.110700 8.045310
C 9.863340 11.225410 8.957370
H 8.419980 10.992400 10.519900
H 11.232300 11.791730 7.385140
H 10.166140 10.213120 9.042480

#INFO: **** input file is /global/cfs/cdirs/m4322/diptarka/periodic-benchmark/timings/Zenodo/pyscf_hf.py ****
import numpy as np
import sys
import os

if (len(sys.argv) < 3):
    print("Please enter xyz filename as input argument!")
    exit()

if (len(sys.argv) > 3):
    print("Too many arguments!")
    exit()

xyz_filename = sys.argv[1]

xyz_file = open(xyz_filename, "r")
xyz_lines = xyz_file.readlines()
xyz_file.close()

n_atom = int(xyz_lines[0])
xyz_lines.pop(0)

fields = xyz_lines[0].split()
xyz_lines.pop(0)
assert (fields[0] == "3D")
a = float(fields[1])
b = float(fields[2])
c = float(fields[3])
if (len(fields) == 4):
    alpha = 90
    beta  = 90
    gamma = 90
elif (len(fields) == 7):
    alpha = float(fields[4])
    beta  = float(fields[5])
    gamma = float(fields[6])
else:
    print("Incorrect unit cell description on the second line!")
    exit()

print("a = %.5f, b = %.5f, c = %.5f, alpha = %.5f, beta = %.5f, gamma = %.5f"
      %(a, b, c, alpha, beta, gamma))

alpha *= np.pi / 180.0
beta  *= np.pi / 180.0
gamma *= np.pi / 180.0
V_cell = a * b * c * np.sqrt(1.0 - np.cos(alpha)*np.cos(alpha) - np.cos(beta)*np.cos(beta) - np.cos(gamma)*np.cos(gamma) + 2*np.cos(alpha)*np.cos(beta)*np.cos(gamma))

lattice_vector = np.array([
    [ a, 0.0, 0.0, ],
    [ b * np.cos(gamma), b * np.sin(gamma), 0.0, ],
    [ c * np.cos(beta), c * (np.cos(alpha) - np.cos(beta)*np.cos(gamma)) / np.sin(gamma), V_cell / (a * b * np.sin(gamma)) ],
])

print("lattice_vector = " + str(lattice_vector))

xyz_lines = xyz_lines[:n_atom]
xyz_lines = "".join(xyz_lines)
print(xyz_lines)


from pyscf import lib
from pyscf.pbc import gto, scf, df, dft

os.environ["OMP_NUM_THREADS"] = sys.argv[2]

lib.num_threads(sys.argv[2])
cell = gto.M(
    atom = xyz_lines,
    basis = 'def2-svp',
    cart = True,
    a = lattice_vector,
    dimension = 3,
    precision = 1e-14,
    verbose = 5,
)

mf = scf.KRHF(cell, exxdiv = None)
mf.with_df = df.RSGDF(cell)

mf.kernel()

print(mf.__dict__)


#INFO: ******************** input file end ********************


System: uname_result(system='Linux', node='nid001693', release='5.14.21-150400.24.111_12.0.91-cray_shasta_c', version='#1 SMP Mon Aug 5 07:02:07 UTC 2024 (0c4e917)', machine='x86_64')  Threads 64
Python 3.11.7 | packaged by conda-forge | (main, Dec 23 2023, 14:43:09) [GCC 12.3.0]
numpy 1.26.3  scipy 1.11.4  h5py 3.10.0
Date: Sun Oct 27 03:54:51 2024
PySCF version 2.7.0
PySCF path  /global/cfs/cdirs/m4322/software/pyscf/pyscf
GIT HEAD (branch master) 410d9608a73ad3a507b3008a6f68549288ebfc33

[CONFIG] conf_file None
[INPUT] verbose = 5
[INPUT] max_memory = 4000 
[INPUT] num. atoms = 96
[INPUT] num. electrons = 336
[INPUT] charge = 0
[INPUT] spin (= nelec alpha-beta = 2S) = 0
[INPUT] symmetry False subgroup None
[INPUT] Mole.unit = angstrom
[INPUT] Cartesian GTO integrals (6d 10f)
[INPUT] Symbol           X                Y                Z      unit          X                Y                Z       unit  Magmom
[INPUT]  1 C      1.576660000000   4.324590000000   1.962630000000 AA    2.979455591557   8.172290701033   3.708833183855 Bohr   0.0
[INPUT]  2 C      1.006760000000   3.439300000000   2.874690000000 AA    1.902500673167   6.499335060217   5.432376793026 Bohr   0.0
[INPUT]  3 C      2.575860000000   3.883380000000   1.103860000000 AA    4.867669935222   7.338524637613   2.085993079862 Bohr   0.0
[INPUT]  4 H      1.273860000000   5.336890000000   1.877520000000 AA    2.407246521038  10.085260456930   3.547998593393 Bohr   0.0
[INPUT]  5 H      0.207700000000   3.758270000000   3.534860000000 AA    0.392496116072   7.102101002169   6.679917288680 Bohr   0.0
[INPUT]  6 H      3.020020000000   4.557610000000   0.400100000000 AA    5.707010690709   8.612634682579   0.756079422438 Bohr   0.0
[INPUT]  7 C      1.424140000000   2.116620000000   2.896140000000 AA    2.691234563038   3.999832109777   5.472911418398 Bohr   0.0
[INPUT]  8 C      2.993240000000   2.560700000000   1.125310000000 AA    5.656403825093   4.839021687174   2.126527705234 Bohr   0.0
[INPUT]  9 C      2.423340000000   1.675410000000   2.037370000000 AA    4.579448906703   3.166066046358   3.850071314405 Bohr   0.0
[INPUT] 10 H      0.979980000000   1.442400000000   3.599900000000 AA    1.851893807551   2.725740962073   6.802825075822 Bohr   0.0
[INPUT] 11 H      3.792300000000   2.241730000000   0.465140000000 AA    7.166408382188   4.236255745221   0.878987209580 Bohr   0.0
[INPUT] 12 H      2.726140000000   0.663120000000   2.122480000000 AA    5.151657977222   1.253115187722   4.010905904867 Bohr   0.0
[INPUT] 13 C      1.576660000000   4.324590000000   8.882630000000 AA    2.979455591557   8.172290701033  16.785737965845 Bohr   0.0
[INPUT] 14 C      1.006760000000   3.439300000000   9.794690000000 AA    1.902500673167   6.499335060217  18.509281575016 Bohr   0.0
[INPUT] 15 C      2.575860000000   3.883380000000   8.023860000000 AA    4.867669935222   7.338524637613  15.162897861853 Bohr   0.0
[INPUT] 16 H      1.273860000000   5.336890000000   8.797520000000 AA    2.407246521038  10.085260456930  16.624903375384 Bohr   0.0
[INPUT] 17 H      0.207700000000   3.758270000000  10.454860000000 AA    0.392496116072   7.102101002169  19.756822070670 Bohr   0.0
[INPUT] 18 H      3.020020000000   4.557610000000   7.320100000000 AA    5.707010690709   8.612634682579  13.832984204429 Bohr   0.0
[INPUT] 19 C      1.424140000000   2.116620000000   9.816140000000 AA    2.691234563038   3.999832109777  18.549816200388 Bohr   0.0
[INPUT] 20 C      2.993240000000   2.560700000000   8.045310000000 AA    5.656403825093   4.839021687174  15.203432487225 Bohr   0.0
[INPUT] 21 C      2.423340000000   1.675410000000   8.957370000000 AA    4.579448906703   3.166066046358  16.926976096395 Bohr   0.0
[INPUT] 22 H      0.979980000000   1.442400000000  10.519900000000 AA    1.851893807551   2.725740962073  19.879729857812 Bohr   0.0
[INPUT] 23 H      3.792300000000   2.241730000000   7.385140000000 AA    7.166408382188   4.236255745221  13.955891991570 Bohr   0.0
[INPUT] 24 H      2.726140000000   0.663120000000   9.042480000000 AA    5.151657977222   1.253115187722  17.087810686857 Bohr   0.0
[INPUT] 25 C      1.576660000000  13.874590000000   1.962630000000 AA    2.979455591557  26.219175190629   3.708833183855 Bohr   0.0
[INPUT] 26 C      1.006760000000  12.989300000000   2.874690000000 AA    1.902500673167  24.546219549813   5.432376793026 Bohr   0.0
[INPUT] 27 C      2.575860000000  13.433380000000   1.103860000000 AA    4.867669935222  25.385409127210   2.085993079862 Bohr   0.0
[INPUT] 28 H      1.273860000000  14.886890000000   1.877520000000 AA    2.407246521038  28.132144946526   3.547998593393 Bohr   0.0
[INPUT] 29 H      0.207700000000  13.308270000000   3.534860000000 AA    0.392496116072  25.148985491765   6.679917288680 Bohr   0.0
[INPUT] 30 H      3.020020000000  14.107610000000   0.400100000000 AA    5.707010690709  26.659519172175   0.756079422438 Bohr   0.0
[INPUT] 31 C      1.424140000000  11.666620000000   2.896140000000 AA    2.691234563038  22.046716599373   5.472911418398 Bohr   0.0
[INPUT] 32 C      2.993240000000  12.110700000000   1.125310000000 AA    5.656403825093  22.885906176770   2.126527705234 Bohr   0.0
[INPUT] 33 C      2.423340000000  11.225410000000   2.037370000000 AA    4.579448906703  21.212950535954   3.850071314405 Bohr   0.0
[INPUT] 34 H      0.979980000000  10.992400000000   3.599900000000 AA    1.851893807551  20.772625451669   6.802825075822 Bohr   0.0
[INPUT] 35 H      3.792300000000  11.791730000000   0.465140000000 AA    7.166408382188  22.283140234818   0.878987209580 Bohr   0.0
[INPUT] 36 H      2.726140000000  10.213120000000   2.122480000000 AA    5.151657977222  19.299999677318   4.010905904867 Bohr   0.0
[INPUT] 37 C      1.576660000000  13.874590000000   8.882630000000 AA    2.979455591557  26.219175190629  16.785737965845 Bohr   0.0
[INPUT] 38 C      1.006760000000  12.989300000000   9.794690000000 AA    1.902500673167  24.546219549813  18.509281575016 Bohr   0.0
[INPUT] 39 C      2.575860000000  13.433380000000   8.023860000000 AA    4.867669935222  25.385409127210  15.162897861853 Bohr   0.0
[INPUT] 40 H      1.273860000000  14.886890000000   8.797520000000 AA    2.407246521038  28.132144946526  16.624903375384 Bohr   0.0
[INPUT] 41 H      0.207700000000  13.308270000000  10.454860000000 AA    0.392496116072  25.148985491765  19.756822070670 Bohr   0.0
[INPUT] 42 H      3.020020000000  14.107610000000   7.320100000000 AA    5.707010690709  26.659519172175  13.832984204429 Bohr   0.0
[INPUT] 43 C      1.424140000000  11.666620000000   9.816140000000 AA    2.691234563038  22.046716599373  18.549816200388 Bohr   0.0
[INPUT] 44 C      2.993240000000  12.110700000000   8.045310000000 AA    5.656403825093  22.885906176770  15.203432487225 Bohr   0.0
[INPUT] 45 C      2.423340000000  11.225410000000   8.957370000000 AA    4.579448906703  21.212950535954  16.926976096395 Bohr   0.0
[INPUT] 46 H      0.979980000000  10.992400000000  10.519900000000 AA    1.851893807551  20.772625451669  19.879729857812 Bohr   0.0
[INPUT] 47 H      3.792300000000  11.791730000000   7.385140000000 AA    7.166408382188  22.283140234818  13.955891991570 Bohr   0.0
[INPUT] 48 H      2.726140000000  10.213120000000   9.042480000000 AA    5.151657977222  19.299999677318  17.087810686857 Bohr   0.0
[INPUT] 49 C      9.016660000000   4.324590000000   1.962630000000 AA   17.039017958321   8.172290701033   3.708833183855 Bohr   0.0
[INPUT] 50 C      8.446760000000   3.439300000000   2.874690000000 AA   15.962063039931   6.499335060217   5.432376793026 Bohr   0.0
[INPUT] 51 C     10.015860000000   3.883380000000   1.103860000000 AA   18.927232301986   7.338524637613   2.085993079862 Bohr   0.0
[INPUT] 52 H      8.713860000000   5.336890000000   1.877520000000 AA   16.466808887803  10.085260456930   3.547998593393 Bohr   0.0
[INPUT] 53 H      7.647700000000   3.758270000000   3.534860000000 AA   14.452058482836   7.102101002169   6.679917288680 Bohr   0.0
[INPUT] 54 H     10.460020000000   4.557610000000   0.400100000000 AA   19.766573057473   8.612634682579   0.756079422438 Bohr   0.0
[INPUT] 55 C      8.864140000000   2.116620000000   2.896140000000 AA   16.750796929802   3.999832109777   5.472911418398 Bohr   0.0
[INPUT] 56 C     10.433240000000   2.560700000000   1.125310000000 AA   19.715966191857   4.839021687174   2.126527705234 Bohr   0.0
[INPUT] 57 C      9.863340000000   1.675410000000   2.037370000000 AA   18.639011273468   3.166066046358   3.850071314405 Bohr   0.0
[INPUT] 58 H      8.419980000000   1.442400000000   3.599900000000 AA   15.911456174315   2.725740962073   6.802825075822 Bohr   0.0
[INPUT] 59 H     11.232300000000   2.241730000000   0.465140000000 AA   21.225970748952   4.236255745221   0.878987209580 Bohr   0.0
[INPUT] 60 H     10.166140000000   0.663120000000   2.122480000000 AA   19.211220343986   1.253115187722   4.010905904867 Bohr   0.0
[INPUT] 61 C      9.016660000000   4.324590000000   8.882630000000 AA   17.039017958321   8.172290701033  16.785737965845 Bohr   0.0
[INPUT] 62 C      8.446760000000   3.439300000000   9.794690000000 AA   15.962063039931   6.499335060217  18.509281575016 Bohr   0.0
[INPUT] 63 C     10.015860000000   3.883380000000   8.023860000000 AA   18.927232301986   7.338524637613  15.162897861853 Bohr   0.0
[INPUT] 64 H      8.713860000000   5.336890000000   8.797520000000 AA   16.466808887803  10.085260456930  16.624903375384 Bohr   0.0
[INPUT] 65 H      7.647700000000   3.758270000000  10.454860000000 AA   14.452058482836   7.102101002169  19.756822070670 Bohr   0.0
[INPUT] 66 H     10.460020000000   4.557610000000   7.320100000000 AA   19.766573057473   8.612634682579  13.832984204429 Bohr   0.0
[INPUT] 67 C      8.864140000000   2.116620000000   9.816140000000 AA   16.750796929802   3.999832109777  18.549816200388 Bohr   0.0
[INPUT] 68 C     10.433240000000   2.560700000000   8.045310000000 AA   19.715966191857   4.839021687174  15.203432487225 Bohr   0.0
[INPUT] 69 C      9.863340000000   1.675410000000   8.957370000000 AA   18.639011273468   3.166066046358  16.926976096395 Bohr   0.0
[INPUT] 70 H      8.419980000000   1.442400000000  10.519900000000 AA   15.911456174315   2.725740962073  19.879729857812 Bohr   0.0
[INPUT] 71 H     11.232300000000   2.241730000000   7.385140000000 AA   21.225970748952   4.236255745221  13.955891991570 Bohr   0.0
[INPUT] 72 H     10.166140000000   0.663120000000   9.042480000000 AA   19.211220343986   1.253115187722  17.087810686857 Bohr   0.0
[INPUT] 73 C      9.016660000000  13.874590000000   1.962630000000 AA   17.039017958321  26.219175190629   3.708833183855 Bohr   0.0
[INPUT] 74 C      8.446760000000  12.989300000000   2.874690000000 AA   15.962063039931  24.546219549813   5.432376793026 Bohr   0.0
[INPUT] 75 C     10.015860000000  13.433380000000   1.103860000000 AA   18.927232301986  25.385409127210   2.085993079862 Bohr   0.0
[INPUT] 76 H      8.713860000000  14.886890000000   1.877520000000 AA   16.466808887803  28.132144946526   3.547998593393 Bohr   0.0
[INPUT] 77 H      7.647700000000  13.308270000000   3.534860000000 AA   14.452058482836  25.148985491765   6.679917288680 Bohr   0.0
[INPUT] 78 H     10.460020000000  14.107610000000   0.400100000000 AA   19.766573057473  26.659519172175   0.756079422438 Bohr   0.0
[INPUT] 79 C      8.864140000000  11.666620000000   2.896140000000 AA   16.750796929802  22.046716599373   5.472911418398 Bohr   0.0
[INPUT] 80 C     10.433240000000  12.110700000000   1.125310000000 AA   19.715966191857  22.885906176770   2.126527705234 Bohr   0.0
[INPUT] 81 C      9.863340000000  11.225410000000   2.037370000000 AA   18.639011273468  21.212950535954   3.850071314405 Bohr   0.0
[INPUT] 82 H      8.419980000000  10.992400000000   3.599900000000 AA   15.911456174315  20.772625451669   6.802825075822 Bohr   0.0
[INPUT] 83 H     11.232300000000  11.791730000000   0.465140000000 AA   21.225970748952  22.283140234818   0.878987209580 Bohr   0.0
[INPUT] 84 H     10.166140000000  10.213120000000   2.122480000000 AA   19.211220343986  19.299999677318   4.010905904867 Bohr   0.0
[INPUT] 85 C      9.016660000000  13.874590000000   8.882630000000 AA   17.039017958321  26.219175190629  16.785737965845 Bohr   0.0
[INPUT] 86 C      8.446760000000  12.989300000000   9.794690000000 AA   15.962063039931  24.546219549813  18.509281575016 Bohr   0.0
[INPUT] 87 C     10.015860000000  13.433380000000   8.023860000000 AA   18.927232301986  25.385409127210  15.162897861853 Bohr   0.0
[INPUT] 88 H      8.713860000000  14.886890000000   8.797520000000 AA   16.466808887803  28.132144946526  16.624903375384 Bohr   0.0
[INPUT] 89 H      7.647700000000  13.308270000000  10.454860000000 AA   14.452058482836  25.148985491765  19.756822070670 Bohr   0.0
[INPUT] 90 H     10.460020000000  14.107610000000   7.320100000000 AA   19.766573057473  26.659519172175  13.832984204429 Bohr   0.0
[INPUT] 91 C      8.864140000000  11.666620000000   9.816140000000 AA   16.750796929802  22.046716599373  18.549816200388 Bohr   0.0
[INPUT] 92 C     10.433240000000  12.110700000000   8.045310000000 AA   19.715966191857  22.885906176770  15.203432487225 Bohr   0.0
[INPUT] 93 C      9.863340000000  11.225410000000   8.957370000000 AA   18.639011273468  21.212950535954  16.926976096395 Bohr   0.0
[INPUT] 94 H      8.419980000000  10.992400000000  10.519900000000 AA   15.911456174315  20.772625451669  19.879729857812 Bohr   0.0
[INPUT] 95 H     11.232300000000  11.791730000000   7.385140000000 AA   21.225970748952  22.283140234818  13.955891991570 Bohr   0.0
[INPUT] 96 H     10.166140000000  10.213120000000   9.042480000000 AA   19.211220343986  19.299999677318  17.087810686857 Bohr   0.0
[INPUT] ---------------- BASIS SET ---------------- 
[INPUT] l, kappa, [nprim/nctr], expnt,             c_1 c_2 ...
[INPUT] C
[INPUT] 0    0    [5    /1   ]  1238.4016938      0.0054568832082
                                186.29004992      0.040638409211
                                42.251176346      0.18025593888
                                11.676557932      0.46315121755
                                3.5930506482      0.44087173314
[INPUT] 0    0    [1    /1   ]  0.40245147363        1
[INPUT] 0    0    [1    /1   ]  0.13090182668        1
[INPUT] 1    0    [3    /1   ]  9.4680970621      0.038387871728
                                2.0103545142      0.21117025112
                                0.54771004707     0.51328172114
[INPUT] 1    0    [1    /1   ]  0.15268613795        1
[INPUT] 2    0    [1    /1   ]  0.8                  1
[INPUT] H
[INPUT] 0    0    [3    /1   ]  13.010701         0.019682158
                                1.9622572         0.13796524
                                0.44453796        0.47831935
[INPUT] 0    0    [1    /1   ]  0.12194962           1
[INPUT] 1    0    [1    /1   ]  0.8                  1

Ewald components = 590.535852017864, -382.749475642293, 188.991578200528
nuclear repulsion = 396.777954576098
number of shells = 432
number of NR pGTOs = 1536
number of NR cGTOs = 960
basis = def2-svp
ecp = {}
CPU time:        13.65
lattice vectors  a1 [28.119124734, 0.000000000, 0.000000000]
                 a2 [0.000000000, 36.093768979, 0.000000000]
                 a3 [0.000000000, 0.000000000, 26.153809564]
dimension = 3
low_dim_ft_type = None
Cell volume = 26544.2
rcut = 25.222000892121418 (nimgs = [1 1 1])
lattice sum = 109 cells
precision = 1e-14
pseudo = None
ke_cutoff = 148973.09426748578
    = [4887 6273 4547] mesh (139393518597 PWs)


******** <class 'pyscf.pbc.scf.khf.KRHF'> ********
method = KRHF
initial guess = minao
damping factor = 0
level_shift factor = 0
DIIS = <class 'pyscf.scf.diis.CDIIS'>
diis_start_cycle = 1
diis_space = 8
diis_damp = 0
SCF conv_tol = 1e-08
SCF conv_tol_grad = None
SCF max_cycles = 50
direct_scf = True
direct_scf_tol = 1e-13
chkfile to save SCF result = /tmp/tmp6rq8wdei
max_memory 4000 MB (current use 127 MB)


******** PBC SCF flags ********
N kpts = 1
kpts = [[0. 0. 0.]]
Exchange divergence treatment (exxdiv) = None
DF object = <pyscf.pbc.df.rsdf.RSGDF object at 0x7f65ae7d0350>
Set gradient conv threshold to 0.0001
Big error detected in the electron number of initial guess density matrix (Ne/cell = 335.864)!
  This can cause huge error in Fock matrix and lead to instability in SCF for low-dimensional systems.
  DM is normalized wrt the number of electrons 336.0
kmesh for bvk-cell = [1 1 1]


******** <class 'pyscf.pbc.df.rsdf_builder._RSNucBuilder'> ********
mesh = [61 77 57] (267729 PWs)
ke_cutoff = 21.87925176459718
omega = 0.4893597259174703
exclude_d_aux = False
exclude_dd_block = True
j2c_eig_always = False
has_long_range = True
Set _RSNucBuilder.direct_scf_tol to 2.52186e-17
rs_cell.nbas 480 nao 1008
No. smooth_bas in rs_cell 96
sup-mol nbas = 1840 cGTO = 3808 pGTO = 5424
sup-mol-ft nbas = 3014 cGTO = 6062 pGTO = 8750
    CPU time for int3c kernel initialization      0.72 sec, wall time      0.01 sec
Set ft_ao cutoff to 1e-15
    CPU time for get_nuc  14967.28 sec, wall time    298.12 sec
Default auxbasis def2-svp-jkfit is used for C def2-svp
Default auxbasis def2-svp-jkfit is used for H def2-svp
num shells = 1488, num cGTOs = 5232


******** <class 'pyscf.pbc.df.rsdf.RSGDF'> ********
cell num shells = 432, num cGTOs = 960, num pGTOs = 1536
use_bvk = True
precision_R = 1e-16
precision_G = 1e-14
j2c_eig_always = False
omega = 0.3
ke_cutoff = 6.881222293952997
mesh_compact = [35 45 33] (51975 PWs)
auxbasis = {'C': 'def2-svp-jkfit', 'H': 'def2-svp-jkfit'}
auxcell precision= 1e-14
auxcell rcut = 30.17272751711412
omega_j2c = 0.4
mesh_j2c = [45 57 43] (110295 PWs)
auxcell num shells = 1488, num cGTOs = 5232, num pGTOs = 6576
exp_to_discard = None
_cderi_to_save = /tmp/tmp5fceduv8
len(kpts) = 1
kmesh for bvk-cell = [1 1 1]
rs_cell.nbas 480 nao 1008
No. smooth_bas in rs_cell 0
sup-mol-ft nbas = 2532 cGTO = 5256 pGTO = 7644
j3c prescreening: cell rcut 37.24 Bohr  keep 33 imgs
Using PBCsr3c_gs2 to evaluate SR integrals
Set ft_ao cutoff to 1e-15
    CPU time for int2c2e   1300.00 sec, wall time     24.10 sec
    CPU time for get_k_kpts   8411.88 sec, wall time    121.05 sec
    CPU time for get_j   1619.59 sec, wall time     26.98 sec
    CPU time for vj and vk 393397.83 sec, wall time   6136.65 sec
E1 = -3246.4046979094014  E_coul = 1008.0012741194769
init E= -1841.62546921383
    CPU time for initialize scf 408408.86 sec, wall time   6435.45 sec
HOMO = -0.156080522719  LUMO = 0.116006469248
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-11.16103703 -11.16103666 -11.1610366  -11.16103623 -11.16103549
 -11.16103505 -11.161035   -11.16103454 -11.15869242 -11.15869242
 -11.15869218 -11.15869217 -11.15869191 -11.15869189 -11.15869167
 -11.15869165 -11.15749164 -11.15749153 -11.15749138 -11.15749127
 -11.15749094 -11.15749083 -11.15749074 -11.15749063 -11.15555097
 -11.15555095 -11.15555062 -11.15555059 -11.15554984 -11.15554982
 -11.15554946 -11.15554945 -11.15397521 -11.15397509 -11.1539748
 -11.15397469 -11.15397376 -11.15397372 -11.15397364 -11.1539736
 -11.15357652 -11.15357649 -11.15357617 -11.15357615 -11.1535751
 -11.15357501 -11.15357475 -11.15357467  -1.40174387  -1.4017433
  -1.40171386  -1.40171344  -1.40163578  -1.40163546  -1.4016063
  -1.40160611  -1.10691405  -1.10691216  -1.10690904  -1.1069071
  -1.10683468  -1.10683281  -1.10682974  -1.1068278   -1.10122799
  -1.10122523  -1.10117865  -1.10117604  -1.10115676  -1.1011542
  -1.10110296  -1.10110056  -0.75700461  -0.75698523  -0.75697495
  -0.7569556   -0.75693895  -0.7569196   -0.75691744  -0.75689812
  -0.74658341  -0.74658206  -0.74657709  -0.74657572  -0.74648666
  -0.74648525  -0.74647872  -0.74647727  -0.56168421  -0.56165836
  -0.56160314  -0.5615771   -0.56145255  -0.56142647  -0.56138807
  -0.56136192  -0.48088445  -0.48085755  -0.48085223  -0.48082523
  -0.48074234  -0.48071735  -0.4807098   -0.48068468  -0.39867222
  -0.39866717  -0.39866673  -0.39866163  -0.398644    -0.39864398
  -0.39863877  -0.39863874  -0.37637129  -0.37634566  -0.37631943
  -0.37629489  -0.37626564  -0.37624007  -0.37621636  -0.37619169
  -0.37458318  -0.37458278  -0.37449106  -0.37449087  -0.37440622
  -0.37440392  -0.37423034  -0.37422836  -0.32275766  -0.32275427
  -0.32259225  -0.32258914  -0.32202441  -0.32202099  -0.32185211
  -0.32184896  -0.24889746  -0.24887752  -0.2488767   -0.24885027
  -0.24883768  -0.24881834  -0.24881375  -0.24878708  -0.24532169
  -0.24529055  -0.24526163  -0.24523132  -0.24520706  -0.24515134
  -0.24511796  -0.24506255  -0.15886722  -0.15886556  -0.15864359
  -0.15864123  -0.15754723  -0.15754312  -0.1575322   -0.15752829
  -0.1566576   -0.15665305  -0.1565767   -0.15657533  -0.156428
  -0.1564247   -0.15608118  -0.15608052] [0.11600647 0.11600797 0.11641223 0.11641234 0.11708716 0.11708791
 0.11787249 0.11787325 0.11934278 0.11934335 0.11952086 0.11952126
 0.12076608 0.12076711 0.12101709 0.12101818 0.19056482 0.19523793
 0.19585859 0.19860924 0.1987437  0.20131992 0.20413195 0.20443731
 0.24602049 0.24636282 0.24696729 0.24813334 0.24935297 0.25068968
 0.25153335 0.25239429 0.25289438 0.25320821 0.25951184 0.26224966
 0.26379857 0.26397337 0.26610473 0.26714514 0.27566825 0.27644406
 0.27855119 0.28077018 0.28290633 0.28360016 0.28702001 0.28817548
 0.28829341 0.29172931 0.29209076 0.2923922  0.29373641 0.29422025
 0.29506946 0.29578227 0.30409383 0.30582961 0.30907481 0.31012611
 0.31027591 0.31041538 0.31067753 0.31075602 0.31233255 0.31323303
 0.31330132 0.31369739 0.31376631 0.31439769 0.31521154 0.31672557
 0.44555809 0.44583411 0.44703282 0.44705356 0.44707341 0.44826981
 0.44856393 0.44919164 0.45231458 0.45247276 0.45364262 0.4542588
 0.45442856 0.45446603 0.45621379 0.4573667  0.47854208 0.47857395
 0.47861026 0.47863425 0.4799903  0.4800283  0.48073636 0.4808401
 0.48248579 0.48284361 0.48292577 0.48327368 0.48418002 0.48433009
 0.48445027 0.48466845 0.53138416 0.53301257 0.53398486 0.5353085
 0.53655701 0.53765744 0.53789207 0.53886992 0.59627404 0.5968787
 0.59810672 0.59813215 0.59857178 0.59859329 0.59887308 0.59922167
 0.6026686  0.60268033 0.60318349 0.60326122 0.60956753 0.6095694
 0.61033673 0.61049863 0.61721847 0.61725481 0.61747252 0.61754137
 0.61796223 0.61810315 0.61990004 0.62001084 0.63157564 0.63214599
 0.63377048 0.63504203 0.63540327 0.63612151 0.63747038 0.63903199
 0.64141526 0.64192905 0.64333314 0.6447227  0.64604071 0.64631402
 0.64642442 0.65144973 0.69589357 0.69591862 0.69776988 0.69790505
 0.70203869 0.70203971 0.70419465 0.70433531 0.71543505 0.71549247
 0.71650696 0.71650857 0.71678235 0.71692003 0.71720555 0.71741243
 0.72295034 0.72297559 0.72512337 0.72520356 0.72564279 0.72580245
 0.72696171 0.72716459 0.76066903 0.76067193 0.76120244 0.7612434
 0.76136436 0.76141046 0.76223163 0.76226497 0.76232364 0.76234319
 0.7654088  0.7654128  0.76939363 0.76940437 0.76992972 0.76993651
 0.77220683 0.77220983 0.77264794 0.77266066 0.77839287 0.77840343
 0.78151011 0.78151128 0.82977106 0.82988667 0.83144207 0.83188372
 0.83230593 0.83237709 0.83324567 0.83365096 0.84306149 0.843224
 0.84344441 0.84449255 0.84449549 0.84458148 0.84480644 0.8463317
 0.85589615 0.85600578 0.85615292 0.85626912 0.8563002  0.85896813
 0.85904041 0.86123296 0.86201025 0.86236726 0.86524138 0.86643119
 0.87146146 0.87441785 0.87592772 0.87714996 0.87764026 0.87769302
 0.87785209 0.87875646 0.87896469 0.87995028 0.8825191  0.88279577
 0.88408109 0.88738578 0.88839516 0.88840168 0.8896668  0.89311315
 0.89315642 0.89479171 0.90534855 0.9056107  0.9078     0.9081528
 0.91996173 0.92002429 0.92442303 0.92454113 0.9465589  0.94674483
 0.95000295 0.95020429 0.95062045 0.95219938 0.95325358 0.95351149
 0.954683   0.95651331 0.9578717  0.95792332 0.96420397 0.96482394
 0.96666665 0.96728613 0.9673073  0.96732027 0.96814854 0.96940306
 0.97323812 0.97384275 0.97413911 0.9755112  0.98137135 0.98356564
 0.98604561 0.98741652 0.99217422 0.99360011 0.99504773 0.99652718
 1.02130965 1.02137501 1.0242225  1.02429969 1.02449333 1.02449887
 1.02512069 1.02514522 1.026533   1.02654211 1.02981001 1.03042189
 1.0306408  1.03143445 1.03190795 1.03218443 1.04728979 1.04895458
 1.05072433 1.05202052 1.06179177 1.06241867 1.06693953 1.06737311
 1.1660636  1.1662139  1.16625629 1.16639361 1.16734931 1.16736441
 1.16753526 1.16753675 1.2589275  1.25907896 1.25985332 1.26069319
 1.2613725  1.26221084 1.26449131 1.2648335  1.26968864 1.26984513
 1.27252498 1.27298074 1.27316703 1.27390686 1.27491859 1.27492538
 1.40832378 1.40836658 1.40848428 1.40852219 1.40874884 1.40880596
 1.40891806 1.40897085 1.48916369 1.48972226 1.49056748 1.49104478
 1.49126449 1.49132527 1.49163363 1.49210038 1.50499138 1.50544115
 1.50563523 1.50601602 1.5061412  1.5065185  1.50701515 1.50734636
 1.51347206 1.5136142  1.51399245 1.51406753 1.51414193 1.51417068
 1.51442349 1.51452591 1.53247895 1.53458944 1.53556851 1.53634993
 1.53856376 1.54129509 1.5419033  1.54200384 1.55099125 1.55139415
 1.55182799 1.55188479 1.55216722 1.55233298 1.55329664 1.55399028
 1.57464044 1.57465003 1.57475111 1.57475734 1.57498721 1.57498862
 1.57505796 1.57505826 1.57823623 1.57836892 1.57843681 1.5785568
 1.57939632 1.57949457 1.57951751 1.57960878 1.77600033 1.78274254
 1.78591175 1.78897441 1.79324213 1.79634133 1.80055846 1.80843519
 1.92123    1.92127068 1.92186084 1.92187119 1.92336872 1.92337372
 1.92417898 1.92420676 1.93880154 1.93881872 1.93883878 1.93887313
 1.93984825 1.93984895 1.94072878 1.94073586 1.95019    1.95026834
 1.95135315 1.95140225 1.95900351 1.95905659 1.96091166 1.96093968
 2.01191779 2.01193839 2.01202453 2.01203974 2.01292635 2.01294886
 2.0129633  2.01298289 2.04209827 2.04214415 2.04227882 2.04231063
 2.04384877 2.04388435 2.04404862 2.04408383 2.04477916 2.04480837
 2.0448634  2.04489125 2.04512692 2.04514048 2.04681035 2.04681249
 2.0483181  2.0483328  2.0512383  2.05128032 2.05536733 2.05541108
 2.05590319 2.05596353 2.0575237  2.05755503 2.05762712 2.05765646
 2.05796811 2.05801145 2.05802655 2.05807804 2.05840852 2.0584105
 2.05976801 2.05984077 2.06004098 2.06004981 2.06038751 2.06041273
 2.06959833 2.06972154 2.06990963 2.07001952 2.07023491 2.07050868
 2.07095309 2.07128035 2.08922894 2.0897721  2.08981481 2.0898428
 2.08992017 2.09039496 2.09047994 2.09049031 2.13554796 2.1362252
 2.13642928 2.13707731 2.13804134 2.13869044 2.13899041 2.13969286
 2.24148046 2.24148052 2.24152845 2.24152877 2.24175281 2.24175305
 2.24182809 2.24182883 2.28656745 2.28657001 2.28833704 2.28834216
 2.28974376 2.28974446 2.29097613 2.29097703 2.29832198 2.29839036
 2.29855372 2.29862165 2.30047973 2.3006048  2.30075502 2.30088547
 2.30376417 2.30378357 2.30398288 2.30399346 2.30698621 2.30700522
 2.30707323 2.30710845 2.30843049 2.30843466 2.30850097 2.30850922
 2.30851088 2.30852494 2.30859354 2.30861741 2.31148226 2.31181035
 2.31347107 2.31369143 2.31390024 2.314031   2.31470889 2.31514638
 2.38683255 2.38687131 2.38718292 2.38722693 2.38957304 2.38963226
 2.38981105 2.38987015 2.45476079 2.45476733 2.45551827 2.45552939
 2.45555574 2.45558538 2.45585457 2.45589796 2.45942889 2.45943053
 2.45955526 2.45958813 2.46077984 2.46087579 2.46146868 2.46157093
 2.49360266 2.49381861 2.49391461 2.49414758 2.49590635 2.49622237
 2.49642227 2.49675894 2.61826024 2.61826445 2.61837559 2.618381
 2.618467   2.61846998 2.61854857 2.61855287 2.62507928 2.62508021
 2.62519224 2.62519301 2.62522144 2.62522244 2.62534157 2.62534256
 2.65434093 2.65464864 2.65487513 2.65560618 2.65617566 2.65622444
 2.65649688 2.65758537 2.66413055 2.66441934 2.66449033 2.66485022
 2.66685884 2.66688952 2.66715052 2.66725919 2.67694514 2.67694576
 2.67694638 2.67694678 2.67697165 2.67697169 2.67697587 2.676976
 2.68863422 2.68863557 2.68863732 2.68863885 2.68865025 2.68865094
 2.68865314 2.68865396 2.90926928 2.90927033 2.90928779 2.90928822
 2.90943625 2.90943657 2.9094382  2.90943831 2.94037836 2.94051524
 2.94072024 2.9408684  2.94093442 2.94104135 2.94173031 2.94186356
 2.95825084 2.9582585  2.9586077  2.95861845 2.95880757 2.95881543
 2.959118   2.95912655 2.98889495 2.98889503 2.98889583 2.98889587
 2.98889608 2.98889613 2.98889806 2.98889811 3.0835721  3.08365035
 3.08434061 3.08441409 3.08496026 3.08574182 3.08588663 3.08674675
 3.10191742 3.10262505 3.10326825 3.10367713 3.10432514 3.10500097
 3.1056132  3.1059993  3.1098426  3.10996315 3.11007191 3.11033026
 3.11273109 3.11286593 3.11307966 3.11321003 3.21036732 3.21071019
 3.21076658 3.21109845 3.21143515 3.21168799 3.21180966 3.21203279
 3.22859058 3.22872818 3.22873169 3.22887412 3.22908879 3.22919537
 3.22919823 3.22934854 3.26777647 3.2684001  3.26876602 3.26936219
 3.27033136 3.27089358 3.27164451 3.27216967 3.50357928 3.50361304
 3.50361724 3.5036397  3.50369801 3.50373421 3.50399887 3.50403676
 3.53149139 3.53197809 3.53231998 3.53267517 3.53462796 3.53516014
 3.53549694 3.53589119 3.64214995 3.64216179 3.64218815 3.64220041
 3.64239344 3.64239701 3.64243293 3.64243539 4.06707032 4.06736994
 4.06743411 4.06762287 4.06860197 4.06895374 4.06901212 4.06923516
 5.60347926 5.60348591 5.60364462 5.60364936 5.60409645 5.60409798
 5.60429331 5.60429348 5.61823201 5.61826018 5.61827661 5.61830658
 5.61840482 5.61844207 5.61845884 5.61849687 5.62182653 5.62183911
 5.62200015 5.62201031 5.62238461 5.62239617 5.6227068  5.62271808
 5.73605533 5.73605718 5.7360727  5.73607465 5.73619782 5.73619974
 5.73620895 5.73621098 5.74111824 5.7411303  5.74115035 5.74115626
 5.74116224 5.74116837 5.74117621 5.7411884  6.01346516 6.01346817
 6.0134717  6.01347465 6.01350041 6.01350337 6.01350816 6.01351108]
    CPU time for get_k_kpts   3648.31 sec, wall time     43.36 sec
    CPU time for get_j   1597.08 sec, wall time     26.80 sec
    CPU time for vj and vk   5245.58 sec, wall time     70.16 sec
E1 = -3253.0924834707616  E_coul = 1027.809611772666
cycle= 1 E= -1828.504917122  delta_E= 13.1  |g|= 1.11  |ddm|=   11
    CPU time for cycle= 1   5255.84 sec, wall time     70.32 sec
HOMO = -0.206696899146  LUMO = 0.17179794179
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-11.125408   -11.1254076  -11.12540309 -11.1254027  -11.12538659
 -11.12538625 -11.12538265 -11.12538235 -11.12534225 -11.12534196
 -11.12533835 -11.12533802 -11.12532191 -11.12532152 -11.12531701
 -11.12531661 -11.12064554 -11.12064497 -11.12064433 -11.12064397
 -11.1206437  -11.12064367 -11.1206432  -11.1206431  -11.12055439
 -11.12055437 -11.12055391 -11.12055384 -11.12055306 -11.12055274
 -11.1205527  -11.12055221 -11.11780287 -11.11780116 -11.11779381
 -11.11779273 -11.11779208 -11.11779102 -11.11778427 -11.11778284
 -11.11774298 -11.11774156 -11.11773482 -11.11773349 -11.11773294
 -11.11773159 -11.11772426 -11.11772255  -1.01812448  -1.01812419
  -1.01811866  -1.01811837  -1.01810209  -1.01810181  -1.01809646
  -1.01809618  -0.88215873  -0.88215836  -0.88215686  -0.88215651
  -0.88213192  -0.88213147  -0.88212998  -0.88212953  -0.88065684
  -0.88065603  -0.88064006  -0.88063926  -0.88062786  -0.88062711
  -0.88060963  -0.8806089   -0.69504129  -0.69503112  -0.69502623
  -0.69501608  -0.69500744  -0.69499726  -0.69499675  -0.69498658
  -0.68783964  -0.68783883  -0.68783632  -0.68783553  -0.68779011
  -0.68778931  -0.68778586  -0.68778507  -0.57993162  -0.57991354
  -0.57988078  -0.57986271  -0.5797897   -0.57977165  -0.57975045
  -0.57973248  -0.51021101  -0.51019314  -0.51018214  -0.51016421
  -0.51011303  -0.51009623  -0.51008381  -0.51006694  -0.4837978
  -0.48379732  -0.48379416  -0.48379368  -0.48378441  -0.48378397
  -0.48378318  -0.48378275  -0.45331921  -0.45330217  -0.45325656
  -0.45323952  -0.45323848  -0.45322856  -0.45317724  -0.45316551
  -0.45090836  -0.45090442  -0.45088118  -0.45087771  -0.4507474
  -0.45074332  -0.4506755   -0.45067216  -0.37211769  -0.37211613
  -0.37195954  -0.37195819  -0.37147955  -0.37147793  -0.37131184
  -0.37131041  -0.35721079  -0.35721055  -0.3571983   -0.35719781
  -0.35715969  -0.35715889  -0.35714702  -0.35714609  -0.35312945
  -0.35310743  -0.35310107  -0.35307923  -0.35303204  -0.35300521
  -0.35297826  -0.35295141  -0.20876685  -0.20876666  -0.20837505
  -0.20837453  -0.20736368  -0.20736207  -0.20715672  -0.20715397
  -0.20695706  -0.2069555   -0.20693894  -0.20693505  -0.20688775
  -0.20688471  -0.20669695  -0.2066969 ] [0.17179794 0.17179887 0.17240573 0.17240677 0.17261545 0.17261738
 0.17359398 0.17359421 0.17585735 0.17585923 0.17610759 0.17610936
 0.17710271 0.17710345 0.17729684 0.17729783 0.21898412 0.22455924
 0.22472556 0.22720899 0.22738914 0.23155723 0.2342586  0.23480445
 0.25764543 0.25898824 0.25945727 0.26197816 0.26362182 0.2664906
 0.26661176 0.26724695 0.26790793 0.26880048 0.27344089 0.27648303
 0.28035964 0.28055011 0.28075961 0.2814864  0.29309227 0.29322422
 0.29699591 0.29807583 0.30182742 0.30237002 0.30486174 0.3061987
 0.30907933 0.31084964 0.31135903 0.31336433 0.31462257 0.31542892
 0.31543641 0.31582703 0.32172185 0.3240414  0.32838412 0.32987179
 0.33078394 0.33354471 0.33500976 0.33677523 0.38625138 0.38628292
 0.38696861 0.38699073 0.39017478 0.3902088  0.3909042  0.39093035
 0.49110177 0.49115207 0.49229746 0.49234578 0.49383552 0.49459112
 0.494778   0.49500374 0.49700439 0.49717233 0.49798    0.49803581
 0.49840779 0.49845213 0.50022167 0.50089571 0.51365621 0.51369884
 0.51399125 0.5140271  0.51520218 0.51523483 0.51560375 0.51560895
 0.51674712 0.51708246 0.51719675 0.51752752 0.51863132 0.51882866
 0.51891172 0.51914311 0.56041117 0.56159104 0.56230929 0.56324445
 0.56420354 0.56495302 0.56527969 0.56590999 0.61555371 0.61580609
 0.61631723 0.61641954 0.61652798 0.61656003 0.61665596 0.61676313
 0.62273851 0.62282575 0.62302048 0.62312963 0.62914825 0.62921575
 0.629757   0.62984037 0.63410359 0.63410902 0.6342042  0.63420928
 0.63589985 0.63600632 0.63678086 0.63688057 0.66305412 0.66435668
 0.66586426 0.66709647 0.66915086 0.6702343  0.67132409 0.67232654
 0.69482161 0.69766997 0.69774315 0.70062769 0.70829495 0.71190071
 0.7130167  0.71633534 0.7267531  0.72675481 0.72925394 0.72988113
 0.73287826 0.73288415 0.73536164 0.73559707 0.74536134 0.74537487
 0.74585821 0.74588436 0.74607878 0.74611086 0.7464905  0.74650218
 0.75223142 0.75224867 0.75439739 0.75441016 0.7549592  0.75497513
 0.7566156  0.75663078 0.7897822  0.7897841  0.78989468 0.7899356
 0.79010767 0.79015103 0.79105195 0.79108948 0.79121413 0.79124749
 0.79488071 0.79488718 0.79836437 0.79839393 0.79909798 0.79910125
 0.80139756 0.80141485 0.80155959 0.8015649  0.80789681 0.80791498
 0.81100088 0.81100501 0.87141836 0.87143457 0.87312608 0.87344129
 0.87420135 0.87426643 0.8753694  0.87558676 0.88547637 0.88560536
 0.88587726 0.88615714 0.88626657 0.88650897 0.88763891 0.88835806
 0.90833608 0.90838287 0.90845365 0.90917998 0.90932835 0.91046312
 0.91164017 0.91292712 0.9143445  0.91620687 0.91747025 0.91783574
 0.91823678 0.92119881 0.92353812 0.92563332 0.92662318 0.92735452
 0.9285199  0.929162   0.92917125 0.92928118 0.93116126 0.93137347
 0.9333782  0.9352494  0.9360394  0.93613533 0.93793524 0.94106419
 0.94208332 0.94345194 0.95070347 0.95125646 0.95333293 0.95382223
 0.96515075 0.96517881 0.96898233 0.96910542 0.99677256 0.99731192
 0.9989363  0.99984965 1.00382537 1.00471765 1.00509851 1.0064596
 1.00724724 1.00725903 1.00921261 1.01059766 1.01106195 1.01204218
 1.01253639 1.01294034 1.01501247 1.01547564 1.01666202 1.01699249
 1.01769845 1.02220669 1.02229228 1.02356082 1.02489531 1.02609483
 1.02787852 1.02951273 1.03210281 1.03442876 1.03459051 1.03689797
 1.06678606 1.06685074 1.06829556 1.06833878 1.06865728 1.0687309
 1.0688849  1.0689329  1.07182807 1.07187086 1.07495847 1.07496566
 1.07613726 1.07617615 1.07654487 1.07662225 1.12655945 1.12771592
 1.12996409 1.13101489 1.13913628 1.13986738 1.14336586 1.14399568
 1.21689444 1.21702319 1.21703875 1.21715679 1.21807191 1.21808525
 1.21821138 1.21821333 1.28844661 1.28857938 1.2895463  1.29009688
 1.2904578  1.29142875 1.29369106 1.2937496  1.29877376 1.29879881
 1.30114077 1.30180436 1.30213478 1.30290954 1.30370446 1.30377314
 1.43762424 1.43765586 1.43776747 1.43778932 1.43801993 1.43806357
 1.43817143 1.43820665 1.5167969  1.5173244  1.51813268 1.51869172
 1.51886566 1.51889297 1.51924821 1.51968991 1.53428667 1.53481875
 1.53489269 1.53526996 1.53571007 1.53618012 1.53664772 1.53697585
 1.55007615 1.55024877 1.55045201 1.55047783 1.55055627 1.55063266
 1.55072649 1.55085619 1.56134821 1.56322223 1.5642526  1.56507808
 1.56696675 1.56942857 1.57015985 1.57039789 1.5792488  1.57962472
 1.58003048 1.58003349 1.58038041 1.58046799 1.58138066 1.58197158
 1.60561507 1.60562727 1.60573774 1.60574588 1.6060003  1.60600165
 1.60606904 1.60606942 1.60918145 1.60932221 1.60940225 1.60952899
 1.61045719 1.61055881 1.6105801  1.61067415 1.80384099 1.81038161
 1.81382926 1.81643517 1.8209472  1.82359211 1.82804733 1.83570455
 1.95635119 1.95639842 1.95698062 1.9569993  1.95852131 1.95853274
 1.95935098 1.95937088 1.96983085 1.96988588 1.97277757 1.97283549
 1.97353245 1.97357722 1.97520636 1.97523518 1.98132752 1.98141539
 1.98142064 1.9815085  1.98634436 1.98642094 1.98763243 1.98768523
 2.04893462 2.04899188 2.04918929 2.0492429  2.05041665 2.05047153
 2.05055485 2.05060767 2.08090163 2.08092102 2.08095531 2.08097585
 2.08266139 2.08266695 2.0827157  2.08271821 2.08308171 2.08308946
 2.08313803 2.08314252 2.0840227  2.08403207 2.08563572 2.0856367
 2.08599642 2.08601694 2.08862161 2.08865177 2.08880135 2.08882813
 2.08893881 2.08896344 2.08898735 2.08902196 2.08910407 2.08917153
 2.09137338 2.09145409 2.09260965 2.09274377 2.09700925 2.09701372
 2.09764649 2.09768663 2.09809013 2.09809745 2.09835481 2.09837809
 2.10762749 2.10788117 2.10790978 2.10804443 2.10809202 2.10838337
 2.10840072 2.10852177 2.12311278 2.12349568 2.12359832 2.12380728
 2.1238272  2.12423761 2.12424109 2.12444128 2.1654856  2.16615391
 2.16639922 2.16703398 2.1680775  2.16872839 2.16900826 2.16971275
 2.27576128 2.27576133 2.27582386 2.27582417 2.27603029 2.27603052
 2.27611775 2.2761185  2.3216572  2.32165843 2.32345508 2.32345606
 2.32489035 2.32489042 2.32615098 2.32615126 2.33481426 2.33487645
 2.33504109 2.33509833 2.33707067 2.33721319 2.33734195 2.3374934
 2.33943001 2.33948005 2.33973106 2.33976349 2.34286103 2.34286209
 2.34316541 2.34318329 2.34486232 2.34487785 2.34492768 2.34494869
 2.34496929 2.34499813 2.34504796 2.34508447 2.34666872 2.34703384
 2.34859598 2.34897537 2.34911076 2.34956321 2.35017097 2.350637
 2.41201838 2.41206477 2.41237068 2.41242323 2.41472743 2.41479387
 2.41496022 2.41502665 2.50248627 2.50249152 2.50328295 2.50329375
 2.50354376 2.50357971 2.50384517 2.50390072 2.5067136  2.50676958
 2.50687483 2.50694305 2.50772681 2.50786741 2.50857599 2.50869585
 2.53045475 2.53067538 2.53087669 2.53110954 2.53297329 2.5332803
 2.53364566 2.53396735 2.67101301 2.67101816 2.67109526 2.67110154
 2.67118865 2.67119258 2.67123779 2.67124304 2.67921346 2.67921411
 2.67934672 2.67934717 2.67939662 2.67939736 2.67953469 2.67953543
 2.70560277 2.70586875 2.70598179 2.70680624 2.70738062 2.70742292
 2.70756823 2.70872074 2.71603862 2.71631057 2.71640172 2.71673274
 2.71838111 2.7184484  2.71872143 2.71886229 2.72298651 2.72298692
 2.72298776 2.72298793 2.72302182 2.72302184 2.72302692 2.72302703
 2.73412937 2.73413052 2.73413158 2.73413296 2.73415195 2.73415248
 2.73415403 2.73415474 2.95668089 2.95668395 2.95669441 2.95669669
 2.95681821 2.95681983 2.95682164 2.95682379 2.99129202 2.9914063
 2.99170126 2.99182658 2.99187621 2.99196264 2.99273411 2.99284527
 3.01092075 3.01092957 3.01125808 3.01126978 3.01147329 3.01147903
 3.01176698 3.01177366 3.04383852 3.04383863 3.04383889 3.04383896
 3.04383898 3.04383904 3.04384228 3.04384236 3.12248523 3.12257726
 3.12325074 3.12335176 3.1239202  3.12470305 3.12471074 3.12555403
 3.14138807 3.14211628 3.14270453 3.14312078 3.14374136 3.14443619
 3.14499611 3.14538822 3.1517827  3.15189905 3.15202122 3.15224179
 3.15465544 3.15480261 3.15501495 3.15511266 3.26590663 3.26629633
 3.26631572 3.26669167 3.26716978 3.26748184 3.26752524 3.26780611
 3.28585921 3.28595516 3.28597239 3.28611836 3.28628477 3.28634938
 3.28636658 3.28651767 3.32095467 3.32154575 3.32184395 3.32241097
 3.32328994 3.32382333 3.32447088 3.32497187 3.55561066 3.55564104
 3.55566112 3.55568203 3.55573705 3.55578504 3.55601311 3.55606269
 3.58311288 3.58360099 3.58390883 3.58426591 3.58616088 3.58669269
 3.5869978  3.58739112 3.6979866  3.69799711 3.69802294 3.69803382
 3.69821436 3.69821711 3.69825186 3.69825358 4.12621672 4.12652185
 4.12659333 4.12679457 4.12772898 4.12808607 4.12815235 4.12838809
 5.66708205 5.66708801 5.66724986 5.66725393 5.66771119 5.66771204
 5.66791173 5.66791226 5.68031995 5.68035144 5.68043428 5.68047147
 5.68055502 5.68058884 5.68069287 5.68073512 5.68266519 5.6826746
 5.68273449 5.68273873 5.68329426 5.68329748 5.68352881 5.68352919
 5.79369865 5.79369906 5.79372742 5.79372783 5.79386266 5.79386295
 5.79388821 5.79388855 5.79831766 5.79833098 5.79833663 5.79834985
 5.79837513 5.79838414 5.79838834 5.79839753 6.0673518  6.06735516
 6.06735803 6.06736134 6.06738953 6.06739285 6.06739711 6.0674004 ]
    CPU time for get_k_kpts   3595.88 sec, wall time     42.84 sec
    CPU time for get_j   1640.61 sec, wall time     26.99 sec
    CPU time for vj and vk   5236.85 sec, wall time     69.83 sec
E1 = -3260.107064693084  E_coul = 1034.379685264373
cycle= 2 E= -1828.94942485261  delta_E= -0.445  |g|= 0.249  |ddm|= 2.67
    CPU time for cycle= 2   5249.39 sec, wall time     70.03 sec
HOMO = -0.188149636253  LUMO = 0.189760318126
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-11.08438302 -11.08438259 -11.08437767 -11.08437744 -11.08437653
 -11.0843763  -11.08437284 -11.08437265 -11.08417168 -11.08417149
 -11.08416829 -11.08416803 -11.08416781 -11.08416756 -11.08416269
 -11.08416226 -11.0832736  -11.08327359 -11.0832733  -11.08327328
 -11.083273   -11.08327296 -11.08327263 -11.08327261 -11.08272398
 -11.08272393 -11.0827234  -11.08272336 -11.0827228  -11.08272275
 -11.08272228 -11.08272221 -11.08206231 -11.08206223 -11.08205812
 -11.08205805 -11.08205389 -11.08205384 -11.08205221 -11.08205217
 -11.08184071 -11.08184069 -11.08183944 -11.08183941 -11.0818341
 -11.08183408 -11.08183054 -11.08183051  -0.99211965  -0.99211933
  -0.99211352  -0.9921132   -0.99209596  -0.99209564  -0.99209002
  -0.99208971  -0.85801038  -0.85801013  -0.85800847  -0.85800822
  -0.85798036  -0.8579802   -0.8579784   -0.85797826  -0.85469338
  -0.85469248  -0.85467553  -0.85467463  -0.85466417  -0.8546633
  -0.854645    -0.85464413  -0.67366165  -0.67365114  -0.67364666
  -0.67363617  -0.67362783  -0.67361732  -0.67361729  -0.67360678
  -0.66643035  -0.66642948  -0.66642699  -0.66642613  -0.66637947
  -0.6663786   -0.66637513  -0.66637428  -0.56405546  -0.56403798
  -0.56400482  -0.56398736  -0.5639156   -0.56389816  -0.56387631
  -0.56385894  -0.49423039  -0.49421413  -0.49420269  -0.49418637
  -0.49413692  -0.4941211   -0.49410889  -0.49409299  -0.47039641
  -0.47039563  -0.47039292  -0.47039215  -0.47038413  -0.47038339
  -0.47038293  -0.4703822   -0.44268649  -0.44267616  -0.44263227
  -0.44262766  -0.44262342  -0.44261751  -0.44257405  -0.44256536
  -0.44004642  -0.44004558  -0.44000016  -0.4399994   -0.43991814
  -0.43991715  -0.43982485  -0.43982394  -0.35480174  -0.3548003
  -0.35463728  -0.35463606  -0.35414039  -0.35413887  -0.35396506
  -0.35396376  -0.34896624  -0.34896518  -0.34895474  -0.34895351
  -0.34892379  -0.34892192  -0.34891232  -0.34891001  -0.34485936
  -0.34483838  -0.34483531  -0.34481447  -0.34477041  -0.34474751
  -0.34472213  -0.34469924  -0.19083395  -0.19083288  -0.19060095
  -0.19059925  -0.18959813  -0.18959586  -0.18956157  -0.18955918
  -0.18887194  -0.1888689   -0.18867904  -0.18867833  -0.18863951
  -0.18863768  -0.18814993  -0.18814964] [0.18976032 0.18976168 0.19028084 0.19028286 0.19078151 0.19078445
 0.19181761 0.19181886 0.19321933 0.19322195 0.19347129 0.19347435
 0.19467916 0.19468086 0.19502875 0.19502927 0.22764089 0.23331214
 0.23359318 0.23595163 0.23615797 0.24066663 0.2433692  0.24398968
 0.26239019 0.26391957 0.264144   0.26669677 0.26885259 0.27198068
 0.27199755 0.27281092 0.27352635 0.27410588 0.27852903 0.28158586
 0.28584935 0.28630459 0.28640909 0.28700778 0.29857548 0.29861932
 0.30281734 0.30346624 0.30746103 0.30799413 0.31016772 0.31150294
 0.31535391 0.31645178 0.31724039 0.31955783 0.32053831 0.32125174
 0.32152895 0.32249242 0.32739293 0.329936   0.33450876 0.335993
 0.33681823 0.3397985  0.34136633 0.34316341 0.40390176 0.40393008
 0.404682   0.40470186 0.40814751 0.40817917 0.40894942 0.40897337
 0.50806342 0.50809974 0.50928717 0.50935054 0.51103721 0.51177872
 0.51183154 0.51220058 0.51382498 0.51411269 0.51465311 0.51483694
 0.51532466 0.51537359 0.51714814 0.51767899 0.52965615 0.52970058
 0.53019801 0.53023424 0.53122547 0.53128594 0.53145862 0.53149587
 0.5326272  0.53293655 0.53312881 0.5334325  0.53451397 0.5347937
 0.53481131 0.53510905 0.56909604 0.57019567 0.57080378 0.57166527
 0.57256432 0.5732461  0.57357425 0.57413721 0.62432588 0.62456503
 0.62480436 0.62491445 0.62505552 0.62516714 0.62520584 0.62544087
 0.63117076 0.63127771 0.63132391 0.6314424  0.63695567 0.63702239
 0.63756618 0.63764035 0.64350664 0.64357103 0.64360672 0.64367029
 0.6456655  0.64576863 0.64625543 0.6463536  0.67725334 0.67843192
 0.679862   0.68097505 0.68290994 0.68388129 0.68495813 0.68585353
 0.71162715 0.71416158 0.71475418 0.71729337 0.72587594 0.72911176
 0.73032702 0.73289233 0.73947178 0.73948751 0.74251485 0.7435383
 0.74559416 0.74560369 0.74812775 0.74838208 0.75395625 0.75396371
 0.75435444 0.75439757 0.75454461 0.7546033  0.75512448 0.75513842
 0.76067596 0.76069129 0.76292589 0.76292853 0.76366277 0.76369482
 0.76529628 0.76533206 0.80228932 0.80233069 0.80251653 0.80255915
 0.80264239 0.80264446 0.80351555 0.80355629 0.80367317 0.80371039
 0.80726979 0.80728106 0.81126468 0.8112948  0.8117634  0.81176713
 0.81408927 0.81411147 0.81463082 0.81463639 0.82056291 0.82057384
 0.8239064  0.82390649 0.88710686 0.88713163 0.88845288 0.88870255
 0.88923784 0.88930828 0.89076102 0.89096491 0.90027218 0.90036194
 0.90106678 0.90128005 0.90139183 0.90169174 0.90310179 0.90376278
 0.9252073  0.92535246 0.92577227 0.92633345 0.92672221 0.92814682
 0.92830267 0.93056292 0.93126739 0.93343832 0.93433134 0.93514806
 0.93611754 0.93788325 0.94037841 0.94189414 0.94304946 0.94397456
 0.94585937 0.94587463 0.94617023 0.94637838 0.94673999 0.94866663
 0.94915407 0.95090549 0.95151702 0.9517952  0.95334073 0.9575155
 0.95808992 0.95966905 0.96703446 0.96762643 0.96976173 0.97024489
 0.98151694 0.98154692 0.98526748 0.98537421 1.00741431 1.00781013
 1.0097344  1.01058757 1.01469105 1.01549964 1.01610631 1.0174177
 1.02870698 1.0287131  1.02898029 1.03163567 1.03224457 1.03240516
 1.03304337 1.03307566 1.03384694 1.0356144  1.03599843 1.03708895
 1.03739244 1.03779111 1.0401874  1.04072808 1.04195369 1.04453504
 1.04609378 1.04643513 1.04786245 1.04842422 1.04987243 1.05197346
 1.08498552 1.08501985 1.0866899  1.08671568 1.08683995 1.08687442
 1.08730267 1.08733057 1.08922578 1.08927242 1.09270625 1.09276365
 1.09329695 1.09331634 1.09418861 1.0941991  1.15078042 1.15188681
 1.15416364 1.15518213 1.16285695 1.16359617 1.16696221 1.16761162
 1.23683202 1.23695616 1.23696354 1.23707751 1.23798136 1.23799543
 1.23810837 1.23811163 1.29974842 1.2999093  1.300902   1.30137926
 1.30184851 1.30278679 1.3049165  1.30500588 1.3109818  1.31103057
 1.31328868 1.3139876  1.31422651 1.31493389 1.31581123 1.3159466
 1.45589268 1.45590841 1.45602674 1.45604137 1.4562726  1.45629972
 1.45641494 1.45644189 1.53160936 1.53231856 1.53314965 1.5334731
 1.53389893 1.53409014 1.53441975 1.53479406 1.55060154 1.5506018
 1.55098792 1.55107589 1.55227103 1.55269316 1.55287995 1.55326221
 1.56927262 1.56979481 1.56998032 1.57011498 1.57031132 1.57036223
 1.57044594 1.57069859 1.57517054 1.57660844 1.57760818 1.57804648
 1.57944057 1.58179183 1.58246528 1.58261739 1.59269943 1.59305761
 1.59310709 1.59347903 1.59377099 1.59403814 1.59483846 1.59546279
 1.62361925 1.62363203 1.62374228 1.62375078 1.62399836 1.62399919
 1.62406216 1.62406275 1.62710493 1.62725867 1.62734735 1.62748584
 1.62843452 1.62854552 1.6285714  1.62867439 1.81634652 1.82282016
 1.82631722 1.8287083  1.8333622  1.83579888 1.84030377 1.84788989
 1.97504776 1.97509424 1.9756749  1.97569412 1.97721723 1.9772292
 1.97804151 1.9780596  1.9852623  1.98531011 1.98823872 1.98829249
 1.99090308 1.99095723 1.99299918 1.99304494 1.99924708 1.99927568
 1.99933228 1.99936385 2.0022338  2.00231925 2.00306189 2.00313106
 2.06725261 2.06731668 2.06753658 2.06759759 2.0688142  2.06887498
 2.06897549 2.06903455 2.09891144 2.09896089 2.09897264 2.09901886
 2.10180245 2.1018147  2.10185868 2.10186546 2.10191937 2.10192241
 2.10224369 2.10226069 2.10233193 2.10234423 2.10327623 2.10327813
 2.10492307 2.1049498  2.10512545 2.10514743 2.10527003 2.1053174
 2.10532078 2.10532436 2.10535215 2.10538207 2.1086091  2.10866799
 2.10977998 2.10988109 2.11093232 2.11105978 2.11585766 2.11586123
 2.11610082 2.11610588 2.11651718 2.11653949 2.1168781  2.11694655
 2.12576211 2.12599757 2.12615705 2.12638972 2.12642408 2.12651094
 2.12698063 2.12708514 2.14050246 2.14080303 2.14118055 2.14121643
 2.14138207 2.14155797 2.14180619 2.1419974  2.18164099 2.18229674
 2.18255486 2.18317731 2.18425367 2.18490237 2.1851649  2.18586534
 2.29295895 2.29295901 2.29302421 2.29302453 2.29322311 2.29322335
 2.29331162 2.29331234 2.33988955 2.33989125 2.3416473  2.34164754
 2.34293253 2.34293272 2.3441653  2.34416534 2.35276845 2.35283499
 2.35300272 2.35306539 2.35465109 2.35476907 2.35490103 2.35502298
 2.35717108 2.35719389 2.35742751 2.35743988 2.36113452 2.3611499
 2.36125367 2.36129549 2.36433666 2.36435512 2.36439929 2.36442307
 2.36444969 2.36448175 2.36452513 2.3645645  2.36511952 2.36550473
 2.36722765 2.36750261 2.36761517 2.36798495 2.36864127 2.36913151
 2.4276363  2.42768494 2.42799191 2.42804707 2.43032376 2.43039239
 2.43055841 2.43062714 2.52341193 2.52341231 2.52404755 2.52405757
 2.52421033 2.52423857 2.52454781 2.52459223 2.52805503 2.5282335
 2.52841497 2.5286035  2.52905746 2.52921253 2.53002921 2.53017059
 2.55022893 2.55044423 2.55075741 2.55098365 2.55283716 2.55313614
 2.55363028 2.55394286 2.69297475 2.692979   2.69310091 2.69310591
 2.69316234 2.69316559 2.69325346 2.69325759 2.69994593 2.69994678
 2.70005619 2.70005684 2.7000905  2.70009156 2.70020653 2.70020748
 2.7294489  2.72967339 2.72978267 2.73063982 2.73119677 2.73120764
 2.73134719 2.73252066 2.74010401 2.74036688 2.74046343 2.74078311
 2.74185635 2.74185642 2.74185752 2.74185784 2.74189155 2.74189156
 2.74189588 2.74189598 2.74234571 2.74242119 2.74268649 2.74283313
 2.75357519 2.75357623 2.75357773 2.75357903 2.75359782 2.75359811
 2.75359989 2.75360038 2.97610911 2.97611315 2.97612061 2.97612392
 2.9762302  2.97623071 2.97623457 2.97623557 3.01502048 3.01513371
 3.01543089 3.0155553  3.01559304 3.0156788  3.01645144 3.01656205
 3.03331412 3.03332309 3.03364837 3.03366038 3.03385071 3.03385584
 3.03414208 3.03414799 3.06537189 3.06537195 3.06537199 3.06537205
 3.06537206 3.06537209 3.06537562 3.06537566 3.14521495 3.14530386
 3.1459377  3.14603525 3.14664904 3.14738889 3.14741283 3.14821108
 3.16316294 3.1638993  3.16446256 3.16488105 3.16549388 3.16619648
 3.16673212 3.16712686 3.1732525  3.17336028 3.17349975 3.17368949
 3.17612236 3.17625905 3.1764857  3.17655646 3.29130259 3.29169219
 3.29176597 3.29214148 3.29270546 3.29305725 3.29305953 3.29337842
 3.31038008 3.31047926 3.31053925 3.31066699 3.31081507 3.31088451
 3.31094634 3.31107721 3.34489454 3.34547285 3.34573371 3.34629022
 3.34709214 3.34761748 3.3482043  3.34870007 3.57954728 3.57957789
 3.5795817  3.57960166 3.57967442 3.57970748 3.57996599 3.58000013
 3.60790106 3.60837883 3.6086945  3.6090609  3.61090589 3.61142751
 3.61173897 3.61214323 3.72385062 3.72386113 3.72388732 3.72389821
 3.7240731  3.72407555 3.72411098 3.72411238 4.15261511 4.15292481
 4.15300177 4.1532066  4.15412318 4.15448486 4.15455686 4.15479627
 5.69993822 5.69994396 5.70010706 5.70011088 5.7005756  5.70057618
 5.70077733 5.70077813 5.71202379 5.71205168 5.71206997 5.71209964
 5.71218449 5.71221999 5.71223994 5.71227598 5.71520314 5.71521488
 5.71537631 5.7153853  5.7157663  5.71577736 5.7160872  5.71609791
 5.82371837 5.82371985 5.82373847 5.82374003 5.82387148 5.82387293
 5.82388522 5.82388678 5.82922205 5.8292341  5.82925442 5.82926605
 5.8292663  5.82927806 5.82928536 5.82929751 6.0965181  6.09652155
 6.09652526 6.09652865 6.09655833 6.09656174 6.09656691 6.09657028]
    CPU time for get_k_kpts   3777.69 sec, wall time     45.07 sec
    CPU time for get_j   1645.90 sec, wall time     26.96 sec
    CPU time for vj and vk   5423.79 sec, wall time     72.03 sec
E1 = -3256.875307226541  E_coul = 1031.1264254872422
cycle= 3 E= -1828.9709271632  delta_E= -0.0215  |g|= 0.0683  |ddm|= 0.635
    CPU time for cycle= 3   5436.12 sec, wall time     72.23 sec
HOMO = -0.195084169776  LUMO = 0.183672948036
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-11.10204228 -11.10204215 -11.10203767 -11.10203754 -11.10202592
 -11.1020258  -11.10202189 -11.10202178 -11.10199709 -11.10199699
 -11.10199306 -11.10199295 -11.10198141 -11.10198129 -11.1019768
 -11.10197667 -11.09940223 -11.09940206 -11.09940171 -11.09940165
 -11.09940141 -11.09940139 -11.0994011  -11.09940109 -11.09921568
 -11.09921561 -11.09921532 -11.09921521 -11.09921475 -11.09921467
 -11.09921437 -11.09921421 -11.09765867 -11.09765736 -11.09765216
 -11.09765123 -11.09765052 -11.09764962 -11.09764539 -11.09764453
 -11.0976086  -11.09760774 -11.09760328 -11.09760234 -11.097602
 -11.09760102 -11.09759562 -11.09759431  -1.00128984  -1.00128955
  -1.00128389  -1.0012836   -1.00126684  -1.00126655  -1.00126107
  -1.00126078  -0.86548063  -0.86548061  -0.86547886  -0.86547883
  -0.86544998  -0.86544996  -0.86544815  -0.86544812  -0.86336433
  -0.86336342  -0.86334723  -0.86334633  -0.86333726  -0.8633364
  -0.86331881  -0.86331796  -0.68062575  -0.68061572  -0.6806111
  -0.68060109  -0.68059246  -0.68058242  -0.68058211  -0.68057208
  -0.67345014  -0.6734493   -0.67344687  -0.67344605  -0.6734008
  -0.67339997  -0.67339661  -0.67339579  -0.56997026  -0.56995309
  -0.56992026  -0.5699031   -0.56983135  -0.56981421  -0.56979242
  -0.56977535  -0.49845461  -0.49843952  -0.49842655  -0.49841141
  -0.49836585  -0.49835108  -0.49833745  -0.49832261  -0.48036121
  -0.48036005  -0.48035886  -0.4803577   -0.48035289  -0.48035264
  -0.48035177  -0.48035152  -0.44937441  -0.44937219  -0.44931816
  -0.44931545  -0.4493026   -0.44930184  -0.44924651  -0.44924537
  -0.44704985  -0.44704952  -0.4470133   -0.44701284  -0.4469014
  -0.44690136  -0.4468224   -0.44682213  -0.36163847  -0.36163705
  -0.36147477  -0.36147357  -0.36098167  -0.36098019  -0.36080732
  -0.36080604  -0.35646057  -0.35646039  -0.3564492   -0.35644893
  -0.35641818  -0.35641757  -0.35640674  -0.35640595  -0.35235978
  -0.35233865  -0.35233659  -0.35231559  -0.35226933  -0.35224727
  -0.35222183  -0.35219976  -0.19730008  -0.1972997   -0.19694293
  -0.19694203  -0.19579428  -0.19579228  -0.19579165  -0.19578915
  -0.19557354  -0.1955735   -0.19551577  -0.19551207  -0.19541192
  -0.19540931  -0.19508423  -0.19508417] [0.18367295 0.18367362 0.18425953 0.18426171 0.18453135 0.18453355
 0.18554926 0.18554971 0.1874575  0.18745967 0.18771207 0.18771475
 0.18875391 0.18875505 0.18901129 0.18901216 0.22653361 0.23220992
 0.23241147 0.23485871 0.23504745 0.23945963 0.24215314 0.24276911
 0.26196261 0.26340124 0.26375834 0.26631577 0.26815938 0.27116913
 0.27125203 0.27193594 0.27267018 0.27338004 0.27803916 0.2811039
 0.28517523 0.28540842 0.28557542 0.28633351 0.29825289 0.29828036
 0.30233918 0.30322347 0.30708869 0.30760463 0.30996785 0.31133355
 0.31487002 0.31623225 0.31695939 0.3191039  0.32021495 0.32100094
 0.32120396 0.32192772 0.32735682 0.32984341 0.33436249 0.3358843
 0.33672831 0.33966131 0.34121874 0.34303965 0.39856637 0.39859562
 0.39932543 0.39934556 0.40271083 0.40274318 0.40348502 0.4035093
 0.50350358 0.50353242 0.50464474 0.50472157 0.50641864 0.50708309
 0.50719051 0.50758622 0.50924155 0.50939053 0.51003904 0.51022408
 0.51065427 0.51068639 0.5125153  0.51309155 0.52499689 0.52504219
 0.52549577 0.52553293 0.52655722 0.52661411 0.5268354  0.52686486
 0.52785765 0.52817538 0.52834914 0.52866125 0.52972453 0.52999105
 0.53002346 0.5303121  0.56398236 0.56510353 0.56572052 0.56659975
 0.56755957 0.56825943 0.56857883 0.56915884 0.62015752 0.62038567
 0.62064194 0.62074811 0.62091231 0.62101985 0.62104055 0.62126416
 0.62744709 0.62754659 0.62761083 0.62772235 0.63347958 0.63354409
 0.63408834 0.63416116 0.63952371 0.63956409 0.63962431 0.63966402
 0.64144873 0.64155296 0.64207088 0.64216986 0.67296176 0.67411319
 0.67561263 0.67669917 0.678748   0.67969623 0.68086718 0.68174115
 0.70767717 0.71023005 0.71069318 0.71323419 0.72165614 0.72487345
 0.72591592 0.72834823 0.73409926 0.73413831 0.73725078 0.73840953
 0.74014955 0.74015996 0.74275031 0.74302133 0.74993365 0.74994152
 0.75019588 0.75023617 0.75043972 0.75049461 0.75104133 0.7510549
 0.75655556 0.75657029 0.75880764 0.7588105  0.75946377 0.75949404
 0.76111594 0.76114952 0.79742592 0.79742762 0.79898454 0.79902331
 0.79923067 0.79927101 0.80016503 0.80020355 0.80027906 0.80031517
 0.80236302 0.80237013 0.80610576 0.80613905 0.80678994 0.8067913
 0.80907322 0.80909447 0.80935914 0.80936231 0.8153894  0.81540564
 0.81858958 0.81859246 0.88114368 0.88115285 0.88267903 0.88294693
 0.88363753 0.88370145 0.88497958 0.88516146 0.89480051 0.89490401
 0.89540883 0.89558065 0.89569474 0.89596673 0.8973043  0.89790502
 0.9211786  0.92120038 0.92142054 0.92220942 0.92223116 0.92352731
 0.924412   0.92596902 0.92720573 0.92925563 0.93022107 0.93048828
 0.93146862 0.93366423 0.93615514 0.937978   0.93912526 0.93986441
 0.94148242 0.94150161 0.94204767 0.94215148 0.94332072 0.94431909
 0.94569833 0.94725824 0.94798785 0.94814424 0.94993194 0.95341795
 0.95448237 0.9559117  0.96113897 0.96184711 0.96380204 0.9643418
 0.97557816 0.97561076 0.97935841 0.97947524 1.00423366 1.00466046
 1.00668223 1.00749339 1.01154241 1.0123651  1.0130753  1.01435503
 1.02004048 1.02004889 1.02111367 1.0231738  1.02370263 1.02414792
 1.02488783 1.0250454  1.02731884 1.02751548 1.0277007  1.02883861
 1.0291813  1.03105551 1.03354121 1.034053   1.03455865 1.03664882
 1.03861365 1.040173   1.04057612 1.04268499 1.04362238 1.04576333
 1.07747487 1.0775271  1.07896844 1.07900091 1.07929484 1.07935311
 1.07957628 1.07961328 1.08213317 1.0821848  1.08536594 1.08540547
 1.08632082 1.08633892 1.08694651 1.08696106 1.14085277 1.14195395
 1.1442428  1.1452528  1.15315695 1.15387625 1.15731338 1.15794129
 1.22847294 1.22859956 1.22860932 1.22872561 1.22963443 1.22964885
 1.22976646 1.22976974 1.29526261 1.29542569 1.29642845 1.29692212
 1.29727898 1.29823662 1.30039962 1.30048583 1.3061685  1.3061971
 1.30843327 1.30911802 1.3094233  1.31016417 1.31097599 1.31108697
 1.45065929 1.45067885 1.45079327 1.45080962 1.45103619 1.45106707
 1.45117823 1.45120697 1.52764469 1.52827548 1.5291035  1.52953185
 1.52984442 1.52994785 1.53029364 1.53070186 1.54608322 1.54641107
 1.54657197 1.54684035 1.54764499 1.548116   1.54844345 1.54880081
 1.56108275 1.56131259 1.56153434 1.56154157 1.56168572 1.56174249
 1.5618439  1.56201327 1.57134591 1.57311946 1.5742094  1.57469996
 1.57633836 1.5787916  1.57953066 1.57960905 1.58916871 1.58953927
 1.58972141 1.59012354 1.59013238 1.59042979 1.5913019  1.59191256
 1.61806009 1.61807194 1.61817938 1.61818723 1.61842804 1.61842898
 1.61849183 1.61849237 1.62151758 1.62166065 1.62174457 1.62187345
 1.62278201 1.6228859  1.62291027 1.62300662 1.81475043 1.82124805
 1.82468993 1.8272124  1.83176083 1.83432635 1.83877746 1.84638921
 1.96937072 1.96941676 1.96999894 1.97001709 1.97153106 1.97154213
 1.97235556 1.97237516 1.98217034 1.98222398 1.98511846 1.98517578
 1.98617922 1.98622531 1.98791174 1.9879429  1.9940516  1.99411726
 1.99414357 1.99421014 1.99868641 1.99876439 1.99989186 1.99994723
 2.0618528  2.06190949 2.06210042 2.06215353 2.0632977  2.06335172
 2.0634329  2.06348496 2.09300155 2.09304955 2.09308927 2.09313065
 2.09481189 2.09481956 2.09487486 2.09487995 2.09529756 2.09530155
 2.09533933 2.09534036 2.09595198 2.09596502 2.09748602 2.09748603
 2.09932781 2.0993521  2.10127596 2.10130704 2.10144256 2.10147047
 2.10163493 2.10166507 2.10168308 2.10172271 2.10243214 2.10248378
 2.10473021 2.10481266 2.10562624 2.1057275  2.10954888 2.10954997
 2.1103679  2.11037099 2.11075265 2.11082579 2.11085701 2.11087541
 2.12086842 2.12100876 2.12112762 2.12114397 2.12137144 2.1215207
 2.12164053 2.12167018 2.13554212 2.13590451 2.13604233 2.1362441
 2.13626041 2.13665217 2.13668725 2.1368789  2.17831271 2.17896305
 2.17922666 2.17984383 2.18087471 2.18151403 2.18178501 2.18247713
 2.28822524 2.28822528 2.28828651 2.2882868  2.28849152 2.28849175
 2.28857709 2.2885778  2.33464833 2.33464949 2.33639329 2.33639392
 2.33755099 2.33755105 2.33876267 2.33876268 2.34764079 2.34770362
 2.34785573 2.34791315 2.3497283  2.34984678 2.34997582 2.35009869
 2.35194433 2.3519732  2.35221796 2.35223441 2.35585115 2.35586488
 2.35601739 2.35605594 2.35916012 2.35917624 2.35922451 2.35924605
 2.3592682  2.3592977  2.35934566 2.35938271 2.36005646 2.36043203
 2.36215592 2.36242861 2.36253544 2.36289857 2.36356911 2.3640475
 2.42508305 2.42512974 2.42543643 2.42548934 2.4277777  2.42784446
 2.42801146 2.42807823 2.51528283 2.51528637 2.51600856 2.51601929
 2.51622474 2.51625349 2.51654954 2.51659618 2.51974209 2.51984176
 2.51990055 2.52001814 2.52079065 2.52092635 2.52158211 2.5217063
 2.54471474 2.54493624 2.54515104 2.54538583 2.54723777 2.5475479
 2.54791962 2.54824567 2.68349067 2.68349408 2.68360308 2.68360703
 2.683664   2.68366653 2.68374284 2.68374603 2.69111947 2.69112013
 2.69124606 2.69124663 2.69128245 2.69128319 2.69141404 2.69141479
 2.72114861 2.72139417 2.72151935 2.72234774 2.72291702 2.72294244
 2.72310045 2.72425133 2.73153284 2.73179966 2.73188699 2.73221306
 2.73387333 2.73393639 2.73420158 2.73433755 2.7344749  2.73447516
 2.7344762  2.73447621 2.73450866 2.73450867 2.73451334 2.73451345
 2.74588789 2.74588898 2.7458903  2.74589162 2.74590952 2.74590995
 2.74591169 2.74591231 2.96836142 2.96836493 2.96837425 2.96837706
 2.96849091 2.96849099 2.9684949  2.96849529 3.00621534 3.00633263
 3.00661117 3.00673918 3.00677424 3.00686364 3.00762307 3.00773711
 3.02553929 3.02554658 3.02587605 3.02588634 3.02606793 3.02607537
 3.02635885 3.02636716 3.05616089 3.05616098 3.05616136 3.0561614
 3.05616141 3.05616144 3.0561644  3.05616445 3.13906696 3.13915867
 3.1398129  3.13991401 3.14050189 3.14126553 3.14127963 3.14210199
 3.15774319 3.15847753 3.15905055 3.15946717 3.16007583 3.16077664
 3.16132198 3.16171465 3.1679748  3.16808846 3.16821576 3.16842558
 3.17083518 3.17097943 3.17119508 3.17128369 3.28203197 3.28242428
 3.2824616  3.28284003 3.28334421 3.28367087 3.28370099 3.28399553
 3.30167435 3.30177142 3.30181426 3.30195114 3.30210505 3.30217127
 3.30221501 3.30235619 3.33665112 3.33724879 3.33750751 3.33808202
 3.33889774 3.33943956 3.34003269 3.34054326 3.57162096 3.57165158
 3.57166577 3.57168645 3.57175477 3.57179748 3.57203809 3.57208226
 3.59954125 3.60002627 3.60033671 3.60070218 3.60258437 3.60311319
 3.60342045 3.60382271 3.71489656 3.7149071  3.71493329 3.7149442
 3.71512258 3.71512513 3.71516048 3.71516199 4.14311689 4.14342707
 4.14350328 4.14370944 4.1446333  4.14499575 4.1450669  4.14530783
 5.68743491 5.68744083 5.68760392 5.68760793 5.68807062 5.68807139
 5.68827269 5.68827331 5.70035653 5.70039764 5.70041815 5.70046322
 5.70064321 5.70069454 5.70072638 5.70078317 5.70249832 5.70250625
 5.70262014 5.70263026 5.70318659 5.70319288 5.70347262 5.70348075
 5.81232667 5.81232725 5.81235205 5.81235268 5.81249138 5.81249186
 5.81251178 5.81251235 5.81708887 5.81710194 5.817114   5.81712693
 5.81714518 5.81715815 5.81715851 5.81717164 6.08513628 6.08513972
 6.08514293 6.08514633 6.08517562 6.08517903 6.08518369 6.08518706]
    CPU time for get_k_kpts   3717.47 sec, wall time     43.99 sec
    CPU time for get_j   1671.21 sec, wall time     27.19 sec
    CPU time for vj and vk   5388.89 sec, wall time     71.18 sec
E1 = -3258.412458802341  E_coul = 1032.6622992665982
cycle= 4 E= -1828.97220495964  delta_E= -0.00128  |g|= 0.0128  |ddm|= 0.0789
    CPU time for cycle= 4   5401.12 sec, wall time     71.37 sec
HOMO = -0.194295317884  LUMO = 0.184135897565
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-11.10084976 -11.10084971 -11.10084841 -11.10084837 -11.10084626
 -11.10084623 -11.10084557 -11.10084554 -11.1007826  -11.10078259
 -11.10078199 -11.10078197 -11.10077983 -11.10077979 -11.10077848
 -11.10077843 -11.09898225 -11.09898218 -11.09898203 -11.098982
 -11.09898185 -11.09898179 -11.09898163 -11.09898161 -11.0986941
 -11.09869403 -11.09869363 -11.09869348 -11.09869334 -11.09869326
 -11.09869287 -11.09869272 -11.09754317 -11.0975431  -11.09754229
 -11.09754226 -11.09754124 -11.09754122 -11.09754084 -11.09754082
 -11.09745501 -11.09745498 -11.09745436 -11.09745432 -11.09745388
 -11.09745382 -11.09745281 -11.09745273  -1.00028885  -1.00028855
  -1.00028284  -1.00028254  -1.00026563  -1.00026533  -1.0002598
  -1.00025951  -0.86498849  -0.86498829  -0.86498665  -0.86498646
  -0.86495891  -0.86495874  -0.86495701  -0.86495684  -0.86255919
  -0.86255831  -0.86254173  -0.86254086  -0.86253062  -0.86252979
  -0.86251182  -0.862511    -0.68037504  -0.68036493  -0.68036032
  -0.68035023  -0.68034172  -0.68033161  -0.68033132  -0.68032121
  -0.67317852  -0.67317767  -0.67317522  -0.67317439  -0.67312895
  -0.67312812  -0.67312472  -0.6731239   -0.56983682  -0.56981963
  -0.56978682  -0.56976965  -0.56969805  -0.5696809   -0.56965913
  -0.56964205  -0.49868851  -0.49867332  -0.49866056  -0.49864531
  -0.49859919  -0.49858429  -0.49857091  -0.49855594  -0.4798663
  -0.47986519  -0.47986375  -0.47986264  -0.47985713  -0.47985711
  -0.47985605  -0.47985603  -0.4491979   -0.44919609  -0.44914055
  -0.4491391   -0.44913049  -0.44912822  -0.44907343  -0.44907146
  -0.44677767  -0.44677678  -0.44673809  -0.44673715  -0.44663385
  -0.44663319  -0.4465506   -0.44654982  -0.36084032  -0.3608389
  -0.36067611  -0.3606749   -0.36018121  -0.36017972  -0.36000623
  -0.36000495  -0.35635153  -0.35635149  -0.35634019  -0.35634009
  -0.35630934  -0.3563086   -0.35629796  -0.35629702  -0.35222389
  -0.35220283  -0.35220065  -0.35217972  -0.352134    -0.35211188
  -0.35208653  -0.3520644   -0.1965872   -0.19658667  -0.19626268
  -0.19626155  -0.19518128  -0.19517874  -0.19513948  -0.19513632
  -0.1948332   -0.19482965  -0.19482617  -0.1948261   -0.1946953
  -0.19469291  -0.19429534  -0.19429532] [0.1841359  0.18413673 0.18470563 0.18470781 0.18503426 0.18503655
 0.18605454 0.18605509 0.18783739 0.18783958 0.18809181 0.18809454
 0.18917437 0.18917563 0.18945161 0.18945244 0.22648468 0.23214711
 0.23238216 0.2347904  0.23498658 0.23941915 0.24211747 0.24272711
 0.26175358 0.26321739 0.26354921 0.26609299 0.26806457 0.27109598
 0.27115691 0.2718913  0.27260322 0.2732912  0.27783479 0.28089156
 0.28500351 0.28534744 0.28549885 0.28615656 0.29809021 0.2980924
 0.30220388 0.3030118  0.30693446 0.30745646 0.30975887 0.31110898
 0.31470208 0.31600422 0.31672141 0.31894689 0.32001989 0.32077009
 0.32097053 0.32176878 0.32717155 0.32966944 0.3341939  0.33570263
 0.33652768 0.33946758 0.34103304 0.34284285 0.39882475 0.39885391
 0.3995858  0.39960592 0.4029753  0.40300755 0.40375206 0.40377629
 0.50367029 0.50370139 0.50483185 0.50490293 0.50661193 0.50729594
 0.50739165 0.50777338 0.50942893 0.50960774 0.51023706 0.5104175
 0.51083133 0.51086816 0.51267749 0.51324851 0.52514512 0.52519011
 0.52564627 0.52568319 0.5267031  0.52676006 0.52697457 0.52700493
 0.52803516 0.52835064 0.52852631 0.5288362  0.5299017  0.5301685
 0.53019934 0.53048741 0.56457962 0.56569552 0.56631486 0.56719028
 0.56813302 0.56882921 0.5691522  0.5697291  0.6204454  0.62067648
 0.62096802 0.62107766 0.62121197 0.62130703 0.62132309 0.6215333
 0.62764217 0.6277406  0.62781577 0.62792599 0.63363789 0.63370301
 0.63423058 0.63430358 0.63942932 0.63946391 0.63952954 0.63956344
 0.64141728 0.6415211  0.64207251 0.64217064 0.6731637  0.67432497
 0.67580592 0.67690236 0.67892004 0.67987755 0.68101872 0.68190165
 0.70788058 0.71043833 0.71092404 0.71347611 0.72189391 0.72512912
 0.72622775 0.72873436 0.7348312  0.73486119 0.73791223 0.73900635
 0.74089784 0.74090763 0.74347351 0.74373815 0.75009519 0.75010325
 0.75040237 0.75044265 0.75063012 0.7506848  0.75121908 0.75123265
 0.75674394 0.756759   0.75898768 0.758991   0.75966503 0.75969512
 0.76130612 0.76133947 0.79803644 0.79803819 0.798828   0.79886725
 0.79906262 0.79910335 0.80001688 0.80005531 0.80015838 0.80019365
 0.80287137 0.80288004 0.80666733 0.8066992  0.80729524 0.80729781
 0.80957838 0.80959962 0.80993238 0.80993657 0.81597228 0.81598715
 0.81921339 0.81921555 0.88165965 0.88167326 0.88313901 0.88340367
 0.88405522 0.88412119 0.88545365 0.88564329 0.89518603 0.89528677
 0.89584226 0.89601778 0.89613149 0.89642122 0.89777013 0.8983923
 0.92096504 0.92107243 0.92134788 0.92207798 0.9221652  0.9234612
 0.92418437 0.92589613 0.92707354 0.92912081 0.93013581 0.93048192
 0.93144419 0.93361949 0.93611883 0.93783834 0.9390288  0.9398232
 0.94137222 0.94152797 0.94186926 0.94200181 0.94305057 0.94420112
 0.94544975 0.94710012 0.94777912 0.94798001 0.94967368 0.95335347
 0.95427286 0.9557449  0.96151752 0.96219475 0.96418939 0.96471627
 0.97596099 0.97599358 0.9797426  0.97985791 1.00418674 1.00459564
 1.0066218  1.00743748 1.01148063 1.01228828 1.01301106 1.01429196
 1.02067673 1.02068498 1.02169749 1.02379335 1.0243155  1.02474878
 1.02545984 1.02559751 1.02776311 1.02808866 1.0282678  1.02939717
 1.02977817 1.03142125 1.03401285 1.03461636 1.03490023 1.03725966
 1.03904573 1.04062907 1.04082209 1.04295761 1.04389291 1.0460319
 1.07769292 1.0777406  1.07926146 1.0792946  1.0795365  1.07959053
 1.07986876 1.07990597 1.08227105 1.08231824 1.08556685 1.0856072
 1.08644468 1.08646643 1.08712331 1.08713652 1.14168904 1.14277924
 1.14509087 1.14609055 1.15398853 1.15470116 1.15814681 1.15876895
 1.22859172 1.22871793 1.22872791 1.22884379 1.22975404 1.22976799
 1.22988586 1.2298887  1.2955726  1.29572896 1.2967238  1.29721908
 1.29761606 1.29856649 1.30072062 1.30080201 1.30654519 1.30657967
 1.30882556 1.30951435 1.30978769 1.31052184 1.31135237 1.31147076
 1.45070491 1.45072408 1.45083956 1.4508554  1.45108297 1.45111351
 1.45122572 1.45125399 1.52769172 1.5283262  1.52914585 1.52956786
 1.52989784 1.52999728 1.53035034 1.53074925 1.54606033 1.54635512
 1.54653093 1.54678048 1.54761405 1.54807313 1.54838953 1.54874293
 1.56163143 1.56187325 1.56208663 1.56209409 1.56224114 1.56230178
 1.56239182 1.56256668 1.57126461 1.57303149 1.57411122 1.5746067
 1.57625161 1.57871023 1.57944085 1.57951811 1.58917629 1.58954679
 1.5897261  1.59012624 1.59014911 1.59044393 1.59131945 1.59193242
 1.61808827 1.6181003  1.61820872 1.6182167  1.61846135 1.61846237
 1.61852654 1.61852705 1.62157848 1.62172275 1.62180612 1.62193613
 1.62285399 1.6229587  1.62298275 1.62307986 1.81446676 1.82096317
 1.82440967 1.82692686 1.83147915 1.83403932 1.83849595 1.84610596
 1.96939426 1.96944012 1.97002315 1.9700411  1.97155801 1.9715689
 1.97238261 1.97240238 1.9819958  1.98204872 1.98495584 1.98501302
 1.98626302 1.98631058 1.98804505 1.98807833 1.99415419 1.99420671
 1.99424527 1.99429925 1.9985324  1.99861174 1.99968708 1.99974443
 2.06191368 2.06197165 2.06216741 2.06222187 2.06337712 2.06343234
 2.06351649 2.06356977 2.09314815 2.09319635 2.09323249 2.09327456
 2.0950558  2.09506327 2.09511843 2.09512321 2.09553881 2.0955439
 2.0955841  2.09558605 2.0960823  2.09609523 2.09761143 2.09761193
 2.0995126  2.09953823 2.10098854 2.10101988 2.10115637 2.10118438
 2.10135685 2.10139049 2.10140606 2.10144927 2.10265082 2.10270351
 2.10475624 2.10484227 2.10569392 2.10579964 2.10976801 2.10976985
 2.11049401 2.1104974  2.11094399 2.11097336 2.11099251 2.11101735
 2.12080132 2.1210323  2.12105748 2.12116497 2.12128841 2.12155504
 2.12158319 2.12167175 2.13553754 2.13589232 2.13606763 2.1362408
 2.13628521 2.13664042 2.13670941 2.13690299 2.17807983 2.17873272
 2.17899319 2.17961297 2.18065268 2.18129362 2.18156527 2.1822588
 2.28831175 2.2883118  2.28837349 2.28837379 2.28857818 2.28857841
 2.28866408 2.2886648  2.33475392 2.33475512 2.33650754 2.33650822
 2.33772094 2.33772102 2.33894249 2.33894252 2.34769486 2.34775918
 2.34791818 2.34797773 2.34972087 2.34984044 2.34996987 2.35009397
 2.35203204 2.35205953 2.35230106 2.35231663 2.35592846 2.35594261
 2.35608042 2.35611942 2.35916318 2.35917958 2.35922727 2.35924908
 2.35927176 2.35930157 2.35934887 2.35938621 2.36006446 2.36044019
 2.36216637 2.36243125 2.36254614 2.36290242 2.36357192 2.36405156
 2.42469811 2.42474492 2.4250517  2.42510475 2.42739355 2.4274604
 2.4276273  2.42769418 2.51558552 2.51558821 2.5162898  2.51630038
 2.51648314 2.51651227 2.51680841 2.5168549  2.52008314 2.52024371
 2.52024479 2.52042154 2.52113826 2.52127651 2.52197195 2.52209846
 2.54471159 2.5449325  2.54516029 2.54539421 2.5472422  2.54755114
 2.54793906 2.54826363 2.68402561 2.68402917 2.68414198 2.68414612
 2.68420244 2.68420509 2.68428488 2.68428825 2.69148519 2.6914859
 2.69160773 2.69160833 2.69164328 2.6916441  2.69177103 2.69177183
 2.72150934 2.72174794 2.7218713  2.72270928 2.72327531 2.72329392
 2.72344976 2.72461033 2.73194621 2.73221288 2.73230304 2.73262865
 2.73426798 2.73433381 2.73459955 2.73473821 2.73494136 2.73494156
 2.73494264 2.73494269 2.73497515 2.73497516 2.73497974 2.73497985
 2.74639587 2.74639696 2.74639835 2.74639967 2.74641753 2.74641793
 2.74641971 2.7464203  2.96886192 2.96886547 2.96887462 2.96887745
 2.96899113 2.96899124 2.96899506 2.96899564 3.00654577 3.00666273
 3.00694377 3.00707157 3.00710902 3.00719814 3.00795813 3.00807198
 3.02559953 3.02560738 3.02593661 3.02594745 3.02613291 3.02613964
 3.02642487 3.02643245 3.05649143 3.05649152 3.05649184 3.05649188
 3.05649189 3.05649192 3.05649496 3.05649501 3.139182   3.13927355
 3.13992513 3.1400257  3.14061825 3.14137912 3.1413937  3.14221377
 3.15768326 3.15841868 3.15899088 3.15940794 3.16001777 3.16071964
 3.1612641  3.16165726 3.16779071 3.16790328 3.16803232 3.16823992
 3.17065622 3.17079838 3.17101629 3.17110269 3.28250357 3.2828943
 3.2829396  3.28331645 3.28383172 3.28416399 3.28418664 3.28448672
 3.30198004 3.30207789 3.3021236  3.30225851 3.3024125  3.30247972
 3.30252657 3.30266555 3.33689463 3.33748768 3.33774912 3.33831925
 3.33913598 3.33967374 3.34026875 3.34077554 3.57191668 3.57194735
 3.57195897 3.57197949 3.57204699 3.57208737 3.57233303 3.57237479
 3.59991745 3.60040139 3.60071399 3.60107943 3.60295424 3.60348208
 3.60379115 3.60419374 3.71518729 3.71519784 3.71522414 3.71523508
 3.71541301 3.71541553 3.71545105 3.71545251 4.14353007 4.14383984
 4.14391513 4.14412042 4.14504575 4.14540773 4.14547796 4.14571796
 5.68819885 5.68820472 5.68836773 5.68837169 5.68883448 5.68883519
 5.68903633 5.689037   5.70090823 5.70095169 5.70095614 5.70100283
 5.70117731 5.701232   5.7012425  5.70130084 5.70322173 5.70323298
 5.70336302 5.70337464 5.70389346 5.70390205 5.70419363 5.70420332
 5.81282923 5.81282997 5.81285319 5.81285399 5.81299171 5.81299237
 5.81301022 5.81301098 5.81769345 5.81770631 5.81772053 5.81773325
 5.81774751 5.81776029 5.81776236 5.81777529 6.08562333 6.08562677
 6.08563008 6.08563347 6.08566277 6.08566618 6.08567095 6.08567431]
    CPU time for get_k_kpts   3686.57 sec, wall time     43.14 sec
    CPU time for get_j   1651.00 sec, wall time     27.14 sec
    CPU time for vj and vk   5337.82 sec, wall time     70.28 sec
E1 = -3258.242655855165  E_coul = 1032.4924563809868
cycle= 5 E= -1828.97224489808  delta_E= -3.99e-05  |g|= 0.00159  |ddm|= 0.0133
    CPU time for cycle= 5   5349.11 sec, wall time     70.46 sec
HOMO = -0.194251862932  LUMO = 0.184172655369
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-11.10094791 -11.10094787 -11.10094601 -11.10094597 -11.10094322
 -11.1009432  -11.10094223 -11.10094221 -11.10089832 -11.1008983
 -11.10089738 -11.10089736 -11.10089461 -11.10089458 -11.10089271
 -11.10089267 -11.09882687 -11.09882681 -11.09882662 -11.0988266
 -11.09882643 -11.09882639 -11.0988262  -11.09882618 -11.09857564
 -11.09857556 -11.09857522 -11.09857508 -11.09857485 -11.09857476
 -11.09857444 -11.09857429 -11.09733511 -11.0973347  -11.09733387
 -11.09733364 -11.09733264 -11.09733248 -11.09733208 -11.09733194
 -11.09726367 -11.09726351 -11.09726295 -11.09726269 -11.09726225
 -11.09726192 -11.09726096 -11.09726053  -1.00028732  -1.00028702
  -1.0002813   -1.00028101  -1.00026408  -1.00026378  -1.00025825
  -1.00025795  -0.86492904  -0.86492892  -0.86492721  -0.86492709
  -0.86489901  -0.8648989   -0.86489712  -0.86489702  -0.8625816
  -0.86258071  -0.8625642   -0.86256332  -0.86255347  -0.86255262
  -0.86253472  -0.86253389  -0.68035342  -0.68034333  -0.68033871
  -0.68032863  -0.68032008  -0.68030997  -0.68030967  -0.68029957
  -0.67316084  -0.67315999  -0.67315756  -0.67315673  -0.67311124
  -0.6731104   -0.67310702  -0.6731062   -0.56985152  -0.56983435
  -0.56980153  -0.56978437  -0.56971276  -0.56969563  -0.56967385
  -0.56965678  -0.49867021  -0.49865499  -0.49864228  -0.49862701
  -0.4985809   -0.498566    -0.49855265  -0.49853767  -0.47987068
  -0.47986957  -0.47986816  -0.47986705  -0.47986159  -0.47986158
  -0.47986052  -0.47986051  -0.44919744  -0.44919667  -0.44914021
  -0.44913984  -0.4491292   -0.44912771  -0.44907225  -0.44907108
  -0.44681829  -0.44681752  -0.44677956  -0.44677872  -0.44667324
  -0.44667272  -0.44659118  -0.44659052  -0.36077563  -0.36077421
  -0.36061126  -0.36061006  -0.36011597  -0.36011449  -0.35994082
  -0.35993954  -0.35636713  -0.35636713  -0.35635578  -0.35635573
  -0.35632502  -0.35632425  -0.35631365  -0.35631266  -0.35224737
  -0.35222634  -0.35222412  -0.35220321  -0.35215759  -0.35213545
  -0.35211016  -0.35208802  -0.1965211   -0.19652062  -0.1961858
  -0.19618473  -0.19508363  -0.19508106  -0.19504812  -0.19504488
  -0.19477676  -0.19477661  -0.19475936  -0.19475575  -0.19463199
  -0.19462953  -0.19425187  -0.19425186] [0.18417266 0.18417347 0.18474814 0.18475034 0.18505673 0.18505902
 0.18607684 0.18607739 0.18789838 0.18790058 0.18815267 0.18815541
 0.18922083 0.18922206 0.18949218 0.18949301 0.22647135 0.23213535
 0.23236729 0.2347787  0.23497386 0.23940625 0.24210288 0.24271387
 0.26174409 0.26320289 0.26354293 0.26608683 0.26804373 0.27106588
 0.27113661 0.27185871 0.27257481 0.27326784 0.27782855 0.28088702
 0.28498806 0.2853168  0.28547185 0.28614208 0.29806634 0.29807219
 0.30217638 0.30299724 0.30691234 0.30743324 0.30974693 0.31109934
 0.31467979 0.31599436 0.31671123 0.31892479 0.32000539 0.32076083
 0.32095984 0.32174479 0.32715618 0.32965121 0.33417459 0.33568528
 0.3365127  0.33945089 0.34101513 0.34282659 0.39886008 0.39888919
 0.39962094 0.39964103 0.40301111 0.40304333 0.40378779 0.40381199
 0.50367296 0.50370343 0.50482939 0.50490179 0.50661113 0.50728982
 0.50738727 0.50777255 0.50942821 0.50959878 0.51023214 0.51041421
 0.51082863 0.51086426 0.51267797 0.5132506  0.52517027 0.5252153
 0.52567172 0.52570869 0.52672905 0.52678607 0.52700041 0.52703075
 0.52805125 0.52836659 0.52854235 0.52885208 0.5299175  0.53018443
 0.53021489 0.5305032  0.56456395 0.56567979 0.56629816 0.56717353
 0.56811724 0.56881351 0.56913529 0.5697122  0.62042147 0.62065224
 0.62094248 0.62105197 0.62118827 0.62128458 0.62129922 0.62151051
 0.62764564 0.62774397 0.62781866 0.6279288  0.63366094 0.63372625
 0.63425425 0.63432752 0.63943805 0.63947137 0.63953824 0.63957088
 0.64140456 0.64150852 0.64205955 0.64215786 0.6731354  0.67429606
 0.67577884 0.67687468 0.67889287 0.67984988 0.68099292 0.68187536
 0.70788545 0.71044311 0.71092812 0.71348058 0.72189717 0.72513262
 0.72623889 0.72875491 0.73490113 0.73493044 0.73797172 0.73905577
 0.74096895 0.74097876 0.74354631 0.74381045 0.75010241 0.75011048
 0.7504056  0.75044581 0.75063518 0.75068976 0.7512247  0.75123826
 0.7567521  0.75676712 0.75899797 0.75900126 0.75966733 0.75969738
 0.76130923 0.76134255 0.79808742 0.79808916 0.79884255 0.79888182
 0.7990761  0.79911686 0.80003126 0.80006962 0.80017477 0.80020992
 0.80293536 0.80294399 0.80673801 0.80677012 0.80737646 0.80737894
 0.80965706 0.80967837 0.80999694 0.81000097 0.81602859 0.81604379
 0.81926153 0.81926386 0.88169531 0.88170836 0.88320026 0.88346691
 0.88412838 0.88419404 0.88550083 0.88569009 0.8952634  0.89536533
 0.89589557 0.89608261 0.89619621 0.89647285 0.89781084 0.89843292
 0.92099072 0.92107601 0.92133382 0.92208873 0.9221471  0.92344618
 0.92421152 0.92588584 0.92707095 0.92911988 0.9301263  0.93045246
 0.93141479 0.93359859 0.93609612 0.93784528 0.93901955 0.93980156
 0.94136695 0.94149403 0.94188014 0.94200707 0.94308556 0.94419791
 0.94548053 0.94710757 0.94779711 0.94798805 0.94971492 0.95336291
 0.95430188 0.95576444 0.96157018 0.96224222 0.96423851 0.96476351
 0.97600945 0.9760419  0.97978947 0.97990453 1.00420173 1.00461505
 1.00664041 1.00745452 1.01149951 1.01231049 1.01303216 1.01431199
 1.02064439 1.02065234 1.02166751 1.02376726 1.02429342 1.02471391
 1.02544935 1.02558652 1.02772414 1.02807276 1.0282497  1.0293808
 1.02975144 1.03141094 1.03396266 1.03458842 1.03488147 1.03721239
 1.03904919 1.0406289  1.04082195 1.04294739 1.0439009  1.04603877
 1.07769497 1.07774372 1.07923648 1.07926952 1.07953032 1.07958544
 1.07984376 1.07988096 1.08229655 1.08234477 1.08556899 1.08560936
 1.08647311 1.08649377 1.08713484 1.087148   1.14165353 1.14274365
 1.14505195 1.14605165 1.15395225 1.15466478 1.15810813 1.15873021
 1.22860743 1.22873374 1.22874363 1.2288596  1.2297691  1.22978318
 1.22990092 1.22990389 1.29557534 1.29573414 1.296731   1.29722524
 1.29761211 1.29856488 1.30072117 1.30080538 1.30652873 1.30656065
 1.3088052  1.3094933  1.3097759  1.31051242 1.31133798 1.31145395
 1.45069306 1.45071246 1.45082765 1.45084374 1.45107123 1.45110199
 1.45121392 1.45124243 1.52766634 1.52830022 1.52912247 1.5295459
 1.52987191 1.52997273 1.53032391 1.53072541 1.54606889 1.54636843
 1.54654375 1.54679516 1.54762813 1.54809029 1.5484075  1.548762
 1.56166806 1.56191168 1.56212548 1.56213501 1.56228301 1.56234058
 1.56243338 1.56260813 1.57128404 1.57304641 1.57412685 1.57462332
 1.5762636  1.57871791 1.5794523  1.57952815 1.58916038 1.58953081
 1.58971074 1.59011143 1.59013088 1.59042646 1.59130147 1.5919139
 1.61810158 1.6181136  1.6182219  1.61822988 1.61847405 1.61847505
 1.61853894 1.61853946 1.62158569 1.62172993 1.62181354 1.62194352
 1.6228609  1.62296555 1.62298968 1.62308673 1.81444725 1.82094384
 1.82439197 1.82690799 1.83146168 1.83402061 1.83847854 1.84608872
 1.96939177 1.96943775 1.97002044 1.97003854 1.97155495 1.97156598
 1.97237971 1.97239935 1.98197825 1.98203118 1.98493849 1.98499567
 1.98624148 1.98628901 1.9880235  1.98805673 1.99413238 1.9941851
 1.99422352 1.99427769 1.99851477 1.99859412 1.99966991 1.99972726
 2.06189755 2.06195558 2.06215149 2.06220602 2.06336222 2.06341749
 2.06350171 2.06355505 2.0931603  2.09320867 2.09324246 2.09328478
 2.09508007 2.09508729 2.09514128 2.09514577 2.09555375 2.09555918
 2.09560057 2.09560285 2.09609941 2.09611227 2.09763108 2.09763149
 2.09947907 2.09950452 2.1009969  2.10102799 2.10116613 2.1011939
 2.10135919 2.10139163 2.10140821 2.10145024 2.10261662 2.10266965
 2.10473936 2.10482513 2.10568292 2.10578905 2.10975161 2.1097531
 2.11049444 2.11049793 2.11091485 2.11096787 2.11098705 2.11098717
 2.12081194 2.12103539 2.12106802 2.12116848 2.12129891 2.12155765
 2.12159345 2.12167505 2.13553333 2.1358873  2.13605874 2.13623669
 2.13627672 2.13663568 2.13670068 2.13689454 2.17806243 2.17871512
 2.17897614 2.17959567 2.18063495 2.18127592 2.18154734 2.18224096
 2.28828784 2.28828789 2.28834963 2.28834993 2.28855423 2.28855446
 2.2886402  2.28864092 2.33471721 2.33471842 2.33647051 2.33647116
 2.33767868 2.33767876 2.33889961 2.33889963 2.34767935 2.34774326
 2.34790114 2.34796013 2.34972613 2.34984607 2.3499758  2.3501003
 2.35202049 2.35204883 2.35229103 2.35230718 2.35590624 2.35591963
 2.35606528 2.35610347 2.35913607 2.3591525  2.3592002  2.35922203
 2.35924474 2.35927459 2.3593219  2.35935928 2.36004092 2.36041692
 2.36213708 2.36241408 2.36251723 2.36288489 2.36355196 2.36403136
 2.42467245 2.42471928 2.425026   2.42507908 2.42736765 2.42743454
 2.42760137 2.42766828 2.51562086 2.51562376 2.51633149 2.51634211
 2.51653476 2.51656383 2.51686041 2.51690706 2.52010867 2.52025436
 2.52027015 2.52043222 2.52115822 2.52129656 2.52198315 2.52210952
 2.54468666 2.54490761 2.54513411 2.54536804 2.54721803 2.54752692
 2.54791374 2.54823822 2.68403769 2.68404125 2.68415234 2.68415647
 2.68421343 2.68421608 2.68429424 2.68429759 2.69154138 2.69154207
 2.69166516 2.69166574 2.69170129 2.69170209 2.69183021 2.691831
 2.72149693 2.72173722 2.72185991 2.72269623 2.72326312 2.72328369
 2.72343882 2.72459746 2.73193093 2.73219754 2.73228722 2.73261275
 2.73425395 2.73431952 2.73458528 2.73472364 2.73493125 2.73493146
 2.73493253 2.73493257 2.73496513 2.73496514 2.73496975 2.73496986
 2.74637967 2.74638076 2.74638212 2.74638344 2.7464014  2.74640181
 2.74640357 2.74640417 2.96884347 2.96884702 2.96885617 2.968859
 2.96897264 2.96897274 2.96897658 2.96897716 3.00654041 3.00665713
 3.00693912 3.00706666 3.00710371 3.00719259 3.0079538  3.00806738
 3.02566369 3.02567143 3.02600042 3.02601116 3.02619624 3.0262031
 3.02648778 3.0264955  3.05653083 3.05653091 3.05653125 3.05653129
 3.05653129 3.05653133 3.05653436 3.05653441 3.13910772 3.13919921
 3.13985108 3.13995174 3.14054401 3.14130508 3.1413196  3.14213965
 3.15765011 3.15838522 3.15895765 3.15937465 3.15998436 3.16068592
 3.16123062 3.1616237  3.16780623 3.16791873 3.16804778 3.16825546
 3.17067121 3.17081367 3.17103133 3.17111786 3.28247873 3.28286992
 3.28291375 3.28329105 3.28380481 3.28413633 3.2841602  3.28445954
 3.30200632 3.30210346 3.30214816 3.30228382 3.30243772 3.3025042
 3.30254995 3.30268972 3.3369092  3.33750294 3.33776385 3.33833462
 3.33915157 3.3396899  3.34028444 3.34079176 3.57190892 3.57193958
 3.57195194 3.57197251 3.5720399  3.57208095 3.57232505 3.5723675
 3.59989207 3.60037626 3.60068814 3.60105339 3.60292975 3.60345781
 3.60376625 3.60416854 3.71519061 3.71520116 3.71522744 3.71523836
 3.71541631 3.71541883 3.71545432 3.71545579 4.1435304  4.14384016
 4.14391558 4.14412099 4.14504601 4.14540799 4.14547834 4.14571848
 5.68821685 5.68822273 5.68838574 5.68838971 5.68885246 5.68885319
 5.68905435 5.68905501 5.7009755  5.70101842 5.70102676 5.7010731
 5.70125095 5.70130498 5.70132049 5.70137863 5.70321051 5.7032211
 5.70334703 5.70335845 5.70388844 5.70389648 5.70418511 5.70419445
 5.81286893 5.81286962 5.81289332 5.81289406 5.81303214 5.81303274
 5.81305121 5.81305191 5.81771753 5.81773046 5.81774403 5.81775682
 5.81777234 5.81778518 5.81778672 5.81779972 6.08565274 6.08565618
 6.08565947 6.08566286 6.08569215 6.08569556 6.08570029 6.08570366]
    CPU time for get_k_kpts   3703.47 sec, wall time     43.91 sec
    CPU time for get_j   1641.28 sec, wall time     27.34 sec
    CPU time for vj and vk   5344.93 sec, wall time     71.25 sec
E1 = -3258.242837703653  E_coul = 1032.4926371372273
cycle= 6 E= -1828.97224599033  delta_E= -1.09e-06  |g|= 0.000535  |ddm|= 0.0031
    CPU time for cycle= 6   5357.65 sec, wall time     71.45 sec
HOMO = -0.194239101277  LUMO = 0.184171491081
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-11.1008748  -11.10087477 -11.10087431 -11.10087428 -11.10087358
 -11.10087355 -11.10087309 -11.10087306 -11.1008218  -11.10082179
 -11.10082154 -11.10082153 -11.10082078 -11.10082076 -11.10082021
 -11.10082018 -11.0988807  -11.09888064 -11.09888046 -11.09888044
 -11.09888031 -11.09888025 -11.09888007 -11.09888005 -11.09861352
 -11.09861344 -11.09861307 -11.09861292 -11.09861276 -11.09861267
 -11.09861231 -11.09861216 -11.09740807 -11.097408   -11.09740786
 -11.09740783 -11.09740695 -11.09740694 -11.09740688 -11.09740687
 -11.09733185 -11.09733179 -11.09733159 -11.0973315  -11.09733134
 -11.09733127 -11.09733099 -11.09733089  -1.00030011  -1.00029982
  -1.0002941   -1.0002938   -1.00027688  -1.00027658  -1.00027105
  -1.00027075  -0.86495831  -0.86495815  -0.86495647  -0.86495632
  -0.86492848  -0.86492834  -0.86492658  -0.86492646  -0.86257359
  -0.86257271  -0.86255617  -0.86255529  -0.86254526  -0.86254442
  -0.86252649  -0.86252565  -0.68036277  -0.68035268  -0.68034806
  -0.68033798  -0.68032945  -0.68031934  -0.68031904  -0.68030894
  -0.67316909  -0.67316825  -0.6731658   -0.67316497  -0.67311951
  -0.67311868  -0.67311529  -0.67311447  -0.56985789  -0.56984072
  -0.56980791  -0.56979075  -0.56971914  -0.569702    -0.56968022
  -0.56966316  -0.49867599  -0.49866079  -0.49864806  -0.49863281
  -0.49858671  -0.49857182  -0.49855846  -0.49854349  -0.47987991
  -0.4798788   -0.47987738  -0.47987627  -0.47987079  -0.47987079
  -0.47986971  -0.47986971  -0.44921487  -0.4492136   -0.4491576
  -0.44915671  -0.44914703  -0.44914517  -0.44909005  -0.44908849
  -0.4468187   -0.44681787  -0.44677956  -0.44677867  -0.44667423
  -0.44667365  -0.44659162  -0.4465909   -0.3607754   -0.36077398
  -0.36061103  -0.36060983  -0.3601157   -0.36011421  -0.35994055
  -0.35993927  -0.35637657  -0.35637657  -0.35636523  -0.35636517
  -0.35633447  -0.3563337   -0.3563231   -0.35632211  -0.35225522
  -0.35223418  -0.35223197  -0.35221105  -0.35216544  -0.3521433
  -0.352118    -0.35209586  -0.19651777  -0.19651728  -0.196187
  -0.19618591  -0.19509604  -0.19509347  -0.19505773  -0.19505452
  -0.19476681  -0.19476669  -0.19476247  -0.19475888  -0.19463055
  -0.19462812  -0.19423911  -0.1942391 ] [0.18417149 0.18417232 0.18474444 0.18474664 0.18506231 0.1850646
 0.1860826  0.18608315 0.1878869  0.18788909 0.18814126 0.188144
 0.18921622 0.18921746 0.18949026 0.18949108 0.22647    0.23213311
 0.23236692 0.23477625 0.2349719  0.23940486 0.24210209 0.24271248
 0.26173829 0.26319958 0.26353583 0.26607945 0.26804428 0.27107049
 0.27113705 0.27186471 0.27257901 0.27326922 0.27782155 0.28087911
 0.28498518 0.28532139 0.28547466 0.28613877 0.2980685  0.29807259
 0.30218056 0.30299503 0.30691383 0.30743528 0.30974344 0.31109468
 0.3146815  0.31598984 0.31670703 0.31892625 0.32000317 0.32075612
 0.32095605 0.3217475  0.32715457 0.32965095 0.3341745  0.33568413
 0.33651075 0.33944974 0.3410144  0.34282496 0.39885746 0.39888658
 0.39961844 0.39963853 0.40300849 0.40304071 0.40378527 0.40380947
 0.50366897 0.50369967 0.50482717 0.50489909 0.5066081  0.50728869
 0.50738531 0.50776927 0.50942477 0.50959838 0.51022998 0.51041145
 0.5108255  0.51086157 0.51267339 0.51324535 0.52516676 0.52521178
 0.52566812 0.52570508 0.52672515 0.52678216 0.52699658 0.52702696
 0.52805144 0.52836686 0.52854255 0.52885237 0.52991772 0.53018467
 0.53021525 0.53050352 0.56455575 0.56567159 0.56629036 0.56716574
 0.56810912 0.56880537 0.56912768 0.5697046  0.62042783 0.62065863
 0.62094972 0.62105923 0.62119496 0.62129011 0.62130597 0.62151609
 0.62763902 0.62773731 0.62781255 0.62792261 0.63364671 0.63371186
 0.63423966 0.63431272 0.63942563 0.63945932 0.63952584 0.63955885
 0.64140138 0.64150528 0.64205717 0.64215539 0.67313341 0.67429405
 0.67577651 0.67687233 0.67889104 0.67984803 0.68099067 0.68187312
 0.7078833  0.7104411  0.7109269  0.71347958 0.72189602 0.72513194
 0.72623719 0.72875328 0.73490124 0.73493029 0.73797253 0.73905678
 0.74096948 0.74097928 0.74354525 0.74380931 0.75009757 0.75010565
 0.75040456 0.75044478 0.75063313 0.75068772 0.75122109 0.75123465
 0.75674812 0.75676316 0.75899328 0.7589966  0.75966662 0.75969667
 0.76130758 0.76134089 0.79809552 0.79809726 0.79884089 0.79888016
 0.79907449 0.79911524 0.8000299  0.80006827 0.80017323 0.80020839
 0.80293554 0.80294423 0.80673614 0.80676812 0.80736933 0.80737186
 0.80965057 0.80967186 0.80999752 0.81000163 0.8160334  0.81604844
 0.81927043 0.81927269 0.88170457 0.88171796 0.8831968  0.88346273
 0.88411958 0.88418539 0.88550446 0.88569412 0.89525201 0.89535351
 0.89589562 0.89607736 0.89619097 0.89647425 0.89781618 0.89843914
 0.92097465 0.92107092 0.92133643 0.92207962 0.92215145 0.92344891
 0.92419474 0.92588629 0.92706788 0.92911534 0.93013139 0.93046226
 0.93142347 0.93360875 0.93610697 0.93784291 0.93902357 0.93981158
 0.94136509 0.94151026 0.94187062 0.94200024 0.94306901 0.94419507
 0.94546597 0.94710429 0.9477887  0.94798439 0.9496968  0.95336172
 0.95428925 0.95575648 0.9615673  0.96223984 0.96423663 0.96476175
 0.97600769 0.97604007 0.97978882 0.97990383 1.00420196 1.00461303
 1.00663904 1.00745384 1.01149791 1.01230715 1.0130297  1.01430996
 1.02064151 1.02064963 1.02166443 1.02376218 1.02428506 1.02471158
 1.02543632 1.02557376 1.02772651 1.02806259 1.02823891 1.029369
 1.02974493 1.03139792 1.03396929 1.03458407 1.03487312 1.03721714
 1.03903011 1.04061132 1.04080576 1.04293624 1.04388089 1.04601922
 1.07768821 1.07773647 1.07924268 1.0792757  1.07952731 1.07958193
 1.07985    1.07988716 1.08227888 1.0823267  1.08556262 1.08560304
 1.08645397 1.08647507 1.08712386 1.08713696 1.14164032 1.14273024
 1.14504061 1.14604004 1.15394066 1.15465303 1.15809817 1.15872006
 1.22859987 1.22872614 1.22873606 1.22885198 1.22976179 1.22977581
 1.2298936  1.2298965  1.29556748 1.29572516 1.2967211  1.2972158
 1.29760731 1.298559   1.3007143  1.30079723 1.30652949 1.30656269
 1.30880783 1.30949625 1.30977462 1.3105099  1.31133782 1.31145493
 1.45069039 1.4507097  1.45082502 1.45084101 1.45106854 1.45109921
 1.45121126 1.45123968 1.52767456 1.52830871 1.52912973 1.52955259
 1.52988048 1.52998054 1.53033271 1.53073296 1.54606317 1.54636041
 1.54653607 1.54678647 1.54761998 1.54808072 1.54839747 1.54875141
 1.56166057 1.56190363 1.56211711 1.56212576 1.56227339 1.56233233
 1.56242377 1.56259865 1.57127311 1.57303718 1.57411726 1.57461372
 1.57625596 1.57871201 1.57944513 1.57952125 1.58916431 1.58953477
 1.58971433 1.59011481 1.59013574 1.59043103 1.59130614 1.59191882
 1.61809589 1.61810791 1.61821623 1.61822421 1.6184684  1.6184694
 1.61853335 1.61853387 1.62158236 1.62172665 1.62181023 1.62194025
 1.62285764 1.62296235 1.62298647 1.62308358 1.81444815 1.82094476
 1.82439239 1.82690898 1.83146211 1.83402164 1.83847913 1.84608935
 1.96938965 1.96943558 1.9700184  1.97003644 1.97155306 1.97156404
 1.97237775 1.97239744 1.98197772 1.98203066 1.9849378  1.98499499
 1.9862395  1.98628704 1.98802086 1.98805409 1.99412977 1.99418255
 1.99422089 1.99427512 1.99851373 1.99859307 1.99966944 1.99972676
 2.06190267 2.06196068 2.06215655 2.06221106 2.06336709 2.06342235
 2.06350655 2.06355987 2.09315383 2.09320214 2.09323699 2.09327925
 2.09507113 2.09507845 2.09513291 2.09513752 2.09554857 2.09555388
 2.09559484 2.095597   2.09609287 2.09610575 2.09762239 2.09762285
 2.09948578 2.09951128 2.1009864  2.10101759 2.10115508 2.10118295
 2.1013513  2.10138429 2.10140042 2.10144299 2.10262295 2.10267587
 2.10474085 2.10482675 2.10568465 2.10579079 2.10975609 2.10975765
 2.11049338 2.11049689 2.11092115 2.11096767 2.11098694 2.1109937
 2.12079568 2.12102189 2.12105184 2.1211548  2.12128305 2.12154396
 2.12157778 2.12166108 2.13552617 2.13588072 2.13605349 2.13622944
 2.13627123 2.13662893 2.13669536 2.136889   2.17806401 2.17871675
 2.17897761 2.1795972  2.18063663 2.18127761 2.18154907 2.18224267
 2.28828535 2.2882854  2.28834713 2.28834743 2.28855174 2.28855197
 2.28863769 2.28863841 2.33472045 2.33472166 2.33647401 2.33647468
 2.3376854  2.33768548 2.3389067  2.33890672 2.34767281 2.3477369
 2.34789532 2.34795456 2.3497109  2.34983072 2.34996036 2.35008474
 2.35201415 2.35204213 2.35228403 2.35229994 2.35590324 2.35591692
 2.35605928 2.35609779 2.35913067 2.35914709 2.35919479 2.35921661
 2.35923933 2.35926917 2.35931647 2.35935385 2.36003734 2.3604132
 2.36213594 2.36240772 2.36251591 2.36287866 2.36354677 2.36402626
 2.42467274 2.42471957 2.42502632 2.4250794  2.42736797 2.42743484
 2.42760172 2.42766862 2.51561206 2.51561486 2.51631965 2.51633025
 2.51651818 2.51654731 2.51684359 2.51689019 2.52010291 2.52025665
 2.52026458 2.52043453 2.52115451 2.52129292 2.52198478 2.52211127
 2.54468264 2.54490351 2.5451311  2.54536496 2.54721444 2.54752325
 2.54791128 2.5482357  2.68403883 2.6840424  2.68415415 2.68415831
 2.68421514 2.6842178  2.68429659 2.68429996 2.69152281 2.69152352
 2.69164601 2.6916466  2.69168193 2.69168274 2.6918103  2.6918111
 2.72148781 2.72172751 2.72185044 2.72268736 2.7232539  2.72327377
 2.72342915 2.7245885  2.73192321 2.73218985 2.73227973 2.7326053
 2.73424568 2.73431137 2.73457714 2.73471563 2.73492178 2.73492198
 2.73492306 2.7349231  2.73495563 2.73495564 2.73496023 2.73496035
 2.74637306 2.74637415 2.74637552 2.74637684 2.74639476 2.74639517
 2.74639694 2.74639753 2.96883624 2.96883979 2.96884893 2.96885177
 2.96896536 2.96896546 2.9689693  2.96896988 3.00654971 3.00666652
 3.00694817 3.00707581 3.00711299 3.00720196 3.00796274 3.00807642
 3.02564121 3.02564901 3.02597809 3.02598888 3.02617414 3.02618093
 3.02646586 3.02647351 3.05652301 3.0565231  3.05652342 3.05652346
 3.05652347 3.0565235  3.05652654 3.05652659 3.139123   3.13921451
 3.13986622 3.13996682 3.14055923 3.14132018 3.14133479 3.1421548
 3.1576485  3.15838371 3.15895602 3.15937304 3.15998286 3.16068452
 3.1612291  3.16162221 3.16778181 3.16789433 3.16802341 3.168231
 3.17064704 3.17078936 3.17100714 3.17109359 3.28248302 3.28287401
 3.28291836 3.28329546 3.28380975 3.28414145 3.28416495 3.28446446
 3.3019859  3.30208346 3.30212855 3.30226386 3.30241781 3.30248473
 3.30253092 3.30267032 3.33690023 3.33749363 3.33775499 3.33832544
 3.33914246 3.3396805  3.34027554 3.34078258 3.57189599 3.57192665
 3.57193867 3.57195921 3.57202676 3.57206749 3.57231231 3.57235443
 3.59988705 3.60037109 3.60068329 3.60104865 3.60292427 3.6034522
 3.60376093 3.60416337 3.71518331 3.71519386 3.71522015 3.71523107
 3.71540901 3.71541153 3.71544702 3.71544849 4.14352235 4.14383213
 4.14390756 4.14411294 4.14503795 4.14539995 4.14547031 4.14571042
 5.68820627 5.68821215 5.68837517 5.68837913 5.6888419  5.68884262
 5.68904377 5.68904444 5.70094625 5.70098943 5.70099592 5.70104242
 5.70121887 5.70127323 5.70128634 5.7013446  5.70321894 5.70322985
 5.70335772 5.70336925 5.70389412 5.70390243 5.70419246 5.70420197
 5.81285436 5.81285507 5.81287855 5.81287931 5.81301723 5.81301786
 5.81303603 5.81303675 5.8177079  5.8177208  5.81773468 5.81774743
 5.81776236 5.81777517 5.81777696 5.81778993 6.08564193 6.08564537
 6.08564867 6.08565206 6.08568136 6.08568476 6.08568951 6.08569288]
    CPU time for get_k_kpts   3643.73 sec, wall time     43.12 sec
    CPU time for get_j   1657.13 sec, wall time     27.51 sec
    CPU time for vj and vk   5301.05 sec, wall time     70.63 sec
E1 = -3258.2454368880244  E_coul = 1032.4952362473666
cycle= 7 E= -1828.97224606456  delta_E= -7.42e-08  |g|= 0.000147  |ddm|= 0.000619
    CPU time for cycle= 7   5312.47 sec, wall time     70.81 sec
HOMO = -0.194235473906  LUMO = 0.184174241158
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-11.10088654 -11.10088653 -11.10088636 -11.10088635 -11.10088589
 -11.10088586 -11.10088538 -11.10088535 -11.10083637 -11.10083636
 -11.10083606 -11.10083605 -11.10083575 -11.10083574 -11.10083524
 -11.10083523 -11.09886955 -11.0988695  -11.09886932 -11.09886929
 -11.09886916 -11.09886911 -11.09886892 -11.0988689  -11.09860566
 -11.09860558 -11.09860522 -11.09860507 -11.0986049  -11.09860481
 -11.09860446 -11.09860431 -11.09739259 -11.09739254 -11.0973925
 -11.09739245 -11.09739164 -11.09739163 -11.09739156 -11.09739156
 -11.09731836 -11.09731826 -11.09731815 -11.09731802 -11.097318
 -11.09731791 -11.09731778 -11.09731766  -1.00029711  -1.00029681
  -1.0002911   -1.0002908   -1.00027387  -1.00027358  -1.00026804
  -1.00026775  -0.86495307  -0.86495292  -0.86495123  -0.86495109
  -0.86492319  -0.86492306  -0.8649213   -0.86492118  -0.86257551
  -0.86257462  -0.86255809  -0.86255721  -0.86254722  -0.86254638
  -0.86252846  -0.86252763  -0.68036191  -0.68035182  -0.68034721
  -0.68033712  -0.68032859  -0.68031848  -0.68031818  -0.68030808
  -0.67316859  -0.67316775  -0.67316531  -0.67316448  -0.67311901
  -0.67311818  -0.67311479  -0.67311397  -0.56985737  -0.5698402
  -0.56980739  -0.56979023  -0.56971862  -0.56970149  -0.56967971
  -0.56966264  -0.4986764   -0.4986612   -0.49864847  -0.49863322
  -0.49858712  -0.49857222  -0.49855887  -0.4985439   -0.47987813
  -0.47987702  -0.4798756   -0.47987449  -0.47986901  -0.47986901
  -0.47986794  -0.47986793  -0.44921211  -0.44921093  -0.44915485
  -0.44915405  -0.44914419  -0.4491424   -0.44908722  -0.44908573
  -0.44682009  -0.44681928  -0.44678103  -0.44678015  -0.44667552
  -0.44667495  -0.44659302  -0.44659231  -0.36076844  -0.36076702
  -0.36060406  -0.36060286  -0.36010872  -0.36010723  -0.35993355
  -0.35993227  -0.35637543  -0.35637542  -0.35636408  -0.35636403
  -0.35633334  -0.35633256  -0.35632197  -0.35632097  -0.35225489
  -0.35223385  -0.35223164  -0.35221072  -0.35216512  -0.35214298
  -0.35211769  -0.35209555  -0.19651206  -0.19651157  -0.19618031
  -0.19617922  -0.19508745  -0.19508488  -0.19504976  -0.19504654
  -0.19476258  -0.19476246  -0.19475603  -0.19475244  -0.19462508
  -0.19462264  -0.19423548  -0.19423547] [0.18417424 0.18417507 0.18474772 0.18474993 0.18506378 0.18506606
 0.18608404 0.18608459 0.18789199 0.18789418 0.18814633 0.18814908
 0.18922    0.18922124 0.18949348 0.18949431 0.22647026 0.23213359
 0.23236694 0.23477678 0.23497233 0.23940514 0.24210225 0.24271278
 0.26173871 0.26319955 0.26353637 0.26608013 0.26804302 0.27106863
 0.27113581 0.27186244 0.27257715 0.27326777 0.27782208 0.2808798
 0.28498502 0.28531936 0.28547294 0.28613871 0.29806706 0.29807155
 0.30217868 0.30299451 0.30691222 0.30743355 0.30974284 0.31109437
 0.31468015 0.3159896  0.31670699 0.31892467 0.32000233 0.32075594
 0.32095594 0.32174595 0.32715377 0.3296499  0.33417335 0.33568318
 0.33651016 0.339449   0.34101349 0.34282422 0.3988599  0.39888901
 0.39962086 0.39964095 0.40301096 0.40304317 0.40378772 0.40381193
 0.50367108 0.50370173 0.50482885 0.50490088 0.50660987 0.50729001
 0.50738679 0.50777106 0.50942662 0.50959952 0.51023149 0.51041309
 0.51082729 0.51086325 0.51267549 0.5132476  0.52516921 0.52521424
 0.52567062 0.52570758 0.52672768 0.5267847  0.52699908 0.52702945
 0.52805311 0.5283685  0.52854421 0.52885402 0.52991938 0.53018634
 0.53021688 0.53050517 0.5645573  0.56567313 0.56629179 0.56716715
 0.56811056 0.5688068  0.569129   0.56970591 0.62042687 0.62065766
 0.62094854 0.62105804 0.6211939  0.6212893  0.6213049  0.62151528
 0.6276402  0.62773851 0.6278136  0.62792368 0.63364949 0.63371468
 0.63424251 0.63431562 0.63942821 0.63946181 0.63952841 0.63956134
 0.64140196 0.64150587 0.64205757 0.64215581 0.67313606 0.67429671
 0.67577923 0.67687506 0.67889361 0.6798506  0.68099329 0.68187575
 0.70788565 0.71044342 0.71092914 0.71348182 0.72189827 0.72513416
 0.72623987 0.7287564  0.73490656 0.73493561 0.73797731 0.73906107
 0.74097482 0.74098463 0.74355084 0.74381489 0.75009947 0.75010755
 0.75040599 0.7504462  0.75063472 0.75068931 0.75122279 0.75123636
 0.75674996 0.756765   0.75899526 0.75899858 0.75966794 0.75969799
 0.76130902 0.76134233 0.79809882 0.79810056 0.79884192 0.7988812
 0.79907544 0.79911619 0.8000309  0.80006926 0.80017436 0.8002095
 0.8029402  0.80294888 0.8067416  0.80677361 0.80737574 0.80737826
 0.8096568  0.8096781  0.81000244 0.81000653 0.81603724 0.81605231
 0.81927352 0.81927579 0.88170665 0.88171998 0.88320144 0.88346754
 0.88412527 0.88419105 0.88550763 0.88569724 0.8952581  0.8953597
 0.8958994  0.8960823  0.8961959  0.89647783 0.89781886 0.89844175
 0.92097798 0.92107169 0.92133558 0.92208126 0.92215034 0.92344851
 0.92419796 0.92588641 0.92706805 0.92911587 0.9301306  0.93046029
 0.93142149 0.93360685 0.93610486 0.93784371 0.93902246 0.93980935
 0.9413656  0.94150702 0.94187261 0.94200171 0.94307224 0.94419576
 0.94546874 0.9471046  0.94779006 0.94798476 0.94970041 0.9533625
 0.95429198 0.95575836 0.96157128 0.9622435  0.96424035 0.96476537
 0.97601139 0.97604378 0.9797923  0.97990732 1.00420245 1.00461396
 1.00663977 1.00745445 1.01149883 1.01230842 1.01303073 1.01431092
 1.02064314 1.02065121 1.0216661  1.02376425 1.02428782 1.02471292
 1.02544014 1.02557754 1.02772681 1.02806589 1.02824199 1.02937224
 1.02974714 1.03140096 1.03396851 1.03458592 1.03487518 1.0372171
 1.03903468 1.04061565 1.04080977 1.04293917 1.04388564 1.04602387
 1.0776902  1.07773856 1.07924217 1.07927519 1.07952858 1.0795833
 1.07984947 1.07988664 1.08228291 1.08233081 1.08556448 1.0856049
 1.08645826 1.08647927 1.08712661 1.08713972 1.1416446  1.14273454
 1.14504454 1.14604401 1.1539446  1.15465699 1.1581018  1.15872371
 1.22860163 1.2287279  1.22873781 1.22885375 1.22976349 1.22977752
 1.22989529 1.22989822 1.29557047 1.2957284  1.29672456 1.29721914
 1.29760968 1.29856158 1.30071708 1.30080028 1.30653102 1.30656397
 1.30880896 1.3094973  1.30977659 1.31051209 1.31133955 1.31145643
 1.4506923  1.45071163 1.45082692 1.45084292 1.45107045 1.45110114
 1.45121317 1.45124161 1.52767406 1.52830816 1.52912941 1.52955239
 1.52987992 1.52998012 1.53033211 1.53073259 1.54606599 1.54636364
 1.54653926 1.54678982 1.54762327 1.54808427 1.54840109 1.54875513
 1.56166391 1.56190708 1.56212063 1.56212945 1.56227716 1.56233582
 1.56242753 1.56260238 1.57127682 1.57304053 1.57412068 1.57461721
 1.57625903 1.57871471 1.57944814 1.57952415 1.58916475 1.5895352
 1.58971481 1.59011534 1.59013596 1.59043132 1.59130637 1.591919
 1.61809845 1.61811046 1.61821877 1.61822675 1.61847087 1.61847187
 1.61853579 1.61853631 1.62158441 1.62172869 1.6218123  1.62194231
 1.62285961 1.62296431 1.62298844 1.62308554 1.81444889 1.8209455
 1.82439324 1.82690973 1.83146295 1.83402239 1.83847997 1.84609018
 1.96939125 1.96943719 1.97001998 1.97003804 1.9715546  1.97156558
 1.9723793  1.97239898 1.98197901 1.98203195 1.98493914 1.98499633
 1.98624131 1.98628884 1.98802285 1.98805608 1.99413175 1.9941845
 1.99422287 1.99427707 1.99851517 1.99859451 1.99967071 1.99972804
 2.06190288 2.0619609  2.06215678 2.0622113  2.06336737 2.06342264
 2.06350684 2.06356016 2.09315618 2.0932045  2.09323917 2.09328144
 2.09507422 2.09508152 2.09513588 2.09514046 2.09555083 2.09555617
 2.09559723 2.09559942 2.0960953  2.09610817 2.09762514 2.09762559
 2.09948576 2.09951125 2.10098919 2.10102036 2.101158   2.10118584
 2.10135353 2.1013864  2.10140263 2.10144508 2.10262294 2.10267588
 2.1047417  2.10482758 2.10568546 2.1057916  2.10975654 2.10975809
 2.11049467 2.11049817 2.11092129 2.11096882 2.11098808 2.11099379
 2.1208002  2.12102578 2.12105634 2.12115873 2.12128751 2.12154791
 2.12158219 2.12166509 2.13552895 2.13588335 2.13605592 2.13623225
 2.1362737  2.13663161 2.13669781 2.13689149 2.17806456 2.17871728
 2.17897818 2.17959776 2.18063714 2.18127813 2.18154956 2.18224318
 2.28828743 2.28828747 2.28834921 2.28834951 2.28855381 2.28855404
 2.28863976 2.28864048 2.33472071 2.33472192 2.33647425 2.33647491
 2.33768514 2.33768522 2.3389064  2.33890642 2.34767509 2.34773915
 2.34789746 2.34795665 2.34971515 2.349835   2.34996468 2.3500891
 2.35201705 2.35204511 2.35228705 2.35230302 2.35590511 2.35591873
 2.35606182 2.35610025 2.35913228 2.3591487  2.35919639 2.35921822
 2.35924094 2.35927078 2.35931809 2.35935546 2.36003911 2.36041501
 2.36213716 2.36241009 2.36251718 2.36288101 2.36354889 2.36402836
 2.42467306 2.42471989 2.42502663 2.42507972 2.42736826 2.42743513
 2.427602   2.42766891 2.51561482 2.51561764 2.516323   2.5163336
 2.5165225  2.51655161 2.51684797 2.51689458 2.52010521 2.52025738
 2.52026684 2.52043527 2.52115639 2.5212948  2.52198561 2.52211209
 2.54468397 2.54490485 2.54513225 2.54536612 2.5472157  2.54752453
 2.54791234 2.54823677 2.68403973 2.68404329 2.68415491 2.68415906
 2.68421592 2.68421858 2.68429724 2.68430061 2.69152722 2.69152792
 2.69165053 2.69165112 2.69168649 2.6916873  2.69181498 2.69181577
 2.72149075 2.72173057 2.72185344 2.72269024 2.72325685 2.72327687
 2.72343219 2.7245914  2.73192595 2.73219258 2.73228242 2.73260797
 2.73424851 2.73431418 2.73457995 2.73471841 2.73492498 2.73492518
 2.73492626 2.7349263  2.73495884 2.73495884 2.73496344 2.73496356
 2.74637623 2.74637732 2.74637869 2.74638001 2.74639793 2.74639834
 2.74640011 2.7464007  2.96883917 2.96884272 2.96885187 2.9688547
 2.9689683  2.96896841 2.96897224 2.96897282 3.00654873 3.00666551
 3.00694725 3.00707487 3.00711202 3.00720097 3.00796185 3.00807551
 3.02564628 3.02565407 3.02598313 3.0259939  3.02617913 3.02618594
 3.02647082 3.02647848 3.0565251  3.05652519 3.05652552 3.05652556
 3.05652557 3.0565256  3.05652863 3.05652869 3.1391209  3.1392124
 3.13986411 3.13996472 3.14055716 3.14131809 3.14133272 3.1421527
 3.15764982 3.15838501 3.15895734 3.15937436 3.15998416 3.1606858
 3.1612304  3.1616235  3.1677877  3.1679002  3.16802929 3.16823689
 3.17065292 3.17079524 3.17101302 3.17109947 3.28248349 3.28287452
 3.28291877 3.28329592 3.28381012 3.2841418  3.28416536 3.28446485
 3.30199113 3.30208861 3.30213362 3.302269   3.30242294 3.30248976
 3.30253586 3.30267534 3.33690319 3.33749666 3.33775792 3.33832844
 3.33914544 3.33968354 3.34027846 3.34078557 3.57190023 3.57193089
 3.57194297 3.57196352 3.57203103 3.57207182 3.57231649 3.57235868
 3.59989011 3.60037418 3.60068632 3.60105165 3.60292742 3.60345537
 3.60376404 3.60416646 3.71518601 3.71519655 3.71522284 3.71523377
 3.7154117  3.71541422 3.71544972 3.71545118 4.14352614 4.14383591
 4.14391134 4.14411672 4.14504174 4.14540373 4.14547409 4.1457142
 5.68820946 5.68821534 5.68837835 5.68838232 5.68884508 5.6888458
 5.68904696 5.68904762 5.70095305 5.70099619 5.70100301 5.70104949
 5.70122622 5.70128053 5.70129408 5.70135232 5.70321808 5.70322894
 5.70335644 5.70336795 5.70389381 5.70390206 5.70419183 5.70420131
 5.81285802 5.81285873 5.81288225 5.81288301 5.81302096 5.81302159
 5.81303981 5.81304053 5.81771078 5.81772369 5.81773751 5.81775027
 5.81776531 5.81777813 5.81777988 5.81779285 6.08564498 6.08564842
 6.08565172 6.0856551  6.0856844  6.08568781 6.08569255 6.08569592]
    CPU time for get_k_kpts   3665.40 sec, wall time     43.42 sec
    CPU time for get_j   1681.04 sec, wall time     27.30 sec
    CPU time for vj and vk   5346.64 sec, wall time     70.73 sec
E1 = -3258.245386628442  E_coul = 1032.495185980775
cycle= 8 E= -1828.97224607157  delta_E= -7.01e-09  |g|= 2.98e-05  |ddm|= 0.000207
    CPU time for cycle= 8   5359.22 sec, wall time     70.92 sec
HOMO = -0.194235247936  LUMO = 0.184174310505
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-11.10088682 -11.1008868  -11.10088663 -11.10088661 -11.10088616
 -11.10088613 -11.10088565 -11.10088561 -11.1008367  -11.10083669
 -11.10083639 -11.10083638 -11.10083608 -11.10083608 -11.10083557
 -11.10083556 -11.09886921 -11.09886916 -11.09886898 -11.09886895
 -11.09886882 -11.09886877 -11.09886858 -11.09886856 -11.09860546
 -11.09860537 -11.09860501 -11.09860486 -11.09860469 -11.0986046
 -11.09860425 -11.0986041  -11.09739178 -11.09739173 -11.09739169
 -11.09739164 -11.09739083 -11.09739082 -11.09739076 -11.09739075
 -11.09731764 -11.09731754 -11.09731742 -11.0973173  -11.09731727
 -11.09731719 -11.09731705 -11.09731694  -1.00029699  -1.00029669
  -1.00029098  -1.00029068  -1.00027376  -1.00027346  -1.00026793
  -1.00026763  -0.86495284  -0.86495268  -0.864951    -0.86495085
  -0.86492296  -0.86492283  -0.86492106  -0.86492095  -0.8625755
  -0.86257462  -0.86255809  -0.86255721  -0.86254722  -0.86254638
  -0.86252845  -0.86252762  -0.68036174  -0.68035165  -0.68034703
  -0.68033695  -0.68032842  -0.68031831  -0.68031801  -0.68030791
  -0.67316845  -0.67316761  -0.67316516  -0.67316433  -0.67311887
  -0.67311804  -0.67311465  -0.67311383  -0.56985731  -0.56984014
  -0.56980733  -0.56979018  -0.56971857  -0.56970143  -0.56967965
  -0.56966259  -0.49867639  -0.49866119  -0.49864846  -0.49863321
  -0.49858711  -0.49857221  -0.49855886  -0.49854389  -0.47987782
  -0.47987671  -0.47987529  -0.47987418  -0.47986871  -0.4798687
  -0.47986763  -0.47986763  -0.44921198  -0.4492108   -0.44915472
  -0.44915392  -0.44914406  -0.44914227  -0.44908709  -0.4490856
  -0.44682006  -0.44681924  -0.446781    -0.44678011  -0.44667548
  -0.44667491  -0.44659298  -0.44659227  -0.36076814  -0.36076672
  -0.36060377  -0.36060257  -0.36010842  -0.36010693  -0.35993325
  -0.35993197  -0.35637522  -0.35637521  -0.35636387  -0.35636382
  -0.35633313  -0.35633235  -0.35632175  -0.35632076  -0.35225473
  -0.35223368  -0.35223148  -0.35221056  -0.35216496  -0.35214282
  -0.35211752  -0.35209538  -0.1965117   -0.19651121  -0.1961799
  -0.19617882  -0.19508713  -0.19508457  -0.1950495   -0.19504628
  -0.19476231  -0.19476218  -0.19475586  -0.19475226  -0.19462494
  -0.19462251  -0.19423525  -0.19423525] [0.18417431 0.18417514 0.18474782 0.18475002 0.18506384 0.18506613
 0.18608411 0.18608466 0.18789224 0.18789443 0.18814659 0.18814934
 0.18922025 0.18922149 0.18949371 0.18949454 0.22647018 0.23213351
 0.23236685 0.23477671 0.23497226 0.23940506 0.24210216 0.2427127
 0.26173862 0.26319945 0.26353628 0.26608005 0.26804288 0.27106848
 0.27113567 0.27186228 0.272577   0.27326762 0.27782199 0.28087971
 0.28498491 0.2853192  0.28547278 0.28613861 0.29806692 0.29807143
 0.30217852 0.30299441 0.30691206 0.30743339 0.30974272 0.31109427
 0.31468001 0.31598949 0.3167069  0.31892451 0.32000219 0.32075584
 0.32095585 0.3217458  0.32715364 0.32964977 0.3341732  0.33568304
 0.33651004 0.33944887 0.34101335 0.34282409 0.39886002 0.39888914
 0.39962098 0.39964107 0.40301109 0.4030433  0.40378785 0.40381205
 0.50367109 0.50370174 0.50482885 0.50490089 0.50660991 0.50729003
 0.50738682 0.5077711  0.50942666 0.50959953 0.51023152 0.51041313
 0.51082728 0.51086325 0.5126755  0.51324762 0.52516921 0.52521425
 0.52567062 0.52570759 0.52672768 0.5267847  0.52699908 0.52702945
 0.5280531  0.52836849 0.5285442  0.528854   0.52991937 0.53018633
 0.53021687 0.53050516 0.56455737 0.56567319 0.56629185 0.56716721
 0.56811061 0.56880685 0.56912905 0.56970596 0.62042684 0.62065763
 0.6209485  0.621058   0.62119387 0.62128928 0.62130486 0.62151525
 0.62764024 0.62773855 0.62781364 0.62792373 0.63364955 0.63371473
 0.63424258 0.63431568 0.63942833 0.63946193 0.63952853 0.63956146
 0.64140206 0.64150597 0.64205766 0.64215591 0.67313603 0.67429667
 0.6757792  0.67687502 0.67889356 0.67985056 0.68099325 0.6818757
 0.70788565 0.71044343 0.71092914 0.71348182 0.72189827 0.72513418
 0.72623989 0.72875647 0.73490682 0.73493586 0.73797753 0.73906126
 0.74097508 0.74098488 0.7435511  0.74381515 0.75009955 0.75010763
 0.75040609 0.75044631 0.75063482 0.75068941 0.75122287 0.75123644
 0.75675005 0.75676509 0.75899535 0.75899867 0.75966804 0.75969809
 0.76130912 0.76134242 0.79809909 0.79810083 0.79884189 0.79888116
 0.7990754  0.79911614 0.80003086 0.80006922 0.80017432 0.80020947
 0.80294051 0.80294919 0.80674182 0.80677383 0.80737598 0.8073785
 0.80965704 0.80967833 0.81000263 0.81000672 0.81603752 0.8160526
 0.81927378 0.81927605 0.88170683 0.88172016 0.88320161 0.88346771
 0.88412549 0.88419126 0.88550786 0.88569747 0.89525835 0.89535996
 0.89589965 0.8960825  0.8961961  0.89647809 0.89781906 0.89844195
 0.92097794 0.92107162 0.92133546 0.9220812  0.9221502  0.92344835
 0.92419795 0.92588627 0.92706797 0.92911578 0.93013047 0.93046011
 0.93142131 0.93360669 0.93610471 0.93784362 0.93902236 0.93980922
 0.94136547 0.94150684 0.94187253 0.94200161 0.94307224 0.94419564
 0.94546874 0.94710455 0.94779004 0.94798471 0.94970044 0.95336244
 0.95429195 0.95575831 0.96157146 0.96224366 0.96424052 0.96476553
 0.97601157 0.97604396 0.97979248 0.97990749 1.00420247 1.004614
 1.0066398  1.00745448 1.01149885 1.01230845 1.01303076 1.01431094
 1.02064313 1.0206512  1.02166607 1.02376426 1.02428784 1.02471289
 1.02544018 1.02557757 1.02772669 1.0280659  1.02824202 1.02937228
 1.02974714 1.03140096 1.03396837 1.0345859  1.03487513 1.03721701
 1.03903475 1.04061571 1.04080974 1.0429391  1.04388565 1.04602387
 1.07769026 1.07773862 1.0792422  1.07927521 1.07952862 1.07958334
 1.0798495  1.07988666 1.08228305 1.08233096 1.0855646  1.08560502
 1.08645842 1.08647942 1.08712675 1.08713986 1.1416446  1.14273453
 1.14504453 1.14604399 1.1539446  1.15465699 1.15810179 1.1587237
 1.22860174 1.22872802 1.22873793 1.22885386 1.2297636  1.22977763
 1.22989541 1.22989833 1.29557049 1.29572843 1.29672459 1.29721917
 1.29760968 1.29856159 1.30071709 1.3008003  1.306531   1.30656394
 1.30880892 1.30949727 1.30977658 1.31051208 1.31133953 1.3114564
 1.4506923  1.45071163 1.45082692 1.45084293 1.45107046 1.45110115
 1.45121317 1.45124161 1.52767401 1.52830811 1.52912937 1.52955235
 1.52987986 1.52998007 1.53033206 1.53073254 1.54606599 1.54636365
 1.54653927 1.54678984 1.54762328 1.5480843  1.54840112 1.54875516
 1.56166407 1.56190725 1.56212079 1.56212962 1.56227733 1.56233599
 1.5624277  1.56260256 1.57127685 1.57304055 1.5741207  1.57461722
 1.57625904 1.57871471 1.57944814 1.57952415 1.5891647  1.58953515
 1.58971476 1.59011529 1.59013591 1.59043127 1.59130632 1.59191895
 1.61809848 1.61811049 1.6182188  1.61822678 1.6184709  1.6184719
 1.61853582 1.61853634 1.62158444 1.62172872 1.62181233 1.62194234
 1.62285964 1.62296434 1.62298848 1.62308558 1.81444876 1.82094537
 1.82439312 1.8269096  1.83146284 1.83402226 1.83847985 1.84609006
 1.96939121 1.96943716 1.97001995 1.970038   1.97155457 1.97156555
 1.97237927 1.97239895 1.98197894 1.98203188 1.98493907 1.98499626
 1.98624125 1.98628879 1.9880228  1.98805603 1.99413169 1.99418445
 1.99422281 1.99427702 1.9985151  1.99859444 1.99967064 1.99972797
 2.06190279 2.06196081 2.06215669 2.0622112  2.06336728 2.06342255
 2.06350675 2.06356008 2.09315624 2.09320456 2.09323923 2.0932815
 2.09507431 2.09508161 2.09513596 2.09514054 2.0955509  2.09555624
 2.0955973  2.09559949 2.09609538 2.09610825 2.09762522 2.09762567
 2.09948568 2.09951117 2.10098915 2.10102033 2.10115797 2.10118581
 2.10135348 2.10138635 2.10140258 2.10144503 2.10262286 2.1026758
 2.10474162 2.10482749 2.10568542 2.10579155 2.1097565  2.10975805
 2.11049466 2.11049817 2.1109212  2.1109688  2.11098806 2.1109937
 2.12080019 2.12102579 2.12105634 2.12115874 2.1212875  2.12154792
 2.12158218 2.1216651  2.13552892 2.13588331 2.13605587 2.13623222
 2.13627365 2.13663157 2.13669776 2.13689145 2.17806444 2.17871716
 2.17897807 2.17959764 2.18063703 2.18127802 2.18154945 2.18224307
 2.28828736 2.2882874  2.28834914 2.28834944 2.28855374 2.28855397
 2.28863969 2.28864041 2.33472062 2.33472183 2.33647416 2.33647482
 2.33768505 2.33768513 2.3389063  2.33890633 2.34767505 2.34773911
 2.34789742 2.34795661 2.34971515 2.34983501 2.34996469 2.3500891
 2.352017   2.35204506 2.35228701 2.35230297 2.35590504 2.35591865
 2.35606176 2.35610018 2.35913216 2.35914859 2.35919628 2.35921811
 2.35924082 2.35927067 2.35931797 2.35935535 2.36003902 2.36041492
 2.36213706 2.36241002 2.36251707 2.36288093 2.36354881 2.36402827
 2.4246729  2.42471973 2.42502648 2.42507956 2.4273681  2.42743498
 2.42760184 2.42766875 2.51561497 2.51561779 2.51632316 2.51633376
 2.51652266 2.51655178 2.51684813 2.51689474 2.52010529 2.52025744
 2.52026692 2.52043533 2.52115646 2.52129486 2.52198568 2.52211215
 2.54468388 2.54490477 2.54513217 2.54536603 2.54721562 2.54752445
 2.54791226 2.54823669 2.6840398  2.68404337 2.68415498 2.68415913
 2.68421599 2.68421865 2.68429731 2.68430068 2.69152747 2.69152817
 2.69165078 2.69165137 2.69168674 2.69168755 2.69181523 2.69181602
 2.72149074 2.72173056 2.72185343 2.72269023 2.72325684 2.72327686
 2.72343218 2.72459139 2.73192593 2.73219257 2.7322824  2.73260796
 2.73424849 2.73431416 2.73457993 2.7347184  2.73492505 2.73492525
 2.73492633 2.73492637 2.73495891 2.73495891 2.73496352 2.73496363
 2.74637623 2.74637732 2.74637869 2.74638002 2.74639794 2.74639835
 2.74640012 2.74640071 2.9688392  2.96884275 2.96885189 2.96885473
 2.96896833 2.96896843 2.96897227 2.96897285 3.00654873 3.00666551
 3.00694725 3.00707487 3.00711202 3.00720097 3.00796185 3.00807551
 3.02564647 3.02565426 3.02598332 3.02599409 3.02617932 3.02618613
 3.02647101 3.02647867 3.05652528 3.05652536 3.05652569 3.05652573
 3.05652574 3.05652577 3.05652881 3.05652886 3.13912067 3.13921217
 3.13986388 3.13996449 3.14055693 3.14131786 3.14133249 3.14215247
 3.15764968 3.15838486 3.15895719 3.15937421 3.15998401 3.16068565
 3.16123026 3.16162336 3.16778769 3.16790019 3.16802928 3.16823688
 3.1706529  3.17079523 3.17101301 3.17109946 3.28248344 3.28287447
 3.28291872 3.28329587 3.28381007 3.28414175 3.28416531 3.2844648
 3.30199126 3.30208873 3.30213374 3.30226913 3.30242307 3.30248989
 3.30253599 3.30267546 3.33690321 3.33749669 3.33775795 3.33832847
 3.33914547 3.33968357 3.34027849 3.3407856  3.57190027 3.57193093
 3.57194302 3.57196356 3.57203107 3.57207186 3.57231653 3.57235873
 3.59989003 3.6003741  3.60068624 3.60105157 3.60292734 3.6034553
 3.60376397 3.60416638 3.71518602 3.71519657 3.71522286 3.71523378
 3.71541172 3.71541424 3.71544973 3.7154512  4.14352618 4.14383595
 4.14391138 4.14411676 4.14504178 4.14540377 4.14547413 4.14571424
 5.68820956 5.68821544 5.68837846 5.68838242 5.68884518 5.6888459
 5.68904706 5.68904772 5.70095322 5.70099635 5.70100319 5.70104966
 5.70122641 5.70128071 5.70129428 5.70135252 5.70321818 5.70322903
 5.70335652 5.70336802 5.70389392 5.70390217 5.70419193 5.70420141
 5.81285827 5.81285897 5.81288249 5.81288325 5.8130212  5.81302183
 5.81304006 5.81304078 5.81771083 5.81772374 5.81773756 5.81775032
 5.81776537 5.81777819 5.81777993 5.8177929  6.08564512 6.08564855
 6.08565185 6.08565524 6.08568454 6.08568794 6.08569269 6.08569606]
    CPU time for get_k_kpts   3667.48 sec, wall time     43.45 sec
    CPU time for get_j   1692.93 sec, wall time     27.35 sec
    CPU time for vj and vk   5360.58 sec, wall time     70.80 sec
E1 = -3258.245408048275  E_coul = 1032.4952074005746
Extra cycle  E= -1828.9722460716  delta_E= -3.32e-11  |g|= 2.9e-05  |ddm|= 7.03e-05
    CPU time for scf_cycle 456499.39 sec, wall time   7073.98 sec
    CPU time for SCF 456527.61 sec, wall time   7080.05 sec
converged SCF energy = -1828.9722460716
{'cell': <pyscf.pbc.gto.cell.Cell object at 0x7f659a64ca50>, 'verbose': 5, 'max_memory': 4000, 'stdout': <_io.TextIOWrapper name='<stdout>' mode='w' encoding='utf-8'>, '_chkfile': <tempfile._TemporaryFileWrapper object at 0x7f65ae639dd0>, 'chkfile': '/tmp/tmp6rq8wdei', 'mo_energy': [array([-11.10088682, -11.1008868 , -11.10088663, -11.10088661,
       -11.10088616, -11.10088613, -11.10088565, -11.10088561,
       -11.1008367 , -11.10083669, -11.10083639, -11.10083638,
       -11.10083608, -11.10083608, -11.10083557, -11.10083556,
       -11.09886921, -11.09886916, -11.09886898, -11.09886895,
       -11.09886882, -11.09886877, -11.09886858, -11.09886856,
       -11.09860546, -11.09860537, -11.09860501, -11.09860486,
       -11.09860469, -11.0986046 , -11.09860425, -11.0986041 ,
       -11.09739178, -11.09739173, -11.09739169, -11.09739164,
       -11.09739083, -11.09739082, -11.09739076, -11.09739075,
       -11.09731764, -11.09731754, -11.09731742, -11.0973173 ,
       -11.09731727, -11.09731719, -11.09731705, -11.09731694,
        -1.00029699,  -1.00029669,  -1.00029098,  -1.00029068,
        -1.00027376,  -1.00027346,  -1.00026793,  -1.00026763,
        -0.86495284,  -0.86495268,  -0.864951  ,  -0.86495085,
        -0.86492296,  -0.86492283,  -0.86492106,  -0.86492095,
        -0.8625755 ,  -0.86257462,  -0.86255809,  -0.86255721,
        -0.86254722,  -0.86254638,  -0.86252845,  -0.86252762,
        -0.68036174,  -0.68035165,  -0.68034703,  -0.68033695,
        -0.68032842,  -0.68031831,  -0.68031801,  -0.68030791,
        -0.67316845,  -0.67316761,  -0.67316516,  -0.67316433,
        -0.67311887,  -0.67311804,  -0.67311465,  -0.67311383,
        -0.56985731,  -0.56984014,  -0.56980733,  -0.56979018,
        -0.56971857,  -0.56970143,  -0.56967965,  -0.56966259,
        -0.49867639,  -0.49866119,  -0.49864846,  -0.49863321,
        -0.49858711,  -0.49857221,  -0.49855886,  -0.49854389,
        -0.47987782,  -0.47987671,  -0.47987529,  -0.47987418,
        -0.47986871,  -0.4798687 ,  -0.47986763,  -0.47986763,
        -0.44921198,  -0.4492108 ,  -0.44915472,  -0.44915392,
        -0.44914406,  -0.44914227,  -0.44908709,  -0.4490856 ,
        -0.44682006,  -0.44681924,  -0.446781  ,  -0.44678011,
        -0.44667548,  -0.44667491,  -0.44659298,  -0.44659227,
        -0.36076814,  -0.36076672,  -0.36060377,  -0.36060257,
        -0.36010842,  -0.36010693,  -0.35993325,  -0.35993197,
        -0.35637522,  -0.35637521,  -0.35636387,  -0.35636382,
        -0.35633313,  -0.35633235,  -0.35632175,  -0.35632076,
        -0.35225473,  -0.35223368,  -0.35223148,  -0.35221056,
        -0.35216496,  -0.35214282,  -0.35211752,  -0.35209538,
        -0.1965117 ,  -0.19651121,  -0.1961799 ,  -0.19617882,
        -0.19508713,  -0.19508457,  -0.1950495 ,  -0.19504628,
        -0.19476231,  -0.19476218,  -0.19475586,  -0.19475226,
        -0.19462494,  -0.19462251,  -0.19423525,  -0.19423525,
         0.18417431,   0.18417514,   0.18474782,   0.18475002,
         0.18506384,   0.18506613,   0.18608411,   0.18608466,
         0.18789224,   0.18789443,   0.18814659,   0.18814934,
         0.18922025,   0.18922149,   0.18949371,   0.18949454,
         0.22647018,   0.23213351,   0.23236685,   0.23477671,
         0.23497226,   0.23940506,   0.24210216,   0.2427127 ,
         0.26173862,   0.26319945,   0.26353628,   0.26608005,
         0.26804288,   0.27106848,   0.27113567,   0.27186228,
         0.272577  ,   0.27326762,   0.27782199,   0.28087971,
         0.28498491,   0.2853192 ,   0.28547278,   0.28613861,
         0.29806692,   0.29807143,   0.30217852,   0.30299441,
         0.30691206,   0.30743339,   0.30974272,   0.31109427,
         0.31468001,   0.31598949,   0.3167069 ,   0.31892451,
         0.32000219,   0.32075584,   0.32095585,   0.3217458 ,
         0.32715364,   0.32964977,   0.3341732 ,   0.33568304,
         0.33651004,   0.33944887,   0.34101335,   0.34282409,
         0.39886002,   0.39888914,   0.39962098,   0.39964107,
         0.40301109,   0.4030433 ,   0.40378785,   0.40381205,
         0.50367109,   0.50370174,   0.50482885,   0.50490089,
         0.50660991,   0.50729003,   0.50738682,   0.5077711 ,
         0.50942666,   0.50959953,   0.51023152,   0.51041313,
         0.51082728,   0.51086325,   0.5126755 ,   0.51324762,
         0.52516921,   0.52521425,   0.52567062,   0.52570759,
         0.52672768,   0.5267847 ,   0.52699908,   0.52702945,
         0.5280531 ,   0.52836849,   0.5285442 ,   0.528854  ,
         0.52991937,   0.53018633,   0.53021687,   0.53050516,
         0.56455737,   0.56567319,   0.56629185,   0.56716721,
         0.56811061,   0.56880685,   0.56912905,   0.56970596,
         0.62042684,   0.62065763,   0.6209485 ,   0.621058  ,
         0.62119387,   0.62128928,   0.62130486,   0.62151525,
         0.62764024,   0.62773855,   0.62781364,   0.62792373,
         0.63364955,   0.63371473,   0.63424258,   0.63431568,
         0.63942833,   0.63946193,   0.63952853,   0.63956146,
         0.64140206,   0.64150597,   0.64205766,   0.64215591,
         0.67313603,   0.67429667,   0.6757792 ,   0.67687502,
         0.67889356,   0.67985056,   0.68099325,   0.6818757 ,
         0.70788565,   0.71044343,   0.71092914,   0.71348182,
         0.72189827,   0.72513418,   0.72623989,   0.72875647,
         0.73490682,   0.73493586,   0.73797753,   0.73906126,
         0.74097508,   0.74098488,   0.7435511 ,   0.74381515,
         0.75009955,   0.75010763,   0.75040609,   0.75044631,
         0.75063482,   0.75068941,   0.75122287,   0.75123644,
         0.75675005,   0.75676509,   0.75899535,   0.75899867,
         0.75966804,   0.75969809,   0.76130912,   0.76134242,
         0.79809909,   0.79810083,   0.79884189,   0.79888116,
         0.7990754 ,   0.79911614,   0.80003086,   0.80006922,
         0.80017432,   0.80020947,   0.80294051,   0.80294919,
         0.80674182,   0.80677383,   0.80737598,   0.8073785 ,
         0.80965704,   0.80967833,   0.81000263,   0.81000672,
         0.81603752,   0.8160526 ,   0.81927378,   0.81927605,
         0.88170683,   0.88172016,   0.88320161,   0.88346771,
         0.88412549,   0.88419126,   0.88550786,   0.88569747,
         0.89525835,   0.89535996,   0.89589965,   0.8960825 ,
         0.8961961 ,   0.89647809,   0.89781906,   0.89844195,
         0.92097794,   0.92107162,   0.92133546,   0.9220812 ,
         0.9221502 ,   0.92344835,   0.92419795,   0.92588627,
         0.92706797,   0.92911578,   0.93013047,   0.93046011,
         0.93142131,   0.93360669,   0.93610471,   0.93784362,
         0.93902236,   0.93980922,   0.94136547,   0.94150684,
         0.94187253,   0.94200161,   0.94307224,   0.94419564,
         0.94546874,   0.94710455,   0.94779004,   0.94798471,
         0.94970044,   0.95336244,   0.95429195,   0.95575831,
         0.96157146,   0.96224366,   0.96424052,   0.96476553,
         0.97601157,   0.97604396,   0.97979248,   0.97990749,
         1.00420247,   1.004614  ,   1.0066398 ,   1.00745448,
         1.01149885,   1.01230845,   1.01303076,   1.01431094,
         1.02064313,   1.0206512 ,   1.02166607,   1.02376426,
         1.02428784,   1.02471289,   1.02544018,   1.02557757,
         1.02772669,   1.0280659 ,   1.02824202,   1.02937228,
         1.02974714,   1.03140096,   1.03396837,   1.0345859 ,
         1.03487513,   1.03721701,   1.03903475,   1.04061571,
         1.04080974,   1.0429391 ,   1.04388565,   1.04602387,
         1.07769026,   1.07773862,   1.0792422 ,   1.07927521,
         1.07952862,   1.07958334,   1.0798495 ,   1.07988666,
         1.08228305,   1.08233096,   1.0855646 ,   1.08560502,
         1.08645842,   1.08647942,   1.08712675,   1.08713986,
         1.1416446 ,   1.14273453,   1.14504453,   1.14604399,
         1.1539446 ,   1.15465699,   1.15810179,   1.1587237 ,
         1.22860174,   1.22872802,   1.22873793,   1.22885386,
         1.2297636 ,   1.22977763,   1.22989541,   1.22989833,
         1.29557049,   1.29572843,   1.29672459,   1.29721917,
         1.29760968,   1.29856159,   1.30071709,   1.3008003 ,
         1.306531  ,   1.30656394,   1.30880892,   1.30949727,
         1.30977658,   1.31051208,   1.31133953,   1.3114564 ,
         1.4506923 ,   1.45071163,   1.45082692,   1.45084293,
         1.45107046,   1.45110115,   1.45121317,   1.45124161,
         1.52767401,   1.52830811,   1.52912937,   1.52955235,
         1.52987986,   1.52998007,   1.53033206,   1.53073254,
         1.54606599,   1.54636365,   1.54653927,   1.54678984,
         1.54762328,   1.5480843 ,   1.54840112,   1.54875516,
         1.56166407,   1.56190725,   1.56212079,   1.56212962,
         1.56227733,   1.56233599,   1.5624277 ,   1.56260256,
         1.57127685,   1.57304055,   1.5741207 ,   1.57461722,
         1.57625904,   1.57871471,   1.57944814,   1.57952415,
         1.5891647 ,   1.58953515,   1.58971476,   1.59011529,
         1.59013591,   1.59043127,   1.59130632,   1.59191895,
         1.61809848,   1.61811049,   1.6182188 ,   1.61822678,
         1.6184709 ,   1.6184719 ,   1.61853582,   1.61853634,
         1.62158444,   1.62172872,   1.62181233,   1.62194234,
         1.62285964,   1.62296434,   1.62298848,   1.62308558,
         1.81444876,   1.82094537,   1.82439312,   1.8269096 ,
         1.83146284,   1.83402226,   1.83847985,   1.84609006,
         1.96939121,   1.96943716,   1.97001995,   1.970038  ,
         1.97155457,   1.97156555,   1.97237927,   1.97239895,
         1.98197894,   1.98203188,   1.98493907,   1.98499626,
         1.98624125,   1.98628879,   1.9880228 ,   1.98805603,
         1.99413169,   1.99418445,   1.99422281,   1.99427702,
         1.9985151 ,   1.99859444,   1.99967064,   1.99972797,
         2.06190279,   2.06196081,   2.06215669,   2.0622112 ,
         2.06336728,   2.06342255,   2.06350675,   2.06356008,
         2.09315624,   2.09320456,   2.09323923,   2.0932815 ,
         2.09507431,   2.09508161,   2.09513596,   2.09514054,
         2.0955509 ,   2.09555624,   2.0955973 ,   2.09559949,
         2.09609538,   2.09610825,   2.09762522,   2.09762567,
         2.09948568,   2.09951117,   2.10098915,   2.10102033,
         2.10115797,   2.10118581,   2.10135348,   2.10138635,
         2.10140258,   2.10144503,   2.10262286,   2.1026758 ,
         2.10474162,   2.10482749,   2.10568542,   2.10579155,
         2.1097565 ,   2.10975805,   2.11049466,   2.11049817,
         2.1109212 ,   2.1109688 ,   2.11098806,   2.1109937 ,
         2.12080019,   2.12102579,   2.12105634,   2.12115874,
         2.1212875 ,   2.12154792,   2.12158218,   2.1216651 ,
         2.13552892,   2.13588331,   2.13605587,   2.13623222,
         2.13627365,   2.13663157,   2.13669776,   2.13689145,
         2.17806444,   2.17871716,   2.17897807,   2.17959764,
         2.18063703,   2.18127802,   2.18154945,   2.18224307,
         2.28828736,   2.2882874 ,   2.28834914,   2.28834944,
         2.28855374,   2.28855397,   2.28863969,   2.28864041,
         2.33472062,   2.33472183,   2.33647416,   2.33647482,
         2.33768505,   2.33768513,   2.3389063 ,   2.33890633,
         2.34767505,   2.34773911,   2.34789742,   2.34795661,
         2.34971515,   2.34983501,   2.34996469,   2.3500891 ,
         2.352017  ,   2.35204506,   2.35228701,   2.35230297,
         2.35590504,   2.35591865,   2.35606176,   2.35610018,
         2.35913216,   2.35914859,   2.35919628,   2.35921811,
         2.35924082,   2.35927067,   2.35931797,   2.35935535,
         2.36003902,   2.36041492,   2.36213706,   2.36241002,
         2.36251707,   2.36288093,   2.36354881,   2.36402827,
         2.4246729 ,   2.42471973,   2.42502648,   2.42507956,
         2.4273681 ,   2.42743498,   2.42760184,   2.42766875,
         2.51561497,   2.51561779,   2.51632316,   2.51633376,
         2.51652266,   2.51655178,   2.51684813,   2.51689474,
         2.52010529,   2.52025744,   2.52026692,   2.52043533,
         2.52115646,   2.52129486,   2.52198568,   2.52211215,
         2.54468388,   2.54490477,   2.54513217,   2.54536603,
         2.54721562,   2.54752445,   2.54791226,   2.54823669,
         2.6840398 ,   2.68404337,   2.68415498,   2.68415913,
         2.68421599,   2.68421865,   2.68429731,   2.68430068,
         2.69152747,   2.69152817,   2.69165078,   2.69165137,
         2.69168674,   2.69168755,   2.69181523,   2.69181602,
         2.72149074,   2.72173056,   2.72185343,   2.72269023,
         2.72325684,   2.72327686,   2.72343218,   2.72459139,
         2.73192593,   2.73219257,   2.7322824 ,   2.73260796,
         2.73424849,   2.73431416,   2.73457993,   2.7347184 ,
         2.73492505,   2.73492525,   2.73492633,   2.73492637,
         2.73495891,   2.73495891,   2.73496352,   2.73496363,
         2.74637623,   2.74637732,   2.74637869,   2.74638002,
         2.74639794,   2.74639835,   2.74640012,   2.74640071,
         2.9688392 ,   2.96884275,   2.96885189,   2.96885473,
         2.96896833,   2.96896843,   2.96897227,   2.96897285,
         3.00654873,   3.00666551,   3.00694725,   3.00707487,
         3.00711202,   3.00720097,   3.00796185,   3.00807551,
         3.02564647,   3.02565426,   3.02598332,   3.02599409,
         3.02617932,   3.02618613,   3.02647101,   3.02647867,
         3.05652528,   3.05652536,   3.05652569,   3.05652573,
         3.05652574,   3.05652577,   3.05652881,   3.05652886,
         3.13912067,   3.13921217,   3.13986388,   3.13996449,
         3.14055693,   3.14131786,   3.14133249,   3.14215247,
         3.15764968,   3.15838486,   3.15895719,   3.15937421,
         3.15998401,   3.16068565,   3.16123026,   3.16162336,
         3.16778769,   3.16790019,   3.16802928,   3.16823688,
         3.1706529 ,   3.17079523,   3.17101301,   3.17109946,
         3.28248344,   3.28287447,   3.28291872,   3.28329587,
         3.28381007,   3.28414175,   3.28416531,   3.2844648 ,
         3.30199126,   3.30208873,   3.30213374,   3.30226913,
         3.30242307,   3.30248989,   3.30253599,   3.30267546,
         3.33690321,   3.33749669,   3.33775795,   3.33832847,
         3.33914547,   3.33968357,   3.34027849,   3.3407856 ,
         3.57190027,   3.57193093,   3.57194302,   3.57196356,
         3.57203107,   3.57207186,   3.57231653,   3.57235873,
         3.59989003,   3.6003741 ,   3.60068624,   3.60105157,
         3.60292734,   3.6034553 ,   3.60376397,   3.60416638,
         3.71518602,   3.71519657,   3.71522286,   3.71523378,
         3.71541172,   3.71541424,   3.71544973,   3.7154512 ,
         4.14352618,   4.14383595,   4.14391138,   4.14411676,
         4.14504178,   4.14540377,   4.14547413,   4.14571424,
         5.68820956,   5.68821544,   5.68837846,   5.68838242,
         5.68884518,   5.6888459 ,   5.68904706,   5.68904772,
         5.70095322,   5.70099635,   5.70100319,   5.70104966,
         5.70122641,   5.70128071,   5.70129428,   5.70135252,
         5.70321818,   5.70322903,   5.70335652,   5.70336802,
         5.70389392,   5.70390217,   5.70419193,   5.70420141,
         5.81285827,   5.81285897,   5.81288249,   5.81288325,
         5.8130212 ,   5.81302183,   5.81304006,   5.81304078,
         5.81771083,   5.81772374,   5.81773756,   5.81775032,
         5.81776537,   5.81777819,   5.81777993,   5.8177929 ,
         6.08564512,   6.08564855,   6.08565185,   6.08565524,
         6.08568454,   6.08568794,   6.08569269,   6.08569606])], 'mo_coeff': [array([[ 9.35833199e-02, -8.12477943e-04,  8.11954553e-03, ...,
         1.36010518e-01, -1.36000902e-01,  1.35993651e-01],
       [ 2.11230410e-03, -1.92090627e-05,  1.84703538e-04, ...,
        -6.15091542e-01,  6.15084505e-01, -6.15046799e-01],
       [ 7.11518645e-04,  2.64080608e-06,  4.03619489e-05, ...,
         2.42579996e-02, -2.46787323e-02,  2.45675573e-02],
       ...,
       [-1.81508043e-07,  3.21254182e-05,  4.85708875e-06, ...,
         2.24308963e-02, -2.24139833e-02, -2.24186803e-02],
       [ 1.00286562e-07, -2.91964387e-05, -4.22965984e-06, ...,
        -6.55210191e-02,  6.55131747e-02,  6.55213915e-02],
       [-1.46336912e-08, -2.68362442e-05, -1.63128760e-06, ...,
         3.03999838e-03, -3.04664781e-03, -3.04575219e-03]])], 'mo_occ': [array([2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0.])], 'e_tot': -1828.972246071602, 'converged': True, 'cycles': 8, 'scf_summary': {'nuc': 396.7779545760982, 'e1': -3258.245408048275, 'e2': 1032.4952074005746}, '_opt': {None: None}, '_eri': None, 'with_df': <pyscf.pbc.df.rsdf.RSGDF object at 0x7f65ae7d0350>, 'rsjk': None, 'exxdiv': None, 'conv_tol': 1e-08, 'exx_built': False, '_t0': 456541.477728125, '_w0': 787782.29316599}


==> anc/files/timings/comparison_to_pyscf/Benzene_2x_supercell/pyscf_pbe_32.out <==
a = 14.88000, b = 19.10000, c = 13.84000, alpha = 90.00000, beta = 90.00000, gamma = 90.00000
lattice_vector = [[1.48800000e+01 0.00000000e+00 0.00000000e+00]
 [1.16953769e-15 1.91000000e+01 0.00000000e+00]
 [8.47455585e-16 8.47455585e-16 1.38400000e+01]]
C 1.576660 4.324590 1.962630
C 1.006760 3.439300 2.874690
C 2.575860 3.883380 1.103860
H 1.273860 5.336890 1.877520
H 0.207700 3.758270 3.534860
H 3.020020 4.557610 0.400100
C 1.424140 2.116620 2.896140
C 2.993240 2.560700 1.125310
C 2.423340 1.675410 2.037370
H 0.979980 1.442400 3.599900
H 3.792300 2.241730 0.465140
H 2.726140 0.663120 2.122480
C 1.576660 4.324590 8.882630
C 1.006760 3.439300 9.794690
C 2.575860 3.883380 8.023860
H 1.273860 5.336890 8.797520
H 0.207700 3.758270 10.454860
H 3.020020 4.557610 7.320100
C 1.424140 2.116620 9.816140
C 2.993240 2.560700 8.045310
C 2.423340 1.675410 8.957370
H 0.979980 1.442400 10.519900
H 3.792300 2.241730 7.385140
H 2.726140 0.663120 9.042480
C 1.576660 13.874590 1.962630
C 1.006760 12.989300 2.874690
C 2.575860 13.433380 1.103860
H 1.273860 14.886890 1.877520
H 0.207700 13.308270 3.534860
H 3.020020 14.107610 0.400100
C 1.424140 11.666620 2.896140
C 2.993240 12.110700 1.125310
C 2.423340 11.225410 2.037370
H 0.979980 10.992400 3.599900
H 3.792300 11.791730 0.465140
H 2.726140 10.213120 2.122480
C 1.576660 13.874590 8.882630
C 1.006760 12.989300 9.794690
C 2.575860 13.433380 8.023860
H 1.273860 14.886890 8.797520
H 0.207700 13.308270 10.454860
H 3.020020 14.107610 7.320100
C 1.424140 11.666620 9.816140
C 2.993240 12.110700 8.045310
C 2.423340 11.225410 8.957370
H 0.979980 10.992400 10.519900
H 3.792300 11.791730 7.385140
H 2.726140 10.213120 9.042480
C 9.016660 4.324590 1.962630
C 8.446760 3.439300 2.874690
C 10.015860 3.883380 1.103860
H 8.713860 5.336890 1.877520
H 7.647700 3.758270 3.534860
H 10.460020 4.557610 0.400100
C 8.864140 2.116620 2.896140
C 10.433240 2.560700 1.125310
C 9.863340 1.675410 2.037370
H 8.419980 1.442400 3.599900
H 11.232300 2.241730 0.465140
H 10.166140 0.663120 2.122480
C 9.016660 4.324590 8.882630
C 8.446760 3.439300 9.794690
C 10.015860 3.883380 8.023860
H 8.713860 5.336890 8.797520
H 7.647700 3.758270 10.454860
H 10.460020 4.557610 7.320100
C 8.864140 2.116620 9.816140
C 10.433240 2.560700 8.045310
C 9.863340 1.675410 8.957370
H 8.419980 1.442400 10.519900
H 11.232300 2.241730 7.385140
H 10.166140 0.663120 9.042480
C 9.016660 13.874590 1.962630
C 8.446760 12.989300 2.874690
C 10.015860 13.433380 1.103860
H 8.713860 14.886890 1.877520
H 7.647700 13.308270 3.534860
H 10.460020 14.107610 0.400100
C 8.864140 11.666620 2.896140
C 10.433240 12.110700 1.125310
C 9.863340 11.225410 2.037370
H 8.419980 10.992400 3.599900
H 11.232300 11.791730 0.465140
H 10.166140 10.213120 2.122480
C 9.016660 13.874590 8.882630
C 8.446760 12.989300 9.794690
C 10.015860 13.433380 8.023860
H 8.713860 14.886890 8.797520
H 7.647700 13.308270 10.454860
H 10.460020 14.107610 7.320100
C 8.864140 11.666620 9.816140
C 10.433240 12.110700 8.045310
C 9.863340 11.225410 8.957370
H 8.419980 10.992400 10.519900
H 11.232300 11.791730 7.385140
H 10.166140 10.213120 9.042480

#INFO: **** input file is /global/cfs/cdirs/m4322/diptarka/periodic-benchmark/timings/Zenodo/pyscf_pbe.py ****
import numpy as np
import sys
import os

if (len(sys.argv) < 3):
    print("Please enter xyz filename as input argument!")
    exit()

if (len(sys.argv) > 3):
    print("Too many arguments!")
    exit()

xyz_filename = sys.argv[1]

xyz_file = open(xyz_filename, "r")
xyz_lines = xyz_file.readlines()
xyz_file.close()

n_atom = int(xyz_lines[0])
xyz_lines.pop(0)

fields = xyz_lines[0].split()
xyz_lines.pop(0)
assert (fields[0] == "3D")
a = float(fields[1])
b = float(fields[2])
c = float(fields[3])
if (len(fields) == 4):
    alpha = 90
    beta  = 90
    gamma = 90
elif (len(fields) == 7):
    alpha = float(fields[4])
    beta  = float(fields[5])
    gamma = float(fields[6])
else:
    print("Incorrect unit cell description on the second line!")
    exit()

print("a = %.5f, b = %.5f, c = %.5f, alpha = %.5f, beta = %.5f, gamma = %.5f"
      %(a, b, c, alpha, beta, gamma))

alpha *= np.pi / 180.0
beta  *= np.pi / 180.0
gamma *= np.pi / 180.0
V_cell = a * b * c * np.sqrt(1.0 - np.cos(alpha)*np.cos(alpha) - np.cos(beta)*np.cos(beta) - np.cos(gamma)*np.cos(gamma) + 2*np.cos(alpha)*np.cos(beta)*np.cos(gamma))

lattice_vector = np.array([
    [ a, 0.0, 0.0, ],
    [ b * np.cos(gamma), b * np.sin(gamma), 0.0, ],
    [ c * np.cos(beta), c * (np.cos(alpha) - np.cos(beta)*np.cos(gamma)) / np.sin(gamma), V_cell / (a * b * np.sin(gamma)) ],
])

print("lattice_vector = " + str(lattice_vector))

xyz_lines = xyz_lines[:n_atom]
xyz_lines = "".join(xyz_lines)
print(xyz_lines)


from pyscf import lib
from pyscf.pbc import gto, scf, df, dft

os.environ["OMP_NUM_THREADS"] = sys.argv[2]

lib.num_threads(sys.argv[2]) 
cell = gto.M(
    atom = xyz_lines,
    basis = 'def2-svp',
    cart = True,
    a = lattice_vector,
    dimension = 3,
    precision = 1e-14,
    verbose = 5
)

mf = dft.RKS(cell, xc = "pbe", exxdiv = None).density_fit()
mf.with_df = df.RSGDF(cell)

mf.kernel()

print(mf.__dict__)

#INFO: ******************** input file end ********************


System: uname_result(system='Linux', node='nid001693', release='5.14.21-150400.24.111_12.0.91-cray_shasta_c', version='#1 SMP Mon Aug 5 07:02:07 UTC 2024 (0c4e917)', machine='x86_64')  Threads 32
Python 3.11.7 | packaged by conda-forge | (main, Dec 23 2023, 14:43:09) [GCC 12.3.0]
numpy 1.26.3  scipy 1.11.4  h5py 3.10.0
Date: Sun Oct 27 01:36:59 2024
PySCF version 2.7.0
PySCF path  /global/cfs/cdirs/m4322/software/pyscf/pyscf
GIT HEAD (branch master) 410d9608a73ad3a507b3008a6f68549288ebfc33

[CONFIG] conf_file None
[INPUT] verbose = 5
[INPUT] max_memory = 4000 
[INPUT] num. atoms = 96
[INPUT] num. electrons = 336
[INPUT] charge = 0
[INPUT] spin (= nelec alpha-beta = 2S) = 0
[INPUT] symmetry False subgroup None
[INPUT] Mole.unit = angstrom
[INPUT] Cartesian GTO integrals (6d 10f)
[INPUT] Symbol           X                Y                Z      unit          X                Y                Z       unit  Magmom
[INPUT]  1 C      1.576660000000   4.324590000000   1.962630000000 AA    2.979455591557   8.172290701033   3.708833183855 Bohr   0.0
[INPUT]  2 C      1.006760000000   3.439300000000   2.874690000000 AA    1.902500673167   6.499335060217   5.432376793026 Bohr   0.0
[INPUT]  3 C      2.575860000000   3.883380000000   1.103860000000 AA    4.867669935222   7.338524637613   2.085993079862 Bohr   0.0
[INPUT]  4 H      1.273860000000   5.336890000000   1.877520000000 AA    2.407246521038  10.085260456930   3.547998593393 Bohr   0.0
[INPUT]  5 H      0.207700000000   3.758270000000   3.534860000000 AA    0.392496116072   7.102101002169   6.679917288680 Bohr   0.0
[INPUT]  6 H      3.020020000000   4.557610000000   0.400100000000 AA    5.707010690709   8.612634682579   0.756079422438 Bohr   0.0
[INPUT]  7 C      1.424140000000   2.116620000000   2.896140000000 AA    2.691234563038   3.999832109777   5.472911418398 Bohr   0.0
[INPUT]  8 C      2.993240000000   2.560700000000   1.125310000000 AA    5.656403825093   4.839021687174   2.126527705234 Bohr   0.0
[INPUT]  9 C      2.423340000000   1.675410000000   2.037370000000 AA    4.579448906703   3.166066046358   3.850071314405 Bohr   0.0
[INPUT] 10 H      0.979980000000   1.442400000000   3.599900000000 AA    1.851893807551   2.725740962073   6.802825075822 Bohr   0.0
[INPUT] 11 H      3.792300000000   2.241730000000   0.465140000000 AA    7.166408382188   4.236255745221   0.878987209580 Bohr   0.0
[INPUT] 12 H      2.726140000000   0.663120000000   2.122480000000 AA    5.151657977222   1.253115187722   4.010905904867 Bohr   0.0
[INPUT] 13 C      1.576660000000   4.324590000000   8.882630000000 AA    2.979455591557   8.172290701033  16.785737965845 Bohr   0.0
[INPUT] 14 C      1.006760000000   3.439300000000   9.794690000000 AA    1.902500673167   6.499335060217  18.509281575016 Bohr   0.0
[INPUT] 15 C      2.575860000000   3.883380000000   8.023860000000 AA    4.867669935222   7.338524637613  15.162897861853 Bohr   0.0
[INPUT] 16 H      1.273860000000   5.336890000000   8.797520000000 AA    2.407246521038  10.085260456930  16.624903375384 Bohr   0.0
[INPUT] 17 H      0.207700000000   3.758270000000  10.454860000000 AA    0.392496116072   7.102101002169  19.756822070670 Bohr   0.0
[INPUT] 18 H      3.020020000000   4.557610000000   7.320100000000 AA    5.707010690709   8.612634682579  13.832984204429 Bohr   0.0
[INPUT] 19 C      1.424140000000   2.116620000000   9.816140000000 AA    2.691234563038   3.999832109777  18.549816200388 Bohr   0.0
[INPUT] 20 C      2.993240000000   2.560700000000   8.045310000000 AA    5.656403825093   4.839021687174  15.203432487225 Bohr   0.0
[INPUT] 21 C      2.423340000000   1.675410000000   8.957370000000 AA    4.579448906703   3.166066046358  16.926976096395 Bohr   0.0
[INPUT] 22 H      0.979980000000   1.442400000000  10.519900000000 AA    1.851893807551   2.725740962073  19.879729857812 Bohr   0.0
[INPUT] 23 H      3.792300000000   2.241730000000   7.385140000000 AA    7.166408382188   4.236255745221  13.955891991570 Bohr   0.0
[INPUT] 24 H      2.726140000000   0.663120000000   9.042480000000 AA    5.151657977222   1.253115187722  17.087810686857 Bohr   0.0
[INPUT] 25 C      1.576660000000  13.874590000000   1.962630000000 AA    2.979455591557  26.219175190629   3.708833183855 Bohr   0.0
[INPUT] 26 C      1.006760000000  12.989300000000   2.874690000000 AA    1.902500673167  24.546219549813   5.432376793026 Bohr   0.0
[INPUT] 27 C      2.575860000000  13.433380000000   1.103860000000 AA    4.867669935222  25.385409127210   2.085993079862 Bohr   0.0
[INPUT] 28 H      1.273860000000  14.886890000000   1.877520000000 AA    2.407246521038  28.132144946526   3.547998593393 Bohr   0.0
[INPUT] 29 H      0.207700000000  13.308270000000   3.534860000000 AA    0.392496116072  25.148985491765   6.679917288680 Bohr   0.0
[INPUT] 30 H      3.020020000000  14.107610000000   0.400100000000 AA    5.707010690709  26.659519172175   0.756079422438 Bohr   0.0
[INPUT] 31 C      1.424140000000  11.666620000000   2.896140000000 AA    2.691234563038  22.046716599373   5.472911418398 Bohr   0.0
[INPUT] 32 C      2.993240000000  12.110700000000   1.125310000000 AA    5.656403825093  22.885906176770   2.126527705234 Bohr   0.0
[INPUT] 33 C      2.423340000000  11.225410000000   2.037370000000 AA    4.579448906703  21.212950535954   3.850071314405 Bohr   0.0
[INPUT] 34 H      0.979980000000  10.992400000000   3.599900000000 AA    1.851893807551  20.772625451669   6.802825075822 Bohr   0.0
[INPUT] 35 H      3.792300000000  11.791730000000   0.465140000000 AA    7.166408382188  22.283140234818   0.878987209580 Bohr   0.0
[INPUT] 36 H      2.726140000000  10.213120000000   2.122480000000 AA    5.151657977222  19.299999677318   4.010905904867 Bohr   0.0
[INPUT] 37 C      1.576660000000  13.874590000000   8.882630000000 AA    2.979455591557  26.219175190629  16.785737965845 Bohr   0.0
[INPUT] 38 C      1.006760000000  12.989300000000   9.794690000000 AA    1.902500673167  24.546219549813  18.509281575016 Bohr   0.0
[INPUT] 39 C      2.575860000000  13.433380000000   8.023860000000 AA    4.867669935222  25.385409127210  15.162897861853 Bohr   0.0
[INPUT] 40 H      1.273860000000  14.886890000000   8.797520000000 AA    2.407246521038  28.132144946526  16.624903375384 Bohr   0.0
[INPUT] 41 H      0.207700000000  13.308270000000  10.454860000000 AA    0.392496116072  25.148985491765  19.756822070670 Bohr   0.0
[INPUT] 42 H      3.020020000000  14.107610000000   7.320100000000 AA    5.707010690709  26.659519172175  13.832984204429 Bohr   0.0
[INPUT] 43 C      1.424140000000  11.666620000000   9.816140000000 AA    2.691234563038  22.046716599373  18.549816200388 Bohr   0.0
[INPUT] 44 C      2.993240000000  12.110700000000   8.045310000000 AA    5.656403825093  22.885906176770  15.203432487225 Bohr   0.0
[INPUT] 45 C      2.423340000000  11.225410000000   8.957370000000 AA    4.579448906703  21.212950535954  16.926976096395 Bohr   0.0
[INPUT] 46 H      0.979980000000  10.992400000000  10.519900000000 AA    1.851893807551  20.772625451669  19.879729857812 Bohr   0.0
[INPUT] 47 H      3.792300000000  11.791730000000   7.385140000000 AA    7.166408382188  22.283140234818  13.955891991570 Bohr   0.0
[INPUT] 48 H      2.726140000000  10.213120000000   9.042480000000 AA    5.151657977222  19.299999677318  17.087810686857 Bohr   0.0
[INPUT] 49 C      9.016660000000   4.324590000000   1.962630000000 AA   17.039017958321   8.172290701033   3.708833183855 Bohr   0.0
[INPUT] 50 C      8.446760000000   3.439300000000   2.874690000000 AA   15.962063039931   6.499335060217   5.432376793026 Bohr   0.0
[INPUT] 51 C     10.015860000000   3.883380000000   1.103860000000 AA   18.927232301986   7.338524637613   2.085993079862 Bohr   0.0
[INPUT] 52 H      8.713860000000   5.336890000000   1.877520000000 AA   16.466808887803  10.085260456930   3.547998593393 Bohr   0.0
[INPUT] 53 H      7.647700000000   3.758270000000   3.534860000000 AA   14.452058482836   7.102101002169   6.679917288680 Bohr   0.0
[INPUT] 54 H     10.460020000000   4.557610000000   0.400100000000 AA   19.766573057473   8.612634682579   0.756079422438 Bohr   0.0
[INPUT] 55 C      8.864140000000   2.116620000000   2.896140000000 AA   16.750796929802   3.999832109777   5.472911418398 Bohr   0.0
[INPUT] 56 C     10.433240000000   2.560700000000   1.125310000000 AA   19.715966191857   4.839021687174   2.126527705234 Bohr   0.0
[INPUT] 57 C      9.863340000000   1.675410000000   2.037370000000 AA   18.639011273468   3.166066046358   3.850071314405 Bohr   0.0
[INPUT] 58 H      8.419980000000   1.442400000000   3.599900000000 AA   15.911456174315   2.725740962073   6.802825075822 Bohr   0.0
[INPUT] 59 H     11.232300000000   2.241730000000   0.465140000000 AA   21.225970748952   4.236255745221   0.878987209580 Bohr   0.0
[INPUT] 60 H     10.166140000000   0.663120000000   2.122480000000 AA   19.211220343986   1.253115187722   4.010905904867 Bohr   0.0
[INPUT] 61 C      9.016660000000   4.324590000000   8.882630000000 AA   17.039017958321   8.172290701033  16.785737965845 Bohr   0.0
[INPUT] 62 C      8.446760000000   3.439300000000   9.794690000000 AA   15.962063039931   6.499335060217  18.509281575016 Bohr   0.0
[INPUT] 63 C     10.015860000000   3.883380000000   8.023860000000 AA   18.927232301986   7.338524637613  15.162897861853 Bohr   0.0
[INPUT] 64 H      8.713860000000   5.336890000000   8.797520000000 AA   16.466808887803  10.085260456930  16.624903375384 Bohr   0.0
[INPUT] 65 H      7.647700000000   3.758270000000  10.454860000000 AA   14.452058482836   7.102101002169  19.756822070670 Bohr   0.0
[INPUT] 66 H     10.460020000000   4.557610000000   7.320100000000 AA   19.766573057473   8.612634682579  13.832984204429 Bohr   0.0
[INPUT] 67 C      8.864140000000   2.116620000000   9.816140000000 AA   16.750796929802   3.999832109777  18.549816200388 Bohr   0.0
[INPUT] 68 C     10.433240000000   2.560700000000   8.045310000000 AA   19.715966191857   4.839021687174  15.203432487225 Bohr   0.0
[INPUT] 69 C      9.863340000000   1.675410000000   8.957370000000 AA   18.639011273468   3.166066046358  16.926976096395 Bohr   0.0
[INPUT] 70 H      8.419980000000   1.442400000000  10.519900000000 AA   15.911456174315   2.725740962073  19.879729857812 Bohr   0.0
[INPUT] 71 H     11.232300000000   2.241730000000   7.385140000000 AA   21.225970748952   4.236255745221  13.955891991570 Bohr   0.0
[INPUT] 72 H     10.166140000000   0.663120000000   9.042480000000 AA   19.211220343986   1.253115187722  17.087810686857 Bohr   0.0
[INPUT] 73 C      9.016660000000  13.874590000000   1.962630000000 AA   17.039017958321  26.219175190629   3.708833183855 Bohr   0.0
[INPUT] 74 C      8.446760000000  12.989300000000   2.874690000000 AA   15.962063039931  24.546219549813   5.432376793026 Bohr   0.0
[INPUT] 75 C     10.015860000000  13.433380000000   1.103860000000 AA   18.927232301986  25.385409127210   2.085993079862 Bohr   0.0
[INPUT] 76 H      8.713860000000  14.886890000000   1.877520000000 AA   16.466808887803  28.132144946526   3.547998593393 Bohr   0.0
[INPUT] 77 H      7.647700000000  13.308270000000   3.534860000000 AA   14.452058482836  25.148985491765   6.679917288680 Bohr   0.0
[INPUT] 78 H     10.460020000000  14.107610000000   0.400100000000 AA   19.766573057473  26.659519172175   0.756079422438 Bohr   0.0
[INPUT] 79 C      8.864140000000  11.666620000000   2.896140000000 AA   16.750796929802  22.046716599373   5.472911418398 Bohr   0.0
[INPUT] 80 C     10.433240000000  12.110700000000   1.125310000000 AA   19.715966191857  22.885906176770   2.126527705234 Bohr   0.0
[INPUT] 81 C      9.863340000000  11.225410000000   2.037370000000 AA   18.639011273468  21.212950535954   3.850071314405 Bohr   0.0
[INPUT] 82 H      8.419980000000  10.992400000000   3.599900000000 AA   15.911456174315  20.772625451669   6.802825075822 Bohr   0.0
[INPUT] 83 H     11.232300000000  11.791730000000   0.465140000000 AA   21.225970748952  22.283140234818   0.878987209580 Bohr   0.0
[INPUT] 84 H     10.166140000000  10.213120000000   2.122480000000 AA   19.211220343986  19.299999677318   4.010905904867 Bohr   0.0
[INPUT] 85 C      9.016660000000  13.874590000000   8.882630000000 AA   17.039017958321  26.219175190629  16.785737965845 Bohr   0.0
[INPUT] 86 C      8.446760000000  12.989300000000   9.794690000000 AA   15.962063039931  24.546219549813  18.509281575016 Bohr   0.0
[INPUT] 87 C     10.015860000000  13.433380000000   8.023860000000 AA   18.927232301986  25.385409127210  15.162897861853 Bohr   0.0
[INPUT] 88 H      8.713860000000  14.886890000000   8.797520000000 AA   16.466808887803  28.132144946526  16.624903375384 Bohr   0.0
[INPUT] 89 H      7.647700000000  13.308270000000  10.454860000000 AA   14.452058482836  25.148985491765  19.756822070670 Bohr   0.0
[INPUT] 90 H     10.460020000000  14.107610000000   7.320100000000 AA   19.766573057473  26.659519172175  13.832984204429 Bohr   0.0
[INPUT] 91 C      8.864140000000  11.666620000000   9.816140000000 AA   16.750796929802  22.046716599373  18.549816200388 Bohr   0.0
[INPUT] 92 C     10.433240000000  12.110700000000   8.045310000000 AA   19.715966191857  22.885906176770  15.203432487225 Bohr   0.0
[INPUT] 93 C      9.863340000000  11.225410000000   8.957370000000 AA   18.639011273468  21.212950535954  16.926976096395 Bohr   0.0
[INPUT] 94 H      8.419980000000  10.992400000000  10.519900000000 AA   15.911456174315  20.772625451669  19.879729857812 Bohr   0.0
[INPUT] 95 H     11.232300000000  11.791730000000   7.385140000000 AA   21.225970748952  22.283140234818  13.955891991570 Bohr   0.0
[INPUT] 96 H     10.166140000000  10.213120000000   9.042480000000 AA   19.211220343986  19.299999677318  17.087810686857 Bohr   0.0
[INPUT] ---------------- BASIS SET ---------------- 
[INPUT] l, kappa, [nprim/nctr], expnt,             c_1 c_2 ...
[INPUT] C
[INPUT] 0    0    [5    /1   ]  1238.4016938      0.0054568832082
                                186.29004992      0.040638409211
                                42.251176346      0.18025593888
                                11.676557932      0.46315121755
                                3.5930506482      0.44087173314
[INPUT] 0    0    [1    /1   ]  0.40245147363        1
[INPUT] 0    0    [1    /1   ]  0.13090182668        1
[INPUT] 1    0    [3    /1   ]  9.4680970621      0.038387871728
                                2.0103545142      0.21117025112
                                0.54771004707     0.51328172114
[INPUT] 1    0    [1    /1   ]  0.15268613795        1
[INPUT] 2    0    [1    /1   ]  0.8                  1
[INPUT] H
[INPUT] 0    0    [3    /1   ]  13.010701         0.019682158
                                1.9622572         0.13796524
                                0.44453796        0.47831935
[INPUT] 0    0    [1    /1   ]  0.12194962           1
[INPUT] 1    0    [1    /1   ]  0.8                  1

Ewald components = 590.535852017864, -382.749475642293, 188.991578200528
nuclear repulsion = 396.777954576098
number of shells = 432
number of NR pGTOs = 1536
number of NR cGTOs = 960
basis = def2-svp
ecp = {}
CPU time:         8.66
lattice vectors  a1 [28.119124734, 0.000000000, 0.000000000]
                 a2 [0.000000000, 36.093768979, 0.000000000]
                 a3 [0.000000000, 0.000000000, 26.153809564]
dimension = 3
low_dim_ft_type = None
Cell volume = 26544.2
rcut = 25.222000892121418 (nimgs = [1 1 1])
lattice sum = 109 cells
precision = 1e-14
pseudo = None
ke_cutoff = 148973.09426748578
    = [4887 6273 4547] mesh (139393518597 PWs)


******** <class 'pyscf.pbc.dft.rks.RKS'> ********
method = RKS
initial guess = minao
damping factor = 0
level_shift factor = 0
DIIS = <class 'pyscf.scf.diis.CDIIS'>
diis_start_cycle = 1
diis_space = 8
diis_damp = 0
SCF conv_tol = 1e-08
SCF conv_tol_grad = None
SCF max_cycles = 50
direct_scf = True
direct_scf_tol = 1e-13
chkfile to save SCF result = /tmp/tmpy974u6s0
max_memory 4000 MB (current use 118 MB)
******** PBC SCF flags ********
kpt = [0. 0. 0.]
Exchange divergence treatment (exxdiv) = None
DF object = <pyscf.pbc.df.rsdf.RSGDF object at 0x7fb43ac620d0>
XC functionals = pbe
small_rho_cutoff = 1e-07
radial grids: 
    Treutler-Ahlrichs [JCP 102, 346 (1995); DOI:10.1063/1.469408] (M4) radial grids
    
becke partition: Becke, JCP 88, 2547 (1988); DOI:10.1063/1.454033
pruning grids: <function nwchem_prune at 0x7fb4240e5580>
grids dens level: 3
symmetrized grids: False
atomic radii adjust function: <function treutler_atomic_radii_adjust at 0x7fb4240e6340>
Set gradient conv threshold to 0.0001
Initial guess from minao.
Big error detected in the electron number of initial guess density matrix (Ne/cell = 335.864)!
  This can cause huge error in Fock matrix and lead to instability in SCF for low-dimensional systems.
  DM is normalized wrt the number of electrons 336
kmesh for bvk-cell = [1 1 1]


******** <class 'pyscf.pbc.df.rsdf_builder._RSNucBuilder'> ********
mesh = [61 77 57] (267729 PWs)
ke_cutoff = 21.87925176459718
omega = 0.4893597259174703
exclude_d_aux = False
exclude_dd_block = True
j2c_eig_always = False
has_long_range = True
Set _RSNucBuilder.direct_scf_tol to 2.52186e-17
rs_cell.nbas 480 nao 1008
No. smooth_bas in rs_cell 96
sup-mol nbas = 1840 cGTO = 3808 pGTO = 5424
sup-mol-ft nbas = 3014 cGTO = 6062 pGTO = 8750
    CPU time for int3c kernel initialization      0.78 sec, wall time      0.02 sec
Set ft_ao cutoff to 1e-15
    CPU time for get_nuc   7682.67 sec, wall time    312.19 sec
atom C rad-grids = 75, ang-grids = [ 50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50
  50  50  50  50  86  86  86  86  86  86  86  86  86  86 266 266 266 266
 266 266 302 302 302 302 302 302 302 302 302 302 302 302 302 302 302 302
 302 302 302 302 266 266 266 266 266 266 266 266 266 266 266 266 266 266
 266 266 266]
atom H rad-grids = 50, ang-grids = [ 50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  86  86  86
  86 266 266 266 266 266 302 302 302 302 302 302 302 302 302 302 302 302
 302 266 266 266 266 266 266 266 266 266 266 266 266 266]
tot grids = 1147988
cell vol = 26544.1602  sum(weights) = 26582.1987
Drop grids 200561
    CPU time for setting up grids   1078.61 sec, wall time     34.35 sec
nelec by numeric integration = 336.00109619053666
    CPU time for vxc   1640.29 sec, wall time     51.91 sec
Default auxbasis def2-svp-jkfit is used for C def2-svp
Default auxbasis def2-svp-jkfit is used for H def2-svp
num shells = 1488, num cGTOs = 5232


******** <class 'pyscf.pbc.df.rsdf.RSGDF'> ********
cell num shells = 432, num cGTOs = 960, num pGTOs = 1536
use_bvk = True
precision_R = 1e-16
precision_G = 1e-14
j2c_eig_always = False
omega = 0.3
ke_cutoff = 6.881222293952997
mesh_compact = [35 45 33] (51975 PWs)
auxbasis = {'C': 'def2-svp-jkfit', 'H': 'def2-svp-jkfit'}
auxcell precision= 1e-14
auxcell rcut = 30.17272751711412
omega_j2c = 0.4
mesh_j2c = [45 57 43] (110295 PWs)
auxcell num shells = 1488, num cGTOs = 5232, num pGTOs = 6576
exp_to_discard = None
_cderi_to_save = /tmp/tmpog7ctubr
len(kpts) = 1
kmesh for bvk-cell = [1 1 1]
rs_cell.nbas 480 nao 1008
No. smooth_bas in rs_cell 0
sup-mol-ft nbas = 2532 cGTO = 5256 pGTO = 7644
j3c prescreening: cell rcut 37.24 Bohr  keep 33 imgs
Using PBCsr3c_gs2 to evaluate SR integrals
Set ft_ao cutoff to 1e-15
    CPU time for int2c2e    633.16 sec, wall time     23.66 sec
    CPU time for sr jk   1370.90 sec, wall time     17.67 sec
    CPU time for vj and vk 243100.91 sec, wall time   7549.50 sec
E1 = -3246.404697909401  Ecoul = 1264.5605058746287  Exc = -274.7059845676161
init E= -1859.77222202629
    CPU time for initialize scf 252443.10 sec, wall time   7914.22 sec
  HOMO = -0.248312974481032  LUMO = -0.0556925347085453
  mo_energy =
[-9.91993024 -9.91992992 -9.91992948 -9.91992912 -9.91992888 -9.91992881
 -9.91992804 -9.91992795 -9.91991041 -9.91991037 -9.91990978 -9.91990949
 -9.9199091  -9.91990905 -9.91990846 -9.91990822 -9.91956748 -9.91956713
 -9.91956588 -9.91956558 -9.91956514 -9.91956488 -9.91956395 -9.91956374
 -9.91949496 -9.91949476 -9.91949387 -9.91949368 -9.91949151 -9.91949128
 -9.91949002 -9.9194897  -9.91792198 -9.91792197 -9.91792049 -9.91792048
 -9.91791234 -9.91791231 -9.91791135 -9.91791132 -9.91785738 -9.91785736
 -9.91785632 -9.9178563  -9.91784773 -9.91784772 -9.9178462  -9.9178462
 -0.8143403  -0.81434022 -0.81433705 -0.81433697 -0.81432828 -0.8143282
 -0.81432509 -0.814325   -0.70878993 -0.70878963 -0.70878908 -0.70878877
 -0.7087705  -0.70877011 -0.70876964 -0.70876924 -0.70608186 -0.70608137
 -0.70607302 -0.70607254 -0.70606906 -0.70606858 -0.70605968 -0.7060592
 -0.57621563 -0.57621066 -0.57620782 -0.57620286 -0.5761962  -0.57619122
 -0.57619091 -0.57618593 -0.57009628 -0.57009567 -0.57009354 -0.57009294
 -0.57007385 -0.57007324 -0.57007041 -0.57006982 -0.49737989 -0.49737421
 -0.49735166 -0.49734597 -0.49729733 -0.49729161 -0.49727223 -0.49726653
 -0.44773219 -0.44773029 -0.44772722 -0.44772531 -0.44772022 -0.44771833
 -0.44771489 -0.44771301 -0.42378381 -0.42377362 -0.4237672  -0.42375694
 -0.42373901 -0.42372911 -0.42372213 -0.42371212 -0.40360311 -0.40359496
 -0.40357109 -0.40356926 -0.40356323 -0.40356307 -0.40353775 -0.40353185
 -0.40115469 -0.40115407 -0.40112177 -0.4011212  -0.40108477 -0.40108406
 -0.40101796 -0.4010173  -0.35049429 -0.35049332 -0.35039832 -0.35039747
 -0.3501093  -0.35010826 -0.35000629 -0.35000536 -0.33306793 -0.33306324
 -0.33305818 -0.3330523  -0.33303836 -0.33303387 -0.33302832 -0.33302288
 -0.32955832 -0.32954329 -0.32954094 -0.32952597 -0.3294859  -0.32947138
 -0.32944846 -0.3294339  -0.25020902 -0.25020808 -0.25011085 -0.25010968
 -0.24953448 -0.24953311 -0.24952391 -0.24952245 -0.24864997 -0.24864823
 -0.24856306 -0.24856221 -0.24850068 -0.24849945 -0.24831346 -0.24831297
 -0.05569253 -0.05569158 -0.05549475 -0.05549341 -0.05499834 -0.05499734
 -0.05467306 -0.05467165 -0.05320314 -0.05320303 -0.05318495 -0.05318469
 -0.05238992 -0.05238947 -0.052267   -0.05226665  0.05703482  0.0604027
  0.06106834  0.06327381  0.06348092  0.06487831  0.0672706   0.0672963
  0.0902732   0.09028095  0.09051646  0.09051977  0.09150066  0.09150693
  0.0917874   0.09178893  0.10064469  0.10125367  0.10144703  0.10172732
  0.10245299  0.10259202  0.10414085  0.10574891  0.10579001  0.10597681
  0.11089584  0.11274952  0.11287673  0.11299242  0.11546435  0.11611206
  0.13644314  0.13735752  0.13827004  0.14045439  0.14168838  0.14225499
  0.14531554  0.14603877  0.14695589  0.14846239  0.14915546  0.14930378
  0.14964926  0.1509093   0.15109364  0.15192086  0.16837626  0.16963674
  0.17143562  0.17238545  0.17403204  0.17538753  0.17612686  0.17711269
  0.2422994   0.24235509  0.2429445   0.24295663  0.24359889  0.24405565
  0.24452311  0.24483868  0.24658981  0.2474235   0.24776454  0.24777095
  0.24824813  0.24868037  0.24917214  0.25051413  0.25072904  0.25076049
  0.25077877  0.25078821  0.2518525   0.25201044  0.25277719  0.2530619
  0.2536268   0.25373     0.25433237  0.25441677  0.25453821  0.25455198
  0.25496414  0.25507799  0.32666362  0.32765965  0.32850355  0.32932766
  0.33014733  0.33081848  0.33109745  0.33168606  0.37362397  0.37363176
  0.37408845  0.37410761  0.37418702  0.37419347  0.37438746  0.37442051
  0.38357639  0.3835851   0.38603091  0.38604219  0.38887369  0.38893808
  0.39082696  0.39096846  0.39220017  0.39224727  0.39229341  0.3923184
  0.39466731  0.39466984  0.39525657  0.39679341  0.39760466  0.3976081
  0.39855375  0.40007007  0.40272214  0.40416158  0.40526461  0.40666742
  0.42195871  0.42218908  0.4251087   0.42533701  0.42675437  0.42773659
  0.42815252  0.42867375  0.43203979  0.43463159  0.43466335  0.43471882
  0.43600073  0.43720973  0.43793972  0.43932308  0.46319269  0.46336105
  0.46414234  0.46414411  0.46436391  0.46458884  0.46486162  0.46527415
  0.46938347  0.469397    0.47060432  0.4707143   0.4707898   0.47117716
  0.47128931  0.47178998  0.48747111  0.48751963  0.48758139  0.48763449
  0.48793179  0.4880216   0.48813076  0.48821446  0.49557385  0.49558075
  0.49969708  0.49970558  0.50334836  0.5033554   0.50373351  0.50374202
  0.5057447   0.50576263  0.50632749  0.50634823  0.51145734  0.51146386
  0.51430816  0.51430875  0.55841483  0.55842254  0.5597883   0.56007478
  0.56087447  0.5609126   0.56145128  0.56156051  0.57117901  0.5711855
  0.57130387  0.57155168  0.57201695  0.572125    0.57305691  0.57359911
  0.59106367  0.59109351  0.59213888  0.59397431  0.59406601  0.59524404
  0.59530885  0.59561118  0.59655014  0.59886481  0.60318383  0.60530088
  0.61183031  0.61213079  0.61341594  0.61407938  0.61962256  0.62245787
  0.62372552  0.62447845  0.62480506  0.62579985  0.62649718  0.62744086
  0.62953399  0.62997709  0.63053181  0.63286821  0.63510175  0.63549972
  0.63571833  0.63841081  0.64015812  0.64154542  0.644412    0.64482702
  0.64629332  0.6465268   0.64981589  0.65006175  0.66800769  0.66950526
  0.67034486  0.670414    0.67055883  0.67165883  0.67170476  0.6722727
  0.67230788  0.67241102  0.67370075  0.67412363  0.67706722  0.67795522
  0.6784506   0.67870355  0.6790696   0.67915775  0.68122597  0.68124038
  0.68299994  0.6854608   0.68559614  0.68662763  0.68888317  0.69151241
  0.69403687  0.69568857  0.70124983  0.70154309  0.7034449   0.70464598
  0.71447083  0.71481057  0.71773722  0.71776362  0.71779099  0.71841728
  0.71938917  0.71952566  0.72203481  0.72272175  0.7249427   0.72570558
  0.72671892  0.72736463  0.7279935   0.72855603  0.77669188  0.77774287
  0.78036577  0.78147498  0.78794387  0.78902181  0.79233896  0.79344456
  0.84260155  0.84277799  0.84290569  0.84306458  0.84390749  0.84391043
  0.84418283  0.84420567  0.96806639  0.96851367  0.96882006  0.96984506
  0.9707152   0.97134893  0.97342443  0.97408006  0.97715525  0.97737146
  0.98015341  0.98024915  0.98029201  0.98090989  0.98181159  0.98192096
  1.07658408  1.07667975  1.07677742  1.07681274  1.07706315  1.0771725
  1.07726403  1.07731701  1.14936106  1.14936285  1.14939987  1.14940007
  1.14942141  1.14942416  1.1494452   1.14944726  1.16327869  1.1634161
  1.16345532  1.16348089  1.16392129  1.16410083  1.16433252  1.16434994
  1.17053065  1.17065975  1.17083     1.17093281  1.17103752  1.17115151
  1.17136357  1.17148173  1.22273022  1.22273146  1.2228116   1.22281177
  1.22294689  1.2229474   1.22300651  1.22300736  1.22671956  1.22678655
  1.22682411  1.22688346  1.22741982  1.22747201  1.22748148  1.22752901
  1.23184538  1.2336133   1.23400839  1.2375073   1.24012848  1.24162228
  1.24168428  1.24556777  1.24725706  1.24756786  1.2482391   1.24892826
  1.24921349  1.24940322  1.25098161  1.25100323  1.46901645  1.47603721
  1.47843845  1.48388205  1.48605106  1.49150793  1.49489554  1.50304428
  1.55894547  1.55895331  1.55959055  1.55963762  1.56094709  1.56098952
  1.56178594  1.56187996  1.56920448  1.56921678  1.56982338  1.56985034
  1.57065813  1.57069106  1.57144747  1.57150003  1.61047454  1.61048914
  1.61278027  1.61278564  1.62113367  1.6211564   1.62351379  1.62351418
  1.62812389  1.62815721  1.62816708  1.62819372  1.62862786  1.62864545
  1.62865252  1.62866533  1.66301693  1.66303357  1.66620964  1.66625231
  1.66700007  1.66701098  1.67260011  1.67260681  1.67292103  1.67296036
  1.67426015  1.67427007  1.6767864   1.67682565  1.67690294  1.67696843
  1.68099541  1.68106406  1.68126495  1.68133314  1.68200824  1.682068
  1.68212083  1.68217877  1.68311724  1.68314491  1.6831862   1.68323301
  1.68350224  1.68352717  1.68375729  1.68377951  1.68598774  1.68601037
  1.68616148  1.68623817  1.68943222  1.68955053  1.69000059  1.69016571
  1.69867859  1.69868435  1.69871215  1.69871727  1.69923046  1.69927597
  1.69938146  1.69943419  1.73142078  1.7317153   1.73230109  1.73251667
  1.73260222  1.73285717  1.73288599  1.73325019  1.78252671  1.78321252
  1.78336645  1.78403101  1.78459848  1.78521152  1.7855901   1.78626102
  1.86588005  1.86588051  1.86588877  1.86588896  1.86616679  1.86616699
  1.86620983  1.86621049  1.90215945  1.90217869  1.9039159   1.90394126
  1.90595845  1.90596466  1.90720674  1.90721399  1.91239259  1.91245643
  1.91254406  1.91261603  1.91438265  1.91451549  1.91465606  1.91479879
  1.91920025  1.91921074  1.91933811  1.91934319  1.92134142  1.92136251
  1.92136483  1.92139161  1.92588878  1.92590762  1.9259105   1.9259229
  1.92599031  1.9260049   1.92603002  1.92603476  1.92676027  1.92703411
  1.9279669   1.92834698  1.92914575  1.92941021  1.92944213  1.92979875
  2.03973035  2.03973727  2.04006156  2.04007129  2.04254199  2.04256748
  2.04278582  2.0428112   2.04489705  2.04494876  2.04537937  2.04545594
  2.04570361  2.04575828  2.04634613  2.0463543   2.04829141  2.04834026
  2.04840884  2.04850129  2.049472    2.04951925  2.0509009   2.05095751
  2.08137459  2.08159098  2.08160224  2.08183569  2.08376738  2.08410732
  2.08423162  2.08459416  2.18968866  2.18970133  2.18971078  2.18971591
  2.18994224  2.18996011  2.18998796  2.18999775  2.19535537  2.19535659
  2.19546273  2.19546297  2.19552532  2.19552676  2.19564496  2.19564609
  2.21673666  2.21732809  2.21759715  2.21810575  2.21892104  2.21912088
  2.21947178  2.22046468  2.22537531  2.22572635  2.22580182  2.22626204
  2.22887249  2.22889513  2.22913738  2.22920552  2.2596353   2.25963635
  2.25963664  2.25963754  2.25964568  2.25964571  2.25964966  2.25964976
  2.27096764  2.27096965  2.27097031  2.27097233  2.27097397  2.27097536
  2.27097659  2.27097797  2.47916502  2.47916667  2.47919886  2.47920094
  2.47944542  2.47944551  2.47944791  2.47944839  2.50120566  2.50136529
  2.50154724  2.50171924  2.50179272  2.50191865  2.50258708  2.50274249
  2.51723244  2.51724475  2.51763888  2.51765452  2.5179644   2.51796914
  2.51832562  2.51833077  2.54108671  2.54108682  2.54108867  2.54108877
  2.54108919  2.54108928  2.5410893   2.5410894   2.64505059  2.6450746
  2.64574889  2.64578206  2.64654379  2.64726905  2.6479672   2.64883555
  2.66442585  2.66460393  2.66463374  2.66511286  2.66724948  2.66784809
  2.66802198  2.66824277  2.66838821  2.66869713  2.6687189   2.66907277
  2.66988178  2.67045309  2.67126182  2.67161577  2.75011993  2.75024342
  2.75046972  2.75049557  2.75058762  2.75061598  2.75083903  2.75094791
  2.76675788  2.76682548  2.76691207  2.76694852  2.76723541  2.76728298
  2.76736119  2.76741397  2.82035377  2.82091929  2.82164676  2.8221786
  2.82355069  2.82404562  2.82524755  2.82569807  3.03502014  3.03505065
  3.03505467  3.0350717   3.03512795  3.03515668  3.03545818  3.03548978
  3.06158186  3.06206772  3.0624695   3.06280117  3.06491373  3.06544759
  3.06584108  3.06621518  3.16377797  3.16379228  3.16381407  3.16382875
  3.16406317  3.16407052  3.16410067  3.16410696  3.57086768  3.57114305
  3.57118833  3.57134352  3.57241644  3.5727432   3.57278174  3.57296991
  4.98699993  4.98700994  4.987153    4.98716114  4.98754267  4.9875478
  4.98771956  4.98772341  5.00577511  5.00580112  5.00581264  5.00584027
  5.00594542  5.00597941  5.00599139  5.00602606  5.0093754   5.00938888
  5.00955179  5.00956313  5.00986859  5.00988107  5.01018169  5.01019395
  5.12670336  5.12670541  5.12671488  5.12671704  5.12681556  5.12681784
  5.12682206  5.12682444  5.13173427  5.1317465   5.13176007  5.13176828
  5.13177217  5.13178071  5.13178558  5.13179801  5.40455313  5.4045541
  5.40455683  5.40455773  5.40456735  5.4045683   5.40457144  5.40457234]
nelec by numeric integration = 336.00021438915627
    CPU time for vxc    521.92 sec, wall time     16.31 sec
    CPU time for sr jk   1462.54 sec, wall time     17.18 sec
    CPU time for vj and vk   1462.55 sec, wall time     17.18 sec
E1 = -3292.982903113558  Ecoul = 1320.1856396931023  Exc = -277.7514066567173
cycle= 1 E= -1853.77071550108  delta_E=    6  |g|= 1.22  |ddm|= 13.1
    CPU time for cycle= 1   1988.70 sec, wall time     33.62 sec
  HOMO = -0.108984487842943  LUMO = 0.0756142156652452
  mo_energy =
[-9.72776042 -9.7277598  -9.72775313 -9.72775259 -9.72772596 -9.72772579
 -9.72771981 -9.72771974 -9.72765754 -9.72765699 -9.72765145 -9.72765093
 -9.72762434 -9.72762408 -9.72761704 -9.72761685 -9.72131122 -9.72130944
 -9.72130866 -9.72130723 -9.72130541 -9.72130514 -9.72130442 -9.72130409
 -9.72126335 -9.72126325 -9.72126263 -9.72126246 -9.72126013 -9.72125866
 -9.72125832 -9.72125652 -9.71826967 -9.71826725 -9.71825696 -9.71825461
 -9.71825303 -9.71825121 -9.71824141 -9.71823972 -9.71817251 -9.71817041
 -9.71816107 -9.71815876 -9.71815695 -9.71815508 -9.71814441 -9.71814233
 -0.6333216  -0.63332038 -0.63330953 -0.63330832 -0.6332816  -0.63328039
 -0.63327036 -0.63326915 -0.54334772 -0.54334279 -0.54334069 -0.5433391
 -0.54333579 -0.54333394 -0.54333181 -0.54332668 -0.54237785 -0.54237723
 -0.54234421 -0.5423436  -0.5422972  -0.54229683 -0.54225919 -0.54225882
 -0.42722149 -0.42719647 -0.42719261 -0.42718297 -0.42716762 -0.42716632
 -0.42715795 -0.42714129 -0.42152147 -0.42151948 -0.42151214 -0.42151022
 -0.42144812 -0.42144612 -0.42143563 -0.4214337  -0.36287899 -0.36284795
 -0.36280727 -0.36277628 -0.36270876 -0.36267783 -0.36266154 -0.36263085
 -0.31697808 -0.31695136 -0.31693571 -0.31690896 -0.3168596  -0.31683523
 -0.31681639 -0.31679186 -0.26328842 -0.263241   -0.26323852 -0.26323361
 -0.26322654 -0.26318781 -0.26318328 -0.26317347 -0.25728472 -0.25728115
 -0.25726141 -0.25725787 -0.25722001 -0.25721839 -0.25711224 -0.25711172
 -0.25601671 -0.25597795 -0.25596325 -0.25593729 -0.25591843 -0.25588089
 -0.25586926 -0.25584198 -0.21038506 -0.21038188 -0.21023367 -0.21023099
 -0.20973717 -0.20973387 -0.20956458 -0.20956174 -0.18553932 -0.18552257
 -0.18550336 -0.18548694 -0.18547166 -0.1854699  -0.18544712 -0.18541393
 -0.18260442 -0.18260251 -0.18255564 -0.18250416 -0.18250072 -0.18247164
 -0.1824596  -0.18237675 -0.111639   -0.11163883 -0.1111689  -0.11116887
 -0.11087058 -0.11086837 -0.11054198 -0.11053964 -0.10973836 -0.10973342
 -0.10968824 -0.10968264 -0.10912609 -0.10912402 -0.1089857  -0.10898449
  0.07561422  0.0756161   0.07601957  0.07602323  0.07618866  0.07618994
  0.07678714  0.07679034  0.07944603  0.07944794  0.07964523  0.07964684
  0.08019844  0.08019851  0.08023711  0.08023751  0.10362631  0.10825775
  0.10842465  0.11049462  0.11059122  0.11391957  0.11613338  0.11654248
  0.14092677  0.1419494   0.14258919  0.1446848   0.14574767  0.14804124
  0.14807537  0.14869126  0.14905067  0.15014745  0.15384611  0.15634071
  0.1592659   0.15953438  0.1597679   0.16012649  0.17414753  0.17448841
  0.17718944  0.17856689  0.18166494  0.18221931  0.18484698  0.18593197
  0.18670839  0.1893673   0.18951729  0.19093993  0.19198488  0.19236392
  0.19248258  0.19314711  0.20111839  0.20272339  0.20570199  0.20685128
  0.20803213  0.20993954  0.21100076  0.21230633  0.21991846  0.21997502
  0.22039334  0.22042515  0.22257989  0.22262266  0.22300581  0.22304153
  0.35354124  0.35363797  0.35465046  0.35466183  0.35583469  0.35662307
  0.35686819  0.35693052  0.35864654  0.35885625  0.3596884   0.35972447
  0.35989019  0.35992591  0.36134631  0.36201062  0.36454123  0.36455488
  0.36457479  0.36458315  0.36570097  0.36574885  0.36624752  0.36634787
  0.36784466  0.36815466  0.36816967  0.36847379  0.36946612  0.36954014
  0.36966076  0.36978682  0.42471503  0.42510934  0.42511722  0.42519161
  0.42520957  0.42522236  0.4252878   0.4255373   0.45869924  0.45886569
  0.45973944  0.45976915  0.45983222  0.45995091  0.46047002  0.46048886
  0.46396502  0.46397089  0.46484327  0.46486378  0.47183538  0.47188849
  0.47207166  0.47211877  0.47352439  0.47366696  0.47368022  0.47381758
  0.47437739  0.47444769  0.47722031  0.47728211  0.4888682   0.49109273
  0.49117031  0.49239805  0.49317944  0.49334867  0.49450031  0.49518618
  0.51518195  0.51687149  0.51850464  0.52019314  0.52568328  0.52949462
  0.52980377  0.53321643  0.53960129  0.53976114  0.54160053  0.54246434
  0.5447179   0.54472784  0.54697825  0.54723454  0.55447589  0.55460165
  0.5558395   0.55585514  0.55714393  0.55729022  0.55767324  0.55767515
  0.56293239  0.56294521  0.56464945  0.56474674  0.56476194  0.56512752
  0.56563392  0.56608725  0.59638061  0.59638403  0.59714281  0.5972206
  0.59727061  0.59735525  0.5978895   0.59795487  0.59799391  0.59804596
  0.60122867  0.60123592  0.60387116  0.60387161  0.60461549  0.60462105
  0.6067155   0.60672428  0.60673758  0.60673832  0.61307373  0.61308562
  0.61567597  0.61567808  0.65775815  0.65781386  0.65965106  0.66008975
  0.6608799   0.66094708  0.66151965  0.66183689  0.67112827  0.67124209
  0.67142743  0.67190041  0.67197177  0.67203489  0.67220216  0.6733928
  0.68322261  0.68325822  0.68348215  0.68434315  0.68456901  0.68619314
  0.68696027  0.68729905  0.68853529  0.69074716  0.69118298  0.69361767
  0.70276183  0.70284067  0.70350335  0.70480656  0.70828806  0.71116189
  0.71311764  0.71502898  0.71577819  0.71627074  0.718883    0.71968423
  0.72113365  0.72277956  0.72348533  0.7236238   0.72482586  0.72638531
  0.7267643   0.72843539  0.73066418  0.73199702  0.73322397  0.73349463
  0.73901574  0.7390647   0.74248981  0.74253002  0.7888628   0.78891582
  0.79184723  0.79193546  0.79294156  0.79326703  0.79406869  0.79407353
  0.79418417  0.79466319  0.79512758  0.79606433  0.79606981  0.79690694
  0.79748531  0.79783906  0.80081916  0.80104315  0.80176396  0.80347328
  0.80375353  0.80446538  0.80538241  0.80599959  0.8075738   0.81073549
  0.81146054  0.81340559  0.81642011  0.81803308  0.81917921  0.82074875
  0.83930295  0.83931543  0.8413872   0.84144229  0.84161801  0.84168457
  0.84198716  0.84207258  0.8456986   0.84599921  0.84816125  0.8484723
  0.85000955  0.85032823  0.8505518   0.85079416  0.89186232  0.8918736
  0.89534027  0.89535062  0.90489657  0.90493202  0.90911334  0.9091479
  0.96284693  0.96297799  0.96303361  0.96315163  0.96398669  0.96398873
  0.96415283  0.96416732  1.06607116  1.06611143  1.0668611   1.06762433
  1.06820213  1.06913815  1.07163364  1.07170458  1.07475165  1.07480846
  1.07756457  1.07808737  1.07837611  1.07912296  1.07990833  1.07998204
  1.18860982  1.18871344  1.18878299  1.18888396  1.18911461  1.18923035
  1.18929875  1.18941128  1.25984857  1.26019992  1.26107208  1.26162392
  1.26175065  1.26179108  1.2619503   1.2625333   1.27521269  1.27572175
  1.27604489  1.27633637  1.27642545  1.27683105  1.27742606  1.27768271
  1.30415686  1.30620216  1.30701365  1.3084669   1.31126223  1.31366034
  1.31412454  1.31453549  1.31893661  1.31911273  1.31926466  1.31931862
  1.31997745  1.32004487  1.32041175  1.32104536  1.32363608  1.3236513
  1.32370314  1.32394929  1.32413557  1.3244553   1.32463009  1.32507545
  1.34274959  1.34276584  1.34288198  1.34289306  1.34314964  1.34315024
  1.34320821  1.34320889  1.34627008  1.34644275  1.34653729  1.3466906
  1.34775566  1.3478704   1.34788596  1.34799064  1.52787661  1.53466073
  1.53811858  1.54126558  1.5454798   1.54864601  1.5530924   1.56096181
  1.67931596  1.67935426  1.68228969  1.68233567  1.68432083  1.6843786
  1.68491152  1.68494093  1.68643947  1.68645838  1.68726969  1.68728265
  1.68736058  1.68741717  1.69006852  1.69013218  1.69736521  1.69744723
  1.69745583  1.69754155  1.69842206  1.69851627  1.69869984  1.69879232
  1.76231302  1.76239498  1.76267201  1.76275208  1.76411038  1.76418777
  1.7643172   1.76439324  1.7895213   1.78959273  1.79021156  1.79027697
  1.79336791  1.79336904  1.79352698  1.79352783  1.79540118  1.79540716
  1.79576645  1.79584054  1.79816194  1.79820943  1.79821736  1.79827284
  1.79834756  1.79840365  1.79865709  1.79866148  1.79872046  1.79872365
  1.7992451   1.79938648  1.80543693  1.80544607  1.80545562  1.80546039
  1.80606834  1.80608751  1.80612278  1.80614051  1.8065095   1.80651626
  1.80655208  1.80655852  1.80670831  1.80676819  1.8067698   1.80680463
  1.81266428  1.81280973  1.81285743  1.81307132  1.81311647  1.81321566
  1.81337249  1.81367602  1.82693229  1.82720747  1.82734674  1.82745465
  1.82763524  1.82786454  1.82807366  1.82810472  1.86915235  1.86984562
  1.87010212  1.87075696  1.87182954  1.87249859  1.87280128  1.87353256
  1.9699423   1.96994247  1.97002002  1.97002045  1.9702164   1.97021668
  1.97031867  1.97031967  2.01224503  2.0122483   2.0141266   2.01412786
  2.01550019  2.01550053  2.01682638  2.01682645  2.02542159  2.02548115
  2.02567617  2.02572806  2.02776771  2.0279276   2.02805712  2.02822819
  2.0297213   2.02979584  2.0299977   2.03004901  2.0331354   2.03314119
  2.03355231  2.03356452  2.03632886  2.03680328  2.03806222  2.03820275
  2.03822697  2.03827189  2.03830195  2.03833207  2.03837132  2.03841683
  2.03846317  2.0385593   2.03903004  2.03959412  2.03996343  2.04054256
  2.11028164  2.11032956  2.11062845  2.11068239  2.1130811   2.11314819
  2.11330902  2.11337578  2.19170814  2.19212763  2.19219263  2.19258471
  2.1926185   2.19283525  2.1930604   2.19329813  2.19473359  2.19474611
  2.19572603  2.19573767  2.19672422  2.19673354  2.19681343  2.1968247
  2.19933227  2.19934427  2.20208423  2.20208582  2.20330461  2.20333804
  2.20529257  2.2053346   2.35223585  2.35227346  2.35230059  2.3523281
  2.35242327  2.35245674  2.35253107  2.35255248  2.36035314  2.36035555
  2.36045765  2.3604647   2.36060812  2.36060845  2.36072247  2.3607253
  2.37378497  2.37417366  2.37419813  2.37499539  2.37567278  2.37585595
  2.37585707  2.37702904  2.38483175  2.38511039  2.38524039  2.38557576
  2.38701839  2.38712321  2.3874352   2.3876156   2.40173323  2.40173366
  2.40173465  2.40173484  2.40177473  2.40177478  2.40178112  2.40178119
  2.41229713  2.41229849  2.41229889  2.41230055  2.41232617  2.41232684
  2.41232779  2.41232868  2.62295698  2.6229627   2.62296855  2.62297293
  2.62308877  2.62309452  2.62309549  2.62310207  2.6537237   2.65381763
  2.65427933  2.65438682  2.65439402  2.65445969  2.65539246  2.65548506
  2.67176631  2.67178247  2.67211066  2.67212982  2.67245503  2.6724576
  2.67276947  2.67277106  2.70473492  2.70473509  2.70473567  2.70473582
  2.70473647  2.70473668  2.70474171  2.70474188  2.76231159  2.76237586
  2.76306121  2.76311152  2.76380651  2.76455561  2.76486961  2.76570755
  2.78262862  2.7832635   2.78398659  2.78439139  2.78519977  2.7858019
  2.78648934  2.78686949  2.78851905  2.78853768  2.78874125  2.78898294
  2.79193176  2.79193409  2.79226262  2.79237349  2.91801311  2.91833385
  2.91841409  2.91872202  2.91919926  2.91948955  2.91954877  2.91981529
  2.93602692  2.93606806  2.93610844  2.93619952  2.93632823  2.93639785
  2.93641293  2.93650693  2.97090261  2.97139521  2.97189071  2.9723594
  2.97349828  2.97393337  2.97482709  2.97523003  3.19155735  3.19158231
  3.19160019  3.19161526  3.19166241  3.19170325  3.19193155  3.19197394
  3.21739623  3.21785252  3.2181765   3.21848745  3.22034702  3.22084579
  3.22116564  3.22151304  3.32836078  3.32837127  3.32839425  3.32840502
  3.3285872   3.32859173  3.32862175  3.32862541  3.74609129  3.74635961
  3.74642506  3.74658851  3.74752404  3.74784045  3.74790084  3.7480957
  5.17929604  5.17930206  5.17944804  5.17945236  5.17985444  5.17985589
  5.18003444  5.18003466  5.19272181  5.19274371  5.19286367  5.19288998
  5.19289118  5.19291099  5.19304146  5.19306991  5.1953043   5.19532137
  5.19535394  5.19536654  5.19581283  5.19582126  5.19600585  5.19601061
  5.30867017  5.30867049  5.30869538  5.30869571  5.30880862  5.30880887
  5.30883142  5.30883173  5.31338932  5.31340289  5.31340302  5.31341652
  5.31343852  5.31344502  5.31345202  5.31345864  5.5811165   5.58111854
  5.58112106  5.58112304  5.58113968  5.58114167  5.58114498  5.58114692]
nelec by numeric integration = 336.0001649023549
    CPU time for vxc    521.32 sec, wall time     16.29 sec
    CPU time for sr jk   1487.11 sec, wall time     17.53 sec
    CPU time for vj and vk   1487.12 sec, wall time     17.53 sec
E1 = -3228.031570787601  Ecoul = 1250.3867189025243  Exc = -272.59383196116613
cycle= 2 E= -1853.46072927014  delta_E= 0.31  |g|= 1.66  |ddm|= 3.61
    CPU time for cycle= 2   2012.40 sec, wall time     33.95 sec
  HOMO = -0.177416942085821  LUMO = 0.0142714735906351
  mo_energy =
[-9.85578611 -9.8557861  -9.85578153 -9.85578149 -9.85576809 -9.85576786
 -9.85576467 -9.85576443 -9.85572177 -9.85572175 -9.85571833 -9.8557183
 -9.85570479 -9.85570453 -9.8557002  -9.85569989 -9.85427783 -9.85427774
 -9.85427025 -9.85427012 -9.85426897 -9.85426884 -9.85426274 -9.85426264
 -9.85421012 -9.85421004 -9.85420382 -9.85420371 -9.85420291 -9.85420276
 -9.8541952  -9.85419509 -9.85346781 -9.85346772 -9.85346629 -9.85346617
 -9.85346515 -9.85346501 -9.85346389 -9.85346377 -9.85341704 -9.85341699
 -9.85341594 -9.85341588 -9.85341466 -9.8534145  -9.85341306 -9.85341293
 -0.72279983 -0.72279949 -0.72279378 -0.72279345 -0.72277902 -0.72277869
 -0.72277327 -0.72277295 -0.61844128 -0.61844072 -0.61843939 -0.61843882
 -0.61840825 -0.61840763 -0.6184063  -0.61840565 -0.61652616 -0.61652504
 -0.61651033 -0.61650922 -0.61650536 -0.6165043  -0.61648804 -0.616487
 -0.48785221 -0.48784081 -0.4878362  -0.48782482 -0.48782314 -0.48781283
 -0.48781172 -0.48780141 -0.48258562 -0.48258441 -0.48257991 -0.48257873
 -0.48254431 -0.48254311 -0.48253707 -0.48253591 -0.41941652 -0.41940191
 -0.41936762 -0.419353   -0.41928674 -0.41927209 -0.41924786 -0.4192333
 -0.35245807 -0.35244985 -0.35242459 -0.35241635 -0.35239675 -0.35238584
 -0.35236265 -0.35235166 -0.34427604 -0.34427396 -0.34426862 -0.34426657
 -0.34426603 -0.34426403 -0.34426395 -0.34426198 -0.32160613 -0.32159501
 -0.32153676 -0.32152761 -0.32152351 -0.32152082 -0.32145817 -0.32144988
 -0.32043478 -0.3204326  -0.3204095  -0.32040831 -0.32030055 -0.32029739
 -0.32021383 -0.32021226 -0.28032452 -0.28032252 -0.28020535 -0.28020362
 -0.27981187 -0.27980979 -0.27968085 -0.27967901 -0.24724321 -0.24723241
 -0.24722511 -0.24720986 -0.24719694 -0.24718415 -0.2471793  -0.24716115
 -0.24460737 -0.2445884  -0.24456177 -0.24454339 -0.24452383 -0.24448138
 -0.24445795 -0.24441555 -0.1791596  -0.17915898 -0.1789339  -0.17893283
 -0.17797912 -0.17797766 -0.1779605  -0.17795787 -0.17775004 -0.17774798
 -0.17759048 -0.17758674 -0.17749006 -0.17748725 -0.17741739 -0.17741694
  0.01427147  0.01427159  0.0146104   0.01461108  0.01479377  0.01479391
  0.01537287  0.01537378  0.0166863   0.0166869   0.01684558  0.01684614
  0.01749517  0.01749552  0.0176031   0.01760359  0.08649769  0.09064531
  0.09096908  0.09327541  0.09342876  0.09577279  0.09817793  0.09838821
  0.126812    0.12744102  0.12771511  0.12910402  0.1297706   0.13099671
  0.13226843  0.13254913  0.1328414   0.13350828  0.13818177  0.14035681
  0.14225601  0.1423808   0.14347289  0.14423783  0.16067899  0.16070691
  0.16093227  0.16094626  0.1614619   0.16214479  0.16275951  0.16276496
  0.16277981  0.16433389  0.16516245  0.16705991  0.16927607  0.16969295
  0.17289268  0.17394853  0.17451268  0.17713003  0.17723041  0.17802119
  0.17881951  0.17953888  0.17997892  0.18036257  0.19118417  0.1927082
  0.19514821  0.19626016  0.19776495  0.19948019  0.20039088  0.20159983
  0.30460844  0.30468003  0.30545171  0.30546945  0.30612488  0.30670326
  0.30711163  0.30712909  0.30901139  0.30917891  0.31006208  0.31017211
  0.31025673  0.3102585   0.31170651  0.31250131  0.3191067   0.31911132
  0.3191524   0.31917089  0.32023621  0.32035756  0.32094705  0.32117758
  0.3219676   0.32221244  0.32245229  0.32268356  0.32339511  0.32343397
  0.32366992  0.32373928  0.37646779  0.377354    0.37804992  0.37874768
  0.37936985  0.37990934  0.38019353  0.38063617  0.42322638  0.42333419
  0.42398015  0.42404928  0.42422638  0.42424885  0.42457604  0.42458508
  0.42720988  0.42723041  0.42844407  0.42845227  0.43499592  0.4351201
  0.43525628  0.43536689  0.43626522  0.43640461  0.4364379   0.43656649
  0.43731326  0.43733056  0.44039763  0.44042226  0.45148351  0.45312389
  0.45445562  0.45606152  0.45780222  0.45930467  0.4599768   0.46142662
  0.47529213  0.47585467  0.47851761  0.47859508  0.47925109  0.47982118
  0.48073254  0.48097655  0.48632075  0.48653751  0.48655007  0.4894574
  0.48949824  0.49034112  0.49066435  0.49443088  0.5157493   0.51587432
  0.51671928  0.51671944  0.51730989  0.51768757  0.51769236  0.51821604
  0.52262811  0.52264938  0.52441648  0.52450361  0.52453733  0.52486434
  0.52558973  0.52603094  0.54397062  0.54397588  0.54824825  0.54826146
  0.55143124  0.5514424   0.5516636   0.55167245  0.55344523  0.55345369
  0.5541755   0.55418614  0.55699344  0.55703384  0.5573224   0.55736716
  0.55818131  0.55820756  0.55830741  0.5583325   0.5604908   0.56049163
  0.56285323  0.56285439  0.60713764  0.60713952  0.60889756  0.60918572
  0.60989666  0.60994214  0.61050491  0.61062931  0.62033895  0.62036053
  0.62047335  0.62075849  0.62109444  0.6212031   0.62216579  0.62266508
  0.6456594   0.64572619  0.64642654  0.64750527  0.64769386  0.64965717
  0.64986136  0.65021213  0.65148129  0.65401855  0.65564627  0.65815929
  0.66645627  0.66654766  0.66756445  0.66866195  0.67348135  0.67657846
  0.67721168  0.67739083  0.67858623  0.67895303  0.67960321  0.68057182
  0.6810037   0.68148387  0.68262866  0.68474763  0.68520896  0.68794979
  0.68845198  0.68871364  0.69252115  0.69304076  0.69323198  0.69622504
  0.69647299  0.6976503   0.69939045  0.6998455   0.72269792  0.72278678
  0.72453988  0.72456449  0.72706229  0.72710071  0.72748406  0.72759023
  0.72829498  0.72839727  0.7292843   0.72951415  0.73715312  0.7375033
  0.73997109  0.74001566  0.74665176  0.74680566  0.74940534  0.74991022
  0.75057714  0.75301283  0.75419141  0.75447349  0.75527194  0.75580056
  0.75678809  0.75701312  0.76140823  0.76244762  0.76407983  0.76540533
  0.78060062  0.78075124  0.7833012   0.78332592  0.78334515  0.78383523
  0.78400012  0.78434166  0.78703232  0.78765914  0.7895473   0.78997297
  0.79123862  0.79158945  0.7925144   0.79289733  0.82278045  0.82290956
  0.82672168  0.82693272  0.83652419  0.83679494  0.84137542  0.8416948
  0.90485848  0.90501541  0.90509881  0.90524053  0.90610215  0.90610296
  0.90631937  0.90633482  1.0214165   1.02166052  1.02225797  1.02315566
  1.02375432  1.024522    1.02670723  1.02712177  1.03083343  1.03097984
  1.0335889   1.03391829  1.03406338  1.03475227  1.03562347  1.03567198
  1.14354331  1.14361914  1.14371252  1.14376589  1.14399312  1.14408149
  1.14417083  1.14423812  1.22248233  1.22262028  1.22303235  1.22329404
  1.22373597  1.22377623  1.22379059  1.22406992  1.23325093  1.23346047
  1.23381547  1.23395309  1.23418419  1.23450113  1.23472398  1.23503383
  1.24194868  1.24196179  1.24206773  1.24208202  1.2422091   1.24222137
  1.24229884  1.24231114  1.27726169  1.27937167  1.27947799  1.28246314
  1.28520069  1.28709117  1.2872356   1.28972795  1.29336109  1.29383937
  1.29401847  1.29412748  1.29412955  1.29413174  1.2942168   1.29421871
  1.29435482  1.29435527  1.29440571  1.29440644  1.29530714  1.29578565
  1.29590068  1.29614814  1.29799694  1.29809825  1.29816354  1.29825321
  1.29890358  1.29897954  1.29899942  1.29906857  1.51302759  1.51993897
  1.52269715  1.52696398  1.53019119  1.53447648  1.53823124  1.54624887
  1.63505484  1.63508902  1.63568321  1.63568627  1.63710553  1.63711408
  1.63791597  1.63796357  1.64002014  1.64002112  1.64078289  1.64080012
  1.64114011  1.64114807  1.64223228  1.6422654   1.66050534  1.66054635
  1.66249002  1.662504    1.67068323  1.670722    1.67291943  1.67293483
  1.71401619  1.71402363  1.71405147  1.71405291  1.71478232  1.71479011
  1.71479192  1.71480275  1.73652769  1.73654903  1.73742482  1.73746991
  1.7410218   1.74102493  1.74144964  1.74145118  1.74258439  1.74262006
  1.74348083  1.74348977  1.74725426  1.74730266  1.7474721   1.74752036
  1.74821709  1.74825845  1.74830665  1.74834667  1.74865492  1.7487248
  1.74942583  1.749428    1.75283437  1.75283527  1.75330074  1.75330385
  1.7546425   1.75469443  1.75497054  1.75501556  1.75933799  1.75936358
  1.75952775  1.75957541  1.76142333  1.7616104   1.76232003  1.7625582
  1.76344736  1.76348401  1.76351995  1.7635555   1.76390337  1.76395227
  1.76399519  1.76405201  1.7898115   1.79020201  1.79060868  1.7908221
  1.79098573  1.79103333  1.79128101  1.79148943  1.8403525   1.84100831
  1.84123812  1.84186428  1.84260819  1.84322519  1.84355558  1.84423454
  1.92662503  1.92662518  1.92666277  1.92666304  1.92690445  1.92690467
  1.92697213  1.92697289  1.96726078  1.9672644   1.9690061   1.96901161
  1.9697156   1.96971631  1.97087898  1.97087936  1.97822096  1.97829019
  1.97843798  1.97850417  1.98063081  1.98073485  1.98087881  1.98098408
  1.98326493  1.98327396  1.98345006  1.9834535   1.98686143  1.9868736
  1.9869139   1.98694195  1.99234917  1.99235021  1.99242545  1.99243271
  1.99243783  1.99244041  1.99252561  1.99254731  1.99263986  1.99301068
  1.99439138  1.9948827   1.99504736  1.99542714  1.99575378  1.99624695
  2.08947793  2.08950238  2.08981731  2.0898458   2.09227876  2.09232249
  2.09251732  2.09256086  2.1259919   2.12601549  2.12675519  2.12681706
  2.12699829  2.12706187  2.12706702  2.12707959  2.12919611  2.12932206
  2.12955215  2.12968371  2.13017346  2.13029413  2.13168997  2.13178143
  2.1490743   2.14930909  2.14949249  2.14973568  2.15191884  2.1522559
  2.15267492  2.15302437  2.27688989  2.27690972  2.27691264  2.27692547
  2.27710137  2.27712044  2.27715709  2.27716843  2.28317936  2.28318016
  2.28330323  2.28330357  2.2833816   2.2833827   2.28351727  2.28351805
  2.30304329  2.30351984  2.30367446  2.30437294  2.30510923  2.3052702
  2.30548032  2.3066083   2.31265582  2.31297517  2.31306716  2.31347046
  2.31559997  2.31562094  2.31592889  2.31604079  2.33507367  2.33507485
  2.33507492  2.3350759   2.33509454  2.33509455  2.33509941  2.33509949
  2.34655842  2.34656011  2.34656148  2.34656332  2.3465721   2.34657312
  2.34657501  2.34657612  2.55598366  2.55598565  2.55600644  2.5560077
  2.55616871  2.55617184  2.55617189  2.55617455  2.58612912  2.58626908
  2.58653208  2.58668434  2.58668554  2.58679303  2.58756315  2.58769961
  2.60312167  2.60312994  2.60350055  2.60351254  2.60377194  2.60378017
  2.60410359  2.60411246  2.62986635  2.62986648  2.62986729  2.62986739
  2.6298674   2.6298675   2.62986946  2.62986956  2.71506822  2.71510119
  2.71575856  2.7157587   2.71658323  2.71726746  2.71786583  2.71865625
  2.73677269  2.73740212  2.73770051  2.73783746  2.73795588  2.73817512
  2.73829467  2.73856716  2.73936254  2.73996084  2.74069691  2.74106557
  2.74130856  2.74144012  2.74168395  2.74188435  2.84303277  2.84325331
  2.84337871  2.8435906   2.84369442  2.84389319  2.84402464  2.84420601
  2.85933565  2.859353    2.85945421  2.85949767  2.85967965  2.85972076
  2.8597954   2.85984864  2.90381716  2.90437813  2.90494798  2.90547969
  2.90667393  2.90716846  2.90817742  2.90863279  3.1207369   3.12076676
  3.12077154  3.12078961  3.12086876  3.12090154  3.12117298  3.12120789
  3.14759572  3.14806641  3.14842954  3.1487656   3.15076659  3.15128259
  3.15163986  3.15201549  3.25550493  3.25551741  3.25553906  3.25555185
  3.25576149  3.25576757  3.25579685  3.25580197  3.66662383  3.66690561
  3.66697508  3.6671454   3.66812528  3.66845751  3.66852138  3.66872456
  5.07540441  5.07541281  5.07555729  5.07556388  5.07595476  5.0759584
  5.07613327  5.07613565  5.0926012   5.09263275  5.09263966  5.09267336
  5.09281544  5.09285497  5.09286351  5.09290414  5.09474302  5.09475655
  5.09491322  5.09492496  5.09529038  5.09530194  5.09559842  5.09561024
  5.21146267  5.21146367  5.21147951  5.21148058  5.21159291  5.21159399
  5.21160487  5.21160604  5.21682174  5.21683513  5.21684443  5.21685769
  5.21686694  5.21688039  5.21688068  5.21689417  5.4884031   5.48840469
  5.48840737  5.48840889  5.4884219   5.48842346  5.48842674  5.48842824]
nelec by numeric integration = 336.0002047747815
    CPU time for vxc    518.36 sec, wall time     16.20 sec
    CPU time for sr jk   1491.79 sec, wall time     17.47 sec
    CPU time for vj and vk   1491.80 sec, wall time     17.47 sec
E1 = -3265.455983495378  Ecoul = 1289.8022124438583  Exc = -275.3490634716328
cycle= 3 E= -1854.22487994705  delta_E= -0.764  |g|= 0.0962  |ddm|= 2.27
    CPU time for cycle= 3   2014.41 sec, wall time     33.81 sec
  HOMO = -0.178063514418307  LUMO = 0.012344403424414
  mo_energy =
[-9.85919307 -9.85919287 -9.85918334 -9.85918318 -9.8591558  -9.85915576
 -9.85914719 -9.85914711 -9.85908804 -9.85908787 -9.85907938 -9.85907923
 -9.85905205 -9.859052   -9.85904232 -9.85904223 -9.85799287 -9.85799137
 -9.85799101 -9.85798961 -9.85798385 -9.8579833  -9.85798273 -9.85798224
 -9.85793579 -9.85793543 -9.85793489 -9.85793443 -9.8579285  -9.85792697
 -9.85792685 -9.85792528 -9.85568214 -9.85568023 -9.85566475 -9.85566323
 -9.85566253 -9.85566128 -9.8556468  -9.85564537 -9.85557524 -9.85557364
 -9.85555936 -9.85555788 -9.85555712 -9.85555587 -9.85554017 -9.85553847
 -0.72196014 -0.72195975 -0.72195395 -0.72195356 -0.72193881 -0.72193843
 -0.72193293 -0.72193255 -0.62015016 -0.62014853 -0.62014769 -0.62014608
 -0.62013098 -0.6201293  -0.62012845 -0.62012679 -0.61845417 -0.61845355
 -0.61843612 -0.6184355  -0.61841931 -0.61841874 -0.61839963 -0.61839907
 -0.49188089 -0.49186942 -0.49186541 -0.49185395 -0.49185175 -0.49184188
 -0.49184026 -0.49183039 -0.4863412  -0.48634001 -0.48633591 -0.48633475
 -0.48629925 -0.48629807 -0.48629246 -0.48629132 -0.42235859 -0.42234396
 -0.42231089 -0.42229625 -0.42223239 -0.42221774 -0.4221948  -0.42218023
 -0.35821634 -0.35820518 -0.35818365 -0.35817245 -0.35814935 -0.35813653
 -0.35811605 -0.35810312 -0.3475056  -0.3475054  -0.34750485 -0.3475038
 -0.34750357 -0.347503   -0.34750149 -0.34749969 -0.3242031  -0.32418185
 -0.32413853 -0.32412421 -0.32411533 -0.32411097 -0.32406016 -0.32404566
 -0.32234801 -0.32234168 -0.32233249 -0.32232692 -0.32221725 -0.32221056
 -0.32214497 -0.3221397  -0.28032822 -0.28032632 -0.28020871 -0.28020707
 -0.27982211 -0.27982012 -0.27969055 -0.2796888  -0.25104353 -0.25103511
 -0.25102598 -0.25101399 -0.25099699 -0.25098691 -0.25097983 -0.25096531
 -0.24832425 -0.24830658 -0.24828203 -0.24826487 -0.24824222 -0.24820277
 -0.24818011 -0.24814067 -0.17959677 -0.17959654 -0.17932665 -0.17932587
 -0.17889065 -0.17888769 -0.17883261 -0.17882968 -0.17866582 -0.17866184
 -0.1786113  -0.17860835 -0.1783553  -0.17835491 -0.17806355 -0.17806351
  0.0123444   0.01234457  0.01269085  0.01269147  0.01297256  0.01297275
  0.01352294  0.01352357  0.0153102   0.01531056  0.0154438   0.01544436
  0.01619787  0.01619821  0.01629444  0.01629492  0.08447325  0.08864339
  0.08889974  0.09118149  0.09134541  0.09372888  0.09612098  0.09631978
  0.12443405  0.12530416  0.12535151  0.1271606   0.12762183  0.12903627
  0.13021836  0.13023286  0.13056041  0.13154225  0.13587333  0.13806104
  0.14018914  0.14035836  0.1410234   0.1417811   0.1583731   0.15840131
  0.15860155  0.15863621  0.15897216  0.15982204  0.16002945  0.16043943
  0.16044241  0.16168716  0.16241177  0.1642368   0.16666604  0.16710271
  0.17032497  0.1713421   0.17168887  0.17438121  0.17448366  0.17543573
  0.17593197  0.17694835  0.17709193  0.17765939  0.18861908  0.19011202
  0.19257165  0.19367604  0.195057    0.19674679  0.19769284  0.1988934
  0.30339665  0.30348248  0.30427123  0.3042815   0.30490152  0.30551586
  0.30588299  0.30593358  0.30784439  0.30795385  0.30884718  0.30896281
  0.30906814  0.30907046  0.31047695  0.31125023  0.31605837  0.31607332
  0.31609428  0.31612261  0.31722909  0.31732981  0.31796352  0.31816388
  0.31895953  0.31919326  0.31944188  0.31966234  0.32029732  0.32030429
  0.32055091  0.32065651  0.37745755  0.37831164  0.37899228  0.37966078
  0.38020723  0.38071712  0.38097926  0.38139199  0.42166526  0.42177563
  0.42221036  0.42228131  0.42271325  0.42272689  0.42280043  0.42283249
  0.42623723  0.42626631  0.4279192   0.42792462  0.43354167  0.43366254
  0.43407508  0.43419057  0.43496216  0.43510227  0.43513473  0.43526512
  0.43662746  0.43663872  0.43968152  0.439697    0.4492602   0.45099628
  0.45219855  0.4538998   0.45537038  0.45696089  0.45743091  0.45896253
  0.4738372   0.47452438  0.47721178  0.47736774  0.47893471  0.47972286
  0.48054286  0.48089005  0.48525636  0.48652899  0.4865367   0.48830562
  0.48930952  0.48944926  0.49008687  0.49320723  0.51368895  0.51382651
  0.51470559  0.5147092   0.51536756  0.51566921  0.51577851  0.51624189
  0.52067587  0.52068769  0.52239807  0.52251077  0.52252179  0.52289205
  0.52350951  0.52398037  0.54353799  0.54354223  0.54781391  0.54782873
  0.5505741   0.55058699  0.55064752  0.55065957  0.55196603  0.55197862
  0.55287635  0.5528892   0.55302074  0.55307601  0.55346116  0.55351922
  0.55455578  0.55456817  0.55484791  0.55486004  0.5599785   0.55998141
  0.56244863  0.56244924  0.60602534  0.60603088  0.60740949  0.6077214
  0.60849201  0.60853835  0.60947573  0.6096197   0.61901838  0.6191467
  0.61929797  0.61969215  0.61976775  0.61980072  0.62100371  0.62157539
  0.64196079  0.64201129  0.64242012  0.64389257  0.64402993  0.64560841
  0.64568669  0.64600315  0.64773534  0.65002941  0.6520262   0.65430286
  0.66232852  0.6623886   0.66341376  0.66447568  0.66959143  0.6727664
  0.6754395   0.67564521  0.67586082  0.67659274  0.6770161   0.67706833
  0.67727718  0.6782163   0.6791143   0.68160025  0.68196522  0.68492234
  0.68540867  0.68570338  0.68983124  0.69080706  0.69118585  0.69390285
  0.69454526  0.69476956  0.69556105  0.69599092  0.72206657  0.72214414
  0.72392951  0.72395606  0.72647959  0.72651661  0.72695278  0.72704831
  0.72780484  0.72791569  0.7286868   0.72893186  0.73658945  0.73698566
  0.73943629  0.73950061  0.74379648  0.7439458   0.74665777  0.74713217
  0.74914948  0.75121134  0.75147683  0.7515443   0.7529743   0.75379348
  0.75413231  0.75529397  0.75964889  0.7606866   0.76236884  0.76369442
  0.77765687  0.7778002   0.78037193  0.78039     0.7807119   0.78115339
  0.78131943  0.78163048  0.78427258  0.78495946  0.78706144  0.78750719
  0.78879525  0.78916872  0.78984564  0.79025162  0.82296014  0.82306809
  0.8269212   0.82710399  0.83677229  0.83701731  0.84159054  0.84188283
  0.90142193  0.90157624  0.90166434  0.90180332  0.90267618  0.90267968
  0.90289446  0.90291421  1.02058484  1.02085182  1.0213771   1.02228257
  1.02298014  1.02375068  1.02592353  1.02633338  1.02974779  1.02990967
  1.03256431  1.03291262  1.03295857  1.03365546  1.03454541  1.03458635
  1.14063389  1.14071564  1.14080705  1.14086365  1.14109056  1.14118499
  1.14127225  1.14134304  1.21957364  1.21969329  1.22016679  1.22040644
  1.22078381  1.22082407  1.22091196  1.22117804  1.23022557  1.23044866
  1.23083308  1.23098046  1.23122928  1.23156971  1.23181113  1.23214111
  1.24024452  1.24025004  1.24032957  1.24033601  1.24047551  1.24049634
  1.24053994  1.24056084  1.27472396  1.27683239  1.27692115  1.27992533
  1.2827035   1.28460188  1.28472836  1.28726027  1.291015    1.29103245
  1.29103754  1.29112913  1.29113202  1.2912999   1.29129997  1.29135865
  1.29135943  1.2914949   1.29168179  1.2917805   1.29302178  1.29346643
  1.29361271  1.29387131  1.29492328  1.29502595  1.29508465  1.29517581
  1.29587448  1.29595044  1.29596471  1.29603396  1.50963312  1.51654769
  1.51933782  1.52359799  1.52683577  1.53111006  1.53490038  1.54291778
  1.63192081  1.63195618  1.63255117  1.63255351  1.63398928  1.63399733
  1.63480405  1.63485149  1.63769604  1.63769729  1.63848077  1.63849594
  1.63875189  1.63875521  1.63989571  1.63992498  1.65668161  1.65672594
  1.65862019  1.65863644  1.66682762  1.66686778  1.66905027  1.66906666
  1.7112972   1.71130822  1.71134783  1.71135282  1.71212197  1.71212325
  1.71213307  1.7121375   1.733836    1.73386015  1.73475556  1.73480263
  1.73824663  1.73825028  1.73866149  1.73866278  1.73992033  1.73995893
  1.7408053   1.74081298  1.74377377  1.74381989  1.74398602  1.74403204
  1.74472677  1.74476603  1.74481332  1.7448513   1.74558408  1.74565182
  1.74635933  1.74636464  1.75001262  1.75001331  1.75047778  1.75048084
  1.75186991  1.75192157  1.75218991  1.75223402  1.75656572  1.7566034
  1.75674945  1.75680477  1.75839257  1.75858778  1.75925211  1.7594976
  1.75978895  1.75982744  1.75986185  1.75989924  1.76025084  1.76030187
  1.7603449   1.76040398  1.78621028  1.78661513  1.78699537  1.7872029
  1.78737171  1.78738574  1.78767639  1.78784118  1.83638462  1.83705127
  1.83727331  1.83791006  1.83867728  1.83929879  1.839638    1.84032165
  1.92411087  1.92411098  1.92415019  1.92415049  1.92439349  1.92439371
  1.92446288  1.92446368  1.96447235  1.96447628  1.9662572   1.96626384
  1.96721019  1.96721114  1.96840923  1.96841023  1.97551764  1.97558856
  1.97575486  1.97582395  1.97784326  1.97796112  1.9781067   1.97822773
  1.98046889  1.98048347  1.98066623  1.9806732   1.98388954  1.98391289
  1.98393448  1.98397392  1.98904749  1.98904924  1.98911727  1.9891247
  1.98913116  1.98913756  1.9891392   1.98922451  1.98924805  1.98948892
  1.99094887  1.99143945  1.99148204  1.99186253  1.99226245  1.99275726
  2.0851026   2.08512752  2.0854408   2.08546981  2.08791502  2.08795918
  2.08815147  2.08819541  2.12338353  2.1234063   2.12398996  2.124068
  2.12422528  2.12430003  2.1244757   2.12448923  2.12627243  2.12640376
  2.12687411  2.12699324  2.12724042  2.12736771  2.12903591  2.12912106
  2.14552211  2.14575735  2.14593642  2.14617897  2.1483912   2.14872667
  2.14914824  2.14949496  2.27454292  2.27455575  2.27456618  2.27457184
  2.27475851  2.27477807  2.2748064   2.27481802  2.2813317   2.28133237
  2.28144725  2.28144801  2.28152994  2.2815312   2.28165604  2.2816567
  2.30056969  2.30102896  2.30117422  2.30189956  2.3026348   2.302779
  2.30297775  2.30413462  2.31025285  2.31057242  2.31067163  2.31107378
  2.31314625  2.31317309  2.31348626  2.31360484  2.33414811  2.33414933
  2.33414937  2.33415039  2.3341698   2.33416981  2.33417483  2.33417491
  2.34498615  2.34498784  2.34498916  2.34499098  2.34500028  2.34500129
  2.34500314  2.34500424  2.5546492   2.55465068  2.55467247  2.55467316
  2.55484452  2.55484571  2.55484721  2.55484789  2.58256641  2.58270642
  2.58297332  2.58312598  2.58314269  2.58325018  2.58401464  2.58415132
  2.59972336  2.59973442  2.60010704  2.60012146  2.60040266  2.6004078
  2.60074147  2.60074729  2.62716047  2.62716061  2.6271615   2.62716159
  2.6271616   2.6271617   2.62716358  2.62716369  2.7112412   2.71129169
  2.71198115  2.71199795  2.71276348  2.71349988  2.71400886  2.71485865
  2.73282119  2.73345604  2.73389506  2.73399856  2.73412351  2.73423041
  2.73447419  2.73462423  2.73542198  2.73602558  2.73676275  2.73713305
  2.73746689  2.73757501  2.73782565  2.73803439  2.84044916  2.84068231
  2.84077583  2.84100036  2.84113696  2.84134598  2.84144764  2.84163922
  2.85678053  2.85678683  2.85688608  2.85693681  2.85713172  2.85716267
  2.85723513  2.85729517  2.90044911  2.90099896  2.9015834   2.90210412
  2.90332577  2.90380964  2.90483486  2.90527979  3.11850137  3.1185301
  3.11853583  3.11855266  3.11861871  3.11865133  3.11892368  3.11895858
  3.14472272  3.14519513  3.14556019  3.1458919   3.14788238  3.14840039
  3.14875908  3.14913065  3.25216676  3.25217914  3.25220082  3.25221352
  3.25242297  3.25242902  3.25245827  3.25246336  3.66386861  3.66414734
  3.66421076  3.66437775  3.66536813  3.66569715  3.66575484  3.6659545
  5.07377861  5.07378661  5.07393099  5.07393721  5.07432745  5.07433073
  5.07450549  5.07450751  5.09020141  5.09023685  5.09025249  5.09029111
  5.09048522  5.0905304   5.09055526  5.09060442  5.09286548  5.09287601
  5.09300153  5.09301315  5.09348215  5.09349056  5.09376886  5.09377856
  5.20971408  5.20971485  5.2097316   5.20973244  5.20984546  5.20984629
  5.20985827  5.2098592   5.21404913  5.21406251  5.21407081  5.21408406
  5.21409594  5.21410881  5.21410935  5.21412227  5.48591322  5.48591477
  5.48591743  5.48591892  5.48593222  5.48593374  5.48593701  5.48593848]
nelec by numeric integration = 336.00020020738765
    CPU time for vxc    520.35 sec, wall time     16.26 sec
    CPU time for sr jk   1483.37 sec, wall time     17.42 sec
    CPU time for vj and vk   1483.38 sec, wall time     17.42 sec
E1 = -3265.328945247563  Ecoul = 1289.7535354987128  Exc = -275.4294700114743
cycle= 4 E= -1854.22692518423  delta_E= -0.00205  |g|= 0.0295  |ddm|= 0.27
    CPU time for cycle= 4   2007.88 sec, wall time     33.82 sec
  HOMO = -0.1779564090671  LUMO = 0.0130207252242068
  mo_energy =
[-9.85766071 -9.85766049 -9.85764464 -9.85764438 -9.85760175 -9.8576013
 -9.85758653 -9.85758606 -9.85750357 -9.85750335 -9.85748835 -9.85748808
 -9.85744537 -9.85744489 -9.85742929 -9.85742877 -9.85606365 -9.85606228
 -9.85603377 -9.85603372 -9.85603237 -9.85603216 -9.8560047  -9.85600363
 -9.85590905 -9.85590781 -9.8558806  -9.85588027 -9.85587932 -9.85587875
 -9.85585047 -9.8558493  -9.85507627 -9.85507494 -9.85507022 -9.85506901
 -9.85505729 -9.85505641 -9.85505427 -9.85505376 -9.85500538 -9.85500496
 -9.85500263 -9.8550019  -9.85499007 -9.85498859 -9.85498439 -9.85498287
 -0.72222562 -0.72222524 -0.72221945 -0.72221908 -0.72220434 -0.72220397
 -0.72219849 -0.72219812 -0.62007338 -0.62007258 -0.6200715  -0.62007069
 -0.62003903 -0.62003812 -0.62003709 -0.62003616 -0.61799809 -0.61799689
 -0.61798247 -0.61798128 -0.61797854 -0.61797741 -0.61796147 -0.61796034
 -0.49120752 -0.49119608 -0.49119194 -0.49118052 -0.49117824 -0.49116832
 -0.49116679 -0.49115686 -0.48574656 -0.48574535 -0.48574121 -0.48574003
 -0.48570453 -0.48570334 -0.48569767 -0.48569651 -0.42205143 -0.42203675
 -0.42200353 -0.42198883 -0.42192499 -0.42191027 -0.42188718 -0.42187255
 -0.35732544 -0.3573145  -0.35729326 -0.35728229 -0.35725754 -0.35724472
 -0.35722475 -0.35721183 -0.34695686 -0.34695588 -0.34695542 -0.34695499
 -0.34695398 -0.34695351 -0.3469528  -0.34695094 -0.32377261 -0.32375974
 -0.32370399 -0.32369568 -0.32368888 -0.3236878  -0.32362711 -0.32361769
 -0.32257596 -0.3225727  -0.32255453 -0.32255231 -0.32244551 -0.32244144
 -0.32236374 -0.32236136 -0.28025651 -0.28025459 -0.28013702 -0.28013536
 -0.27974814 -0.27974613 -0.27961657 -0.2796148  -0.25058392 -0.25057488
 -0.25056628 -0.25055348 -0.25053721 -0.25052646 -0.25051998 -0.25050459
 -0.24787266 -0.24785481 -0.24782955 -0.24781223 -0.24779093 -0.24775066
 -0.24772798 -0.24768773 -0.17972576 -0.17972516 -0.17950045 -0.17949943
 -0.17854603 -0.17854495 -0.1785033  -0.17850097 -0.17826411 -0.17826182
 -0.17809967 -0.17809605 -0.17800023 -0.17799752 -0.177957   -0.17795641
  0.01302073  0.01302089  0.01336062  0.01336125  0.01354351  0.0135437
  0.01411848  0.01411932  0.01546589  0.01546648  0.01562327  0.01562384
  0.01627372  0.01627406  0.01637819  0.01637868  0.0845733   0.08872466
  0.08900956  0.09129817  0.09145586  0.09381593  0.09620775  0.09641318
  0.12467828  0.12537937  0.12560274  0.1271278   0.12768147  0.12901084
  0.13029926  0.13048632  0.13078642  0.13150633  0.1360391   0.1382039
  0.14024193  0.14036519  0.14131     0.14206529  0.15885703  0.15888582
  0.15907473  0.15911665  0.1594052   0.16029872  0.16038883  0.16092293
  0.16092617  0.16210721  0.16274349  0.1645917   0.16688379  0.16729899
  0.17046822  0.17150506  0.17205335  0.17467607  0.17472217  0.1755953
  0.17631717  0.17709454  0.1774541   0.17787681  0.18878125  0.19029259
  0.192727    0.19382818  0.19529944  0.19700146  0.19791594  0.19911423
  0.30350984  0.30358923  0.30437236  0.30438533  0.30503124  0.3056294
  0.30600097  0.30603954  0.30794287  0.30807984  0.30895743  0.30907112
  0.30915517  0.30915722  0.31057948  0.31136392  0.31654357  0.31654709
  0.31658552  0.31660239  0.31765972  0.31777777  0.31836558  0.31858726
  0.31943488  0.31967431  0.31991125  0.32013749  0.32084074  0.32087207
  0.32110993  0.32118123  0.37733653  0.37819629  0.37887792  0.37955153
  0.38009016  0.38060438  0.38087007  0.38128709  0.42211208  0.42222181
  0.42268324  0.4227535   0.42319543  0.42320838  0.4232314   0.42326209
  0.42617031  0.42619808  0.42780375  0.42780964  0.43377206  0.43389413
  0.43426414  0.43437802  0.4351958   0.43533652  0.4353716   0.43550221
  0.43653861  0.43655025  0.43961405  0.43963189  0.449369    0.45109003
  0.45231798  0.4540037   0.45553598  0.45711145  0.45761934  0.45913667
  0.47398382  0.47467777  0.47733632  0.47750451  0.47904949  0.4798282
  0.48063474  0.48098189  0.48535346  0.48667958  0.48668643  0.48838357
  0.48945446  0.48958043  0.49022353  0.49330747  0.51400782  0.51414293
  0.51502638  0.51502806  0.51566248  0.51597736  0.5160736   0.51654688
  0.52102377  0.52103656  0.52276294  0.52279989  0.52288507  0.52318123
  0.5237989   0.52427015  0.54352444  0.54352968  0.54775029  0.5477648
  0.55104151  0.55105384  0.55109911  0.55111042  0.55250263  0.55251314
  0.55343445  0.55344465  0.55363971  0.55369232  0.55405297  0.55410819
  0.55511416  0.5551268   0.55538801  0.55540105  0.55994418  0.55994637
  0.5624419   0.56244264  0.60620236  0.6062115   0.60797719  0.60828118
  0.6089885   0.60903708  0.6095724   0.60971405  0.61937272  0.61942542
  0.61954404  0.61983671  0.6201755   0.62028545  0.62114341  0.62170592
  0.64224491  0.64233335  0.64290942  0.6441656   0.64433616  0.64616814
  0.64633436  0.64668818  0.64802085  0.65054285  0.65225767  0.65476088
  0.66290786  0.66302716  0.66402505  0.66511665  0.67031599  0.67343532
  0.67574574  0.67595656  0.67646352  0.6768838   0.67736021  0.67749591
  0.67777805  0.67850829  0.67947821  0.68204472  0.68225299  0.68509623
  0.6855806   0.6859352   0.69019572  0.69110398  0.69147982  0.69442278
  0.69485173  0.69507605  0.69620271  0.69661737  0.72211889  0.72219124
  0.7240645   0.72408514  0.72659901  0.72663968  0.72694618  0.72704486
  0.72788631  0.72797731  0.72884086  0.72906395  0.73660371  0.73697523
  0.73943745  0.7394941   0.74410152  0.74426585  0.74693622  0.74741719
  0.74917733  0.75157345  0.75159689  0.7518549   0.75330156  0.75383942
  0.75447219  0.75532426  0.75984416  0.76087174  0.76254738  0.76385257
  0.77832431  0.77847125  0.78102856  0.78104855  0.78106766  0.78155045
  0.78171972  0.78205807  0.7848067   0.78543037  0.78732812  0.78777514
  0.7890494   0.78942598  0.79030261  0.79069136  0.82290888  0.82302331
  0.82686384  0.82705474  0.8366581   0.83691089  0.84147718  0.84177786
  0.90196885  0.9021261   0.90221091  0.90235285  0.90321226  0.90321234
  0.90343026  0.90344657  1.02056691  1.02080713  1.02139779  1.02229045
  1.02291362  1.02368492  1.02587736  1.02627603  1.0299333   1.03007432
  1.0326992   1.03303559  1.03317013  1.03386174  1.03473432  1.03478554
  1.14096964  1.14104899  1.14114211  1.14119676  1.14142663  1.14151869
  1.14160774  1.14167654  1.21994796  1.22008068  1.22048393  1.22074196
  1.22119638  1.22123361  1.22124727  1.22152228  1.23069684  1.23091479
  1.23126808  1.23141651  1.23163334  1.23193191  1.23218949  1.23248129
  1.24054438  1.240551    1.24063344  1.2406409   1.24077768  1.24079639
  1.24084574  1.24086495  1.27508151  1.27718687  1.27727196  1.28029461
  1.28306383  1.28493389  1.28507279  1.28761061  1.29122285  1.29144656
  1.29145091  1.29153971  1.29154207  1.2916938   1.29169414  1.29169982
  1.29174889  1.29174951  1.29189652  1.29202206  1.29321052  1.29367913
  1.29382654  1.29407225  1.29536139  1.29546387  1.29552602  1.29561681
  1.29629754  1.29637378  1.29639062  1.29646001  1.5099904   1.51690507
  1.51969031  1.52396487  1.52718787  1.53147739  1.53526182  1.54327911
  1.632354    1.63238869  1.63298449  1.63298716  1.63441401  1.63442235
  1.63522776  1.63527523  1.63786486  1.63786553  1.63864584  1.63866162
  1.6389399   1.63894427  1.64007543  1.64010571  1.65710703  1.65715087
  1.65905518  1.65907104  1.66726235  1.6673023   1.66948877  1.66950497
  1.71186857  1.71187861  1.71191557  1.71191954  1.71268484  1.71268822
  1.71269503  1.71270158  1.73403963  1.73406274  1.73501606  1.7350621
  1.7384562   1.7384599   1.7389527   1.73895418  1.74018586  1.74022191
  1.74108912  1.74109671  1.74422374  1.74427007  1.7444338   1.74447998
  1.74516891  1.74520831  1.74525229  1.74529036  1.74599921  1.74606556
  1.74673643  1.74673789  1.75046897  1.75046979  1.75092961  1.75093267
  1.75222965  1.75228042  1.75256038  1.75260496  1.75671527  1.75675159
  1.7569135   1.75697123  1.75879194  1.75898797  1.75968836  1.75993469
  1.76008951  1.76012723  1.76016678  1.76020335  1.76054326  1.76059346
  1.76063293  1.76069118  1.78660224  1.78700629  1.7873869   1.78759699
  1.78777114  1.78777685  1.78806961  1.78824016  1.83688578  1.83755029
  1.83777439  1.83840907  1.83917043  1.8397924   1.84012851  1.84081254
  1.92429319  1.92429331  1.92433261  1.92433289  1.92457395  1.92457416
  1.92464323  1.92464402  1.96459999  1.96460388  1.96638492  1.9663913
  1.96731644  1.96731729  1.96851579  1.96851657  1.97558206  1.97565169
  1.97581564  1.97588326  1.97802128  1.97813755  1.9782908   1.97840951
  1.98088796  1.98090127  1.98107354  1.98107978  1.98423299  1.98426098
  1.98427433  1.98431866  1.98926576  1.98926765  1.98934405  1.98934888
  1.98935698  1.98935751  1.98944386  1.98945952  1.98950309  1.98986958
  1.99132772  1.9918183   1.99186168  1.99224457  1.99265154  1.99314585
  2.08560402  2.08562891  2.08594298  2.08597197  2.08841327  2.08845743
  2.08865066  2.08869462  2.1237035   2.12372602  2.12452138  2.12458516
  2.12476379  2.1247869   2.12479958  2.12483011  2.12694164  2.12707474
  2.12731279  2.12744668  2.12789786  2.12802609  2.12945017  2.12954456
  2.1458511   2.14608538  2.14627943  2.14652055  2.14870994  2.14904324
  2.14948524  2.14982939  2.27520151  2.27522615  2.27522933  2.2752464
  2.27541377  2.27543454  2.27547799  2.27549035  2.28150378  2.28150449
  2.28162615  2.28162676  2.28170941  2.28171054  2.28184399  2.28184469
  2.30073659  2.30121147  2.30135243  2.30206392  2.30279979  2.30296336
  2.30315781  2.3042966   2.31047912  2.31079742  2.31089239  2.31129292
  2.31337654  2.31340274  2.31371597  2.31383307  2.33391921  2.33392038
  2.33392048  2.33392145  2.33394081  2.33394082  2.33394575  2.33394583
  2.34536471  2.34536641  2.34536778  2.34536962  2.34537887  2.34537988
  2.34538176  2.34538287  2.55476239  2.55476409  2.55478538  2.55478629
  2.55495427  2.55495595  2.55495719  2.55495835  2.58328508  2.58342186
  2.58370066  2.58385007  2.58386337  2.58396796  2.58474663  2.58488017
  2.60014807  2.60015724  2.60052549  2.60053833  2.60081302  2.60081995
  2.60114534  2.60115291  2.62773305  2.62773319  2.62773395  2.62773405
  2.62773405  2.62773416  2.62773622  2.62773633  2.71159577  2.71162997
  2.71228724  2.71228884  2.71311807  2.71380368  2.7143905   2.71518223
  2.73321099  2.73384386  2.73417961  2.73431752  2.73443623  2.73461824
  2.73477402  2.73501184  2.7358075   2.73640926  2.73714607  2.73751635
  2.73779891  2.73793191  2.73817626  2.73837501  2.84072555  2.84095135
  2.84106783  2.84128494  2.84140142  2.84160505  2.84172771  2.84191399
  2.85695836  2.85698701  2.85708205  2.85712365  2.85729778  2.8573504
  2.85741904  2.85747006  2.90104283  2.90159605  2.90217546  2.90269956
  2.90391574  2.90440274  2.9054225   2.90587056  3.1183891   3.118419
  3.11842336  3.1184414   3.11850986  3.11854237  3.11881404  3.11884861
  3.14519554  3.14566701  3.14603067  3.14636272  3.14835868  3.14887559
  3.1492331   3.14960495  3.25260213  3.25261458  3.25263659  3.25264936
  3.25285833  3.25286432  3.25289401  3.25289905  3.66418694  3.66446642
  3.664531    3.66469848  3.66568755  3.66601737  3.66607624  3.66627643
  5.07429521  5.07430347  5.07444763  5.07445409  5.07484431  5.07484784
  5.07502237  5.07502464  5.09114868  5.09117943  5.09118739  5.09122024
  5.09135546  5.0913931   5.09140358  5.09144211  5.09319309  5.09320651
  5.0933647   5.09337611  5.09373207  5.09374371  5.0940403   5.09405213
  5.20979703  5.20979798  5.20981398  5.209815    5.20992725  5.20992828
  5.20993936  5.20994048  5.215183    5.21519641  5.21520548  5.21521876
  5.21522853  5.21524199  5.21524207  5.21525557  5.48656537  5.48656698
  5.48656961  5.48657115  5.48658404  5.48658561  5.48658886  5.48659038]
nelec by numeric integration = 336.0002007213569
    CPU time for vxc    524.39 sec, wall time     16.39 sec
    CPU time for sr jk   1489.61 sec, wall time     17.41 sec
    CPU time for vj and vk   1489.62 sec, wall time     17.41 sec
E1 = -3265.283845715178  Ecoul = 1289.6877619133334  Exc = -275.4089476488379
cycle= 5 E= -1854.22707687458  delta_E= -0.000152  |g|= 0.0139  |ddm|= 0.0455
    CPU time for cycle= 5   2018.22 sec, wall time     33.94 sec
  HOMO = -0.177964221152177  LUMO = 0.012873991747755
  mo_energy =
[-9.85761938 -9.85761918 -9.85761253 -9.85761239 -9.85759965 -9.85759959
 -9.85759445 -9.85759436 -9.85754996 -9.85754981 -9.85754472 -9.85754459
 -9.85753188 -9.85753181 -9.85752506 -9.85752495 -9.85584493 -9.85584409
 -9.85584306 -9.85584238 -9.8558399  -9.85583943 -9.85583876 -9.85583842
 -9.85579517 -9.85579494 -9.85579446 -9.85579415 -9.85579139 -9.85579047
 -9.85578971 -9.8557887  -9.85506262 -9.85506139 -9.85505329 -9.85505243
 -9.85505102 -9.85504994 -9.85504352 -9.85504288 -9.85498808 -9.85498728
 -9.85498074 -9.85498001 -9.85497846 -9.85497743 -9.85496932 -9.85496831
 -0.72223949 -0.72223911 -0.72223333 -0.72223295 -0.72221826 -0.72221788
 -0.72221241 -0.72221204 -0.61994087 -0.61994038 -0.6199387  -0.61993823
 -0.61991359 -0.6199131  -0.61991135 -0.61991088 -0.61811572 -0.6181148
 -0.61809882 -0.61809791 -0.61808903 -0.61808818 -0.61807057 -0.61806972
 -0.49119045 -0.49117897 -0.49117487 -0.49116341 -0.49116125 -0.49115132
 -0.49114976 -0.49113983 -0.48571046 -0.48570926 -0.48570511 -0.48570394
 -0.48566849 -0.48566731 -0.48566163 -0.48566048 -0.42203619 -0.42202153
 -0.42198825 -0.42197358 -0.42190946 -0.42189476 -0.42187163 -0.42185702
 -0.35729845 -0.35728756 -0.35726578 -0.35725485 -0.35723141 -0.35721869
 -0.35719812 -0.35718529 -0.34695314 -0.34695176 -0.34695143 -0.34695127
 -0.34694986 -0.34694952 -0.34694877 -0.34694691 -0.32390074 -0.32388294
 -0.32383435 -0.32382212 -0.32381443 -0.32381093 -0.32375609 -0.32374349
 -0.32238166 -0.32237658 -0.32236359 -0.32235943 -0.32225004 -0.32224445
 -0.32217348 -0.32216947 -0.28026462 -0.2802627  -0.28014512 -0.28014346
 -0.27975701 -0.279755   -0.27962544 -0.27962368 -0.25054956 -0.25054062
 -0.25053191 -0.25051922 -0.25050294 -0.25049228 -0.25048569 -0.2504704
 -0.24784629 -0.24782846 -0.24780329 -0.24778599 -0.24776428 -0.24772413
 -0.24770142 -0.24766129 -0.17954265 -0.17954221 -0.1793001  -0.17929916
 -0.17850172 -0.17849873 -0.17849095 -0.17848762 -0.178325   -0.17832495
 -0.17828983 -0.17828604 -0.17820753 -0.17820473 -0.17796429 -0.17796422
  0.01287399  0.01287416  0.01321742  0.01321804  0.01345654  0.01345674
  0.0140205   0.01402122  0.01557347  0.01557392  0.01571992  0.01572048
  0.01642927  0.01642962  0.01652989  0.01653038  0.08458758  0.08875007
  0.08902103  0.09130595  0.09146506  0.09384075  0.09623022  0.09643439
  0.12463478  0.1254443   0.12552929  0.12721617  0.12773418  0.12909898
  0.13032711  0.13042964  0.13074455  0.13159591  0.13604238  0.13821726
  0.14028437  0.14043274  0.14124963  0.14200744  0.15886869  0.15889736
  0.15908408  0.15912899  0.15938958  0.16031102  0.16035526  0.16093564
  0.16093795  0.16209182  0.16271899  0.1645592   0.166921    0.16734535
  0.17054256  0.17156993  0.17203055  0.17470549  0.17473098  0.17566723
  0.17628358  0.17717394  0.17743068  0.1779207   0.18880938  0.19031281
  0.19276029  0.19386421  0.19529479  0.19699228  0.19792216  0.1991228
  0.30351522  0.30359612  0.30437893  0.30439145  0.3050244   0.30562597
  0.30599952  0.30603914  0.30794135  0.30806971  0.3089538   0.30906616
  0.30916288  0.30916496  0.31058195  0.31136131  0.31655726  0.31656645
  0.31659675  0.31661942  0.31770162  0.31781195  0.31842362  0.3186366
  0.31945473  0.31969174  0.31993634  0.32016001  0.32083302  0.32084675
  0.3210927   0.32118062  0.37732542  0.37818416  0.37886715  0.37954005
  0.38009012  0.38060425  0.38086985  0.38128691  0.42201209  0.42212177
  0.42259076  0.42266101  0.42310956  0.42312229  0.42313747  0.42316807
  0.426298    0.42632589  0.42792876  0.42793463  0.43378946  0.4339123
  0.43427812  0.43439341  0.43519408  0.43533447  0.43536824  0.4354985
  0.43666463  0.43667605  0.43974071  0.43975787  0.44939618  0.45111773
  0.45234577  0.4540323   0.45555683  0.45713348  0.45763935  0.45915799
  0.47398489  0.47467144  0.4773451   0.47750258  0.47905698  0.47983728
  0.4806482   0.48099465  0.48536647  0.48666325  0.48667089  0.4884037
  0.4894416   0.48958029  0.49021547  0.49331731  0.51401095  0.51414678
  0.51502643  0.51502893  0.5156836   0.5159953   0.51609419  0.51656587
  0.52101264  0.52102528  0.52274777  0.52282868  0.52287103  0.52321033
  0.52383312  0.52430418  0.54364699  0.54365173  0.54790379  0.54791839
  0.55091647  0.550929    0.55101075  0.55102256  0.5524255   0.55243408
  0.55333438  0.55334157  0.55368301  0.55373588  0.55408496  0.55414096
  0.55511582  0.55513198  0.55539285  0.55540767  0.56008026  0.56008264
  0.56255757  0.56255829  0.60627586  0.60628276  0.60785028  0.60815719
  0.60889743  0.60894473  0.60968509  0.60982675  0.61937997  0.61949775
  0.61950293  0.61996208  0.62009051  0.62019975  0.62123954  0.6218033
  0.64236821  0.64243673  0.64293871  0.64429109  0.64444567  0.64619829
  0.64624387  0.64661592  0.64814378  0.65055088  0.65240675  0.6547951
  0.66289024  0.66297938  0.66399151  0.66506844  0.6702058   0.67334932
  0.67576742  0.67597438  0.6764174   0.67691855  0.67738979  0.67763349
  0.67764758  0.67860222  0.67953487  0.68204705  0.6823468   0.68523505
  0.68571966  0.68604465  0.69025347  0.69113334  0.69151546  0.69440909
  0.69487572  0.6951004   0.69612816  0.69654968  0.72213948  0.72221454
  0.72402228  0.72404486  0.72656117  0.72660107  0.72699176  0.72709042
  0.72786216  0.72795955  0.72878061  0.72901123  0.73662247  0.73700358
  0.7394583   0.73951789  0.74412704  0.74428245  0.74695931  0.74743992
  0.74921284  0.7515795   0.7516201   0.75184406  0.75329892  0.75387137
  0.75446672  0.75537018  0.75980923  0.76084751  0.76251932  0.76383875
  0.77823053  0.77837618  0.78094813  0.78096666  0.78111488  0.78159546
  0.78176117  0.78208444  0.78476816  0.78542346  0.78743098  0.78787297
  0.78915573  0.78952595  0.79030014  0.79069688  0.8229      0.82301476
  0.82685644  0.82704763  0.83667629  0.83692915  0.8414979   0.84179851
  0.90199364  0.90214934  0.90223558  0.90237598  0.90324223  0.90324391
  0.90346009  0.90347802  1.02062243  1.02087614  1.0214346   1.02233408
  1.0229913   1.02376242  1.02594521  1.02635057  1.02988329  1.03003574
  1.03267421  1.03301612  1.03310801  1.03380165  1.03468232  1.03472813
  1.14099067  1.14107099  1.14116318  1.14121879  1.14144699  1.14153998
  1.14162807  1.14169781  1.21996047  1.22008706  1.2205259   1.22077517
  1.22119103  1.22123682  1.22127357  1.22155148  1.23067314  1.23089388
  1.2312628   1.23141078  1.23164375  1.23196375  1.23221284  1.23252426
  1.2405553   1.24056163  1.24064337  1.24065061  1.24078853  1.24080805
  1.24085552  1.24087532  1.27508203  1.27718813  1.27727766  1.28029092
  1.28305947  1.28494259  1.28507737  1.28761391  1.29129306  1.29147463
  1.2914793   1.29156918  1.29157174  1.29172994  1.29173017  1.29177117
  1.29178634  1.29178702  1.29196247  1.29207536  1.29328461  1.2937407
  1.29388977  1.29414089  1.2953708   1.29547341  1.29553431  1.2956253
  1.29631245  1.2963886   1.29640445  1.29647381  1.51004037  1.51695484
  1.51974227  1.52400734  1.52723986  1.53151982  1.53530594  1.54332346
  1.63235489  1.63238995  1.63298507  1.63298753  1.63441852  1.63442667
  1.63523249  1.6352799   1.63788423  1.63788503  1.63866493  1.63868054
  1.63895627  1.6389605   1.64009045  1.64012051  1.65713951  1.65718323
  1.65908844  1.65910424  1.6672967   1.66733661  1.66952329  1.66953948
  1.71179683  1.71180714  1.71184484  1.7118491   1.71261498  1.71261777
  1.71262543  1.71263137  1.73409691  1.73412033  1.73507273  1.73511921
  1.73852008  1.73852425  1.73901416  1.73901562  1.74025072  1.7402874
  1.74114869  1.74115609  1.74425272  1.74429904  1.74446419  1.74451038
  1.74520239  1.74524181  1.74528757  1.74532568  1.74596182  1.7460295
  1.74670544  1.74670768  1.75045258  1.75045329  1.75091763  1.75092063
  1.752242    1.75229321  1.75256981  1.75261434  1.75679262  1.75682883
  1.75698404  1.75704003  1.75875373  1.75894853  1.7596323   1.75987731
  1.76020653  1.76024457  1.76028138  1.7603183   1.76066446  1.760715
  1.76075647  1.76081506  1.7866519   1.78705473  1.78743784  1.78764774
  1.7878232   1.78782648  1.78811919  1.78829095  1.83690687  1.83757151
  1.83779563  1.83843036  1.83919324  1.83981461  1.8401515   1.84083505
  1.92430891  1.92430903  1.92434824  1.92434853  1.9245904   1.92459062
  1.9246597   1.92466049  1.96467861  1.96468251  1.96646041  1.96646686
  1.96738599  1.96738687  1.96858221  1.96858306  1.97569021  1.97576045
  1.97592457  1.9759928   1.97807325  1.9781895   1.97833869  1.97845765
  1.98080219  1.98081582  1.980994    1.98100039  1.98420141  1.98422648
  1.98424522  1.9842865   1.98930157  1.98930338  1.98937934  1.98938485
  1.98939252  1.98939331  1.98947926  1.98948316  1.98950412  1.98985671
  1.99130997  1.99180043  1.99185345  1.99223477  1.99263178  1.99312608
  2.08563029  2.0856552   2.08596897  2.08599796  2.08844042  2.08848458
  2.08867748  2.08872144  2.1237983   2.12382095  2.12450564  2.1245768
  2.12474332  2.12481402  2.12488512  2.12489826  2.12684627  2.12697865
  2.12733931  2.12746562  2.12780547  2.12793351  2.12948669  2.12957642
  2.14588165  2.146116    2.14630505  2.14654642  2.14875102  2.14908498
  2.14951995  2.14986492  2.27508924  2.27511104  2.2751135   2.27512783
  2.27530428  2.27532471  2.27536182  2.27537396  2.28164745  2.28164813
  2.28176614  2.28176687  2.28184979  2.281851    2.28197994  2.28198062
  2.30077304  2.30124265  2.30138585  2.30210118  2.30283698  2.30299302
  2.3031898   2.30433481  2.31047361  2.31079272  2.31088954  2.31129108
  2.3133725   2.31339869  2.31371184  2.31382931  2.3340755   2.33407669
  2.33407676  2.33407776  2.33409716  2.33409717  2.33410214  2.33410222
  2.34521701  2.34521871  2.34522005  2.34522189  2.34523116  2.34523217
  2.34523403  2.34523514  2.5547538   2.55475546  2.55477684  2.55477772
  2.55494596  2.55494761  2.55494884  2.55494997  2.58322822  2.58336664
  2.58363946  2.5837905   2.58380394  2.58391001  2.58468228  2.58481742
  2.60025463  2.60026473  2.60063524  2.60064887  2.60092587  2.60093193
  2.60126137  2.60126809  2.62774284  2.62774298  2.6277438   2.62774389
  2.6277439   2.627744    2.62774599  2.6277461   2.71160787  2.71165025
  2.71232374  2.71233299  2.71312912  2.71384025  2.71438861  2.7152095
  2.73322188  2.73385542  2.73424402  2.73436432  2.73448647  2.73462922
  2.73483033  2.73502284  2.73581951  2.73642184  2.73715852  2.73752867
  2.73783762  2.73795754  2.7382053   2.73840894  2.84074077  2.84096919
  2.84107559  2.84129537  2.84142033  2.84162564  2.84173919  2.8419271
  2.85702931  2.85704502  2.85714359  2.85718945  2.8573754   2.85741536
  2.85748734  2.8575426   2.90099768  2.90154949  2.90213221  2.90265489
  2.90387301  2.90435868  2.90538215  2.90582887  3.1185574   3.11858666
  3.11859178  3.11860917  3.11867785  3.11871041  3.11898234  3.11901709
  3.14507181  3.14554353  3.14590774  3.14624007  3.1482334   3.14875061
  3.14910861  3.14948073  3.25260757  3.25261999  3.25264175  3.25265448
  3.25286371  3.25286975  3.25289912  3.25290421  3.66419577  3.66447517
  3.66453994  3.66470757  3.66569563  3.66602534  3.66608441  3.66628476
  5.07428885  5.074297    5.07444131  5.07444767  5.074838    5.07484142
  5.07501611  5.07501827  5.09100206  5.09103924  5.09104262  5.09108252
  5.09126234  5.09130977  5.09131694  5.09136704  5.09331853  5.09333129
  5.09347143  5.09348397  5.09391209  5.09392222  5.09420991  5.09422087
  5.2100908   5.21009166  5.21010796  5.2101089   5.21022153  5.21022247
  5.21023391  5.21023495  5.21493654  5.21494993  5.21495869  5.21497195
  5.2149826   5.21499587  5.21499604  5.21500935  5.48657935  5.48658092
  5.48658357  5.48658508  5.48659819  5.48659974  5.486603    5.48660449]
nelec by numeric integration = 336.00020084734564
    CPU time for vxc    526.74 sec, wall time     16.46 sec
    CPU time for sr jk   1482.20 sec, wall time     17.30 sec
    CPU time for vj and vk   1482.21 sec, wall time     17.30 sec
E1 = -3265.2869019778327  Ecoul = 1289.6903368819785  Exc = -275.40851433511017
cycle= 6 E= -1854.22712485487  delta_E= -4.8e-05  |g|= 0.00116  |ddm|= 0.014
    CPU time for cycle= 6   2013.27 sec, wall time     33.90 sec
  HOMO = -0.177984479871811  LUMO = 0.0128658574307509
  mo_energy =
[-9.85765852 -9.85765829 -9.85764542 -9.85764516 -9.85762389 -9.85762344
 -9.85761241 -9.85761198 -9.85755681 -9.85755663 -9.85754538 -9.85754512
 -9.85752389 -9.85752341 -9.85751077 -9.85751024 -9.85582486 -9.85582452
 -9.85582074 -9.85582048 -9.85581311 -9.85581276 -9.85581052 -9.85581029
 -9.85576493 -9.85576478 -9.85576267 -9.85576246 -9.85575519 -9.85575465
 -9.85575078 -9.85575026 -9.85513007 -9.85512959 -9.85511379 -9.85511355
 -9.85510677 -9.85510629 -9.85509262 -9.85509243 -9.85502604 -9.85502569
 -9.85501166 -9.85501147 -9.85500497 -9.85500452 -9.85498853 -9.85498826
 -0.72224335 -0.72224297 -0.72223719 -0.72223681 -0.72222212 -0.72222175
 -0.72221627 -0.7222159  -0.61995178 -0.61995135 -0.61994963 -0.61994921
 -0.61992415 -0.61992371 -0.61992192 -0.61992151 -0.61811827 -0.61811734
 -0.61810143 -0.6181005  -0.61809193 -0.61809107 -0.61807353 -0.61807267
 -0.4911947  -0.49118322 -0.49117912 -0.49116766 -0.4911655  -0.49115557
 -0.49115402 -0.49114409 -0.48571795 -0.48571675 -0.48571259 -0.48571143
 -0.48567599 -0.48567481 -0.48566913 -0.48566798 -0.42202846 -0.4220138
 -0.42198053 -0.42196586 -0.42190174 -0.42188705 -0.42186392 -0.42184931
 -0.3572911  -0.35728023 -0.35725845 -0.35724754 -0.35722405 -0.35721134
 -0.35719078 -0.35717797 -0.34696446 -0.34696305 -0.34696273 -0.34696259
 -0.34696115 -0.34696081 -0.3469601  -0.34695824 -0.32388475 -0.32386711
 -0.32381828 -0.32380617 -0.32379851 -0.32379508 -0.32374006 -0.32372754
 -0.32238025 -0.32237524 -0.32236207 -0.32235798 -0.32224866 -0.32224311
 -0.3221719  -0.32216796 -0.28028027 -0.28027835 -0.28016077 -0.28015912
 -0.27977262 -0.27977061 -0.27964106 -0.27963929 -0.25054614 -0.25053719
 -0.25052849 -0.25051578 -0.25049952 -0.25048884 -0.25048227 -0.25046696
 -0.24784199 -0.24782415 -0.24779898 -0.24778167 -0.24775998 -0.24771982
 -0.24769711 -0.24765696 -0.17956731 -0.17956687 -0.17932549 -0.17932455
 -0.17851378 -0.1785108  -0.17849873 -0.17849537 -0.17834953 -0.17834951
 -0.1782974  -0.17829362 -0.17821439 -0.17821159 -0.17798454 -0.17798448
  0.01286586  0.01286602  0.01320932  0.01320995  0.0134451   0.01344529
  0.01400971  0.01401043  0.01555322  0.01555369  0.01570034  0.0157009
  0.01640642  0.01640676  0.01650699  0.01650748  0.08458972  0.08875159
  0.08902359  0.09130889  0.09146797  0.09384265  0.09623249  0.09643671
  0.12463899  0.12544298  0.12553464  0.12721297  0.1277337   0.12909572
  0.13032676  0.13043374  0.13074768  0.13159304  0.13604449  0.1382189
  0.14028369  0.14043101  0.14125483  0.14201258  0.15885454  0.15888319
  0.15907116  0.15911495  0.15938289  0.16029722  0.16035585  0.16092143
  0.16092386  0.16208652  0.16272008  0.16456096  0.16691885  0.1673428
  0.17053893  0.17156694  0.17203138  0.17470685  0.1747287   0.17566364
  0.1762853   0.17717014  0.17743242  0.17791901  0.1888081   0.19031197
  0.192759    0.19386289  0.1952955   0.19699328  0.19792243  0.19912304
  0.30351454  0.30359539  0.30437834  0.30439086  0.30502476  0.30562628
  0.30599983  0.30603947  0.30794172  0.3080704   0.30895436  0.30906683
  0.30916267  0.30916475  0.31058207  0.31136169  0.31655569  0.31656464
  0.31659528  0.31661771  0.31769878  0.31780949  0.31841984  0.31863332
  0.31945123  0.31968839  0.31993258  0.3201564   0.32083083  0.32084547
  0.3210909   0.32117804  0.3773163   0.37817534  0.3788585   0.37953167
  0.38008184  0.38059621  0.38086196  0.38127926  0.4220154   0.42212512
  0.42259443  0.42266471  0.42311334  0.42312609  0.42314044  0.42317104
  0.42629163  0.4263195   0.42792062  0.42792651  0.43378888  0.43391167
  0.43427666  0.43439185  0.43519316  0.43533356  0.43536735  0.43549762
  0.43665664  0.43666808  0.43973209  0.4397493   0.44941036  0.45113148
  0.45235997  0.45404607  0.45557196  0.45714823  0.45765502  0.4591733
  0.47398278  0.47466877  0.47734248  0.47749867  0.47904577  0.47982408
  0.48063612  0.4809816   0.48536108  0.48665019  0.48665783  0.48839981
  0.48942961  0.48957644  0.49020416  0.49331392  0.51401089  0.51414661
  0.51502578  0.51502822  0.51568058  0.51599324  0.51609096  0.51656342
  0.52101139  0.52102416  0.5227472   0.52282559  0.52287044  0.52320706
  0.5238306   0.52430144  0.54362995  0.54363472  0.54788619  0.54790077
  0.55091137  0.55092388  0.55100517  0.55101697  0.55242118  0.55242977
  0.55333043  0.55333761  0.5536788   0.55373164  0.55408045  0.5541364
  0.55511097  0.5551271   0.55538778  0.5554026   0.56006285  0.56006522
  0.56254047  0.56254119  0.60626252  0.60626949  0.60784728  0.60815405
  0.60889295  0.60894029  0.60967017  0.60981176  0.61937349  0.61948261
  0.61949626  0.61994666  0.6200857   0.62019497  0.62122577  0.62178915
  0.64236342  0.64243256  0.64293929  0.64428585  0.64444092  0.64619879
  0.64624972  0.6466209   0.64813934  0.65055158  0.65240059  0.65479404
  0.66289316  0.66298336  0.66399501  0.66507255  0.67020909  0.67335142
  0.67576102  0.67596807  0.67641756  0.67691264  0.67738376  0.67762477
  0.67765267  0.6785953   0.67953125  0.68204324  0.68234101  0.68522646
  0.68571121  0.68603705  0.69024946  0.69112609  0.69150819  0.69440917
  0.69486873  0.69509341  0.69613046  0.6965521   0.72213492  0.72221
  0.72402134  0.72404397  0.7265603   0.72660013  0.72698638  0.72708491
  0.72786051  0.72795804  0.7287809   0.72901154  0.73661962  0.73700046
  0.73945571  0.73951517  0.74412378  0.74427952  0.74695643  0.74743704
  0.74921089  0.75157861  0.75161725  0.75184291  0.75329764  0.75386927
  0.75446557  0.75536734  0.75981081  0.76084842  0.76252037  0.7638391
  0.77823281  0.77837846  0.78095058  0.78096913  0.78110805  0.78159052
  0.78175673  0.7820806   0.78476834  0.78542216  0.78742339  0.78786589
  0.78914828  0.78951903  0.79029905  0.79069545  0.82289566  0.82301023
  0.82685214  0.82704313  0.83667161  0.83692431  0.84149332  0.84179377
  0.90198906  0.90214483  0.90223102  0.90237149  0.90323749  0.9032391
  0.90345537  0.90347323  1.02062122  1.02087428  1.02143433  1.02233348
  1.02298883  1.02375997  1.0259431   1.02634816  1.02988704  1.03003892
  1.03267646  1.03301815  1.03311208  1.0338057   1.03468585  1.03473188
  1.14099491  1.14107516  1.1411674   1.14122294  1.1414512   1.14154412
  1.14163227  1.14170194  1.21996454  1.22009134  1.22052851  1.22077806
  1.22119552  1.22124151  1.22127613  1.22155437  1.23067671  1.23089709
  1.23126527  1.23141302  1.23164582  1.23196511  1.2322139   1.23252469
  1.24054049  1.24054693  1.24062891  1.24063626  1.24077406  1.24079345
  1.24084132  1.24086099  1.27509121  1.27719739  1.27728654  1.28030025
  1.28306866  1.28495129  1.28508609  1.28762273  1.29129801  1.2914727
  1.29147735  1.29156715  1.29156971  1.29172751  1.29172775  1.29177577
  1.29178417  1.29178453  1.29196772  1.29208116  1.2932892   1.29374585
  1.29389513  1.29414596  1.29537036  1.29547292  1.29553387  1.29562481
  1.29631139  1.29638753  1.29640343  1.29647278  1.51005777  1.51697214
  1.51975907  1.52402476  1.52725654  1.53153712  1.5353228   1.5433402
  1.63235937  1.6323944   1.63298957  1.63299206  1.63442281  1.63443098
  1.63523679  1.63528422  1.63788627  1.63788705  1.63866683  1.63868246
  1.63895877  1.63896304  1.64009268  1.64012278  1.65715028  1.65719398
  1.65909945  1.65911523  1.66730756  1.66734747  1.66953422  1.6695504
  1.71179231  1.71180258  1.71184013  1.71184435  1.71260972  1.71261261
  1.71262013  1.71262618  1.73409551  1.73411891  1.73506929  1.73511575
  1.73851835  1.73852246  1.73901002  1.73901148  1.74024633  1.74028301
  1.74114458  1.741152    1.74425514  1.74430149  1.74446666  1.74451289
  1.74520488  1.74524434  1.74529007  1.74532821  1.74596594  1.74603357
  1.74671006  1.74671227  1.75044976  1.75045048  1.75091455  1.75091756
  1.7522398   1.752291    1.75256759  1.75261211  1.75679219  1.75682835
  1.75698377  1.75703977  1.75875807  1.75895289  1.75963738  1.75988244
  1.76021069  1.76024871  1.7602856   1.7603225   1.76066844  1.76071896
  1.76076036  1.76081893  1.78665836  1.78706117  1.78744437  1.78765422
  1.78782983  1.787833    1.78812565  1.78829758  1.83691617  1.8375808
  1.83780486  1.8384396   1.83920226  1.83982362  1.84016052  1.84084405
  1.92431525  1.92431536  1.92435456  1.92435485  1.92459671  1.92459693
  1.92466598  1.92466678  1.96468111  1.96468501  1.96646299  1.96646944
  1.96738808  1.96738896  1.96858439  1.96858524  1.9756911   1.97576131
  1.97592538  1.97599357  1.97807688  1.97819308  1.97834246  1.97846135
  1.98081145  1.98082504  1.9810029   1.98100927  1.98420862  1.98423377
  1.98425236  1.98429371  1.9893119   1.98931367  1.98938967  1.98939515
  1.98940271  1.98940362  1.98948957  1.98948966  1.98951693  1.98986588
  1.99131888  1.99180934  1.99186244  1.99224382  1.99264096  1.99313525
  2.08564515  2.08567004  2.08598384  2.08601282  2.08845522  2.08849937
  2.08869231  2.08873625  2.1237835   2.12380619  2.12449663  2.12456743
  2.12473449  2.12480496  2.12487066  2.12488377  2.12684129  2.12697355
  2.12732685  2.12745345  2.1278006   2.12792849  2.12947433  2.1295642
  2.14588684  2.14612124  2.14631003  2.14655147  2.14875496  2.14908897
  2.14952356  2.1498686   2.27507716  2.27509897  2.27510137  2.27511573
  2.27529191  2.2753123   2.27534948  2.27536159  2.28162273  2.28162341
  2.28174166  2.28174237  2.28182516  2.28182636  2.28195557  2.28195626
  2.30077417  2.30124379  2.30138705  2.30210233  2.30283814  2.30299427
  2.30319112  2.30433598  2.31047572  2.31079478  2.31089149  2.311293
  2.31337482  2.31340097  2.31371404  2.31383145  2.33406398  2.33406517
  2.33406525  2.33406624  2.33408563  2.33408564  2.33409061  2.33409069
  2.34522031  2.345222    2.34522335  2.34522519  2.34523445  2.34523546
  2.34523733  2.34523843  2.55475022  2.55475188  2.55477326  2.55477414
  2.55494244  2.55494408  2.55494531  2.55494644  2.58322038  2.58335876
  2.58363171  2.58378272  2.58379617  2.58390219  2.58467464  2.58480973
  2.60024048  2.60025054  2.60062097  2.60063455  2.60091141  2.60091752
  2.60124678  2.60125354  2.62772276  2.62772289  2.62772371  2.62772381
  2.62772381  2.62772391  2.6277259   2.62772601  2.71161995  2.71166196
  2.71233468  2.71234358  2.7131413   2.71385124  2.71440135  2.71522087
  2.73323398  2.7338675   2.7342532   2.73437411  2.73449613  2.73464149
  2.73483984  2.73503506  2.73583156  2.73643391  2.73717054  2.7375407
  2.7378479   2.73796845  2.73821605  2.73841944  2.84073743  2.84096576
  2.8410726   2.84129229  2.84141687  2.84162214  2.84173608  2.84192395
  2.85702488  2.85704119  2.85713954  2.85718527  2.85737067  2.85741123
  2.85748299  2.85753812  2.90099456  2.90154652  2.90212888  2.90265171
  2.9038696   2.90435541  2.90537848  2.90582534  3.11855324  3.11858254
  3.11858763  3.11860506  3.11867368  3.11870626  3.11897815  3.11901291
  3.14508188  3.14555362  3.14591781  3.14625012  3.14824367  3.1487609
  3.14911887  3.14949098  3.25260619  3.2526186   3.25264038  3.25265312
  3.25286234  3.25286838  3.25289777  3.25290285  3.66419253  3.66447193
  3.66453666  3.66470429  3.66569247  3.66602219  3.66608123  3.66628156
  5.07428181  5.07428997  5.07443427  5.07444064  5.07483096  5.07483438
  5.07500907  5.07501123  5.09100172  5.09103897  5.09104183  5.09108178
  5.09126046  5.09130797  5.09131432  5.09136443  5.09330028  5.09331313
  5.09345399  5.09346653  5.0938923   5.09390251  5.09419059  5.0942016
  5.21006708  5.21006795  5.21008425  5.21008519  5.21019781  5.21019875
  5.21021019  5.21021123  5.21493855  5.21495194  5.21496071  5.21497397
  5.21498461  5.21499788  5.21499804  5.21501136  5.48656906  5.48657064
  5.48657328  5.4865748   5.48658789  5.48658944  5.4865927   5.48659419]
nelec by numeric integration = 336.00020085231154
    CPU time for vxc    537.72 sec, wall time     16.81 sec
    CPU time for sr jk   1481.80 sec, wall time     17.06 sec
    CPU time for vj and vk   1481.81 sec, wall time     17.06 sec
E1 = -3265.294599943563  Ecoul = 1289.698360189204  Exc = -275.4088397257312
cycle= 7 E= -1854.22712490399  delta_E= -4.91e-08  |g|= 0.00102  |ddm|= 0.00232
    CPU time for cycle= 7   2023.74 sec, wall time     34.00 sec
  HOMO = -0.17798616661589  LUMO = 0.0128653395825699
  mo_energy =
[-9.85760309 -9.85760292 -9.85760222 -9.85760212 -9.85760135 -9.85760132
 -9.8576005  -9.85760046 -9.85756601 -9.85756596 -9.8575651  -9.85756505
 -9.85756432 -9.85756429 -9.85756352 -9.85756345 -9.85580814 -9.85580806
 -9.85580735 -9.85580725 -9.85580713 -9.85580702 -9.85580633 -9.85580621
 -9.85576487 -9.85576474 -9.85576447 -9.85576433 -9.8557634  -9.85576323
 -9.85576302 -9.85576283 -9.85509383 -9.85509352 -9.85509319 -9.85509314
 -9.85509256 -9.8550924  -9.85509222 -9.85509216 -9.8550458  -9.85504575
 -9.85504565 -9.8550456  -9.85504452 -9.85504429 -9.85504408 -9.85504399
 -0.72224473 -0.72224435 -0.72223857 -0.72223819 -0.7222235  -0.72222313
 -0.72221765 -0.72221728 -0.61995479 -0.61995437 -0.61995264 -0.61995223
 -0.6199271  -0.61992668 -0.61992488 -0.61992448 -0.61811842 -0.61811749
 -0.61810159 -0.61810066 -0.61809214 -0.61809127 -0.61807374 -0.61807288
 -0.49119635 -0.49118487 -0.49118077 -0.49116931 -0.49116715 -0.49115722
 -0.49115566 -0.49114573 -0.4857196  -0.4857184  -0.48571425 -0.48571308
 -0.48567764 -0.48567646 -0.48567078 -0.48566963 -0.42202949 -0.42201483
 -0.42198156 -0.42196689 -0.42190278 -0.42188808 -0.42186495 -0.42185034
 -0.3572923  -0.35728142 -0.35725965 -0.35724874 -0.35722524 -0.35721253
 -0.35719198 -0.35717916 -0.34696609 -0.34696468 -0.34696436 -0.34696422
 -0.34696277 -0.34696244 -0.34696173 -0.34695986 -0.32388477 -0.3238672
 -0.32381827 -0.3238062  -0.32379857 -0.32379515 -0.32374005 -0.32372758
 -0.32238252 -0.32237753 -0.32236429 -0.32236022 -0.32225093 -0.32224542
 -0.32217411 -0.32217018 -0.28028193 -0.28028001 -0.28016243 -0.28016078
 -0.27977428 -0.27977227 -0.27964272 -0.27964095 -0.25054747 -0.25053852
 -0.25052981 -0.25051711 -0.25050084 -0.25049017 -0.25048359 -0.25046829
 -0.24784325 -0.24782541 -0.24780024 -0.24778293 -0.24776124 -0.24772108
 -0.24769836 -0.24765822 -0.17957018 -0.17956973 -0.17932871 -0.17932777
 -0.17851552 -0.17851255 -0.1784994  -0.17849603 -0.17835229 -0.17835227
 -0.17829795 -0.17829417 -0.17821459 -0.17821179 -0.17798622 -0.17798617
  0.01286534  0.0128655   0.01320868  0.0132093   0.0134445   0.01344469
  0.01400918  0.0140099   0.01555035  0.01555082  0.01569753  0.01569809
  0.01640354  0.01640388  0.01650425  0.01650473  0.08458887  0.08875068
  0.08902274  0.09130808  0.09146715  0.09384172  0.0962316   0.09643581
  0.12463837  0.12544153  0.12553437  0.12721156  0.12773231  0.12909432
  0.13032599  0.13043353  0.13074736  0.13159159  0.13604348  0.13821776
  0.14028277  0.14042985  0.14125443  0.14201213  0.15885282  0.15888147
  0.15906953  0.15911323  0.1593818   0.16029554  0.16035531  0.16091972
  0.16092216  0.16208542  0.1627196   0.16456033  0.16691786  0.16734176
  0.17053742  0.17156546  0.17203079  0.17470598  0.17472734  0.17566229
  0.17628483  0.17716864  0.17743162  0.1779177   0.18880694  0.1903109
  0.19275784  0.19386168  0.19529458  0.19699242  0.19792146  0.19912204
  0.30351365  0.3035945   0.30437744  0.30438997  0.30502386  0.30562536
  0.30599891  0.30603852  0.3079408   0.30806953  0.30895345  0.30906592
  0.30916177  0.30916386  0.31058124  0.31136087  0.31655444  0.31656335
  0.31659406  0.31661645  0.31769734  0.3178081   0.31841832  0.31863184
  0.31945017  0.31968735  0.31993149  0.32015533  0.32082996  0.3208447
  0.3210901   0.32117714  0.37731519  0.37817425  0.37885742  0.37953061
  0.38008071  0.38059509  0.38086087  0.38127818  0.42201571  0.42212543
  0.42259471  0.42266498  0.42311357  0.42312631  0.4231407   0.4231713
  0.42629003  0.42631789  0.42791897  0.42792485  0.43378777  0.43391055
  0.43427542  0.43439059  0.43519207  0.43533247  0.43536627  0.43549655
  0.43665493  0.43666637  0.43973048  0.43974769  0.44940985  0.45113095
  0.45235945  0.45404554  0.45557155  0.4571478   0.45765462  0.45917289
  0.47398164  0.4746677   0.47734129  0.47749756  0.47904451  0.47982275
  0.48063467  0.48098014  0.48535974  0.48664896  0.48665659  0.48839848
  0.48942832  0.48957535  0.49020286  0.49331279  0.51400993  0.51414565
  0.51502487  0.5150273   0.5156796   0.51599225  0.51608999  0.51656243
  0.52101055  0.52102331  0.52274635  0.5228246   0.52286957  0.52320608
  0.52382955  0.52430039  0.54362809  0.54363286  0.54788384  0.54789843
  0.55091097  0.55092348  0.55100441  0.5510162   0.55242045  0.55242904
  0.55333008  0.55333728  0.55367735  0.55373018  0.55407905  0.55413499
  0.55510972  0.55512583  0.55538649  0.55540129  0.5600608   0.56006317
  0.56253866  0.56253938  0.60626116  0.60626816  0.60784699  0.60815372
  0.60889226  0.60893961  0.60966839  0.60980999  0.61937241  0.61948063
  0.61949513  0.61994472  0.62008506  0.62019434  0.62122415  0.62178755
  0.64236139  0.64243084  0.64293764  0.64428374  0.64443918  0.64619715
  0.64624923  0.6466204   0.64813736  0.65055064  0.6523984   0.65479295
  0.66289203  0.66298252  0.66399399  0.66507178  0.67020878  0.67335109
  0.67575978  0.67596687  0.67641701  0.67691134  0.67738243  0.67762268
  0.67765225  0.6785937   0.67952922  0.68204249  0.68233882  0.68522429
  0.68570902  0.68603503  0.69024745  0.69112487  0.69150689  0.69440779
  0.69486757  0.69509225  0.69612976  0.69655128  0.72213391  0.72220896
  0.7240207   0.72404333  0.72655957  0.7265994   0.72698508  0.7270836
  0.72785961  0.7279571   0.72878037  0.72901096  0.7366186   0.73699935
  0.73945472  0.73951414  0.74412213  0.744278    0.74695486  0.74743546
  0.74920935  0.75157732  0.7516156   0.7518415   0.75329624  0.75386785
  0.75446419  0.75536574  0.75980971  0.76084722  0.76251929  0.76383787
  0.77823251  0.77837818  0.78095053  0.78096908  0.78110675  0.78158957
  0.78175581  0.78207979  0.78476747  0.78542099  0.78742177  0.78786428
  0.78914644  0.78951723  0.79029789  0.79069421  0.82289463  0.8230092
  0.82685115  0.82704214  0.83667044  0.83692314  0.84149218  0.84179263
  0.90198779  0.90214357  0.90222975  0.90237023  0.90323618  0.90323779
  0.90345407  0.90347192  1.02061977  1.02087279  1.02143299  1.0223321
  1.02298739  1.02375849  1.02594159  1.02634664  1.0298867   1.03003853
  1.03267599  1.03301765  1.03311173  1.03380528  1.03468551  1.03473154
  1.14099376  1.141074    1.14116626  1.14122178  1.14145005  1.14154296
  1.14163112  1.14170078  1.21996393  1.22009077  1.22052764  1.22077725
  1.22119502  1.22124105  1.22127527  1.22155359  1.23067555  1.23089589
  1.23126394  1.23141169  1.23164439  1.23196351  1.23221235  1.23252299
  1.24053853  1.24054498  1.24062695  1.2406343   1.24077212  1.24079151
  1.24083937  1.24085905  1.27509073  1.27719695  1.27728602  1.28029976
  1.28306825  1.28495086  1.28508563  1.28762218  1.29129707  1.29147125
  1.2914759   1.29156571  1.29156824  1.29172601  1.29172624  1.2917752
  1.29178224  1.291783    1.29196678  1.29208027  1.29328825  1.29374502
  1.2938942   1.29414501  1.29536905  1.29547162  1.29553257  1.29562351
  1.29631003  1.29638617  1.29640208  1.29647143  1.51005751  1.51697187
  1.51975875  1.52402453  1.52725622  1.53153689  1.53532254  1.54333993
  1.63235846  1.63239349  1.63298867  1.63299116  1.63442188  1.63443005
  1.63523586  1.63528329  1.63788494  1.63788572  1.63866549  1.63868111
  1.63895748  1.63896175  1.64009137  1.64012147  1.65714944  1.65719314
  1.65909863  1.65911442  1.66730674  1.66734664  1.6695334   1.66954959
  1.71179154  1.71180181  1.71183934  1.71184356  1.7126089   1.71261181
  1.71261931  1.71262537  1.73409408  1.73411748  1.73506768  1.73511414
  1.73851693  1.73852104  1.73900841  1.73900987  1.7402446   1.74028127
  1.74114285  1.74115028  1.74425394  1.74430029  1.74446546  1.74451169
  1.74520369  1.74524314  1.74528888  1.74532702  1.74596526  1.74603287
  1.74670944  1.74671165  1.75044879  1.75044951  1.75091356  1.75091657
  1.75223841  1.7522896   1.75256624  1.75261075  1.75678989  1.75682606
  1.75698152  1.75703754  1.75875681  1.75895163  1.75963632  1.75988138
  1.76020896  1.76024697  1.76028388  1.76032078  1.7606667   1.76071721
  1.76075862  1.76081718  1.78665719  1.78706     1.7874432   1.78765305
  1.78782866  1.78783184  1.78812448  1.78829642  1.83691541  1.83758004
  1.8378041   1.83843884  1.83920148  1.83982285  1.84015974  1.84084327
  1.92431422  1.92431433  1.92435353  1.92435382  1.92459568  1.92459589
  1.92466495  1.92466574  1.96467971  1.96468361  1.96646162  1.96646807
  1.96738685  1.96738773  1.96858319  1.96858404  1.9756892   1.97575941
  1.97592349  1.97599168  1.97807515  1.97819134  1.97834075  1.97845963
  1.98081091  1.9808245   1.98100229  1.98100866  1.98420773  1.98423285
  1.98425146  1.98429278  1.9893109   1.98931272  1.98938867  1.98939419
  1.98940191  1.98940265  1.98948858  1.98949311  1.98951145  1.98986472
  1.99131784  1.99180831  1.9918615   1.9922429   1.99264     1.99313429
  2.08564463  2.08566952  2.08598332  2.08601229  2.08845469  2.08849884
  2.08869178  2.08873573  2.12378132  2.123804    2.12449495  2.12456569
  2.12473285  2.12480328  2.12486831  2.12488142  2.12684037  2.12697265
  2.12732534  2.127452    2.12779978  2.12792768  2.12947271  2.12956263
  2.14588543  2.14611983  2.14630869  2.14655013  2.14875348  2.14908749
  2.14952216  2.1498672   2.27507633  2.27509815  2.27510054  2.27511491
  2.27529108  2.27531147  2.27534866  2.27536078  2.28161951  2.28162019
  2.28173844  2.28173916  2.28182193  2.28182314  2.28195236  2.28195304
  2.30077259  2.30124221  2.30138547  2.30210075  2.30283655  2.3029927
  2.30318955  2.30433439  2.3104745   2.31079355  2.31089026  2.31129176
  2.31337357  2.31339972  2.31371279  2.3138302   2.33406136  2.33406256
  2.33406263  2.33406362  2.33408301  2.33408302  2.33408799  2.33408807
  2.34521989  2.34522159  2.34522293  2.34522477  2.34523403  2.34523504
  2.34523691  2.34523801  2.55474882  2.55475048  2.55477186  2.55477274
  2.55494103  2.55494268  2.55494391  2.55494504  2.58321957  2.58335795
  2.58363093  2.58378193  2.58379538  2.5839014   2.58467387  2.58480896
  2.60023762  2.60024768  2.6006181   2.60063168  2.60090853  2.60091464
  2.60124387  2.60125064  2.62772069  2.62772083  2.62772165  2.62772174
  2.62772175  2.62772185  2.62772384  2.62772395  2.71161945  2.7116614
  2.71233399  2.71234284  2.71314081  2.71385055  2.71440095  2.71522026
  2.73323301  2.73386662  2.73425109  2.73437246  2.73449438  2.73464031
  2.73483789  2.73503397  2.73583049  2.73643289  2.73716955  2.73753972
  2.73784602  2.73796665  2.73821422  2.73841762  2.8407363   2.84096462
  2.84107152  2.8412912   2.84141572  2.84162099  2.84173499  2.84192285
  2.85702249  2.8570389   2.85713722  2.85718292  2.85736824  2.85740889
  2.85748062  2.85753573  2.90099327  2.90154524  2.90212758  2.90265042
  2.90386829  2.90435411  2.90537715  2.90582402  3.11855057  3.11857987
  3.11858494  3.11860238  3.118671    3.11870357  3.11897548  3.11901023
  3.14508149  3.14555323  3.14591742  3.14624974  3.14824328  3.14876051
  3.14911848  3.1494906   3.25260473  3.25261714  3.25263892  3.25265166
  3.25286088  3.25286692  3.25289631  3.25290139  3.66419086  3.66447027
  3.664535    3.66470262  3.66569081  3.66602054  3.66607957  3.6662799
  5.07428033  5.07428849  5.07443279  5.07443916  5.07482948  5.0748329
  5.07500759  5.07500975  5.0910006   5.09103787  5.09104061  5.09108057
  5.09125897  5.09130649  5.09131267  5.09136278  5.09329805  5.09331091
  5.09345193  5.09346448  5.09388969  5.09389992  5.0941881   5.09419912
  5.21006313  5.210064    5.21008029  5.21008124  5.21019385  5.21019479
  5.21020622  5.21020726  5.21493861  5.214952    5.21496078  5.21497404
  5.21498466  5.21499794  5.21499809  5.21501141  5.48656719  5.48656877
  5.48657142  5.48657293  5.48658603  5.48658758  5.48659084  5.48659233]
nelec by numeric integration = 336.00020085242494
    CPU time for vxc    533.64 sec, wall time     16.68 sec
    CPU time for sr jk   1502.61 sec, wall time     17.46 sec
    CPU time for vj and vk   1502.63 sec, wall time     17.46 sec
E1 = -3265.2951848427147  Ecoul = 1289.698990198373  Exc = -275.40888515484335
cycle= 8 E= -1854.22712522309  delta_E= -3.19e-07  |g|= 0.000126  |ddm|= 0.00134
    CPU time for cycle= 8   2040.75 sec, wall time     34.28 sec
  HOMO = -0.177987507359139  LUMO = 0.0128632392478728
  mo_energy =
[-9.8576033  -9.85760327 -9.85760257 -9.85760254 -9.85760243 -9.8576024
 -9.85760133 -9.8576013  -9.85756807 -9.85756803 -9.8575672  -9.85756717
 -9.85756647 -9.85756644 -9.85756636 -9.85756634 -9.85581385 -9.85581373
 -9.85581305 -9.85581292 -9.85581289 -9.85581277 -9.85581208 -9.85581194
 -9.85577078 -9.85577066 -9.85577039 -9.85577025 -9.85576933 -9.85576921
 -9.85576895 -9.85576882 -9.85509561 -9.85509542 -9.85509537 -9.85509521
 -9.85509511 -9.85509495 -9.85509484 -9.85509469 -9.85504908 -9.85504901
 -9.8550489  -9.85504889 -9.85504794 -9.85504785 -9.8550478  -9.85504778
 -0.72224735 -0.72224697 -0.72224119 -0.72224081 -0.72222612 -0.72222575
 -0.72222027 -0.7222199  -0.61995761 -0.61995718 -0.61995546 -0.61995504
 -0.61992994 -0.61992951 -0.61992772 -0.61992731 -0.61812076 -0.61811983
 -0.61810392 -0.618103   -0.61809446 -0.61809359 -0.61807607 -0.6180752
 -0.4911993  -0.49118782 -0.49118372 -0.49117226 -0.4911701  -0.49116017
 -0.49115862 -0.49114869 -0.48572202 -0.48572082 -0.48571666 -0.48571549
 -0.48568006 -0.48567888 -0.4856732  -0.48567205 -0.42203267 -0.42201801
 -0.42198474 -0.42197007 -0.42190596 -0.42189126 -0.42186813 -0.42185352
 -0.35729565 -0.35728478 -0.35726301 -0.35725209 -0.3572286  -0.35721589
 -0.35719533 -0.35718252 -0.34696843 -0.34696702 -0.3469667  -0.34696656
 -0.34696512 -0.34696478 -0.34696407 -0.34696221 -0.32388827 -0.32387072
 -0.32382177 -0.32380971 -0.32380208 -0.32379867 -0.32374355 -0.32373109
 -0.32238543 -0.32238044 -0.32236719 -0.32236312 -0.32225384 -0.32224833
 -0.322177   -0.32217308 -0.28028371 -0.28028179 -0.28016422 -0.28016256
 -0.27977606 -0.27977405 -0.2796445  -0.27964274 -0.25055048 -0.25054153
 -0.25053283 -0.25052013 -0.25050385 -0.25049318 -0.2504866  -0.25047131
 -0.24784635 -0.24782851 -0.24780334 -0.24778603 -0.24776434 -0.24772417
 -0.24770146 -0.24766132 -0.17957157 -0.17957113 -0.17933019 -0.17932925
 -0.17851777 -0.17851479 -0.17850161 -0.17849823 -0.17835366 -0.17835365
 -0.17830014 -0.17829636 -0.17821669 -0.17821389 -0.17798756 -0.17798751
  0.01286324  0.0128634   0.01320651  0.01320713  0.01344275  0.01344294
  0.01400738  0.0140081   0.01554854  0.01554901  0.01569567  0.01569623
  0.01640202  0.01640237  0.0165028   0.01650328  0.0845869   0.08874872
  0.08902073  0.09130604  0.09146512  0.09383972  0.09622958  0.09643379
  0.12463628  0.12543958  0.12553229  0.12720975  0.12773031  0.12909251
  0.13032416  0.13043154  0.13074541  0.13158974  0.1360414   0.13821568
  0.1402809   0.14042799  0.14125229  0.14200999  0.15885088  0.15887953
  0.15906759  0.1591113   0.15937991  0.16029361  0.16035341  0.16091779
  0.16092023  0.16208343  0.16271774  0.16455835  0.16691609  0.16734001
  0.17053559  0.1715636   0.17202887  0.17470396  0.17472546  0.17566052
  0.17628289  0.17716683  0.17742959  0.17791579  0.18880494  0.19030889
  0.19275584  0.19385967  0.19529249  0.19699032  0.19791939  0.19911995
  0.30351175  0.3035926   0.30437553  0.30438806  0.30502173  0.30562324
  0.30599679  0.30603639  0.30793872  0.30806737  0.3089513   0.30906375
  0.30915983  0.30916191  0.31057926  0.31135884  0.31655219  0.31656112
  0.31659181  0.31661421  0.31769517  0.31780591  0.31841623  0.31862972
  0.31944817  0.31968534  0.31992952  0.32015335  0.32082788  0.32084256
  0.32108801  0.32117509  0.37731384  0.37817289  0.37885606  0.37952924
  0.38007933  0.3805937   0.38085948  0.38127679  0.42201426  0.42212398
  0.42259326  0.42266353  0.42311212  0.42312486  0.42313926  0.42316985
  0.4262886   0.42631646  0.42791761  0.4279235   0.43378606  0.43390885
  0.43427369  0.43438886  0.43519034  0.43533074  0.43536454  0.43549482
  0.43665354  0.43666499  0.4397292   0.43974641  0.4494072   0.45112833
  0.45235683  0.45404294  0.45556892  0.4571452   0.45765198  0.45917028
  0.47397945  0.47466556  0.47733914  0.47749551  0.47904307  0.47982146
  0.48063319  0.48097874  0.48535771  0.48664766  0.48665529  0.48839634
  0.48942692  0.48957333  0.49020141  0.49331072  0.51400796  0.51414368
  0.51502297  0.51502541  0.51567785  0.51599042  0.51608826  0.51656065
  0.52100871  0.52102145  0.52274444  0.52282287  0.52286766  0.52320436
  0.52382773  0.52429859  0.54362717  0.54363194  0.54788276  0.54789735
  0.55090941  0.55092192  0.55100273  0.55101452  0.55241862  0.55242723
  0.5533284   0.55333561  0.55367512  0.55372795  0.55407688  0.55413283
  0.55510767  0.55512377  0.55538444  0.55539924  0.56005983  0.5600622
  0.56253775  0.56253847  0.60626016  0.60626716  0.6078453   0.60815203
  0.60889055  0.60893791  0.60966737  0.60980898  0.61937075  0.61947955
  0.61949347  0.61994368  0.62008343  0.62019271  0.62122307  0.62178652
  0.64235889  0.6424284   0.64293476  0.6442813   0.64443683  0.64619427
  0.64624626  0.6466175   0.64813486  0.65054801  0.65239601  0.65479047
  0.6628891   0.6629796   0.66399106  0.66506887  0.67020603  0.67334847
  0.67575813  0.67596524  0.67641453  0.67690954  0.67738068  0.67762051
  0.67764927  0.67859156  0.6795265   0.68204049  0.68233632  0.68522212
  0.68570683  0.68603287  0.69024481  0.69112336  0.69150532  0.69440494
  0.69486609  0.69509076  0.69612697  0.69654844  0.72213224  0.72220728
  0.72401885  0.72404146  0.72655766  0.7265975   0.72698338  0.7270819
  0.7278577   0.72795516  0.72877841  0.72900898  0.7366168   0.73699754
  0.73945292  0.73951235  0.74411934  0.74427522  0.74695202  0.74743263
  0.74920678  0.75157443  0.75161307  0.7518386   0.75329333  0.75386535
  0.75446127  0.75536324  0.75980696  0.7608445   0.76251661  0.76383519
  0.77823037  0.77837606  0.7809485   0.78096706  0.7811052   0.78158797
  0.78175419  0.78207815  0.78476535  0.7854189   0.78742019  0.78786268
  0.78914475  0.78951552  0.7902958   0.79069214  0.82289291  0.82300751
  0.82684945  0.82704047  0.83666872  0.83692144  0.84149047  0.84179095
  0.90198575  0.90214153  0.90222772  0.9023682   0.90323416  0.90323576
  0.90345205  0.9034699   1.02061774  1.0208708   1.0214309   1.02233003
  1.02298549  1.02375656  1.0259396   1.02634468  1.0298846   1.03003649
  1.03267398  1.03301566  1.03310957  1.0338031   1.03468341  1.03472942
  1.14099086  1.1410711   1.14116335  1.14121888  1.14144715  1.14154006
  1.14162822  1.14169788  1.21996146  1.22008829  1.22052519  1.22077479
  1.22119251  1.22123853  1.22127281  1.22155111  1.23067263  1.23089297
  1.23126103  1.23140878  1.2316415   1.23196065  1.23220949  1.23252015
  1.24053639  1.24054283  1.24062478  1.24063212  1.24076996  1.24078937
  1.24083719  1.24085688  1.27508854  1.27719477  1.27728382  1.28029759
  1.2830661   1.28494872  1.28508347  1.28762007  1.29129504  1.29146864
  1.29147329  1.2915631   1.29156563  1.29172342  1.29172365  1.29177318
  1.29177965  1.29178042  1.29196476  1.29207824  1.29328624  1.29374298
  1.2938922   1.29414302  1.29536633  1.2954689   1.29552985  1.2956208
  1.29630734  1.29638347  1.29639938  1.29646873  1.51005522  1.51696959
  1.51975648  1.52402227  1.52725396  1.53153463  1.53532028  1.54333768
  1.63235575  1.63239078  1.63298596  1.63298845  1.63441918  1.63442736
  1.63523316  1.6352806   1.6378819   1.63788268  1.63866244  1.63867807
  1.63895445  1.63895872  1.64008832  1.64011842  1.65714654  1.65719024
  1.65909575  1.65911153  1.66730387  1.66734378  1.66953055  1.66954673
  1.7117892   1.71179947  1.71183701  1.71184122  1.71260658  1.71260948
  1.71261699  1.71262304  1.73409128  1.73411469  1.73506509  1.73511154
  1.73851417  1.73851828  1.73900591  1.73900737  1.74024209  1.74027876
  1.74114032  1.74114776  1.74425127  1.74429763  1.7444628   1.74450904
  1.74520104  1.74524049  1.74528623  1.74532437  1.74596225  1.74602987
  1.74670637  1.74670858  1.7504465   1.75044721  1.75091129  1.75091429
  1.7522358   1.752287    1.75256366  1.75260818  1.75678657  1.75682273
  1.7569782   1.75703422  1.75875348  1.75894831  1.759633    1.75987806
  1.76020623  1.76024425  1.76028114  1.76031805  1.760664    1.76071451
  1.76075592  1.76081448  1.78665444  1.78705724  1.78744046  1.78765031
  1.78782593  1.78782909  1.78812173  1.78829368  1.83691262  1.83757726
  1.83780132  1.83843606  1.8391987   1.83982007  1.84015697  1.8408405
  1.92431128  1.92431139  1.92435059  1.92435088  1.92459274  1.92459295
  1.92466201  1.9246628   1.96467687  1.96468077  1.96645878  1.96646523
  1.96738416  1.96738504  1.96858051  1.96858136  1.97568625  1.97575646
  1.97592055  1.97598875  1.97807199  1.97818818  1.97833759  1.97845647
  1.98080772  1.98082131  1.98099911  1.98100547  1.98420454  1.98422964
  1.98424828  1.98428957  1.98930774  1.98930956  1.98938551  1.98939104
  1.98939875  1.98939949  1.98948542  1.9894898   1.98950822  1.98986133
  1.99131441  1.99180489  1.99185814  1.99223953  1.99263657  1.99313086
  2.08564176  2.08566665  2.08598045  2.08600943  2.08845183  2.08849598
  2.08868892  2.08873287  2.12377932  2.12380199  2.12449254  2.12456329
  2.12473044  2.12480087  2.1248662   2.12487931  2.12683789  2.12697019
  2.12732338  2.12745005  2.12779735  2.12792526  2.12947071  2.12956063
  2.14588199  2.14611638  2.1463053   2.14654672  2.14875012  2.14908412
  2.14951887  2.1498639   2.27507417  2.27509598  2.27509839  2.27511275
  2.27528895  2.27530935  2.27534653  2.27535865  2.2816176   2.28161828
  2.28173651  2.28173722  2.28182     2.28182121  2.2819504   2.28195108
  2.30076941  2.30123904  2.30138229  2.30209758  2.30283337  2.30298952
  2.30318636  2.30433121  2.3104714   2.31079046  2.31088716  2.31128867
  2.31337044  2.3133966   2.31370968  2.31382709  2.33405898  2.33406017
  2.33406024  2.33406123  2.33408062  2.33408063  2.3340856   2.33408568
  2.34521685  2.34521854  2.34521989  2.34522173  2.34523099  2.345232
  2.34523386  2.34523497  2.55474607  2.55474773  2.55476911  2.55476999
  2.55493828  2.55493993  2.55494116  2.55494229  2.58321725  2.58335563
  2.58362861  2.58377961  2.58379306  2.58389908  2.58467155  2.58480665
  2.600235    2.60024506  2.60061548  2.60062906  2.60090592  2.60091203
  2.60124128  2.60124805  2.62771869  2.62771883  2.62771964  2.62771974
  2.62771974  2.62771985  2.62772183  2.62772194  2.71161593  2.71165789
  2.71233051  2.71233937  2.71313729  2.71384707  2.7143974   2.71521676
  2.73322926  2.73386287  2.73424716  2.7343685   2.73449043  2.73463656
  2.73483394  2.73503022  2.73582675  2.73642915  2.73716581  2.73753598
  2.73784205  2.73796267  2.73821024  2.73841365  2.84073364  2.84096196
  2.84106885  2.84128853  2.84141307  2.84161833  2.84173233  2.84192019
  2.85701933  2.85703571  2.85713405  2.85717975  2.85736509  2.85740572
  2.85747746  2.85753257  2.90099029  2.90154225  2.90212461  2.90264744
  2.90386533  2.90435113  2.90537421  2.90582107  3.11854744  3.11857674
  3.11858181  3.11859924  3.11866788  3.11870044  3.11897236  3.1190071
  3.14507781  3.14554955  3.14591374  3.14624606  3.14823959  3.14875681
  3.14911479  3.14948691  3.25260165  3.25261407  3.25263585  3.25264858
  3.25285781  3.25286385  3.25289324  3.25289832  3.66418768  3.66446709
  3.66453182  3.66469945  3.66568763  3.66601735  3.66607639  3.66627672
  5.07427755  5.07428571  5.07443001  5.07443638  5.0748267   5.07483012
  5.07500481  5.07500697  5.09099714  5.09103441  5.09103715  5.0910771
  5.09125551  5.09130303  5.09130922  5.09135933  5.09329609  5.09330895
  5.09344996  5.09346251  5.09388774  5.09389796  5.09418614  5.09419716
  5.21006097  5.21006184  5.21007812  5.21007907  5.21019168  5.21019262
  5.21020404  5.21020508  5.21493535  5.21494873  5.21495752  5.21497078
  5.21498138  5.21499467  5.21499482  5.21500814  5.48656444  5.48656602
  5.48656867  5.48657018  5.48658327  5.48658482  5.48658808  5.48658958]
nelec by numeric integration = 336.000200852978
    CPU time for vxc    536.28 sec, wall time     16.76 sec
    CPU time for sr jk   1503.72 sec, wall time     17.45 sec
    CPU time for vj and vk   1503.74 sec, wall time     17.45 sec
E1 = -3265.2955601973003  Ecoul = 1289.6994241842135  Exc = -275.40894379014566
cycle= 9 E= -1854.22712522713  delta_E= -4.05e-09  |g|= 5.47e-05  |ddm|= 0.00019
    CPU time for cycle= 9   2044.30 sec, wall time     34.35 sec
  HOMO = -0.177988360512844  LUMO = 0.0128632194058466
  mo_energy =
[-9.8576079  -9.85760787 -9.857607   -9.85760692 -9.85760683 -9.85760678
 -9.85760569 -9.85760563 -9.85757193 -9.85757191 -9.85757089 -9.85757086
 -9.8575705  -9.85757049 -9.85756983 -9.85756974 -9.8558127  -9.85581259
 -9.85581192 -9.85581179 -9.85581171 -9.85581159 -9.85581092 -9.85581079
 -9.85576732 -9.8557672  -9.85576692 -9.85576678 -9.85576587 -9.85576575
 -9.85576548 -9.85576535 -9.85509473 -9.85509469 -9.85509427 -9.8550941
 -9.85509376 -9.85509371 -9.85509345 -9.85509331 -9.85504706 -9.85504702
 -9.8550468  -9.85504661 -9.85504577 -9.85504576 -9.85504544 -9.85504519
 -0.72224742 -0.72224704 -0.72224126 -0.72224088 -0.72222619 -0.72222582
 -0.72222034 -0.72221997 -0.61995688 -0.61995646 -0.61995473 -0.61995432
 -0.61992919 -0.61992877 -0.61992697 -0.61992656 -0.61812158 -0.61812065
 -0.61810475 -0.61810383 -0.61809531 -0.61809444 -0.61807691 -0.61807605
 -0.4911992  -0.49118773 -0.49118363 -0.49117217 -0.49117001 -0.49116008
 -0.49115852 -0.49114859 -0.48572213 -0.48572093 -0.48571677 -0.48571561
 -0.48568017 -0.48567899 -0.48567331 -0.48567216 -0.42203271 -0.42201805
 -0.42198478 -0.42197011 -0.421906   -0.4218913  -0.42186818 -0.42185356
 -0.35729554 -0.35728467 -0.3572629  -0.35725198 -0.35722849 -0.35721578
 -0.35719522 -0.35718241 -0.34696859 -0.34696718 -0.34696686 -0.34696672
 -0.34696528 -0.34696494 -0.34696423 -0.34696237 -0.32388808 -0.32387048
 -0.3238216  -0.32380951 -0.32380186 -0.32379844 -0.32374338 -0.32373089
 -0.32238566 -0.32238066 -0.32236746 -0.32236338 -0.32225407 -0.32224854
 -0.32217729 -0.32217335 -0.28028376 -0.28028184 -0.28016426 -0.28016261
 -0.27977611 -0.2797741  -0.27964455 -0.27964279 -0.25055052 -0.25054157
 -0.25053287 -0.25052016 -0.25050389 -0.25049322 -0.25048664 -0.25047134
 -0.24784637 -0.24782853 -0.24780336 -0.24778605 -0.24776436 -0.2477242
 -0.24770149 -0.24766134 -0.179572   -0.17957156 -0.17933037 -0.17932943
 -0.17851701 -0.17851404 -0.1785012  -0.17849783 -0.17835417 -0.17835415
 -0.1782998  -0.17829602 -0.1782166  -0.1782138  -0.17798842 -0.17798836
  0.01286322  0.01286338  0.01320663  0.01320725  0.01344224  0.01344243
  0.01400691  0.01400763  0.01554893  0.01554939  0.01569611  0.01569667
  0.01640196  0.01640231  0.01650259  0.01650308  0.0845869   0.08874868
  0.08902078  0.0913061   0.09146516  0.09383972  0.09622956  0.09643379
  0.12463658  0.12543979  0.12553241  0.12720957  0.1277306   0.12909232
  0.13032376  0.13043134  0.13074517  0.13158962  0.13604173  0.13821604
  0.14028054  0.1404277   0.14125246  0.14201019  0.15885087  0.15887951
  0.15906755  0.15911128  0.15937983  0.16029357  0.16035331  0.16091774
  0.16092018  0.16208347  0.16271753  0.16455845  0.16691588  0.16733978
  0.17053571  0.17156378  0.17202876  0.17470424  0.17472563  0.17566042
  0.17628278  0.17716688  0.17742985  0.177916    0.18880499  0.1903089
  0.19275582  0.19385969  0.19529259  0.19699039  0.19791943  0.19912002
  0.30351164  0.30359249  0.30437543  0.30438796  0.30502175  0.30562326
  0.30599678  0.30603641  0.30793872  0.30806739  0.3089513   0.30906377
  0.30915972  0.3091618   0.31057913  0.31135873  0.31655236  0.31656129
  0.31659197  0.31661437  0.31769532  0.31780607  0.31841631  0.31862984
  0.31944793  0.31968509  0.31992927  0.3201531   0.32082766  0.3208424
  0.32108781  0.32117485  0.37731381  0.37817287  0.37885603  0.37952921
  0.3800793   0.38059368  0.38085944  0.38127674  0.42201394  0.42212366
  0.42259299  0.42266326  0.42311187  0.42312461  0.42313894  0.42316953
  0.42628837  0.42631623  0.42791734  0.42792322  0.43378644  0.43390923
  0.43427421  0.43438939  0.43519083  0.43533123  0.43536503  0.4354953
  0.43665337  0.43666481  0.43972887  0.43974609  0.44940718  0.4511283
  0.45235681  0.45404292  0.4555689   0.45714517  0.45765199  0.45917027
  0.47397948  0.47466552  0.47733916  0.47749546  0.47904292  0.47982132
  0.48063318  0.48097873  0.48535777  0.48664763  0.48665526  0.48839638
  0.48942696  0.48957323  0.49020145  0.4933106   0.51400806  0.51414379
  0.51502301  0.51502544  0.51567768  0.51599033  0.51608809  0.51656054
  0.52100874  0.5210215   0.52274456  0.52282264  0.52286779  0.52320413
  0.52382756  0.52429843  0.54362672  0.54363149  0.54788268  0.54789726
  0.55090967  0.55092217  0.55100312  0.55101491  0.55241889  0.5524275
  0.55332841  0.55333562  0.55367514  0.55372798  0.55407694  0.55413289
  0.55510776  0.55512386  0.55538459  0.55539939  0.56005949  0.56006185
  0.56253727  0.56253799  0.60625966  0.60626665  0.60784552  0.60815228
  0.60889095  0.6089383   0.60966703  0.60980862  0.61937117  0.61947935
  0.61949391  0.61994343  0.62008367  0.62019295  0.62122268  0.6217861
  0.64235883  0.64242811  0.64293522  0.64428132  0.6444365   0.64619472
  0.64624639  0.64661744  0.64813473  0.65054766  0.65239591  0.65479006
  0.66288936  0.66297977  0.66399133  0.66506895  0.67020596  0.67334817
  0.67575817  0.67596526  0.67641415  0.67690945  0.67738074  0.67762023
  0.67764959  0.67859108  0.67952699  0.68203986  0.68233667  0.68522197
  0.68570668  0.68603284  0.69024531  0.6911233   0.69150529  0.69440533
  0.69486603  0.6950907   0.69612708  0.69654864  0.722132    0.72220704
  0.72401879  0.72404139  0.72655768  0.72659752  0.72698327  0.72708181
  0.7278578   0.72795526  0.72877841  0.72900898  0.73661663  0.73699741
  0.73945271  0.73951216  0.74411943  0.74427522  0.74695201  0.74743264
  0.74920686  0.75157449  0.7516132   0.75183874  0.75329336  0.75386529
  0.75446133  0.75536327  0.75980721  0.76084476  0.76251674  0.76383538
  0.77823049  0.77837616  0.78094835  0.7809669   0.78110474  0.78158747
  0.78175371  0.78207766  0.78476566  0.78541927  0.78741999  0.78786252
  0.78914482  0.78951562  0.79029615  0.79069251  0.82289293  0.82300752
  0.82684941  0.82704042  0.83666866  0.83692138  0.84149036  0.84179084
  0.90198574  0.90214152  0.9022277   0.90236818  0.90323413  0.90323573
  0.90345202  0.90346986  1.02061794  1.02087093  1.02143116  1.02233027
  1.02298543  1.02375657  1.02593974  1.02634477  1.02988441  1.03003623
  1.03267368  1.03301534  1.03310951  1.03380311  1.03468322  1.03472928
  1.14099084  1.14107108  1.14116333  1.14121886  1.14144713  1.14154005
  1.1416282   1.14169787  1.21996092  1.22008775  1.22052467  1.22077426
  1.22119197  1.22123799  1.22127229  1.22155058  1.23067298  1.23089332
  1.23126139  1.23140914  1.23164187  1.23196103  1.23220985  1.23252051
  1.24053651  1.24054296  1.24062493  1.24063228  1.24077008  1.24078947
  1.24083733  1.24085701  1.27508865  1.27719482  1.27728389  1.28029778
  1.28306617  1.28494866  1.28508347  1.28762029  1.29129495  1.29146867
  1.29147331  1.29156312  1.29156566  1.29172344  1.29172367  1.29177307
  1.29177967  1.29178043  1.29196471  1.29207828  1.29328607  1.29374276
  1.29389221  1.29414298  1.29536637  1.29546894  1.29552989  1.29562083
  1.29630737  1.2963835   1.29639941  1.29646876  1.51005525  1.51696961
  1.51975652  1.52402229  1.527254    1.53153465  1.53532032  1.54333772
  1.6323557   1.63239073  1.63298591  1.6329884   1.63441912  1.63442729
  1.6352331   1.63528053  1.63788182  1.6378826   1.63866237  1.638678
  1.63895438  1.63895866  1.64008827  1.64011837  1.65714656  1.65719026
  1.65909577  1.65911155  1.6673039   1.6673438   1.66953057  1.66954675
  1.711789    1.71179927  1.71183681  1.71184102  1.71260638  1.71260928
  1.71261679  1.71262285  1.73409086  1.73411426  1.73506495  1.73511141
  1.73851365  1.73851777  1.73900576  1.73900722  1.74024206  1.74027873
  1.74114038  1.7411478   1.7442513   1.74429766  1.74446282  1.74450905
  1.74520103  1.74524048  1.7452862   1.74532435  1.7459619   1.74602952
  1.74670583  1.74670803  1.75044628  1.750447    1.75091107  1.75091408
  1.75223585  1.75228704  1.75256368  1.7526082   1.75678711  1.75682327
  1.75697874  1.75703476  1.7587539   1.75894872  1.75963334  1.7598784
  1.76020642  1.76024443  1.76028134  1.76031824  1.76066415  1.76071466
  1.76075606  1.76081462  1.78665452  1.78705733  1.78744054  1.78765039
  1.78782601  1.78782916  1.78812182  1.78829376  1.83691258  1.83757721
  1.83780128  1.83843601  1.83919865  1.83982002  1.84015692  1.84084045
  1.92431125  1.92431137  1.92435056  1.92435085  1.92459271  1.92459293
  1.92466198  1.92466278  1.96467651  1.96468041  1.96645842  1.96646487
  1.96738367  1.96738456  1.96858002  1.96858086  1.97568622  1.97575642
  1.9759205   1.97598869  1.97807235  1.97818855  1.97833797  1.97845686
  1.98080797  1.98082156  1.98099938  1.98100575  1.98420465  1.98422981
  1.98424837  1.98428973  1.98930775  1.98930956  1.98938552  1.98939104
  1.98939876  1.9893995   1.98948543  1.98948977  1.98950824  1.98986132
  1.99131453  1.991805    1.99185807  1.99223946  1.99263665  1.99313094
  2.08564176  2.08566665  2.08598045  2.08600943  2.08845183  2.08849598
  2.08868892  2.08873286  2.12377912  2.12380181  2.12449289  2.12456365
  2.12473079  2.12480123  2.12486622  2.12487933  2.12683805  2.12697033
  2.12732295  2.12744961  2.12779735  2.12792525  2.12947034  2.12956026
  2.14588197  2.14611636  2.14630521  2.14654664  2.14875006  2.14908407
  2.14951874  2.14986377  2.27507388  2.27509573  2.2750981   2.27511249
  2.27528863  2.27530902  2.27534624  2.27535836  2.28161775  2.28161843
  2.2817367   2.28173741  2.2818202   2.2818214   2.28195063  2.28195132
  2.3007694   2.30123905  2.30138229  2.30209755  2.30283336  2.30298956
  2.30318638  2.30433119  2.31047131  2.31079037  2.31088706  2.31128856
  2.31337039  2.31339654  2.31370962  2.31382702  2.33405882  2.33406001
  2.33406009  2.33406108  2.33408047  2.33408048  2.33408545  2.33408553
  2.34521699  2.34521868  2.34522003  2.34522186  2.34523113  2.34523214
  2.345234    2.34523511  2.55474602  2.55474768  2.55476906  2.55476994
  2.55493824  2.55493988  2.55494111  2.55494224  2.58321668  2.58335506
  2.58362806  2.58377905  2.5837925   2.58389851  2.58467101  2.58480609
  2.60023547  2.60024552  2.60061594  2.60062952  2.60090637  2.60091249
  2.60124172  2.60124849  2.62771863  2.62771876  2.62771958  2.62771968
  2.62771968  2.62771978  2.62772177  2.62772188  2.7116152   2.71165716
  2.71232977  2.71233863  2.71313656  2.71384634  2.71439668  2.71521603
  2.73322919  2.7338628   2.73424788  2.73436919  2.73449113  2.73463653
  2.73483466  2.73503018  2.73582668  2.73642907  2.73716573  2.73753591
  2.73784277  2.73796339  2.73821096  2.73841436  2.84073299  2.8409613
  2.8410682   2.84128787  2.8414124   2.84161766  2.84173166  2.84191952
  2.85701981  2.85703621  2.85713454  2.85718024  2.85736556  2.85740621
  2.85747794  2.85753305  2.90099037  2.90154234  2.90212469  2.90264752
  2.90386541  2.90435123  2.90537428  2.90582115  3.11854746  3.11857676
  3.11858184  3.11859928  3.1186679   3.11870048  3.11897237  3.11900712
  3.14507786  3.1455496   3.14591378  3.1462461   3.14823966  3.14875689
  3.14911485  3.14948697  3.2526016   3.25261402  3.2526358   3.25264853
  3.25285776  3.2528638   3.25289319  3.25289827  3.66418766  3.66446706
  3.66453179  3.66469942  3.66568761  3.66601733  3.66607636  3.6662767
  5.07427743  5.07428559  5.07442989  5.07443626  5.07482658  5.07483
  5.07500469  5.07500685  5.09099812  5.09103538  5.09103816  5.09107811
  5.0912566   5.09130412  5.09131034  5.09136045  5.09329488  5.09330773
  5.09344871  5.09346126  5.09388663  5.09389685  5.094185    5.09419601
  5.21006077  5.21006164  5.21007793  5.21007887  5.21019149  5.21019243
  5.21020386  5.2102049   5.21493547  5.21494886  5.21495764  5.2149709
  5.21498152  5.2149948   5.21499496  5.21500828  5.4865644   5.48656598
  5.48656863  5.48657014  5.48658324  5.48658478  5.48658805  5.48658954]
nelec by numeric integration = 336.0002008524892
    CPU time for vxc    535.51 sec, wall time     16.74 sec
    CPU time for sr jk   1509.53 sec, wall time     17.46 sec
    CPU time for vj and vk   1509.53 sec, wall time     17.46 sec
E1 = -3265.2956038280436  Ecoul = 1289.6994690820002  Exc = -275.40894505110845
Extra cycle  E= -1854.22712522105  delta_E= 6.08e-09  |g|= 0.00015  |ddm|= 0.000243
    CPU time for scf_cycle 272655.36 sec, wall time   8254.20 sec
    CPU time for SCF 272668.66 sec, wall time   8260.37 sec
converged SCF energy = -1854.22712522105
{'cell': <pyscf.pbc.gto.cell.Cell object at 0x7fb4389dc810>, 'verbose': 5, 'max_memory': 4000, 'stdout': <_io.TextIOWrapper name='<stdout>' mode='w' encoding='utf-8'>, '_chkfile': <tempfile._TemporaryFileWrapper object at 0x7fb4366aed10>, 'chkfile': '/tmp/tmpy974u6s0', 'mo_energy': array([-9.8576079 , -9.85760787, -9.857607  , -9.85760692, -9.85760683,
       -9.85760678, -9.85760569, -9.85760563, -9.85757193, -9.85757191,
       -9.85757089, -9.85757086, -9.8575705 , -9.85757049, -9.85756983,
       -9.85756974, -9.8558127 , -9.85581259, -9.85581192, -9.85581179,
       -9.85581171, -9.85581159, -9.85581092, -9.85581079, -9.85576732,
       -9.8557672 , -9.85576692, -9.85576678, -9.85576587, -9.85576575,
       -9.85576548, -9.85576535, -9.85509473, -9.85509469, -9.85509427,
       -9.8550941 , -9.85509376, -9.85509371, -9.85509345, -9.85509331,
       -9.85504706, -9.85504702, -9.8550468 , -9.85504661, -9.85504577,
       -9.85504576, -9.85504544, -9.85504519, -0.72224742, -0.72224704,
       -0.72224126, -0.72224088, -0.72222619, -0.72222582, -0.72222034,
       -0.72221997, -0.61995688, -0.61995646, -0.61995473, -0.61995432,
       -0.61992919, -0.61992877, -0.61992697, -0.61992656, -0.61812158,
       -0.61812065, -0.61810475, -0.61810383, -0.61809531, -0.61809444,
       -0.61807691, -0.61807605, -0.4911992 , -0.49118773, -0.49118363,
       -0.49117217, -0.49117001, -0.49116008, -0.49115852, -0.49114859,
       -0.48572213, -0.48572093, -0.48571677, -0.48571561, -0.48568017,
       -0.48567899, -0.48567331, -0.48567216, -0.42203271, -0.42201805,
       -0.42198478, -0.42197011, -0.421906  , -0.4218913 , -0.42186818,
       -0.42185356, -0.35729554, -0.35728467, -0.3572629 , -0.35725198,
       -0.35722849, -0.35721578, -0.35719522, -0.35718241, -0.34696859,
       -0.34696718, -0.34696686, -0.34696672, -0.34696528, -0.34696494,
       -0.34696423, -0.34696237, -0.32388808, -0.32387048, -0.3238216 ,
       -0.32380951, -0.32380186, -0.32379844, -0.32374338, -0.32373089,
       -0.32238566, -0.32238066, -0.32236746, -0.32236338, -0.32225407,
       -0.32224854, -0.32217729, -0.32217335, -0.28028376, -0.28028184,
       -0.28016426, -0.28016261, -0.27977611, -0.2797741 , -0.27964455,
       -0.27964279, -0.25055052, -0.25054157, -0.25053287, -0.25052016,
       -0.25050389, -0.25049322, -0.25048664, -0.25047134, -0.24784637,
       -0.24782853, -0.24780336, -0.24778605, -0.24776436, -0.2477242 ,
       -0.24770149, -0.24766134, -0.179572  , -0.17957156, -0.17933037,
       -0.17932943, -0.17851701, -0.17851404, -0.1785012 , -0.17849783,
       -0.17835417, -0.17835415, -0.1782998 , -0.17829602, -0.1782166 ,
       -0.1782138 , -0.17798842, -0.17798836,  0.01286322,  0.01286338,
        0.01320663,  0.01320725,  0.01344224,  0.01344243,  0.01400691,
        0.01400763,  0.01554893,  0.01554939,  0.01569611,  0.01569667,
        0.01640196,  0.01640231,  0.01650259,  0.01650308,  0.0845869 ,
        0.08874868,  0.08902078,  0.0913061 ,  0.09146516,  0.09383972,
        0.09622956,  0.09643379,  0.12463658,  0.12543979,  0.12553241,
        0.12720957,  0.1277306 ,  0.12909232,  0.13032376,  0.13043134,
        0.13074517,  0.13158962,  0.13604173,  0.13821604,  0.14028054,
        0.1404277 ,  0.14125246,  0.14201019,  0.15885087,  0.15887951,
        0.15906755,  0.15911128,  0.15937983,  0.16029357,  0.16035331,
        0.16091774,  0.16092018,  0.16208347,  0.16271753,  0.16455845,
        0.16691588,  0.16733978,  0.17053571,  0.17156378,  0.17202876,
        0.17470424,  0.17472563,  0.17566042,  0.17628278,  0.17716688,
        0.17742985,  0.177916  ,  0.18880499,  0.1903089 ,  0.19275582,
        0.19385969,  0.19529259,  0.19699039,  0.19791943,  0.19912002,
        0.30351164,  0.30359249,  0.30437543,  0.30438796,  0.30502175,
        0.30562326,  0.30599678,  0.30603641,  0.30793872,  0.30806739,
        0.3089513 ,  0.30906377,  0.30915972,  0.3091618 ,  0.31057913,
        0.31135873,  0.31655236,  0.31656129,  0.31659197,  0.31661437,
        0.31769532,  0.31780607,  0.31841631,  0.31862984,  0.31944793,
        0.31968509,  0.31992927,  0.3201531 ,  0.32082766,  0.3208424 ,
        0.32108781,  0.32117485,  0.37731381,  0.37817287,  0.37885603,
        0.37952921,  0.3800793 ,  0.38059368,  0.38085944,  0.38127674,
        0.42201394,  0.42212366,  0.42259299,  0.42266326,  0.42311187,
        0.42312461,  0.42313894,  0.42316953,  0.42628837,  0.42631623,
        0.42791734,  0.42792322,  0.43378644,  0.43390923,  0.43427421,
        0.43438939,  0.43519083,  0.43533123,  0.43536503,  0.4354953 ,
        0.43665337,  0.43666481,  0.43972887,  0.43974609,  0.44940718,
        0.4511283 ,  0.45235681,  0.45404292,  0.4555689 ,  0.45714517,
        0.45765199,  0.45917027,  0.47397948,  0.47466552,  0.47733916,
        0.47749546,  0.47904292,  0.47982132,  0.48063318,  0.48097873,
        0.48535777,  0.48664763,  0.48665526,  0.48839638,  0.48942696,
        0.48957323,  0.49020145,  0.4933106 ,  0.51400806,  0.51414379,
        0.51502301,  0.51502544,  0.51567768,  0.51599033,  0.51608809,
        0.51656054,  0.52100874,  0.5210215 ,  0.52274456,  0.52282264,
        0.52286779,  0.52320413,  0.52382756,  0.52429843,  0.54362672,
        0.54363149,  0.54788268,  0.54789726,  0.55090967,  0.55092217,
        0.55100312,  0.55101491,  0.55241889,  0.5524275 ,  0.55332841,
        0.55333562,  0.55367514,  0.55372798,  0.55407694,  0.55413289,
        0.55510776,  0.55512386,  0.55538459,  0.55539939,  0.56005949,
        0.56006185,  0.56253727,  0.56253799,  0.60625966,  0.60626665,
        0.60784552,  0.60815228,  0.60889095,  0.6089383 ,  0.60966703,
        0.60980862,  0.61937117,  0.61947935,  0.61949391,  0.61994343,
        0.62008367,  0.62019295,  0.62122268,  0.6217861 ,  0.64235883,
        0.64242811,  0.64293522,  0.64428132,  0.6444365 ,  0.64619472,
        0.64624639,  0.64661744,  0.64813473,  0.65054766,  0.65239591,
        0.65479006,  0.66288936,  0.66297977,  0.66399133,  0.66506895,
        0.67020596,  0.67334817,  0.67575817,  0.67596526,  0.67641415,
        0.67690945,  0.67738074,  0.67762023,  0.67764959,  0.67859108,
        0.67952699,  0.68203986,  0.68233667,  0.68522197,  0.68570668,
        0.68603284,  0.69024531,  0.6911233 ,  0.69150529,  0.69440533,
        0.69486603,  0.6950907 ,  0.69612708,  0.69654864,  0.722132  ,
        0.72220704,  0.72401879,  0.72404139,  0.72655768,  0.72659752,
        0.72698327,  0.72708181,  0.7278578 ,  0.72795526,  0.72877841,
        0.72900898,  0.73661663,  0.73699741,  0.73945271,  0.73951216,
        0.74411943,  0.74427522,  0.74695201,  0.74743264,  0.74920686,
        0.75157449,  0.7516132 ,  0.75183874,  0.75329336,  0.75386529,
        0.75446133,  0.75536327,  0.75980721,  0.76084476,  0.76251674,
        0.76383538,  0.77823049,  0.77837616,  0.78094835,  0.7809669 ,
        0.78110474,  0.78158747,  0.78175371,  0.78207766,  0.78476566,
        0.78541927,  0.78741999,  0.78786252,  0.78914482,  0.78951562,
        0.79029615,  0.79069251,  0.82289293,  0.82300752,  0.82684941,
        0.82704042,  0.83666866,  0.83692138,  0.84149036,  0.84179084,
        0.90198574,  0.90214152,  0.9022277 ,  0.90236818,  0.90323413,
        0.90323573,  0.90345202,  0.90346986,  1.02061794,  1.02087093,
        1.02143116,  1.02233027,  1.02298543,  1.02375657,  1.02593974,
        1.02634477,  1.02988441,  1.03003623,  1.03267368,  1.03301534,
        1.03310951,  1.03380311,  1.03468322,  1.03472928,  1.14099084,
        1.14107108,  1.14116333,  1.14121886,  1.14144713,  1.14154005,
        1.1416282 ,  1.14169787,  1.21996092,  1.22008775,  1.22052467,
        1.22077426,  1.22119197,  1.22123799,  1.22127229,  1.22155058,
        1.23067298,  1.23089332,  1.23126139,  1.23140914,  1.23164187,
        1.23196103,  1.23220985,  1.23252051,  1.24053651,  1.24054296,
        1.24062493,  1.24063228,  1.24077008,  1.24078947,  1.24083733,
        1.24085701,  1.27508865,  1.27719482,  1.27728389,  1.28029778,
        1.28306617,  1.28494866,  1.28508347,  1.28762029,  1.29129495,
        1.29146867,  1.29147331,  1.29156312,  1.29156566,  1.29172344,
        1.29172367,  1.29177307,  1.29177967,  1.29178043,  1.29196471,
        1.29207828,  1.29328607,  1.29374276,  1.29389221,  1.29414298,
        1.29536637,  1.29546894,  1.29552989,  1.29562083,  1.29630737,
        1.2963835 ,  1.29639941,  1.29646876,  1.51005525,  1.51696961,
        1.51975652,  1.52402229,  1.527254  ,  1.53153465,  1.53532032,
        1.54333772,  1.6323557 ,  1.63239073,  1.63298591,  1.6329884 ,
        1.63441912,  1.63442729,  1.6352331 ,  1.63528053,  1.63788182,
        1.6378826 ,  1.63866237,  1.638678  ,  1.63895438,  1.63895866,
        1.64008827,  1.64011837,  1.65714656,  1.65719026,  1.65909577,
        1.65911155,  1.6673039 ,  1.6673438 ,  1.66953057,  1.66954675,
        1.711789  ,  1.71179927,  1.71183681,  1.71184102,  1.71260638,
        1.71260928,  1.71261679,  1.71262285,  1.73409086,  1.73411426,
        1.73506495,  1.73511141,  1.73851365,  1.73851777,  1.73900576,
        1.73900722,  1.74024206,  1.74027873,  1.74114038,  1.7411478 ,
        1.7442513 ,  1.74429766,  1.74446282,  1.74450905,  1.74520103,
        1.74524048,  1.7452862 ,  1.74532435,  1.7459619 ,  1.74602952,
        1.74670583,  1.74670803,  1.75044628,  1.750447  ,  1.75091107,
        1.75091408,  1.75223585,  1.75228704,  1.75256368,  1.7526082 ,
        1.75678711,  1.75682327,  1.75697874,  1.75703476,  1.7587539 ,
        1.75894872,  1.75963334,  1.7598784 ,  1.76020642,  1.76024443,
        1.76028134,  1.76031824,  1.76066415,  1.76071466,  1.76075606,
        1.76081462,  1.78665452,  1.78705733,  1.78744054,  1.78765039,
        1.78782601,  1.78782916,  1.78812182,  1.78829376,  1.83691258,
        1.83757721,  1.83780128,  1.83843601,  1.83919865,  1.83982002,
        1.84015692,  1.84084045,  1.92431125,  1.92431137,  1.92435056,
        1.92435085,  1.92459271,  1.92459293,  1.92466198,  1.92466278,
        1.96467651,  1.96468041,  1.96645842,  1.96646487,  1.96738367,
        1.96738456,  1.96858002,  1.96858086,  1.97568622,  1.97575642,
        1.9759205 ,  1.97598869,  1.97807235,  1.97818855,  1.97833797,
        1.97845686,  1.98080797,  1.98082156,  1.98099938,  1.98100575,
        1.98420465,  1.98422981,  1.98424837,  1.98428973,  1.98930775,
        1.98930956,  1.98938552,  1.98939104,  1.98939876,  1.9893995 ,
        1.98948543,  1.98948977,  1.98950824,  1.98986132,  1.99131453,
        1.991805  ,  1.99185807,  1.99223946,  1.99263665,  1.99313094,
        2.08564176,  2.08566665,  2.08598045,  2.08600943,  2.08845183,
        2.08849598,  2.08868892,  2.08873286,  2.12377912,  2.12380181,
        2.12449289,  2.12456365,  2.12473079,  2.12480123,  2.12486622,
        2.12487933,  2.12683805,  2.12697033,  2.12732295,  2.12744961,
        2.12779735,  2.12792525,  2.12947034,  2.12956026,  2.14588197,
        2.14611636,  2.14630521,  2.14654664,  2.14875006,  2.14908407,
        2.14951874,  2.14986377,  2.27507388,  2.27509573,  2.2750981 ,
        2.27511249,  2.27528863,  2.27530902,  2.27534624,  2.27535836,
        2.28161775,  2.28161843,  2.2817367 ,  2.28173741,  2.2818202 ,
        2.2818214 ,  2.28195063,  2.28195132,  2.3007694 ,  2.30123905,
        2.30138229,  2.30209755,  2.30283336,  2.30298956,  2.30318638,
        2.30433119,  2.31047131,  2.31079037,  2.31088706,  2.31128856,
        2.31337039,  2.31339654,  2.31370962,  2.31382702,  2.33405882,
        2.33406001,  2.33406009,  2.33406108,  2.33408047,  2.33408048,
        2.33408545,  2.33408553,  2.34521699,  2.34521868,  2.34522003,
        2.34522186,  2.34523113,  2.34523214,  2.345234  ,  2.34523511,
        2.55474602,  2.55474768,  2.55476906,  2.55476994,  2.55493824,
        2.55493988,  2.55494111,  2.55494224,  2.58321668,  2.58335506,
        2.58362806,  2.58377905,  2.5837925 ,  2.58389851,  2.58467101,
        2.58480609,  2.60023547,  2.60024552,  2.60061594,  2.60062952,
        2.60090637,  2.60091249,  2.60124172,  2.60124849,  2.62771863,
        2.62771876,  2.62771958,  2.62771968,  2.62771968,  2.62771978,
        2.62772177,  2.62772188,  2.7116152 ,  2.71165716,  2.71232977,
        2.71233863,  2.71313656,  2.71384634,  2.71439668,  2.71521603,
        2.73322919,  2.7338628 ,  2.73424788,  2.73436919,  2.73449113,
        2.73463653,  2.73483466,  2.73503018,  2.73582668,  2.73642907,
        2.73716573,  2.73753591,  2.73784277,  2.73796339,  2.73821096,
        2.73841436,  2.84073299,  2.8409613 ,  2.8410682 ,  2.84128787,
        2.8414124 ,  2.84161766,  2.84173166,  2.84191952,  2.85701981,
        2.85703621,  2.85713454,  2.85718024,  2.85736556,  2.85740621,
        2.85747794,  2.85753305,  2.90099037,  2.90154234,  2.90212469,
        2.90264752,  2.90386541,  2.90435123,  2.90537428,  2.90582115,
        3.11854746,  3.11857676,  3.11858184,  3.11859928,  3.1186679 ,
        3.11870048,  3.11897237,  3.11900712,  3.14507786,  3.1455496 ,
        3.14591378,  3.1462461 ,  3.14823966,  3.14875689,  3.14911485,
        3.14948697,  3.2526016 ,  3.25261402,  3.2526358 ,  3.25264853,
        3.25285776,  3.2528638 ,  3.25289319,  3.25289827,  3.66418766,
        3.66446706,  3.66453179,  3.66469942,  3.66568761,  3.66601733,
        3.66607636,  3.6662767 ,  5.07427743,  5.07428559,  5.07442989,
        5.07443626,  5.07482658,  5.07483   ,  5.07500469,  5.07500685,
        5.09099812,  5.09103538,  5.09103816,  5.09107811,  5.0912566 ,
        5.09130412,  5.09131034,  5.09136045,  5.09329488,  5.09330773,
        5.09344871,  5.09346126,  5.09388663,  5.09389685,  5.094185  ,
        5.09419601,  5.21006077,  5.21006164,  5.21007793,  5.21007887,
        5.21019149,  5.21019243,  5.21020386,  5.2102049 ,  5.21493547,
        5.21494886,  5.21495764,  5.2149709 ,  5.21498152,  5.2149948 ,
        5.21499496,  5.21500828,  5.4865644 ,  5.48656598,  5.48656863,
        5.48657014,  5.48658324,  5.48658478,  5.48658805,  5.48658954]), 'mo_coeff': array([[ 1.08455212e-02, -8.63045479e-03, -9.33099857e-04, ...,
         1.36980150e-01, -1.33430296e-01,  1.34785239e-01],
       [ 3.97077502e-04, -3.17370925e-04, -3.33973198e-05, ...,
        -6.16550566e-01,  6.00613225e-01, -6.06701567e-01],
       [ 3.03568291e-03, -2.40939824e-03, -3.08412035e-04, ...,
         3.17707373e-02, -3.14683794e-02,  3.15207129e-02],
       ...,
       [ 5.06981557e-05,  5.95233461e-05,  3.01744698e-05, ...,
         2.30918600e-02, -2.36355790e-02, -2.34160585e-02],
       [ 1.08931209e-04,  1.30138077e-04,  6.95920466e-05, ...,
        -6.74879076e-02,  6.91234987e-02,  6.84828556e-02],
       [-8.96571231e-05, -1.05945137e-04, -5.83156508e-05, ...,
         3.13176636e-03, -3.21586706e-03, -3.18681193e-03]]), 'mo_occ': array([2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0.]), 'e_tot': -1854.2271252210535, 'converged': True, 'cycles': 9, 'scf_summary': {'nuc': 396.7779545760982, 'e1': -3265.2956038280436, 'coul': 1289.6994690820002, 'exc': -275.40894505110845}, '_opt': {None: None}, '_eri': None, 'with_df': <pyscf.pbc.df.rsdf.RSGDF object at 0x7fb43ac620d0>, 'rsjk': None, 'exxdiv': None, 'conv_tol': 1e-08, 'xc': 'pbe', 'grids': <pyscf.pbc.dft.gen_grid.BeckeGrids object at 0x7fb4205678d0>, 'nlc': '', 'nlcgrids': <pyscf.pbc.dft.gen_grid.BeckeGrids object at 0x7fb420575250>, 'small_rho_cutoff': 1e-07, '_numint': <pyscf.pbc.dft.numint.NumInt object at 0x7fb420574450>, '_t0': 272677.667449903, '_w0': 780689.879367435}


==> anc/files/timings/comparison_to_pyscf/Benzene_2x_supercell/pyscf_pbe_64.out <==
a = 14.88000, b = 19.10000, c = 13.84000, alpha = 90.00000, beta = 90.00000, gamma = 90.00000
lattice_vector = [[1.48800000e+01 0.00000000e+00 0.00000000e+00]
 [1.16953769e-15 1.91000000e+01 0.00000000e+00]
 [8.47455585e-16 8.47455585e-16 1.38400000e+01]]
C 1.576660 4.324590 1.962630
C 1.006760 3.439300 2.874690
C 2.575860 3.883380 1.103860
H 1.273860 5.336890 1.877520
H 0.207700 3.758270 3.534860
H 3.020020 4.557610 0.400100
C 1.424140 2.116620 2.896140
C 2.993240 2.560700 1.125310
C 2.423340 1.675410 2.037370
H 0.979980 1.442400 3.599900
H 3.792300 2.241730 0.465140
H 2.726140 0.663120 2.122480
C 1.576660 4.324590 8.882630
C 1.006760 3.439300 9.794690
C 2.575860 3.883380 8.023860
H 1.273860 5.336890 8.797520
H 0.207700 3.758270 10.454860
H 3.020020 4.557610 7.320100
C 1.424140 2.116620 9.816140
C 2.993240 2.560700 8.045310
C 2.423340 1.675410 8.957370
H 0.979980 1.442400 10.519900
H 3.792300 2.241730 7.385140
H 2.726140 0.663120 9.042480
C 1.576660 13.874590 1.962630
C 1.006760 12.989300 2.874690
C 2.575860 13.433380 1.103860
H 1.273860 14.886890 1.877520
H 0.207700 13.308270 3.534860
H 3.020020 14.107610 0.400100
C 1.424140 11.666620 2.896140
C 2.993240 12.110700 1.125310
C 2.423340 11.225410 2.037370
H 0.979980 10.992400 3.599900
H 3.792300 11.791730 0.465140
H 2.726140 10.213120 2.122480
C 1.576660 13.874590 8.882630
C 1.006760 12.989300 9.794690
C 2.575860 13.433380 8.023860
H 1.273860 14.886890 8.797520
H 0.207700 13.308270 10.454860
H 3.020020 14.107610 7.320100
C 1.424140 11.666620 9.816140
C 2.993240 12.110700 8.045310
C 2.423340 11.225410 8.957370
H 0.979980 10.992400 10.519900
H 3.792300 11.791730 7.385140
H 2.726140 10.213120 9.042480
C 9.016660 4.324590 1.962630
C 8.446760 3.439300 2.874690
C 10.015860 3.883380 1.103860
H 8.713860 5.336890 1.877520
H 7.647700 3.758270 3.534860
H 10.460020 4.557610 0.400100
C 8.864140 2.116620 2.896140
C 10.433240 2.560700 1.125310
C 9.863340 1.675410 2.037370
H 8.419980 1.442400 3.599900
H 11.232300 2.241730 0.465140
H 10.166140 0.663120 2.122480
C 9.016660 4.324590 8.882630
C 8.446760 3.439300 9.794690
C 10.015860 3.883380 8.023860
H 8.713860 5.336890 8.797520
H 7.647700 3.758270 10.454860
H 10.460020 4.557610 7.320100
C 8.864140 2.116620 9.816140
C 10.433240 2.560700 8.045310
C 9.863340 1.675410 8.957370
H 8.419980 1.442400 10.519900
H 11.232300 2.241730 7.385140
H 10.166140 0.663120 9.042480
C 9.016660 13.874590 1.962630
C 8.446760 12.989300 2.874690
C 10.015860 13.433380 1.103860
H 8.713860 14.886890 1.877520
H 7.647700 13.308270 3.534860
H 10.460020 14.107610 0.400100
C 8.864140 11.666620 2.896140
C 10.433240 12.110700 1.125310
C 9.863340 11.225410 2.037370
H 8.419980 10.992400 3.599900
H 11.232300 11.791730 0.465140
H 10.166140 10.213120 2.122480
C 9.016660 13.874590 8.882630
C 8.446760 12.989300 9.794690
C 10.015860 13.433380 8.023860
H 8.713860 14.886890 8.797520
H 7.647700 13.308270 10.454860
H 10.460020 14.107610 7.320100
C 8.864140 11.666620 9.816140
C 10.433240 12.110700 8.045310
C 9.863340 11.225410 8.957370
H 8.419980 10.992400 10.519900
H 11.232300 11.791730 7.385140
H 10.166140 10.213120 9.042480

#INFO: **** input file is /global/cfs/cdirs/m4322/diptarka/periodic-benchmark/timings/Zenodo/pyscf_pbe.py ****
import numpy as np
import sys
import os

if (len(sys.argv) < 3):
    print("Please enter xyz filename as input argument!")
    exit()

if (len(sys.argv) > 3):
    print("Too many arguments!")
    exit()

xyz_filename = sys.argv[1]

xyz_file = open(xyz_filename, "r")
xyz_lines = xyz_file.readlines()
xyz_file.close()

n_atom = int(xyz_lines[0])
xyz_lines.pop(0)

fields = xyz_lines[0].split()
xyz_lines.pop(0)
assert (fields[0] == "3D")
a = float(fields[1])
b = float(fields[2])
c = float(fields[3])
if (len(fields) == 4):
    alpha = 90
    beta  = 90
    gamma = 90
elif (len(fields) == 7):
    alpha = float(fields[4])
    beta  = float(fields[5])
    gamma = float(fields[6])
else:
    print("Incorrect unit cell description on the second line!")
    exit()

print("a = %.5f, b = %.5f, c = %.5f, alpha = %.5f, beta = %.5f, gamma = %.5f"
      %(a, b, c, alpha, beta, gamma))

alpha *= np.pi / 180.0
beta  *= np.pi / 180.0
gamma *= np.pi / 180.0
V_cell = a * b * c * np.sqrt(1.0 - np.cos(alpha)*np.cos(alpha) - np.cos(beta)*np.cos(beta) - np.cos(gamma)*np.cos(gamma) + 2*np.cos(alpha)*np.cos(beta)*np.cos(gamma))

lattice_vector = np.array([
    [ a, 0.0, 0.0, ],
    [ b * np.cos(gamma), b * np.sin(gamma), 0.0, ],
    [ c * np.cos(beta), c * (np.cos(alpha) - np.cos(beta)*np.cos(gamma)) / np.sin(gamma), V_cell / (a * b * np.sin(gamma)) ],
])

print("lattice_vector = " + str(lattice_vector))

xyz_lines = xyz_lines[:n_atom]
xyz_lines = "".join(xyz_lines)
print(xyz_lines)


from pyscf import lib
from pyscf.pbc import gto, scf, df, dft

os.environ["OMP_NUM_THREADS"] = sys.argv[2]

lib.num_threads(sys.argv[2]) 
cell = gto.M(
    atom = xyz_lines,
    basis = 'def2-svp',
    cart = True,
    a = lattice_vector,
    dimension = 3,
    precision = 1e-14,
    verbose = 5
)

mf = dft.RKS(cell, xc = "pbe", exxdiv = None).density_fit()
mf.with_df = df.RSGDF(cell)

mf.kernel()

print(mf.__dict__)

#INFO: ******************** input file end ********************


System: uname_result(system='Linux', node='nid001693', release='5.14.21-150400.24.111_12.0.91-cray_shasta_c', version='#1 SMP Mon Aug 5 07:02:07 UTC 2024 (0c4e917)', machine='x86_64')  Threads 64
Python 3.11.7 | packaged by conda-forge | (main, Dec 23 2023, 14:43:09) [GCC 12.3.0]
numpy 1.26.3  scipy 1.11.4  h5py 3.10.0
Date: Sun Oct 27 05:53:04 2024
PySCF version 2.7.0
PySCF path  /global/cfs/cdirs/m4322/software/pyscf/pyscf
GIT HEAD (branch master) 410d9608a73ad3a507b3008a6f68549288ebfc33

[CONFIG] conf_file None
[INPUT] verbose = 5
[INPUT] max_memory = 4000 
[INPUT] num. atoms = 96
[INPUT] num. electrons = 336
[INPUT] charge = 0
[INPUT] spin (= nelec alpha-beta = 2S) = 0
[INPUT] symmetry False subgroup None
[INPUT] Mole.unit = angstrom
[INPUT] Cartesian GTO integrals (6d 10f)
[INPUT] Symbol           X                Y                Z      unit          X                Y                Z       unit  Magmom
[INPUT]  1 C      1.576660000000   4.324590000000   1.962630000000 AA    2.979455591557   8.172290701033   3.708833183855 Bohr   0.0
[INPUT]  2 C      1.006760000000   3.439300000000   2.874690000000 AA    1.902500673167   6.499335060217   5.432376793026 Bohr   0.0
[INPUT]  3 C      2.575860000000   3.883380000000   1.103860000000 AA    4.867669935222   7.338524637613   2.085993079862 Bohr   0.0
[INPUT]  4 H      1.273860000000   5.336890000000   1.877520000000 AA    2.407246521038  10.085260456930   3.547998593393 Bohr   0.0
[INPUT]  5 H      0.207700000000   3.758270000000   3.534860000000 AA    0.392496116072   7.102101002169   6.679917288680 Bohr   0.0
[INPUT]  6 H      3.020020000000   4.557610000000   0.400100000000 AA    5.707010690709   8.612634682579   0.756079422438 Bohr   0.0
[INPUT]  7 C      1.424140000000   2.116620000000   2.896140000000 AA    2.691234563038   3.999832109777   5.472911418398 Bohr   0.0
[INPUT]  8 C      2.993240000000   2.560700000000   1.125310000000 AA    5.656403825093   4.839021687174   2.126527705234 Bohr   0.0
[INPUT]  9 C      2.423340000000   1.675410000000   2.037370000000 AA    4.579448906703   3.166066046358   3.850071314405 Bohr   0.0
[INPUT] 10 H      0.979980000000   1.442400000000   3.599900000000 AA    1.851893807551   2.725740962073   6.802825075822 Bohr   0.0
[INPUT] 11 H      3.792300000000   2.241730000000   0.465140000000 AA    7.166408382188   4.236255745221   0.878987209580 Bohr   0.0
[INPUT] 12 H      2.726140000000   0.663120000000   2.122480000000 AA    5.151657977222   1.253115187722   4.010905904867 Bohr   0.0
[INPUT] 13 C      1.576660000000   4.324590000000   8.882630000000 AA    2.979455591557   8.172290701033  16.785737965845 Bohr   0.0
[INPUT] 14 C      1.006760000000   3.439300000000   9.794690000000 AA    1.902500673167   6.499335060217  18.509281575016 Bohr   0.0
[INPUT] 15 C      2.575860000000   3.883380000000   8.023860000000 AA    4.867669935222   7.338524637613  15.162897861853 Bohr   0.0
[INPUT] 16 H      1.273860000000   5.336890000000   8.797520000000 AA    2.407246521038  10.085260456930  16.624903375384 Bohr   0.0
[INPUT] 17 H      0.207700000000   3.758270000000  10.454860000000 AA    0.392496116072   7.102101002169  19.756822070670 Bohr   0.0
[INPUT] 18 H      3.020020000000   4.557610000000   7.320100000000 AA    5.707010690709   8.612634682579  13.832984204429 Bohr   0.0
[INPUT] 19 C      1.424140000000   2.116620000000   9.816140000000 AA    2.691234563038   3.999832109777  18.549816200388 Bohr   0.0
[INPUT] 20 C      2.993240000000   2.560700000000   8.045310000000 AA    5.656403825093   4.839021687174  15.203432487225 Bohr   0.0
[INPUT] 21 C      2.423340000000   1.675410000000   8.957370000000 AA    4.579448906703   3.166066046358  16.926976096395 Bohr   0.0
[INPUT] 22 H      0.979980000000   1.442400000000  10.519900000000 AA    1.851893807551   2.725740962073  19.879729857812 Bohr   0.0
[INPUT] 23 H      3.792300000000   2.241730000000   7.385140000000 AA    7.166408382188   4.236255745221  13.955891991570 Bohr   0.0
[INPUT] 24 H      2.726140000000   0.663120000000   9.042480000000 AA    5.151657977222   1.253115187722  17.087810686857 Bohr   0.0
[INPUT] 25 C      1.576660000000  13.874590000000   1.962630000000 AA    2.979455591557  26.219175190629   3.708833183855 Bohr   0.0
[INPUT] 26 C      1.006760000000  12.989300000000   2.874690000000 AA    1.902500673167  24.546219549813   5.432376793026 Bohr   0.0
[INPUT] 27 C      2.575860000000  13.433380000000   1.103860000000 AA    4.867669935222  25.385409127210   2.085993079862 Bohr   0.0
[INPUT] 28 H      1.273860000000  14.886890000000   1.877520000000 AA    2.407246521038  28.132144946526   3.547998593393 Bohr   0.0
[INPUT] 29 H      0.207700000000  13.308270000000   3.534860000000 AA    0.392496116072  25.148985491765   6.679917288680 Bohr   0.0
[INPUT] 30 H      3.020020000000  14.107610000000   0.400100000000 AA    5.707010690709  26.659519172175   0.756079422438 Bohr   0.0
[INPUT] 31 C      1.424140000000  11.666620000000   2.896140000000 AA    2.691234563038  22.046716599373   5.472911418398 Bohr   0.0
[INPUT] 32 C      2.993240000000  12.110700000000   1.125310000000 AA    5.656403825093  22.885906176770   2.126527705234 Bohr   0.0
[INPUT] 33 C      2.423340000000  11.225410000000   2.037370000000 AA    4.579448906703  21.212950535954   3.850071314405 Bohr   0.0
[INPUT] 34 H      0.979980000000  10.992400000000   3.599900000000 AA    1.851893807551  20.772625451669   6.802825075822 Bohr   0.0
[INPUT] 35 H      3.792300000000  11.791730000000   0.465140000000 AA    7.166408382188  22.283140234818   0.878987209580 Bohr   0.0
[INPUT] 36 H      2.726140000000  10.213120000000   2.122480000000 AA    5.151657977222  19.299999677318   4.010905904867 Bohr   0.0
[INPUT] 37 C      1.576660000000  13.874590000000   8.882630000000 AA    2.979455591557  26.219175190629  16.785737965845 Bohr   0.0
[INPUT] 38 C      1.006760000000  12.989300000000   9.794690000000 AA    1.902500673167  24.546219549813  18.509281575016 Bohr   0.0
[INPUT] 39 C      2.575860000000  13.433380000000   8.023860000000 AA    4.867669935222  25.385409127210  15.162897861853 Bohr   0.0
[INPUT] 40 H      1.273860000000  14.886890000000   8.797520000000 AA    2.407246521038  28.132144946526  16.624903375384 Bohr   0.0
[INPUT] 41 H      0.207700000000  13.308270000000  10.454860000000 AA    0.392496116072  25.148985491765  19.756822070670 Bohr   0.0
[INPUT] 42 H      3.020020000000  14.107610000000   7.320100000000 AA    5.707010690709  26.659519172175  13.832984204429 Bohr   0.0
[INPUT] 43 C      1.424140000000  11.666620000000   9.816140000000 AA    2.691234563038  22.046716599373  18.549816200388 Bohr   0.0
[INPUT] 44 C      2.993240000000  12.110700000000   8.045310000000 AA    5.656403825093  22.885906176770  15.203432487225 Bohr   0.0
[INPUT] 45 C      2.423340000000  11.225410000000   8.957370000000 AA    4.579448906703  21.212950535954  16.926976096395 Bohr   0.0
[INPUT] 46 H      0.979980000000  10.992400000000  10.519900000000 AA    1.851893807551  20.772625451669  19.879729857812 Bohr   0.0
[INPUT] 47 H      3.792300000000  11.791730000000   7.385140000000 AA    7.166408382188  22.283140234818  13.955891991570 Bohr   0.0
[INPUT] 48 H      2.726140000000  10.213120000000   9.042480000000 AA    5.151657977222  19.299999677318  17.087810686857 Bohr   0.0
[INPUT] 49 C      9.016660000000   4.324590000000   1.962630000000 AA   17.039017958321   8.172290701033   3.708833183855 Bohr   0.0
[INPUT] 50 C      8.446760000000   3.439300000000   2.874690000000 AA   15.962063039931   6.499335060217   5.432376793026 Bohr   0.0
[INPUT] 51 C     10.015860000000   3.883380000000   1.103860000000 AA   18.927232301986   7.338524637613   2.085993079862 Bohr   0.0
[INPUT] 52 H      8.713860000000   5.336890000000   1.877520000000 AA   16.466808887803  10.085260456930   3.547998593393 Bohr   0.0
[INPUT] 53 H      7.647700000000   3.758270000000   3.534860000000 AA   14.452058482836   7.102101002169   6.679917288680 Bohr   0.0
[INPUT] 54 H     10.460020000000   4.557610000000   0.400100000000 AA   19.766573057473   8.612634682579   0.756079422438 Bohr   0.0
[INPUT] 55 C      8.864140000000   2.116620000000   2.896140000000 AA   16.750796929802   3.999832109777   5.472911418398 Bohr   0.0
[INPUT] 56 C     10.433240000000   2.560700000000   1.125310000000 AA   19.715966191857   4.839021687174   2.126527705234 Bohr   0.0
[INPUT] 57 C      9.863340000000   1.675410000000   2.037370000000 AA   18.639011273468   3.166066046358   3.850071314405 Bohr   0.0
[INPUT] 58 H      8.419980000000   1.442400000000   3.599900000000 AA   15.911456174315   2.725740962073   6.802825075822 Bohr   0.0
[INPUT] 59 H     11.232300000000   2.241730000000   0.465140000000 AA   21.225970748952   4.236255745221   0.878987209580 Bohr   0.0
[INPUT] 60 H     10.166140000000   0.663120000000   2.122480000000 AA   19.211220343986   1.253115187722   4.010905904867 Bohr   0.0
[INPUT] 61 C      9.016660000000   4.324590000000   8.882630000000 AA   17.039017958321   8.172290701033  16.785737965845 Bohr   0.0
[INPUT] 62 C      8.446760000000   3.439300000000   9.794690000000 AA   15.962063039931   6.499335060217  18.509281575016 Bohr   0.0
[INPUT] 63 C     10.015860000000   3.883380000000   8.023860000000 AA   18.927232301986   7.338524637613  15.162897861853 Bohr   0.0
[INPUT] 64 H      8.713860000000   5.336890000000   8.797520000000 AA   16.466808887803  10.085260456930  16.624903375384 Bohr   0.0
[INPUT] 65 H      7.647700000000   3.758270000000  10.454860000000 AA   14.452058482836   7.102101002169  19.756822070670 Bohr   0.0
[INPUT] 66 H     10.460020000000   4.557610000000   7.320100000000 AA   19.766573057473   8.612634682579  13.832984204429 Bohr   0.0
[INPUT] 67 C      8.864140000000   2.116620000000   9.816140000000 AA   16.750796929802   3.999832109777  18.549816200388 Bohr   0.0
[INPUT] 68 C     10.433240000000   2.560700000000   8.045310000000 AA   19.715966191857   4.839021687174  15.203432487225 Bohr   0.0
[INPUT] 69 C      9.863340000000   1.675410000000   8.957370000000 AA   18.639011273468   3.166066046358  16.926976096395 Bohr   0.0
[INPUT] 70 H      8.419980000000   1.442400000000  10.519900000000 AA   15.911456174315   2.725740962073  19.879729857812 Bohr   0.0
[INPUT] 71 H     11.232300000000   2.241730000000   7.385140000000 AA   21.225970748952   4.236255745221  13.955891991570 Bohr   0.0
[INPUT] 72 H     10.166140000000   0.663120000000   9.042480000000 AA   19.211220343986   1.253115187722  17.087810686857 Bohr   0.0
[INPUT] 73 C      9.016660000000  13.874590000000   1.962630000000 AA   17.039017958321  26.219175190629   3.708833183855 Bohr   0.0
[INPUT] 74 C      8.446760000000  12.989300000000   2.874690000000 AA   15.962063039931  24.546219549813   5.432376793026 Bohr   0.0
[INPUT] 75 C     10.015860000000  13.433380000000   1.103860000000 AA   18.927232301986  25.385409127210   2.085993079862 Bohr   0.0
[INPUT] 76 H      8.713860000000  14.886890000000   1.877520000000 AA   16.466808887803  28.132144946526   3.547998593393 Bohr   0.0
[INPUT] 77 H      7.647700000000  13.308270000000   3.534860000000 AA   14.452058482836  25.148985491765   6.679917288680 Bohr   0.0
[INPUT] 78 H     10.460020000000  14.107610000000   0.400100000000 AA   19.766573057473  26.659519172175   0.756079422438 Bohr   0.0
[INPUT] 79 C      8.864140000000  11.666620000000   2.896140000000 AA   16.750796929802  22.046716599373   5.472911418398 Bohr   0.0
[INPUT] 80 C     10.433240000000  12.110700000000   1.125310000000 AA   19.715966191857  22.885906176770   2.126527705234 Bohr   0.0
[INPUT] 81 C      9.863340000000  11.225410000000   2.037370000000 AA   18.639011273468  21.212950535954   3.850071314405 Bohr   0.0
[INPUT] 82 H      8.419980000000  10.992400000000   3.599900000000 AA   15.911456174315  20.772625451669   6.802825075822 Bohr   0.0
[INPUT] 83 H     11.232300000000  11.791730000000   0.465140000000 AA   21.225970748952  22.283140234818   0.878987209580 Bohr   0.0
[INPUT] 84 H     10.166140000000  10.213120000000   2.122480000000 AA   19.211220343986  19.299999677318   4.010905904867 Bohr   0.0
[INPUT] 85 C      9.016660000000  13.874590000000   8.882630000000 AA   17.039017958321  26.219175190629  16.785737965845 Bohr   0.0
[INPUT] 86 C      8.446760000000  12.989300000000   9.794690000000 AA   15.962063039931  24.546219549813  18.509281575016 Bohr   0.0
[INPUT] 87 C     10.015860000000  13.433380000000   8.023860000000 AA   18.927232301986  25.385409127210  15.162897861853 Bohr   0.0
[INPUT] 88 H      8.713860000000  14.886890000000   8.797520000000 AA   16.466808887803  28.132144946526  16.624903375384 Bohr   0.0
[INPUT] 89 H      7.647700000000  13.308270000000  10.454860000000 AA   14.452058482836  25.148985491765  19.756822070670 Bohr   0.0
[INPUT] 90 H     10.460020000000  14.107610000000   7.320100000000 AA   19.766573057473  26.659519172175  13.832984204429 Bohr   0.0
[INPUT] 91 C      8.864140000000  11.666620000000   9.816140000000 AA   16.750796929802  22.046716599373  18.549816200388 Bohr   0.0
[INPUT] 92 C     10.433240000000  12.110700000000   8.045310000000 AA   19.715966191857  22.885906176770  15.203432487225 Bohr   0.0
[INPUT] 93 C      9.863340000000  11.225410000000   8.957370000000 AA   18.639011273468  21.212950535954  16.926976096395 Bohr   0.0
[INPUT] 94 H      8.419980000000  10.992400000000  10.519900000000 AA   15.911456174315  20.772625451669  19.879729857812 Bohr   0.0
[INPUT] 95 H     11.232300000000  11.791730000000   7.385140000000 AA   21.225970748952  22.283140234818  13.955891991570 Bohr   0.0
[INPUT] 96 H     10.166140000000  10.213120000000   9.042480000000 AA   19.211220343986  19.299999677318  17.087810686857 Bohr   0.0
[INPUT] ---------------- BASIS SET ---------------- 
[INPUT] l, kappa, [nprim/nctr], expnt,             c_1 c_2 ...
[INPUT] H
[INPUT] 0    0    [3    /1   ]  13.010701         0.019682158
                                1.9622572         0.13796524
                                0.44453796        0.47831935
[INPUT] 0    0    [1    /1   ]  0.12194962           1
[INPUT] 1    0    [1    /1   ]  0.8                  1
[INPUT] C
[INPUT] 0    0    [5    /1   ]  1238.4016938      0.0054568832082
                                186.29004992      0.040638409211
                                42.251176346      0.18025593888
                                11.676557932      0.46315121755
                                3.5930506482      0.44087173314
[INPUT] 0    0    [1    /1   ]  0.40245147363        1
[INPUT] 0    0    [1    /1   ]  0.13090182668        1
[INPUT] 1    0    [3    /1   ]  9.4680970621      0.038387871728
                                2.0103545142      0.21117025112
                                0.54771004707     0.51328172114
[INPUT] 1    0    [1    /1   ]  0.15268613795        1
[INPUT] 2    0    [1    /1   ]  0.8                  1

Ewald components = 590.535852017864, -382.749475642293, 188.991578200528
nuclear repulsion = 396.777954576098
number of shells = 432
number of NR pGTOs = 1536
number of NR cGTOs = 960
basis = def2-svp
ecp = {}
CPU time:        15.90
lattice vectors  a1 [28.119124734, 0.000000000, 0.000000000]
                 a2 [0.000000000, 36.093768979, 0.000000000]
                 a3 [0.000000000, 0.000000000, 26.153809564]
dimension = 3
low_dim_ft_type = None
Cell volume = 26544.2
rcut = 25.222000892121418 (nimgs = [1 1 1])
lattice sum = 109 cells
precision = 1e-14
pseudo = None
ke_cutoff = 148973.09426748578
    = [4887 6273 4547] mesh (139393518597 PWs)


******** <class 'pyscf.pbc.dft.rks.RKS'> ********
method = RKS
initial guess = minao
damping factor = 0
level_shift factor = 0
DIIS = <class 'pyscf.scf.diis.CDIIS'>
diis_start_cycle = 1
diis_space = 8
diis_damp = 0
SCF conv_tol = 1e-08
SCF conv_tol_grad = None
SCF max_cycles = 50
direct_scf = True
direct_scf_tol = 1e-13
chkfile to save SCF result = /tmp/tmpfkd588cv
max_memory 4000 MB (current use 125 MB)
******** PBC SCF flags ********
kpt = [0. 0. 0.]
Exchange divergence treatment (exxdiv) = None
DF object = <pyscf.pbc.df.rsdf.RSGDF object at 0x7fc30ff07fd0>
XC functionals = pbe
small_rho_cutoff = 1e-07
radial grids: 
    Treutler-Ahlrichs [JCP 102, 346 (1995); DOI:10.1063/1.469408] (M4) radial grids
    
becke partition: Becke, JCP 88, 2547 (1988); DOI:10.1063/1.454033
pruning grids: <function nwchem_prune at 0x7fc30fef5580>
grids dens level: 3
symmetrized grids: False
atomic radii adjust function: <function treutler_atomic_radii_adjust at 0x7fc30fef6340>
Set gradient conv threshold to 0.0001
Initial guess from minao.
Big error detected in the electron number of initial guess density matrix (Ne/cell = 335.864)!
  This can cause huge error in Fock matrix and lead to instability in SCF for low-dimensional systems.
  DM is normalized wrt the number of electrons 336
kmesh for bvk-cell = [1 1 1]


******** <class 'pyscf.pbc.df.rsdf_builder._RSNucBuilder'> ********
mesh = [61 77 57] (267729 PWs)
ke_cutoff = 21.87925176459718
omega = 0.4893597259174703
exclude_d_aux = False
exclude_dd_block = True
j2c_eig_always = False
has_long_range = True
Set _RSNucBuilder.direct_scf_tol to 2.52186e-17
rs_cell.nbas 480 nao 1008
No. smooth_bas in rs_cell 96
sup-mol nbas = 1840 cGTO = 3808 pGTO = 5424
sup-mol-ft nbas = 3014 cGTO = 6062 pGTO = 8750
    CPU time for int3c kernel initialization      0.71 sec, wall time      0.01 sec
Set ft_ao cutoff to 1e-15
    CPU time for get_nuc  14609.65 sec, wall time    289.81 sec
atom C rad-grids = 75, ang-grids = [ 50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50
  50  50  50  50  86  86  86  86  86  86  86  86  86  86 266 266 266 266
 266 266 302 302 302 302 302 302 302 302 302 302 302 302 302 302 302 302
 302 302 302 302 266 266 266 266 266 266 266 266 266 266 266 266 266 266
 266 266 266]
atom H rad-grids = 50, ang-grids = [ 50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  86  86  86
  86 266 266 266 266 266 302 302 302 302 302 302 302 302 302 302 302 302
 302 266 266 266 266 266 266 266 266 266 266 266 266 266]
tot grids = 1147988
cell vol = 26544.1602  sum(weights) = 26582.1987
Drop grids 200561
    CPU time for setting up grids   1441.52 sec, wall time     24.14 sec
nelec by numeric integration = 336.0010961905367
    CPU time for vxc   2673.95 sec, wall time     43.40 sec
Default auxbasis def2-svp-jkfit is used for H def2-svp
Default auxbasis def2-svp-jkfit is used for C def2-svp
num shells = 1488, num cGTOs = 5232


******** <class 'pyscf.pbc.df.rsdf.RSGDF'> ********
cell num shells = 432, num cGTOs = 960, num pGTOs = 1536
use_bvk = True
precision_R = 1e-16
precision_G = 1e-14
j2c_eig_always = False
omega = 0.3
ke_cutoff = 6.881222293952997
mesh_compact = [35 45 33] (51975 PWs)
auxbasis = {'H': 'def2-svp-jkfit', 'C': 'def2-svp-jkfit'}
auxcell precision= 1e-14
auxcell rcut = 30.17272751711412
omega_j2c = 0.4
mesh_j2c = [45 57 43] (110295 PWs)
auxcell num shells = 1488, num cGTOs = 5232, num pGTOs = 6576
exp_to_discard = None
_cderi_to_save = /tmp/tmplwcz96c2
len(kpts) = 1
kmesh for bvk-cell = [1 1 1]
rs_cell.nbas 480 nao 1008
No. smooth_bas in rs_cell 0
sup-mol-ft nbas = 2532 cGTO = 5256 pGTO = 7644
j3c prescreening: cell rcut 37.24 Bohr  keep 33 imgs
Using PBCsr3c_gs2 to evaluate SR integrals
Set ft_ao cutoff to 1e-15
    CPU time for int2c2e   1330.10 sec, wall time     23.86 sec
    CPU time for sr jk   1520.87 sec, wall time     18.61 sec
    CPU time for vj and vk 386760.22 sec, wall time   6036.02 sec
E1 = -3246.4046979094014  Ecoul = 1264.5605058745466  Exc = -274.70598456761616
init E= -1859.77222202637
    CPU time for initialize scf 404084.50 sec, wall time   6369.88 sec
  HOMO = -0.248312974461902  LUMO = -0.0556925347151162
  mo_energy =
[-9.91993024 -9.91992992 -9.91992948 -9.91992912 -9.91992888 -9.91992881
 -9.91992804 -9.91992795 -9.91991041 -9.91991037 -9.91990978 -9.91990949
 -9.9199091  -9.91990905 -9.91990846 -9.91990822 -9.91956748 -9.91956713
 -9.91956588 -9.91956558 -9.91956514 -9.91956488 -9.91956395 -9.91956374
 -9.91949496 -9.91949476 -9.91949387 -9.91949368 -9.91949151 -9.91949128
 -9.91949002 -9.9194897  -9.91792198 -9.91792197 -9.91792049 -9.91792048
 -9.91791234 -9.91791231 -9.91791135 -9.91791132 -9.91785738 -9.91785736
 -9.91785632 -9.9178563  -9.91784773 -9.91784772 -9.9178462  -9.9178462
 -0.8143403  -0.81434022 -0.81433705 -0.81433697 -0.81432828 -0.8143282
 -0.81432509 -0.814325   -0.70878993 -0.70878963 -0.70878908 -0.70878877
 -0.7087705  -0.70877011 -0.70876964 -0.70876924 -0.70608186 -0.70608137
 -0.70607302 -0.70607254 -0.70606906 -0.70606858 -0.70605968 -0.7060592
 -0.57621563 -0.57621066 -0.57620782 -0.57620286 -0.5761962  -0.57619122
 -0.57619091 -0.57618593 -0.57009628 -0.57009567 -0.57009354 -0.57009294
 -0.57007385 -0.57007324 -0.57007041 -0.57006982 -0.49737989 -0.49737421
 -0.49735166 -0.49734597 -0.49729733 -0.49729161 -0.49727223 -0.49726653
 -0.44773219 -0.44773029 -0.44772722 -0.44772531 -0.44772022 -0.44771833
 -0.44771489 -0.44771301 -0.42378381 -0.42377362 -0.4237672  -0.42375694
 -0.42373901 -0.42372911 -0.42372213 -0.42371212 -0.40360311 -0.40359496
 -0.40357109 -0.40356926 -0.40356323 -0.40356307 -0.40353775 -0.40353185
 -0.40115469 -0.40115407 -0.40112177 -0.4011212  -0.40108477 -0.40108407
 -0.40101796 -0.4010173  -0.35049429 -0.35049332 -0.35039832 -0.35039747
 -0.3501093  -0.35010826 -0.35000629 -0.35000536 -0.33306793 -0.33306324
 -0.33305818 -0.3330523  -0.33303836 -0.33303387 -0.33302832 -0.33302288
 -0.32955832 -0.32954329 -0.32954094 -0.32952597 -0.3294859  -0.32947138
 -0.32944846 -0.3294339  -0.25020902 -0.25020808 -0.25011085 -0.25010968
 -0.24953448 -0.24953311 -0.24952391 -0.24952245 -0.24864997 -0.24864823
 -0.24856306 -0.24856221 -0.24850068 -0.24849945 -0.24831346 -0.24831297
 -0.05569253 -0.05569158 -0.05549475 -0.05549341 -0.05499834 -0.05499734
 -0.05467306 -0.05467165 -0.05320314 -0.05320303 -0.05318495 -0.05318469
 -0.05238992 -0.05238947 -0.052267   -0.05226665  0.05703482  0.0604027
  0.06106834  0.06327381  0.06348092  0.06487831  0.0672706   0.0672963
  0.0902732   0.09028095  0.09051646  0.09051977  0.09150066  0.09150693
  0.0917874   0.09178893  0.10064469  0.10125367  0.10144703  0.10172732
  0.10245299  0.10259202  0.10414085  0.10574891  0.10579001  0.10597681
  0.11089584  0.11274952  0.11287673  0.11299242  0.11546435  0.11611206
  0.13644314  0.13735752  0.13827004  0.14045439  0.14168838  0.14225499
  0.14531554  0.14603877  0.14695589  0.14846239  0.14915546  0.14930378
  0.14964926  0.1509093   0.15109364  0.15192086  0.16837626  0.16963674
  0.17143562  0.17238545  0.17403204  0.17538753  0.17612686  0.17711269
  0.2422994   0.24235509  0.2429445   0.24295663  0.24359889  0.24405565
  0.24452311  0.24483868  0.24658981  0.2474235   0.24776454  0.24777095
  0.24824813  0.24868037  0.24917214  0.25051413  0.25072904  0.25076049
  0.25077877  0.25078821  0.2518525   0.25201044  0.25277719  0.2530619
  0.2536268   0.25373     0.25433237  0.25441677  0.25453821  0.25455198
  0.25496414  0.25507799  0.32666362  0.32765965  0.32850355  0.32932766
  0.33014733  0.33081848  0.33109745  0.33168606  0.37362397  0.37363176
  0.37408845  0.37410761  0.37418702  0.37419347  0.37438746  0.37442051
  0.38357639  0.3835851   0.38603091  0.38604219  0.38887369  0.38893808
  0.39082696  0.39096846  0.39220017  0.39224727  0.39229341  0.3923184
  0.39466731  0.39466984  0.39525657  0.39679341  0.39760466  0.3976081
  0.39855375  0.40007007  0.40272214  0.40416158  0.40526461  0.40666742
  0.42195871  0.42218908  0.4251087   0.42533701  0.42675437  0.42773659
  0.42815252  0.42867375  0.43203979  0.43463159  0.43466335  0.43471882
  0.43600073  0.43720973  0.43793972  0.43932308  0.46319269  0.46336105
  0.46414234  0.46414411  0.46436391  0.46458884  0.46486162  0.46527415
  0.46938347  0.469397    0.47060432  0.4707143   0.4707898   0.47117716
  0.47128931  0.47178998  0.48747111  0.48751963  0.48758139  0.48763449
  0.48793179  0.4880216   0.48813076  0.48821446  0.49557385  0.49558075
  0.49969708  0.49970558  0.50334836  0.5033554   0.50373351  0.50374202
  0.5057447   0.50576263  0.50632749  0.50634823  0.51145734  0.51146386
  0.51430816  0.51430875  0.55841483  0.55842254  0.5597883   0.56007478
  0.56087447  0.5609126   0.56145128  0.56156051  0.57117901  0.5711855
  0.57130387  0.57155168  0.57201695  0.572125    0.57305691  0.57359911
  0.59106367  0.59109351  0.59213888  0.59397431  0.59406601  0.59524404
  0.59530885  0.59561118  0.59655014  0.59886481  0.60318383  0.60530088
  0.61183031  0.61213079  0.61341594  0.61407938  0.61962256  0.62245787
  0.62372552  0.62447845  0.62480506  0.62579985  0.62649718  0.62744086
  0.62953399  0.62997709  0.63053181  0.63286821  0.63510175  0.63549972
  0.63571833  0.63841081  0.64015812  0.64154542  0.644412    0.64482702
  0.64629332  0.6465268   0.64981589  0.65006175  0.66800769  0.66950526
  0.67034486  0.670414    0.67055883  0.67165883  0.67170476  0.6722727
  0.67230788  0.67241102  0.67370075  0.67412363  0.67706722  0.67795522
  0.6784506   0.67870355  0.6790696   0.67915775  0.68122597  0.68124038
  0.68299994  0.6854608   0.68559614  0.68662763  0.68888317  0.69151241
  0.69403687  0.69568857  0.70124983  0.70154309  0.7034449   0.70464598
  0.71447083  0.71481057  0.71773722  0.71776362  0.71779099  0.71841728
  0.71938917  0.71952566  0.72203481  0.72272175  0.7249427   0.72570558
  0.72671892  0.72736463  0.7279935   0.72855603  0.77669188  0.77774287
  0.78036577  0.78147498  0.78794387  0.78902181  0.79233896  0.79344456
  0.84260155  0.84277799  0.84290569  0.84306458  0.84390749  0.84391043
  0.84418283  0.84420567  0.96806639  0.96851367  0.96882006  0.96984506
  0.9707152   0.97134893  0.97342443  0.97408006  0.97715525  0.97737146
  0.98015341  0.98024915  0.98029201  0.98090989  0.98181159  0.98192096
  1.07658408  1.07667975  1.07677742  1.07681274  1.07706315  1.0771725
  1.07726403  1.07731701  1.14936106  1.14936285  1.14939987  1.14940007
  1.14942141  1.14942416  1.1494452   1.14944726  1.16327869  1.1634161
  1.16345532  1.16348089  1.16392129  1.16410083  1.16433252  1.16434994
  1.17053065  1.17065975  1.17083     1.17093281  1.17103752  1.17115151
  1.17136357  1.17148173  1.22273022  1.22273146  1.2228116   1.22281177
  1.22294689  1.2229474   1.22300651  1.22300736  1.22671956  1.22678655
  1.22682411  1.22688346  1.22741982  1.22747201  1.22748148  1.22752901
  1.23184538  1.2336133   1.23400839  1.2375073   1.24012848  1.24162228
  1.24168428  1.24556777  1.24725706  1.24756786  1.2482391   1.24892825
  1.24921349  1.24940322  1.25098161  1.25100323  1.46901645  1.47603721
  1.47843845  1.48388205  1.48605106  1.49150793  1.49489554  1.50304428
  1.55894547  1.55895331  1.55959055  1.55963762  1.56094709  1.56098952
  1.56178594  1.56187996  1.56920448  1.56921678  1.56982338  1.56985034
  1.57065813  1.57069106  1.57144747  1.57150003  1.61047454  1.61048914
  1.61278027  1.61278564  1.62113367  1.6211564   1.62351379  1.62351418
  1.62812389  1.62815722  1.62816708  1.62819372  1.62862786  1.62864545
  1.62865252  1.62866533  1.66301693  1.66303357  1.66620964  1.66625231
  1.66700007  1.66701098  1.67260011  1.67260681  1.67292103  1.67296036
  1.67426015  1.67427007  1.6767864   1.67682565  1.67690294  1.67696843
  1.68099541  1.68106406  1.68126495  1.68133314  1.68200824  1.682068
  1.68212083  1.68217877  1.68311724  1.68314491  1.6831862   1.68323301
  1.68350224  1.68352717  1.68375729  1.68377951  1.68598774  1.68601037
  1.68616148  1.68623817  1.68943222  1.68955053  1.69000059  1.69016571
  1.69867859  1.69868435  1.69871215  1.69871727  1.69923046  1.69927597
  1.69938146  1.69943419  1.73142078  1.7317153   1.73230109  1.73251667
  1.73260222  1.73285717  1.73288599  1.73325019  1.78252671  1.78321252
  1.78336645  1.78403101  1.78459848  1.78521152  1.7855901   1.78626102
  1.86588005  1.86588051  1.86588877  1.86588896  1.86616679  1.86616699
  1.86620983  1.86621049  1.90215945  1.90217869  1.9039159   1.90394126
  1.90595845  1.90596466  1.90720674  1.90721399  1.91239259  1.91245643
  1.91254406  1.91261603  1.91438265  1.91451549  1.91465606  1.91479879
  1.91920025  1.91921074  1.91933811  1.91934319  1.92134142  1.92136251
  1.92136483  1.92139161  1.92588878  1.92590762  1.9259105   1.9259229
  1.92599031  1.9260049   1.92603002  1.92603476  1.92676027  1.92703411
  1.9279669   1.92834698  1.92914575  1.92941021  1.92944213  1.92979875
  2.03973035  2.03973727  2.04006156  2.04007129  2.04254199  2.04256748
  2.04278582  2.0428112   2.04489705  2.04494876  2.04537937  2.04545594
  2.04570361  2.04575828  2.04634613  2.0463543   2.04829141  2.04834026
  2.04840884  2.04850129  2.049472    2.04951925  2.0509009   2.05095751
  2.08137459  2.08159098  2.08160224  2.08183569  2.08376738  2.08410732
  2.08423162  2.08459416  2.18968866  2.18970133  2.18971078  2.18971591
  2.18994224  2.18996011  2.18998796  2.18999775  2.19535537  2.19535659
  2.19546273  2.19546297  2.19552532  2.19552676  2.19564496  2.19564609
  2.21673666  2.21732809  2.21759715  2.21810575  2.21892104  2.21912088
  2.21947178  2.22046468  2.22537531  2.22572635  2.22580182  2.22626204
  2.22887249  2.22889513  2.22913738  2.22920552  2.2596353   2.25963635
  2.25963664  2.25963754  2.25964568  2.25964571  2.25964966  2.25964976
  2.27096764  2.27096965  2.27097031  2.27097233  2.27097397  2.27097536
  2.27097659  2.27097796  2.47916502  2.47916667  2.47919886  2.47920094
  2.47944542  2.47944551  2.47944791  2.47944839  2.50120566  2.50136529
  2.50154724  2.50171924  2.50179272  2.50191865  2.50258708  2.50274249
  2.51723244  2.51724475  2.51763888  2.51765452  2.5179644   2.51796914
  2.51832562  2.51833077  2.54108671  2.54108682  2.54108867  2.54108877
  2.54108919  2.54108928  2.5410893   2.5410894   2.64505059  2.6450746
  2.64574889  2.64578206  2.64654379  2.64726905  2.6479672   2.64883555
  2.66442586  2.66460393  2.66463374  2.66511286  2.66724948  2.66784809
  2.66802198  2.66824277  2.66838821  2.66869713  2.6687189   2.66907277
  2.66988178  2.67045309  2.67126182  2.67161577  2.75011993  2.75024342
  2.75046972  2.75049557  2.75058762  2.75061598  2.75083903  2.75094791
  2.76675788  2.76682548  2.76691207  2.76694852  2.76723541  2.76728298
  2.76736119  2.76741397  2.82035377  2.82091929  2.82164677  2.8221786
  2.82355069  2.82404562  2.82524755  2.82569807  3.03502014  3.03505065
  3.03505467  3.0350717   3.03512795  3.03515668  3.03545818  3.03548978
  3.06158186  3.06206772  3.06246951  3.06280117  3.06491373  3.06544759
  3.06584108  3.06621518  3.16377797  3.16379228  3.16381407  3.16382875
  3.16406317  3.16407052  3.16410067  3.16410696  3.57086768  3.57114305
  3.57118833  3.57134352  3.57241644  3.5727432   3.57278174  3.57296991
  4.98699993  4.98700994  4.987153    4.98716114  4.98754267  4.9875478
  4.98771956  4.98772341  5.00577511  5.00580112  5.00581264  5.00584027
  5.00594542  5.00597941  5.00599139  5.00602606  5.0093754   5.00938888
  5.00955179  5.00956313  5.00986859  5.00988107  5.01018169  5.01019395
  5.12670336  5.12670541  5.12671488  5.12671704  5.12681556  5.12681784
  5.12682206  5.12682444  5.13173427  5.1317465   5.13176007  5.13176828
  5.13177217  5.13178071  5.13178558  5.13179801  5.40455313  5.4045541
  5.40455683  5.40455773  5.40456735  5.4045683   5.40457144  5.40457234]
nelec by numeric integration = 336.00021438915616
    CPU time for vxc   1242.05 sec, wall time     19.41 sec
    CPU time for sr jk   1676.75 sec, wall time     18.55 sec
    CPU time for vj and vk   1676.83 sec, wall time     18.55 sec
E1 = -3292.9829031152176  Ecoul = 1320.1856396939334  Exc = -277.7514066570097
cycle= 1 E= -1853.7707155022  delta_E=    6  |g|= 1.22  |ddm|= 13.1
    CPU time for cycle= 1   2928.77 sec, wall time     38.11 sec
  HOMO = -0.108984487828625  LUMO = 0.075614215681062
  mo_energy =
[-9.72776042 -9.7277598  -9.72775313 -9.72775259 -9.72772596 -9.72772579
 -9.72771981 -9.72771974 -9.72765754 -9.72765699 -9.72765145 -9.72765093
 -9.72762434 -9.72762408 -9.72761704 -9.72761685 -9.72131122 -9.72130944
 -9.72130866 -9.72130723 -9.72130541 -9.72130514 -9.72130442 -9.72130409
 -9.72126335 -9.72126325 -9.72126263 -9.72126246 -9.72126013 -9.72125866
 -9.72125832 -9.72125652 -9.71826967 -9.71826725 -9.71825696 -9.71825461
 -9.71825303 -9.71825121 -9.71824141 -9.71823972 -9.71817251 -9.71817041
 -9.71816107 -9.71815876 -9.71815695 -9.71815508 -9.71814441 -9.71814233
 -0.6333216  -0.63332038 -0.63330953 -0.63330832 -0.6332816  -0.63328039
 -0.63327036 -0.63326915 -0.54334772 -0.54334279 -0.54334069 -0.5433391
 -0.54333579 -0.54333394 -0.54333181 -0.54332668 -0.54237785 -0.54237723
 -0.54234421 -0.5423436  -0.5422972  -0.54229683 -0.54225919 -0.54225882
 -0.42722149 -0.42719647 -0.42719261 -0.42718297 -0.42716762 -0.42716632
 -0.42715795 -0.42714129 -0.42152147 -0.42151948 -0.42151214 -0.42151022
 -0.42144812 -0.42144612 -0.42143563 -0.4214337  -0.36287899 -0.36284795
 -0.36280727 -0.36277628 -0.36270876 -0.36267783 -0.36266154 -0.36263085
 -0.31697808 -0.31695136 -0.31693571 -0.31690896 -0.3168596  -0.31683523
 -0.31681639 -0.31679186 -0.26328842 -0.263241   -0.26323852 -0.26323361
 -0.26322654 -0.26318781 -0.26318328 -0.26317347 -0.25728472 -0.25728115
 -0.25726141 -0.25725787 -0.25722001 -0.25721839 -0.25711224 -0.25711172
 -0.25601671 -0.25597795 -0.25596325 -0.25593729 -0.25591843 -0.25588089
 -0.25586926 -0.25584198 -0.21038506 -0.21038188 -0.21023367 -0.21023099
 -0.20973717 -0.20973387 -0.20956458 -0.20956174 -0.18553932 -0.18552257
 -0.18550336 -0.18548694 -0.18547166 -0.1854699  -0.18544712 -0.18541393
 -0.18260442 -0.18260251 -0.18255564 -0.18250416 -0.18250072 -0.18247164
 -0.1824596  -0.18237675 -0.111639   -0.11163883 -0.1111689  -0.11116887
 -0.11087058 -0.11086837 -0.11054198 -0.11053964 -0.10973836 -0.10973342
 -0.10968824 -0.10968264 -0.10912609 -0.10912402 -0.1089857  -0.10898449
  0.07561422  0.0756161   0.07601957  0.07602323  0.07618866  0.07618994
  0.07678714  0.07679034  0.07944603  0.07944794  0.07964523  0.07964684
  0.08019844  0.08019851  0.08023711  0.08023751  0.10362631  0.10825775
  0.10842465  0.11049462  0.11059122  0.11391957  0.11613338  0.11654248
  0.14092677  0.1419494   0.14258919  0.1446848   0.14574767  0.14804124
  0.14807537  0.14869126  0.14905067  0.15014745  0.15384611  0.15634071
  0.1592659   0.15953438  0.1597679   0.1601265   0.17414753  0.17448841
  0.17718944  0.17856689  0.18166494  0.18221931  0.18484698  0.18593197
  0.18670839  0.1893673   0.18951729  0.19093993  0.19198488  0.19236392
  0.19248258  0.19314711  0.20111839  0.20272339  0.20570199  0.20685128
  0.20803213  0.20993954  0.21100076  0.21230633  0.21991846  0.21997502
  0.22039334  0.22042515  0.22257989  0.22262266  0.22300581  0.22304153
  0.35354124  0.35363797  0.35465046  0.35466183  0.35583469  0.35662307
  0.35686819  0.35693052  0.35864654  0.35885625  0.3596884   0.35972447
  0.35989019  0.35992591  0.36134631  0.36201062  0.36454123  0.36455488
  0.36457479  0.36458315  0.36570097  0.36574885  0.36624752  0.36634787
  0.36784466  0.36815466  0.36816967  0.36847379  0.36946612  0.36954014
  0.36966076  0.36978682  0.42471503  0.42510934  0.42511722  0.42519161
  0.42520957  0.42522236  0.4252878   0.4255373   0.45869924  0.45886569
  0.45973944  0.45976915  0.45983222  0.45995091  0.46047002  0.46048886
  0.46396502  0.46397089  0.46484327  0.46486378  0.47183538  0.47188849
  0.47207166  0.47211877  0.47352439  0.47366696  0.47368022  0.47381758
  0.47437739  0.47444769  0.47722031  0.47728211  0.4888682   0.49109273
  0.49117031  0.49239805  0.49317944  0.49334867  0.49450031  0.49518618
  0.51518195  0.51687149  0.51850464  0.52019314  0.52568328  0.52949462
  0.52980377  0.53321643  0.53960129  0.53976114  0.54160053  0.54246434
  0.5447179   0.54472784  0.54697825  0.54723454  0.55447589  0.55460165
  0.5558395   0.55585514  0.55714393  0.55729022  0.55767324  0.55767515
  0.56293239  0.56294521  0.56464945  0.56474674  0.56476194  0.56512752
  0.56563392  0.56608725  0.59638061  0.59638403  0.59714281  0.5972206
  0.59727061  0.59735525  0.5978895   0.59795487  0.59799391  0.59804596
  0.60122867  0.60123592  0.60387116  0.60387161  0.60461549  0.60462105
  0.6067155   0.60672428  0.60673758  0.60673832  0.61307373  0.61308562
  0.61567597  0.61567808  0.65775815  0.65781386  0.65965106  0.66008975
  0.6608799   0.66094708  0.66151965  0.66183689  0.67112827  0.67124209
  0.67142743  0.67190041  0.67197177  0.67203489  0.67220216  0.6733928
  0.68322261  0.68325822  0.68348215  0.68434315  0.68456901  0.68619314
  0.68696027  0.68729905  0.68853529  0.69074716  0.69118298  0.69361767
  0.70276183  0.70284067  0.70350335  0.70480656  0.70828806  0.71116189
  0.71311764  0.71502898  0.71577819  0.71627074  0.718883    0.71968423
  0.72113365  0.72277956  0.72348533  0.7236238   0.72482586  0.72638531
  0.7267643   0.72843539  0.73066418  0.73199702  0.73322397  0.73349463
  0.73901574  0.7390647   0.74248981  0.74253002  0.7888628   0.78891582
  0.79184723  0.79193545  0.79294156  0.79326703  0.79406869  0.79407353
  0.79418417  0.79466319  0.79512758  0.79606433  0.79606981  0.79690694
  0.79748531  0.79783906  0.80081917  0.80104315  0.80176396  0.80347328
  0.80375353  0.80446538  0.80538241  0.80599959  0.8075738   0.81073549
  0.81146054  0.81340559  0.81642011  0.81803308  0.81917921  0.82074875
  0.83930295  0.83931543  0.84138719  0.84144229  0.84161801  0.84168457
  0.84198716  0.84207258  0.8456986   0.84599921  0.84816125  0.8484723
  0.85000956  0.85032823  0.8505518   0.85079415  0.89186232  0.8918736
  0.89534026  0.89535062  0.90489657  0.90493202  0.90911334  0.9091479
  0.96284693  0.96297799  0.96303361  0.96315163  0.96398669  0.96398873
  0.96415283  0.96416732  1.06607116  1.06611143  1.0668611   1.06762433
  1.06820213  1.06913815  1.07163364  1.07170458  1.07475165  1.07480846
  1.07756457  1.07808737  1.07837611  1.07912296  1.07990833  1.07998204
  1.18860982  1.18871344  1.18878299  1.18888396  1.18911461  1.18923035
  1.18929875  1.18941128  1.25984857  1.26019992  1.26107208  1.26162392
  1.26175065  1.26179108  1.2619503   1.2625333   1.27521269  1.27572175
  1.27604489  1.27633637  1.27642545  1.27683105  1.27742606  1.27768271
  1.30415686  1.30620216  1.30701365  1.3084669   1.31126223  1.31366034
  1.31412454  1.31453549  1.31893661  1.31911273  1.31926466  1.31931862
  1.31997745  1.32004487  1.32041175  1.32104535  1.32363608  1.3236513
  1.32370314  1.32394929  1.32413557  1.3244553   1.32463009  1.32507545
  1.34274959  1.34276584  1.34288198  1.34289306  1.34314964  1.34315024
  1.34320821  1.34320889  1.34627008  1.34644275  1.34653729  1.3466906
  1.34775566  1.3478704   1.34788596  1.34799064  1.52787661  1.53466073
  1.53811858  1.54126558  1.54547979  1.54864601  1.5530924   1.56096181
  1.67931596  1.67935426  1.68228969  1.68233567  1.68432083  1.6843786
  1.68491152  1.68494093  1.68643947  1.68645838  1.68726969  1.68728265
  1.68736058  1.68741717  1.69006852  1.69013218  1.69736521  1.69744723
  1.69745583  1.69754155  1.69842206  1.69851627  1.69869984  1.69879232
  1.76231302  1.76239499  1.76267201  1.76275209  1.76411038  1.76418777
  1.7643172   1.76439324  1.7895213   1.78959273  1.79021156  1.79027697
  1.79336791  1.79336904  1.79352698  1.79352783  1.79540118  1.79540716
  1.79576645  1.79584054  1.79816194  1.79820943  1.79821736  1.79827284
  1.79834756  1.79840365  1.79865709  1.79866148  1.79872046  1.79872365
  1.7992451   1.79938648  1.80543693  1.80544607  1.80545562  1.80546039
  1.80606834  1.80608751  1.80612278  1.80614051  1.8065095   1.80651626
  1.80655208  1.80655852  1.80670831  1.80676819  1.8067698   1.80680463
  1.81266428  1.81280973  1.81285743  1.81307132  1.81311647  1.81321566
  1.81337249  1.81367602  1.82693229  1.82720747  1.82734674  1.82745465
  1.82763524  1.82786454  1.82807366  1.82810472  1.86915235  1.86984562
  1.87010212  1.87075696  1.87182954  1.87249859  1.87280128  1.87353256
  1.9699423   1.96994248  1.97002002  1.97002045  1.9702164   1.97021668
  1.97031867  1.97031967  2.01224503  2.0122483   2.0141266   2.01412786
  2.01550019  2.01550053  2.01682638  2.01682645  2.02542159  2.02548115
  2.02567617  2.02572806  2.02776771  2.0279276   2.02805712  2.02822819
  2.0297213   2.02979584  2.0299977   2.03004901  2.0331354   2.03314119
  2.03355231  2.03356452  2.03632886  2.03680328  2.03806222  2.03820276
  2.03822697  2.03827189  2.03830195  2.03833207  2.03837132  2.03841684
  2.03846318  2.0385593   2.03903004  2.03959412  2.03996343  2.04054256
  2.11028164  2.11032956  2.11062845  2.11068239  2.1130811   2.11314819
  2.11330902  2.11337578  2.19170814  2.19212764  2.19219263  2.19258471
  2.1926185   2.19283525  2.1930604   2.19329813  2.19473359  2.19474611
  2.19572603  2.19573767  2.19672422  2.19673354  2.19681343  2.1968247
  2.19933227  2.19934427  2.20208423  2.20208583  2.20330461  2.20333804
  2.20529257  2.2053346   2.35223585  2.35227346  2.35230059  2.3523281
  2.35242327  2.35245674  2.35253107  2.35255248  2.36035314  2.36035555
  2.36045765  2.3604647   2.36060812  2.36060845  2.36072247  2.3607253
  2.37378497  2.37417366  2.37419813  2.37499539  2.37567278  2.37585595
  2.37585707  2.37702904  2.38483175  2.38511039  2.38524039  2.38557576
  2.38701839  2.38712321  2.3874352   2.3876156   2.40173323  2.40173366
  2.40173465  2.40173484  2.40177473  2.40177478  2.40178112  2.40178119
  2.41229713  2.41229849  2.41229889  2.41230055  2.41232618  2.41232684
  2.41232779  2.41232868  2.62295698  2.6229627   2.62296855  2.62297293
  2.62308877  2.62309452  2.62309549  2.62310207  2.6537237   2.65381763
  2.65427933  2.65438682  2.65439402  2.65445969  2.65539247  2.65548506
  2.67176631  2.67178247  2.67211066  2.67212982  2.67245503  2.6724576
  2.67276947  2.67277106  2.70473492  2.70473509  2.70473567  2.70473582
  2.70473647  2.70473668  2.70474171  2.70474188  2.76231159  2.76237586
  2.76306121  2.76311152  2.76380651  2.76455561  2.76486961  2.76570755
  2.78262862  2.7832635   2.78398659  2.78439139  2.78519977  2.7858019
  2.78648934  2.78686949  2.78851905  2.78853768  2.78874125  2.78898294
  2.79193176  2.79193409  2.79226262  2.79237349  2.91801311  2.91833385
  2.91841409  2.91872202  2.91919926  2.91948955  2.91954877  2.9198153
  2.93602692  2.93606806  2.93610844  2.93619952  2.93632823  2.93639785
  2.93641293  2.93650694  2.97090261  2.97139521  2.97189071  2.9723594
  2.97349828  2.97393337  2.97482709  2.97523003  3.19155735  3.19158231
  3.19160019  3.19161526  3.19166241  3.19170325  3.19193155  3.19197394
  3.21739622  3.21785252  3.2181765   3.21848745  3.22034701  3.22084579
  3.22116564  3.22151304  3.32836078  3.32837127  3.32839425  3.32840503
  3.3285872   3.32859173  3.32862175  3.32862541  3.74609129  3.74635961
  3.74642506  3.74658851  3.74752403  3.74784045  3.74790084  3.7480957
  5.17929604  5.17930206  5.17944804  5.17945236  5.17985444  5.17985589
  5.18003444  5.18003466  5.19272181  5.19274371  5.19286367  5.19288998
  5.19289118  5.19291099  5.19304146  5.19306991  5.1953043   5.19532137
  5.19535394  5.19536654  5.19581283  5.19582126  5.19600585  5.19601061
  5.30867017  5.30867049  5.30869538  5.30869571  5.30880862  5.30880887
  5.30883142  5.30883173  5.31338932  5.31340289  5.31340302  5.31341652
  5.31343852  5.31344502  5.31345202  5.31345864  5.5811165   5.58111854
  5.58112106  5.58112304  5.58113968  5.58114167  5.58114498  5.58114692]
nelec by numeric integration = 336.0001649023551
    CPU time for vxc   1244.74 sec, wall time     19.45 sec
    CPU time for sr jk   1728.52 sec, wall time     18.47 sec
    CPU time for vj and vk   1728.58 sec, wall time     18.48 sec
E1 = -3228.0315707959053  Ecoul = 1250.3867189109453  Exc = -272.5938319624301
cycle= 2 E= -1853.46072927129  delta_E= 0.31  |g|= 1.66  |ddm|= 3.61
    CPU time for cycle= 2   2985.63 sec, wall time     38.11 sec
  HOMO = -0.177416942071862  LUMO = 0.0142714736182263
  mo_energy =
[-9.85578611 -9.8557861  -9.85578153 -9.85578149 -9.85576809 -9.85576786
 -9.85576467 -9.85576443 -9.85572177 -9.85572175 -9.85571833 -9.8557183
 -9.85570479 -9.85570453 -9.8557002  -9.85569989 -9.85427783 -9.85427774
 -9.85427025 -9.85427012 -9.85426897 -9.85426885 -9.85426274 -9.85426264
 -9.85421012 -9.85421004 -9.85420382 -9.85420371 -9.85420291 -9.85420276
 -9.8541952  -9.85419509 -9.85346781 -9.85346772 -9.85346629 -9.85346617
 -9.85346515 -9.85346501 -9.85346389 -9.85346377 -9.85341704 -9.85341699
 -9.85341594 -9.85341588 -9.85341466 -9.8534145  -9.85341306 -9.85341293
 -0.72279983 -0.72279949 -0.72279378 -0.72279345 -0.72277902 -0.72277869
 -0.72277327 -0.72277295 -0.61844128 -0.61844072 -0.61843939 -0.61843882
 -0.61840825 -0.61840763 -0.6184063  -0.61840565 -0.61652616 -0.61652504
 -0.61651033 -0.61650922 -0.61650536 -0.6165043  -0.61648804 -0.616487
 -0.48785221 -0.48784081 -0.4878362  -0.48782482 -0.48782314 -0.48781283
 -0.48781172 -0.48780141 -0.48258562 -0.48258441 -0.48257991 -0.48257873
 -0.48254431 -0.48254311 -0.48253707 -0.48253591 -0.41941652 -0.41940191
 -0.41936762 -0.419353   -0.41928674 -0.41927209 -0.41924786 -0.4192333
 -0.35245807 -0.35244985 -0.35242459 -0.35241635 -0.35239675 -0.35238584
 -0.35236265 -0.35235166 -0.34427604 -0.34427396 -0.34426862 -0.34426657
 -0.34426603 -0.34426403 -0.34426395 -0.34426198 -0.32160613 -0.32159501
 -0.32153676 -0.32152761 -0.32152351 -0.32152082 -0.32145817 -0.32144988
 -0.32043478 -0.3204326  -0.3204095  -0.32040831 -0.32030055 -0.32029739
 -0.32021383 -0.32021226 -0.28032452 -0.28032252 -0.28020535 -0.28020362
 -0.27981187 -0.27980979 -0.27968085 -0.27967901 -0.24724321 -0.24723241
 -0.24722511 -0.24720986 -0.24719694 -0.24718415 -0.2471793  -0.24716115
 -0.24460737 -0.2445884  -0.24456177 -0.24454339 -0.24452383 -0.24448138
 -0.24445795 -0.24441555 -0.1791596  -0.17915898 -0.1789339  -0.17893283
 -0.17797912 -0.17797766 -0.1779605  -0.17795787 -0.17775004 -0.17774798
 -0.17759048 -0.17758674 -0.17749006 -0.17748725 -0.17741739 -0.17741694
  0.01427147  0.01427159  0.0146104   0.01461108  0.01479377  0.01479391
  0.01537287  0.01537378  0.0166863   0.0166869   0.01684558  0.01684614
  0.01749517  0.01749552  0.0176031   0.01760359  0.08649769  0.09064531
  0.09096908  0.09327541  0.09342876  0.09577279  0.09817793  0.09838821
  0.126812    0.12744102  0.12771511  0.12910402  0.1297706   0.13099671
  0.13226843  0.13254913  0.1328414   0.13350828  0.13818177  0.14035681
  0.14225601  0.1423808   0.14347289  0.14423783  0.16067899  0.16070691
  0.16093227  0.16094626  0.1614619   0.16214479  0.16275951  0.16276496
  0.16277981  0.16433389  0.16516245  0.16705991  0.16927607  0.16969295
  0.17289268  0.17394853  0.17451268  0.17713003  0.17723041  0.17802119
  0.17881951  0.17953888  0.17997892  0.18036257  0.19118417  0.1927082
  0.19514821  0.19626016  0.19776495  0.19948019  0.20039088  0.20159983
  0.30460844  0.30468003  0.30545171  0.30546945  0.30612488  0.30670326
  0.30711163  0.30712909  0.30901139  0.30917891  0.31006208  0.31017211
  0.31025673  0.3102585   0.31170651  0.31250131  0.3191067   0.31911132
  0.3191524   0.31917089  0.32023621  0.32035756  0.32094705  0.32117758
  0.3219676   0.32221244  0.32245229  0.32268356  0.32339511  0.32343397
  0.32366992  0.32373928  0.37646779  0.377354    0.37804992  0.37874768
  0.37936985  0.37990934  0.38019353  0.38063617  0.42322638  0.42333419
  0.42398015  0.42404928  0.42422638  0.42424885  0.42457604  0.42458508
  0.42720988  0.42723041  0.42844407  0.42845227  0.43499592  0.4351201
  0.43525628  0.43536689  0.43626522  0.43640461  0.4364379   0.43656649
  0.43731326  0.43733056  0.44039763  0.44042226  0.45148351  0.45312389
  0.45445562  0.45606152  0.45780222  0.45930467  0.4599768   0.46142662
  0.47529213  0.47585467  0.47851761  0.47859508  0.47925109  0.47982118
  0.48073254  0.48097655  0.48632075  0.48653751  0.48655007  0.4894574
  0.48949824  0.49034112  0.49066435  0.49443088  0.5157493   0.51587432
  0.51671928  0.51671944  0.51730989  0.51768757  0.51769236  0.51821604
  0.52262811  0.52264938  0.52441648  0.52450361  0.52453733  0.52486434
  0.52558973  0.52603094  0.54397062  0.54397588  0.54824825  0.54826146
  0.55143124  0.5514424   0.5516636   0.55167245  0.55344523  0.55345369
  0.5541755   0.55418614  0.55699344  0.55703384  0.5573224   0.55736716
  0.55818131  0.55820756  0.55830741  0.5583325   0.5604908   0.56049163
  0.56285323  0.56285439  0.60713764  0.60713952  0.60889756  0.60918572
  0.60989666  0.60994214  0.61050491  0.61062931  0.62033895  0.62036053
  0.62047335  0.62075849  0.62109444  0.6212031   0.62216579  0.62266508
  0.6456594   0.64572619  0.64642654  0.64750527  0.64769386  0.64965717
  0.64986136  0.65021213  0.65148129  0.65401855  0.65564627  0.65815929
  0.66645627  0.66654766  0.66756445  0.66866195  0.67348135  0.67657846
  0.67721168  0.67739083  0.67858623  0.67895303  0.67960321  0.68057182
  0.6810037   0.68148387  0.68262866  0.68474763  0.68520896  0.68794979
  0.68845198  0.68871364  0.69252115  0.69304076  0.69323199  0.69622504
  0.69647299  0.6976503   0.69939045  0.6998455   0.72269792  0.72278678
  0.72453988  0.72456449  0.72706229  0.72710071  0.72748406  0.72759023
  0.72829498  0.72839727  0.7292843   0.72951415  0.73715312  0.7375033
  0.73997109  0.74001566  0.74665176  0.74680566  0.74940534  0.74991022
  0.75057714  0.75301283  0.75419141  0.75447349  0.75527194  0.75580056
  0.75678809  0.75701312  0.76140823  0.76244763  0.76407983  0.76540533
  0.78060062  0.78075124  0.7833012   0.78332592  0.78334515  0.78383523
  0.78400012  0.78434166  0.78703232  0.78765914  0.7895473   0.78997297
  0.79123862  0.79158945  0.7925144   0.79289733  0.82278045  0.82290956
  0.82672167  0.82693272  0.83652419  0.83679494  0.84137542  0.8416948
  0.90485848  0.90501541  0.90509881  0.90524053  0.90610215  0.90610296
  0.90631937  0.90633482  1.0214165   1.02166052  1.02225797  1.02315566
  1.02375432  1.024522    1.02670723  1.02712177  1.03083343  1.03097984
  1.0335889   1.03391829  1.03406338  1.03475227  1.03562347  1.03567198
  1.14354331  1.14361914  1.14371252  1.14376589  1.14399312  1.14408149
  1.14417083  1.14423812  1.22248233  1.22262028  1.22303235  1.22329404
  1.22373597  1.22377623  1.22379059  1.22406992  1.23325093  1.23346047
  1.23381547  1.23395309  1.23418419  1.23450113  1.23472398  1.23503383
  1.24194868  1.24196179  1.24206773  1.24208202  1.2422091   1.24222137
  1.24229884  1.24231114  1.27726169  1.27937167  1.27947799  1.28246314
  1.28520069  1.28709117  1.2872356   1.28972795  1.29336109  1.29383937
  1.29401847  1.29412748  1.29412955  1.29413174  1.2942168   1.29421871
  1.29435482  1.29435527  1.29440571  1.29440644  1.29530714  1.29578565
  1.29590068  1.29614814  1.29799694  1.29809825  1.29816354  1.29825321
  1.29890358  1.29897954  1.29899942  1.29906857  1.51302759  1.51993897
  1.52269715  1.52696398  1.53019118  1.53447648  1.53823124  1.54624886
  1.63505484  1.63508902  1.63568321  1.63568627  1.63710553  1.63711408
  1.63791597  1.63796357  1.64002014  1.64002112  1.64078289  1.64080012
  1.64114011  1.64114807  1.64223228  1.6422654   1.66050534  1.66054635
  1.66249002  1.662504    1.67068323  1.670722    1.67291943  1.67293483
  1.71401619  1.71402363  1.71405147  1.71405291  1.71478232  1.71479011
  1.71479192  1.71480275  1.73652769  1.73654903  1.73742482  1.73746991
  1.7410218   1.74102493  1.74144964  1.74145118  1.74258439  1.74262006
  1.74348083  1.74348977  1.74725426  1.74730266  1.7474721   1.74752036
  1.74821709  1.74825845  1.74830665  1.74834667  1.74865492  1.7487248
  1.74942583  1.749428    1.75283437  1.75283527  1.75330074  1.75330385
  1.7546425   1.75469443  1.75497054  1.75501556  1.75933799  1.75936358
  1.75952775  1.75957541  1.76142333  1.7616104   1.76232003  1.7625582
  1.76344736  1.76348401  1.76351995  1.7635555   1.76390337  1.76395227
  1.76399519  1.76405201  1.7898115   1.79020201  1.79060868  1.7908221
  1.79098573  1.79103333  1.79128101  1.79148943  1.8403525   1.84100831
  1.84123812  1.84186428  1.84260819  1.84322519  1.84355558  1.84423454
  1.92662503  1.92662518  1.92666277  1.92666304  1.92690445  1.92690467
  1.92697213  1.92697289  1.96726078  1.9672644   1.9690061   1.96901161
  1.9697156   1.96971631  1.97087898  1.97087936  1.97822096  1.97829019
  1.97843798  1.97850417  1.98063081  1.98073485  1.98087882  1.98098408
  1.98326493  1.98327397  1.98345006  1.9834535   1.98686143  1.9868736
  1.9869139   1.98694195  1.99234917  1.99235021  1.99242545  1.99243271
  1.99243783  1.99244041  1.99252561  1.99254731  1.99263986  1.99301068
  1.99439138  1.9948827   1.99504736  1.99542714  1.99575378  1.99624695
  2.08947793  2.08950238  2.08981731  2.0898458   2.09227876  2.09232249
  2.09251732  2.09256086  2.1259919   2.12601549  2.12675519  2.12681706
  2.12699829  2.12706187  2.12706702  2.12707959  2.12919611  2.12932206
  2.12955215  2.12968371  2.13017346  2.13029413  2.13168997  2.13178143
  2.1490743   2.14930909  2.14949249  2.14973568  2.15191884  2.1522559
  2.15267492  2.15302437  2.27688989  2.27690972  2.27691264  2.27692547
  2.27710137  2.27712044  2.27715709  2.27716843  2.28317936  2.28318016
  2.28330323  2.28330357  2.2833816   2.2833827   2.28351727  2.28351805
  2.30304329  2.30351984  2.30367446  2.30437294  2.30510923  2.3052702
  2.30548032  2.3066083   2.31265582  2.31297517  2.31306716  2.31347046
  2.31559997  2.31562094  2.31592889  2.31604079  2.33507367  2.33507484
  2.33507492  2.3350759   2.33509454  2.33509455  2.33509941  2.33509949
  2.34655842  2.34656012  2.34656149  2.34656332  2.34657211  2.34657312
  2.34657501  2.34657612  2.55598366  2.55598565  2.55600644  2.5560077
  2.55616871  2.55617184  2.55617189  2.55617455  2.58612912  2.58626908
  2.58653208  2.58668434  2.58668554  2.58679303  2.58756315  2.58769961
  2.60312167  2.60312994  2.60350055  2.60351254  2.60377194  2.60378017
  2.60410359  2.60411246  2.62986635  2.62986648  2.62986729  2.62986739
  2.6298674   2.6298675   2.62986945  2.62986956  2.71506822  2.71510119
  2.71575856  2.7157587   2.71658323  2.71726746  2.71786583  2.71865625
  2.73677269  2.73740212  2.73770051  2.73783746  2.73795588  2.73817512
  2.73829467  2.73856716  2.73936254  2.73996083  2.74069691  2.74106557
  2.74130856  2.74144012  2.74168395  2.74188435  2.84303277  2.84325331
  2.84337871  2.8435906   2.84369442  2.84389319  2.84402464  2.84420601
  2.85933565  2.859353    2.85945421  2.85949767  2.85967965  2.85972076
  2.8597954   2.85984864  2.90381716  2.90437813  2.90494798  2.90547969
  2.90667393  2.90716846  2.90817742  2.90863279  3.1207369   3.12076676
  3.12077154  3.12078961  3.12086876  3.12090154  3.12117298  3.12120789
  3.14759571  3.14806641  3.14842954  3.1487656   3.15076659  3.15128259
  3.15163986  3.15201549  3.25550493  3.25551741  3.25553906  3.25555185
  3.25576149  3.25576757  3.25579685  3.25580197  3.66662383  3.66690561
  3.66697508  3.6671454   3.66812528  3.66845751  3.66852138  3.66872456
  5.07540441  5.07541281  5.07555729  5.07556388  5.07595476  5.0759584
  5.07613327  5.07613565  5.0926012   5.09263275  5.09263966  5.09267336
  5.09281544  5.09285497  5.09286351  5.09290414  5.09474302  5.09475655
  5.09491322  5.09492496  5.09529038  5.09530194  5.09559842  5.09561024
  5.21146267  5.21146367  5.21147951  5.21148058  5.21159291  5.21159399
  5.21160487  5.21160604  5.21682174  5.21683513  5.21684443  5.21685769
  5.21686694  5.21688039  5.21688068  5.21689417  5.4884031   5.48840469
  5.48840737  5.48840889  5.4884219   5.48842346  5.48842674  5.48842824]
nelec by numeric integration = 336.00020477478154
    CPU time for vxc   1233.09 sec, wall time     19.27 sec
    CPU time for sr jk   1731.72 sec, wall time     18.50 sec
    CPU time for vj and vk   1731.73 sec, wall time     18.50 sec
E1 = -3265.4559834978404  Ecoul = 1289.8022124460265  Exc = -275.34906347232493
cycle= 3 E= -1854.22487994804  delta_E= -0.764  |g|= 0.0962  |ddm|= 2.27
    CPU time for cycle= 3   2975.80 sec, wall time     37.95 sec
  HOMO = -0.178063514406623  LUMO = 0.0123444034446521
  mo_energy =
[-9.85919307 -9.85919287 -9.85918334 -9.85918318 -9.8591558  -9.85915576
 -9.85914719 -9.85914711 -9.85908804 -9.85908787 -9.85907938 -9.85907923
 -9.85905205 -9.859052   -9.85904232 -9.85904223 -9.85799287 -9.85799137
 -9.85799101 -9.85798961 -9.85798385 -9.8579833  -9.85798273 -9.85798224
 -9.85793579 -9.85793543 -9.85793489 -9.85793443 -9.8579285  -9.85792697
 -9.85792685 -9.85792528 -9.85568214 -9.85568023 -9.85566475 -9.85566323
 -9.85566253 -9.85566128 -9.8556468  -9.85564537 -9.85557524 -9.85557364
 -9.85555936 -9.85555788 -9.85555712 -9.85555587 -9.85554017 -9.85553847
 -0.72196014 -0.72195975 -0.72195395 -0.72195356 -0.72193881 -0.72193843
 -0.72193293 -0.72193255 -0.62015016 -0.62014853 -0.62014769 -0.62014608
 -0.62013098 -0.6201293  -0.62012845 -0.62012679 -0.61845417 -0.61845355
 -0.61843612 -0.6184355  -0.61841931 -0.61841874 -0.61839963 -0.61839907
 -0.49188089 -0.49186942 -0.49186541 -0.49185395 -0.49185175 -0.49184188
 -0.49184026 -0.49183039 -0.4863412  -0.48634001 -0.48633591 -0.48633475
 -0.48629925 -0.48629807 -0.48629246 -0.48629132 -0.42235859 -0.42234396
 -0.42231089 -0.42229625 -0.42223239 -0.42221774 -0.4221948  -0.42218023
 -0.35821634 -0.35820518 -0.35818365 -0.35817245 -0.35814935 -0.35813653
 -0.35811605 -0.35810312 -0.3475056  -0.3475054  -0.34750485 -0.3475038
 -0.34750357 -0.347503   -0.34750149 -0.34749969 -0.3242031  -0.32418185
 -0.32413853 -0.32412421 -0.32411533 -0.32411097 -0.32406016 -0.32404566
 -0.32234801 -0.32234168 -0.32233249 -0.32232692 -0.32221725 -0.32221056
 -0.32214497 -0.3221397  -0.28032822 -0.28032632 -0.28020871 -0.28020707
 -0.27982211 -0.27982012 -0.27969055 -0.2796888  -0.25104353 -0.25103511
 -0.25102598 -0.25101399 -0.25099699 -0.25098691 -0.25097983 -0.25096531
 -0.24832425 -0.24830658 -0.24828203 -0.24826487 -0.24824222 -0.24820277
 -0.24818011 -0.24814067 -0.17959677 -0.17959654 -0.17932665 -0.17932587
 -0.17889065 -0.17888769 -0.17883261 -0.17882968 -0.17866582 -0.17866184
 -0.1786113  -0.17860835 -0.1783553  -0.17835491 -0.17806355 -0.17806351
  0.0123444   0.01234457  0.01269085  0.01269147  0.01297256  0.01297275
  0.01352294  0.01352357  0.0153102   0.01531056  0.0154438   0.01544436
  0.01619787  0.01619821  0.01629444  0.01629492  0.08447325  0.08864339
  0.08889974  0.09118149  0.09134541  0.09372888  0.09612098  0.09631978
  0.12443405  0.12530416  0.12535151  0.1271606   0.12762183  0.12903627
  0.13021836  0.13023286  0.13056041  0.13154225  0.13587333  0.13806104
  0.14018914  0.14035836  0.1410234   0.1417811   0.1583731   0.15840131
  0.15860155  0.15863621  0.15897216  0.15982204  0.16002945  0.16043943
  0.16044241  0.16168716  0.16241177  0.1642368   0.16666604  0.16710271
  0.17032497  0.1713421   0.17168887  0.17438121  0.17448366  0.17543573
  0.17593197  0.17694835  0.17709193  0.17765939  0.18861908  0.19011202
  0.19257165  0.19367604  0.195057    0.19674679  0.19769284  0.1988934
  0.30339665  0.30348248  0.30427123  0.30428149  0.30490152  0.30551586
  0.30588299  0.30593358  0.30784439  0.30795385  0.30884718  0.30896281
  0.30906814  0.30907046  0.31047695  0.31125023  0.31605837  0.31607332
  0.31609428  0.31612261  0.31722909  0.31732981  0.31796352  0.31816388
  0.31895953  0.31919326  0.31944188  0.31966234  0.32029732  0.32030429
  0.32055091  0.32065651  0.37745755  0.37831164  0.37899228  0.37966078
  0.38020723  0.38071712  0.38097926  0.38139199  0.42166526  0.42177563
  0.42221036  0.42228131  0.42271325  0.42272689  0.42280043  0.42283249
  0.42623723  0.42626631  0.4279192   0.42792462  0.43354167  0.43366254
  0.43407508  0.43419057  0.43496216  0.43510227  0.43513473  0.43526512
  0.43662746  0.43663872  0.43968152  0.439697    0.4492602   0.45099628
  0.45219854  0.4538998   0.45537038  0.45696089  0.45743091  0.45896253
  0.4738372   0.47452438  0.47721178  0.47736774  0.47893471  0.47972286
  0.48054286  0.48089005  0.48525636  0.48652899  0.4865367   0.48830562
  0.48930952  0.48944926  0.49008687  0.49320723  0.51368895  0.51382651
  0.51470559  0.5147092   0.51536756  0.51566921  0.51577851  0.51624189
  0.52067587  0.52068769  0.52239807  0.52251077  0.52252179  0.52289205
  0.52350951  0.52398037  0.54353799  0.54354223  0.54781391  0.54782873
  0.5505741   0.55058699  0.55064752  0.55065957  0.55196603  0.55197862
  0.55287635  0.5528892   0.55302074  0.55307601  0.55346116  0.55351922
  0.55455578  0.55456817  0.55484791  0.55486004  0.5599785   0.55998141
  0.56244863  0.56244924  0.60602534  0.60603088  0.60740949  0.60772141
  0.60849201  0.60853835  0.60947573  0.6096197   0.61901838  0.6191467
  0.61929797  0.61969215  0.61976775  0.61980072  0.62100371  0.62157539
  0.64196079  0.64201129  0.64242012  0.64389257  0.64402993  0.64560841
  0.64568669  0.64600315  0.64773534  0.65002941  0.6520262   0.65430286
  0.66232853  0.6623886   0.66341376  0.66447568  0.66959143  0.6727664
  0.6754395   0.67564521  0.67586082  0.67659274  0.6770161   0.67706833
  0.67727718  0.6782163   0.6791143   0.68160025  0.68196522  0.68492234
  0.68540867  0.68570338  0.68983124  0.69080706  0.69118585  0.69390285
  0.69454526  0.69476956  0.69556105  0.69599092  0.72206657  0.72214414
  0.72392951  0.72395606  0.72647959  0.72651661  0.72695278  0.72704831
  0.72780484  0.72791569  0.7286868   0.72893186  0.73658945  0.73698566
  0.73943629  0.73950061  0.74379648  0.7439458   0.74665777  0.74713217
  0.74914948  0.75121134  0.75147683  0.7515443   0.7529743   0.75379348
  0.75413231  0.75529397  0.75964889  0.7606866   0.76236884  0.76369442
  0.77765686  0.7778002   0.78037193  0.78039     0.7807119   0.78115339
  0.78131943  0.78163048  0.78427258  0.78495946  0.78706144  0.78750719
  0.78879525  0.78916872  0.78984563  0.79025162  0.82296014  0.82306809
  0.8269212   0.82710399  0.83677229  0.83701731  0.84159054  0.84188283
  0.90142193  0.90157624  0.90166434  0.90180332  0.90267618  0.90267968
  0.90289446  0.90291421  1.02058484  1.02085182  1.0213771   1.02228257
  1.02298014  1.02375068  1.02592353  1.02633338  1.02974779  1.02990967
  1.03256431  1.03291262  1.03295857  1.03365546  1.03454541  1.03458635
  1.14063389  1.14071564  1.14080705  1.14086365  1.14109056  1.14118499
  1.14127225  1.14134304  1.21957364  1.21969329  1.22016679  1.22040644
  1.22078381  1.22082407  1.22091196  1.22117804  1.23022557  1.23044866
  1.23083308  1.23098046  1.23122928  1.23156971  1.23181113  1.23214111
  1.24024451  1.24025004  1.24032957  1.24033601  1.24047551  1.24049634
  1.24053994  1.24056084  1.27472396  1.27683239  1.27692115  1.27992532
  1.2827035   1.28460187  1.28472836  1.28726027  1.291015    1.29103245
  1.29103754  1.29112913  1.29113202  1.2912999   1.29129996  1.29135865
  1.29135943  1.2914949   1.29168179  1.2917805   1.29302178  1.29346643
  1.29361271  1.29387131  1.29492328  1.29502595  1.29508465  1.29517581
  1.29587448  1.29595044  1.29596471  1.29603396  1.50963312  1.51654769
  1.51933781  1.52359799  1.52683577  1.53111006  1.53490038  1.54291778
  1.63192081  1.63195618  1.63255117  1.63255351  1.63398928  1.63399733
  1.63480405  1.63485149  1.63769604  1.63769729  1.63848077  1.63849594
  1.63875189  1.63875521  1.63989571  1.63992498  1.65668161  1.65672594
  1.65862019  1.65863644  1.66682762  1.66686778  1.66905027  1.66906666
  1.7112972   1.71130822  1.71134783  1.71135282  1.71212197  1.71212325
  1.71213307  1.7121375   1.733836    1.73386015  1.73475556  1.73480263
  1.73824663  1.73825028  1.73866149  1.73866278  1.73992033  1.73995893
  1.7408053   1.74081298  1.74377377  1.74381989  1.74398602  1.74403204
  1.74472677  1.74476603  1.74481332  1.7448513   1.74558408  1.74565182
  1.74635933  1.74636464  1.75001262  1.75001331  1.75047778  1.75048084
  1.75186991  1.75192156  1.75218991  1.75223402  1.75656572  1.7566034
  1.75674945  1.75680477  1.75839257  1.75858778  1.75925211  1.7594976
  1.75978895  1.75982744  1.75986185  1.75989924  1.76025084  1.76030187
  1.7603449   1.76040398  1.78621028  1.78661513  1.78699537  1.7872029
  1.78737171  1.78738574  1.78767639  1.78784118  1.83638462  1.83705127
  1.83727331  1.83791006  1.83867728  1.83929879  1.839638    1.84032165
  1.92411087  1.92411098  1.92415019  1.92415049  1.92439349  1.92439371
  1.92446288  1.92446368  1.96447235  1.96447628  1.9662572   1.96626384
  1.96721019  1.96721114  1.96840923  1.96841023  1.97551764  1.97558856
  1.97575486  1.97582395  1.97784326  1.97796112  1.9781067   1.97822773
  1.98046889  1.98048347  1.98066623  1.9806732   1.98388954  1.98391289
  1.98393448  1.98397392  1.98904749  1.98904924  1.98911727  1.9891247
  1.98913116  1.98913757  1.9891392   1.98922451  1.98924805  1.98948892
  1.99094887  1.99143945  1.99148204  1.99186253  1.99226245  1.99275726
  2.0851026   2.08512752  2.0854408   2.08546981  2.08791502  2.08795918
  2.08815147  2.08819541  2.12338353  2.1234063   2.12398996  2.124068
  2.12422528  2.12430003  2.1244757   2.12448923  2.12627243  2.12640376
  2.12687411  2.12699324  2.12724042  2.12736771  2.12903591  2.12912106
  2.14552211  2.14575735  2.14593642  2.14617897  2.1483912   2.14872667
  2.14914824  2.14949496  2.27454292  2.27455575  2.27456618  2.27457184
  2.27475851  2.27477807  2.2748064   2.27481802  2.2813317   2.28133237
  2.28144725  2.28144801  2.28152994  2.2815312   2.28165604  2.2816567
  2.30056969  2.30102896  2.30117422  2.30189956  2.3026348   2.302779
  2.30297775  2.30413462  2.31025285  2.31057242  2.31067163  2.31107378
  2.31314625  2.31317309  2.31348626  2.31360484  2.33414811  2.33414933
  2.33414937  2.33415039  2.3341698   2.33416981  2.33417483  2.33417491
  2.34498615  2.34498784  2.34498916  2.34499098  2.34500028  2.34500129
  2.34500314  2.34500424  2.5546492   2.55465068  2.55467247  2.55467316
  2.55484452  2.55484571  2.55484722  2.55484789  2.58256641  2.58270642
  2.58297332  2.58312598  2.58314269  2.58325018  2.58401464  2.58415132
  2.59972336  2.59973442  2.60010704  2.60012146  2.60040266  2.6004078
  2.60074147  2.60074729  2.62716047  2.62716061  2.6271615   2.62716159
  2.6271616   2.6271617   2.62716358  2.62716369  2.7112412   2.71129169
  2.71198115  2.71199795  2.71276348  2.71349988  2.71400886  2.71485865
  2.73282119  2.73345604  2.73389506  2.73399856  2.73412351  2.73423041
  2.73447419  2.73462423  2.73542198  2.73602558  2.73676275  2.73713305
  2.73746689  2.73757501  2.73782565  2.73803439  2.84044916  2.84068231
  2.84077583  2.84100036  2.84113696  2.84134598  2.84144764  2.84163922
  2.85678053  2.85678683  2.85688608  2.85693681  2.85713172  2.85716267
  2.85723513  2.85729517  2.90044911  2.90099896  2.9015834   2.90210412
  2.90332577  2.90380964  2.90483486  2.90527979  3.11850137  3.1185301
  3.11853583  3.11855266  3.11861871  3.11865133  3.11892368  3.11895858
  3.14472271  3.14519513  3.14556019  3.1458919   3.14788238  3.14840039
  3.14875908  3.14913065  3.25216676  3.25217914  3.25220082  3.25221352
  3.25242297  3.25242902  3.25245827  3.25246336  3.66386861  3.66414734
  3.66421076  3.66437775  3.66536813  3.66569715  3.66575484  3.6659545
  5.07377861  5.07378661  5.07393099  5.07393721  5.07432745  5.07433073
  5.07450549  5.07450751  5.09020141  5.09023685  5.09025249  5.09029111
  5.09048522  5.0905304   5.09055526  5.09060442  5.09286548  5.09287601
  5.09300153  5.09301315  5.09348215  5.09349056  5.09376886  5.09377856
  5.20971408  5.20971485  5.2097316   5.20973244  5.20984546  5.20984629
  5.20985827  5.2098592   5.21404913  5.21406251  5.21407081  5.21408406
  5.21409594  5.21410881  5.21410935  5.21412227  5.48591322  5.48591478
  5.48591743  5.48591892  5.48593222  5.48593374  5.48593701  5.48593848]
nelec by numeric integration = 336.00020020738754
    CPU time for vxc   1330.53 sec, wall time     20.79 sec
    CPU time for sr jk   1755.06 sec, wall time     18.78 sec
    CPU time for vj and vk   1755.08 sec, wall time     18.78 sec
E1 = -3265.3289452516888  Ecoul = 1289.7535355026184  Exc = -275.42947001223695
cycle= 4 E= -1854.22692518521  delta_E= -0.00205  |g|= 0.0295  |ddm|= 0.27
    CPU time for cycle= 4   3096.20 sec, wall time     39.74 sec
  HOMO = -0.177956409057649  LUMO = 0.0130207252476046
  mo_energy =
[-9.85766071 -9.85766049 -9.85764464 -9.85764438 -9.85760175 -9.8576013
 -9.85758653 -9.85758606 -9.85750357 -9.85750335 -9.85748835 -9.85748808
 -9.85744537 -9.85744489 -9.85742929 -9.85742877 -9.85606365 -9.85606228
 -9.85603377 -9.85603372 -9.85603237 -9.85603216 -9.8560047  -9.85600363
 -9.85590905 -9.85590781 -9.8558806  -9.85588027 -9.85587932 -9.85587875
 -9.85585047 -9.8558493  -9.85507627 -9.85507494 -9.85507022 -9.85506901
 -9.85505729 -9.85505641 -9.85505427 -9.85505376 -9.85500538 -9.85500496
 -9.85500263 -9.8550019  -9.85499007 -9.85498859 -9.85498439 -9.85498287
 -0.72222562 -0.72222524 -0.72221945 -0.72221908 -0.72220434 -0.72220397
 -0.72219849 -0.72219812 -0.62007338 -0.62007258 -0.6200715  -0.62007069
 -0.62003903 -0.62003812 -0.62003709 -0.62003616 -0.61799809 -0.61799689
 -0.61798247 -0.61798128 -0.61797854 -0.61797741 -0.61796147 -0.61796034
 -0.49120752 -0.49119608 -0.49119194 -0.49118052 -0.49117824 -0.49116832
 -0.49116679 -0.49115686 -0.48574656 -0.48574535 -0.48574121 -0.48574003
 -0.48570453 -0.48570334 -0.48569767 -0.48569651 -0.42205143 -0.42203675
 -0.42200353 -0.42198883 -0.42192499 -0.42191027 -0.42188718 -0.42187255
 -0.35732544 -0.3573145  -0.35729326 -0.35728229 -0.35725754 -0.35724472
 -0.35722475 -0.35721183 -0.34695686 -0.34695588 -0.34695542 -0.34695499
 -0.34695398 -0.34695351 -0.3469528  -0.34695094 -0.32377261 -0.32375974
 -0.32370399 -0.32369568 -0.32368888 -0.3236878  -0.32362711 -0.32361769
 -0.32257596 -0.3225727  -0.32255453 -0.32255231 -0.32244551 -0.32244144
 -0.32236374 -0.32236136 -0.28025651 -0.28025459 -0.28013702 -0.28013536
 -0.27974814 -0.27974613 -0.27961657 -0.2796148  -0.25058392 -0.25057488
 -0.25056628 -0.25055348 -0.25053721 -0.25052646 -0.25051998 -0.25050459
 -0.24787266 -0.24785481 -0.24782955 -0.24781223 -0.24779093 -0.24775066
 -0.24772798 -0.24768773 -0.17972576 -0.17972516 -0.17950045 -0.17949943
 -0.17854603 -0.17854495 -0.1785033  -0.17850097 -0.17826411 -0.17826182
 -0.17809967 -0.17809605 -0.17800023 -0.17799752 -0.177957   -0.17795641
  0.01302073  0.01302089  0.01336062  0.01336125  0.01354351  0.0135437
  0.01411848  0.01411932  0.01546589  0.01546648  0.01562327  0.01562384
  0.01627372  0.01627406  0.01637819  0.01637868  0.0845733   0.08872466
  0.08900956  0.09129817  0.09145586  0.09381593  0.09620775  0.09641318
  0.12467828  0.12537937  0.12560274  0.1271278   0.12768147  0.12901084
  0.13029926  0.13048632  0.13078642  0.13150633  0.1360391   0.1382039
  0.14024192  0.14036519  0.14131     0.14206529  0.15885703  0.15888582
  0.15907473  0.15911665  0.1594052   0.16029872  0.16038883  0.16092293
  0.16092617  0.16210721  0.16274349  0.1645917   0.16688379  0.16729899
  0.17046822  0.17150506  0.17205335  0.17467607  0.17472217  0.1755953
  0.17631717  0.17709454  0.1774541   0.17787681  0.18878125  0.19029259
  0.192727    0.19382818  0.19529944  0.19700146  0.19791594  0.19911423
  0.30350984  0.30358923  0.30437236  0.30438533  0.30503124  0.3056294
  0.30600097  0.30603954  0.30794287  0.30807984  0.30895743  0.30907112
  0.30915517  0.30915722  0.31057948  0.31136392  0.31654357  0.31654709
  0.31658552  0.31660239  0.31765972  0.31777777  0.31836558  0.31858726
  0.31943488  0.31967431  0.31991125  0.32013749  0.32084074  0.32087207
  0.32110993  0.32118123  0.37733653  0.37819629  0.37887792  0.37955153
  0.38009016  0.38060438  0.38087007  0.38128709  0.42211208  0.42222181
  0.42268324  0.4227535   0.42319543  0.42320838  0.4232314   0.42326209
  0.42617031  0.42619808  0.42780375  0.42780964  0.43377206  0.43389413
  0.43426414  0.43437802  0.4351958   0.43533652  0.4353716   0.43550221
  0.43653861  0.43655025  0.43961405  0.43963189  0.449369    0.45109003
  0.45231798  0.4540037   0.45553598  0.45711145  0.45761934  0.45913667
  0.47398382  0.47467777  0.47733632  0.47750451  0.47904949  0.4798282
  0.48063474  0.48098189  0.48535346  0.48667958  0.48668643  0.48838357
  0.48945446  0.48958043  0.49022353  0.49330747  0.51400782  0.51414293
  0.51502638  0.51502806  0.51566248  0.51597736  0.5160736   0.51654688
  0.52102377  0.52103656  0.52276294  0.52279989  0.52288507  0.52318123
  0.5237989   0.52427015  0.54352444  0.54352968  0.54775029  0.5477648
  0.55104151  0.55105384  0.55109911  0.55111042  0.55250263  0.55251314
  0.55343445  0.55344465  0.55363971  0.55369232  0.55405297  0.55410819
  0.55511416  0.5551268   0.55538801  0.55540105  0.55994418  0.55994637
  0.5624419   0.56244264  0.60620236  0.6062115   0.60797719  0.60828118
  0.6089885   0.60903708  0.6095724   0.60971405  0.61937272  0.61942542
  0.61954404  0.61983671  0.6201755   0.62028545  0.62114341  0.62170592
  0.64224491  0.64233335  0.64290942  0.6441656   0.64433616  0.64616814
  0.64633436  0.64668818  0.64802085  0.65054285  0.65225767  0.65476088
  0.66290786  0.66302716  0.66402505  0.66511665  0.67031599  0.67343532
  0.67574574  0.67595656  0.67646352  0.6768838   0.67736021  0.67749591
  0.67777805  0.67850829  0.67947821  0.68204472  0.68225299  0.68509623
  0.68558061  0.6859352   0.69019572  0.69110398  0.69147982  0.69442278
  0.69485173  0.69507605  0.69620271  0.69661737  0.72211889  0.72219124
  0.7240645   0.72408514  0.72659901  0.72663968  0.72694618  0.72704486
  0.72788631  0.72797731  0.72884086  0.72906395  0.73660371  0.73697523
  0.73943745  0.7394941   0.74410152  0.74426585  0.74693622  0.74741719
  0.74917733  0.75157345  0.75159689  0.75185491  0.75330156  0.75383942
  0.75447219  0.75532426  0.75984416  0.76087174  0.76254738  0.76385257
  0.77832431  0.77847125  0.78102856  0.78104855  0.78106766  0.78155045
  0.78171972  0.78205807  0.78480669  0.78543037  0.78732812  0.78777514
  0.7890494   0.78942598  0.79030261  0.79069136  0.82290888  0.82302331
  0.82686384  0.82705474  0.8366581   0.83691089  0.84147718  0.84177786
  0.90196885  0.9021261   0.90221091  0.90235285  0.90321226  0.90321234
  0.90343026  0.90344657  1.0205669   1.02080713  1.02139779  1.02229044
  1.02291362  1.02368492  1.02587736  1.02627603  1.0299333   1.03007432
  1.0326992   1.03303559  1.03317013  1.03386174  1.03473432  1.03478554
  1.14096964  1.14104899  1.14114211  1.14119676  1.14142663  1.14151869
  1.14160774  1.14167654  1.21994796  1.22008068  1.22048393  1.22074196
  1.22119638  1.22123361  1.22124727  1.22152228  1.23069684  1.23091479
  1.23126808  1.23141651  1.23163334  1.23193191  1.23218949  1.23248129
  1.24054438  1.240551    1.24063344  1.2406409   1.24077768  1.24079639
  1.24084574  1.24086495  1.27508151  1.27718687  1.27727196  1.28029461
  1.28306383  1.28493389  1.28507279  1.28761061  1.29122285  1.29144656
  1.29145091  1.29153971  1.29154207  1.2916938   1.29169414  1.29169982
  1.29174889  1.29174951  1.29189653  1.29202206  1.29321052  1.29367913
  1.29382654  1.29407225  1.29536139  1.29546387  1.29552602  1.29561681
  1.29629754  1.29637378  1.29639062  1.29646001  1.5099904   1.51690507
  1.51969031  1.52396487  1.52718787  1.53147739  1.53526182  1.54327911
  1.63235401  1.63238869  1.63298449  1.63298716  1.63441401  1.63442235
  1.63522776  1.63527523  1.63786486  1.63786553  1.63864584  1.63866162
  1.6389399   1.63894427  1.64007543  1.64010571  1.65710703  1.65715087
  1.65905518  1.65907104  1.66726235  1.6673023   1.66948877  1.66950497
  1.71186857  1.71187861  1.71191557  1.71191954  1.71268484  1.71268822
  1.71269504  1.71270158  1.73403963  1.73406274  1.73501606  1.7350621
  1.7384562   1.7384599   1.7389527   1.73895418  1.74018586  1.74022191
  1.74108912  1.74109671  1.74422374  1.74427007  1.7444338   1.74447998
  1.74516891  1.74520831  1.74525229  1.74529036  1.74599921  1.74606556
  1.74673643  1.74673789  1.75046897  1.75046979  1.75092961  1.75093267
  1.75222965  1.75228042  1.75256038  1.75260496  1.75671527  1.75675159
  1.7569135   1.75697123  1.75879194  1.75898797  1.75968836  1.75993469
  1.76008951  1.76012723  1.76016678  1.76020335  1.76054326  1.76059346
  1.76063293  1.76069119  1.78660224  1.78700629  1.7873869   1.78759699
  1.78777114  1.78777685  1.78806961  1.78824016  1.83688578  1.83755029
  1.83777439  1.83840907  1.83917043  1.8397924   1.84012851  1.84081254
  1.92429319  1.92429331  1.92433261  1.92433289  1.92457395  1.92457416
  1.92464323  1.92464402  1.96459999  1.96460388  1.96638492  1.9663913
  1.96731644  1.96731729  1.96851579  1.96851657  1.97558206  1.9756517
  1.97581564  1.97588326  1.97802128  1.97813755  1.9782908   1.97840951
  1.98088796  1.98090127  1.98107354  1.98107978  1.98423299  1.98426098
  1.98427433  1.98431866  1.98926576  1.98926765  1.98934405  1.98934888
  1.98935698  1.98935751  1.98944386  1.98945952  1.98950309  1.98986958
  1.99132772  1.9918183   1.99186168  1.99224457  1.99265154  1.99314585
  2.08560402  2.08562891  2.08594298  2.08597197  2.08841327  2.08845743
  2.08865066  2.08869462  2.1237035   2.12372602  2.12452138  2.12458516
  2.12476379  2.1247869   2.12479958  2.12483011  2.12694164  2.12707474
  2.12731279  2.12744668  2.12789787  2.12802609  2.12945017  2.12954456
  2.1458511   2.14608538  2.14627943  2.14652055  2.14870994  2.14904324
  2.14948524  2.14982939  2.27520151  2.27522615  2.27522933  2.2752464
  2.27541377  2.27543454  2.27547799  2.27549035  2.28150378  2.28150449
  2.28162615  2.28162676  2.28170941  2.28171054  2.28184399  2.28184469
  2.30073659  2.30121147  2.30135243  2.30206392  2.30279979  2.30296336
  2.30315781  2.3042966   2.31047912  2.31079742  2.31089239  2.31129292
  2.31337654  2.31340274  2.31371597  2.31383307  2.33391921  2.33392038
  2.33392048  2.33392145  2.33394081  2.33394082  2.33394575  2.33394583
  2.34536471  2.34536641  2.34536778  2.34536962  2.34537887  2.34537988
  2.34538176  2.34538287  2.55476239  2.55476409  2.55478538  2.5547863
  2.55495427  2.55495595  2.55495719  2.55495835  2.58328508  2.58342186
  2.58370066  2.58385007  2.58386337  2.58396797  2.58474663  2.58488017
  2.60014807  2.60015724  2.60052549  2.60053833  2.60081302  2.60081995
  2.60114534  2.60115291  2.62773305  2.62773319  2.62773395  2.62773405
  2.62773405  2.62773416  2.62773622  2.62773633  2.71159577  2.71162997
  2.71228724  2.71228884  2.71311807  2.71380368  2.7143905   2.71518223
  2.73321099  2.73384386  2.73417961  2.73431752  2.73443623  2.73461824
  2.73477402  2.73501184  2.7358075   2.73640926  2.73714607  2.73751635
  2.73779891  2.73793191  2.73817626  2.73837501  2.84072555  2.84095135
  2.84106783  2.84128494  2.84140142  2.84160505  2.84172771  2.84191399
  2.85695836  2.85698701  2.85708205  2.85712365  2.85729778  2.8573504
  2.85741904  2.85747006  2.90104283  2.90159605  2.90217546  2.90269956
  2.90391574  2.90440274  2.9054225   2.90587057  3.1183891   3.118419
  3.11842336  3.1184414   3.11850986  3.11854237  3.11881404  3.11884861
  3.14519554  3.14566701  3.14603067  3.14636272  3.14835868  3.14887559
  3.1492331   3.14960495  3.25260214  3.25261458  3.25263659  3.25264936
  3.25285833  3.25286433  3.25289401  3.25289905  3.66418693  3.66446642
  3.664531    3.66469848  3.66568755  3.66601736  3.66607624  3.66627643
  5.07429521  5.07430347  5.07444763  5.07445409  5.07484431  5.07484784
  5.07502237  5.07502464  5.09114868  5.09117943  5.09118739  5.09122024
  5.09135546  5.0913931   5.09140358  5.09144211  5.09319309  5.09320651
  5.0933647   5.09337611  5.09373207  5.09374371  5.0940403   5.09405213
  5.20979703  5.20979798  5.20981398  5.209815    5.20992725  5.20992828
  5.20993936  5.20994048  5.215183    5.21519641  5.21520548  5.21521876
  5.21522853  5.21524199  5.21524207  5.21525557  5.48656537  5.48656698
  5.48656961  5.48657115  5.48658404  5.48658561  5.48658886  5.48659038]
nelec by numeric integration = 336.0002007213571
    CPU time for vxc   1282.16 sec, wall time     20.04 sec
    CPU time for sr jk   1751.89 sec, wall time     18.27 sec
    CPU time for vj and vk   1751.95 sec, wall time     18.27 sec
E1 = -3265.2838457191533  Ecoul = 1289.6877619171146  Exc = -275.408947649617
cycle= 5 E= -1854.22707687556  delta_E= -0.000152  |g|= 0.0139  |ddm|= 0.0455
    CPU time for cycle= 5   3046.60 sec, wall time     38.50 sec
  HOMO = -0.177964221142142  LUMO = 0.0128739917703642
  mo_energy =
[-9.85761938 -9.85761918 -9.85761253 -9.85761239 -9.85759965 -9.85759959
 -9.85759445 -9.85759436 -9.85754996 -9.85754981 -9.85754472 -9.8575446
 -9.85753188 -9.85753181 -9.85752506 -9.85752495 -9.85584493 -9.85584409
 -9.85584306 -9.85584238 -9.8558399  -9.85583943 -9.85583876 -9.85583842
 -9.85579517 -9.85579494 -9.85579446 -9.85579415 -9.85579139 -9.85579047
 -9.85578971 -9.8557887  -9.85506262 -9.85506139 -9.85505329 -9.85505243
 -9.85505102 -9.85504994 -9.85504352 -9.85504288 -9.85498808 -9.85498728
 -9.85498074 -9.85498001 -9.85497846 -9.85497743 -9.85496932 -9.85496831
 -0.72223949 -0.72223911 -0.72223333 -0.72223295 -0.72221826 -0.72221788
 -0.72221241 -0.72221204 -0.61994087 -0.61994038 -0.6199387  -0.61993823
 -0.61991359 -0.6199131  -0.61991135 -0.61991088 -0.61811572 -0.6181148
 -0.61809882 -0.61809791 -0.61808903 -0.61808818 -0.61807057 -0.61806972
 -0.49119045 -0.49117897 -0.49117487 -0.49116341 -0.49116125 -0.49115132
 -0.49114976 -0.49113983 -0.48571046 -0.48570926 -0.48570511 -0.48570394
 -0.48566849 -0.48566731 -0.48566163 -0.48566048 -0.42203619 -0.42202153
 -0.42198825 -0.42197358 -0.42190946 -0.42189476 -0.42187163 -0.42185702
 -0.35729845 -0.35728756 -0.35726578 -0.35725485 -0.35723141 -0.35721869
 -0.35719812 -0.35718529 -0.34695314 -0.34695176 -0.34695143 -0.34695127
 -0.34694986 -0.34694952 -0.34694877 -0.34694691 -0.32390074 -0.32388294
 -0.32383435 -0.32382212 -0.32381443 -0.32381093 -0.32375609 -0.32374349
 -0.32238166 -0.32237658 -0.32236359 -0.32235943 -0.32225004 -0.32224445
 -0.32217348 -0.32216947 -0.28026462 -0.2802627  -0.28014512 -0.28014346
 -0.27975701 -0.279755   -0.27962544 -0.27962368 -0.25054956 -0.25054062
 -0.25053191 -0.25051922 -0.25050294 -0.25049228 -0.25048569 -0.2504704
 -0.24784629 -0.24782846 -0.24780329 -0.24778599 -0.24776428 -0.24772413
 -0.24770142 -0.24766129 -0.17954265 -0.17954221 -0.1793001  -0.17929916
 -0.17850172 -0.17849873 -0.17849095 -0.17848762 -0.178325   -0.17832495
 -0.17828983 -0.17828604 -0.17820753 -0.17820473 -0.17796429 -0.17796422
  0.01287399  0.01287416  0.01321742  0.01321804  0.01345654  0.01345674
  0.0140205   0.01402122  0.01557347  0.01557392  0.01571992  0.01572048
  0.01642927  0.01642962  0.01652989  0.01653038  0.08458758  0.08875007
  0.08902103  0.09130595  0.09146506  0.09384075  0.09623022  0.09643439
  0.12463478  0.1254443   0.12552929  0.12721617  0.12773418  0.12909898
  0.13032711  0.13042964  0.13074455  0.13159591  0.13604238  0.13821726
  0.14028437  0.14043274  0.14124963  0.14200745  0.15886869  0.15889736
  0.15908408  0.15912899  0.15938958  0.16031102  0.16035526  0.16093564
  0.16093795  0.16209182  0.16271899  0.1645592   0.166921    0.16734535
  0.17054256  0.17156993  0.17203055  0.17470549  0.17473098  0.17566723
  0.17628358  0.17717394  0.17743068  0.1779207   0.18880938  0.19031281
  0.19276029  0.19386421  0.19529479  0.19699228  0.19792216  0.1991228
  0.30351522  0.30359612  0.30437893  0.30439145  0.3050244   0.30562597
  0.30599952  0.30603914  0.30794135  0.30806971  0.3089538   0.30906616
  0.30916288  0.30916496  0.31058195  0.31136131  0.31655726  0.31656645
  0.31659675  0.31661942  0.31770162  0.31781195  0.31842362  0.3186366
  0.31945473  0.31969174  0.31993634  0.32016001  0.32083301  0.32084675
  0.3210927   0.32118062  0.37732542  0.37818416  0.37886715  0.37954005
  0.38009012  0.38060425  0.38086985  0.38128691  0.42201209  0.42212177
  0.42259076  0.42266101  0.42310956  0.42312229  0.42313747  0.42316807
  0.426298    0.42632589  0.42792876  0.42793463  0.43378946  0.4339123
  0.43427812  0.43439341  0.43519408  0.43533447  0.43536824  0.4354985
  0.43666463  0.43667605  0.43974071  0.43975787  0.44939618  0.45111773
  0.45234577  0.4540323   0.45555683  0.45713348  0.45763935  0.45915799
  0.47398489  0.47467144  0.4773451   0.47750258  0.47905698  0.47983728
  0.4806482   0.48099465  0.48536647  0.48666325  0.48667089  0.4884037
  0.4894416   0.48958029  0.49021547  0.49331731  0.51401095  0.51414678
  0.51502643  0.51502893  0.5156836   0.5159953   0.51609419  0.51656587
  0.52101264  0.52102528  0.52274777  0.52282868  0.52287103  0.52321033
  0.52383312  0.52430418  0.54364699  0.54365173  0.54790379  0.54791839
  0.55091647  0.550929    0.55101075  0.55102256  0.5524255   0.55243408
  0.55333438  0.55334157  0.55368301  0.55373588  0.55408496  0.55414096
  0.55511582  0.55513198  0.55539285  0.55540767  0.56008026  0.56008264
  0.56255757  0.56255829  0.60627586  0.60628276  0.60785028  0.60815719
  0.60889743  0.60894473  0.60968509  0.60982675  0.61937997  0.61949775
  0.61950293  0.61996208  0.62009051  0.62019975  0.62123954  0.6218033
  0.64236821  0.64243673  0.64293871  0.64429109  0.64444567  0.64619829
  0.64624387  0.64661592  0.64814378  0.65055088  0.65240675  0.6547951
  0.66289024  0.66297938  0.66399151  0.66506844  0.6702058   0.67334932
  0.67576742  0.67597438  0.6764174   0.67691855  0.67738979  0.67763349
  0.67764758  0.67860222  0.67953488  0.68204705  0.6823468   0.68523505
  0.68571966  0.68604465  0.69025347  0.69113334  0.69151546  0.69440909
  0.69487572  0.6951004   0.69612816  0.69654968  0.72213948  0.72221454
  0.72402228  0.72404486  0.72656117  0.72660107  0.72699176  0.72709042
  0.72786216  0.72795955  0.72878061  0.72901123  0.73662247  0.73700358
  0.7394583   0.73951789  0.74412704  0.74428245  0.74695931  0.74743992
  0.74921284  0.7515795   0.7516201   0.75184406  0.75329892  0.75387137
  0.75446672  0.75537018  0.75980923  0.76084751  0.76251932  0.76383875
  0.77823053  0.77837618  0.78094813  0.78096666  0.78111488  0.78159546
  0.78176117  0.78208444  0.78476816  0.78542346  0.78743098  0.78787297
  0.78915573  0.78952595  0.79030014  0.79069688  0.8229      0.82301476
  0.82685644  0.82704763  0.83667629  0.83692914  0.8414979   0.84179851
  0.90199364  0.90214934  0.90223558  0.90237598  0.90324223  0.90324391
  0.90346009  0.90347802  1.02062243  1.02087614  1.0214346   1.02233408
  1.0229913   1.02376242  1.02594521  1.02635057  1.02988329  1.03003574
  1.03267421  1.03301612  1.03310801  1.03380165  1.03468232  1.03472813
  1.14099067  1.14107099  1.14116318  1.14121879  1.14144699  1.14153998
  1.14162807  1.14169781  1.21996047  1.22008706  1.2205259   1.22077517
  1.22119103  1.22123683  1.22127357  1.22155148  1.23067314  1.23089388
  1.2312628   1.23141078  1.23164375  1.23196375  1.23221284  1.23252426
  1.2405553   1.24056163  1.24064337  1.24065061  1.24078853  1.24080805
  1.24085552  1.24087531  1.27508203  1.27718813  1.27727766  1.28029092
  1.28305947  1.28494259  1.28507737  1.28761391  1.29129306  1.29147462
  1.2914793   1.29156918  1.29157174  1.29172994  1.29173017  1.29177117
  1.29178634  1.29178702  1.29196248  1.29207536  1.29328461  1.2937407
  1.29388977  1.29414089  1.2953708   1.29547341  1.29553431  1.2956253
  1.29631245  1.2963886   1.29640445  1.29647381  1.51004037  1.51695484
  1.51974227  1.52400734  1.52723986  1.53151982  1.53530594  1.54332346
  1.63235489  1.63238995  1.63298507  1.63298753  1.63441852  1.63442667
  1.6352325   1.6352799   1.63788423  1.63788503  1.63866493  1.63868054
  1.63895627  1.6389605   1.64009045  1.64012051  1.65713951  1.65718323
  1.65908844  1.65910424  1.6672967   1.66733661  1.66952329  1.66953948
  1.71179683  1.71180714  1.71184484  1.7118491   1.71261498  1.71261777
  1.71262543  1.71263137  1.73409691  1.73412033  1.73507273  1.73511921
  1.73852008  1.73852425  1.73901416  1.73901562  1.74025072  1.7402874
  1.74114869  1.74115609  1.74425272  1.74429904  1.74446419  1.74451038
  1.74520239  1.74524181  1.74528757  1.74532568  1.74596182  1.7460295
  1.74670544  1.74670768  1.75045258  1.75045329  1.75091763  1.75092063
  1.752242    1.75229321  1.75256981  1.75261433  1.75679262  1.75682883
  1.75698404  1.75704003  1.75875373  1.75894853  1.7596323   1.75987731
  1.76020653  1.76024457  1.76028138  1.7603183   1.76066446  1.760715
  1.76075647  1.76081506  1.7866519   1.78705473  1.78743784  1.78764774
  1.7878232   1.78782648  1.78811919  1.78829095  1.83690687  1.83757151
  1.83779563  1.83843036  1.83919324  1.83981461  1.8401515   1.84083505
  1.92430891  1.92430903  1.92434824  1.92434853  1.9245904   1.92459062
  1.9246597   1.92466049  1.96467861  1.96468251  1.96646041  1.96646686
  1.96738599  1.96738687  1.96858221  1.96858306  1.97569021  1.97576045
  1.97592457  1.9759928   1.97807325  1.9781895   1.97833869  1.97845765
  1.98080219  1.98081582  1.980994    1.98100039  1.98420141  1.98422649
  1.98424522  1.9842865   1.98930157  1.98930338  1.98937934  1.98938485
  1.98939252  1.98939331  1.98947926  1.98948316  1.98950412  1.98985671
  1.99130997  1.99180043  1.99185345  1.99223477  1.99263178  1.99312608
  2.08563029  2.0856552   2.08596897  2.08599796  2.08844042  2.08848458
  2.08867748  2.08872144  2.1237983   2.12382095  2.12450564  2.1245768
  2.12474332  2.12481402  2.12488512  2.12489826  2.12684627  2.12697865
  2.12733931  2.12746562  2.12780548  2.12793351  2.12948669  2.12957642
  2.14588165  2.146116    2.14630505  2.14654642  2.14875102  2.14908498
  2.14951995  2.14986492  2.27508924  2.27511104  2.2751135   2.27512783
  2.27530428  2.27532471  2.27536182  2.27537396  2.28164745  2.28164813
  2.28176614  2.28176687  2.28184979  2.281851    2.28197994  2.28198062
  2.30077304  2.30124265  2.30138585  2.30210118  2.30283698  2.30299302
  2.3031898   2.30433481  2.31047361  2.31079272  2.31088954  2.31129108
  2.3133725   2.31339869  2.31371184  2.31382931  2.3340755   2.33407669
  2.33407676  2.33407776  2.33409716  2.33409717  2.33410214  2.33410222
  2.34521701  2.34521871  2.34522005  2.34522189  2.34523116  2.34523217
  2.34523404  2.34523514  2.5547538   2.55475546  2.55477684  2.55477772
  2.55494597  2.55494761  2.55494884  2.55494997  2.58322822  2.58336664
  2.58363946  2.5837905   2.58380394  2.58391001  2.58468228  2.58481742
  2.60025463  2.60026473  2.60063524  2.60064887  2.60092587  2.60093193
  2.60126137  2.60126809  2.62774284  2.62774298  2.6277438   2.62774389
  2.6277439   2.627744    2.62774599  2.6277461   2.71160786  2.71165025
  2.71232374  2.71233299  2.71312912  2.71384025  2.71438861  2.7152095
  2.73322188  2.73385542  2.73424402  2.73436432  2.73448647  2.73462922
  2.73483033  2.73502284  2.73581951  2.73642184  2.73715852  2.73752867
  2.73783762  2.73795754  2.7382053   2.73840894  2.84074077  2.84096919
  2.84107559  2.84129537  2.84142033  2.84162564  2.8417392   2.8419271
  2.85702931  2.85704502  2.85714359  2.85718945  2.8573754   2.85741537
  2.85748734  2.8575426   2.90099768  2.90154949  2.90213221  2.90265489
  2.90387301  2.90435868  2.90538215  2.90582887  3.1185574   3.11858666
  3.11859178  3.11860917  3.11867785  3.11871041  3.11898234  3.11901709
  3.14507181  3.14554353  3.14590774  3.14624007  3.1482334   3.14875061
  3.14910861  3.14948073  3.25260757  3.25261999  3.25264175  3.25265448
  3.25286371  3.25286975  3.25289912  3.25290421  3.66419577  3.66447516
  3.66453994  3.66470757  3.66569563  3.66602534  3.66608441  3.66628476
  5.07428885  5.074297    5.07444131  5.07444767  5.074838    5.07484142
  5.07501611  5.07501827  5.09100206  5.09103924  5.09104262  5.09108252
  5.09126234  5.09130977  5.09131694  5.09136704  5.09331853  5.09333129
  5.09347143  5.09348397  5.09391209  5.09392222  5.09420991  5.09422087
  5.2100908   5.21009166  5.21010796  5.21010891  5.21022153  5.21022247
  5.21023391  5.21023495  5.21493654  5.21494993  5.21495869  5.21497195
  5.2149826   5.21499587  5.21499604  5.21500935  5.48657935  5.48658092
  5.48658357  5.48658508  5.48659819  5.48659974  5.486603    5.48660449]
nelec by numeric integration = 336.0002008473456
    CPU time for vxc   1298.07 sec, wall time     20.28 sec
    CPU time for sr jk   1751.48 sec, wall time     18.50 sec
    CPU time for vj and vk   1751.51 sec, wall time     18.50 sec
E1 = -3265.2869019817954  Ecoul = 1289.69033688571  Exc = -275.4085143358727
cycle= 6 E= -1854.22712485586  delta_E= -4.8e-05  |g|= 0.00116  |ddm|= 0.014
    CPU time for cycle= 6   3060.74 sec, wall time     38.96 sec
  HOMO = -0.177984479861196  LUMO = 0.012865857452823
  mo_energy =
[-9.85765852 -9.85765829 -9.85764542 -9.85764516 -9.85762389 -9.85762344
 -9.85761241 -9.85761198 -9.85755681 -9.85755663 -9.85754538 -9.85754512
 -9.85752389 -9.85752341 -9.85751077 -9.85751024 -9.85582486 -9.85582452
 -9.85582074 -9.85582048 -9.85581311 -9.85581276 -9.85581052 -9.85581029
 -9.85576493 -9.85576478 -9.85576267 -9.85576246 -9.85575519 -9.85575465
 -9.85575078 -9.85575026 -9.85513007 -9.85512959 -9.85511379 -9.85511355
 -9.85510677 -9.85510629 -9.85509262 -9.85509243 -9.85502604 -9.85502569
 -9.85501166 -9.85501147 -9.85500497 -9.85500452 -9.85498852 -9.85498826
 -0.72224335 -0.72224297 -0.72223719 -0.72223681 -0.72222212 -0.72222175
 -0.72221627 -0.7222159  -0.61995178 -0.61995135 -0.61994963 -0.61994921
 -0.61992415 -0.61992371 -0.61992192 -0.61992151 -0.61811827 -0.61811734
 -0.61810143 -0.6181005  -0.61809193 -0.61809107 -0.61807353 -0.61807267
 -0.4911947  -0.49118322 -0.49117912 -0.49116766 -0.4911655  -0.49115557
 -0.49115402 -0.49114409 -0.48571795 -0.48571675 -0.48571259 -0.48571143
 -0.48567599 -0.48567481 -0.48566913 -0.48566798 -0.42202846 -0.4220138
 -0.42198053 -0.42196586 -0.42190174 -0.42188705 -0.42186392 -0.42184931
 -0.3572911  -0.35728023 -0.35725845 -0.35724754 -0.35722405 -0.35721134
 -0.35719078 -0.35717797 -0.34696446 -0.34696305 -0.34696273 -0.34696259
 -0.34696115 -0.34696081 -0.3469601  -0.34695824 -0.32388475 -0.32386711
 -0.32381828 -0.32380617 -0.32379851 -0.32379508 -0.32374006 -0.32372754
 -0.32238025 -0.32237524 -0.32236207 -0.32235798 -0.32224866 -0.32224311
 -0.3221719  -0.32216796 -0.28028027 -0.28027835 -0.28016077 -0.28015912
 -0.27977262 -0.27977061 -0.27964106 -0.27963929 -0.25054614 -0.25053719
 -0.25052849 -0.25051578 -0.25049952 -0.25048884 -0.25048227 -0.25046696
 -0.24784199 -0.24782415 -0.24779898 -0.24778167 -0.24775998 -0.24771982
 -0.24769711 -0.24765696 -0.17956731 -0.17956687 -0.17932549 -0.17932455
 -0.17851378 -0.1785108  -0.17849873 -0.17849537 -0.17834953 -0.17834951
 -0.1782974  -0.17829362 -0.17821439 -0.17821159 -0.17798454 -0.17798448
  0.01286586  0.01286602  0.01320932  0.01320995  0.0134451   0.01344529
  0.01400971  0.01401043  0.01555322  0.01555369  0.01570034  0.0157009
  0.01640642  0.01640676  0.01650699  0.01650748  0.08458972  0.08875159
  0.08902359  0.09130889  0.09146797  0.09384265  0.09623249  0.09643671
  0.12463899  0.12544298  0.12553464  0.12721297  0.1277337   0.12909572
  0.13032676  0.13043374  0.13074768  0.13159304  0.13604449  0.1382189
  0.14028369  0.14043101  0.14125483  0.14201258  0.15885454  0.15888319
  0.15907116  0.15911495  0.15938289  0.16029722  0.16035585  0.16092143
  0.16092386  0.16208652  0.16272008  0.16456096  0.16691885  0.1673428
  0.17053893  0.17156694  0.17203138  0.17470685  0.1747287   0.17566364
  0.1762853   0.17717014  0.17743242  0.17791901  0.1888081   0.19031197
  0.192759    0.19386289  0.1952955   0.19699328  0.19792243  0.19912304
  0.30351454  0.30359539  0.30437834  0.30439086  0.30502476  0.30562628
  0.30599983  0.30603947  0.30794172  0.3080704   0.30895436  0.30906683
  0.30916267  0.30916475  0.31058207  0.31136169  0.31655569  0.31656464
  0.31659528  0.31661771  0.31769878  0.31780949  0.31841984  0.31863332
  0.31945123  0.31968839  0.31993258  0.3201564   0.32083083  0.32084547
  0.3210909   0.32117804  0.3773163   0.37817534  0.3788585   0.37953167
  0.38008184  0.38059621  0.38086196  0.38127926  0.4220154   0.42212512
  0.42259443  0.42266471  0.42311334  0.42312609  0.42314044  0.42317104
  0.42629163  0.4263195   0.42792062  0.42792651  0.43378888  0.43391167
  0.43427666  0.43439185  0.43519316  0.43533356  0.43536735  0.43549762
  0.43665664  0.43666808  0.43973209  0.4397493   0.44941036  0.45113148
  0.45235997  0.45404607  0.45557196  0.45714823  0.45765502  0.4591733
  0.47398278  0.47466877  0.47734248  0.47749867  0.47904577  0.47982408
  0.48063612  0.4809816   0.48536108  0.48665019  0.48665783  0.48839981
  0.48942961  0.48957644  0.49020416  0.49331392  0.51401089  0.51414661
  0.51502578  0.51502822  0.51568058  0.51599324  0.51609096  0.51656342
  0.52101139  0.52102416  0.5227472   0.52282559  0.52287044  0.52320706
  0.5238306   0.52430144  0.54362995  0.54363472  0.5478862   0.54790077
  0.55091137  0.55092388  0.55100517  0.55101697  0.55242118  0.55242977
  0.55333043  0.55333761  0.5536788   0.55373164  0.55408045  0.5541364
  0.55511097  0.5551271   0.55538778  0.5554026   0.56006285  0.56006522
  0.56254047  0.56254119  0.60626252  0.60626949  0.60784729  0.60815405
  0.60889295  0.60894029  0.60967017  0.60981176  0.61937349  0.61948261
  0.61949626  0.61994666  0.6200857   0.62019497  0.62122577  0.62178915
  0.64236342  0.64243256  0.64293929  0.64428585  0.64444092  0.64619879
  0.64624972  0.6466209   0.64813934  0.65055158  0.65240059  0.65479404
  0.66289316  0.66298336  0.66399501  0.66507255  0.67020909  0.67335142
  0.67576102  0.67596807  0.67641756  0.67691264  0.67738376  0.67762477
  0.67765267  0.6785953   0.67953125  0.68204324  0.68234101  0.68522646
  0.68571121  0.68603705  0.69024946  0.69112609  0.69150819  0.69440917
  0.69486873  0.69509341  0.69613046  0.6965521   0.72213492  0.72221
  0.72402134  0.72404397  0.7265603   0.72660013  0.72698638  0.72708491
  0.72786051  0.72795804  0.7287809   0.72901154  0.73661962  0.73700046
  0.73945571  0.73951517  0.74412378  0.74427952  0.74695643  0.74743704
  0.74921089  0.75157861  0.75161725  0.75184291  0.75329764  0.75386927
  0.75446557  0.75536734  0.75981081  0.76084842  0.76252037  0.7638391
  0.77823281  0.77837846  0.78095058  0.78096913  0.78110805  0.78159052
  0.78175673  0.7820806   0.78476834  0.78542216  0.78742339  0.78786589
  0.78914828  0.78951903  0.79029905  0.79069545  0.82289566  0.82301023
  0.82685214  0.82704313  0.83667161  0.83692431  0.84149332  0.84179377
  0.90198906  0.90214483  0.90223102  0.90237149  0.90323749  0.9032391
  0.90345537  0.90347323  1.02062122  1.02087428  1.02143433  1.02233348
  1.02298883  1.02375997  1.0259431   1.02634816  1.02988704  1.03003892
  1.03267646  1.03301815  1.03311208  1.0338057   1.03468585  1.03473188
  1.14099491  1.14107516  1.1411674   1.14122294  1.1414512   1.14154412
  1.14163227  1.14170194  1.21996454  1.22009134  1.22052851  1.22077806
  1.22119552  1.22124151  1.22127613  1.22155437  1.23067671  1.23089709
  1.23126527  1.23141302  1.23164582  1.23196511  1.2322139   1.23252469
  1.24054049  1.24054693  1.24062891  1.24063626  1.24077406  1.24079345
  1.24084132  1.24086099  1.27509121  1.27719739  1.27728653  1.28030025
  1.28306866  1.28495129  1.28508609  1.28762273  1.29129801  1.2914727
  1.29147735  1.29156715  1.29156971  1.29172751  1.29172775  1.29177577
  1.29178417  1.29178453  1.29196772  1.29208116  1.2932892   1.29374585
  1.29389513  1.29414596  1.29537036  1.29547292  1.29553387  1.29562481
  1.29631139  1.29638753  1.29640343  1.29647278  1.51005777  1.51697214
  1.51975907  1.52402475  1.52725654  1.53153712  1.5353228   1.5433402
  1.63235937  1.6323944   1.63298958  1.63299206  1.63442281  1.63443098
  1.63523679  1.63528422  1.63788627  1.63788705  1.63866683  1.63868246
  1.63895877  1.63896304  1.64009268  1.64012278  1.65715028  1.65719398
  1.65909945  1.65911523  1.66730756  1.66734747  1.66953422  1.6695504
  1.71179231  1.71180258  1.71184013  1.71184435  1.71260972  1.71261261
  1.71262013  1.71262618  1.73409551  1.73411891  1.73506929  1.73511575
  1.73851835  1.73852246  1.73901002  1.73901148  1.74024633  1.74028301
  1.74114458  1.741152    1.74425514  1.74430149  1.74446666  1.74451289
  1.74520488  1.74524434  1.74529007  1.74532821  1.74596594  1.74603357
  1.74671006  1.74671227  1.75044976  1.75045048  1.75091455  1.75091756
  1.7522398   1.752291    1.75256759  1.75261211  1.75679219  1.75682835
  1.75698377  1.75703977  1.75875807  1.75895289  1.75963738  1.75988244
  1.76021069  1.76024871  1.7602856   1.7603225   1.76066844  1.76071896
  1.76076036  1.76081893  1.78665836  1.78706117  1.78744437  1.78765422
  1.78782983  1.787833    1.78812565  1.78829758  1.83691617  1.8375808
  1.83780486  1.8384396   1.83920226  1.83982362  1.84016052  1.84084405
  1.92431525  1.92431536  1.92435456  1.92435485  1.92459671  1.92459693
  1.92466598  1.92466678  1.96468111  1.96468501  1.96646299  1.96646944
  1.96738808  1.96738896  1.96858439  1.96858524  1.9756911   1.97576131
  1.97592538  1.97599357  1.97807688  1.97819308  1.97834246  1.97846135
  1.98081145  1.98082504  1.9810029   1.98100927  1.98420862  1.98423377
  1.98425236  1.98429371  1.9893119   1.98931367  1.98938967  1.98939515
  1.98940271  1.98940362  1.98948957  1.98948966  1.98951693  1.98986588
  1.99131888  1.99180934  1.99186244  1.99224382  1.99264096  1.99313525
  2.08564515  2.08567004  2.08598384  2.08601282  2.08845522  2.08849937
  2.08869231  2.08873625  2.1237835   2.12380619  2.12449663  2.12456743
  2.1247345   2.12480496  2.12487066  2.12488377  2.12684129  2.12697355
  2.12732685  2.12745345  2.1278006   2.12792849  2.12947433  2.1295642
  2.14588684  2.14612124  2.14631003  2.14655147  2.14875496  2.14908897
  2.14952356  2.1498686   2.27507716  2.27509897  2.27510137  2.27511573
  2.27529191  2.2753123   2.27534948  2.27536159  2.28162273  2.28162341
  2.28174166  2.28174237  2.28182516  2.28182636  2.28195557  2.28195626
  2.30077417  2.30124379  2.30138705  2.30210233  2.30283814  2.30299427
  2.30319112  2.30433598  2.31047572  2.31079478  2.31089149  2.311293
  2.31337482  2.31340097  2.31371404  2.31383145  2.33406398  2.33406517
  2.33406525  2.33406624  2.33408563  2.33408564  2.33409061  2.33409069
  2.34522031  2.34522201  2.34522335  2.34522519  2.34523445  2.34523546
  2.34523733  2.34523843  2.55475022  2.55475188  2.55477326  2.55477414
  2.55494244  2.55494408  2.55494531  2.55494644  2.58322038  2.58335876
  2.58363171  2.58378272  2.58379617  2.58390219  2.58467464  2.58480974
  2.60024048  2.60025054  2.60062097  2.60063456  2.60091141  2.60091752
  2.60124678  2.60125354  2.62772275  2.62772289  2.62772371  2.6277238
  2.62772381  2.62772391  2.6277259   2.62772601  2.71161995  2.71166196
  2.71233468  2.71234358  2.7131413   2.71385124  2.71440135  2.71522087
  2.73323398  2.7338675   2.7342532   2.73437411  2.73449613  2.73464149
  2.73483984  2.73503506  2.73583156  2.73643391  2.73717054  2.7375407
  2.7378479   2.73796845  2.73821605  2.73841944  2.84073743  2.84096576
  2.8410726   2.84129229  2.84141687  2.84162214  2.84173609  2.84192395
  2.85702488  2.85704119  2.85713954  2.85718528  2.85737067  2.85741123
  2.85748299  2.85753812  2.90099456  2.90154652  2.90212888  2.90265171
  2.9038696   2.90435541  2.90537848  2.90582534  3.11855324  3.11858254
  3.11858763  3.11860506  3.11867368  3.11870626  3.11897815  3.11901291
  3.14508188  3.14555362  3.1459178   3.14625012  3.14824367  3.1487609
  3.14911887  3.14949098  3.25260619  3.2526186   3.25264038  3.25265312
  3.25286234  3.25286838  3.25289777  3.25290285  3.66419253  3.66447193
  3.66453666  3.66470429  3.66569247  3.66602219  3.66608123  3.66628156
  5.07428181  5.07428997  5.07443427  5.07444064  5.07483096  5.07483438
  5.07500907  5.07501123  5.09100172  5.09103897  5.09104183  5.09108178
  5.09126046  5.09130797  5.09131432  5.09136443  5.09330028  5.09331313
  5.09345399  5.09346653  5.0938923   5.09390251  5.09419059  5.0942016
  5.21006708  5.21006795  5.21008425  5.21008519  5.21019781  5.21019875
  5.21021019  5.21021123  5.21493855  5.21495194  5.21496071  5.21497397
  5.21498461  5.21499788  5.21499804  5.21501136  5.48656906  5.48657064
  5.48657328  5.4865748   5.48658789  5.48658944  5.4865927   5.48659419]
nelec by numeric integration = 336.0002008523115
    CPU time for vxc   1325.47 sec, wall time     20.71 sec
    CPU time for sr jk   1771.57 sec, wall time     18.66 sec
    CPU time for vj and vk   1771.63 sec, wall time     18.66 sec
E1 = -3265.294599947286  Ecoul = 1289.6983601927034  Exc = -275.40883972648305
cycle= 7 E= -1854.22712490497  delta_E= -4.91e-08  |g|= 0.00102  |ddm|= 0.00232
    CPU time for cycle= 7   3110.42 sec, wall time     39.56 sec
  HOMO = -0.177986166606126  LUMO = 0.0128653396049127
  mo_energy =
[-9.85760309 -9.85760292 -9.85760222 -9.85760212 -9.85760135 -9.85760132
 -9.8576005  -9.85760046 -9.85756601 -9.85756596 -9.8575651  -9.85756505
 -9.85756432 -9.85756429 -9.85756352 -9.85756345 -9.85580814 -9.85580806
 -9.85580735 -9.85580725 -9.85580713 -9.85580702 -9.85580633 -9.85580621
 -9.85576487 -9.85576474 -9.85576447 -9.85576433 -9.8557634  -9.85576323
 -9.85576302 -9.85576283 -9.85509383 -9.85509352 -9.85509319 -9.85509314
 -9.85509256 -9.8550924  -9.85509222 -9.85509216 -9.8550458  -9.85504575
 -9.85504565 -9.8550456  -9.85504452 -9.85504429 -9.85504408 -9.85504399
 -0.72224473 -0.72224435 -0.72223857 -0.72223819 -0.7222235  -0.72222313
 -0.72221765 -0.72221728 -0.61995479 -0.61995437 -0.61995264 -0.61995223
 -0.6199271  -0.61992668 -0.61992488 -0.61992448 -0.61811842 -0.61811749
 -0.61810159 -0.61810066 -0.61809214 -0.61809127 -0.61807374 -0.61807288
 -0.49119635 -0.49118487 -0.49118077 -0.49116931 -0.49116715 -0.49115722
 -0.49115566 -0.49114573 -0.4857196  -0.4857184  -0.48571425 -0.48571308
 -0.48567764 -0.48567646 -0.48567078 -0.48566963 -0.42202949 -0.42201483
 -0.42198156 -0.42196689 -0.42190278 -0.42188808 -0.42186495 -0.42185034
 -0.3572923  -0.35728142 -0.35725965 -0.35724874 -0.35722524 -0.35721253
 -0.35719198 -0.35717916 -0.34696609 -0.34696468 -0.34696436 -0.34696422
 -0.34696277 -0.34696244 -0.34696173 -0.34695986 -0.32388477 -0.3238672
 -0.32381827 -0.3238062  -0.32379857 -0.32379515 -0.32374005 -0.32372758
 -0.32238252 -0.32237753 -0.32236429 -0.32236022 -0.32225093 -0.32224542
 -0.32217411 -0.32217018 -0.28028193 -0.28028001 -0.28016243 -0.28016078
 -0.27977428 -0.27977227 -0.27964272 -0.27964095 -0.25054747 -0.25053852
 -0.25052981 -0.25051711 -0.25050084 -0.25049017 -0.25048359 -0.25046829
 -0.24784325 -0.24782541 -0.24780024 -0.24778293 -0.24776124 -0.24772108
 -0.24769836 -0.24765822 -0.17957018 -0.17956973 -0.17932871 -0.17932777
 -0.17851552 -0.17851255 -0.1784994  -0.17849603 -0.17835229 -0.17835227
 -0.17829795 -0.17829417 -0.17821459 -0.17821179 -0.17798622 -0.17798617
  0.01286534  0.0128655   0.01320868  0.0132093   0.0134445   0.0134447
  0.01400918  0.0140099   0.01555035  0.01555082  0.01569753  0.01569809
  0.01640354  0.01640388  0.01650425  0.01650473  0.08458887  0.08875068
  0.08902274  0.09130808  0.09146715  0.09384172  0.0962316   0.09643581
  0.12463837  0.12544153  0.12553437  0.12721156  0.12773231  0.12909432
  0.13032599  0.13043353  0.13074736  0.13159159  0.13604348  0.13821776
  0.14028277  0.14042985  0.14125443  0.14201213  0.15885282  0.15888147
  0.15906953  0.15911323  0.1593818   0.16029554  0.16035531  0.16091972
  0.16092216  0.16208542  0.1627196   0.16456033  0.16691786  0.16734176
  0.17053742  0.17156546  0.17203079  0.17470598  0.17472734  0.17566229
  0.17628483  0.17716864  0.17743162  0.1779177   0.18880694  0.1903109
  0.19275784  0.19386168  0.19529458  0.19699242  0.19792146  0.19912204
  0.30351365  0.3035945   0.30437744  0.30438997  0.30502386  0.30562536
  0.30599891  0.30603852  0.3079408   0.30806953  0.30895345  0.30906592
  0.30916177  0.30916386  0.31058123  0.31136087  0.31655444  0.31656335
  0.31659406  0.31661645  0.31769734  0.3178081   0.31841832  0.31863184
  0.31945017  0.31968735  0.31993149  0.32015533  0.32082996  0.3208447
  0.3210901   0.32117714  0.37731519  0.37817425  0.37885742  0.37953061
  0.38008071  0.38059509  0.38086087  0.38127818  0.42201571  0.42212543
  0.42259471  0.42266498  0.42311357  0.42312631  0.4231407   0.4231713
  0.42629003  0.42631789  0.42791897  0.42792485  0.43378777  0.43391055
  0.43427542  0.43439059  0.43519207  0.43533247  0.43536627  0.43549655
  0.43665493  0.43666637  0.43973048  0.43974769  0.44940985  0.45113095
  0.45235945  0.45404554  0.45557155  0.4571478   0.45765462  0.45917289
  0.47398164  0.4746677   0.47734129  0.47749756  0.47904451  0.47982275
  0.48063467  0.48098014  0.48535974  0.48664896  0.48665659  0.48839848
  0.48942832  0.48957535  0.49020286  0.49331279  0.51400993  0.51414565
  0.51502487  0.5150273   0.5156796   0.51599225  0.51608999  0.51656243
  0.52101055  0.52102331  0.52274635  0.5228246   0.52286957  0.52320608
  0.52382955  0.52430039  0.54362809  0.54363286  0.54788385  0.54789843
  0.55091097  0.55092348  0.55100441  0.5510162   0.55242045  0.55242904
  0.55333008  0.55333728  0.55367735  0.55373018  0.55407905  0.55413499
  0.55510972  0.55512583  0.55538649  0.55540129  0.5600608   0.56006317
  0.56253866  0.56253938  0.60626116  0.60626816  0.60784699  0.60815372
  0.60889226  0.60893961  0.60966839  0.60980999  0.61937241  0.61948063
  0.61949513  0.61994472  0.62008506  0.62019434  0.62122415  0.62178755
  0.64236139  0.64243084  0.64293764  0.64428374  0.64443918  0.64619715
  0.64624923  0.6466204   0.64813736  0.65055064  0.6523984   0.65479295
  0.66289203  0.66298252  0.66399399  0.66507178  0.67020878  0.67335109
  0.67575978  0.67596687  0.67641701  0.67691134  0.67738243  0.67762268
  0.67765225  0.6785937   0.67952922  0.68204249  0.68233883  0.68522429
  0.68570903  0.68603503  0.69024745  0.69112487  0.69150689  0.69440779
  0.69486757  0.69509225  0.69612976  0.69655128  0.72213391  0.72220896
  0.7240207   0.72404333  0.72655957  0.7265994   0.72698508  0.7270836
  0.72785961  0.7279571   0.72878037  0.72901096  0.7366186   0.73699935
  0.73945472  0.73951414  0.74412213  0.744278    0.74695486  0.74743546
  0.74920935  0.75157732  0.7516156   0.7518415   0.75329624  0.75386785
  0.75446419  0.75536574  0.75980971  0.76084722  0.76251929  0.76383787
  0.77823251  0.77837818  0.78095053  0.78096908  0.78110675  0.78158957
  0.78175581  0.78207979  0.78476747  0.78542099  0.78742177  0.78786428
  0.78914644  0.78951723  0.79029789  0.79069421  0.82289463  0.8230092
  0.82685115  0.82704214  0.83667044  0.83692314  0.84149218  0.84179263
  0.90198779  0.90214357  0.90222975  0.90237023  0.90323618  0.90323779
  0.90345407  0.90347192  1.02061977  1.02087278  1.02143299  1.0223321
  1.02298739  1.02375849  1.02594159  1.02634664  1.0298867   1.03003853
  1.03267599  1.03301765  1.03311173  1.03380528  1.03468551  1.03473154
  1.14099376  1.141074    1.14116626  1.14122178  1.14145005  1.14154296
  1.14163112  1.14170078  1.21996393  1.22009077  1.22052764  1.22077725
  1.22119502  1.22124105  1.22127527  1.22155359  1.23067555  1.23089589
  1.23126394  1.23141169  1.23164439  1.23196351  1.23221235  1.23252299
  1.24053853  1.24054498  1.24062695  1.2406343   1.24077212  1.24079151
  1.24083937  1.24085905  1.27509073  1.27719695  1.27728602  1.28029976
  1.28306825  1.28495086  1.28508563  1.28762217  1.29129707  1.29147125
  1.2914759   1.29156571  1.29156824  1.29172601  1.29172624  1.2917752
  1.29178224  1.291783    1.29196678  1.29208027  1.29328825  1.29374502
  1.2938942   1.29414501  1.29536905  1.29547162  1.29553257  1.29562351
  1.29631003  1.29638617  1.29640208  1.29647143  1.51005751  1.51697187
  1.51975875  1.52402453  1.52725622  1.53153689  1.53532254  1.54333993
  1.63235846  1.63239349  1.63298867  1.63299116  1.63442188  1.63443005
  1.63523586  1.63528329  1.63788494  1.63788572  1.63866549  1.63868111
  1.63895748  1.63896175  1.64009137  1.64012147  1.65714944  1.65719314
  1.65909863  1.65911442  1.66730674  1.66734664  1.6695334   1.66954959
  1.71179154  1.71180181  1.71183935  1.71184356  1.7126089   1.71261181
  1.71261931  1.71262537  1.73409408  1.73411748  1.73506768  1.73511414
  1.73851693  1.73852104  1.73900841  1.73900987  1.7402446   1.74028127
  1.74114285  1.74115028  1.74425394  1.74430029  1.74446546  1.7445117
  1.74520369  1.74524314  1.74528888  1.74532702  1.74596526  1.74603287
  1.74670944  1.74671165  1.75044879  1.75044951  1.75091356  1.75091657
  1.75223841  1.7522896   1.75256624  1.75261075  1.75678989  1.75682606
  1.75698152  1.75703754  1.75875681  1.75895163  1.75963632  1.75988138
  1.76020896  1.76024697  1.76028388  1.76032078  1.7606667   1.76071721
  1.76075862  1.76081718  1.78665719  1.78706     1.7874432   1.78765305
  1.78782866  1.78783184  1.78812448  1.78829642  1.83691541  1.83758004
  1.8378041   1.83843884  1.83920148  1.83982285  1.84015974  1.84084327
  1.92431422  1.92431433  1.92435353  1.92435382  1.92459568  1.92459589
  1.92466495  1.92466574  1.96467971  1.96468361  1.96646162  1.96646807
  1.96738685  1.96738773  1.96858319  1.96858404  1.9756892   1.97575941
  1.97592349  1.97599168  1.97807515  1.97819134  1.97834075  1.97845963
  1.98081091  1.9808245   1.98100229  1.98100866  1.98420773  1.98423285
  1.98425146  1.98429278  1.9893109   1.98931272  1.98938867  1.98939419
  1.98940191  1.98940265  1.98948858  1.98949311  1.98951145  1.98986472
  1.99131784  1.99180831  1.9918615   1.9922429   1.99264     1.99313429
  2.08564463  2.08566952  2.08598332  2.08601229  2.08845469  2.08849884
  2.08869178  2.08873573  2.12378132  2.123804    2.12449495  2.12456569
  2.12473285  2.12480328  2.12486831  2.12488142  2.12684037  2.12697265
  2.12732534  2.12745201  2.12779978  2.12792768  2.12947271  2.12956263
  2.14588543  2.14611983  2.14630869  2.14655013  2.14875348  2.14908749
  2.14952216  2.1498672   2.27507633  2.27509815  2.27510054  2.27511491
  2.27529108  2.27531147  2.27534866  2.27536078  2.28161951  2.28162019
  2.28173844  2.28173916  2.28182193  2.28182314  2.28195236  2.28195304
  2.30077259  2.30124221  2.30138547  2.30210075  2.30283655  2.3029927
  2.30318955  2.30433439  2.3104745   2.31079355  2.31089026  2.31129176
  2.31337357  2.31339972  2.31371279  2.3138302   2.33406136  2.33406256
  2.33406263  2.33406362  2.33408301  2.33408302  2.33408799  2.33408807
  2.34521989  2.34522159  2.34522293  2.34522477  2.34523403  2.34523504
  2.34523691  2.34523801  2.55474882  2.55475048  2.55477186  2.55477274
  2.55494103  2.55494268  2.55494391  2.55494504  2.58321957  2.58335795
  2.58363093  2.58378193  2.58379538  2.5839014   2.58467387  2.58480896
  2.60023762  2.60024768  2.6006181   2.60063168  2.60090853  2.60091464
  2.60124387  2.60125064  2.62772069  2.62772083  2.62772165  2.62772174
  2.62772175  2.62772185  2.62772384  2.62772395  2.71161945  2.7116614
  2.71233399  2.71234284  2.71314081  2.71385055  2.71440095  2.71522026
  2.73323301  2.73386662  2.73425109  2.73437246  2.73449438  2.73464031
  2.73483789  2.73503397  2.73583049  2.73643289  2.73716955  2.73753972
  2.73784602  2.73796665  2.73821422  2.73841762  2.8407363   2.84096462
  2.84107152  2.8412912   2.84141573  2.84162099  2.84173499  2.84192286
  2.85702249  2.8570389   2.85713723  2.85718292  2.85736824  2.85740889
  2.85748062  2.85753573  2.90099327  2.90154524  2.90212758  2.90265042
  2.90386829  2.90435411  2.90537715  2.90582402  3.11855057  3.11857987
  3.11858494  3.11860238  3.118671    3.11870357  3.11897548  3.11901023
  3.14508149  3.14555323  3.14591742  3.14624973  3.14824328  3.14876051
  3.14911848  3.1494906   3.25260473  3.25261714  3.25263893  3.25265166
  3.25286088  3.25286692  3.25289631  3.25290139  3.66419086  3.66447027
  3.664535    3.66470262  3.66569081  3.66602054  3.66607957  3.6662799
  5.07428033  5.07428849  5.07443279  5.07443916  5.07482948  5.0748329
  5.07500759  5.07500975  5.0910006   5.09103787  5.09104061  5.09108057
  5.09125897  5.0913065   5.09131267  5.09136278  5.09329805  5.09331091
  5.09345193  5.09346448  5.09388969  5.09389992  5.0941881   5.09419911
  5.21006313  5.210064    5.21008029  5.21008124  5.21019385  5.21019479
  5.21020622  5.21020726  5.21493861  5.214952    5.21496078  5.21497404
  5.21498466  5.21499794  5.21499809  5.21501141  5.48656719  5.48656877
  5.48657142  5.48657293  5.48658603  5.48658758  5.48659084  5.48659233]
nelec by numeric integration = 336.000200852425
    CPU time for vxc   1241.33 sec, wall time     19.40 sec
    CPU time for sr jk   1775.27 sec, wall time     19.01 sec
    CPU time for vj and vk   1775.34 sec, wall time     19.01 sec
E1 = -3265.2951848466264  Ecoul = 1289.6989902020669  Exc = -275.40888515560215
cycle= 8 E= -1854.22712522406  delta_E= -3.19e-07  |g|= 0.000126  |ddm|= 0.00134
    CPU time for cycle= 8   3034.75 sec, wall time     38.63 sec
  HOMO = -0.177987507349409  LUMO = 0.0128632392702222
  mo_energy =
[-9.8576033  -9.85760327 -9.85760257 -9.85760254 -9.85760243 -9.8576024
 -9.85760133 -9.8576013  -9.85756807 -9.85756803 -9.8575672  -9.85756717
 -9.85756647 -9.85756644 -9.85756636 -9.85756634 -9.85581385 -9.85581373
 -9.85581305 -9.85581292 -9.85581289 -9.85581277 -9.85581208 -9.85581194
 -9.85577078 -9.85577066 -9.85577039 -9.85577025 -9.85576933 -9.85576921
 -9.85576895 -9.85576882 -9.85509561 -9.85509542 -9.85509537 -9.85509521
 -9.85509511 -9.85509495 -9.85509484 -9.85509469 -9.85504908 -9.85504901
 -9.8550489  -9.85504889 -9.85504794 -9.85504785 -9.8550478  -9.85504778
 -0.72224735 -0.72224697 -0.72224119 -0.72224081 -0.72222612 -0.72222575
 -0.72222027 -0.7222199  -0.61995761 -0.61995718 -0.61995546 -0.61995504
 -0.61992994 -0.61992951 -0.61992772 -0.61992731 -0.61812076 -0.61811983
 -0.61810392 -0.618103   -0.61809446 -0.61809359 -0.61807607 -0.6180752
 -0.4911993  -0.49118782 -0.49118372 -0.49117226 -0.4911701  -0.49116017
 -0.49115862 -0.49114869 -0.48572202 -0.48572082 -0.48571666 -0.48571549
 -0.48568006 -0.48567888 -0.4856732  -0.48567205 -0.42203267 -0.42201801
 -0.42198474 -0.42197007 -0.42190596 -0.42189126 -0.42186813 -0.42185352
 -0.35729565 -0.35728478 -0.35726301 -0.35725209 -0.3572286  -0.35721589
 -0.35719533 -0.35718252 -0.34696843 -0.34696702 -0.3469667  -0.34696656
 -0.34696512 -0.34696478 -0.34696407 -0.34696221 -0.32388827 -0.32387072
 -0.32382177 -0.32380971 -0.32380208 -0.32379867 -0.32374355 -0.32373109
 -0.32238543 -0.32238044 -0.32236719 -0.32236312 -0.32225384 -0.32224833
 -0.322177   -0.32217308 -0.28028371 -0.28028179 -0.28016422 -0.28016256
 -0.27977606 -0.27977405 -0.2796445  -0.27964274 -0.25055048 -0.25054153
 -0.25053283 -0.25052013 -0.25050385 -0.25049318 -0.2504866  -0.25047131
 -0.24784635 -0.24782851 -0.24780334 -0.24778603 -0.24776434 -0.24772417
 -0.24770146 -0.24766132 -0.17957157 -0.17957113 -0.17933019 -0.17932925
 -0.17851777 -0.17851479 -0.17850161 -0.17849823 -0.17835366 -0.17835365
 -0.17830014 -0.17829636 -0.17821669 -0.17821389 -0.17798756 -0.17798751
  0.01286324  0.0128634   0.01320651  0.01320713  0.01344275  0.01344294
  0.01400738  0.0140081   0.01554854  0.01554901  0.01569567  0.01569623
  0.01640202  0.01640237  0.0165028   0.01650328  0.0845869   0.08874872
  0.08902073  0.09130604  0.09146512  0.09383972  0.09622958  0.09643379
  0.12463628  0.12543958  0.12553229  0.12720975  0.12773031  0.12909251
  0.13032416  0.13043154  0.13074541  0.13158974  0.1360414   0.13821568
  0.1402809   0.14042799  0.14125229  0.14200999  0.15885088  0.15887953
  0.15906759  0.1591113   0.15937991  0.16029361  0.16035341  0.16091779
  0.16092023  0.16208343  0.16271774  0.16455835  0.16691609  0.16734001
  0.17053559  0.1715636   0.17202887  0.17470396  0.17472546  0.17566052
  0.17628289  0.17716683  0.17742959  0.17791579  0.18880494  0.19030889
  0.19275584  0.19385967  0.19529249  0.19699032  0.19791939  0.19911995
  0.30351174  0.3035926   0.30437553  0.30438806  0.30502173  0.30562324
  0.30599679  0.30603639  0.30793872  0.30806737  0.3089513   0.30906375
  0.30915983  0.30916191  0.31057926  0.31135884  0.31655219  0.31656112
  0.31659181  0.31661421  0.31769517  0.31780591  0.31841623  0.31862972
  0.31944817  0.31968534  0.31992952  0.32015335  0.32082788  0.32084256
  0.32108801  0.32117509  0.37731384  0.37817289  0.37885606  0.37952924
  0.38007933  0.3805937   0.38085948  0.38127679  0.42201426  0.42212398
  0.42259326  0.42266353  0.42311212  0.42312486  0.42313926  0.42316985
  0.4262886   0.42631646  0.42791761  0.4279235   0.43378606  0.43390885
  0.43427369  0.43438886  0.43519034  0.43533074  0.43536454  0.43549482
  0.43665354  0.43666499  0.4397292   0.43974641  0.4494072   0.45112833
  0.45235683  0.45404294  0.45556892  0.4571452   0.45765198  0.45917028
  0.47397945  0.47466556  0.47733914  0.47749551  0.47904307  0.47982146
  0.48063319  0.48097874  0.48535771  0.48664766  0.48665529  0.48839634
  0.48942692  0.48957333  0.49020141  0.49331072  0.51400796  0.51414368
  0.51502297  0.51502541  0.51567785  0.51599042  0.51608826  0.51656065
  0.52100871  0.52102145  0.52274444  0.52282287  0.52286766  0.52320436
  0.52382773  0.52429859  0.54362717  0.54363194  0.54788276  0.54789735
  0.55090941  0.55092192  0.55100273  0.55101452  0.55241862  0.55242723
  0.5533284   0.55333561  0.55367512  0.55372795  0.55407688  0.55413283
  0.55510767  0.55512377  0.55538444  0.55539924  0.56005983  0.5600622
  0.56253775  0.56253847  0.60626016  0.60626716  0.6078453   0.60815203
  0.60889055  0.60893791  0.60966737  0.60980898  0.61937075  0.61947955
  0.61949347  0.61994368  0.62008343  0.62019271  0.62122307  0.62178652
  0.64235889  0.6424284   0.64293476  0.6442813   0.64443683  0.64619427
  0.64624626  0.6466175   0.64813486  0.65054801  0.65239601  0.65479047
  0.6628891   0.6629796   0.66399106  0.66506887  0.67020603  0.67334847
  0.67575813  0.67596524  0.67641453  0.67690954  0.67738068  0.67762051
  0.67764927  0.67859156  0.6795265   0.68204049  0.68233632  0.68522212
  0.68570683  0.68603287  0.69024481  0.69112336  0.69150532  0.69440494
  0.69486609  0.69509076  0.69612697  0.69654844  0.72213224  0.72220728
  0.72401885  0.72404146  0.72655766  0.7265975   0.72698338  0.7270819
  0.7278577   0.72795516  0.72877841  0.72900898  0.7366168   0.73699754
  0.73945292  0.73951235  0.74411934  0.74427522  0.74695202  0.74743263
  0.74920678  0.75157443  0.75161307  0.7518386   0.75329333  0.75386535
  0.75446127  0.75536324  0.75980696  0.7608445   0.76251661  0.76383519
  0.77823037  0.77837606  0.7809485   0.78096706  0.7811052   0.78158797
  0.78175419  0.78207815  0.78476535  0.7854189   0.78742019  0.78786268
  0.78914475  0.78951552  0.7902958   0.79069214  0.82289291  0.8230075
  0.82684945  0.82704047  0.83666872  0.83692144  0.84149047  0.84179095
  0.90198575  0.90214153  0.90222772  0.9023682   0.90323416  0.90323576
  0.90345205  0.9034699   1.02061774  1.0208708   1.0214309   1.02233003
  1.02298549  1.02375656  1.0259396   1.02634468  1.0298846   1.03003649
  1.03267398  1.03301566  1.03310957  1.0338031   1.03468341  1.03472942
  1.14099086  1.1410711   1.14116335  1.14121888  1.14144715  1.14154006
  1.14162822  1.14169788  1.21996146  1.22008829  1.22052519  1.22077479
  1.22119251  1.22123853  1.22127281  1.22155111  1.23067263  1.23089297
  1.23126103  1.23140878  1.2316415   1.23196065  1.23220949  1.23252015
  1.24053639  1.24054283  1.24062478  1.24063212  1.24076996  1.24078937
  1.24083719  1.24085688  1.27508854  1.27719477  1.27728382  1.28029759
  1.2830661   1.28494872  1.28508347  1.28762007  1.29129504  1.29146864
  1.29147329  1.2915631   1.29156563  1.29172342  1.29172365  1.29177318
  1.29177965  1.29178042  1.29196476  1.29207824  1.29328624  1.29374298
  1.2938922   1.29414302  1.29536633  1.2954689   1.29552985  1.2956208
  1.29630734  1.29638347  1.29639938  1.29646873  1.51005522  1.51696959
  1.51975648  1.52402227  1.52725395  1.53153463  1.53532028  1.54333768
  1.63235575  1.63239078  1.63298596  1.63298845  1.63441918  1.63442736
  1.63523316  1.6352806   1.6378819   1.63788268  1.63866244  1.63867807
  1.63895445  1.63895872  1.64008832  1.64011842  1.65714654  1.65719024
  1.65909575  1.65911153  1.66730387  1.66734378  1.66953055  1.66954673
  1.7117892   1.71179947  1.71183701  1.71184122  1.71260658  1.71260948
  1.71261699  1.71262304  1.73409128  1.73411469  1.73506509  1.73511154
  1.73851417  1.73851828  1.73900591  1.73900737  1.74024209  1.74027876
  1.74114032  1.74114776  1.74425127  1.74429763  1.74446281  1.74450904
  1.74520104  1.74524049  1.74528623  1.74532438  1.74596225  1.74602987
  1.74670637  1.74670858  1.75044649  1.75044721  1.75091129  1.75091429
  1.7522358   1.752287    1.75256366  1.75260818  1.75678657  1.75682273
  1.7569782   1.75703422  1.75875348  1.75894831  1.759633    1.75987806
  1.76020623  1.76024425  1.76028114  1.76031805  1.760664    1.76071451
  1.76075592  1.76081448  1.78665444  1.78705724  1.78744046  1.78765031
  1.78782593  1.78782909  1.78812173  1.78829368  1.83691262  1.83757726
  1.83780132  1.83843606  1.8391987   1.83982007  1.84015697  1.8408405
  1.92431128  1.92431139  1.92435059  1.92435088  1.92459274  1.92459295
  1.92466201  1.9246628   1.96467687  1.96468077  1.96645878  1.96646523
  1.96738416  1.96738504  1.96858051  1.96858136  1.97568625  1.97575646
  1.97592055  1.97598875  1.97807199  1.97818818  1.97833759  1.97845647
  1.98080772  1.98082131  1.98099911  1.98100547  1.98420454  1.98422964
  1.98424828  1.98428957  1.98930774  1.98930956  1.98938551  1.98939104
  1.98939876  1.98939949  1.98948542  1.9894898   1.98950822  1.98986133
  1.99131442  1.99180489  1.99185814  1.99223953  1.99263657  1.99313086
  2.08564176  2.08566665  2.08598045  2.08600943  2.08845183  2.08849598
  2.08868892  2.08873287  2.12377932  2.12380199  2.12449254  2.12456329
  2.12473044  2.12480087  2.1248662   2.12487931  2.12683789  2.12697019
  2.12732338  2.12745005  2.12779735  2.12792526  2.12947071  2.12956063
  2.14588199  2.14611638  2.1463053   2.14654672  2.14875012  2.14908412
  2.14951887  2.1498639   2.27507417  2.27509598  2.27509839  2.27511275
  2.27528895  2.27530935  2.27534653  2.27535865  2.2816176   2.28161828
  2.28173651  2.28173722  2.28182     2.28182121  2.2819504   2.28195108
  2.30076941  2.30123904  2.30138229  2.30209758  2.30283337  2.30298952
  2.30318636  2.30433121  2.3104714   2.31079046  2.31088716  2.31128867
  2.31337045  2.3133966   2.31370968  2.31382709  2.33405898  2.33406017
  2.33406024  2.33406123  2.33408062  2.33408063  2.3340856   2.33408568
  2.34521685  2.34521855  2.34521989  2.34522173  2.34523099  2.345232
  2.34523387  2.34523497  2.55474607  2.55474773  2.55476911  2.55476999
  2.55493828  2.55493993  2.55494116  2.55494229  2.58321725  2.58335563
  2.58362861  2.58377961  2.58379306  2.58389908  2.58467156  2.58480665
  2.600235    2.60024506  2.60061548  2.60062906  2.60090592  2.60091203
  2.60124128  2.60124805  2.62771869  2.62771882  2.62771964  2.62771974
  2.62771974  2.62771985  2.62772183  2.62772194  2.71161593  2.71165789
  2.71233051  2.71233937  2.71313729  2.71384707  2.7143974   2.71521676
  2.73322926  2.73386287  2.73424716  2.7343685   2.73449043  2.73463656
  2.73483394  2.73503022  2.73582675  2.73642915  2.73716581  2.73753598
  2.73784205  2.73796267  2.73821024  2.73841365  2.84073364  2.84096196
  2.84106885  2.84128853  2.84141307  2.84161833  2.84173233  2.84192019
  2.85701933  2.85703571  2.85713405  2.85717975  2.85736509  2.85740572
  2.85747746  2.85753257  2.90099029  2.90154225  2.90212462  2.90264744
  2.90386533  2.90435113  2.90537421  2.90582107  3.11854744  3.11857674
  3.11858181  3.11859924  3.11866788  3.11870044  3.11897236  3.1190071
  3.14507781  3.14554955  3.14591374  3.14624606  3.14823959  3.14875681
  3.14911479  3.14948691  3.25260165  3.25261407  3.25263585  3.25264859
  3.25285781  3.25286385  3.25289324  3.25289832  3.66418768  3.66446709
  3.66453182  3.66469945  3.66568763  3.66601735  3.66607639  3.66627672
  5.07427755  5.07428571  5.07443001  5.07443638  5.0748267   5.07483012
  5.07500481  5.07500697  5.09099714  5.09103441  5.09103715  5.0910771
  5.09125551  5.09130303  5.09130922  5.09135933  5.09329609  5.09330895
  5.09344996  5.09346251  5.09388774  5.09389796  5.09418614  5.09419716
  5.21006097  5.21006184  5.21007812  5.21007907  5.21019168  5.21019262
  5.21020404  5.21020508  5.21493535  5.21494873  5.21495752  5.21497078
  5.21498138  5.21499467  5.21499482  5.21500814  5.48656444  5.48656602
  5.48656867  5.48657018  5.48658327  5.48658482  5.48658808  5.48658958]
nelec by numeric integration = 336.0002008529782
    CPU time for vxc   1234.45 sec, wall time     19.29 sec
    CPU time for sr jk   1798.29 sec, wall time     19.12 sec
    CPU time for vj and vk   1798.34 sec, wall time     19.12 sec
E1 = -3265.2955602012216  Ecoul = 1289.6994241879086  Exc = -275.4089437909052
cycle= 9 E= -1854.22712522812  delta_E= -4.06e-09  |g|= 5.47e-05  |ddm|= 0.00019
    CPU time for cycle= 9   3047.47 sec, wall time     38.61 sec
  HOMO = -0.177988360503051  LUMO = 0.0128632194281007
  mo_energy =
[-9.8576079  -9.85760787 -9.857607   -9.85760692 -9.85760683 -9.85760678
 -9.85760569 -9.85760563 -9.85757193 -9.85757191 -9.85757089 -9.85757086
 -9.8575705  -9.85757049 -9.85756983 -9.85756974 -9.8558127  -9.85581259
 -9.85581191 -9.85581179 -9.85581171 -9.85581159 -9.85581092 -9.85581079
 -9.85576732 -9.8557672  -9.85576692 -9.85576678 -9.85576587 -9.85576575
 -9.85576548 -9.85576535 -9.85509473 -9.85509469 -9.85509427 -9.8550941
 -9.85509376 -9.85509371 -9.85509345 -9.85509331 -9.85504706 -9.85504702
 -9.8550468  -9.85504661 -9.85504577 -9.85504576 -9.85504544 -9.85504519
 -0.72224742 -0.72224704 -0.72224126 -0.72224088 -0.72222619 -0.72222582
 -0.72222034 -0.72221997 -0.61995688 -0.61995646 -0.61995473 -0.61995432
 -0.61992919 -0.61992877 -0.61992697 -0.61992656 -0.61812158 -0.61812065
 -0.61810475 -0.61810383 -0.61809531 -0.61809444 -0.61807691 -0.61807605
 -0.4911992  -0.49118773 -0.49118363 -0.49117217 -0.49117001 -0.49116008
 -0.49115852 -0.49114859 -0.48572213 -0.48572093 -0.48571677 -0.48571561
 -0.48568017 -0.48567899 -0.48567331 -0.48567216 -0.42203271 -0.42201805
 -0.42198478 -0.42197011 -0.421906   -0.4218913  -0.42186818 -0.42185356
 -0.35729554 -0.35728467 -0.3572629  -0.35725198 -0.35722849 -0.35721578
 -0.35719522 -0.35718241 -0.34696859 -0.34696718 -0.34696686 -0.34696672
 -0.34696528 -0.34696494 -0.34696423 -0.34696237 -0.32388808 -0.32387048
 -0.3238216  -0.32380951 -0.32380186 -0.32379844 -0.32374338 -0.32373089
 -0.32238566 -0.32238066 -0.32236746 -0.32236338 -0.32225407 -0.32224854
 -0.32217729 -0.32217335 -0.28028376 -0.28028184 -0.28016426 -0.28016261
 -0.27977611 -0.2797741  -0.27964455 -0.27964279 -0.25055052 -0.25054157
 -0.25053287 -0.25052016 -0.25050389 -0.25049322 -0.25048664 -0.25047134
 -0.24784637 -0.24782853 -0.24780336 -0.24778605 -0.24776436 -0.2477242
 -0.24770149 -0.24766134 -0.179572   -0.17957156 -0.17933037 -0.17932943
 -0.17851701 -0.17851404 -0.1785012  -0.17849783 -0.17835417 -0.17835415
 -0.1782998  -0.17829602 -0.1782166  -0.1782138  -0.17798842 -0.17798836
  0.01286322  0.01286338  0.01320663  0.01320725  0.01344224  0.01344243
  0.01400691  0.01400763  0.01554893  0.01554939  0.01569611  0.01569667
  0.01640196  0.01640231  0.01650259  0.01650308  0.0845869   0.08874869
  0.08902078  0.0913061   0.09146516  0.09383972  0.09622956  0.09643379
  0.12463658  0.12543979  0.12553241  0.12720957  0.1277306   0.12909232
  0.13032376  0.13043134  0.13074517  0.13158962  0.13604173  0.13821604
  0.14028054  0.1404277   0.14125246  0.14201019  0.15885087  0.15887951
  0.15906755  0.15911128  0.15937983  0.16029357  0.16035331  0.16091774
  0.16092018  0.16208347  0.16271753  0.16455845  0.16691588  0.16733978
  0.17053571  0.17156378  0.17202876  0.17470424  0.17472563  0.17566042
  0.17628278  0.17716688  0.17742985  0.177916    0.18880499  0.1903089
  0.19275582  0.19385969  0.19529259  0.19699039  0.19791943  0.19912002
  0.30351164  0.30359249  0.30437543  0.30438796  0.30502175  0.30562326
  0.30599678  0.30603641  0.30793872  0.30806739  0.3089513   0.30906377
  0.30915972  0.3091618   0.31057913  0.31135872  0.31655236  0.31656129
  0.31659197  0.31661437  0.31769532  0.31780607  0.31841631  0.31862984
  0.31944793  0.31968509  0.31992927  0.3201531   0.32082766  0.3208424
  0.3210878   0.32117485  0.37731381  0.37817286  0.37885603  0.37952921
  0.3800793   0.38059368  0.38085944  0.38127674  0.42201394  0.42212366
  0.42259299  0.42266326  0.42311187  0.42312461  0.42313894  0.42316953
  0.42628837  0.42631623  0.42791734  0.42792322  0.43378644  0.43390923
  0.43427421  0.43438939  0.43519083  0.43533123  0.43536503  0.4354953
  0.43665337  0.43666481  0.43972887  0.43974609  0.44940718  0.4511283
  0.45235681  0.45404292  0.4555689   0.45714517  0.45765199  0.45917027
  0.47397948  0.47466552  0.47733916  0.47749546  0.47904292  0.47982132
  0.48063318  0.48097873  0.48535777  0.48664763  0.48665526  0.48839638
  0.48942696  0.48957323  0.49020145  0.4933106   0.51400806  0.51414379
  0.51502301  0.51502544  0.51567768  0.51599033  0.51608809  0.51656054
  0.52100874  0.5210215   0.52274456  0.52282264  0.52286779  0.52320413
  0.52382756  0.52429843  0.54362672  0.54363149  0.54788268  0.54789726
  0.55090967  0.55092217  0.55100312  0.55101491  0.55241889  0.5524275
  0.55332841  0.55333562  0.55367514  0.55372798  0.55407694  0.55413289
  0.55510776  0.55512386  0.55538459  0.55539939  0.56005949  0.56006185
  0.56253727  0.56253799  0.60625966  0.60626665  0.60784552  0.60815228
  0.60889095  0.6089383   0.60966703  0.60980862  0.61937117  0.61947935
  0.61949391  0.61994343  0.62008367  0.62019295  0.62122268  0.6217861
  0.64235883  0.64242811  0.64293522  0.64428132  0.6444365   0.64619472
  0.64624639  0.64661744  0.64813473  0.65054766  0.65239591  0.65479006
  0.66288936  0.66297977  0.66399133  0.66506895  0.67020596  0.67334817
  0.67575817  0.67596526  0.67641415  0.67690945  0.67738074  0.67762023
  0.67764959  0.67859108  0.67952699  0.68203986  0.68233667  0.68522197
  0.68570668  0.68603284  0.69024531  0.6911233   0.69150529  0.69440533
  0.69486603  0.6950907   0.69612708  0.69654864  0.722132    0.72220704
  0.72401879  0.72404139  0.72655768  0.72659752  0.72698327  0.72708181
  0.7278578   0.72795526  0.72877841  0.72900898  0.73661663  0.73699741
  0.73945271  0.73951216  0.74411943  0.74427522  0.74695201  0.74743264
  0.74920686  0.75157449  0.7516132   0.75183874  0.75329336  0.75386529
  0.75446133  0.75536327  0.75980721  0.76084476  0.76251674  0.76383538
  0.77823049  0.77837616  0.78094835  0.7809669   0.78110474  0.78158747
  0.78175371  0.78207766  0.78476566  0.78541927  0.78741999  0.78786252
  0.78914482  0.78951562  0.79029615  0.79069251  0.82289293  0.82300752
  0.82684941  0.82704042  0.83666866  0.83692138  0.84149036  0.84179083
  0.90198574  0.90214152  0.9022277   0.90236818  0.90323413  0.90323573
  0.90345202  0.90346986  1.02061794  1.02087093  1.02143116  1.02233027
  1.02298543  1.02375657  1.02593974  1.02634477  1.02988441  1.03003623
  1.03267368  1.03301534  1.03310951  1.03380311  1.03468322  1.03472928
  1.14099084  1.14107108  1.14116333  1.14121886  1.14144713  1.14154005
  1.1416282   1.14169787  1.21996092  1.22008775  1.22052467  1.22077426
  1.22119197  1.22123799  1.22127229  1.22155058  1.23067298  1.23089332
  1.23126139  1.23140914  1.23164187  1.23196103  1.23220985  1.23252051
  1.24053651  1.24054296  1.24062493  1.24063228  1.24077008  1.24078947
  1.24083733  1.24085701  1.27508865  1.27719482  1.27728389  1.28029778
  1.28306617  1.28494866  1.28508347  1.28762029  1.29129495  1.29146867
  1.29147331  1.29156312  1.29156566  1.29172344  1.29172367  1.29177307
  1.29177967  1.29178043  1.29196471  1.29207828  1.29328607  1.29374276
  1.29389221  1.29414298  1.29536637  1.29546894  1.29552989  1.29562083
  1.29630737  1.2963835   1.29639941  1.29646876  1.51005525  1.51696961
  1.51975652  1.52402229  1.527254    1.53153465  1.53532032  1.54333772
  1.6323557   1.63239073  1.63298591  1.6329884   1.63441912  1.63442729
  1.6352331   1.63528053  1.63788182  1.6378826   1.63866237  1.638678
  1.63895438  1.63895866  1.64008827  1.64011837  1.65714656  1.65719026
  1.65909577  1.65911155  1.6673039   1.6673438   1.66953057  1.66954675
  1.711789    1.71179927  1.71183681  1.71184102  1.71260638  1.71260928
  1.71261679  1.71262285  1.73409086  1.73411426  1.73506495  1.73511141
  1.73851365  1.73851777  1.73900576  1.73900722  1.74024206  1.74027873
  1.74114038  1.7411478   1.7442513   1.74429766  1.74446282  1.74450905
  1.74520103  1.74524048  1.7452862   1.74532435  1.7459619   1.74602952
  1.74670583  1.74670803  1.75044628  1.750447    1.75091107  1.75091408
  1.75223585  1.75228704  1.75256368  1.7526082   1.75678711  1.75682327
  1.75697874  1.75703476  1.7587539   1.75894872  1.75963334  1.7598784
  1.76020642  1.76024443  1.76028134  1.76031824  1.76066415  1.76071466
  1.76075606  1.76081462  1.78665452  1.78705733  1.78744054  1.78765039
  1.78782601  1.78782916  1.78812182  1.78829376  1.83691258  1.83757721
  1.83780128  1.83843601  1.83919865  1.83982002  1.84015692  1.84084045
  1.92431125  1.92431137  1.92435057  1.92435085  1.92459271  1.92459293
  1.92466198  1.92466278  1.96467651  1.96468041  1.96645842  1.96646487
  1.96738367  1.96738456  1.96858002  1.96858086  1.97568622  1.97575642
  1.9759205   1.97598869  1.97807235  1.97818855  1.97833797  1.97845686
  1.98080797  1.98082156  1.98099938  1.98100575  1.98420465  1.98422981
  1.98424837  1.98428973  1.98930775  1.98930956  1.98938552  1.98939104
  1.98939876  1.9893995   1.98948543  1.98948977  1.98950824  1.98986132
  1.99131453  1.991805    1.99185807  1.99223946  1.99263665  1.99313094
  2.08564176  2.08566665  2.08598045  2.08600943  2.08845183  2.08849598
  2.08868892  2.08873286  2.12377912  2.12380181  2.12449289  2.12456365
  2.12473079  2.12480123  2.12486622  2.12487933  2.12683805  2.12697033
  2.12732295  2.12744961  2.12779735  2.12792525  2.12947034  2.12956026
  2.14588197  2.14611636  2.14630521  2.14654664  2.14875006  2.14908407
  2.14951874  2.14986377  2.27507388  2.27509573  2.2750981   2.27511249
  2.27528863  2.27530902  2.27534624  2.27535836  2.28161775  2.28161843
  2.2817367   2.28173741  2.2818202   2.2818214   2.28195063  2.28195132
  2.3007694   2.30123906  2.30138229  2.30209755  2.30283336  2.30298956
  2.30318638  2.30433119  2.31047131  2.31079037  2.31088706  2.31128856
  2.31337039  2.31339654  2.31370962  2.31382702  2.33405882  2.33406001
  2.33406009  2.33406108  2.33408047  2.33408048  2.33408545  2.33408553
  2.34521699  2.34521868  2.34522003  2.34522187  2.34523113  2.34523214
  2.345234    2.34523511  2.55474602  2.55474768  2.55476906  2.55476994
  2.55493824  2.55493988  2.55494111  2.55494224  2.58321668  2.58335506
  2.58362806  2.58377905  2.5837925   2.58389851  2.58467101  2.58480609
  2.60023547  2.60024552  2.60061594  2.60062952  2.60090637  2.60091249
  2.60124172  2.60124849  2.62771863  2.62771876  2.62771958  2.62771968
  2.62771968  2.62771978  2.62772177  2.62772188  2.7116152   2.71165715
  2.71232977  2.71233863  2.71313655  2.71384634  2.71439668  2.71521603
  2.73322919  2.7338628   2.73424788  2.73436919  2.73449113  2.73463653
  2.73483466  2.73503018  2.73582668  2.73642907  2.73716573  2.73753591
  2.73784277  2.73796339  2.73821096  2.73841436  2.84073299  2.8409613
  2.8410682   2.84128787  2.8414124   2.84161766  2.84173166  2.84191952
  2.85701981  2.85703621  2.85713454  2.85718024  2.85736556  2.85740621
  2.85747794  2.85753305  2.90099037  2.90154234  2.90212469  2.90264752
  2.90386541  2.90435123  2.90537429  2.90582115  3.11854746  3.11857676
  3.11858184  3.11859928  3.1186679   3.11870048  3.11897237  3.11900712
  3.14507786  3.1455496   3.14591378  3.1462461   3.14823966  3.14875689
  3.14911485  3.14948697  3.2526016   3.25261402  3.2526358   3.25264853
  3.25285776  3.2528638   3.25289319  3.25289827  3.66418766  3.66446706
  3.66453179  3.66469942  3.66568761  3.66601733  3.66607636  3.6662767
  5.07427743  5.07428559  5.07442989  5.07443626  5.07482658  5.07483
  5.07500469  5.07500685  5.09099812  5.09103538  5.09103816  5.09107811
  5.0912566   5.09130412  5.09131034  5.09136045  5.09329487  5.09330773
  5.09344871  5.09346126  5.09388663  5.09389685  5.094185    5.09419601
  5.21006077  5.21006164  5.21007793  5.21007887  5.21019149  5.21019243
  5.21020386  5.2102049   5.21493547  5.21494886  5.21495763  5.2149709
  5.21498152  5.2149948   5.21499496  5.21500828  5.4865644   5.48656598
  5.48656863  5.48657014  5.48658324  5.48658478  5.48658805  5.48658954]
nelec by numeric integration = 336.0002008524893
    CPU time for vxc   1235.29 sec, wall time     19.30 sec
    CPU time for sr jk   1798.27 sec, wall time     18.22 sec
    CPU time for vj and vk   1798.32 sec, wall time     18.22 sec
E1 = -3265.2956038319758  Ecoul = 1289.6994690857084  Exc = -275.4089450518692
Extra cycle  E= -1854.22712522204  delta_E= 6.08e-09  |g|= 0.00015  |ddm|= 0.000243
    CPU time for scf_cycle 434421.35 sec, wall time   6755.76 sec
    CPU time for SCF 434450.31 sec, wall time   6761.97 sec
converged SCF energy = -1854.22712522204
{'cell': <pyscf.pbc.gto.cell.Cell object at 0x7fc324818790>, 'verbose': 5, 'max_memory': 4000, 'stdout': <_io.TextIOWrapper name='<stdout>' mode='w' encoding='utf-8'>, '_chkfile': <tempfile._TemporaryFileWrapper object at 0x7fc324806e10>, 'chkfile': '/tmp/tmpfkd588cv', 'mo_energy': array([-9.8576079 , -9.85760787, -9.857607  , -9.85760692, -9.85760683,
       -9.85760678, -9.85760569, -9.85760563, -9.85757193, -9.85757191,
       -9.85757089, -9.85757086, -9.8575705 , -9.85757049, -9.85756983,
       -9.85756974, -9.8558127 , -9.85581259, -9.85581191, -9.85581179,
       -9.85581171, -9.85581159, -9.85581092, -9.85581079, -9.85576732,
       -9.8557672 , -9.85576692, -9.85576678, -9.85576587, -9.85576575,
       -9.85576548, -9.85576535, -9.85509473, -9.85509469, -9.85509427,
       -9.8550941 , -9.85509376, -9.85509371, -9.85509345, -9.85509331,
       -9.85504706, -9.85504702, -9.8550468 , -9.85504661, -9.85504577,
       -9.85504576, -9.85504544, -9.85504519, -0.72224742, -0.72224704,
       -0.72224126, -0.72224088, -0.72222619, -0.72222582, -0.72222034,
       -0.72221997, -0.61995688, -0.61995646, -0.61995473, -0.61995432,
       -0.61992919, -0.61992877, -0.61992697, -0.61992656, -0.61812158,
       -0.61812065, -0.61810475, -0.61810383, -0.61809531, -0.61809444,
       -0.61807691, -0.61807605, -0.4911992 , -0.49118773, -0.49118363,
       -0.49117217, -0.49117001, -0.49116008, -0.49115852, -0.49114859,
       -0.48572213, -0.48572093, -0.48571677, -0.48571561, -0.48568017,
       -0.48567899, -0.48567331, -0.48567216, -0.42203271, -0.42201805,
       -0.42198478, -0.42197011, -0.421906  , -0.4218913 , -0.42186818,
       -0.42185356, -0.35729554, -0.35728467, -0.3572629 , -0.35725198,
       -0.35722849, -0.35721578, -0.35719522, -0.35718241, -0.34696859,
       -0.34696718, -0.34696686, -0.34696672, -0.34696528, -0.34696494,
       -0.34696423, -0.34696237, -0.32388808, -0.32387048, -0.3238216 ,
       -0.32380951, -0.32380186, -0.32379844, -0.32374338, -0.32373089,
       -0.32238566, -0.32238066, -0.32236746, -0.32236338, -0.32225407,
       -0.32224854, -0.32217729, -0.32217335, -0.28028376, -0.28028184,
       -0.28016426, -0.28016261, -0.27977611, -0.2797741 , -0.27964455,
       -0.27964279, -0.25055052, -0.25054157, -0.25053287, -0.25052016,
       -0.25050389, -0.25049322, -0.25048664, -0.25047134, -0.24784637,
       -0.24782853, -0.24780336, -0.24778605, -0.24776436, -0.2477242 ,
       -0.24770149, -0.24766134, -0.179572  , -0.17957156, -0.17933037,
       -0.17932943, -0.17851701, -0.17851404, -0.1785012 , -0.17849783,
       -0.17835417, -0.17835415, -0.1782998 , -0.17829602, -0.1782166 ,
       -0.1782138 , -0.17798842, -0.17798836,  0.01286322,  0.01286338,
        0.01320663,  0.01320725,  0.01344224,  0.01344243,  0.01400691,
        0.01400763,  0.01554893,  0.01554939,  0.01569611,  0.01569667,
        0.01640196,  0.01640231,  0.01650259,  0.01650308,  0.0845869 ,
        0.08874869,  0.08902078,  0.0913061 ,  0.09146516,  0.09383972,
        0.09622956,  0.09643379,  0.12463658,  0.12543979,  0.12553241,
        0.12720957,  0.1277306 ,  0.12909232,  0.13032376,  0.13043134,
        0.13074517,  0.13158962,  0.13604173,  0.13821604,  0.14028054,
        0.1404277 ,  0.14125246,  0.14201019,  0.15885087,  0.15887951,
        0.15906755,  0.15911128,  0.15937983,  0.16029357,  0.16035331,
        0.16091774,  0.16092018,  0.16208347,  0.16271753,  0.16455845,
        0.16691588,  0.16733978,  0.17053571,  0.17156378,  0.17202876,
        0.17470424,  0.17472563,  0.17566042,  0.17628278,  0.17716688,
        0.17742985,  0.177916  ,  0.18880499,  0.1903089 ,  0.19275582,
        0.19385969,  0.19529259,  0.19699039,  0.19791943,  0.19912002,
        0.30351164,  0.30359249,  0.30437543,  0.30438796,  0.30502175,
        0.30562326,  0.30599678,  0.30603641,  0.30793872,  0.30806739,
        0.3089513 ,  0.30906377,  0.30915972,  0.3091618 ,  0.31057913,
        0.31135872,  0.31655236,  0.31656129,  0.31659197,  0.31661437,
        0.31769532,  0.31780607,  0.31841631,  0.31862984,  0.31944793,
        0.31968509,  0.31992927,  0.3201531 ,  0.32082766,  0.3208424 ,
        0.3210878 ,  0.32117485,  0.37731381,  0.37817286,  0.37885603,
        0.37952921,  0.3800793 ,  0.38059368,  0.38085944,  0.38127674,
        0.42201394,  0.42212366,  0.42259299,  0.42266326,  0.42311187,
        0.42312461,  0.42313894,  0.42316953,  0.42628837,  0.42631623,
        0.42791734,  0.42792322,  0.43378644,  0.43390923,  0.43427421,
        0.43438939,  0.43519083,  0.43533123,  0.43536503,  0.4354953 ,
        0.43665337,  0.43666481,  0.43972887,  0.43974609,  0.44940718,
        0.4511283 ,  0.45235681,  0.45404292,  0.4555689 ,  0.45714517,
        0.45765199,  0.45917027,  0.47397948,  0.47466552,  0.47733916,
        0.47749546,  0.47904292,  0.47982132,  0.48063318,  0.48097873,
        0.48535777,  0.48664763,  0.48665526,  0.48839638,  0.48942696,
        0.48957323,  0.49020145,  0.4933106 ,  0.51400806,  0.51414379,
        0.51502301,  0.51502544,  0.51567768,  0.51599033,  0.51608809,
        0.51656054,  0.52100874,  0.5210215 ,  0.52274456,  0.52282264,
        0.52286779,  0.52320413,  0.52382756,  0.52429843,  0.54362672,
        0.54363149,  0.54788268,  0.54789726,  0.55090967,  0.55092217,
        0.55100312,  0.55101491,  0.55241889,  0.5524275 ,  0.55332841,
        0.55333562,  0.55367514,  0.55372798,  0.55407694,  0.55413289,
        0.55510776,  0.55512386,  0.55538459,  0.55539939,  0.56005949,
        0.56006185,  0.56253727,  0.56253799,  0.60625966,  0.60626665,
        0.60784552,  0.60815228,  0.60889095,  0.6089383 ,  0.60966703,
        0.60980862,  0.61937117,  0.61947935,  0.61949391,  0.61994343,
        0.62008367,  0.62019295,  0.62122268,  0.6217861 ,  0.64235883,
        0.64242811,  0.64293522,  0.64428132,  0.6444365 ,  0.64619472,
        0.64624639,  0.64661744,  0.64813473,  0.65054766,  0.65239591,
        0.65479006,  0.66288936,  0.66297977,  0.66399133,  0.66506895,
        0.67020596,  0.67334817,  0.67575817,  0.67596526,  0.67641415,
        0.67690945,  0.67738074,  0.67762023,  0.67764959,  0.67859108,
        0.67952699,  0.68203986,  0.68233667,  0.68522197,  0.68570668,
        0.68603284,  0.69024531,  0.6911233 ,  0.69150529,  0.69440533,
        0.69486603,  0.6950907 ,  0.69612708,  0.69654864,  0.722132  ,
        0.72220704,  0.72401879,  0.72404139,  0.72655768,  0.72659752,
        0.72698327,  0.72708181,  0.7278578 ,  0.72795526,  0.72877841,
        0.72900898,  0.73661663,  0.73699741,  0.73945271,  0.73951216,
        0.74411943,  0.74427522,  0.74695201,  0.74743264,  0.74920686,
        0.75157449,  0.7516132 ,  0.75183874,  0.75329336,  0.75386529,
        0.75446133,  0.75536327,  0.75980721,  0.76084476,  0.76251674,
        0.76383538,  0.77823049,  0.77837616,  0.78094835,  0.7809669 ,
        0.78110474,  0.78158747,  0.78175371,  0.78207766,  0.78476566,
        0.78541927,  0.78741999,  0.78786252,  0.78914482,  0.78951562,
        0.79029615,  0.79069251,  0.82289293,  0.82300752,  0.82684941,
        0.82704042,  0.83666866,  0.83692138,  0.84149036,  0.84179083,
        0.90198574,  0.90214152,  0.9022277 ,  0.90236818,  0.90323413,
        0.90323573,  0.90345202,  0.90346986,  1.02061794,  1.02087093,
        1.02143116,  1.02233027,  1.02298543,  1.02375657,  1.02593974,
        1.02634477,  1.02988441,  1.03003623,  1.03267368,  1.03301534,
        1.03310951,  1.03380311,  1.03468322,  1.03472928,  1.14099084,
        1.14107108,  1.14116333,  1.14121886,  1.14144713,  1.14154005,
        1.1416282 ,  1.14169787,  1.21996092,  1.22008775,  1.22052467,
        1.22077426,  1.22119197,  1.22123799,  1.22127229,  1.22155058,
        1.23067298,  1.23089332,  1.23126139,  1.23140914,  1.23164187,
        1.23196103,  1.23220985,  1.23252051,  1.24053651,  1.24054296,
        1.24062493,  1.24063228,  1.24077008,  1.24078947,  1.24083733,
        1.24085701,  1.27508865,  1.27719482,  1.27728389,  1.28029778,
        1.28306617,  1.28494866,  1.28508347,  1.28762029,  1.29129495,
        1.29146867,  1.29147331,  1.29156312,  1.29156566,  1.29172344,
        1.29172367,  1.29177307,  1.29177967,  1.29178043,  1.29196471,
        1.29207828,  1.29328607,  1.29374276,  1.29389221,  1.29414298,
        1.29536637,  1.29546894,  1.29552989,  1.29562083,  1.29630737,
        1.2963835 ,  1.29639941,  1.29646876,  1.51005525,  1.51696961,
        1.51975652,  1.52402229,  1.527254  ,  1.53153465,  1.53532032,
        1.54333772,  1.6323557 ,  1.63239073,  1.63298591,  1.6329884 ,
        1.63441912,  1.63442729,  1.6352331 ,  1.63528053,  1.63788182,
        1.6378826 ,  1.63866237,  1.638678  ,  1.63895438,  1.63895866,
        1.64008827,  1.64011837,  1.65714656,  1.65719026,  1.65909577,
        1.65911155,  1.6673039 ,  1.6673438 ,  1.66953057,  1.66954675,
        1.711789  ,  1.71179927,  1.71183681,  1.71184102,  1.71260638,
        1.71260928,  1.71261679,  1.71262285,  1.73409086,  1.73411426,
        1.73506495,  1.73511141,  1.73851365,  1.73851777,  1.73900576,
        1.73900722,  1.74024206,  1.74027873,  1.74114038,  1.7411478 ,
        1.7442513 ,  1.74429766,  1.74446282,  1.74450905,  1.74520103,
        1.74524048,  1.7452862 ,  1.74532435,  1.7459619 ,  1.74602952,
        1.74670583,  1.74670803,  1.75044628,  1.750447  ,  1.75091107,
        1.75091408,  1.75223585,  1.75228704,  1.75256368,  1.7526082 ,
        1.75678711,  1.75682327,  1.75697874,  1.75703476,  1.7587539 ,
        1.75894872,  1.75963334,  1.7598784 ,  1.76020642,  1.76024443,
        1.76028134,  1.76031824,  1.76066415,  1.76071466,  1.76075606,
        1.76081462,  1.78665452,  1.78705733,  1.78744054,  1.78765039,
        1.78782601,  1.78782916,  1.78812182,  1.78829376,  1.83691258,
        1.83757721,  1.83780128,  1.83843601,  1.83919865,  1.83982002,
        1.84015692,  1.84084045,  1.92431125,  1.92431137,  1.92435057,
        1.92435085,  1.92459271,  1.92459293,  1.92466198,  1.92466278,
        1.96467651,  1.96468041,  1.96645842,  1.96646487,  1.96738367,
        1.96738456,  1.96858002,  1.96858086,  1.97568622,  1.97575642,
        1.9759205 ,  1.97598869,  1.97807235,  1.97818855,  1.97833797,
        1.97845686,  1.98080797,  1.98082156,  1.98099938,  1.98100575,
        1.98420465,  1.98422981,  1.98424837,  1.98428973,  1.98930775,
        1.98930956,  1.98938552,  1.98939104,  1.98939876,  1.9893995 ,
        1.98948543,  1.98948977,  1.98950824,  1.98986132,  1.99131453,
        1.991805  ,  1.99185807,  1.99223946,  1.99263665,  1.99313094,
        2.08564176,  2.08566665,  2.08598045,  2.08600943,  2.08845183,
        2.08849598,  2.08868892,  2.08873286,  2.12377912,  2.12380181,
        2.12449289,  2.12456365,  2.12473079,  2.12480123,  2.12486622,
        2.12487933,  2.12683805,  2.12697033,  2.12732295,  2.12744961,
        2.12779735,  2.12792525,  2.12947034,  2.12956026,  2.14588197,
        2.14611636,  2.14630521,  2.14654664,  2.14875006,  2.14908407,
        2.14951874,  2.14986377,  2.27507388,  2.27509573,  2.2750981 ,
        2.27511249,  2.27528863,  2.27530902,  2.27534624,  2.27535836,
        2.28161775,  2.28161843,  2.2817367 ,  2.28173741,  2.2818202 ,
        2.2818214 ,  2.28195063,  2.28195132,  2.3007694 ,  2.30123906,
        2.30138229,  2.30209755,  2.30283336,  2.30298956,  2.30318638,
        2.30433119,  2.31047131,  2.31079037,  2.31088706,  2.31128856,
        2.31337039,  2.31339654,  2.31370962,  2.31382702,  2.33405882,
        2.33406001,  2.33406009,  2.33406108,  2.33408047,  2.33408048,
        2.33408545,  2.33408553,  2.34521699,  2.34521868,  2.34522003,
        2.34522187,  2.34523113,  2.34523214,  2.345234  ,  2.34523511,
        2.55474602,  2.55474768,  2.55476906,  2.55476994,  2.55493824,
        2.55493988,  2.55494111,  2.55494224,  2.58321668,  2.58335506,
        2.58362806,  2.58377905,  2.5837925 ,  2.58389851,  2.58467101,
        2.58480609,  2.60023547,  2.60024552,  2.60061594,  2.60062952,
        2.60090637,  2.60091249,  2.60124172,  2.60124849,  2.62771863,
        2.62771876,  2.62771958,  2.62771968,  2.62771968,  2.62771978,
        2.62772177,  2.62772188,  2.7116152 ,  2.71165715,  2.71232977,
        2.71233863,  2.71313655,  2.71384634,  2.71439668,  2.71521603,
        2.73322919,  2.7338628 ,  2.73424788,  2.73436919,  2.73449113,
        2.73463653,  2.73483466,  2.73503018,  2.73582668,  2.73642907,
        2.73716573,  2.73753591,  2.73784277,  2.73796339,  2.73821096,
        2.73841436,  2.84073299,  2.8409613 ,  2.8410682 ,  2.84128787,
        2.8414124 ,  2.84161766,  2.84173166,  2.84191952,  2.85701981,
        2.85703621,  2.85713454,  2.85718024,  2.85736556,  2.85740621,
        2.85747794,  2.85753305,  2.90099037,  2.90154234,  2.90212469,
        2.90264752,  2.90386541,  2.90435123,  2.90537429,  2.90582115,
        3.11854746,  3.11857676,  3.11858184,  3.11859928,  3.1186679 ,
        3.11870048,  3.11897237,  3.11900712,  3.14507786,  3.1455496 ,
        3.14591378,  3.1462461 ,  3.14823966,  3.14875689,  3.14911485,
        3.14948697,  3.2526016 ,  3.25261402,  3.2526358 ,  3.25264853,
        3.25285776,  3.2528638 ,  3.25289319,  3.25289827,  3.66418766,
        3.66446706,  3.66453179,  3.66469942,  3.66568761,  3.66601733,
        3.66607636,  3.6662767 ,  5.07427743,  5.07428559,  5.07442989,
        5.07443626,  5.07482658,  5.07483   ,  5.07500469,  5.07500685,
        5.09099812,  5.09103538,  5.09103816,  5.09107811,  5.0912566 ,
        5.09130412,  5.09131034,  5.09136045,  5.09329487,  5.09330773,
        5.09344871,  5.09346126,  5.09388663,  5.09389685,  5.094185  ,
        5.09419601,  5.21006077,  5.21006164,  5.21007793,  5.21007887,
        5.21019149,  5.21019243,  5.21020386,  5.2102049 ,  5.21493547,
        5.21494886,  5.21495763,  5.2149709 ,  5.21498152,  5.2149948 ,
        5.21499496,  5.21500828,  5.4865644 ,  5.48656598,  5.48656863,
        5.48657014,  5.48658324,  5.48658478,  5.48658805,  5.48658954]), 'mo_coeff': array([[ 1.08802915e-02, -8.58585220e-03, -9.34485743e-04, ...,
         1.36958456e-01, -1.33452127e-01,  1.34764911e-01],
       [ 3.98356514e-04, -3.15738304e-04, -3.34454703e-05, ...,
        -6.16452918e-01,  6.00711488e-01, -6.06610063e-01],
       [ 3.04537866e-03, -2.39690319e-03, -3.08870805e-04, ...,
         3.17656557e-02, -3.14734861e-02,  3.15159228e-02],
       ...,
       [ 5.04633296e-05,  5.97400374e-05,  3.02029657e-05, ...,
         2.30934541e-02, -2.36314911e-02, -2.34190590e-02],
       [ 1.08418064e-04,  1.30604421e-04,  6.96551923e-05, ...,
        -6.74925636e-02,  6.91115425e-02,  6.84916304e-02],
       [-8.92397387e-05, -1.06329206e-04, -5.83680017e-05, ...,
         3.13198246e-03, -3.21531113e-03, -3.18722061e-03]]), 'mo_occ': array([2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2.,
       2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 2., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
       0., 0., 0., 0., 0., 0., 0., 0.]), 'e_tot': -1854.2271252220385, 'converged': True, 'cycles': 9, 'scf_summary': {'nuc': 396.7779545760982, 'e1': -3265.2956038319758, 'coul': 1289.6994690857084, 'exc': -275.4089450518692}, '_opt': {None: None}, '_eri': None, 'with_df': <pyscf.pbc.df.rsdf.RSGDF object at 0x7fc30ff07fd0>, 'rsjk': None, 'exxdiv': None, 'conv_tol': 1e-08, 'xc': 'pbe', 'grids': <pyscf.pbc.dft.gen_grid.BeckeGrids object at 0x7fc30c381350>, 'nlc': '', 'nlcgrids': <pyscf.pbc.dft.gen_grid.BeckeGrids object at 0x7fc323373d10>, 'small_rho_cutoff': 1e-07, '_numint': <pyscf.pbc.dft.numint.NumInt object at 0x7fc30ff07f10>, '_t0': 434466.465499521, '_w0': 794556.898821955}


==> anc/files/timings/comparison_to_pyscf/Benzene_2x_supercell/slurm-32192891.out <==
/global/cfs/cdirs/m4322/diptarka/periodic-benchmark/timings/Zenodo/Benzene_2x_supercell


==> anc/files/timings/comparison_to_pyscf/Benzene_2x_supercell/submit.sh <==
#!/bin/bash
#SBATCH --image=docker:mtzgroup/terachem-fms-experimental:202410-ubuntu22.04-cuda12.1.1-openmm8.1-sm_70_80_90
#SBATCH --qos=regular
#SBATCH --nodes=1
#SBATCH --ntasks-per-node=4
#SBATCH -n 1
#SBATCH -C gpu
#SBATCH -t 48:00:00
#SBATCH -J pbc_timings
#SBATCH --account=m4322

export SLURM_CPU_BIND="cores"
WORKING_DIR=$SLURM_SUBMIT_DIR
echo $WORKING_DIR
cd ${WORKING_DIR}

ml python
shifter --image=docker:mtzgroup/terachem-fms-experimental:202410-ubuntu22.04-cuda12.1.1-openmm8.1-sm_70_80_90 --module=gpu --clearenv ../jobs.sh

python ../pyscf_hf.py geometry.xyz 32 > pyscf_hf_32.out
python ../pyscf_pbe.py geometry.xyz 32 > pyscf_pbe_32.out

python ../pyscf_hf.py geometry.xyz 64 > pyscf_hf_64.out
python ../pyscf_pbe.py geometry.xyz 64 > pyscf_pbe_64.out



==> anc/files/timings/comparison_to_pyscf/Benzene_2x_supercell/tc_hf_pbc.out <==
| Use device 0 as 0th gpu
| Startfile from command line: ../tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.10-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by root         Fri Oct 11 02:11:10 UTC 2024  *
|       *  Supported architecture SMs: 70 80 90                   *
|       *  Build cuda_12.1.r12.1/compiler.32688072_0              *
|       *  Git Version: 7170bd053fcb4a0003aa10a89c106dceaccf56a2  *
|       ***********************************************************


| Job started   Sun Oct 27 06:04:04 2024
| On nid001693 (available memory: 237261 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g0  ../tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX Open Kernel Module for x86_64  535.183.06  Release Build  (dvs-builder@U16-I3-A14-4-1)  Wed Jun 26 06:59:29 UTC 2024
|  GCC version:  gcc version 7.5.0 (SUSE Linux) 

|  	linux-vdso.so.1 (0x00007ffe6591c000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f0196e07000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f0196deb000)
|  	libimf.so => /software/terachem/lib/libimf.so (0x00007f0196600000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f0196d04000)
|  	libmpi.so.12 => /software/intel-mpi/latest/lib/release/libmpi.so.12 (0x00007f0194c00000)
|  	libdftbplus.so => /software/terachem/lib/libdftbplus.so (0x00007f01948c8000)
|  	libfsockets.so => /software/terachem/lib/libfsockets.so (0x00007f0196cfb000)
|  	libxmlf90.so => /software/terachem/lib/libxmlf90.so (0x00007f0196cd4000)
|  	libthcbox.so.1 => /software/terachem/lib/libthcbox.so.1 (0x00007f0193381000)
|  	libOpenMM.so.8.1 => /software/terachem/lib/libOpenMM.so.8.1 (0x00007f0192e42000)
|  	libnvToolsExt.so.1 => /software/terachem/lib/libnvToolsExt.so.1 (0x00007f0192c00000)
|  	libgpubox.so.1 => /software/terachem/lib/libgpubox.so.1 (0x00007f0196cc7000)
|  	libcpubox.so.1 => /software/terachem/lib/libcpubox.so.1 (0x00007f0196cc1000)
|  	libtensorbox.so.1 => /software/terachem/lib/libtensorbox.so.1 (0x00007f0196ca5000)
|  	libiobox.so.1 => /software/terachem/lib/libiobox.so.1 (0x00007f0196c9f000)
|  	libintbox.so.1 => /software/terachem/lib/libintbox.so.1 (0x00007f0154acf000)
|  	libatmx2cbox.so.1 => /software/terachem/lib/libatmx2cbox.so.1 (0x00007f019653f000)
|  	libperiodicbox.so.1 => /software/terachem/lib/libperiodicbox.so.1 (0x00007f0142402000)
|  	libsqmbox.so.1 => /software/terachem/lib/libsqmbox.so.1 (0x00007f014205c000)
|  	libgridbox.so.1 => /software/terachem/lib/libgridbox.so.1 (0x00007f01407c9000)
|  	libdftbox.so.1 => /software/terachem/lib/libdftbox.so.1 (0x00007f019643f000)
|  	libcibox.so.1 => /software/terachem/lib/libcibox.so.1 (0x00007f0140351000)
|  	libccbox.so.1 => /software/terachem/lib/libccbox.so.1 (0x00007f013ff45000)
|  	libsimbox.so.1 => /software/terachem/lib/libsimbox.so.1 (0x00007f0192e1a000)
|  	liboptbox.so.1 => /software/terachem/lib/liboptbox.so.1 (0x00007f013ff10000)
|  	libprotobuf.so.25 => /software/terachem/lib/libprotobuf.so.25 (0x00007f013faa7000)
|  	libcommbox.so.1 => /software/terachem/lib/libcommbox.so.1 (0x00007f013fa47000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f013f9a3000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f013f561000)
|  	libcuda.so.1 => /opt/udiImage/modules/gpu/lib64/libcuda.so.1 (0x00007f013d8f4000)
|  	libcudart.so.12 => /software/terachem/lib/libcudart.so.12 (0x00007f013d600000)
|  	libcublas.so.12 => /software/terachem/lib/libcublas.so.12 (0x00007f0136c00000)
|  	libcufft.so.11 => /software/terachem/lib/libcufft.so.11 (0x00007f012b000000)
|  	libcusparse.so.12 => /software/terachem/lib/libcusparse.so.12 (0x00007f011b000000)
|  	libcusolver.so.11 => /software/terachem/lib/libcusolver.so.11 (0x00007f0114000000)
|  	libcublasLt.so.12 => /software/terachem/lib/libcublasLt.so.12 (0x00007f00f2000000)
|  	libsvml.so => /software/terachem/lib/libsvml.so (0x00007f00f0000000)
|  	libirng.so => /software/terachem/lib/libirng.so (0x00007f00efc00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f00ef9d4000)
|  	libiomp5.so => /software/terachem/lib/libiomp5.so (0x00007f00ef400000)
|  	libcilkrts.so.5 => /software/terachem/lib/libcilkrts.so.5 (0x00007f00ef000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f013d8d4000)
|  	libintlc.so.5 => /software/terachem/lib/libintlc.so.5 (0x00007f00eec00000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f00ee9d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f0196eb3000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f013d8aa000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f013d53b000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f013d51c000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f013d4af000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f013d49b000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f0136bac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f0136b4d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f013d48a000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f012af31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f0192e0c000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f0196c92000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f019643a000)
|  	libifport.so.5 => /software/terachem/lib/libifport.so.5 (0x00007f00ee600000)
|  	libifcoremt.so.5 => /software/terachem/lib/libifcoremt.so.5 (0x00007f00ef83e000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f0196435000)
|  	libnvJitLink.so.12 => /software/terachem/lib/libnvJitLink.so.12 (0x00007f00eb400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f00ef256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f00eb215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f0136b05000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f0136abf000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f012aeaf000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f011af35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f0113fd1000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f012aea9000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f011af27000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f00effe5000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f00effc2000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f00eeec5000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f00effaa000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f012aea2000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f00f1fec000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f00eff9d000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /tmp/terachem/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 14
|  AVAILABLE: 986
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 171754558

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 4 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 32170.25 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 14.8800000000 A, b = 19.1000000000 A, c = 13.8400000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(28.1191226973, 0.0000000000, 0.0000000000), (0.0000000000, 36.0937663655, 0.0000000000), (0.0000000000, 0.0000000000, 26.1538076701), 
Reciprocal space lattice vector in a.u.:
(0.2234488385, -0.0000000000, -0.0000000000), (0.0000000000, 0.1740795140, -0.0000000000), (0.0000000000, 0.0000000000, 0.2402397917), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)
Atom 12 = (2.9794553758, 8.1722901092, 16.7857367503)
Atom 13 = (1.9025005354, 6.4993345896, 18.5092802347)
Atom 14 = (4.8676695827, 7.3385241062, 15.1628967638)
Atom 15 = (2.4072463467, 10.0852597266, 16.6249021715)
Atom 16 = (0.3924960876, 7.1021004879, 19.7568206400)
Atom 17 = (5.7070102774, 8.6126340589, 13.8329832027)
Atom 18 = (2.6912343682, 3.9998318201, 18.5498148571)
Atom 19 = (5.6564034155, 4.8390213368, 15.2034313863)
Atom 20 = (4.5794485751, 3.1660658171, 16.9269748706)
Atom 21 = (1.8518936734, 2.7257407647, 19.8797284182)
Atom 22 = (7.1664078632, 4.2362554385, 13.9558909810)
Atom 23 = (5.1516576042, 1.2531150970, 17.0878094495)
Atom 24 = (2.9794553758, 26.2191732920, 3.7088329153)
Atom 25 = (1.9025005354, 24.5462177723, 5.4323763996)
Atom 26 = (4.8676695827, 25.3854072889, 2.0859929288)
Atom 27 = (2.4072463467, 28.1321429094, 3.5479983365)
Atom 28 = (0.3924960876, 25.1489836706, 6.6799168050)
Atom 29 = (5.7070102774, 26.6595172416, 0.7560793677)
Atom 30 = (2.6912343682, 22.0467150029, 5.4729110221)
Atom 31 = (5.6564034155, 22.8859045195, 2.1265275512)
Atom 32 = (4.5794485751, 21.2129489998, 3.8500710356)
Atom 33 = (1.8518936734, 20.7726239474, 6.8028245832)
Atom 34 = (7.1664078632, 22.2831386212, 0.8789871459)
Atom 35 = (5.1516576042, 19.2999982797, 4.0109056144)
Atom 36 = (2.9794553758, 26.2191732920, 16.7857367503)
Atom 37 = (1.9025005354, 24.5462177723, 18.5092802347)
Atom 38 = (4.8676695827, 25.3854072889, 15.1628967638)
Atom 39 = (2.4072463467, 28.1321429094, 16.6249021715)
Atom 40 = (0.3924960876, 25.1489836706, 19.7568206400)
Atom 41 = (5.7070102774, 26.6595172416, 13.8329832027)
Atom 42 = (2.6912343682, 22.0467150029, 18.5498148571)
Atom 43 = (5.6564034155, 22.8859045195, 15.2034313863)
Atom 44 = (4.5794485751, 21.2129489998, 16.9269748706)
Atom 45 = (1.8518936734, 20.7726239474, 19.8797284182)
Atom 46 = (7.1664078632, 22.2831386212, 13.9558909810)
Atom 47 = (5.1516576042, 19.2999982797, 17.0878094495)
Atom 48 = (17.0390167245, 8.1722901092, 3.7088329153)
Atom 49 = (15.9620618840, 6.4993345896, 5.4323763996)
Atom 50 = (18.9272309314, 7.3385241062, 2.0859929288)
Atom 51 = (16.4668076954, 10.0852597266, 3.5479983365)
Atom 52 = (14.4520574363, 7.1021004879, 6.6799168050)
Atom 53 = (19.7665716261, 8.6126340589, 0.7560793677)
Atom 54 = (16.7507957168, 3.9998318201, 5.4729110221)
Atom 55 = (19.7159647641, 4.8390213368, 2.1265275512)
Atom 56 = (18.6390099237, 3.1660658171, 3.8500710356)
Atom 57 = (15.9114550221, 2.7257407647, 6.8028245832)
Atom 58 = (21.2259692119, 4.2362554385, 0.8789871459)
Atom 59 = (19.2112189528, 1.2531150970, 4.0109056144)
Atom 60 = (17.0390167245, 8.1722901092, 16.7857367503)
Atom 61 = (15.9620618840, 6.4993345896, 18.5092802347)
Atom 62 = (18.9272309314, 7.3385241062, 15.1628967638)
Atom 63 = (16.4668076954, 10.0852597266, 16.6249021715)
Atom 64 = (14.4520574363, 7.1021004879, 19.7568206400)
Atom 65 = (19.7665716261, 8.6126340589, 13.8329832027)
Atom 66 = (16.7507957168, 3.9998318201, 18.5498148571)
Atom 67 = (19.7159647641, 4.8390213368, 15.2034313863)
Atom 68 = (18.6390099237, 3.1660658171, 16.9269748706)
Atom 69 = (15.9114550221, 2.7257407647, 19.8797284182)
Atom 70 = (21.2259692119, 4.2362554385, 13.9558909810)
Atom 71 = (19.2112189528, 1.2531150970, 17.0878094495)
Atom 72 = (17.0390167245, 26.2191732920, 3.7088329153)
Atom 73 = (15.9620618840, 24.5462177723, 5.4323763996)
Atom 74 = (18.9272309314, 25.3854072889, 2.0859929288)
Atom 75 = (16.4668076954, 28.1321429094, 3.5479983365)
Atom 76 = (14.4520574363, 25.1489836706, 6.6799168050)
Atom 77 = (19.7665716261, 26.6595172416, 0.7560793677)
Atom 78 = (16.7507957168, 22.0467150029, 5.4729110221)
Atom 79 = (19.7159647641, 22.8859045195, 2.1265275512)
Atom 80 = (18.6390099237, 21.2129489998, 3.8500710356)
Atom 81 = (15.9114550221, 20.7726239474, 6.8028245832)
Atom 82 = (21.2259692119, 22.2831386212, 0.8789871459)
Atom 83 = (19.2112189528, 19.2999982797, 4.0109056144)
Atom 84 = (17.0390167245, 26.2191732920, 16.7857367503)
Atom 85 = (15.9620618840, 24.5462177723, 18.5092802347)
Atom 86 = (18.9272309314, 25.3854072889, 15.1628967638)
Atom 87 = (16.4668076954, 28.1321429094, 16.6249021715)
Atom 88 = (14.4520574363, 25.1489836706, 19.7568206400)
Atom 89 = (19.7665716261, 26.6595172416, 13.8329832027)
Atom 90 = (16.7507957168, 22.0467150029, 18.5498148571)
Atom 91 = (19.7159647641, 22.8859045195, 15.2034313863)
Atom 92 = (18.6390099237, 21.2129489998, 16.9269748706)
Atom 93 = (15.9114550221, 20.7726239474, 19.8797284182)
Atom 94 = (21.2259692119, 22.2831386212, 13.9558909810)
Atom 95 = (19.2112189528, 19.2999982797, 17.0878094495)

Default periodic omega parameter = 0.0872138191



Basis set:       def2-svp
Total atoms:     96
Total charge:    0
Total electrons: 336 (168-alpha, 168-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  960
Total AO shells: 432 (240 S-shells; 144 P-shells; 48 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 396.777983308480 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2724654712   -1847.6628658689  2.07 4.17 0.06 0.00   -1847.6628658689     6.30  
|    2     0.0905826184     +19.1515470626  13.68 38.07 0.07 0.00   -1828.5113188063    51.83  
|    3     0.0372519845      -0.4252520678  12.87 33.18 0.08 0.00   -1828.9365708741    46.13  
|    4     0.0128630993      -0.0303201672  12.15 30.05 0.13 0.00   -1828.9668910413    42.34  
|    5     0.0005923062      -0.0061213403  11.40 26.67 0.10 0.00   -1828.9730123816    38.17  
|    6     0.0001036759      -0.0000158667  9.00 20.75 0.08 0.00   -1828.9730282483    29.83  
|    7     0.0000354672      -0.0000006339  7.66 17.53 0.07 0.00   -1828.9730288822    25.26  
|    8     0.0000024193      -0.0000000776  6.99 16.01 0.07 0.00   -1828.9730289598    23.08  
|    9     0.0000009020      -0.0000001432  13.61 38.10 0.13 0.00   -1828.9730291030    51.81  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -1828.9730291030 a.u.
HOMO-LUMO GAP: 10.297 eV
CENTER OF MASS: {5.720000, 7.775000, 5.460000} ANGS
DIPOLE MOMENT: {0.000009, -0.000034, 0.000044} (|D| = 0.000056) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 317.17 sec 

| Job finished: Sun Oct 27 06:09:38 2024



==> anc/files/timings/comparison_to_pyscf/Benzene_2x_supercell/tc_pbe_pbc.out <==
| Use device 0 as 0th gpu
| Startfile from command line: ../tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.10-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by root         Fri Oct 11 02:11:10 UTC 2024  *
|       *  Supported architecture SMs: 70 80 90                   *
|       *  Build cuda_12.1.r12.1/compiler.32688072_0              *
|       *  Git Version: 7170bd053fcb4a0003aa10a89c106dceaccf56a2  *
|       ***********************************************************


| Job started   Sun Oct 27 06:09:39 2024
| On nid001693 (available memory: 237154 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g0  ../tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX Open Kernel Module for x86_64  535.183.06  Release Build  (dvs-builder@U16-I3-A14-4-1)  Wed Jun 26 06:59:29 UTC 2024
|  GCC version:  gcc version 7.5.0 (SUSE Linux) 

|  	linux-vdso.so.1 (0x00007ffd4ab8e000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f56b979c000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f56b9780000)
|  	libimf.so => /software/terachem/lib/libimf.so (0x00007f56b9000000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f56b9699000)
|  	libmpi.so.12 => /software/intel-mpi/latest/lib/release/libmpi.so.12 (0x00007f56b7600000)
|  	libdftbplus.so => /software/terachem/lib/libdftbplus.so (0x00007f56b72c8000)
|  	libfsockets.so => /software/terachem/lib/libfsockets.so (0x00007f56b9690000)
|  	libxmlf90.so => /software/terachem/lib/libxmlf90.so (0x00007f56b8fd9000)
|  	libthcbox.so.1 => /software/terachem/lib/libthcbox.so.1 (0x00007f56b5d81000)
|  	libOpenMM.so.8.1 => /software/terachem/lib/libOpenMM.so.8.1 (0x00007f56b5842000)
|  	libnvToolsExt.so.1 => /software/terachem/lib/libnvToolsExt.so.1 (0x00007f56b5600000)
|  	libgpubox.so.1 => /software/terachem/lib/libgpubox.so.1 (0x00007f56b8fce000)
|  	libcpubox.so.1 => /software/terachem/lib/libcpubox.so.1 (0x00007f56b8fc8000)
|  	libtensorbox.so.1 => /software/terachem/lib/libtensorbox.so.1 (0x00007f56b8fac000)
|  	libiobox.so.1 => /software/terachem/lib/libiobox.so.1 (0x00007f56b8fa6000)
|  	libintbox.so.1 => /software/terachem/lib/libintbox.so.1 (0x00007f56774cf000)
|  	libatmx2cbox.so.1 => /software/terachem/lib/libatmx2cbox.so.1 (0x00007f56b8ee5000)
|  	libperiodicbox.so.1 => /software/terachem/lib/libperiodicbox.so.1 (0x00007f5664e02000)
|  	libsqmbox.so.1 => /software/terachem/lib/libsqmbox.so.1 (0x00007f5664a5c000)
|  	libgridbox.so.1 => /software/terachem/lib/libgridbox.so.1 (0x00007f56631c9000)
|  	libdftbox.so.1 => /software/terachem/lib/libdftbox.so.1 (0x00007f56630c9000)
|  	libcibox.so.1 => /software/terachem/lib/libcibox.so.1 (0x00007f5662c51000)
|  	libccbox.so.1 => /software/terachem/lib/libccbox.so.1 (0x00007f5662845000)
|  	libsimbox.so.1 => /software/terachem/lib/libsimbox.so.1 (0x00007f56b8eb9000)
|  	liboptbox.so.1 => /software/terachem/lib/liboptbox.so.1 (0x00007f56b8e84000)
|  	libprotobuf.so.25 => /software/terachem/lib/libprotobuf.so.25 (0x00007f56623dc000)
|  	libcommbox.so.1 => /software/terachem/lib/libcommbox.so.1 (0x00007f566237c000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f56622d8000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f5661e96000)
|  	libcuda.so.1 => /opt/udiImage/modules/gpu/lib64/libcuda.so.1 (0x00007f5660229000)
|  	libcudart.so.12 => /software/terachem/lib/libcudart.so.12 (0x00007f565fe00000)
|  	libcublas.so.12 => /software/terachem/lib/libcublas.so.12 (0x00007f5659400000)
|  	libcufft.so.11 => /software/terachem/lib/libcufft.so.11 (0x00007f564d800000)
|  	libcusparse.so.12 => /software/terachem/lib/libcusparse.so.12 (0x00007f563d800000)
|  	libcusolver.so.11 => /software/terachem/lib/libcusolver.so.11 (0x00007f5636800000)
|  	libcublasLt.so.12 => /software/terachem/lib/libcublasLt.so.12 (0x00007f5614800000)
|  	libsvml.so => /software/terachem/lib/libsvml.so (0x00007f5612800000)
|  	libirng.so => /software/terachem/lib/libirng.so (0x00007f5612400000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f56121d4000)
|  	libiomp5.so => /software/terachem/lib/libiomp5.so (0x00007f5611c00000)
|  	libcilkrts.so.5 => /software/terachem/lib/libcilkrts.so.5 (0x00007f5611800000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f56b8e60000)
|  	libintlc.so.5 => /software/terachem/lib/libintlc.so.5 (0x00007f5611400000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f56111d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f56b9848000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f56b8e36000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f56b5821000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f5660166000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f56600f9000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f56b580d000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f565fdac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f565fd4d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f56600e8000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f5659331000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f56600da000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f56600d5000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f56600d0000)
|  	libifport.so.5 => /software/terachem/lib/libifport.so.5 (0x00007f5610e00000)
|  	libifcoremt.so.5 => /software/terachem/lib/libifcoremt.so.5 (0x00007f561203e000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f56600cb000)
|  	libnvJitLink.so.12 => /software/terachem/lib/libnvJitLink.so.12 (0x00007f560dc00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f5611a56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f560da15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f565fd05000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f565fcbf000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f564d77e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f564d6b3000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f565fc90000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f56600c5000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f56600b7000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f5659316000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f56592f3000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f56116c5000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f56592db000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f56600b0000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f56592c7000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f56592ba000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /tmp/terachem/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 12
|  AVAILABLE: 988
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 1130713090

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 4 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 32170.25 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 14.8800000000 A, b = 19.1000000000 A, c = 13.8400000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(28.1191226973, 0.0000000000, 0.0000000000), (0.0000000000, 36.0937663655, 0.0000000000), (0.0000000000, 0.0000000000, 26.1538076701), 
Reciprocal space lattice vector in a.u.:
(0.2234488385, -0.0000000000, -0.0000000000), (0.0000000000, 0.1740795140, -0.0000000000), (0.0000000000, 0.0000000000, 0.2402397917), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (2.9794553758, 8.1722901092, 3.7088329153)
Atom 1 = (1.9025005354, 6.4993345896, 5.4323763996)
Atom 2 = (4.8676695827, 7.3385241062, 2.0859929288)
Atom 3 = (2.4072463467, 10.0852597266, 3.5479983365)
Atom 4 = (0.3924960876, 7.1021004879, 6.6799168050)
Atom 5 = (5.7070102774, 8.6126340589, 0.7560793677)
Atom 6 = (2.6912343682, 3.9998318201, 5.4729110221)
Atom 7 = (5.6564034155, 4.8390213368, 2.1265275512)
Atom 8 = (4.5794485751, 3.1660658171, 3.8500710356)
Atom 9 = (1.8518936734, 2.7257407647, 6.8028245832)
Atom 10 = (7.1664078632, 4.2362554385, 0.8789871459)
Atom 11 = (5.1516576042, 1.2531150970, 4.0109056144)
Atom 12 = (2.9794553758, 8.1722901092, 16.7857367503)
Atom 13 = (1.9025005354, 6.4993345896, 18.5092802347)
Atom 14 = (4.8676695827, 7.3385241062, 15.1628967638)
Atom 15 = (2.4072463467, 10.0852597266, 16.6249021715)
Atom 16 = (0.3924960876, 7.1021004879, 19.7568206400)
Atom 17 = (5.7070102774, 8.6126340589, 13.8329832027)
Atom 18 = (2.6912343682, 3.9998318201, 18.5498148571)
Atom 19 = (5.6564034155, 4.8390213368, 15.2034313863)
Atom 20 = (4.5794485751, 3.1660658171, 16.9269748706)
Atom 21 = (1.8518936734, 2.7257407647, 19.8797284182)
Atom 22 = (7.1664078632, 4.2362554385, 13.9558909810)
Atom 23 = (5.1516576042, 1.2531150970, 17.0878094495)
Atom 24 = (2.9794553758, 26.2191732920, 3.7088329153)
Atom 25 = (1.9025005354, 24.5462177723, 5.4323763996)
Atom 26 = (4.8676695827, 25.3854072889, 2.0859929288)
Atom 27 = (2.4072463467, 28.1321429094, 3.5479983365)
Atom 28 = (0.3924960876, 25.1489836706, 6.6799168050)
Atom 29 = (5.7070102774, 26.6595172416, 0.7560793677)
Atom 30 = (2.6912343682, 22.0467150029, 5.4729110221)
Atom 31 = (5.6564034155, 22.8859045195, 2.1265275512)
Atom 32 = (4.5794485751, 21.2129489998, 3.8500710356)
Atom 33 = (1.8518936734, 20.7726239474, 6.8028245832)
Atom 34 = (7.1664078632, 22.2831386212, 0.8789871459)
Atom 35 = (5.1516576042, 19.2999982797, 4.0109056144)
Atom 36 = (2.9794553758, 26.2191732920, 16.7857367503)
Atom 37 = (1.9025005354, 24.5462177723, 18.5092802347)
Atom 38 = (4.8676695827, 25.3854072889, 15.1628967638)
Atom 39 = (2.4072463467, 28.1321429094, 16.6249021715)
Atom 40 = (0.3924960876, 25.1489836706, 19.7568206400)
Atom 41 = (5.7070102774, 26.6595172416, 13.8329832027)
Atom 42 = (2.6912343682, 22.0467150029, 18.5498148571)
Atom 43 = (5.6564034155, 22.8859045195, 15.2034313863)
Atom 44 = (4.5794485751, 21.2129489998, 16.9269748706)
Atom 45 = (1.8518936734, 20.7726239474, 19.8797284182)
Atom 46 = (7.1664078632, 22.2831386212, 13.9558909810)
Atom 47 = (5.1516576042, 19.2999982797, 17.0878094495)
Atom 48 = (17.0390167245, 8.1722901092, 3.7088329153)
Atom 49 = (15.9620618840, 6.4993345896, 5.4323763996)
Atom 50 = (18.9272309314, 7.3385241062, 2.0859929288)
Atom 51 = (16.4668076954, 10.0852597266, 3.5479983365)
Atom 52 = (14.4520574363, 7.1021004879, 6.6799168050)
Atom 53 = (19.7665716261, 8.6126340589, 0.7560793677)
Atom 54 = (16.7507957168, 3.9998318201, 5.4729110221)
Atom 55 = (19.7159647641, 4.8390213368, 2.1265275512)
Atom 56 = (18.6390099237, 3.1660658171, 3.8500710356)
Atom 57 = (15.9114550221, 2.7257407647, 6.8028245832)
Atom 58 = (21.2259692119, 4.2362554385, 0.8789871459)
Atom 59 = (19.2112189528, 1.2531150970, 4.0109056144)
Atom 60 = (17.0390167245, 8.1722901092, 16.7857367503)
Atom 61 = (15.9620618840, 6.4993345896, 18.5092802347)
Atom 62 = (18.9272309314, 7.3385241062, 15.1628967638)
Atom 63 = (16.4668076954, 10.0852597266, 16.6249021715)
Atom 64 = (14.4520574363, 7.1021004879, 19.7568206400)
Atom 65 = (19.7665716261, 8.6126340589, 13.8329832027)
Atom 66 = (16.7507957168, 3.9998318201, 18.5498148571)
Atom 67 = (19.7159647641, 4.8390213368, 15.2034313863)
Atom 68 = (18.6390099237, 3.1660658171, 16.9269748706)
Atom 69 = (15.9114550221, 2.7257407647, 19.8797284182)
Atom 70 = (21.2259692119, 4.2362554385, 13.9558909810)
Atom 71 = (19.2112189528, 1.2531150970, 17.0878094495)
Atom 72 = (17.0390167245, 26.2191732920, 3.7088329153)
Atom 73 = (15.9620618840, 24.5462177723, 5.4323763996)
Atom 74 = (18.9272309314, 25.3854072889, 2.0859929288)
Atom 75 = (16.4668076954, 28.1321429094, 3.5479983365)
Atom 76 = (14.4520574363, 25.1489836706, 6.6799168050)
Atom 77 = (19.7665716261, 26.6595172416, 0.7560793677)
Atom 78 = (16.7507957168, 22.0467150029, 5.4729110221)
Atom 79 = (19.7159647641, 22.8859045195, 2.1265275512)
Atom 80 = (18.6390099237, 21.2129489998, 3.8500710356)
Atom 81 = (15.9114550221, 20.7726239474, 6.8028245832)
Atom 82 = (21.2259692119, 22.2831386212, 0.8789871459)
Atom 83 = (19.2112189528, 19.2999982797, 4.0109056144)
Atom 84 = (17.0390167245, 26.2191732920, 16.7857367503)
Atom 85 = (15.9620618840, 24.5462177723, 18.5092802347)
Atom 86 = (18.9272309314, 25.3854072889, 15.1628967638)
Atom 87 = (16.4668076954, 28.1321429094, 16.6249021715)
Atom 88 = (14.4520574363, 25.1489836706, 19.7568206400)
Atom 89 = (19.7665716261, 26.6595172416, 13.8329832027)
Atom 90 = (16.7507957168, 22.0467150029, 18.5498148571)
Atom 91 = (19.7159647641, 22.8859045195, 15.2034313863)
Atom 92 = (18.6390099237, 21.2129489998, 16.9269748706)
Atom 93 = (15.9114550221, 20.7726239474, 19.8797284182)
Atom 94 = (21.2259692119, 22.2831386212, 13.9558909810)
Atom 95 = (19.2112189528, 19.2999982797, 17.0878094495)

Default periodic omega parameter = 0.0872138191

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     96
Total charge:    0
Total electrons: 336 (168-alpha, 168-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  960
Total AO shells: 432 (240 S-shells; 144 P-shells; 48 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): 396.777983308480 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #4 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 26495.84596, which suppose to be the same as real space unit cell volume 26544.15443, the difference indicates how bad your result is.
| time to set the grid = 2.91 s
DFT grid points: 596918 (6217 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     3.9387381083   -1862.8763511748   335.9554609396  -271.0121182790  2.07 0.00 0.03 1.61   -1862.8763511748     3.71  
|    2     0.1789405055     +10.0175261804   336.0001793229  -279.8796471460  13.77 0.00 0.07 2.02   -1852.8588249944    15.85  
|    3     0.2004868263      +0.7162350834   336.0003795543  -270.7499845657  13.34 0.00 0.07 2.04   -1852.1425899110    15.45  
|    4     0.0134547777      -2.0758970803   336.0002692301  -275.2984135699  13.18 0.00 0.14 2.03   -1854.2184869913    15.35  
|    5     0.0019279527      -0.0078852296   336.0002623247  -275.4166496676  11.88 0.00 0.08 2.03   -1854.2263722209    13.99  
|    6     0.0019398058      -0.0000912812   336.0002640910  -275.4062357015  10.30 0.00 0.07 2.03   -1854.2264635021    12.41  
|    7     0.0002076585      -0.0001170331   336.0002636672  -275.4068264087  9.60 0.00 0.10 2.05   -1854.2265805352    11.74  
|    8     0.0000092235      -0.0000020383   336.0002636720  -275.4084559081  8.05 0.00 0.13 2.03   -1854.2265825735    10.21  
|    9     0.0000132979      -0.0000000515   336.0002636665  -275.4086408893  13.77 0.00 0.07 2.05   -1854.2265826250    15.90  
|   10     0.0000006691      -0.0000000050   336.0002636670  -275.4086448709  6.51 0.00 0.13 2.04   -1854.2265826300     8.63  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -1854.2265826300 a.u.
HOMO-LUMO GAP: 5.193 eV
CENTER OF MASS: {5.720000, 7.775000, 5.460000} ANGS
DIPOLE MOMENT: {0.000037, 0.000134, -0.000045} (|D| = 0.000146) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 128.11 sec 

| Job finished: Sun Oct 27 06:12:02 2024



==> anc/files/timings/comparison_to_pyscf/Ice_XI_2x_supercell/geometry.xyz <==
192
3D 9.003800 15.595600 14.656000 90.000000 90.000000 90.000000
O 0.000000 5.183980 0.462400
O 2.250950 6.437080 6.865600
H 0.000000 5.174620 1.438490
H 0.000000 4.181960 0.134100
H 3.045990 6.041740 7.193900
O 0.000000 2.613820 4.126400
O 2.250950 1.285080 0.462400
O 2.250950 6.512720 4.126400
O 2.250950 1.360720 3.201600
O 0.000000 2.538180 6.865600
O 0.000000 5.259620 3.201600
H 0.000000 2.623180 5.102490
H 2.250950 1.275720 1.438490
H 2.250950 6.522080 5.102490
H 0.000000 3.615840 3.798100
H 2.250950 0.283060 0.134100
H 2.250950 7.514740 3.798100
H 1.455910 1.756060 3.529900
H 3.045990 1.756060 3.529900
H 1.455910 6.041740 7.193900
H 0.795040 2.142840 7.193900
H -0.795040 5.654960 3.529900
H 0.795040 5.654960 3.529900
H -0.795040 2.142840 7.193900
O 0.000000 5.183980 7.790400
O 2.250950 6.437080 14.193600
H 0.000000 5.174620 8.766490
H 0.000000 4.181960 7.462100
H 3.045990 6.041740 14.521900
O 0.000000 2.613820 11.454400
O 2.250950 1.285080 7.790400
O 2.250950 6.512720 11.454400
O 2.250950 1.360720 10.529600
O 0.000000 2.538180 14.193600
O 0.000000 5.259620 10.529600
H 0.000000 2.623180 12.430490
H 2.250950 1.275720 8.766490
H 2.250950 6.522080 12.430490
H 0.000000 3.615840 11.126100
H 2.250950 0.283060 7.462100
H 2.250950 7.514740 11.126100
H 1.455910 1.756060 10.857900
H 3.045990 1.756060 10.857900
H 1.455910 6.041740 14.521900
H 0.795040 2.142840 14.521900
H -0.795040 5.654960 10.857900
H 0.795040 5.654960 10.857900
H -0.795040 2.142840 14.521900
O 0.000000 12.981780 0.462400
O 2.250950 14.234880 6.865600
H 0.000000 12.972420 1.438490
H 0.000000 11.979760 0.134100
H 3.045990 13.839540 7.193900
O 0.000000 10.411620 4.126400
O 2.250950 9.082880 0.462400
O 2.250950 14.310520 4.126400
O 2.250950 9.158520 3.201600
O 0.000000 10.335980 6.865600
O 0.000000 13.057420 3.201600
H 0.000000 10.420980 5.102490
H 2.250950 9.073520 1.438490
H 2.250950 14.319880 5.102490
H 0.000000 11.413640 3.798100
H 2.250950 8.080860 0.134100
H 2.250950 15.312540 3.798100
H 1.455910 9.553860 3.529900
H 3.045990 9.553860 3.529900
H 1.455910 13.839540 7.193900
H 0.795040 9.940640 7.193900
H -0.795040 13.452760 3.529900
H 0.795040 13.452760 3.529900
H -0.795040 9.940640 7.193900
O 0.000000 12.981780 7.790400
O 2.250950 14.234880 14.193600
H 0.000000 12.972420 8.766490
H 0.000000 11.979760 7.462100
H 3.045990 13.839540 14.521900
O 0.000000 10.411620 11.454400
O 2.250950 9.082880 7.790400
O 2.250950 14.310520 11.454400
O 2.250950 9.158520 10.529600
O 0.000000 10.335980 14.193600
O 0.000000 13.057420 10.529600
H 0.000000 10.420980 12.430490
H 2.250950 9.073520 8.766490
H 2.250950 14.319880 12.430490
H 0.000000 11.413640 11.126100
H 2.250950 8.080860 7.462100
H 2.250950 15.312540 11.126100
H 1.455910 9.553860 10.857900
H 3.045990 9.553860 10.857900
H 1.455910 13.839540 14.521900
H 0.795040 9.940640 14.521900
H -0.795040 13.452760 10.857900
H 0.795040 13.452760 10.857900
H -0.795040 9.940640 14.521900
O 4.501900 5.183980 0.462400
O 6.752850 6.437080 6.865600
H 4.501900 5.174620 1.438490
H 4.501900 4.181960 0.134100
H 7.547890 6.041740 7.193900
O 4.501900 2.613820 4.126400
O 6.752850 1.285080 0.462400
O 6.752850 6.512720 4.126400
O 6.752850 1.360720 3.201600
O 4.501900 2.538180 6.865600
O 4.501900 5.259620 3.201600
H 4.501900 2.623180 5.102490
H 6.752850 1.275720 1.438490
H 6.752850 6.522080 5.102490
H 4.501900 3.615840 3.798100
H 6.752850 0.283060 0.134100
H 6.752850 7.514740 3.798100
H 5.957810 1.756060 3.529900
H 7.547890 1.756060 3.529900
H 5.957810 6.041740 7.193900
H 5.296940 2.142840 7.193900
H 3.706860 5.654960 3.529900
H 5.296940 5.654960 3.529900
H 3.706860 2.142840 7.193900
O 4.501900 5.183980 7.790400
O 6.752850 6.437080 14.193600
H 4.501900 5.174620 8.766490
H 4.501900 4.181960 7.462100
H 7.547890 6.041740 14.521900
O 4.501900 2.613820 11.454400
O 6.752850 1.285080 7.790400
O 6.752850 6.512720 11.454400
O 6.752850 1.360720 10.529600
O 4.501900 2.538180 14.193600
O 4.501900 5.259620 10.529600
H 4.501900 2.623180 12.430490
H 6.752850 1.275720 8.766490
H 6.752850 6.522080 12.430490
H 4.501900 3.615840 11.126100
H 6.752850 0.283060 7.462100
H 6.752850 7.514740 11.126100
H 5.957810 1.756060 10.857900
H 7.547890 1.756060 10.857900
H 5.957810 6.041740 14.521900
H 5.296940 2.142840 14.521900
H 3.706860 5.654960 10.857900
H 5.296940 5.654960 10.857900
H 3.706860 2.142840 14.521900
O 4.501900 12.981780 0.462400
O 6.752850 14.234880 6.865600
H 4.501900 12.972420 1.438490
H 4.501900 11.979760 0.134100
H 7.547890 13.839540 7.193900
O 4.501900 10.411620 4.126400
O 6.752850 9.082880 0.462400
O 6.752850 14.310520 4.126400
O 6.752850 9.158520 3.201600
O 4.501900 10.335980 6.865600
O 4.501900 13.057420 3.201600
H 4.501900 10.420980 5.102490
H 6.752850 9.073520 1.438490
H 6.752850 14.319880 5.102490
H 4.501900 11.413640 3.798100
H 6.752850 8.080860 0.134100
H 6.752850 15.312540 3.798100
H 5.957810 9.553860 3.529900
H 7.547890 9.553860 3.529900
H 5.957810 13.839540 7.193900
H 5.296940 9.940640 7.193900
H 3.706860 13.452760 3.529900
H 5.296940 13.452760 3.529900
H 3.706860 9.940640 7.193900
O 4.501900 12.981780 7.790400
O 6.752850 14.234880 14.193600
H 4.501900 12.972420 8.766490
H 4.501900 11.979760 7.462100
H 7.547890 13.839540 14.521900
O 4.501900 10.411620 11.454400
O 6.752850 9.082880 7.790400
O 6.752850 14.310520 11.454400
O 6.752850 9.158520 10.529600
O 4.501900 10.335980 14.193600
O 4.501900 13.057420 10.529600
H 4.501900 10.420980 12.430490
H 6.752850 9.073520 8.766490
H 6.752850 14.319880 12.430490
H 4.501900 11.413640 11.126100
H 6.752850 8.080860 7.462100
H 6.752850 15.312540 11.126100
H 5.957810 9.553860 10.857900
H 7.547890 9.553860 10.857900
H 5.957810 13.839540 14.521900
H 5.296940 9.940640 14.521900
H 3.706860 13.452760 10.857900
H 5.296940 13.452760 10.857900
H 3.706860 9.940640 14.521900


==> anc/files/timings/comparison_to_pyscf/Ice_XI_2x_supercell/pyscf_hf_32.out <==
a = 9.00380, b = 15.59560, c = 14.65600, alpha = 90.00000, beta = 90.00000, gamma = 90.00000
lattice_vector = [[9.00380000e+00 0.00000000e+00 0.00000000e+00]
 [9.54955081e-16 1.55956000e+01 0.00000000e+00]
 [8.97421174e-16 8.97421174e-16 1.46560000e+01]]
O 0.000000 5.183980 0.462400
O 2.250950 6.437080 6.865600
H 0.000000 5.174620 1.438490
H 0.000000 4.181960 0.134100
H 3.045990 6.041740 7.193900
O 0.000000 2.613820 4.126400
O 2.250950 1.285080 0.462400
O 2.250950 6.512720 4.126400
O 2.250950 1.360720 3.201600
O 0.000000 2.538180 6.865600
O 0.000000 5.259620 3.201600
H 0.000000 2.623180 5.102490
H 2.250950 1.275720 1.438490
H 2.250950 6.522080 5.102490
H 0.000000 3.615840 3.798100
H 2.250950 0.283060 0.134100
H 2.250950 7.514740 3.798100
H 1.455910 1.756060 3.529900
H 3.045990 1.756060 3.529900
H 1.455910 6.041740 7.193900
H 0.795040 2.142840 7.193900
H -0.795040 5.654960 3.529900
H 0.795040 5.654960 3.529900
H -0.795040 2.142840 7.193900
O 0.000000 5.183980 7.790400
O 2.250950 6.437080 14.193600
H 0.000000 5.174620 8.766490
H 0.000000 4.181960 7.462100
H 3.045990 6.041740 14.521900
O 0.000000 2.613820 11.454400
O 2.250950 1.285080 7.790400
O 2.250950 6.512720 11.454400
O 2.250950 1.360720 10.529600
O 0.000000 2.538180 14.193600
O 0.000000 5.259620 10.529600
H 0.000000 2.623180 12.430490
H 2.250950 1.275720 8.766490
H 2.250950 6.522080 12.430490
H 0.000000 3.615840 11.126100
H 2.250950 0.283060 7.462100
H 2.250950 7.514740 11.126100
H 1.455910 1.756060 10.857900
H 3.045990 1.756060 10.857900
H 1.455910 6.041740 14.521900
H 0.795040 2.142840 14.521900
H -0.795040 5.654960 10.857900
H 0.795040 5.654960 10.857900
H -0.795040 2.142840 14.521900
O 0.000000 12.981780 0.462400
O 2.250950 14.234880 6.865600
H 0.000000 12.972420 1.438490
H 0.000000 11.979760 0.134100
H 3.045990 13.839540 7.193900
O 0.000000 10.411620 4.126400
O 2.250950 9.082880 0.462400
O 2.250950 14.310520 4.126400
O 2.250950 9.158520 3.201600
O 0.000000 10.335980 6.865600
O 0.000000 13.057420 3.201600
H 0.000000 10.420980 5.102490
H 2.250950 9.073520 1.438490
H 2.250950 14.319880 5.102490
H 0.000000 11.413640 3.798100
H 2.250950 8.080860 0.134100
H 2.250950 15.312540 3.798100
H 1.455910 9.553860 3.529900
H 3.045990 9.553860 3.529900
H 1.455910 13.839540 7.193900
H 0.795040 9.940640 7.193900
H -0.795040 13.452760 3.529900
H 0.795040 13.452760 3.529900
H -0.795040 9.940640 7.193900
O 0.000000 12.981780 7.790400
O 2.250950 14.234880 14.193600
H 0.000000 12.972420 8.766490
H 0.000000 11.979760 7.462100
H 3.045990 13.839540 14.521900
O 0.000000 10.411620 11.454400
O 2.250950 9.082880 7.790400
O 2.250950 14.310520 11.454400
O 2.250950 9.158520 10.529600
O 0.000000 10.335980 14.193600
O 0.000000 13.057420 10.529600
H 0.000000 10.420980 12.430490
H 2.250950 9.073520 8.766490
H 2.250950 14.319880 12.430490
H 0.000000 11.413640 11.126100
H 2.250950 8.080860 7.462100
H 2.250950 15.312540 11.126100
H 1.455910 9.553860 10.857900
H 3.045990 9.553860 10.857900
H 1.455910 13.839540 14.521900
H 0.795040 9.940640 14.521900
H -0.795040 13.452760 10.857900
H 0.795040 13.452760 10.857900
H -0.795040 9.940640 14.521900
O 4.501900 5.183980 0.462400
O 6.752850 6.437080 6.865600
H 4.501900 5.174620 1.438490
H 4.501900 4.181960 0.134100
H 7.547890 6.041740 7.193900
O 4.501900 2.613820 4.126400
O 6.752850 1.285080 0.462400
O 6.752850 6.512720 4.126400
O 6.752850 1.360720 3.201600
O 4.501900 2.538180 6.865600
O 4.501900 5.259620 3.201600
H 4.501900 2.623180 5.102490
H 6.752850 1.275720 1.438490
H 6.752850 6.522080 5.102490
H 4.501900 3.615840 3.798100
H 6.752850 0.283060 0.134100
H 6.752850 7.514740 3.798100
H 5.957810 1.756060 3.529900
H 7.547890 1.756060 3.529900
H 5.957810 6.041740 7.193900
H 5.296940 2.142840 7.193900
H 3.706860 5.654960 3.529900
H 5.296940 5.654960 3.529900
H 3.706860 2.142840 7.193900
O 4.501900 5.183980 7.790400
O 6.752850 6.437080 14.193600
H 4.501900 5.174620 8.766490
H 4.501900 4.181960 7.462100
H 7.547890 6.041740 14.521900
O 4.501900 2.613820 11.454400
O 6.752850 1.285080 7.790400
O 6.752850 6.512720 11.454400
O 6.752850 1.360720 10.529600
O 4.501900 2.538180 14.193600
O 4.501900 5.259620 10.529600
H 4.501900 2.623180 12.430490
H 6.752850 1.275720 8.766490
H 6.752850 6.522080 12.430490
H 4.501900 3.615840 11.126100
H 6.752850 0.283060 7.462100
H 6.752850 7.514740 11.126100
H 5.957810 1.756060 10.857900
H 7.547890 1.756060 10.857900
H 5.957810 6.041740 14.521900
H 5.296940 2.142840 14.521900
H 3.706860 5.654960 10.857900
H 5.296940 5.654960 10.857900
H 3.706860 2.142840 14.521900
O 4.501900 12.981780 0.462400
O 6.752850 14.234880 6.865600
H 4.501900 12.972420 1.438490
H 4.501900 11.979760 0.134100
H 7.547890 13.839540 7.193900
O 4.501900 10.411620 4.126400
O 6.752850 9.082880 0.462400
O 6.752850 14.310520 4.126400
O 6.752850 9.158520 3.201600
O 4.501900 10.335980 6.865600
O 4.501900 13.057420 3.201600
H 4.501900 10.420980 5.102490
H 6.752850 9.073520 1.438490
H 6.752850 14.319880 5.102490
H 4.501900 11.413640 3.798100
H 6.752850 8.080860 0.134100
H 6.752850 15.312540 3.798100
H 5.957810 9.553860 3.529900
H 7.547890 9.553860 3.529900
H 5.957810 13.839540 7.193900
H 5.296940 9.940640 7.193900
H 3.706860 13.452760 3.529900
H 5.296940 13.452760 3.529900
H 3.706860 9.940640 7.193900
O 4.501900 12.981780 7.790400
O 6.752850 14.234880 14.193600
H 4.501900 12.972420 8.766490
H 4.501900 11.979760 7.462100
H 7.547890 13.839540 14.521900
O 4.501900 10.411620 11.454400
O 6.752850 9.082880 7.790400
O 6.752850 14.310520 11.454400
O 6.752850 9.158520 10.529600
O 4.501900 10.335980 14.193600
O 4.501900 13.057420 10.529600
H 4.501900 10.420980 12.430490
H 6.752850 9.073520 8.766490
H 6.752850 14.319880 12.430490
H 4.501900 11.413640 11.126100
H 6.752850 8.080860 7.462100
H 6.752850 15.312540 11.126100
H 5.957810 9.553860 10.857900
H 7.547890 9.553860 10.857900
H 5.957810 13.839540 14.521900
H 5.296940 9.940640 14.521900
H 3.706860 13.452760 10.857900
H 5.296940 13.452760 10.857900
H 3.706860 9.940640 14.521900

#INFO: **** input file is /global/cfs/cdirs/m4322/diptarka/periodic-benchmark/timings/Zenodo/pyscf_hf.py ****
import numpy as np
import sys
import os

if (len(sys.argv) < 3):
    print("Please enter xyz filename as input argument!")
    exit()

if (len(sys.argv) > 3):
    print("Too many arguments!")
    exit()

xyz_filename = sys.argv[1]

xyz_file = open(xyz_filename, "r")
xyz_lines = xyz_file.readlines()
xyz_file.close()

n_atom = int(xyz_lines[0])
xyz_lines.pop(0)

fields = xyz_lines[0].split()
xyz_lines.pop(0)
assert (fields[0] == "3D")
a = float(fields[1])
b = float(fields[2])
c = float(fields[3])
if (len(fields) == 4):
    alpha = 90
    beta  = 90
    gamma = 90
elif (len(fields) == 7):
    alpha = float(fields[4])
    beta  = float(fields[5])
    gamma = float(fields[6])
else:
    print("Incorrect unit cell description on the second line!")
    exit()

print("a = %.5f, b = %.5f, c = %.5f, alpha = %.5f, beta = %.5f, gamma = %.5f"
      %(a, b, c, alpha, beta, gamma))

alpha *= np.pi / 180.0
beta  *= np.pi / 180.0
gamma *= np.pi / 180.0
V_cell = a * b * c * np.sqrt(1.0 - np.cos(alpha)*np.cos(alpha) - np.cos(beta)*np.cos(beta) - np.cos(gamma)*np.cos(gamma) + 2*np.cos(alpha)*np.cos(beta)*np.cos(gamma))

lattice_vector = np.array([
    [ a, 0.0, 0.0, ],
    [ b * np.cos(gamma), b * np.sin(gamma), 0.0, ],
    [ c * np.cos(beta), c * (np.cos(alpha) - np.cos(beta)*np.cos(gamma)) / np.sin(gamma), V_cell / (a * b * np.sin(gamma)) ],
])

print("lattice_vector = " + str(lattice_vector))

xyz_lines = xyz_lines[:n_atom]
xyz_lines = "".join(xyz_lines)
print(xyz_lines)


from pyscf import lib
from pyscf.pbc import gto, scf, df, dft

os.environ["OMP_NUM_THREADS"] = sys.argv[2]

lib.num_threads(sys.argv[2])
cell = gto.M(
    atom = xyz_lines,
    basis = 'def2-svp',
    cart = True,
    a = lattice_vector,
    dimension = 3,
    precision = 1e-14,
    verbose = 5,
)

mf = scf.KRHF(cell, exxdiv = None)
mf.with_df = df.RSGDF(cell)

mf.kernel()

print(mf.__dict__)


#INFO: ******************** input file end ********************


System: uname_result(system='Linux', node='nid001760', release='5.14.21-150400.24.111_12.0.91-cray_shasta_c', version='#1 SMP Mon Aug 5 07:02:07 UTC 2024 (0c4e917)', machine='x86_64')  Threads 32
Python 3.11.7 | packaged by conda-forge | (main, Dec 23 2023, 14:43:09) [GCC 12.3.0]
numpy 1.26.3  scipy 1.11.4  h5py 3.10.0
Date: Sat Oct 26 23:37:07 2024
PySCF version 2.7.0
PySCF path  /global/cfs/cdirs/m4322/software/pyscf/pyscf
GIT HEAD (branch master) 410d9608a73ad3a507b3008a6f68549288ebfc33

[CONFIG] conf_file None
[INPUT] verbose = 5
[INPUT] max_memory = 4000 
[INPUT] num. atoms = 192
[INPUT] num. electrons = 640
[INPUT] charge = 0
[INPUT] spin (= nelec alpha-beta = 2S) = 0
[INPUT] symmetry False subgroup None
[INPUT] Mole.unit = angstrom
[INPUT] Cartesian GTO integrals (6d 10f)
[INPUT] Symbol           X                Y                Z      unit          X                Y                Z       unit  Magmom
[INPUT]  1 O      0.000000000000   5.183980000000   0.462400000000 AA    0.000000000000   9.796302435223   0.873809359999 Bohr   0.0
[INPUT]  2 O      2.250950000000   6.437080000000   6.865600000000 AA    4.253679020090  12.164318241915  12.974103680814 Bohr   0.0
[INPUT]  3 H      0.000000000000   5.174620000000   1.438490000000 AA    0.000000000000   9.778614598697   2.718352132926 Bohr   0.0
[INPUT]  4 H      0.000000000000   4.181960000000   0.134100000000 AA    0.000000000000   7.902759063886   0.253412273304 Bohr   0.0
[INPUT]  5 H      3.045990000000   6.041740000000   7.193900000000 AA    5.756086878164  11.417233915830  13.594500767509 Bohr   0.0
[INPUT]  6 O      0.000000000000   2.613820000000   4.126400000000 AA    0.000000000000   4.939403938911   7.797765880405 Bohr   0.0
[INPUT]  7 O      2.250950000000   1.285080000000   0.462400000000 AA    4.253679020090   2.428449248156   0.873809359999 Bohr   0.0
[INPUT]  8 O      2.250950000000   6.512720000000   4.126400000000 AA    4.253679020090  12.307257125977   7.797765880405 Bohr   0.0
[INPUT]  9 O      2.250950000000   1.360720000000   3.201600000000 AA    4.253679020090   2.571388132218   6.050147160408 Bohr   0.0
[INPUT] 10 O      0.000000000000   2.538180000000   6.865600000000 AA    0.000000000000   4.796465054849  12.974103680814 Bohr   0.0
[INPUT] 11 O      0.000000000000   5.259620000000   3.201600000000 AA    0.000000000000   9.939241319285   6.050147160408 Bohr   0.0
[INPUT] 12 H      0.000000000000   2.623180000000   5.102490000000 AA    0.000000000000   4.957091775437   9.642308653332 Bohr   0.0
[INPUT] 13 H      2.250950000000   1.275720000000   1.438490000000 AA    4.253679020090   2.410761411630   2.718352132926 Bohr   0.0
[INPUT] 14 H      2.250950000000   6.522080000000   5.102490000000 AA    4.253679020090  12.324944962503   9.642308653332 Bohr   0.0
[INPUT] 15 H      0.000000000000   3.615840000000   3.798100000000 AA    0.000000000000   6.832947310247   7.177368793711 Bohr   0.0
[INPUT] 16 H      2.250950000000   0.283060000000   0.134100000000 AA    4.253679020090   0.534905876819   0.253412273304 Bohr   0.0
[INPUT] 17 H      2.250950000000   7.514740000000   3.798100000000 AA    4.253679020090  14.200800497314   7.177368793711 Bohr   0.0
[INPUT] 18 H      1.455910000000   1.756060000000   3.529900000000 AA    2.751271162016   3.318472458304   6.670544247102 Bohr   0.0
[INPUT] 19 H      3.045990000000   1.756060000000   3.529900000000 AA    5.756086878164   3.318472458304   6.670544247102 Bohr   0.0
[INPUT] 20 H      1.455910000000   6.041740000000   7.193900000000 AA    2.751271162016  11.417233915830  13.594500767509 Bohr   0.0
[INPUT] 21 H      0.795040000000   2.142840000000   7.193900000000 AA    1.502407858074   4.049380728763  13.594500767509 Bohr   0.0
[INPUT] 22 H     -0.795040000000   5.654960000000   3.529900000000 AA   -1.502407858074  10.686325645370   6.670544247102 Bohr   0.0
[INPUT] 23 H      0.795040000000   5.654960000000   3.529900000000 AA    1.502407858074  10.686325645370   6.670544247102 Bohr   0.0
[INPUT] 24 H     -0.795040000000   2.142840000000   7.193900000000 AA   -1.502407858074   4.049380728763  13.594500767509 Bohr   0.0
[INPUT] 25 O      0.000000000000   5.183980000000   7.790400000000 AA    0.000000000000   9.796302435223  14.721722400812 Bohr   0.0
[INPUT] 26 O      2.250950000000   6.437080000000  14.193600000000 AA    4.253679020090  12.164318241915  26.822016721627 Bohr   0.0
[INPUT] 27 H      0.000000000000   5.174620000000   8.766490000000 AA    0.000000000000   9.778614598697  16.566265173738 Bohr   0.0
[INPUT] 28 H      0.000000000000   4.181960000000   7.462100000000 AA    0.000000000000   7.902759063886  14.101325314117 Bohr   0.0
[INPUT] 29 H      3.045990000000   6.041740000000  14.521900000000 AA    5.756086878164  11.417233915830  27.442413808321 Bohr   0.0
[INPUT] 30 O      0.000000000000   2.613820000000  11.454400000000 AA    0.000000000000   4.939403938911  21.645678921218 Bohr   0.0
[INPUT] 31 O      2.250950000000   1.285080000000   7.790400000000 AA    4.253679020090   2.428449248156  14.721722400812 Bohr   0.0
[INPUT] 32 O      2.250950000000   6.512720000000  11.454400000000 AA    4.253679020090  12.307257125977  21.645678921218 Bohr   0.0
[INPUT] 33 O      2.250950000000   1.360720000000  10.529600000000 AA    4.253679020090   2.571388132218  19.898060201220 Bohr   0.0
[INPUT] 34 O      0.000000000000   2.538180000000  14.193600000000 AA    0.000000000000   4.796465054849  26.822016721627 Bohr   0.0
[INPUT] 35 O      0.000000000000   5.259620000000  10.529600000000 AA    0.000000000000   9.939241319285  19.898060201220 Bohr   0.0
[INPUT] 36 H      0.000000000000   2.623180000000  12.430490000000 AA    0.000000000000   4.957091775437  23.490221694145 Bohr   0.0
[INPUT] 37 H      2.250950000000   1.275720000000   8.766490000000 AA    4.253679020090   2.410761411630  16.566265173738 Bohr   0.0
[INPUT] 38 H      2.250950000000   6.522080000000  12.430490000000 AA    4.253679020090  12.324944962503  23.490221694145 Bohr   0.0
[INPUT] 39 H      0.000000000000   3.615840000000  11.126100000000 AA    0.000000000000   6.832947310247  21.025281834523 Bohr   0.0
[INPUT] 40 H      2.250950000000   0.283060000000   7.462100000000 AA    4.253679020090   0.534905876819  14.101325314117 Bohr   0.0
[INPUT] 41 H      2.250950000000   7.514740000000  11.126100000000 AA    4.253679020090  14.200800497314  21.025281834523 Bohr   0.0
[INPUT] 42 H      1.455910000000   1.756060000000  10.857900000000 AA    2.751271162016   3.318472458304  20.518457287915 Bohr   0.0
[INPUT] 43 H      3.045990000000   1.756060000000  10.857900000000 AA    5.756086878164   3.318472458304  20.518457287915 Bohr   0.0
[INPUT] 44 H      1.455910000000   6.041740000000  14.521900000000 AA    2.751271162016  11.417233915830  27.442413808321 Bohr   0.0
[INPUT] 45 H      0.795040000000   2.142840000000  14.521900000000 AA    1.502407858074   4.049380728763  27.442413808321 Bohr   0.0
[INPUT] 46 H     -0.795040000000   5.654960000000  10.857900000000 AA   -1.502407858074  10.686325645370  20.518457287915 Bohr   0.0
[INPUT] 47 H      0.795040000000   5.654960000000  10.857900000000 AA    1.502407858074  10.686325645370  20.518457287915 Bohr   0.0
[INPUT] 48 H     -0.795040000000   2.142840000000  14.521900000000 AA   -1.502407858074   4.049380728763  27.442413808321 Bohr   0.0
[INPUT] 49 O      0.000000000000  12.981780000000   0.462400000000 AA    0.000000000000  24.532008809356   0.873809359999 Bohr   0.0
[INPUT] 50 O      2.250950000000  14.234880000000   6.865600000000 AA    4.253679020090  26.900024616049  12.974103680814 Bohr   0.0
[INPUT] 51 H      0.000000000000  12.972420000000   1.438490000000 AA    0.000000000000  24.514320972830   2.718352132926 Bohr   0.0
[INPUT] 52 H      0.000000000000  11.979760000000   0.134100000000 AA    0.000000000000  22.638465438020   0.253412273304 Bohr   0.0
[INPUT] 53 H      3.045990000000  13.839540000000   7.193900000000 AA    5.756086878164  26.152940289963  13.594500767509 Bohr   0.0
[INPUT] 54 O      0.000000000000  10.411620000000   4.126400000000 AA    0.000000000000  19.675110313044   7.797765880405 Bohr   0.0
[INPUT] 55 O      2.250950000000   9.082880000000   0.462400000000 AA    4.253679020090  17.164155622290   0.873809359999 Bohr   0.0
[INPUT] 56 O      2.250950000000  14.310520000000   4.126400000000 AA    4.253679020090  27.042963500111   7.797765880405 Bohr   0.0
[INPUT] 57 O      2.250950000000   9.158520000000   3.201600000000 AA    4.253679020090  17.307094506352   6.050147160408 Bohr   0.0
[INPUT] 58 O      0.000000000000  10.335980000000   6.865600000000 AA    0.000000000000  19.532171428982  12.974103680814 Bohr   0.0
[INPUT] 59 O      0.000000000000  13.057420000000   3.201600000000 AA    0.000000000000  24.674947693418   6.050147160408 Bohr   0.0
[INPUT] 60 H      0.000000000000  10.420980000000   5.102490000000 AA    0.000000000000  19.692798149570   9.642308653332 Bohr   0.0
[INPUT] 61 H      2.250950000000   9.073520000000   1.438490000000 AA    4.253679020090  17.146467785764   2.718352132926 Bohr   0.0
[INPUT] 62 H      2.250950000000  14.319880000000   5.102490000000 AA    4.253679020090  27.060651336637   9.642308653332 Bohr   0.0
[INPUT] 63 H      0.000000000000  11.413640000000   3.798100000000 AA    0.000000000000  21.568653684381   7.177368793711 Bohr   0.0
[INPUT] 64 H      2.250950000000   8.080860000000   0.134100000000 AA    4.253679020090  15.270612250953   0.253412273304 Bohr   0.0
[INPUT] 65 H      2.250950000000  15.312540000000   3.798100000000 AA    4.253679020090  28.936506871447   7.177368793711 Bohr   0.0
[INPUT] 66 H      1.455910000000   9.553860000000   3.529900000000 AA    2.751271162016  18.054178832437   6.670544247102 Bohr   0.0
[INPUT] 67 H      3.045990000000   9.553860000000   3.529900000000 AA    5.756086878164  18.054178832437   6.670544247102 Bohr   0.0
[INPUT] 68 H      1.455910000000  13.839540000000   7.193900000000 AA    2.751271162016  26.152940289963  13.594500767509 Bohr   0.0
[INPUT] 69 H      0.795040000000   9.940640000000   7.193900000000 AA    1.502407858074  18.785087102896  13.594500767509 Bohr   0.0
[INPUT] 70 H     -0.795040000000  13.452760000000   3.529900000000 AA   -1.502407858074  25.422032019504   6.670544247102 Bohr   0.0
[INPUT] 71 H      0.795040000000  13.452760000000   3.529900000000 AA    1.502407858074  25.422032019504   6.670544247102 Bohr   0.0
[INPUT] 72 H     -0.795040000000   9.940640000000   7.193900000000 AA   -1.502407858074  18.785087102896  13.594500767509 Bohr   0.0
[INPUT] 73 O      0.000000000000  12.981780000000   7.790400000000 AA    0.000000000000  24.532008809356  14.721722400812 Bohr   0.0
[INPUT] 74 O      2.250950000000  14.234880000000  14.193600000000 AA    4.253679020090  26.900024616049  26.822016721627 Bohr   0.0
[INPUT] 75 H      0.000000000000  12.972420000000   8.766490000000 AA    0.000000000000  24.514320972830  16.566265173738 Bohr   0.0
[INPUT] 76 H      0.000000000000  11.979760000000   7.462100000000 AA    0.000000000000  22.638465438020  14.101325314117 Bohr   0.0
[INPUT] 77 H      3.045990000000  13.839540000000  14.521900000000 AA    5.756086878164  26.152940289963  27.442413808321 Bohr   0.0
[INPUT] 78 O      0.000000000000  10.411620000000  11.454400000000 AA    0.000000000000  19.675110313044  21.645678921218 Bohr   0.0
[INPUT] 79 O      2.250950000000   9.082880000000   7.790400000000 AA    4.253679020090  17.164155622290  14.721722400812 Bohr   0.0
[INPUT] 80 O      2.250950000000  14.310520000000  11.454400000000 AA    4.253679020090  27.042963500111  21.645678921218 Bohr   0.0
[INPUT] 81 O      2.250950000000   9.158520000000  10.529600000000 AA    4.253679020090  17.307094506352  19.898060201220 Bohr   0.0
[INPUT] 82 O      0.000000000000  10.335980000000  14.193600000000 AA    0.000000000000  19.532171428982  26.822016721627 Bohr   0.0
[INPUT] 83 O      0.000000000000  13.057420000000  10.529600000000 AA    0.000000000000  24.674947693418  19.898060201220 Bohr   0.0
[INPUT] 84 H      0.000000000000  10.420980000000  12.430490000000 AA    0.000000000000  19.692798149570  23.490221694145 Bohr   0.0
[INPUT] 85 H      2.250950000000   9.073520000000   8.766490000000 AA    4.253679020090  17.146467785764  16.566265173738 Bohr   0.0
[INPUT] 86 H      2.250950000000  14.319880000000  12.430490000000 AA    4.253679020090  27.060651336637  23.490221694145 Bohr   0.0
[INPUT] 87 H      0.000000000000  11.413640000000  11.126100000000 AA    0.000000000000  21.568653684381  21.025281834523 Bohr   0.0
[INPUT] 88 H      2.250950000000   8.080860000000   7.462100000000 AA    4.253679020090  15.270612250953  14.101325314117 Bohr   0.0
[INPUT] 89 H      2.250950000000  15.312540000000  11.126100000000 AA    4.253679020090  28.936506871447  21.025281834523 Bohr   0.0
[INPUT] 90 H      1.455910000000   9.553860000000  10.857900000000 AA    2.751271162016  18.054178832437  20.518457287915 Bohr   0.0
[INPUT] 91 H      3.045990000000   9.553860000000  10.857900000000 AA    5.756086878164  18.054178832437  20.518457287915 Bohr   0.0
[INPUT] 92 H      1.455910000000  13.839540000000  14.521900000000 AA    2.751271162016  26.152940289963  27.442413808321 Bohr   0.0
[INPUT] 93 H      0.795040000000   9.940640000000  14.521900000000 AA    1.502407858074  18.785087102896  27.442413808321 Bohr   0.0
[INPUT] 94 H     -0.795040000000  13.452760000000  10.857900000000 AA   -1.502407858074  25.422032019504  20.518457287915 Bohr   0.0
[INPUT] 95 H      0.795040000000  13.452760000000  10.857900000000 AA    1.502407858074  25.422032019504  20.518457287915 Bohr   0.0
[INPUT] 96 H     -0.795040000000   9.940640000000  14.521900000000 AA   -1.502407858074  18.785087102896  27.442413808321 Bohr   0.0
[INPUT] 97 O      4.501900000000   5.183980000000   0.462400000000 AA    8.507358040179   9.796302435223   0.873809359999 Bohr   0.0
[INPUT] 98 O      6.752850000000   6.437080000000   6.865600000000 AA   12.761037060269  12.164318241915  12.974103680814 Bohr   0.0
[INPUT] 99 H      4.501900000000   5.174620000000   1.438490000000 AA    8.507358040179   9.778614598697   2.718352132926 Bohr   0.0
[INPUT]100 H      4.501900000000   4.181960000000   0.134100000000 AA    8.507358040179   7.902759063886   0.253412273304 Bohr   0.0
[INPUT]101 H      7.547890000000   6.041740000000   7.193900000000 AA   14.263444918343  11.417233915830  13.594500767509 Bohr   0.0
[INPUT]102 O      4.501900000000   2.613820000000   4.126400000000 AA    8.507358040179   4.939403938911   7.797765880405 Bohr   0.0
[INPUT]103 O      6.752850000000   1.285080000000   0.462400000000 AA   12.761037060269   2.428449248156   0.873809359999 Bohr   0.0
[INPUT]104 O      6.752850000000   6.512720000000   4.126400000000 AA   12.761037060269  12.307257125977   7.797765880405 Bohr   0.0
[INPUT]105 O      6.752850000000   1.360720000000   3.201600000000 AA   12.761037060269   2.571388132218   6.050147160408 Bohr   0.0
[INPUT]106 O      4.501900000000   2.538180000000   6.865600000000 AA    8.507358040179   4.796465054849  12.974103680814 Bohr   0.0
[INPUT]107 O      4.501900000000   5.259620000000   3.201600000000 AA    8.507358040179   9.939241319285   6.050147160408 Bohr   0.0
[INPUT]108 H      4.501900000000   2.623180000000   5.102490000000 AA    8.507358040179   4.957091775437   9.642308653332 Bohr   0.0
[INPUT]109 H      6.752850000000   1.275720000000   1.438490000000 AA   12.761037060269   2.410761411630   2.718352132926 Bohr   0.0
[INPUT]110 H      6.752850000000   6.522080000000   5.102490000000 AA   12.761037060269  12.324944962503   9.642308653332 Bohr   0.0
[INPUT]111 H      4.501900000000   3.615840000000   3.798100000000 AA    8.507358040179   6.832947310247   7.177368793711 Bohr   0.0
[INPUT]112 H      6.752850000000   0.283060000000   0.134100000000 AA   12.761037060269   0.534905876819   0.253412273304 Bohr   0.0
[INPUT]113 H      6.752850000000   7.514740000000   3.798100000000 AA   12.761037060269  14.200800497314   7.177368793711 Bohr   0.0
[INPUT]114 H      5.957810000000   1.756060000000   3.529900000000 AA   11.258629202195   3.318472458304   6.670544247102 Bohr   0.0
[INPUT]115 H      7.547890000000   1.756060000000   3.529900000000 AA   14.263444918343   3.318472458304   6.670544247102 Bohr   0.0
[INPUT]116 H      5.957810000000   6.041740000000   7.193900000000 AA   11.258629202195  11.417233915830  13.594500767509 Bohr   0.0
[INPUT]117 H      5.296940000000   2.142840000000   7.193900000000 AA   10.009765898254   4.049380728763  13.594500767509 Bohr   0.0
[INPUT]118 H      3.706860000000   5.654960000000   3.529900000000 AA    7.004950182105  10.686325645370   6.670544247102 Bohr   0.0
[INPUT]119 H      5.296940000000   5.654960000000   3.529900000000 AA   10.009765898254  10.686325645370   6.670544247102 Bohr   0.0
[INPUT]120 H      3.706860000000   2.142840000000   7.193900000000 AA    7.004950182105   4.049380728763  13.594500767509 Bohr   0.0
[INPUT]121 O      4.501900000000   5.183980000000   7.790400000000 AA    8.507358040179   9.796302435223  14.721722400812 Bohr   0.0
[INPUT]122 O      6.752850000000   6.437080000000  14.193600000000 AA   12.761037060269  12.164318241915  26.822016721627 Bohr   0.0
[INPUT]123 H      4.501900000000   5.174620000000   8.766490000000 AA    8.507358040179   9.778614598697  16.566265173738 Bohr   0.0
[INPUT]124 H      4.501900000000   4.181960000000   7.462100000000 AA    8.507358040179   7.902759063886  14.101325314117 Bohr   0.0
[INPUT]125 H      7.547890000000   6.041740000000  14.521900000000 AA   14.263444918343  11.417233915830  27.442413808321 Bohr   0.0
[INPUT]126 O      4.501900000000   2.613820000000  11.454400000000 AA    8.507358040179   4.939403938911  21.645678921218 Bohr   0.0
[INPUT]127 O      6.752850000000   1.285080000000   7.790400000000 AA   12.761037060269   2.428449248156  14.721722400812 Bohr   0.0
[INPUT]128 O      6.752850000000   6.512720000000  11.454400000000 AA   12.761037060269  12.307257125977  21.645678921218 Bohr   0.0
[INPUT]129 O      6.752850000000   1.360720000000  10.529600000000 AA   12.761037060269   2.571388132218  19.898060201220 Bohr   0.0
[INPUT]130 O      4.501900000000   2.538180000000  14.193600000000 AA    8.507358040179   4.796465054849  26.822016721627 Bohr   0.0
[INPUT]131 O      4.501900000000   5.259620000000  10.529600000000 AA    8.507358040179   9.939241319285  19.898060201220 Bohr   0.0
[INPUT]132 H      4.501900000000   2.623180000000  12.430490000000 AA    8.507358040179   4.957091775437  23.490221694145 Bohr   0.0
[INPUT]133 H      6.752850000000   1.275720000000   8.766490000000 AA   12.761037060269   2.410761411630  16.566265173738 Bohr   0.0
[INPUT]134 H      6.752850000000   6.522080000000  12.430490000000 AA   12.761037060269  12.324944962503  23.490221694145 Bohr   0.0
[INPUT]135 H      4.501900000000   3.615840000000  11.126100000000 AA    8.507358040179   6.832947310247  21.025281834523 Bohr   0.0
[INPUT]136 H      6.752850000000   0.283060000000   7.462100000000 AA   12.761037060269   0.534905876819  14.101325314117 Bohr   0.0
[INPUT]137 H      6.752850000000   7.514740000000  11.126100000000 AA   12.761037060269  14.200800497314  21.025281834523 Bohr   0.0
[INPUT]138 H      5.957810000000   1.756060000000  10.857900000000 AA   11.258629202195   3.318472458304  20.518457287915 Bohr   0.0
[INPUT]139 H      7.547890000000   1.756060000000  10.857900000000 AA   14.263444918343   3.318472458304  20.518457287915 Bohr   0.0
[INPUT]140 H      5.957810000000   6.041740000000  14.521900000000 AA   11.258629202195  11.417233915830  27.442413808321 Bohr   0.0
[INPUT]141 H      5.296940000000   2.142840000000  14.521900000000 AA   10.009765898254   4.049380728763  27.442413808321 Bohr   0.0
[INPUT]142 H      3.706860000000   5.654960000000  10.857900000000 AA    7.004950182105  10.686325645370  20.518457287915 Bohr   0.0
[INPUT]143 H      5.296940000000   5.654960000000  10.857900000000 AA   10.009765898254  10.686325645370  20.518457287915 Bohr   0.0
[INPUT]144 H      3.706860000000   2.142840000000  14.521900000000 AA    7.004950182105   4.049380728763  27.442413808321 Bohr   0.0
[INPUT]145 O      4.501900000000  12.981780000000   0.462400000000 AA    8.507358040179  24.532008809356   0.873809359999 Bohr   0.0
[INPUT]146 O      6.752850000000  14.234880000000   6.865600000000 AA   12.761037060269  26.900024616049  12.974103680814 Bohr   0.0
[INPUT]147 H      4.501900000000  12.972420000000   1.438490000000 AA    8.507358040179  24.514320972830   2.718352132926 Bohr   0.0
[INPUT]148 H      4.501900000000  11.979760000000   0.134100000000 AA    8.507358040179  22.638465438020   0.253412273304 Bohr   0.0
[INPUT]149 H      7.547890000000  13.839540000000   7.193900000000 AA   14.263444918343  26.152940289963  13.594500767509 Bohr   0.0
[INPUT]150 O      4.501900000000  10.411620000000   4.126400000000 AA    8.507358040179  19.675110313044   7.797765880405 Bohr   0.0
[INPUT]151 O      6.752850000000   9.082880000000   0.462400000000 AA   12.761037060269  17.164155622290   0.873809359999 Bohr   0.0
[INPUT]152 O      6.752850000000  14.310520000000   4.126400000000 AA   12.761037060269  27.042963500111   7.797765880405 Bohr   0.0
[INPUT]153 O      6.752850000000   9.158520000000   3.201600000000 AA   12.761037060269  17.307094506352   6.050147160408 Bohr   0.0
[INPUT]154 O      4.501900000000  10.335980000000   6.865600000000 AA    8.507358040179  19.532171428982  12.974103680814 Bohr   0.0
[INPUT]155 O      4.501900000000  13.057420000000   3.201600000000 AA    8.507358040179  24.674947693418   6.050147160408 Bohr   0.0
[INPUT]156 H      4.501900000000  10.420980000000   5.102490000000 AA    8.507358040179  19.692798149570   9.642308653332 Bohr   0.0
[INPUT]157 H      6.752850000000   9.073520000000   1.438490000000 AA   12.761037060269  17.146467785764   2.718352132926 Bohr   0.0
[INPUT]158 H      6.752850000000  14.319880000000   5.102490000000 AA   12.761037060269  27.060651336637   9.642308653332 Bohr   0.0
[INPUT]159 H      4.501900000000  11.413640000000   3.798100000000 AA    8.507358040179  21.568653684381   7.177368793711 Bohr   0.0
[INPUT]160 H      6.752850000000   8.080860000000   0.134100000000 AA   12.761037060269  15.270612250953   0.253412273304 Bohr   0.0
[INPUT]161 H      6.752850000000  15.312540000000   3.798100000000 AA   12.761037060269  28.936506871447   7.177368793711 Bohr   0.0
[INPUT]162 H      5.957810000000   9.553860000000   3.529900000000 AA   11.258629202195  18.054178832437   6.670544247102 Bohr   0.0
[INPUT]163 H      7.547890000000   9.553860000000   3.529900000000 AA   14.263444918343  18.054178832437   6.670544247102 Bohr   0.0
[INPUT]164 H      5.957810000000  13.839540000000   7.193900000000 AA   11.258629202195  26.152940289963  13.594500767509 Bohr   0.0
[INPUT]165 H      5.296940000000   9.940640000000   7.193900000000 AA   10.009765898254  18.785087102896  13.594500767509 Bohr   0.0
[INPUT]166 H      3.706860000000  13.452760000000   3.529900000000 AA    7.004950182105  25.422032019504   6.670544247102 Bohr   0.0
[INPUT]167 H      5.296940000000  13.452760000000   3.529900000000 AA   10.009765898254  25.422032019504   6.670544247102 Bohr   0.0
[INPUT]168 H      3.706860000000   9.940640000000   7.193900000000 AA    7.004950182105  18.785087102896  13.594500767509 Bohr   0.0
[INPUT]169 O      4.501900000000  12.981780000000   7.790400000000 AA    8.507358040179  24.532008809356  14.721722400812 Bohr   0.0
[INPUT]170 O      6.752850000000  14.234880000000  14.193600000000 AA   12.761037060269  26.900024616049  26.822016721627 Bohr   0.0
[INPUT]171 H      4.501900000000  12.972420000000   8.766490000000 AA    8.507358040179  24.514320972830  16.566265173738 Bohr   0.0
[INPUT]172 H      4.501900000000  11.979760000000   7.462100000000 AA    8.507358040179  22.638465438020  14.101325314117 Bohr   0.0
[INPUT]173 H      7.547890000000  13.839540000000  14.521900000000 AA   14.263444918343  26.152940289963  27.442413808321 Bohr   0.0
[INPUT]174 O      4.501900000000  10.411620000000  11.454400000000 AA    8.507358040179  19.675110313044  21.645678921218 Bohr   0.0
[INPUT]175 O      6.752850000000   9.082880000000   7.790400000000 AA   12.761037060269  17.164155622290  14.721722400812 Bohr   0.0
[INPUT]176 O      6.752850000000  14.310520000000  11.454400000000 AA   12.761037060269  27.042963500111  21.645678921218 Bohr   0.0
[INPUT]177 O      6.752850000000   9.158520000000  10.529600000000 AA   12.761037060269  17.307094506352  19.898060201220 Bohr   0.0
[INPUT]178 O      4.501900000000  10.335980000000  14.193600000000 AA    8.507358040179  19.532171428982  26.822016721627 Bohr   0.0
[INPUT]179 O      4.501900000000  13.057420000000  10.529600000000 AA    8.507358040179  24.674947693418  19.898060201220 Bohr   0.0
[INPUT]180 H      4.501900000000  10.420980000000  12.430490000000 AA    8.507358040179  19.692798149570  23.490221694145 Bohr   0.0
[INPUT]181 H      6.752850000000   9.073520000000   8.766490000000 AA   12.761037060269  17.146467785764  16.566265173738 Bohr   0.0
[INPUT]182 H      6.752850000000  14.319880000000  12.430490000000 AA   12.761037060269  27.060651336637  23.490221694145 Bohr   0.0
[INPUT]183 H      4.501900000000  11.413640000000  11.126100000000 AA    8.507358040179  21.568653684381  21.025281834523 Bohr   0.0
[INPUT]184 H      6.752850000000   8.080860000000   7.462100000000 AA   12.761037060269  15.270612250953  14.101325314117 Bohr   0.0
[INPUT]185 H      6.752850000000  15.312540000000  11.126100000000 AA   12.761037060269  28.936506871447  21.025281834523 Bohr   0.0
[INPUT]186 H      5.957810000000   9.553860000000  10.857900000000 AA   11.258629202195  18.054178832437  20.518457287915 Bohr   0.0
[INPUT]187 H      7.547890000000   9.553860000000  10.857900000000 AA   14.263444918343  18.054178832437  20.518457287915 Bohr   0.0
[INPUT]188 H      5.957810000000  13.839540000000  14.521900000000 AA   11.258629202195  26.152940289963  27.442413808321 Bohr   0.0
[INPUT]189 H      5.296940000000   9.940640000000  14.521900000000 AA   10.009765898254  18.785087102896  27.442413808321 Bohr   0.0
[INPUT]190 H      3.706860000000  13.452760000000  10.857900000000 AA    7.004950182105  25.422032019504  20.518457287915 Bohr   0.0
[INPUT]191 H      5.296940000000  13.452760000000  10.857900000000 AA   10.009765898254  25.422032019504  20.518457287915 Bohr   0.0
[INPUT]192 H      3.706860000000   9.940640000000  14.521900000000 AA    7.004950182105  18.785087102896  27.442413808321 Bohr   0.0
[INPUT] ---------------- BASIS SET ---------------- 
[INPUT] l, kappa, [nprim/nctr], expnt,             c_1 c_2 ...
[INPUT] H
[INPUT] 0    0    [3    /1   ]  13.010701         0.019682158
                                1.9622572         0.13796524
                                0.44453796        0.47831935
[INPUT] 0    0    [1    /1   ]  0.12194962           1
[INPUT] 1    0    [1    /1   ]  0.8                  1
[INPUT] O
[INPUT] 0    0    [5    /1   ]  2266.1767785      -0.0053431809926
                                340.87010191      -0.03989003923
                                77.363135167      -0.17853911985
                                21.47964494       -0.46427684959
                                6.6589433124      -0.44309745172
[INPUT] 0    0    [1    /1   ]  0.80975975668        1
[INPUT] 0    0    [1    /1   ]  0.25530772234        1
[INPUT] 1    0    [3    /1   ]  17.721504317      0.043394573193
                                3.863550544       0.23094120765
                                1.0480920883      0.51375311064
[INPUT] 1    0    [1    /1   ]  0.27641544411        1
[INPUT] 2    0    [1    /1   ]  1.2                  1

Ewald components = 796.759050416347, -1599.65729980375, 6.74056266749388
nuclear repulsion = -796.15768671991
number of shells = 768
number of NR pGTOs = 2496
number of NR cGTOs = 1600
basis = def2-svp
ecp = {}
CPU time:        10.66
lattice vectors  a1 [17.014716080, 0.000000000, 0.000000000]
                 a2 [0.000000000, 29.471412748, 0.000000000]
                 a3 [0.000000000, 0.000000000, 27.695826082]
dimension = 3
low_dim_ft_type = None
Cell volume = 13888
rcut = 25.222000892121418 (nimgs = [2 1 1])
lattice sum = 159 cells
precision = 1e-14
pseudo = None
ke_cutoff = 274849.6942130022
    = [4017 6957 6539] mesh (182740652991 PWs)


******** <class 'pyscf.pbc.scf.khf.KRHF'> ********
method = KRHF
initial guess = minao
damping factor = 0
level_shift factor = 0
DIIS = <class 'pyscf.scf.diis.CDIIS'>
diis_start_cycle = 1
diis_space = 8
diis_damp = 0
SCF conv_tol = 1e-08
SCF conv_tol_grad = None
SCF max_cycles = 50
direct_scf = True
direct_scf_tol = 1e-13
chkfile to save SCF result = /tmp/tmpmti21t4g
max_memory 4000 MB (current use 116 MB)


******** PBC SCF flags ********
N kpts = 1
kpts = [[0. 0. 0.]]
Exchange divergence treatment (exxdiv) = None
DF object = <pyscf.pbc.df.rsdf.RSGDF object at 0x7f6c5353e3d0>
Set gradient conv threshold to 0.0001
Big error detected in the electron number of initial guess density matrix (Ne/cell = 639.527)!
  This can cause huge error in Fock matrix and lead to instability in SCF for low-dimensional systems.
  DM is normalized wrt the number of electrons 640.0
kmesh for bvk-cell = [1 1 1]


******** <class 'pyscf.pbc.df.rsdf_builder._RSNucBuilder'> ********
mesh = [37 65 61] (146705 PWs)
ke_cutoff = 22.09150676292109
omega = 0.49167573248281715
exclude_d_aux = False
exclude_dd_block = True
j2c_eig_always = False
has_long_range = True
Set _RSNucBuilder.direct_scf_tol to 1.31945e-17
rs_cell.nbas 832 nao 1664
No. smooth_bas in rs_cell 128
sup-mol nbas = 5711 cGTO = 10743 pGTO = 15286
sup-mol-ft nbas = 9657 cGTO = 18790 pGTO = 27358
    CPU time for int3c kernel initialization      2.27 sec, wall time      0.07 sec
Set ft_ao cutoff to 1e-15
    CPU time for get_nuc  14409.38 sec, wall time    455.04 sec
Default auxbasis def2-svp-jkfit is used for H def2-svp
Default auxbasis def2-svp-jkfit is used for O def2-svp
num shells = 2368, num cGTOs = 8512


******** <class 'pyscf.pbc.df.rsdf.RSGDF'> ********
cell num shells = 768, num cGTOs = 1600, num pGTOs = 2496
use_bvk = True
precision_R = 1e-16
precision_G = 1e-14
j2c_eig_always = False
omega = 0.3
ke_cutoff = 6.998546712526899
mesh_compact = [23 37 35] (29785 PWs)
auxbasis = {'H': 'def2-svp-jkfit', 'O': 'def2-svp-jkfit'}
auxcell precision= 1e-14
auxcell rcut = 30.21774171200406
omega_j2c = 0.4
mesh_j2c = [29 47 45] (61335 PWs)
auxcell num shells = 2368, num cGTOs = 8512, num pGTOs = 10176
exp_to_discard = None
_cderi_to_save = /tmp/tmpx8pkfqhn
len(kpts) = 1
kmesh for bvk-cell = [1 1 1]
rs_cell.nbas 832 nao 1664
No. smooth_bas in rs_cell 0
sup-mol-ft nbas = 8702 cGTO = 16968 pGTO = 24636
j3c prescreening: cell rcut 36.62 Bohr  keep 81 imgs
Using PBCsr3c_gs2 to evaluate SR integrals
Set ft_ao cutoff to 1e-15
    CPU time for int2c2e    832.25 sec, wall time     27.44 sec
    CPU time for get_k_kpts  29627.23 sec, wall time    749.52 sec
    CPU time for get_j   7046.55 sec, wall time    151.34 sec
    CPU time for vj and vk 680278.10 sec, wall time  20854.87 sec
E1 = -5123.130327885086  E_coul = 1094.1325967130474
init E= -4825.15541789195
    CPU time for initialize scf 694752.61 sec, wall time  21312.08 sec
HOMO = -0.222952280321  LUMO = 0.172906210271
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-20.50810512 -20.50747291 -20.5066704  -20.50567714 -20.50564822
 -20.50530448 -20.504825   -20.50448282 -20.50423569 -20.50413519
 -20.50335601 -20.50175211 -20.5011899  -20.50024611 -20.49971102
 -20.49910728 -20.4981647  -20.49805508 -20.49793954 -20.497282
 -20.49719599 -20.49683677 -20.49643757 -20.49637231 -20.49616797
 -20.49526874 -20.49518435 -20.49514661 -20.49449554 -20.49443449
 -20.49359347 -20.49335523 -20.49055157 -20.49041721 -20.48931939
 -20.48925618 -20.4886267  -20.48849018 -20.48706029 -20.48691588
 -20.4848246  -20.48403668 -20.48304151 -20.48187455 -20.48145081
 -20.4810234  -20.48058593 -20.480535   -20.48047296 -20.48010703
 -20.47930487 -20.47904677 -20.47895307 -20.47803216 -20.47698602
 -20.47611463 -20.47562635 -20.47524094 -20.47477557 -20.4746927
 -20.47462733 -20.47428509 -20.47343001 -20.47319054  -1.36617617
  -1.35405077  -1.35365914  -1.35159066  -1.35141314  -1.34093235
  -1.34068444  -1.3405584   -1.34030392  -1.33619877  -1.33328196
  -1.33247414  -1.33235245  -1.33220744  -1.33129781  -1.32719972
  -1.32691452  -1.32582985  -1.32523971  -1.32514467  -1.32502752
  -1.3240796   -1.32368433  -1.32347412  -1.32332533  -1.32322397
  -1.32294265  -1.3166536   -1.31534796  -1.31523623  -1.31497826
  -1.31433536  -1.26063952  -1.25983526  -1.25902245  -1.25870615
  -1.25798826  -1.25214192  -1.25194145  -1.25165881  -1.25158713
  -1.25077755  -1.2500521   -1.24960265  -1.2494481   -1.24916914
  -1.24865631  -1.24810975  -1.24741548  -1.2442412   -1.2425998
  -1.24224954  -1.24204645  -1.24124242  -1.23815296  -1.23495291
  -1.2346314   -1.23420051  -1.233611    -1.22407419  -1.22306793
  -1.22119502  -1.22077449  -1.20877327  -0.55772649  -0.5570559
  -0.55630967  -0.55609773  -0.55576805  -0.55565943  -0.55556871
  -0.55547439  -0.55537937  -0.55460524  -0.55444106  -0.55412714
  -0.55400393  -0.55367915  -0.55354156  -0.55346503  -0.55293808
  -0.55263398  -0.55240256  -0.55228521  -0.55220248  -0.55077682
  -0.55065476  -0.55032655  -0.54983896  -0.54941873  -0.54924213
  -0.54774528  -0.54744979  -0.54727207  -0.5465179   -0.54454863
  -0.50465263  -0.50307791  -0.50230742  -0.50222244  -0.50166664
  -0.50070644  -0.50043451  -0.49982196  -0.49924637  -0.49876177
  -0.49869741  -0.49834807  -0.49832878  -0.49823757  -0.49804309
  -0.49772059  -0.49759447  -0.49722023  -0.49691156  -0.49661316
  -0.49629126  -0.49616272  -0.49601492  -0.49553931  -0.49490026
  -0.49457488  -0.49438915  -0.49386189  -0.49363321  -0.49344227
  -0.49316441  -0.48839407  -0.41118692  -0.39791792  -0.39770812
  -0.39262874  -0.39226792  -0.3872409   -0.38612677  -0.38525977
  -0.38462576  -0.38280634  -0.38269528  -0.38238732  -0.38226168
  -0.37765648  -0.37543497  -0.37527444  -0.37455002  -0.37439576
  -0.37340648  -0.37319644  -0.37300787  -0.37292474  -0.37220452
  -0.37209935  -0.36970861  -0.35846016  -0.35749305  -0.35724098
  -0.34811082  -0.34710031  -0.34639881  -0.34577727  -0.34061238
  -0.33946626  -0.33822871  -0.33773338  -0.33247174  -0.32836479
  -0.32794885  -0.31565093  -0.31546962  -0.31502883  -0.31494725
  -0.31443744  -0.3141235   -0.31364681  -0.31349819  -0.31327599
  -0.31325584  -0.3127132   -0.30518357  -0.30472628  -0.30435279
  -0.30417352  -0.30399455  -0.30377041  -0.30345213  -0.30302279
  -0.30254269  -0.29299851  -0.29249942  -0.28805854  -0.2878636
  -0.27472172  -0.2502417   -0.24830289  -0.24799355  -0.24706368
  -0.24697845  -0.24658169  -0.24576678  -0.24567652  -0.24524606
  -0.24474546  -0.2446685   -0.24426033  -0.24416074  -0.24389209
  -0.24375082  -0.24348325  -0.24304497  -0.24289346  -0.24280657
  -0.24239476  -0.24200051  -0.24166085  -0.24152074  -0.24117883
  -0.24088812  -0.24080315  -0.24012115  -0.23982288  -0.2392875
  -0.23889926  -0.23835596  -0.23635345  -0.2351146   -0.2343848
  -0.23361653  -0.23299628  -0.23257948  -0.23158964  -0.23115093
  -0.23029096  -0.23006655  -0.22993018  -0.2297172   -0.229488
  -0.22937073  -0.22826197  -0.22821092  -0.22789713  -0.22773932
  -0.22757885  -0.22739373  -0.226867    -0.22670602  -0.22620465
  -0.22578379  -0.22568852  -0.22506765  -0.22485414  -0.2247121
  -0.22456158  -0.22434193  -0.22407185  -0.22308356  -0.22295228] [0.17290621 0.21703389 0.21731682 0.22143273 0.22191204 0.26300877
 0.2633466  0.26335975 0.26353195 0.28403581 0.2846772  0.29365873
 0.2936865  0.3034626  0.3041062  0.32561275 0.325693   0.32610031
 0.3261989  0.33448024 0.33452202 0.33458401 0.33466245 0.34388405
 0.34396453 0.34521661 0.34540408 0.34918922 0.3655959  0.36567946
 0.39161093 0.39199389 0.39547483 0.398311   0.39872932 0.40131051
 0.40153261 0.40796098 0.40813271 0.41159525 0.411657   0.41182801
 0.4118828  0.41886425 0.41898856 0.43442246 0.43884571 0.44553487
 0.44562104 0.44565609 0.44576648 0.4613886  0.46176284 0.46610844
 0.46639728 0.47392815 0.47408639 0.47428997 0.47451859 0.47819564
 0.47824137 0.47959882 0.47999523 0.4873849  0.48748156 0.48788373
 0.49158177 0.49162262 0.49221602 0.49245465 0.49262711 0.49295304
 0.51406505 0.51483264 0.51498342 0.51546783 0.51580151 0.51968186
 0.52006048 0.52773484 0.5279808  0.52876087 0.52899087 0.52909922
 0.52936082 0.53427735 0.53450252 0.53468799 0.53473614 0.53568119
 0.53609124 0.54225754 0.54516408 0.54718087 0.54787381 0.54900696
 0.54987727 0.55010585 0.55395576 0.55405564 0.55938469 0.55955176
 0.56079645 0.56127924 0.56135249 0.56155928 0.5619461  0.5621268
 0.56230987 0.56303799 0.56307271 0.56326732 0.56339082 0.56428812
 0.56456797 0.56717026 0.56733492 0.56770573 0.57580729 0.57593517
 0.57615582 0.5762949  0.58509863 0.585411   0.59746911 0.60180317
 0.60213664 0.60655058 0.70753962 0.73899246 0.7391613  0.74947678
 0.74952675 0.76198632 0.77730519 0.77731577 0.78051825 0.78072795
 0.78085171 0.78098065 0.78289556 0.78319241 0.79484589 0.79519147
 0.79539211 0.7955038  0.79982153 0.79985174 0.79988597 0.79996151
 0.80512972 0.80514094 0.80531251 0.80539758 0.8172821  0.81788265
 0.81941081 0.82075784 0.82135347 0.82279107 0.82778261 0.82792292
 0.82798059 0.82817112 0.83056594 0.83097649 0.83341958 0.83344749
 0.85078973 0.85097569 0.85824013 0.85829251 0.85839839 0.85850371
 0.86584901 0.86825581 0.86846125 0.88733606 0.88782312 0.8938826
 0.89516869 0.89530848 0.89630264 0.89642528 0.89663136 0.89663448
 0.89935145 0.89947588 0.90039617 0.90900522 0.91203738 0.91213027
 0.91850721 0.91867199 0.92691054 0.92707752 0.92861601 0.92873817
 0.93061334 0.93069481 0.93072153 0.93085347 0.94133648 0.94226518
 0.94226934 0.95151089 0.95174645 0.95406333 0.95753223 0.95880799
 0.9622527  0.96234786 0.96299478 0.96330354 0.96406832 0.9641193
 0.96439327 0.96455464 0.97267684 0.97285918 0.97443224 0.97451327
 0.98696062 0.98708414 0.98806684 0.98820795 0.9883157  0.98833673
 0.99744408 0.99747496 0.99752805 0.99760502 1.00441927 1.00452277
 1.00526082 1.00541209 1.01822123 1.01950158 1.01983816 1.02461763
 1.0251513  1.02565291 1.02569584 1.02583017 1.02592277 1.03030745
 1.03057544 1.03357524 1.0336883  1.03529843 1.0611683  1.06127166
 1.07486942 1.09636447 1.09646167 1.17401655 1.21440605 1.21564033
 1.21608288 1.23526341 1.25047819 1.25068059 1.26147003 1.27223827
 1.27232788 1.27248275 1.27275774 1.29195043 1.2922715  1.29383194
 1.29444543 1.29485553 1.29487907 1.29627182 1.29636121 1.29804698
 1.29821436 1.30086231 1.30119649 1.31686625 1.31699183 1.31723831
 1.31733726 1.31942514 1.31950586 1.31954368 1.31967571 1.32246858
 1.32265227 1.32400207 1.32492061 1.33237477 1.33240701 1.34178115
 1.34196299 1.3422659  1.34238586 1.3463424  1.34646845 1.34739093
 1.34746619 1.34782748 1.34785687 1.34840205 1.34909975 1.3506339
 1.35071642 1.35102083 1.35284342 1.35308893 1.35759509 1.3576729
 1.35808875 1.3588198  1.3595126  1.36006794 1.36351809 1.36420828
 1.36514975 1.36534124 1.36569255 1.36797685 1.36807094 1.36813036
 1.36821727 1.36905098 1.36928379 1.37326309 1.37362177 1.37781329
 1.37803773 1.37962361 1.37969808 1.38169552 1.38194524 1.38196861
 1.38232    1.38613419 1.38617886 1.38659806 1.38676955 1.38720991
 1.38722235 1.39052602 1.39087863 1.39662454 1.39756558 1.39764901
 1.39768495 1.3977543  1.41371775 1.41412096 1.41417501 1.42121794
 1.4216796  1.42326958 1.42357798 1.428077   1.4281744  1.42887811
 1.42991152 1.43027307 1.43045555 1.43071625 1.43388    1.4340733
 1.43421533 1.4342684  1.44285178 1.44302314 1.44711937 1.44721568
 1.44752997 1.44768898 1.46080545 1.46117884 1.46525454 1.46533403
 1.46548301 1.46564838 1.47447577 1.47453484 1.47625475 1.51115621
 1.5328259  1.53316342 1.53680851 1.54321657 1.54335194 1.54702741
 1.54871907 1.54912732 1.55555525 1.55562492 1.55802085 1.55803546
 1.5581363  1.55827308 1.56205519 1.56220782 1.56222238 1.56249279
 1.5629491  1.56592029 1.56628337 1.57054072 1.57057114 1.57274918
 1.5764652  1.57673465 1.58022719 1.58470899 1.58479625 1.59099289
 1.59109473 1.59111721 1.5911776  1.59121007 1.59126794 1.59130497
 1.59133117 1.59235101 1.59260104 1.59449941 1.59467644 1.59575085
 1.59594305 1.59897421 1.61320592 1.61343338 1.6176025  1.61769835
 1.61782119 1.61788103 1.61811515 1.61824257 1.61830239 1.61860519
 1.62036198 1.62047112 1.62048467 1.6205385  1.62069922 1.62072564
 1.62599767 1.62702559 1.63837887 1.63861735 1.63874105 1.63878423
 1.63955535 1.63967418 1.64027172 1.64186377 1.64190764 1.64813289
 1.64826629 1.65670365 1.6586312  1.65955285 1.66114917 1.66142606
 1.66313925 1.66340003 1.66408416 1.66461474 1.66576559 1.67322049
 1.67341022 1.67644255 1.67674212 1.67687277 1.67730579 1.67743295
 1.67815071 1.67859147 1.67874059 1.67882313 1.67886646 1.67981742
 1.68055586 1.68068359 1.68177721 1.68197804 1.68524468 1.68647941
 1.68658749 1.68687031 1.68698383 1.68702442 1.68813637 1.6887054
 1.688922   1.68949821 1.68965332 1.68967955 1.69165045 1.6918264
 1.69194954 1.69202802 1.69230009 1.69233543 1.69244143 1.69255119
 1.69312373 1.69315894 1.69608492 1.69624607 1.69740379 1.69749241
 1.6981833  1.69839675 1.69904545 1.70216878 1.70228444 1.70229434
 1.70240455 1.70661588 1.70673097 1.70993351 1.71110781 1.71121089
 1.71559149 1.7166307  1.71687797 1.72508774 1.72513599 1.73003735
 1.73011672 1.7301224  1.73037562 1.73151499 1.73166916 1.73744538
 1.73761704 1.73771314 1.73877415 1.73879045 1.73886207 1.73891672
 1.74087285 1.74118095 1.74880957 1.74905562 1.74960246 1.74967332
 1.74969695 1.75001358 1.75808601 1.75977194 1.76153057 1.76160681
 1.76193075 1.76212009 1.76246689 1.76577697 1.76589621 1.76652308
 1.76683562 1.76709687 1.76720431 1.76815702 1.76840083 1.76855319
 1.76865929 1.7713065  1.77148588 1.77256719 1.77277904 1.77368877
 1.77402369 1.77528654 1.77579505 1.77938185 1.77954291 1.78053083
 1.7819357  1.78265203 1.78271917 1.78319302 1.80663609 1.80674476
 1.81989635 1.81997906 1.83360558 1.83368908 1.83380454 1.83395604
 1.83489146 1.8352002  1.83742726 1.83754548 1.83755729 1.83761113
 1.83763401 1.83786496 1.85705662 1.85713809 1.85716873 1.85730083
 1.86110124 1.87379323 1.87399618 1.88519755 1.88528971 1.89471511
 1.89479239 1.89496378 1.89512332 1.89745611 1.89768467 1.90207692
 1.9021379  1.90232674 1.90239591 1.91552254 1.91632501 1.91694168
 1.93467204 1.93467498 1.93490709 1.93497135 1.94260446 1.94263599
 1.96043041 1.97129035 1.97138661 1.9715555  1.97156531 1.97620786
 1.97623803 1.98917549 1.99005686 1.99559179 1.99573842 1.9979375
 1.99813377 2.00325704 2.00569674 2.00572095 2.01281475 2.01289531
 2.01414612 2.01472526 2.01645993 2.01657532 2.0172815  2.01750871
 2.02026067 2.02351446 2.02354141 2.02375924 2.0239516  2.02879232
 2.03296346 2.0339964  2.0346651  2.03528619 2.03534314 2.0356135
 2.0356656  2.03577898 2.03590662 2.03652956 2.03739325 2.04029552
 2.04031461 2.04045633 2.040529   2.05423655 2.05441436 2.05601602
 2.05629086 2.06030856 2.06041714 2.06423758 2.06524971 2.06534459
 2.07396716 2.07407652 2.09262706 2.09278515 2.09283624 2.09301061
 2.09476119 2.09484588 2.10012761 2.10950938 2.12310512 2.12324094
 2.12325209 2.12330655 2.12332956 2.12341597 2.13523857 2.13527047
 2.1353288  2.13539098 2.14376832 2.14390796 2.14626145 2.14628863
 2.161183   2.16128544 2.19002264 2.19126497 2.19227029 2.19270962
 2.1992828  2.1998109  2.20157899 2.20177698 2.2041442  2.20487463
 2.20762018 2.21070896 2.21109516 2.21683267 2.22144837 2.22157081
 2.22170458 2.22186547 2.22557993 2.2314383  2.23161629 2.2383508
 2.23844133 2.25054227 2.25087036 2.25205577 2.25398201 2.25647077
 2.25657868 2.25669206 2.25684076 2.26275359 2.26293127 2.26311025
 2.26327956 2.27464088 2.27481075 2.27483987 2.27498126 2.28475868
 2.28510048 2.2851349  2.2852795  2.29739715 2.2977244  2.30731749
 2.3074091  2.31195749 2.31206121 2.31212128 2.31251923 2.31859804
 2.31897107 2.32308533 2.32341518 2.3297534  2.32984479 2.32997944
 2.33021163 2.33433126 2.3356055  2.33567602 2.33751366 2.33780467
 2.60976061 2.64036357 2.64061255 2.65613584 2.65623961 2.67883503
 2.69139598 2.69164429 2.69176823 2.69195955 2.69930571 2.69973547
 2.71257727 2.71283013 2.71726476 2.71753098 2.71794079 2.71812759
 2.72050852 2.72207184 2.72215463 2.72232495 2.72244146 2.72883924
 2.72935275 2.7334595  2.7336161  2.73725751 2.73742776 2.76723916
 2.7673894  2.81549826 2.83609356 2.83631925 2.84166036 2.84183564
 2.84202476 2.84230738 2.84302674 2.84423604 2.84498481 2.8458167
 2.84594396 2.84632667 2.84672297 2.84680284 2.84750423 2.84773638
 2.84849549 2.84854712 2.8487699  2.84930556 2.85119809 2.85122936
 2.87516303 2.87523949 2.87540475 2.8755848  2.88242669 2.88259264
 2.88513113 2.90777258 2.90794099 2.91511902 2.91515706 2.9197128
 2.92055399 2.9208845  2.92719523 2.92983667 2.92995979 2.93000193
 2.93017612 2.93307947 2.93717331 2.93726076 2.93736365 2.93753168
 2.93880322 2.93882092 2.94322112 2.94330851 2.94679798 2.94957127
 2.94990824 2.95325199 2.95333507 2.95355741 2.95387581 2.9542803
 2.95470646 2.95558852 2.95611832 2.96111802 2.96452462 2.96719078
 2.96738157 2.96740634 2.967678   2.98186896 2.98204885 2.99265552
 2.99266064 2.99298333 2.99324435 2.99511256 3.00010287 3.00053238
 3.00193582 3.00231131 3.00451914 3.0047153  3.00520514 3.00531574
 3.00535837 3.00547897 3.0086737  3.01448004 3.01460791 3.01476775
 3.01495448 3.02720491 3.02733718 3.0388687  3.03901849 3.04103465
 3.04134038 3.05818286 3.30487252 3.30573175 3.30671227 3.30703146
 3.30723234 3.30769973 3.30841503 3.30959677 3.31003133 3.31042803
 3.31054864 3.31073734 3.31095028 3.31124035 3.31197443 3.31199407
 3.31219167 3.31220974 3.31251887 3.3128371  3.31320493 3.31332862
 3.31346187 3.31530649 3.31542754 3.31590177 3.31606462 3.31675084
 3.31765481 3.31777562 3.31822319 3.31826533 3.31843707 3.31866279
 3.31933968 3.31934829 3.32008519 3.32011396 3.32045539 3.32096369
 3.32130425 3.32136393 3.32227244 3.32250495 3.32289942 3.32356248
 3.32374919 3.32423375 3.32646834 3.32800663 3.32807285 3.33015201
 3.33064621 3.33449587 3.33805042 3.33829749 3.33855216 3.33871779
 3.34495334 3.34830394 3.34874796 3.35436827 3.35455936 3.36232221
 3.36284309 3.36353112 3.37355992 3.37382328 3.37419882 3.3749002
 3.37528115 3.3753746  3.37567559 3.3763325  3.37659067 3.37688861
 3.37720554 3.37828996 3.38336291 3.38408561 3.38782647 3.38807831
 3.3882758  3.3882969  3.39338778 3.39362598 3.39448613 3.39495895
 3.39579055 3.3959489  3.3959809  3.39632505 3.4048122  3.40606834
 3.40804954 3.40821552 3.45183092 3.46171856 3.46194619 3.46920697
 3.46964204 3.47354949 3.47739142 3.47763939 3.4778222  3.47810228
 3.47811289 3.47847751 3.48219183 3.48229925 3.48324755 3.48376465
 3.48405474 3.48426374 3.48533562 3.48559522 3.48617112 3.48643284
 3.48664769 3.48675156 3.48686323 3.48715695 3.4875168  3.48790915
 3.48831832 3.492306   3.4926308  3.4987976  3.51131221 3.5126162
 3.51486173 3.51557341 3.52564022 3.52581257 3.52882166 3.52894177
 3.52918225 3.5294059  3.53391275 3.53423217 3.5344995  3.53520743
 3.53754992 3.5377678  3.5382318  3.53846573 3.53881899 3.53894829
 3.54079161 3.5409723  3.5411367  3.54127327 3.54260138 3.54419339
 3.54516311 3.54559943 3.54617131 3.547497   3.54926992 3.54989154
 3.58993608 3.59027043 3.59231802 3.59267702 3.59357436 3.59381894
 3.5950851  3.59672572 3.59785143 3.59819672 3.60225882 3.60367782
 3.60447285 3.60448414 3.60466747 3.60473869 3.60491226 3.60561045
 3.60575987 3.60597876 3.60610138 3.60689504 3.60703333 3.60733587
 3.6074561  3.60963602 3.6098635  3.61093127 3.61144323 3.617676
 3.61801259 3.62239147 3.9280127  3.92945597 3.93063715 3.9308976
 3.9312403  3.94504411 3.9451388  3.94568607 3.94613881 3.94857899
 3.94913918 3.95190439 3.95213543 3.95222384 3.95256339 3.95491733
 3.95568035 3.95637353 3.95708706 3.95743473 3.9605116  3.96061315
 3.96078256 3.96093412 3.96545692 3.97470214 3.97562766 3.98054289
 3.98073224 3.98343816 3.98397386 3.99633225 4.05486643 4.05683009
 4.05766933 4.06534782 4.06553559 4.06871297 4.0699368  4.0701162
 4.07051542 4.07065515 4.07363743 4.07431708 4.07489386 4.07575105
 4.08186348 4.08186697 4.14285222 4.14289427 4.14429626 4.14483787
 4.14726778 4.14748777 4.14761781 4.14767961 4.15042777 4.15049796
 4.15110346 4.1511083  4.1543664  4.15484047 4.15593647 4.15634741
 4.24914418 4.25129864 4.2581364  4.2582869  4.26685889 4.26800617
 4.26893615 4.26944504 4.27053518 4.27098923 4.27353645 4.27535327
 4.27661573 4.28174972 4.28505195 4.28527914 4.28560072 4.28596543
 4.28621299 4.28637819 4.28661618 4.28687341 4.28733304 4.28820217
 4.28832292 4.28884504 4.28901423 4.29108352 4.29132147 4.29264228
 4.29305206 4.29357111 4.29425206 4.29455074 4.29531525 4.29655252
 4.29681174 4.29698707 4.29714128 4.30044422 4.30103693 4.30115358
 4.30146543 4.30186509 4.30207032 4.30321218 4.30331938 4.3043751
 4.30451144 4.30552732 4.30555109 4.30570569 4.30582896 4.30681939
 4.30747204 4.30769646 4.30860199 4.30932436 4.30944327 4.30968229
 4.31193995 4.31243834 4.31373109 4.3147355  6.73526763 6.78365467
 6.78509172 6.79585652 6.79602714 6.80868389 6.82849374 6.82871005
 6.82961097 6.83009568 6.84147953 6.85034908 6.85101295 6.856353
 6.85695056 6.86343063 6.86376887 6.86418606 6.8647053  6.86773739
 6.86792142 6.87621028 6.8766208  6.876867   6.87741559 6.90385907
 6.90445979 6.91272248 6.93515062 6.93593472 6.95188317 6.95239787
 6.97467487 6.98153508 6.98160812 6.98591522 6.98698734 6.99299346
 6.99389839 6.99466002 6.99496263 6.99570436 6.99600981 6.99882046
 6.99948687 7.00149522 7.00188793 7.00284615 7.01131359 7.01203619
 7.01255775 7.01337927 7.01388824 7.01482919 7.0153064  7.01617956
 7.01624512 7.01666423 7.01696483 7.0195177  7.01957207 7.02140104
 7.02184307 7.0343896 ]
    CPU time for get_k_kpts  12990.28 sec, wall time    228.72 sec
    CPU time for get_j   7479.93 sec, wall time    155.82 sec
    CPU time for vj and vk  20470.32 sec, wall time    384.54 sec
E1 = -5227.585722770315  E_coul = 1196.162191166925
cycle= 1 E= -4827.5812183233  delta_E= -2.43  |g|= 2.66  |ddm|= 10.8
    CPU time for cycle= 1  20484.46 sec, wall time    384.98 sec
HOMO = -0.197163473336  LUMO = 0.236403740976
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-20.16941379 -20.16937188 -20.16907668 -20.16907176 -20.16880818
 -20.16868656 -20.16866636 -20.16845186 -20.16814395 -20.16710805
 -20.16705137 -20.16676077 -20.16674657 -20.16653719 -20.16632272
 -20.16631948 -20.16618424 -20.16581953 -20.16529861 -20.1649926
 -20.16464584 -20.16272427 -20.16241614 -20.1620781  -20.16198111
 -20.16187596 -20.16133175 -20.16122066 -20.16110392 -20.16068706
 -20.15993107 -20.15967359 -20.1448727  -20.14481471 -20.14443601
 -20.14442851 -20.14423629 -20.14422371 -20.14419011 -20.14382011
 -20.1436426  -20.14217114 -20.14175962 -20.14150391 -20.14102392
 -20.14097481 -20.14060952 -20.14060434 -20.14036141 -20.14032255
 -20.14030223 -20.14004795 -20.13975171 -20.13810084 -20.13770726
 -20.13739258 -20.13588396 -20.13579982 -20.13495013 -20.13487956
 -20.1346645  -20.13426786 -20.13389231 -20.13385285  -1.08094725
  -1.07650529  -1.07615505  -1.07600217  -1.07500184  -1.072319
  -1.07175788  -1.07128233  -1.07097369  -1.07011124  -1.06977276
  -1.06951921  -1.06945628  -1.06884025  -1.06792415  -1.06775619
  -1.06749172  -1.06723694  -1.06685805  -1.06673704  -1.06660282
  -1.06647577  -1.06631025  -1.06581663  -1.06555032  -1.06552776
  -1.06494553  -1.06380538  -1.06357035  -1.06340583  -1.06321853
  -1.06235511  -1.01963026  -1.01941984  -1.01931961  -1.01917564
  -1.01813011  -1.01703104  -1.01679514  -1.0164876   -1.01642645
  -1.01635523  -1.01590686  -1.01576486  -1.01556628  -1.01541256
  -1.01497116  -1.01467725  -1.01439114  -1.01285004  -1.01273051
  -1.01256429  -1.01216108  -1.01161131  -1.01098281  -1.01032572
  -1.00994913  -1.00924263  -1.00905878  -1.00543328  -1.00444056
  -1.00375632  -1.00366024  -0.99805727  -0.4874348   -0.4868179
  -0.48670309  -0.48640471  -0.48630117  -0.48624701  -0.48614227
  -0.48604974  -0.4857569   -0.48554353  -0.48552364  -0.48532006
  -0.48524181  -0.48495274  -0.48482877  -0.48465855  -0.48455992
  -0.48402788  -0.48382869  -0.48380747  -0.48372376  -0.48352836
  -0.48342435  -0.48324171  -0.4828946   -0.48278294  -0.48245674
  -0.48200485  -0.48163763  -0.48112776  -0.48084513  -0.47952979
  -0.43921837  -0.43852886  -0.43802911  -0.43782957  -0.43764569
  -0.43666646  -0.43641764  -0.4361878   -0.43585926  -0.43539462
  -0.43525734  -0.43515352  -0.43462443  -0.4345596   -0.43451737
  -0.4343521   -0.43418325  -0.43406359  -0.43394608  -0.43384
  -0.43355862  -0.43317798  -0.43276622  -0.43209851  -0.43194816
  -0.43157151  -0.43132409  -0.43121144  -0.43116937  -0.4308283
  -0.43051075  -0.42678958  -0.3631979   -0.35055243  -0.3502676
  -0.34608597  -0.34537718  -0.3428834   -0.34277346  -0.34219201
  -0.34124084  -0.33660784  -0.33632474  -0.33585509  -0.33565201
  -0.33146736  -0.33140159  -0.3309313   -0.33091806  -0.33066232
  -0.33025851  -0.32986651  -0.32944339  -0.32921653  -0.32624486
  -0.32566204  -0.32431097  -0.31611977  -0.31186097  -0.31161813
  -0.30441927  -0.30426737  -0.30378106  -0.30292053  -0.29902098
  -0.29899032  -0.29806687  -0.29731995  -0.28812926  -0.28790341
  -0.28639406  -0.2746457   -0.27405163  -0.27392997  -0.27305236
  -0.27281137  -0.27262236  -0.27254481  -0.27232905  -0.2719056
  -0.27163426  -0.27129706  -0.26786044  -0.26475852  -0.26456687
  -0.26418539  -0.26405608  -0.26142387  -0.26133274  -0.2604136
  -0.25992525  -0.25545042  -0.25490927  -0.24965554  -0.24961542
  -0.23830947  -0.2220635   -0.22199953  -0.22122001  -0.22066824
  -0.2205662   -0.21944764  -0.21915293  -0.21908926  -0.21883327
  -0.21863011  -0.21833287  -0.21821098  -0.21806312  -0.21791462
  -0.21783044  -0.21774274  -0.21763932  -0.21757955  -0.21740491
  -0.21735722  -0.21721738  -0.21663041  -0.21615687  -0.21573063
  -0.21569168  -0.21546096  -0.21539245  -0.21516448  -0.21456641
  -0.21347876  -0.21337502  -0.21182294  -0.20939259  -0.20751071
  -0.20725027  -0.20723834  -0.20643958  -0.20556506  -0.20533629
  -0.20518752  -0.20471947  -0.20436142  -0.20348526  -0.2033753
  -0.20269175  -0.2018437   -0.20162511  -0.2013243   -0.20127427
  -0.20099998  -0.20093808  -0.20060163  -0.20048686  -0.20041538
  -0.20013527  -0.20002856  -0.19988278  -0.19972347  -0.19955423
  -0.19924488  -0.19806065  -0.19798725  -0.19735533  -0.19716347] [0.23640374 0.28203984 0.28220409 0.28545964 0.28579405 0.32933598
 0.329516   0.32968095 0.32982968 0.35136336 0.35152654 0.36653341
 0.36678172 0.37702954 0.37898956 0.3972845  0.39747028 0.39766107
 0.39780394 0.4120214  0.41230822 0.41241556 0.41264486 0.41374414
 0.41849262 0.41852761 0.42265702 0.42285517 0.42451099 0.42482541
 0.44366993 0.45992306 0.4602972  0.46927743 0.46930928 0.46961633
 0.46964797 0.47461391 0.47468057 0.47882812 0.47893604 0.48806428
 0.48826247 0.50160573 0.50192189 0.52079402 0.52090485 0.52148128
 0.52155242 0.52178376 0.52183287 0.52760878 0.52881887 0.53344491
 0.53361171 0.53711002 0.53722968 0.54364717 0.54387206 0.54906663
 0.54912408 0.55352452 0.55954294 0.55972211 0.5599728  0.56010092
 0.56518588 0.56535988 0.56560996 0.56571695 0.57151293 0.57164434
 0.59849399 0.59865968 0.60865985 0.61172975 0.61182055 0.61234931
 0.61254787 0.61292422 0.61959852 0.61983513 0.62005781 0.62023278
 0.62091871 0.62099649 0.62105678 0.62114096 0.62639873 0.6265992
 0.62807722 0.62813058 0.63279843 0.63555877 0.63616822 0.63842799
 0.63858029 0.64345208 0.6437437  0.64711485 0.64761052 0.65072043
 0.65359317 0.65470546 0.65477755 0.65481261 0.65488511 0.65696321
 0.65710274 0.65731016 0.65736896 0.65825042 0.65836208 0.66260602
 0.66271917 0.66284652 0.66324971 0.66336625 0.66441473 0.66458059
 0.66569731 0.66585939 0.6798796  0.6804398  0.69718522 0.70640414
 0.7064773  0.71566897 0.77627303 0.79780204 0.79828371 0.80778625
 0.80800365 0.83680153 0.83702792 0.83714195 0.83731317 0.83828466
 0.83851393 0.84461916 0.84661916 0.8469512  0.85370584 0.86295951
 0.86316363 0.8633351  0.86349894 0.86837358 0.86841379 0.86958032
 0.86979434 0.87007014 0.87024228 0.87041669 0.8705695  0.873711
 0.8738978  0.88236749 0.88239496 0.8903201  0.89038308 0.89064276
 0.89070155 0.89149725 0.89153349 0.89411948 0.89865739 0.89869513
 0.898868   0.89889475 0.90065519 0.90073969 0.90159728 0.90184105
 0.91054428 0.91066462 0.92133807 0.92152073 0.92519551 0.94006233
 0.94017712 0.94030093 0.94038529 0.94479475 0.9459409  0.94598221
 0.94619223 0.94665679 0.9473548  0.95925536 0.96088362 0.96089222
 0.96697919 0.96729649 0.96736555 0.96764853 0.9680834  0.97091554
 0.97113316 0.97137918 0.97155038 0.97816205 0.98035623 0.98053606
 0.98510883 0.98524289 0.98544884 0.99479027 0.99499762 0.99624087
 0.99629301 0.99635054 0.99640263 0.99746146 0.9991598  0.99937824
 0.99939018 0.99955006 1.00675301 1.00716812 1.01331061 1.01340401
 1.01424159 1.0143135  1.02636708 1.02650341 1.02659341 1.02671162
 1.03494059 1.03500301 1.03509846 1.03528479 1.03731669 1.03740609
 1.03743774 1.03753107 1.04852221 1.04856948 1.04986838 1.05144106
 1.05156994 1.05664641 1.05681838 1.0612002  1.06125106 1.06152519
 1.06156607 1.06164939 1.06169846 1.07117167 1.08526715 1.08544879
 1.09883606 1.12320336 1.12323793 1.22873961 1.27891702 1.2820385
 1.29121012 1.29122467 1.31661566 1.31723929 1.33722672 1.34741198
 1.34760894 1.34796476 1.3481197  1.37478738 1.3749638  1.37580902
 1.37590864 1.38057964 1.38084994 1.38109231 1.38112954 1.38225691
 1.38282085 1.38377882 1.384143   1.39561318 1.39563765 1.39603649
 1.39606524 1.39911589 1.39921389 1.39943435 1.39951199 1.41533046
 1.42168484 1.42288151 1.4237167  1.42870207 1.42876839 1.43326329
 1.43336268 1.43339235 1.4335244  1.43446855 1.43448967 1.4354529
 1.43588809 1.43608685 1.43640508 1.44609398 1.44617292 1.4464079
 1.44948631 1.44949768 1.44978335 1.45281328 1.45357017 1.45684551
 1.4569457  1.45816565 1.45848066 1.45975711 1.45979256 1.46029937
 1.46035343 1.46087529 1.4609329  1.46425974 1.46508156 1.46774238
 1.46799101 1.46825317 1.46850557 1.46860326 1.47009107 1.47050886
 1.47053952 1.47179012 1.47214623 1.47471777 1.4747558  1.47547028
 1.47551365 1.4766469  1.47700121 1.48313589 1.48385034 1.4870332
 1.48718455 1.48725407 1.48736852 1.49385816 1.49402834 1.49409097
 1.49421089 1.49553189 1.49663369 1.49672786 1.50800646 1.50811255
 1.51117357 1.51204462 1.51211014 1.51333163 1.51337403 1.51555619
 1.51560207 1.51630248 1.51635531 1.51841608 1.5236695  1.5240281
 1.52425668 1.5243134  1.52471896 1.52478844 1.52736171 1.52747863
 1.52779344 1.52787716 1.53532769 1.53986956 1.53995845 1.54378928
 1.54385599 1.54544061 1.54555669 1.55899421 1.55951902 1.59373056
 1.61138461 1.61199221 1.61215715 1.62406009 1.62544782 1.62567897
 1.62888875 1.62902008 1.63495771 1.63506562 1.63552621 1.63559756
 1.63752754 1.6375426  1.63799227 1.63802718 1.64074033 1.64087655
 1.64612418 1.64618898 1.65114514 1.65143631 1.65322146 1.6541096
 1.65415856 1.65422126 1.65504464 1.65575622 1.65646348 1.6569086
 1.65706413 1.65719851 1.6573261  1.66032244 1.66078707 1.66263352
 1.66270854 1.66650601 1.66710902 1.66802275 1.66827566 1.66844203
 1.66860781 1.6701552  1.67267711 1.67284192 1.67467412 1.67476162
 1.67540996 1.67542818 1.67543893 1.67601277 1.67603713 1.67834476
 1.67842675 1.68266624 1.68280843 1.68322965 1.68332466 1.68509322
 1.68512487 1.68521717 1.68524582 1.68880477 1.68914189 1.69167825
 1.69168984 1.69523927 1.6969235  1.70427412 1.70600354 1.70887565
 1.70910094 1.71140405 1.71142365 1.71221242 1.71232217 1.71685172
 1.71745643 1.71782008 1.72046809 1.72247129 1.72256559 1.72306668
 1.72311935 1.723495   1.72353618 1.72407825 1.72446226 1.7246138
 1.72534524 1.72586664 1.72595313 1.72604905 1.73157807 1.73166096
 1.73209805 1.73217658 1.73256935 1.73260799 1.73284353 1.73285289
 1.73531849 1.73611163 1.73618498 1.73677817 1.73691947 1.7408745
 1.74122681 1.74716731 1.74744126 1.74933982 1.74953007 1.75118474
 1.75122682 1.75125141 1.75130992 1.75152334 1.75176459 1.75180112
 1.75232559 1.75234871 1.75293301 1.75299742 1.75490267 1.75508671
 1.75666179 1.7566891  1.75681398 1.75695571 1.76014341 1.76110104
 1.76119394 1.76238754 1.76245056 1.76637757 1.7664162  1.76680026
 1.76681604 1.76922606 1.76922955 1.76932146 1.76963293 1.77507925
 1.77573658 1.77966205 1.77980529 1.78005583 1.78008196 1.78016566
 1.78019962 1.7803186  1.78037553 1.78044823 1.78229852 1.78308071
 1.78312806 1.78397834 1.78401304 1.78421916 1.78423842 1.7860591
 1.78626845 1.7890791  1.78940343 1.7909386  1.79098798 1.79735768
 1.79801514 1.79823174 1.80213675 1.80219126 1.80251506 1.80252677
 1.80702931 1.80707874 1.80741402 1.80742609 1.80871604 1.81043334
 1.81046139 1.81605081 1.81611892 1.81634786 1.81636397 1.82296485
 1.8263491  1.82700694 1.82843471 1.82847597 1.82872594 1.82877154
 1.83384314 1.83771266 1.83887319 1.83888388 1.86864539 1.86886261
 1.87112484 1.8712499  1.87512746 1.87525315 1.87902793 1.87906791
 1.87917582 1.87922178 1.88049453 1.88054706 1.88133666 1.8814848
 1.88166135 1.88178152 1.90008709 1.90026772 1.90044289 1.9005656
 1.90712161 1.90725168 1.91059066 1.92050467 1.9205218  1.93028754
 1.93039069 1.93236931 1.93245591 1.93275774 1.93282308 1.94226133
 1.94239512 1.95189499 1.95221049 1.95227164 1.95230685 1.96612366
 1.97243975 1.97254494 1.97287254 1.97293976 1.98003141 1.98399684
 1.98410332 2.00742609 2.00750132 2.0077331  2.00779562 2.01749285
 2.01764286 2.0212248  2.02174367 2.02806691 2.02826095 2.02959373
 2.03057527 2.03088764 2.0407077  2.0411083  2.04381318 2.04391092
 2.04561046 2.04575255 2.05893628 2.05907149 2.05941451 2.05950571
 2.06110101 2.06681014 2.06694042 2.06888103 2.06900565 2.06935051
 2.07797297 2.07818747 2.08064819 2.08068425 2.08154839 2.08205197
 2.08211781 2.08425464 2.08445376 2.08461543 2.0847674  2.08898347
 2.08927451 2.08931828 2.08956117 2.09848697 2.09867492 2.09873745
 2.09885852 2.10698756 2.10707197 2.10796012 2.10817064 2.11418565
 2.11429948 2.11879055 2.13700928 2.13715359 2.13736131 2.13746457
 2.14203916 2.14211393 2.14281191 2.1454367  2.16689096 2.16697969
 2.16791783 2.1680326  2.16822494 2.16834691 2.17782773 2.17797076
 2.17815573 2.17830699 2.18875732 2.18883053 2.19076649 2.19084842
 2.20142748 2.20163525 2.21824387 2.21838493 2.22222704 2.22238343
 2.22285905 2.2247158  2.22563717 2.22614786 2.22647115 2.22658042
 2.22664008 2.24268882 2.24308763 2.24888168 2.24905762 2.24924731
 2.24939017 2.25174748 2.2519772  2.25300443 2.26410118 2.26419257
 2.26422356 2.26741238 2.26939802 2.27803097 2.27831587 2.27970134
 2.27983261 2.27999056 2.28008921 2.28896287 2.28909278 2.28928639
 2.28939002 2.30357845 2.30377378 2.30385828 2.30405407 2.30418258
 2.30435381 2.30637561 2.30670317 2.32226543 2.32229411 2.33167577
 2.33173445 2.33859475 2.33863468 2.33893117 2.33897338 2.34523527
 2.34527749 2.3474357  2.34763511 2.3581345  2.35873734 2.35875206
 2.35915398 2.35915752 2.36602275 2.36617019 2.3711529  2.37117069
 2.67939679 2.71048169 2.7110954  2.73104469 2.73110082 2.74692679
 2.76435996 2.76470181 2.7649863  2.76524805 2.76541452 2.76565964
 2.77793354 2.77824456 2.78330489 2.78352926 2.78396321 2.78412747
 2.78744494 2.78787465 2.78805751 2.78840382 2.79412323 2.7943613
 2.80044577 2.80080575 2.8014096  2.8018765  2.80210106 2.84518545
 2.8455947  2.87970339 2.89985628 2.90468625 2.90469559 2.90633156
 2.9079957  2.90807133 2.91457238 2.91504566 2.91588405 2.91605407
 2.91653917 2.91670819 2.91683718 2.91699648 2.9171158  2.91744127
 2.9182519  2.91856194 2.91867153 2.91878448 2.91983963 2.92013201
 2.94212893 2.94224453 2.94256492 2.94264012 2.9483266  2.948714
 2.97126843 2.98912504 2.98917557 2.99278214 2.9927914  2.99586725
 2.99601235 2.99838719 3.00782299 3.00808592 3.00840152 3.00851654
 3.00891164 3.00899661 3.01370544 3.01390183 3.01416389 3.01430837
 3.01504101 3.0151676  3.02161657 3.02233231 3.02275515 3.0237431
 3.02389363 3.02683061 3.02711229 3.02830693 3.02851868 3.02905974
 3.02921734 3.03187542 3.03255407 3.03407338 3.03831861 3.03959828
 3.03969277 3.0540752  3.05459059 3.05818934 3.05832582 3.08086911
 3.08094492 3.08103196 3.08139872 3.08144721 3.083246   3.08703038
 3.08716496 3.0899437  3.08995761 3.09164777 3.09170655 3.09240094
 3.09243985 3.09429296 3.09437812 3.09909138 3.09927499 3.09974393
 3.09988672 3.1158755  3.11591227 3.12413861 3.12452234 3.12454601
 3.12478359 3.1430999  3.45324905 3.4536634  3.4540137  3.45424594
 3.45630067 3.45740167 3.45758484 3.45880686 3.45972307 3.45983111
 3.46047664 3.46061951 3.46078263 3.460845   3.46096506 3.46115172
 3.46142054 3.46158439 3.46206417 3.46217101 3.46229036 3.46364451
 3.46441633 3.4647038  3.46471628 3.46480736 3.46497311 3.46516039
 3.46520143 3.46577318 3.46586073 3.46609405 3.46620232 3.46646301
 3.46679689 3.46703367 3.46708626 3.46744794 3.46765121 3.46794332
 3.46802131 3.4684467  3.46915014 3.46931515 3.47211522 3.4722017
 3.47257513 3.47344821 3.47483116 3.47486746 3.47521821 3.47536357
 3.47651919 3.47798258 3.47959319 3.48029218 3.4805816  3.48107488
 3.48633803 3.48925088 3.49012677 3.49540171 3.49551166 3.50396086
 3.51333321 3.51357444 3.52187316 3.52361785 3.52372443 3.52398969
 3.52443052 3.52466436 3.52481017 3.52513761 3.52551942 3.5260165
 3.52827921 3.52867194 3.53344874 3.53363784 3.53700573 3.53715356
 3.53742786 3.53778818 3.54296462 3.54306962 3.54360525 3.54396221
 3.54401674 3.5444577  3.54468562 3.54517554 3.55481326 3.55489981
 3.55691053 3.55733896 3.59219238 3.60227326 3.60242862 3.61161027
 3.61245779 3.61420219 3.61745134 3.61781234 3.61958548 3.62000933
 3.62055017 3.62086767 3.62108356 3.62190159 3.62333162 3.62358296
 3.62380432 3.62394713 3.62506483 3.62524723 3.62601988 3.62615645
 3.62649034 3.62666809 3.62749811 3.62814359 3.62870984 3.62961997
 3.63030783 3.63590254 3.63593182 3.6421369  3.65198817 3.65226611
 3.65426388 3.656469   3.66470839 3.66510969 3.66614249 3.66656427
 3.6673452  3.66762912 3.67105207 3.67125522 3.67282731 3.6731249
 3.67421358 3.67445337 3.67540415 3.6755563  3.67589876 3.67633895
 3.67664592 3.67712242 3.67766311 3.6781956  3.67918738 3.67928205
 3.68065353 3.68101601 3.68322051 3.68396438 3.68533056 3.6871629
 3.71596043 3.71622538 3.71702543 3.71706544 3.71762272 3.719204
 3.71989327 3.72088179 3.72100514 3.72183729 3.72705707 3.72778267
 3.72818238 3.72880031 3.72902875 3.72926916 3.72949361 3.72978075
 3.72983224 3.73030175 3.73062219 3.73129249 3.73147463 3.73181272
 3.73209793 3.73305158 3.73324614 3.73377359 3.73384093 3.7394022
 3.73962281 3.74210082 4.06446334 4.06516246 4.06568114 4.06621718
 4.06697802 4.08019646 4.08057271 4.0814607  4.08166519 4.08374837
 4.08409069 4.08622657 4.08679251 4.0875159  4.08781712 4.09009761
 4.09102418 4.09124342 4.09138554 4.09335562 4.09421641 4.09485332
 4.09541403 4.09574895 4.10179501 4.1094136  4.10968201 4.1141733
 4.11461905 4.11784006 4.11817844 4.12991144 4.19166385 4.19201293
 4.19442636 4.20108304 4.20136106 4.20148008 4.20421845 4.20485262
 4.20498855 4.20536278 4.20774332 4.2079675  4.20942266 4.21002131
 4.21567619 4.2168877  4.27422118 4.27481433 4.27496233 4.27504676
 4.2773256  4.27770681 4.27845912 4.27880323 4.28020822 4.28104329
 4.28108372 4.2817036  4.28481329 4.2853547  4.28554439 4.28564918
 4.39052776 4.39426668 4.39953301 4.39973151 4.40802462 4.40816666
 4.40943746 4.40977073 4.41137858 4.41161015 4.41216289 4.41333382
 4.41365173 4.41738929 4.42606276 4.42638409 4.42745713 4.42755382
 4.42762729 4.42777785 4.42788967 4.42841068 4.42845493 4.42853054
 4.42862183 4.42910674 4.42950409 4.42970341 4.42996754 4.43258859
 4.43325914 4.43373955 4.43414415 4.43420034 4.43498259 4.4351716
 4.43542414 4.43552236 4.43618731 4.43857505 4.43886021 4.43938205
 4.4395989  4.4406014  4.44132971 4.44147515 4.44188924 4.44201395
 4.44237038 4.44323375 4.44330973 4.44341005 4.44352427 4.44420655
 4.44459949 4.44525431 4.44556139 4.44724292 4.44807942 4.44813317
 4.44841403 4.44890414 4.4510679  4.45565075 6.96060821 7.00918972
 7.01083021 7.02108289 7.02129652 7.03465761 7.05373243 7.05403955
 7.05539388 7.05554984 7.06686979 7.07470761 7.07616807 7.0799792
 7.08071181 7.08637092 7.08707348 7.08782673 7.0882648  7.09373973
 7.09393903 7.09926989 7.09993344 7.10009491 7.10063445 7.12720837
 7.12787572 7.13851854 7.15970019 7.16023197 7.17743852 7.17800008
 7.19427886 7.20058137 7.20088721 7.20421575 7.20587444 7.2125898
 7.21266979 7.21326035 7.2132703  7.21422862 7.2146408  7.21572777
 7.21649512 7.22108409 7.22131677 7.22197594 7.22934195 7.2306212
 7.23174466 7.23391649 7.23396094 7.23430454 7.23468956 7.23481267
 7.23521467 7.23611785 7.23649111 7.23699955 7.23737416 7.23891844
 7.23957168 7.25147256]
    CPU time for get_k_kpts  13197.99 sec, wall time    231.40 sec
    CPU time for get_j   7733.64 sec, wall time    159.22 sec
    CPU time for vj and vk  20931.74 sec, wall time    390.62 sec
E1 = -5158.074031338531  E_coul = 1125.7876698684602
cycle= 2 E= -4828.44404818998  delta_E= -0.863  |g|= 1.41  |ddm|= 2.54
    CPU time for cycle= 2  20947.47 sec, wall time    391.11 sec
HOMO = -0.253926845433  LUMO = 0.232915044483
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-20.33940495 -20.33939662 -20.33936824 -20.33933799 -20.33933113
 -20.33926488 -20.33921499 -20.3391657  -20.33899803 -20.3389585
 -20.33893985 -20.33888232 -20.33887726 -20.33887525 -20.33879704
 -20.33879163 -20.33876299 -20.33870048 -20.33869168 -20.33861221
 -20.33838107 -20.33837494 -20.33831864 -20.33829671 -20.33828793
 -20.33820657 -20.3381856  -20.33817767 -20.33814668 -20.33812068
 -20.33804193 -20.33796501 -20.33046128 -20.33041623 -20.33040701
 -20.33040287 -20.33037973 -20.33036967 -20.33036047 -20.33034675
 -20.33031792 -20.33030097 -20.33029676 -20.33028356 -20.33021048
 -20.33011788 -20.33008583 -20.33005867 -20.32997685 -20.32996888
 -20.32995235 -20.32992282 -20.32991413 -20.32989911 -20.32986839
 -20.32984055 -20.32982915 -20.32975417 -20.32973384 -20.3297182
 -20.32969912 -20.32969037 -20.32961845 -20.32947855  -1.12297024
  -1.11840226  -1.11838052  -1.1176227   -1.11755748  -1.11364106
  -1.11361348  -1.11359332  -1.1135312   -1.11191411  -1.11076667
  -1.11069563  -1.11061775  -1.11061697  -1.11058894  -1.10875598
  -1.10869714  -1.10810198  -1.10806955  -1.10802726  -1.10801702
  -1.10799558  -1.10799005  -1.10795235  -1.10785249  -1.10750767
  -1.10748013  -1.10504549  -1.10497931  -1.10496837  -1.10493631
  -1.10491033  -1.07161639  -1.07158679  -1.0714994   -1.0714916
  -1.07143856  -1.06873592  -1.06872143  -1.06830509  -1.06826429
  -1.06821973  -1.06817832  -1.06815527  -1.06815423  -1.06808078
  -1.06807339  -1.06732304  -1.06722702  -1.06529839  -1.06521461
  -1.06519172  -1.06515819  -1.06506745  -1.06352955  -1.06175309
  -1.06174625  -1.06166814  -1.06164677  -1.05706296  -1.05697213
  -1.05597687  -1.05596337  -1.05041684  -0.52069207  -0.51984433
  -0.51980702  -0.51962956  -0.51960272  -0.51948417  -0.51941299
  -0.51937441  -0.51935645  -0.51931907  -0.51931258  -0.51928485
  -0.51925603  -0.51923878  -0.51923141  -0.51922243  -0.51914344
  -0.5191275   -0.51908501  -0.51901649  -0.51896039  -0.51776616
  -0.5176825   -0.51765227  -0.51764373  -0.51757622  -0.51729651
  -0.51632022  -0.51625976  -0.51607334  -0.51605226  -0.51483632
  -0.47705808  -0.47656624  -0.47619661  -0.4761818   -0.47617168
  -0.47611319  -0.47473299  -0.47469316  -0.47448095  -0.47447332
  -0.47352396  -0.47351444  -0.47347063  -0.47344636  -0.47314666
  -0.47299968  -0.47296523  -0.47294288  -0.47289135  -0.47282282
  -0.47280486  -0.47275481  -0.47275096  -0.47149187  -0.47141524
  -0.47138297  -0.47134564  -0.47131189  -0.47130861  -0.47039953
  -0.47033645  -0.46715067  -0.40592171  -0.39383153  -0.39380974
  -0.39033001  -0.39026907  -0.38503919  -0.38500439  -0.38443424
  -0.38440756  -0.38102857  -0.38101597  -0.38097457  -0.38095361
  -0.37472031  -0.37450657  -0.37448044  -0.37447413  -0.37443863
  -0.37398144  -0.37396494  -0.37395652  -0.37392143  -0.37143629
  -0.37101899  -0.37098141  -0.36022101  -0.36020717  -0.35980859
  -0.35047096  -0.35044209  -0.35001573  -0.35000509  -0.34558262
  -0.34555253  -0.34471265  -0.34468961  -0.336931    -0.33270528
  -0.3326774   -0.32315455  -0.32313722  -0.32311094  -0.32308263
  -0.32271506  -0.3227115   -0.32267479  -0.32265909  -0.32223444
  -0.32220847  -0.32031302  -0.31450298  -0.31448568  -0.31417664
  -0.31359063  -0.31358301  -0.31259042  -0.31257672  -0.3125462
  -0.31251052  -0.30343869  -0.30338051  -0.29937475  -0.29936594
  -0.2891017   -0.26852748  -0.26850524  -0.26819328  -0.26740033
  -0.26733054  -0.26661226  -0.26597154  -0.26530805  -0.26525892
  -0.26524901  -0.26521154  -0.26519317  -0.2651912   -0.26515601
  -0.26514171  -0.26513411  -0.26513342  -0.26509629  -0.26509378
  -0.26507622  -0.26507192  -0.26506887  -0.26504954  -0.26504709
  -0.26500772  -0.26498787  -0.26496877  -0.26493944  -0.26337253
  -0.26336117  -0.26304312  -0.26298592  -0.26293107  -0.2629283
  -0.26151102  -0.26140757  -0.26140267  -0.2613589   -0.2613307
  -0.26130374  -0.26128124  -0.26084945  -0.25970021  -0.25958924
  -0.2593108   -0.25929921  -0.25901651  -0.25771504  -0.25531768
  -0.25529542  -0.25522905  -0.25522237  -0.25520952  -0.25519373
  -0.25512777  -0.25510833  -0.25509373  -0.25507443  -0.25499729
  -0.25497163  -0.25403902  -0.2540005   -0.25394317  -0.25392685] [0.23291504 0.27693163 0.27695421 0.28037736 0.28040639 0.3228721
 0.32289023 0.32289189 0.32290847 0.34406312 0.3440929  0.35893822
 0.35895903 0.36888211 0.37142948 0.38869102 0.38870219 0.38871808
 0.38872316 0.40294235 0.40295291 0.4029608  0.40296923 0.40527843
 0.41022721 0.41023137 0.41338467 0.41340569 0.41476685 0.41477591
 0.43518974 0.44979236 0.44980765 0.45951391 0.45951927 0.4595287
 0.45953133 0.46380858 0.46382997 0.46934903 0.46935445 0.47612454
 0.47615022 0.48877802 0.48880032 0.50946031 0.5094631  0.50947606
 0.50948612 0.51097612 0.51098201 0.5141033  0.51448727 0.52118232
 0.52118863 0.52726955 0.5272764  0.53170094 0.53170846 0.5368367
 0.53683768 0.54114956 0.54754849 0.54755556 0.54757177 0.54757801
 0.5503103  0.55032427 0.5503276  0.55033517 0.55800378 0.55801217
 0.58358484 0.58358771 0.59532849 0.59535799 0.59542988 0.5955261
 0.5964977  0.59650652 0.60341224 0.60342028 0.6034356  0.60343704
 0.60543799 0.6054469  0.60544936 0.60545614 0.60804495 0.60805614
 0.61399145 0.6139988  0.61699807 0.61817966 0.61820772 0.62097045
 0.62098517 0.62480555 0.6248179  0.63180951 0.63183876 0.63479792
 0.63564844 0.63719016 0.63719604 0.63720536 0.63720734 0.6387562
 0.63876804 0.63877459 0.63877855 0.63946144 0.63946918 0.64435496
 0.64574394 0.64574496 0.64637553 0.64638099 0.64664945 0.64665885
 0.64666948 0.6466951  0.66300135 0.66302844 0.67803862 0.68683885
 0.68684896 0.69584776 0.76569033 0.7913017  0.79131461 0.7974832
 0.79749787 0.82890713 0.82891466 0.8289228  0.82892447 0.83032482
 0.83309377 0.83310616 0.84396712 0.8439818  0.8499911  0.85412202
 0.8541234  0.85667168 0.8566801  0.85668641 0.85668777 0.85750227
 0.8575165  0.86094178 0.86094492 0.86095057 0.86096107 0.86121793
 0.86122156 0.87322731 0.87323009 0.87886159 0.878867   0.87887433
 0.87889439 0.87933252 0.87934149 0.88453004 0.8903765  0.89039412
 0.891162   0.89116904 0.89117178 0.89118998 0.89276646 0.89277887
 0.90358719 0.90359497 0.91613645 0.91705005 0.91706076 0.93288704
 0.93289355 0.9328953  0.93289695 0.93754778 0.93755854 0.93799251
 0.93871289 0.93873174 0.94106013 0.95189234 0.95245755 0.95246287
 0.9595453  0.95955164 0.96101884 0.9610294  0.96347719 0.96348366
 0.9634875  0.96350766 0.96515876 0.97128872 0.97432005 0.97433029
 0.97963108 0.97964204 0.98012248 0.9878252  0.98782778 0.99064052
 0.9915698  0.99157165 0.99157537 0.99157812 0.99379925 0.99379992
 0.99380707 0.99380739 0.99895038 0.99896428 1.00681053 1.00681446
 1.00732394 1.00733229 1.02187228 1.02187289 1.02187873 1.02188329
 1.03096853 1.03098018 1.0317479  1.03175717 1.03221762 1.0322194
 1.03222509 1.03222732 1.03923209 1.04418266 1.04418564 1.04856556
 1.04857815 1.05405251 1.05405566 1.0567968  1.05680427 1.05680839
 1.05682456 1.05770365 1.05771029 1.06684786 1.08176747 1.08177659
 1.09399969 1.11954715 1.11955195 1.21745815 1.26098804 1.26201529
 1.26750062 1.26751167 1.29615816 1.29618723 1.31397628 1.32465445
 1.3246661  1.32467578 1.32470056 1.34872269 1.34873358 1.35106346
 1.35107765 1.35271823 1.35273013 1.353159   1.35316433 1.35664385
 1.35664861 1.35751408 1.35754653 1.37178694 1.37178804 1.37181054
 1.37181716 1.37367455 1.37368398 1.37369259 1.37370809 1.38609549
 1.3899172  1.39130738 1.39135596 1.39603582 1.39604552 1.40440762
 1.40441655 1.40444542 1.4044592  1.40515748 1.40516524 1.40519204
 1.40520067 1.40568282 1.40570478 1.41543702 1.41545301 1.41565936
 1.41566714 1.4161866  1.41798947 1.42196854 1.42470139 1.42712078
 1.42712857 1.42914008 1.42914471 1.42914949 1.42914993 1.42917947
 1.42918842 1.4306141  1.43062133 1.43217815 1.43218088 1.43292482
 1.43297805 1.43466666 1.43705392 1.4370723  1.43784657 1.43854134
 1.43855186 1.44325692 1.44325946 1.44428678 1.44430018 1.44433505
 1.44435924 1.44509464 1.44511461 1.45292596 1.45298011 1.45400144
 1.45401275 1.45401927 1.45403416 1.46043277 1.46271902 1.46272436
 1.46273319 1.4627447  1.46838504 1.46840152 1.47625177 1.47805238
 1.4780671  1.48304751 1.48306982 1.48354378 1.4835558  1.48611513
 1.48612575 1.48614596 1.48616723 1.4898289  1.49620793 1.49621355
 1.49624143 1.49625058 1.49742103 1.49744542 1.49968179 1.4996882
 1.49971685 1.49972673 1.5138935  1.51539375 1.51540041 1.51645901
 1.51646357 1.52104368 1.52105617 1.52456511 1.52461948 1.56313403
 1.58112464 1.58114569 1.58436849 1.5943266  1.59655046 1.59655624
 1.59785019 1.59786675 1.607348   1.6073519  1.6073811  1.6073847
 1.60820241 1.60821627 1.60823538 1.6082568  1.61169699 1.61169705
 1.61482024 1.61482478 1.62055878 1.62059626 1.62329647 1.6232998
 1.62337454 1.62378547 1.63386277 1.63386605 1.63387541 1.63388421
 1.63394658 1.63398246 1.63462926 1.63463736 1.63956065 1.63956493
 1.64123415 1.64133776 1.64135297 1.64136465 1.64138001 1.64143735
 1.64146533 1.64426878 1.64621545 1.65358727 1.65359889 1.65632573
 1.65633042 1.65635531 1.65636582 1.66010909 1.66012415 1.66178277
 1.66178913 1.66179857 1.66180705 1.66183697 1.66183862 1.66186821
 1.66187337 1.66598054 1.66598595 1.67110955 1.67254409 1.67256987
 1.67682248 1.67792145 1.67793277 1.68760372 1.68761274 1.68830214
 1.68830639 1.6973744  1.69771479 1.69865926 1.69866499 1.70044259
 1.7004518  1.70143066 1.70516008 1.70534934 1.70536572 1.70539817
 1.70542261 1.70856181 1.70932499 1.70933448 1.71051537 1.71052281
 1.71052319 1.71052863 1.71115206 1.7111624  1.71158752 1.71159675
 1.71187294 1.7118853  1.71678079 1.71678526 1.71679526 1.7168019
 1.71729986 1.71730495 1.71730851 1.71731071 1.72501233 1.72503051
 1.72583137 1.72584651 1.72643603 1.72761509 1.72901708 1.72902731
 1.72902962 1.72904499 1.73056471 1.73212388 1.73213837 1.73290268
 1.73290638 1.73297312 1.73298287 1.73298632 1.73300006 1.73524471
 1.73526407 1.73642629 1.73644068 1.73771093 1.73771473 1.73773509
 1.73774444 1.73929285 1.73930962 1.74812928 1.74852549 1.74853021
 1.7495268  1.74953514 1.75219194 1.7521993  1.7580745  1.75950565
 1.75951572 1.76095367 1.76095492 1.7635519  1.76355412 1.76355879
 1.76356145 1.76892954 1.76893341 1.76894422 1.76894539 1.77204337
 1.77314305 1.77315638 1.77341027 1.77341359 1.77341796 1.77342129
 1.77504218 1.77505017 1.77620827 1.77621706 1.77718169 1.77870538
 1.77872438 1.78371852 1.78372    1.78397191 1.79076068 1.79076356
 1.790774   1.79078178 1.79225252 1.79334756 1.79335419 1.7966041
 1.79660652 1.79662066 1.79662247 1.7968156  1.79682022 1.80292551
 1.80296783 1.80334757 1.80346094 1.80377887 1.80377965 1.80658747
 1.80659925 1.8135259  1.81785482 1.81785674 1.84676432 1.84676817
 1.85715731 1.8571634  1.8594192  1.85942191 1.86035387 1.86036851
 1.86178469 1.8617892  1.86180548 1.86181291 1.8656938  1.86569576
 1.86569805 1.86570348 1.88412063 1.88412185 1.88413115 1.88413557
 1.89339278 1.89504264 1.89504962 1.90934477 1.9093576  1.91730562
 1.91731038 1.92022418 1.92022934 1.92023415 1.92024965 1.92777257
 1.92777468 1.93322883 1.93324189 1.94053991 1.94054541 1.94737486
 1.95941919 1.95942697 1.95943484 1.95944869 1.96987747 1.96988595
 1.97583788 1.99631593 1.9963173  1.9963285  1.99633245 2.00322266
 2.00323072 2.01037787 2.01659518 2.01722029 2.0195898  2.01960614
 2.01978855 2.01979746 2.03260085 2.03261017 2.03268969 2.03269722
 2.03564173 2.03564555 2.0475266  2.04753283 2.04753904 2.04754994
 2.04803716 2.04837042 2.04838728 2.05060206 2.05061441 2.05517039
 2.06235289 2.06237789 2.06457256 2.06465107 2.06486644 2.06523738
 2.06524946 2.06751819 2.06752293 2.06752384 2.06753833 2.07209142
 2.07209409 2.07209475 2.07211003 2.08285499 2.08286161 2.08462815
 2.08463451 2.09135947 2.09136394 2.09382833 2.09383475 2.09977385
 2.10155294 2.10156773 2.12194577 2.12194869 2.12195861 2.12196445
 2.12556989 2.12557744 2.12844367 2.13436691 2.15192562 2.15193379
 2.15250467 2.15250898 2.1525149  2.15252171 2.16326536 2.16326831
 2.16327882 2.16328652 2.17356579 2.17356924 2.17647324 2.17648316
 2.19009108 2.19009687 2.20856864 2.20857106 2.20956491 2.2095659
 2.21702566 2.21703525 2.21844381 2.2201453  2.22041394 2.22042439
 2.22115966 2.2331245  2.233144   2.24098468 2.24146319 2.24146456
 2.24147229 2.24148592 2.24751701 2.24751972 2.25069148 2.25680351
 2.25680997 2.26423688 2.26649726 2.2692128  2.26921723 2.27276119
 2.27277077 2.27277302 2.27277502 2.28128162 2.2812826  2.28128975
 2.28129218 2.29472064 2.29472199 2.29472879 2.29473693 2.298766
 2.29877135 2.30043708 2.30044376 2.31565603 2.31566506 2.32561514
 2.32562301 2.33159432 2.33159774 2.33159976 2.33161171 2.33785982
 2.33786674 2.34037783 2.34037785 2.35056786 2.35057018 2.35057928
 2.35058558 2.35139211 2.35689426 2.35689695 2.36099092 2.36099281
 2.65732668 2.68785644 2.68788256 2.70628048 2.7062935  2.72408015
 2.74036486 2.74037626 2.74039054 2.74040496 2.74372575 2.74373417
 2.75636741 2.75637947 2.76150905 2.76152109 2.76154025 2.76154187
 2.76557997 2.76559627 2.76561334 2.76561579 2.77140932 2.7714113
 2.77332042 2.7785307  2.77853672 2.7786981  2.77871154 2.81791286
 2.81793352 2.8566565  2.88046936 2.88317885 2.88318373 2.88416606
 2.8849703  2.88497513 2.89190421 2.89190553 2.89235665 2.89237007
 2.8930811  2.89309202 2.8931046  2.89311194 2.89334599 2.89335864
 2.89386168 2.89386865 2.89410071 2.89410917 2.89412763 2.89413171
 2.91889118 2.91890208 2.91891804 2.91892357 2.9251757  2.9252019
 2.94241221 2.96006024 2.96006488 2.96776726 2.96777803 2.97027623
 2.97211281 2.97212804 2.9799395  2.9825075  2.98251742 2.98252586
 2.98254492 2.98365556 2.98851936 2.98852375 2.98853076 2.98855126
 2.98990792 2.98994133 2.99624652 2.99626919 2.99767047 2.99876994
 2.99880463 3.00236336 3.00237772 3.00430296 3.00432718 3.00432964
 3.00437491 3.00643848 3.0064788  3.0120992  3.01214231 3.01588592
 3.01592063 3.02468553 3.02471476 3.03293657 3.03294482 3.05096092
 3.05096934 3.05098866 3.05101478 3.05323659 3.05725935 3.05753123
 3.0575518  3.0594345  3.05945217 3.06209373 3.06210624 3.06212542
 3.06215122 3.06330096 3.06331838 3.07065707 3.07066495 3.07068321
 3.07070785 3.0851135  3.08513023 3.09538962 3.09539849 3.09632159
 3.09635303 3.11442652 3.40205248 3.402053   3.40337058 3.40338228
 3.40469993 3.40470759 3.40476446 3.40593101 3.40594233 3.40659975
 3.4071909  3.40720055 3.40738239 3.40739077 3.40744973 3.40747693
 3.4078622  3.40787415 3.4079377  3.40794611 3.40838387 3.40847932
 3.41100154 3.4113458  3.41135079 3.41141764 3.41143775 3.41246482
 3.41356941 3.41363018 3.41687516 3.41689604 3.41692055 3.41695742
 3.41742323 3.4174464  3.41745046 3.41751117 3.41805142 3.418084
 3.41864029 3.41867939 3.41913338 3.41914285 3.41979964 3.41981105
 3.41987675 3.41989553 3.42189356 3.42443566 3.42445629 3.42810869
 3.4281571  3.43215296 3.43579236 3.43582055 3.43582154 3.43588801
 3.44180459 3.44549835 3.44554654 3.45118874 3.45120874 3.45933656
 3.45934992 3.45995998 3.47060462 3.47064769 3.47069396 3.47078911
 3.47081393 3.47084771 3.47085652 3.47087712 3.47130709 3.47137942
 3.47178497 3.4734081  3.48029895 3.48031103 3.48266848 3.48267774
 3.48472397 3.48472815 3.49042161 3.4904496  3.49048307 3.49053053
 3.49055377 3.49056481 3.49062016 3.4906311  3.50060656 3.5006232
 3.50271948 3.5027289  3.54957865 3.5590157  3.55903935 3.56668137
 3.56673288 3.57017248 3.57480444 3.57482489 3.57484658 3.57484901
 3.57489185 3.57489953 3.57887315 3.57891911 3.58046125 3.5804891
 3.58049305 3.58055229 3.58219725 3.58222858 3.58223026 3.58227841
 3.58229758 3.582326   3.58283506 3.58287595 3.58339571 3.5835394
 3.58359915 3.58911969 3.58913512 3.59545927 3.60330967 3.60338898
 3.60493723 3.60621306 3.61627616 3.61629312 3.61783088 3.61783755
 3.61789906 3.61792547 3.62114694 3.62116251 3.62470962 3.62473189
 3.62604322 3.62605408 3.62610938 3.62614338 3.6277481  3.62777605
 3.62784932 3.62785073 3.62790367 3.62793339 3.62943796 3.62946169
 3.63032304 3.63033391 3.63333769 3.63402226 3.63529654 3.63537714
 3.67750583 3.67755192 3.67763847 3.67767247 3.67988168 3.68021207
 3.68058562 3.68062957 3.68343206 3.68347818 3.68841238 3.68863148
 3.68865244 3.68867294 3.68872389 3.69021461 3.69025765 3.69092298
 3.69094959 3.69096357 3.69101188 3.69127503 3.69129458 3.6913025
 3.69137111 3.69305779 3.69311698 3.69331207 3.6933513  3.69985319
 3.69988466 3.70243229 4.01507581 4.01509329 4.01587294 4.01620292
 4.01620872 4.0311175  4.03111892 4.03118843 4.03121153 4.03414864
 4.03416067 4.03726855 4.03726926 4.03733985 4.03736112 4.04132776
 4.0414103  4.04180263 4.04190355 4.04198013 4.04541635 4.04541912
 4.04548679 4.04550744 4.05154026 4.06011368 4.06012587 4.06516952
 4.0651792  4.06855531 4.06856664 4.08065908 4.15029786 4.15035686
 4.15128123 4.15988224 4.15991006 4.16025011 4.16345466 4.16348716
 4.1634889  4.16356312 4.16621979 4.1662477  4.16846808 4.16869725
 4.17467421 4.17472671 4.23462537 4.23464567 4.23475076 4.23483803
 4.23789415 4.23792596 4.23792799 4.23799862 4.24075508 4.24078721
 4.24078794 4.24086277 4.2447889  4.2448278  4.24516535 4.2452313
 4.33694376 4.34012025 4.34581195 4.34582489 4.35750142 4.35750833
 4.35846296 4.35846498 4.35906535 4.35916065 4.3688645  4.36892881
 4.36989233 4.3739876  4.37399397 4.37406776 4.3740966  4.37443833
 4.37468797 4.37469617 4.37477627 4.37480511 4.37579972 4.37628213
 4.37628561 4.37636469 4.3763885  4.38105682 4.38115327 4.38268564
 4.38271556 4.38306801 4.38307071 4.3854114  4.38546807 4.38977637
 4.38978764 4.39051193 4.39054627 4.39055259 4.39063184 4.39574692
 4.39578094 4.39579224 4.39586473 4.39752863 4.39756364 4.3975721
 4.39765133 4.39867585 4.39871379 4.3991867  4.39924232 4.39930338
 4.39934973 4.4005845  4.40064238 4.4021256  4.40221038 4.40225307
 4.40461764 4.40556433 4.405627   4.40730286 6.86884764 6.91615539
 6.9163423  6.92878628 6.92880481 6.93914872 6.96040375 6.960412
 6.96057097 6.96060283 6.97355384 6.98167869 6.98183107 6.98943247
 6.98950024 6.99561399 6.99566361 6.99572992 6.99581381 6.99696034
 6.99698205 7.00848971 7.00854832 7.00858378 7.00865981 7.03502441
 7.0350862  7.04087697 7.06403671 7.06408789 7.07926648 7.07931034
 7.10736875 7.11440841 7.11443626 7.11992222 7.12007199 7.12717106
 7.12726059 7.12898443 7.12902986 7.12910025 7.12918905 7.13415857
 7.13424114 7.1362238  7.13631483 7.13633383 7.14584212 7.14598695
 7.1460891  7.14790259 7.14795202 7.14796697 7.14797426 7.14798451
 7.14803459 7.14808769 7.14816336 7.15521097 7.15525175 7.1562685
 7.1563696  7.1703971 ]
    CPU time for get_k_kpts  13542.88 sec, wall time    236.01 sec
    CPU time for get_j   7984.07 sec, wall time    161.96 sec
    CPU time for vj and vk  21527.05 sec, wall time    397.97 sec
E1 = -5190.476033301175  E_coul = 1157.8524412324296
cycle= 3 E= -4828.78127878866  delta_E= -0.337  |g|= 0.205  |ddm|= 1.01
    CPU time for cycle= 3  21542.98 sec, wall time    398.47 sec
HOMO = -0.247549587859  LUMO = 0.235407511666
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-20.32145391 -20.32143971 -20.32142464 -20.321414   -20.32139837
 -20.32138764 -20.32138037 -20.32137502 -20.32137213 -20.32137054
 -20.32136283 -20.32136073 -20.3213564  -20.32135397 -20.32134925
 -20.32133277 -20.32132653 -20.32131747 -20.32131511 -20.32130881
 -20.32129979 -20.32129724 -20.32129174 -20.32128653 -20.32127
 -20.32126296 -20.3212547  -20.32125401 -20.32124869 -20.32123503
 -20.3212098  -20.32119446 -20.31231944 -20.31223948 -20.31221651
 -20.31221086 -20.3122054  -20.31219939 -20.31214077 -20.31213801
 -20.31213445 -20.31213323 -20.31211818 -20.31211327 -20.31210747
 -20.3120421  -20.31203651 -20.31202967 -20.31201445 -20.31199056
 -20.31198204 -20.31197551 -20.31196177 -20.31195995 -20.31195786
 -20.31195609 -20.31194039 -20.31193101 -20.31192908 -20.31191052
 -20.31189911 -20.31188382 -20.31187914 -20.31185742  -1.11593916
  -1.11157565  -1.11157077  -1.11081039  -1.11080541  -1.10707508
  -1.10707137  -1.10706184  -1.10706039  -1.10553068  -1.10446019
  -1.1043407   -1.10432798  -1.10432232  -1.10430842  -1.1026315
  -1.10262817  -1.10198947  -1.1019877   -1.10196988  -1.10196248
  -1.10196184  -1.10196103  -1.10195914  -1.1019562   -1.1015271
  -1.10152101  -1.09936264  -1.09934837  -1.09934704  -1.09933255
  -1.09928053  -1.06011632  -1.06002494  -1.06002361  -1.06000874
  -1.05999386  -1.05756797  -1.05755746  -1.0571196   -1.05709188
  -1.05708146  -1.05707956  -1.0570702   -1.0570644   -1.05704776
  -1.0570375   -1.05624483  -1.05621285  -1.05439017  -1.05438555
  -1.05436453  -1.05435145  -1.05422895  -1.05274865  -1.05108923
  -1.05107359  -1.05105306  -1.05104922  -1.04662763  -1.04659879
  -1.04559633  -1.04558745  -1.04022166  -0.51600087  -0.51504889
  -0.515042    -0.51486339  -0.51485613  -0.51470008  -0.51469393
  -0.51458488  -0.51458377  -0.51458244  -0.51458222  -0.51457527
  -0.51457368  -0.51453629  -0.5145322   -0.5145305   -0.51452448
  -0.5144201   -0.51441312  -0.51435199  -0.51434753  -0.51316021
  -0.51304633  -0.513043    -0.51304011  -0.51303391  -0.5127102
  -0.51173572  -0.51173062  -0.511514    -0.51151244  -0.51032441
  -0.4687796   -0.46871622  -0.4682059   -0.46820047  -0.46806512
  -0.46804579  -0.46685028  -0.46684829  -0.46664065  -0.46663672
  -0.46537735  -0.46536669  -0.46535461  -0.46535021  -0.46508278
  -0.46483011  -0.46481943  -0.46480999  -0.46480242  -0.46470834
  -0.46469833  -0.46468531  -0.46468394  -0.46303198  -0.46302699
  -0.46301206  -0.4630106   -0.46297183  -0.46296373  -0.46217794
  -0.46215884  -0.45866527  -0.40087353  -0.38846788  -0.38846118
  -0.38469756  -0.38468354  -0.38068952  -0.38068177  -0.38013676
  -0.38012885  -0.37530098  -0.37528987  -0.37528085  -0.37527845
  -0.36958621  -0.3695793   -0.36957641  -0.36957346  -0.36910297
  -0.36909641  -0.36909327  -0.36909047  -0.36807306  -0.36524597
  -0.36522953  -0.36503847  -0.3554859   -0.35341079  -0.35340117
  -0.34444562  -0.34443739  -0.34401607  -0.34400734  -0.34013079
  -0.34012439  -0.3392931   -0.33928638  -0.33042475  -0.3286592
  -0.3286546   -0.31710829  -0.31709447  -0.31659107  -0.31657914
  -0.31657172  -0.31656966  -0.31620216  -0.31619043  -0.31618344
  -0.31618074  -0.31617992  -0.30999799  -0.30766666  -0.30765698
  -0.30765372  -0.30764916  -0.3074037   -0.307397    -0.30657005
  -0.30656305  -0.29878598  -0.29877939  -0.29440968  -0.29440616
  -0.28431654  -0.26469057  -0.26468433  -0.2641282   -0.26337614
  -0.26336654  -0.26278571  -0.26193197  -0.2613242   -0.26131403
  -0.26123256  -0.26122195  -0.26119101  -0.26118174  -0.261175
  -0.26117238  -0.26116049  -0.26115247  -0.26114321  -0.261142
  -0.26110568  -0.26109615  -0.26109093  -0.26108822  -0.26084861
  -0.26083546  -0.26077361  -0.26076005  -0.25917601  -0.25917265
  -0.25744919  -0.25744602  -0.25743912  -0.2557037   -0.25569241
  -0.25533727  -0.25533136  -0.25530522  -0.25386074  -0.25373374
  -0.25371238  -0.25369165  -0.25369045  -0.25320845  -0.2520413
  -0.25200943  -0.2516954   -0.25168421  -0.25012547  -0.24859887
  -0.2485912   -0.24850736  -0.24849996  -0.24849422  -0.24849016
  -0.24847668  -0.24846942  -0.24845124  -0.24844187  -0.24842185
  -0.24841987  -0.24756803  -0.24756083  -0.24755042  -0.24754959] [0.23540751 0.27934749 0.27935163 0.28274342 0.28274502 0.3252833
 0.32528489 0.32528763 0.32528951 0.34667572 0.34667814 0.3621062
 0.36210864 0.37142159 0.37463847 0.39151238 0.3915144  0.39151473
 0.39151698 0.40633358 0.40633441 0.40633488 0.40633832 0.40795902
 0.41149773 0.41150085 0.41678874 0.41679328 0.41759012 0.41759245
 0.43624485 0.45285594 0.45285832 0.46110345 0.46110564 0.46110762
 0.46110906 0.46634812 0.46635232 0.47081335 0.47081618 0.48017209
 0.480175   0.49364804 0.49365144 0.51203496 0.51203704 0.51203924
 0.51204091 0.51319051 0.51319164 0.51770525 0.51927167 0.52477474
 0.52477648 0.52893711 0.5289384  0.53415778 0.53415916 0.53891379
 0.5389182  0.54337143 0.55072824 0.55073044 0.55073255 0.55073387
 0.55487657 0.55487787 0.55487929 0.55488376 0.56153108 0.56153445
 0.58728073 0.58728093 0.59736307 0.59916988 0.59917349 0.60082541
 0.60082611 0.60113892 0.60804315 0.6080452  0.60804723 0.60804792
 0.60913746 0.60913936 0.60914088 0.60914402 0.61386553 0.61386744
 0.61637288 0.61637567 0.62060786 0.62383014 0.62383552 0.62500759
 0.6250108  0.62929366 0.62929734 0.63446623 0.63446841 0.63860102
 0.64134851 0.64135328 0.64135454 0.64135637 0.64136964 0.64338552
 0.64338951 0.64339152 0.64339429 0.64387072 0.64387641 0.64934154
 0.64977573 0.64977929 0.64977999 0.64978041 0.65088901 0.6508899
 0.65138264 0.65138664 0.66667062 0.66667158 0.68179916 0.69100179
 0.69100408 0.70041344 0.77295052 0.79729834 0.79729991 0.80426691
 0.80427596 0.83460646 0.83460988 0.83461515 0.83461715 0.83709285
 0.83851617 0.83852475 0.84874263 0.84875218 0.85470393 0.86028073
 0.86028203 0.86169564 0.86169827 0.86170188 0.86170254 0.86339292
 0.86339976 0.86614993 0.86615067 0.86615158 0.86615268 0.8672215
 0.8672242  0.87864193 0.87864338 0.88405318 0.88405341 0.88405557
 0.88405679 0.88433876 0.8843428  0.88997564 0.89524034 0.89524079
 0.8955523  0.89555452 0.89555591 0.89555732 0.89730502 0.89730772
 0.90795663 0.90795812 0.9204088  0.92142497 0.92143381 0.93748988
 0.93749582 0.93749613 0.93749789 0.94138617 0.94138786 0.94244114
 0.94244615 0.94295516 0.9457189  0.95615368 0.95668962 0.95669242
 0.96425283 0.96425726 0.96511801 0.96512029 0.96680522 0.96680617
 0.96680853 0.96681138 0.96828717 0.97440135 0.97862503 0.97862562
 0.98288057 0.9836631  0.98366414 0.99224519 0.99224559 0.99533254
 0.99561066 0.9956116  0.99561384 0.99561739 0.9980796  0.99808203
 0.99808266 0.99808544 1.00174851 1.0017519  1.00987109 1.00987347
 1.01105219 1.01105338 1.02578613 1.02578701 1.02578873 1.02579184
 1.03467881 1.03468344 1.03562562 1.03562932 1.03626502 1.03626615
 1.03626733 1.0362709  1.0417381  1.04803292 1.0480336  1.05269757
 1.05270411 1.05761723 1.05761891 1.06089032 1.06089358 1.06089451
 1.06089617 1.0610331  1.06103756 1.0707378  1.08542597 1.08543031
 1.09721256 1.12337866 1.12337966 1.22180478 1.26605297 1.26610266
 1.27260074 1.27260389 1.30087799 1.30088195 1.31860512 1.32957575
 1.32957738 1.32957926 1.32958192 1.35456935 1.35457066 1.356047
 1.35604793 1.35868292 1.35868777 1.35870691 1.35870774 1.36197518
 1.36197961 1.36266358 1.3626691  1.37668341 1.37668634 1.37668951
 1.37669116 1.37869776 1.37870017 1.37870579 1.378707   1.39137127
 1.39565941 1.39671504 1.39672557 1.40149354 1.40149445 1.41000782
 1.41001262 1.41002034 1.41002126 1.41021021 1.41021261 1.41021431
 1.41022145 1.41022957 1.4102316  1.42118305 1.42118637 1.42180811
 1.42181633 1.42182495 1.42415429 1.42776086 1.42937076 1.43158266
 1.43158288 1.43283518 1.43283818 1.43501232 1.43501495 1.43502408
 1.43502457 1.43513134 1.43513374 1.43797928 1.43798218 1.43899808
 1.43901013 1.43982788 1.44199724 1.44200445 1.44234378 1.44460244
 1.44460733 1.44818715 1.44818958 1.44971111 1.44971514 1.44972101
 1.4497248  1.44986351 1.44987134 1.45797952 1.45798797 1.45912191
 1.45912488 1.45912743 1.45913394 1.4671519  1.46741167 1.46741542
 1.46741703 1.46742112 1.47444694 1.47445227 1.48280396 1.48370209
 1.48370746 1.48818375 1.48818511 1.48902971 1.48903346 1.49193289
 1.49193417 1.49193896 1.49194416 1.49376073 1.50157334 1.50157697
 1.50158293 1.50158462 1.50307999 1.5030874  1.50436913 1.50436935
 1.50437003 1.50437292 1.51940336 1.51940823 1.51977918 1.5221991
 1.52220194 1.52511051 1.52511275 1.53055533 1.53056664 1.56925188
 1.58743484 1.58743738 1.58917328 1.59897264 1.6004735  1.60047901
 1.60293383 1.60293685 1.61265929 1.61266186 1.6126714  1.61267416
 1.61337873 1.61338521 1.61339007 1.6133937  1.61809654 1.61809687
 1.6194847  1.61948896 1.62367859 1.62367894 1.62751293 1.6279901
 1.6288755  1.62888099 1.63804828 1.63805478 1.63812224 1.63812367
 1.63812534 1.63812723 1.63847957 1.63848218 1.6437815  1.64378336
 1.64463616 1.6450167  1.64502313 1.64502597 1.64502918 1.64677187
 1.64678058 1.65026853 1.65113032 1.65844457 1.65844733 1.66106277
 1.66106527 1.66107038 1.66107459 1.66489095 1.6648963  1.66629526
 1.66629849 1.6662998  1.66630073 1.66643541 1.66644078 1.6664432
 1.6664439  1.67100586 1.67100827 1.67629889 1.67761065 1.67762052
 1.6814919  1.68260618 1.68260984 1.69164915 1.69165536 1.69281041
 1.69281323 1.7020596  1.70209227 1.70392523 1.70392814 1.70464145
 1.70464491 1.70609625 1.70968257 1.71007747 1.71008315 1.71018709
 1.71018775 1.71316411 1.71374922 1.71375108 1.71550047 1.71550409
 1.71553005 1.71553097 1.71554604 1.71555032 1.71555087 1.71555259
 1.71677676 1.71677836 1.72155469 1.72155862 1.72156068 1.72156252
 1.72215324 1.72215607 1.72215862 1.72215989 1.72951006 1.72951823
 1.73004938 1.73015231 1.73015441 1.73258506 1.7325883  1.73258964
 1.73259146 1.73327502 1.73388033 1.73694733 1.73695213 1.73718537
 1.73718978 1.73719034 1.73719269 1.73721305 1.73721438 1.739041
 1.73904727 1.74103934 1.74104326 1.74236875 1.74237322 1.74237567
 1.74237585 1.74371386 1.7437197  1.75268603 1.75318134 1.75318229
 1.75405061 1.75405244 1.75744441 1.75744869 1.76243158 1.76419632
 1.76419695 1.76663784 1.76664254 1.76878236 1.76878513 1.76878623
 1.7687901  1.77360728 1.77361118 1.77361164 1.77361561 1.77683803
 1.77787065 1.77787641 1.77873174 1.77873361 1.77873596 1.77873895
 1.77944601 1.77944902 1.78023577 1.78023605 1.78245008 1.78358131
 1.78358914 1.78778289 1.78885514 1.78885676 1.79568581 1.79568671
 1.79568948 1.79569018 1.79763737 1.79786077 1.79786238 1.80140922
 1.80141066 1.80173509 1.80173952 1.8017415  1.80174397 1.80785691
 1.80786241 1.80832487 1.80834804 1.80865657 1.80865994 1.81123003
 1.81123291 1.81821426 1.82306266 1.82306478 1.85173347 1.8517362
 1.86179073 1.86179463 1.86422206 1.86422403 1.86561911 1.86562546
 1.86645672 1.86645977 1.86646079 1.86646299 1.87048337 1.87048422
 1.87048672 1.87048688 1.8893338  1.88933428 1.88933633 1.88933769
 1.89735081 1.89939361 1.89939796 1.91375956 1.91376343 1.92255912
 1.92256045 1.92488435 1.92488537 1.92488646 1.92488787 1.93237792
 1.9323791  1.93827478 1.93827966 1.94570289 1.94570661 1.953044
 1.96443489 1.96443599 1.96443807 1.96443866 1.97504955 1.97505026
 1.98040908 2.0012533  2.0012555  2.00125611 2.0012592  2.00836859
 2.008369   2.01594056 2.02126153 2.02140872 2.02419523 2.02419719
 2.02437428 2.02437829 2.03731479 2.03731759 2.03780098 2.0378025
 2.04004595 2.04004911 2.05192867 2.05247389 2.05247473 2.0524754
 2.05248094 2.05384843 2.05384886 2.05604214 2.05604348 2.06044427
 2.06770263 2.06770756 2.06974873 2.06975094 2.07005279 2.0707127
 2.07071608 2.07259468 2.07259518 2.07259911 2.07259952 2.07718746
 2.07718892 2.07719259 2.07719313 2.08808723 2.08809286 2.0894273
 2.08942961 2.09640951 2.09641264 2.09861674 2.09861706 2.10516122
 2.10602743 2.10603014 2.12697513 2.12697631 2.12697654 2.12697809
 2.13101947 2.13101968 2.13374899 2.13909618 2.15718691 2.15718878
 2.15781842 2.15782034 2.15782173 2.15782256 2.16854015 2.16854138
 2.16854291 2.16854411 2.17861773 2.17861804 2.18118632 2.18118809
 2.19505558 2.19505736 2.21349488 2.21349772 2.2144221  2.21442261
 2.22227598 2.22228135 2.22287748 2.22420073 2.22451508 2.22451634
 2.22499827 2.23772429 2.23772992 2.24566152 2.24566228 2.24566681
 2.2456702  2.24591187 2.25122363 2.25123158 2.25620875 2.26095203
 2.26095362 2.26891917 2.27005429 2.27431434 2.27431735 2.27754448
 2.27754728 2.27754907 2.27755052 2.28564928 2.28564942 2.28565111
 2.28565219 2.29924207 2.29924255 2.29924372 2.29924547 2.3032609
 2.30326479 2.30486564 2.30486683 2.31983978 2.31984257 2.32968421
 2.32968646 2.33585148 2.33585333 2.33585445 2.33585847 2.34214889
 2.3421511  2.34472678 2.34472933 2.35494325 2.35494405 2.35494603
 2.35494849 2.35581319 2.36129928 2.36130135 2.36552874 2.36553049
 2.66388438 2.69456196 2.69456366 2.71308031 2.71308312 2.73091721
 2.7472623  2.74726339 2.74726587 2.74726859 2.750661   2.75066599
 2.76333193 2.76333774 2.76856509 2.76856716 2.76856861 2.76857304
 2.7726539  2.77265611 2.77265776 2.77266214 2.77858214 2.77858636
 2.78036701 2.7856857  2.78568989 2.78571222 2.78571691 2.82532241
 2.82532425 2.86446012 2.88747595 2.89019361 2.89019754 2.89112005
 2.89112248 2.89118582 2.8981631  2.89816512 2.89940005 2.89940203
 2.89964968 2.89965523 2.89966119 2.89966353 2.90008979 2.90009228
 2.90075607 2.90076141 2.90076796 2.90076976 2.90089141 2.90089402
 2.92588147 2.92588787 2.92589404 2.92589655 2.93213713 2.93214871
 2.94877747 2.96721639 2.96722186 2.97359136 2.97359422 2.97733805
 2.97776311 2.9777691  2.98652454 2.98866726 2.98867068 2.98867249
 2.98867493 2.98922093 2.99456499 2.99456738 2.99456877 2.99457002
 2.99558695 2.9955925  3.00293183 3.00293628 3.00336358 3.00420537
 3.00420735 3.00865864 3.00866115 3.00989975 3.0099017  3.00990675
 3.00990696 3.0121869  3.01218709 3.0173685  3.01787546 3.02135693
 3.02136261 3.03122983 3.03123772 3.03931191 3.03931354 3.0574477
 3.05744856 3.05745059 3.0574538  3.05973207 3.06363494 3.06372949
 3.06373177 3.06569222 3.06569241 3.06854262 3.06854566 3.06854618
 3.06854982 3.06993034 3.06993162 3.07731175 3.07731457 3.07731908
 3.07732032 3.09169684 3.09170038 3.10205857 3.10206068 3.10301913
 3.10302443 3.12118554 3.41098617 3.41098645 3.41186015 3.41186176
 3.41408254 3.41408524 3.41460203 3.41601505 3.4160212  3.41666324
 3.41693862 3.417432   3.4174422  3.41744416 3.41745154 3.41746046
 3.4174665  3.41762828 3.4176371  3.41765252 3.41765546 3.41876672
 3.41879803 3.42156107 3.42157626 3.42159373 3.42159626 3.42285564
 3.42360556 3.4236251  3.42373388 3.4237389  3.42374121 3.42374988
 3.423926   3.42393036 3.4239314  3.42394024 3.42414302 3.42415463
 3.42547874 3.4254819  3.42566066 3.42566724 3.42825147 3.42825166
 3.42950836 3.42951629 3.43217707 3.43219923 3.4322022  3.43376184
 3.43376388 3.43763251 3.44135034 3.44135129 3.44136144 3.44136681
 3.4473832  3.45093752 3.45094017 3.45665336 3.45665659 3.46532918
 3.46901476 3.46902199 3.47966968 3.4804612  3.48051674 3.48053066
 3.4805448  3.48055048 3.48056547 3.48058468 3.48087295 3.48090163
 3.48245376 3.48337342 3.4896812  3.48968784 3.49265272 3.49265916
 3.49390554 3.49391061 3.50002065 3.50003921 3.50005403 3.5000598
 3.50008531 3.5000976  3.50011671 3.5001199  3.5105406  3.51054789
 3.51261677 3.51262365 3.55464666 3.56444535 3.56445002 3.57283738
 3.57284493 3.57597933 3.58027717 3.5802885  3.58104543 3.58104847
 3.58105835 3.5810593  3.5841745  3.58418635 3.58610386 3.58610619
 3.58611385 3.58611907 3.58780731 3.58780927 3.58781691 3.58782231
 3.58797686 3.58798862 3.58855938 3.58857134 3.58985169 3.58985916
 3.59019852 3.59583483 3.5958375  3.60210025 3.61241519 3.612438
 3.61429973 3.61517132 3.62545046 3.6254586  3.62719423 3.62720911
 3.62722475 3.62722741 3.63098449 3.63099307 3.63395454 3.63396253
 3.63559309 3.63561013 3.63562639 3.63562754 3.63721356 3.63722214
 3.63750247 3.63751969 3.63753656 3.6375375  3.63949635 3.63950337
 3.64048444 3.64049187 3.64351814 3.64429659 3.64559658 3.645627
 3.68305869 3.68306977 3.68357325 3.68358107 3.68529404 3.68618602
 3.686197   3.68676108 3.68880924 3.68881312 3.69383041 3.69507398
 3.69508166 3.69508573 3.69508832 3.69663067 3.69664013 3.69711327
 3.69712201 3.69712659 3.69712956 3.69735727 3.69736487 3.69736951
 3.69737281 3.69955911 3.69956923 3.69985818 3.69986616 3.7063966
 3.70640392 3.70917178 4.02548325 4.02548889 4.02596257 4.02657481
 4.02658076 4.04141394 4.04142941 4.04144931 4.04145346 4.04449436
 4.04450108 4.04756496 4.04758033 4.04760035 4.04760449 4.05158264
 4.05161195 4.05221256 4.05224299 4.05229319 4.05563876 4.05565394
 4.05567353 4.0556774  4.06181721 4.07032089 4.0703264  4.07532143
 4.07532699 4.07874163 4.07874818 4.09091478 4.15598637 4.15598862
 4.15713444 4.16549363 4.16549972 4.16584896 4.16913261 4.16913295
 4.1691415  4.16914765 4.17178792 4.17179349 4.17392482 4.17422275
 4.18032618 4.1803293  4.24017843 4.2401904  4.24040977 4.24042034
 4.24350417 4.24350482 4.24351324 4.24351833 4.24636057 4.24636116
 4.24636938 4.24637463 4.25027746 4.25028906 4.25074887 4.25075968
 4.34776486 4.35108071 4.3567425  4.35675343 4.36704599 4.36704863
 4.36812841 4.36813221 4.3698893  4.36992264 4.37440557 4.37440792
 4.37549591 4.37982478 4.38482107 4.38484037 4.38486365 4.38486637
 4.38532453 4.38534305 4.38536299 4.38536582 4.38659444 4.38686626
 4.38688379 4.38690516 4.38690777 4.39099254 4.39100472 4.39187917
 4.39191205 4.39322968 4.39323598 4.39344526 4.3934521  4.39610733
 4.39610911 4.39611789 4.39612324 4.40051764 4.40052807 4.40154379
 4.40154636 4.40155476 4.4015583  4.40339064 4.40339348 4.40340157
 4.40340443 4.40473694 4.40474912 4.40530256 4.40531282 4.40556766
 4.40557399 4.40646687 4.40647769 4.40894806 4.40895513 4.41028777
 4.41120079 4.4112026  4.41282982 4.41286795 6.88084938 6.92923338
 6.92927711 6.94115023 6.94115967 6.95285938 6.97368339 6.97370392
 6.97373811 6.9737397  6.98644047 6.99464041 6.99468301 7.0013382
 7.0013586  7.00774073 7.00777091 7.0077874  7.00779779 7.01138604
 7.01140029 7.02055074 7.02057907 7.02059449 7.02060694 7.04773498
 7.04775468 7.05570331 7.07826855 7.07828667 7.0946209  7.09463816
 7.11706109 7.12378957 7.12379579 7.12872674 7.12874649 7.13625927
 7.13628177 7.13759822 7.13760676 7.13762446 7.13762792 7.14269684
 7.14272191 7.14404333 7.14406513 7.14518927 7.15390914 7.15487492
 7.15489322 7.15766424 7.15768532 7.15770168 7.15770656 7.1577084
 7.15771677 7.15771947 7.15773122 7.16259214 7.16260059 7.16386188
 7.16388603 7.17734742]
    CPU time for get_k_kpts  13982.66 sec, wall time    242.86 sec
    CPU time for get_j   7966.64 sec, wall time    161.64 sec
    CPU time for vj and vk  21949.89 sec, wall time    404.53 sec
E1 = -5187.509102402285  E_coul = 1154.877362977396
cycle= 4 E= -4828.7894261448  delta_E= -0.00815  |g|= 0.0428  |ddm|= 0.159
    CPU time for cycle= 4  21964.96 sec, wall time    405.00 sec
HOMO = -0.248461128858  LUMO = 0.235597696732
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-20.31701236 -20.31699957 -20.31699835 -20.31699207 -20.31698921
 -20.31698088 -20.31697047 -20.31696047 -20.31696    -20.3169588
 -20.31695594 -20.31695402 -20.31695243 -20.31695028 -20.31694844
 -20.31692979 -20.31692284 -20.31691437 -20.31691078 -20.31688452
 -20.31688156 -20.31687929 -20.31687527 -20.31687347 -20.31687042
 -20.3168663  -20.3168468  -20.31683772 -20.31683474 -20.31682995
 -20.31682664 -20.3167889  -20.31530868 -20.31530476 -20.31528153
 -20.31527965 -20.31527815 -20.31527667 -20.3152756  -20.31527319
 -20.31526437 -20.31526041 -20.31525127 -20.31525049 -20.31524938
 -20.31524727 -20.31524644 -20.31524358 -20.31524233 -20.31524171
 -20.31523496 -20.31523111 -20.31522306 -20.31522184 -20.31522015
 -20.3152181  -20.31521791 -20.3152166  -20.31521447 -20.31521158
 -20.3152078  -20.31519922 -20.31518652 -20.31518113  -1.11456487
  -1.11006078  -1.11005701  -1.10926782  -1.10926156  -1.10536265
  -1.10536119  -1.10535771  -1.10535075  -1.10373257  -1.10259871
  -1.10248068  -1.10247203  -1.10246004  -1.10245211  -1.10064539
  -1.100642    -1.09994627  -1.09994107  -1.09993693  -1.09993578
  -1.0999344   -1.09993255  -1.09993003  -1.09992045  -1.09945068
  -1.09944605  -1.09707503  -1.09706574  -1.09705741  -1.09704924
  -1.09699494  -1.0615632   -1.06146541  -1.0614602   -1.06145949
  -1.06145355  -1.05880308  -1.05879917  -1.05828699  -1.05828471
  -1.05827117  -1.05827013  -1.05826784  -1.05826343  -1.05825495
  -1.05824364  -1.05738804  -1.05736888  -1.05540542  -1.05539936
  -1.05538215  -1.05537594  -1.05525398  -1.05371158  -1.05194822
  -1.05194675  -1.05193327  -1.0519262   -1.04732813  -1.04731115
  -1.0462716   -1.0462683   -1.04075929  -0.51430837  -0.51345996
  -0.51345325  -0.51325781  -0.51325115  -0.51310216  -0.51309527
  -0.51298021  -0.51297738  -0.51297627  -0.51296774  -0.5129316
  -0.51292777  -0.51292752  -0.51291802  -0.5128736   -0.51287056
  -0.51281674  -0.51280983  -0.51264071  -0.51263488  -0.51143039
  -0.51131589  -0.51131318  -0.51131152  -0.51130261  -0.51097715
  -0.50998762  -0.50998181  -0.50976459  -0.5097614   -0.50855651
  -0.46936774  -0.4692729   -0.46871397  -0.46870946  -0.46865347
  -0.46863842  -0.46729651  -0.46729077  -0.46708311  -0.4670774
  -0.46597281  -0.4659696   -0.46596013  -0.46595167  -0.46560361
  -0.46539502  -0.46539191  -0.46538232  -0.46537397  -0.46527477
  -0.46527162  -0.4652619   -0.4652534   -0.46373245  -0.46372795
  -0.46371497  -0.46370922  -0.46367778  -0.46367213  -0.46279837
  -0.46278274  -0.45945497  -0.40028697  -0.38797468  -0.38797106
  -0.38444896  -0.38443974  -0.37953903  -0.37953335  -0.37895517
  -0.37894955  -0.37503835  -0.37503603  -0.37502932  -0.37502458
  -0.36873503  -0.36873199  -0.36873039  -0.36872565  -0.36828648
  -0.36823282  -0.36822999  -0.36822812  -0.36822369  -0.3653566
  -0.36494131  -0.36493177  -0.35429141  -0.35398325  -0.3539794
  -0.34427011  -0.34426507  -0.3438456   -0.34384062  -0.33969907
  -0.3396943   -0.33885586  -0.3388511   -0.33087196  -0.32721283
  -0.32720839  -0.31697852  -0.31697618  -0.3169717   -0.31696616
  -0.31656767  -0.31656677  -0.31656533  -0.31656141  -0.31656084
  -0.31655527  -0.31480774  -0.30874853  -0.3082973   -0.30829394
  -0.30741537  -0.30741205  -0.30699746  -0.30699485  -0.30699165
  -0.30698681  -0.29798742  -0.29798249  -0.29392396  -0.29392225
  -0.28391867  -0.26370868  -0.2637045   -0.26332638  -0.26247863
  -0.26247412  -0.26168622  -0.26112951  -0.26033753  -0.26033079
  -0.26028402  -0.26028218  -0.26027921  -0.26027282  -0.26023048
  -0.26022367  -0.26021338  -0.26021099  -0.26020865  -0.26020166
  -0.2601716   -0.26017054  -0.26016706  -0.26016093  -0.26013673
  -0.26012981  -0.26006603  -0.26005908  -0.25931207  -0.2580806
  -0.25807827  -0.2575422   -0.25753899  -0.25717486  -0.2571551
  -0.25640402  -0.25639928  -0.25568523  -0.2555376   -0.25553719
  -0.255521    -0.25551434  -0.255034    -0.25408902  -0.25383391
  -0.25381421  -0.25349107  -0.25348801  -0.25190001  -0.24977133
  -0.24977056  -0.24968976  -0.24968884  -0.24962392  -0.24962352
  -0.24960913  -0.2496069   -0.24955206  -0.24955146  -0.2495373
  -0.24953485  -0.24851228  -0.24851209  -0.24846183  -0.24846113] [0.2355977  0.27952348 0.27952461 0.28290903 0.28291369 0.32544217
 0.32544295 0.32544638 0.32544801 0.34680747 0.34680913 0.3622828
 0.36228473 0.37162681 0.37481119 0.39164955 0.39165082 0.39165404
 0.39165629 0.40649425 0.40649573 0.40649862 0.40650151 0.40803309
 0.41154553 0.41154556 0.41695282 0.41695419 0.41779849 0.41780283
 0.43634156 0.45293068 0.45293612 0.4612233  0.46122347 0.46122821
 0.46122823 0.4665504  0.46655111 0.47091755 0.47091886 0.4803382
 0.48034032 0.49374345 0.49374595 0.51227929 0.51227984 0.51228315
 0.51228401 0.51320247 0.5132036  0.51804663 0.51932906 0.52489918
 0.52490073 0.52896905 0.52897094 0.53434385 0.53434665 0.53918572
 0.5391861  0.54346949 0.55074999 0.55075086 0.55075503 0.55075778
 0.55497634 0.55497665 0.55498103 0.55498306 0.56163201 0.5616359
 0.58738338 0.58738557 0.59754755 0.59959331 0.59959417 0.60095668
 0.60095909 0.60125796 0.60815065 0.60815183 0.60815491 0.60815871
 0.60933858 0.60933998 0.60934132 0.60934242 0.61407335 0.61407535
 0.61668686 0.61668765 0.62066556 0.6240189  0.62402766 0.62506142
 0.6250649  0.62936741 0.62937133 0.63479735 0.63480373 0.63909121
 0.64153573 0.64155535 0.64155692 0.64155842 0.64155971 0.64352719
 0.64353038 0.64353054 0.64353403 0.64401485 0.64401794 0.64944823
 0.65024442 0.65024589 0.65025015 0.65025329 0.65121119 0.6512133
 0.6514736  0.65147554 0.66730991 0.66731659 0.68237463 0.69170098
 0.69170208 0.70125342 0.77289272 0.7972941  0.79730289 0.80417706
 0.80417819 0.83458674 0.8345878  0.83459197 0.83459411 0.83698279
 0.83861399 0.83861572 0.84863693 0.84863906 0.85469355 0.86087594
 0.86087666 0.86191679 0.86191777 0.86192211 0.86192455 0.86337593
 0.86338084 0.86651989 0.86652121 0.86652294 0.86652375 0.86749669
 0.8674987  0.87879109 0.87879158 0.88469669 0.88469679 0.88470041
 0.88470252 0.88503007 0.88503098 0.89018547 0.89598427 0.89598507
 0.89598802 0.89598911 0.89601654 0.89601912 0.89784182 0.89784312
 0.90805997 0.90806077 0.92132801 0.92144241 0.92144348 0.93753134
 0.93753254 0.93753499 0.93753654 0.94218015 0.94218168 0.94285234
 0.94324156 0.94324624 0.94622486 0.95643869 0.95689979 0.95690019
 0.96421851 0.96422455 0.96522913 0.96523369 0.96746983 0.96747149
 0.96747305 0.96747746 0.96826074 0.97504244 0.97909116 0.97909415
 0.98352066 0.9840267  0.98402944 0.99219724 0.99219979 0.99513325
 0.99566006 0.99566096 0.99566238 0.99566302 0.99807753 0.99807943
 0.99808146 0.99808389 1.00223995 1.00224436 1.01039441 1.0103958
 1.01116121 1.01116282 1.02619335 1.02619484 1.02619578 1.02619806
 1.03495899 1.03495948 1.03591221 1.03591712 1.03659781 1.0365995
 1.03659974 1.03660072 1.04207997 1.0480764  1.04807671 1.05275775
 1.05275871 1.05778903 1.05779123 1.0611098  1.06111095 1.06111401
 1.06111624 1.06153037 1.06153158 1.07109182 1.08556469 1.08556814
 1.09731991 1.12353252 1.12353316 1.22176786 1.26626994 1.26650428
 1.2728254  1.27282661 1.30121103 1.30121716 1.31900259 1.32988151
 1.32988349 1.329886   1.32988989 1.3544588  1.35446203 1.35644423
 1.35644619 1.358446   1.35844822 1.35892569 1.35892849 1.36231188
 1.36231545 1.36291445 1.36292085 1.37703395 1.37703423 1.37703904
 1.37703955 1.37902549 1.37902578 1.37903041 1.37903137 1.39166544
 1.3957318  1.39690047 1.39691015 1.40146951 1.40147022 1.41003502
 1.41003738 1.41004227 1.41004623 1.41047645 1.41047956 1.41048264
 1.41048724 1.41061532 1.41061712 1.42129839 1.42130096 1.42169248
 1.4216928  1.42197331 1.42400083 1.42789034 1.42975985 1.43237057
 1.4323712  1.43403434 1.43403559 1.43488941 1.43488963 1.43489761
 1.43489791 1.43571746 1.43571819 1.43795739 1.43795892 1.43889486
 1.43890591 1.44015433 1.44252163 1.44252575 1.4430291  1.44452863
 1.44453198 1.44853081 1.44853218 1.44989848 1.44989953 1.44990743
 1.44990923 1.45054857 1.45055296 1.45834658 1.45835486 1.45956746
 1.45957083 1.45957095 1.45957325 1.46685586 1.46804253 1.46804321
 1.4680433  1.46804611 1.47434927 1.474351   1.48226644 1.48363245
 1.48363426 1.48865409 1.4886555  1.48890071 1.48890162 1.49189142
 1.49189233 1.49189952 1.49190081 1.49466394 1.50172837 1.50172895
 1.50173387 1.50173575 1.50284616 1.502853   1.50483275 1.50483343
 1.50483782 1.50483864 1.51923068 1.52005254 1.52005356 1.52174944
 1.52175108 1.52576471 1.52576626 1.53041622 1.5304244  1.56853438
 1.58669903 1.58669953 1.58924933 1.59885746 1.60130661 1.60130949
 1.60273086 1.60273268 1.61235809 1.61235941 1.61236702 1.61236794
 1.61321899 1.61322    1.61322734 1.61322924 1.61729732 1.6172978
 1.61950501 1.61950686 1.62469632 1.62469701 1.62829118 1.62830082
 1.62830233 1.62874661 1.6383729  1.63837466 1.63837723 1.6383789
 1.63840802 1.63841488 1.63921535 1.63921735 1.64413118 1.64413241
 1.64574033 1.64576493 1.64576797 1.64576842 1.64577278 1.64675029
 1.64675837 1.64947366 1.65151256 1.6584753  1.65847707 1.66114513
 1.66114543 1.66115252 1.66115343 1.66509773 1.66509975 1.66657624
 1.66657727 1.66657756 1.66657775 1.66664505 1.666646   1.6666512
 1.66665382 1.67133616 1.67133822 1.67601151 1.67756431 1.6775711
 1.68179525 1.68290358 1.68290557 1.69204833 1.69205075 1.69306663
 1.69306727 1.70244696 1.70273868 1.70396088 1.70396165 1.70481183
 1.7048143  1.70663309 1.70976156 1.71037863 1.71037905 1.71048571
 1.71048669 1.71368374 1.71437337 1.71437545 1.71563141 1.71563228
 1.71563825 1.71563891 1.71604164 1.71604299 1.71614315 1.71614731
 1.71694947 1.71695688 1.72178692 1.72178771 1.72179277 1.72179504
 1.72225189 1.72225414 1.72225753 1.72225913 1.72987806 1.72988236
 1.73064768 1.73064998 1.73096906 1.73306374 1.73322356 1.73322645
 1.73322678 1.73322957 1.73492551 1.73721059 1.73721307 1.73754486
 1.7375464  1.73754731 1.73754867 1.73779178 1.73779448 1.73952146
 1.73952424 1.7412433  1.74124766 1.74279534 1.74279591 1.74280042
 1.74280081 1.74396352 1.74396423 1.75322925 1.75343293 1.75343395
 1.75461877 1.75461996 1.75744409 1.75744593 1.76303218 1.76462512
 1.76462716 1.76639939 1.76640685 1.76885278 1.76885314 1.76885626
 1.76885662 1.77407477 1.77407566 1.77407784 1.77407837 1.77705593
 1.77814139 1.77814407 1.77869006 1.77869191 1.77869627 1.77869961
 1.77976527 1.77976762 1.78102836 1.78102952 1.78226083 1.78358471
 1.78358555 1.78823928 1.78890217 1.78890909 1.79598576 1.79598658
 1.79598803 1.79598936 1.79757466 1.7982455  1.79824785 1.80172518
 1.80172661 1.8018641  1.80186474 1.80186643 1.8018666  1.80799341
 1.80800186 1.80821977 1.80833418 1.80893015 1.8089303  1.81144594
 1.81144809 1.81836047 1.82323353 1.82323364 1.85192105 1.85192366
 1.86181573 1.8618168  1.86430525 1.8643065  1.86562239 1.86562393
 1.86658456 1.86658559 1.86659128 1.86659356 1.87060825 1.87060912
 1.87061266 1.87061486 1.88926058 1.8892615  1.88926506 1.88926761
 1.89766774 1.89961335 1.89961503 1.91416779 1.91416876 1.92229889
 1.92229973 1.92523322 1.92523376 1.92523791 1.92523983 1.93257733
 1.93257874 1.93818876 1.93819448 1.94577937 1.94578011 1.95285185
 1.96459584 1.96459673 1.96460141 1.96460374 1.9751876  1.97518917
 1.98072148 2.00145784 2.00145881 2.00146152 2.00146343 2.00861303
 2.00861532 2.01589953 2.02145962 2.02158799 2.0246155  2.02461927
 2.02462081 2.0246221  2.03746276 2.0374696  2.03798431 2.03798676
 2.04019928 2.04020044 2.05255536 2.05259684 2.0525977  2.05260386
 2.05260534 2.05422577 2.0542305  2.05642468 2.05642944 2.06047783
 2.06779149 2.06779944 2.06974754 2.07012005 2.07016956 2.07074742
 2.07074792 2.07296838 2.0729709  2.07297126 2.07297592 2.07755982
 2.07756204 2.07756254 2.07756702 2.08834857 2.0883514  2.08967095
 2.08967397 2.09666991 2.09667198 2.09884051 2.09884329 2.10556005
 2.10650217 2.10650473 2.12727066 2.12727158 2.1272741  2.12727661
 2.13112838 2.13112972 2.1339572  2.13928432 2.15728815 2.1572895
 2.15794687 2.15794867 2.15795165 2.15795344 2.16863778 2.16863954
 2.16864239 2.16864418 2.17882824 2.17882968 2.1814636  2.18146515
 2.19532931 2.19533145 2.21359484 2.2135973  2.21459859 2.2146009
 2.22234166 2.22234304 2.22291697 2.2246412  2.224974   2.22497718
 2.22548455 2.23811663 2.23812227 2.24609761 2.24609929 2.24610134
 2.24610524 2.24624308 2.25169716 2.25170068 2.25633244 2.26136183
 2.26136421 2.26902909 2.2705198  2.27444839 2.27445195 2.27767642
 2.27767781 2.27768052 2.27768211 2.28586412 2.28586563 2.28586844
 2.28587048 2.29950593 2.29950803 2.29950951 2.29951253 2.30341892
 2.30342136 2.30501969 2.30502545 2.3201301  2.32013075 2.32996496
 2.32996685 2.33612636 2.33612727 2.33613182 2.3361339  2.34237295
 2.34237427 2.34501208 2.34501479 2.35524322 2.35524358 2.35524915
 2.35525    2.35602031 2.36162073 2.36162248 2.36579925 2.36579995
 2.66408754 2.6947084  2.69471638 2.71324303 2.71324465 2.73098982
 2.74737697 2.74737893 2.74738319 2.74738847 2.75067312 2.7506758
 2.76332293 2.76332551 2.76851703 2.76851852 2.76852445 2.7685291
 2.772592   2.7725935  2.77259945 2.77260418 2.77848105 2.77848485
 2.78044687 2.78559149 2.78559516 2.78572604 2.78572799 2.82524567
 2.82525089 2.86413684 2.88738374 2.8900129  2.89001468 2.89095796
 2.89146106 2.89146253 2.89844594 2.89844759 2.89929589 2.89929984
 2.89977952 2.89978243 2.89978365 2.89978633 2.90016256 2.90016854
 2.90080409 2.90080794 2.90082704 2.9008301  2.90083126 2.90083428
 2.92575245 2.92575406 2.92575877 2.92576151 2.93198412 2.93199084
 2.94928981 2.9671362  2.9671367  2.97447173 2.97447315 2.97727645
 2.97868209 2.97868309 2.98678996 2.98938364 2.98938483 2.98938795
 2.98939108 2.99018776 2.99533778 2.99533864 2.99534149 2.99534503
 2.99651886 2.99652187 3.00344958 3.00345359 3.00426787 3.0051911
 3.00519826 3.00932618 3.0093292  3.01084215 3.0108441  3.01084832
 3.01085294 3.01308059 3.01308848 3.01838497 3.01878005 3.02232396
 3.022327   3.03174462 3.03175066 3.03985586 3.03985817 3.05816328
 3.05816342 3.05816941 3.05817139 3.06031757 3.06415602 3.06452223
 3.06452402 3.0664447  3.06644556 3.06927916 3.06927942 3.06928607
 3.06928754 3.07059618 3.07059712 3.07784013 3.07784101 3.07784664
 3.07784992 3.09237378 3.09237414 3.10260011 3.1026013  3.10353796
 3.10354557 3.12171541 3.41085179 3.41085241 3.41204069 3.41204096
 3.41361617 3.41361833 3.41390672 3.41511196 3.41511513 3.41583124
 3.41636639 3.41637034 3.41656979 3.41657045 3.41658353 3.41659005
 3.41697617 3.41697671 3.41698967 3.41699528 3.41765718 3.41767769
 3.4185432  3.42057773 3.42057888 3.42059219 3.42059901 3.42171359
 3.42274918 3.4227621  3.42477682 3.42478093 3.42478147 3.42478871
 3.42523132 3.4252341  3.42523635 3.42524193 3.42572758 3.42573503
 3.42663614 3.42664129 3.4273682  3.42737167 3.42825259 3.42825364
 3.42838664 3.42839035 3.43108723 3.43264184 3.43264465 3.4356189
 3.43562117 3.43955707 3.44325984 3.44326103 3.44326629 3.44327211
 3.44923662 3.4528995  3.45290186 3.45858791 3.45859151 3.46732587
 3.46824979 3.46825392 3.47951993 3.47954866 3.47963783 3.47964836
 3.47974219 3.47974339 3.47975504 3.47975988 3.48022667 3.48024361
 3.48102621 3.48241354 3.48905447 3.48905821 3.49167836 3.49168149
 3.49340191 3.49340457 3.49933    3.49933175 3.49934015 3.49934232
 3.49934352 3.49934826 3.49935305 3.49936128 3.5095431  3.50954763
 3.51163546 3.51163959 3.55696811 3.56651104 3.56651531 3.57438711
 3.57439248 3.57776532 3.58232049 3.58232833 3.58254613 3.58254733
 3.58255226 3.58255822 3.58629112 3.58629936 3.58799812 3.58799914
 3.58800366 3.58800941 3.58971923 3.58972039 3.58972481 3.58973086
 3.58982809 3.58983617 3.59038312 3.59039126 3.59125608 3.591293
 3.59129988 3.59696693 3.59696919 3.60328353 3.61207128 3.61208698
 3.61376373 3.61490185 3.62503435 3.62503889 3.62667362 3.62667559
 3.62668702 3.6266949  3.63013626 3.63014103 3.63350097 3.63350663
 3.63495383 3.63495633 3.63496713 3.63497642 3.6366279  3.63663351
 3.63678943 3.63679242 3.63680278 3.63681231 3.63849611 3.63850171
 3.63941549 3.63942126 3.64242481 3.64316806 3.64445698 3.64447573
 3.68481355 3.68482148 3.68506376 3.68506966 3.68709713 3.68785221
 3.68790265 3.68791051 3.69065322 3.69065636 3.69564632 3.69624854
 3.6962517  3.69625344 3.69626206 3.69782745 3.6978349  3.69846511
 3.69846819 3.6984693  3.69847903 3.69876298 3.69876597 3.69876735
 3.69877669 3.70079422 3.70080279 3.70085179 3.70085932 3.70748091
 3.70748657 3.71010997 4.02431121 4.02431662 4.02496301 4.02541381
 4.02541921 4.04033065 4.0403326  4.04034609 4.04035502 4.04334811
 4.04335325 4.0464674  4.0464693  4.04648287 4.0464918  4.05050891
 4.05052786 4.0510609  4.05113464 4.05115202 4.05459913 4.05460111
 4.05461441 4.05462319 4.06074486 4.06924582 4.06925133 4.07426929
 4.07427481 4.07768745 4.0776927  4.08980029 4.15810326 4.15810738
 4.15916369 4.16767621 4.16768109 4.16792283 4.17125636 4.1712565
 4.17126133 4.17126832 4.17392259 4.17392733 4.17616101 4.17643324
 4.18245333 4.18245665 4.24228361 4.2422918  4.24242212 4.24243032
 4.2455555  4.24555619 4.24556023 4.2455678  4.24841203 4.24841267
 4.24841676 4.24842427 4.25238469 4.25239287 4.25277055 4.25277868
 4.34650265 4.34974776 4.3554132  4.35541735 4.36669252 4.3666949
 4.36768051 4.36768341 4.36865306 4.36867307 4.37667986 4.37668346
 4.37773626 4.382118   4.38357552 4.38357763 4.38359168 4.38360118
 4.38421037 4.3842124  4.38422668 4.38423569 4.38536084 4.38578152
 4.38578346 4.38579748 4.38580631 4.39063098 4.39065109 4.39217131
 4.39217656 4.39248948 4.39249438 4.39324399 4.39325257 4.39835385
 4.39835392 4.39835879 4.39836631 4.3993218  4.39932566 4.40366709
 4.40366777 4.40367175 4.4036795  4.40546544 4.40546642 4.40547003
 4.40547792 4.40690504 4.40691016 4.40697051 4.40697906 4.40724218
 4.40724968 4.40849823 4.40850616 4.41039597 4.41040156 4.41167133
 4.41249149 4.41341755 4.41342141 4.41506147 6.88086683 6.92861108
 6.92863383 6.94093084 6.94093446 6.95174671 6.97291929 6.97292096
 6.97293914 6.97294798 6.98585232 6.99403781 6.99405981 7.00140316
 7.00141373 7.00768134 7.00768814 7.00769696 7.00771111 7.00980233
 7.00980772 7.02052593 7.02053398 7.02054215 7.02055509 7.04730355
 7.04731374 7.05382969 7.07679497 7.07680442 7.0924196  7.09242857
 7.11827272 7.12522579 7.12522918 7.1305748  7.13058479 7.13790851
 7.13792022 7.13959592 7.13959686 7.13960538 7.13961149 7.14520074
 7.14521207 7.14609505 7.14610798 7.14697014 7.15622059 7.15669555
 7.15670427 7.15894543 7.15895643 7.15895693 7.15896763 7.1589783
 7.15898812 7.15898859 7.15900182 7.16537094 7.16537634 7.1665329
 7.16654533 7.18040916]
    CPU time for get_k_kpts  14202.76 sec, wall time    244.29 sec
    CPU time for get_j   8263.57 sec, wall time    163.97 sec
    CPU time for vj and vk  22466.61 sec, wall time    408.27 sec
E1 = -5187.437022018058  E_coul = 1154.804887956266
cycle= 5 E= -4828.7898207817  delta_E= -0.000395  |g|= 0.0199  |ddm|= 0.0446
    CPU time for cycle= 5  22482.41 sec, wall time    408.76 sec
HOMO = -0.248422283815  LUMO = 0.235604905994
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-20.31758252 -20.31758062 -20.31757954 -20.31757757 -20.31757685
 -20.31757676 -20.31757578 -20.31757482 -20.31757373 -20.31757281
 -20.31757212 -20.31757143 -20.31757093 -20.31757006 -20.3175699
 -20.31756967 -20.31756926 -20.31756874 -20.31756816 -20.31756798
 -20.31756765 -20.3175667  -20.31756658 -20.31756528 -20.31756475
 -20.31756427 -20.31756321 -20.31756311 -20.31755947 -20.31755943
 -20.31755792 -20.31755196 -20.31523632 -20.31523581 -20.31523481
 -20.31523247 -20.31523178 -20.31523125 -20.31523038 -20.31522933
 -20.31522902 -20.31522857 -20.31522754 -20.3152265  -20.31522638
 -20.31522631 -20.315226   -20.31522552 -20.31522488 -20.31522425
 -20.31522382 -20.31522275 -20.31522233 -20.31522197 -20.31522136
 -20.31521994 -20.31521976 -20.31521864 -20.31521752 -20.31521592
 -20.3152151  -20.31521279 -20.3152121  -20.31520734  -1.11495992
  -1.11050701  -1.11050672  -1.10972413  -1.1097223   -1.10588064
  -1.10588032  -1.10587904  -1.10587816  -1.10428805  -1.10317759
  -1.10305471  -1.1030541   -1.10303534  -1.10303503  -1.10127217
  -1.10127021  -1.10058471  -1.10058425  -1.10058266  -1.10058219
  -1.10057859  -1.10057846  -1.10057718  -1.10057607  -1.10011016
  -1.10010984  -1.09781423  -1.09781342  -1.0977983   -1.09779779
  -1.09773919  -1.06095008  -1.06084909  -1.06084902  -1.06084359
  -1.06084184  -1.0582704   -1.05826991  -1.05776157  -1.05776148
  -1.05776124  -1.05776055  -1.05774559  -1.05774533  -1.05774507
  -1.05774375  -1.05688206  -1.05688134  -1.05495571  -1.0549553
  -1.05493284  -1.05493198  -1.05480579  -1.05328604  -1.05154875
  -1.05154846  -1.05154825  -1.05154712  -1.04699294  -1.04699196
  -1.04595348  -1.04595306  -1.04049634  -0.51480025  -0.51391874
  -0.51391795  -0.51372197  -0.51372119  -0.51356335  -0.51356253
  -0.51344449  -0.51344404  -0.51344252  -0.51344146  -0.51339572
  -0.51339524  -0.51339383  -0.5133926   -0.51337062  -0.51337028
  -0.5132831   -0.51328229  -0.51313791  -0.51313554  -0.51193543
  -0.51181738  -0.51181688  -0.51181534  -0.51181416  -0.5114833
  -0.51049739  -0.51049501  -0.51027518  -0.51027484  -0.5090745
  -0.4689966   -0.46898101  -0.46839878  -0.46839848  -0.4683083
  -0.46830736  -0.46700322  -0.46700281  -0.46679072  -0.46679026
  -0.46561583  -0.46561566  -0.46561518  -0.4656144   -0.46527835
  -0.46504465  -0.46504448  -0.46504395  -0.46504321  -0.4649247
  -0.46492447  -0.464924    -0.46492316  -0.4633434   -0.46334296
  -0.46331608  -0.46331567  -0.46328026  -0.46327955  -0.4624275
  -0.46242652  -0.4590285   -0.40042048  -0.38806211  -0.38806185
  -0.38447059  -0.38446972  -0.37989389  -0.37989367  -0.37932047
  -0.37932026  -0.37505171  -0.37505167  -0.37505109  -0.37505061
  -0.36898115  -0.36898112  -0.36898023  -0.36897996  -0.36848475
  -0.36848472  -0.36848383  -0.36848356  -0.3681051   -0.36521812
  -0.36496098  -0.36496055  -0.35465391  -0.35374643  -0.35374611
  -0.34425278  -0.34425265  -0.34382696  -0.34382678  -0.33985383
  -0.33985372  -0.33901191  -0.33901183  -0.33070336  -0.3276656
  -0.32766535  -0.31682496  -0.3168248   -0.31682436  -0.31682413
  -0.31674942  -0.31674823  -0.31642074  -0.31642055  -0.31642003
  -0.31641985  -0.31522989  -0.30919356  -0.30798685  -0.30798652
  -0.30722469  -0.30722456  -0.30722339  -0.30722299  -0.30711901
  -0.30711876  -0.29826751  -0.29826593  -0.29411706  -0.29411682
  -0.28410455  -0.26427712  -0.26427695  -0.26383537  -0.26300455
  -0.26300356  -0.26227012  -0.2616353   -0.26090077  -0.26090043
  -0.2608044   -0.26080433  -0.26080325  -0.26080297  -0.26079882
  -0.26079857  -0.26073998  -0.26073984  -0.26073878  -0.26073876
  -0.26073866  -0.26073862  -0.26073753  -0.2607374   -0.2606023
  -0.26060227  -0.2605297   -0.26052956  -0.25897727  -0.25868396
  -0.25868263  -0.25721171  -0.25721114  -0.25697375  -0.25697366
  -0.25683667  -0.25683598  -0.25536151  -0.25520557  -0.25520541
  -0.25520507  -0.25520379  -0.25473762  -0.25471145  -0.2535079
  -0.25350714  -0.25317377  -0.2531732   -0.25159052  -0.24964518
  -0.24964426  -0.24956053  -0.24955963  -0.24950875  -0.24950844
  -0.24950824  -0.24950707  -0.24944382  -0.24944346  -0.24944334
  -0.24944199  -0.24846189  -0.2484612   -0.24842292  -0.24842228] [0.23560491 0.27952883 0.2795293  0.28291161 0.28291258 0.32544352
 0.32544396 0.32544433 0.32544492 0.3468121  0.34681234 0.36228845
 0.36228895 0.37162748 0.37480649 0.39165419 0.39165445 0.39165509
 0.39165531 0.40650114 0.40650166 0.40650206 0.40650252 0.40803885
 0.41154095 0.41154125 0.41694788 0.4169485  0.41778845 0.41778918
 0.43633336 0.45295447 0.45295521 0.46121704 0.46121735 0.46121788
 0.46121816 0.46654908 0.46654923 0.4709103  0.47091065 0.48032876
 0.48032902 0.49374879 0.49374951 0.51226865 0.51226889 0.51226951
 0.5122697  0.51321974 0.51322002 0.51799409 0.51938124 0.52492344
 0.52492394 0.52896623 0.52896653 0.53437483 0.53437502 0.53916579
 0.53916607 0.54346395 0.55076253 0.55076276 0.55076323 0.55076348
 0.55502525 0.55502574 0.55502592 0.55502647 0.56166891 0.56166942
 0.58737291 0.58737304 0.59750075 0.59949935 0.5994997  0.60100989
 0.60101018 0.60135763 0.60820163 0.60820205 0.60820247 0.60820281
 0.60932753 0.60932778 0.609328   0.60932827 0.61409794 0.61409855
 0.6166267  0.61662702 0.62068951 0.62405667 0.6240579  0.62511014
 0.62511019 0.62945543 0.62945554 0.63473398 0.63473519 0.63901017
 0.64154322 0.64154343 0.64154367 0.641544   0.64158683 0.64356958
 0.64356988 0.64356998 0.64357004 0.64401937 0.64401977 0.64947633
 0.6501661  0.65016624 0.65016717 0.65016786 0.65119661 0.65119673
 0.65153314 0.65153343 0.66720996 0.66721145 0.68227278 0.6915844
 0.69158472 0.70111901 0.77309027 0.79743289 0.79743385 0.80434558
 0.80434662 0.83469964 0.83470014 0.83470045 0.83470121 0.83714232
 0.83868278 0.83868401 0.84875742 0.84875877 0.85479357 0.86078117
 0.86078126 0.86193026 0.86193095 0.86193114 0.86193199 0.86346303
 0.86346311 0.86648471 0.86648511 0.86648515 0.86648569 0.86749565
 0.8674959  0.87880496 0.87880521 0.88458416 0.88458421 0.88458487
 0.88458542 0.8849027  0.88490318 0.89016336 0.89586705 0.89586737
 0.89593604 0.89593657 0.89593668 0.89593751 0.89776671 0.89776733
 0.90811201 0.90811261 0.92111882 0.92148003 0.92148108 0.93754507
 0.93754517 0.93754542 0.93754587 0.94198596 0.94198625 0.94291969
 0.94304876 0.94305009 0.94609076 0.95635004 0.95684909 0.95684931
 0.9642554  0.96425571 0.9652111  0.96521182 0.96729426 0.9672944
 0.96729535 0.96729581 0.96828998 0.97486381 0.97893951 0.97893979
 0.98334547 0.98391069 0.98391093 0.99222286 0.99222312 0.99519652
 0.99566514 0.99566561 0.99566565 0.99566577 0.99810137 0.99810153
 0.99810154 0.99810188 1.00208472 1.00208587 1.01023454 1.0102348
 1.01115361 1.01115371 1.02606575 1.02606598 1.02606649 1.02606656
 1.03486667 1.03486723 1.03582689 1.03582772 1.03649949 1.03649978
 1.03649996 1.03650015 1.04194591 1.04806063 1.04806104 1.05275828
 1.0527592  1.05773285 1.05773299 1.06105399 1.06105431 1.06105451
 1.06105521 1.06136393 1.0613644  1.07096596 1.08552176 1.08552222
 1.09727017 1.12348227 1.12348252 1.22181539 1.26611465 1.26630558
 1.27270952 1.27271007 1.30105385 1.30105502 1.31884384 1.32971656
 1.32971689 1.3297174  1.3297182  1.35448767 1.35448813 1.35625403
 1.35625446 1.35850786 1.35850822 1.35892065 1.3589208  1.36227465
 1.36227484 1.36277043 1.36277143 1.37692825 1.37692849 1.37692895
 1.37692942 1.37892925 1.37892954 1.37892966 1.37893012 1.39164148
 1.39567506 1.39693265 1.39693381 1.40152024 1.40152029 1.41011392
 1.41011413 1.41011481 1.410115   1.41047239 1.41047249 1.41047302
 1.41047321 1.41055177 1.41055195 1.42126875 1.42126902 1.42171057
 1.42171128 1.42192999 1.42402284 1.4278045  1.42973724 1.43219127
 1.43219162 1.43372946 1.43372972 1.434995   1.43499531 1.4349958
 1.43499588 1.43559551 1.4355958  1.43803742 1.43803783 1.43891511
 1.43891636 1.440101   1.44224631 1.44224647 1.44281773 1.44456741
 1.4445676  1.44843024 1.44843039 1.44984119 1.44984152 1.4498422
 1.44984315 1.45022141 1.45022149 1.45824107 1.45824243 1.45936602
 1.4593662  1.45936626 1.45936688 1.46698622 1.4678068  1.46780693
 1.46780713 1.46780749 1.47429692 1.47429717 1.48237135 1.48352903
 1.48352996 1.4885097  1.4885102  1.48881788 1.48881872 1.49178395
 1.49178427 1.49178448 1.49178532 1.49441309 1.50170218 1.50170256
 1.50170298 1.50170301 1.50290836 1.50290856 1.50457523 1.50457543
 1.50457605 1.50457652 1.51937196 1.51975243 1.51975302 1.52200166
 1.52200194 1.52547761 1.52547775 1.53053644 1.5305371  1.56889469
 1.58691574 1.58691593 1.58920105 1.59885096 1.60095209 1.60095227
 1.60281699 1.60281729 1.61252798 1.61252806 1.61252864 1.61252884
 1.613307   1.61330731 1.61330787 1.61330818 1.61753966 1.61753976
 1.61951549 1.61951551 1.62436394 1.62436478 1.62810894 1.62827332
 1.62842119 1.6284217  1.63828501 1.63828624 1.63833335 1.63833349
 1.63833388 1.63833407 1.6390114  1.63901218 1.64406621 1.64406636
 1.6453976  1.6455144  1.6455147  1.64551479 1.64551513 1.64674682
 1.64674769 1.64965768 1.65141745 1.65847294 1.65847343 1.66110013
 1.66110044 1.66110081 1.66110174 1.66507066 1.66507118 1.66650746
 1.66650757 1.66650787 1.66650799 1.66657398 1.66657403 1.66657505
 1.66657509 1.67124893 1.67124921 1.6761619  1.67755626 1.67755688
 1.68180911 1.68279294 1.68279313 1.69194767 1.69194791 1.69303116
 1.69303139 1.70233052 1.70251314 1.70401165 1.70401183 1.70487213
 1.70487238 1.70646763 1.70985406 1.71027158 1.71027181 1.71044976
 1.71044988 1.71350626 1.71415993 1.7141603  1.71567561 1.71567568
 1.71567618 1.71567622 1.71592921 1.71592935 1.71602706 1.7160273
 1.71688674 1.71688778 1.72170432 1.72170451 1.72170516 1.7217056
 1.72225634 1.72225641 1.72225644 1.72225665 1.72974504 1.72974579
 1.73058081 1.73058178 1.73068172 1.73304076 1.73304081 1.73304108
 1.7330413  1.7331382  1.73470939 1.73715794 1.73715811 1.73746345
 1.73746353 1.73746361 1.73746369 1.73764152 1.73764189 1.7394566
 1.73945688 1.74118785 1.74118805 1.74276919 1.74276929 1.74276993
 1.74277027 1.74392841 1.74392899 1.75306759 1.75339787 1.75339815
 1.75456761 1.7545678  1.75745006 1.75745059 1.76294534 1.76449017
 1.76449061 1.76649049 1.76649094 1.76889501 1.76889506 1.76889544
 1.76889548 1.77395029 1.77395045 1.77395079 1.77395104 1.7769822
 1.77817797 1.77817806 1.77871213 1.77871253 1.77871271 1.77871345
 1.77975429 1.77975454 1.78080288 1.78080347 1.78235074 1.78360554
 1.78360654 1.78809665 1.78888969 1.78889051 1.79590897 1.79590899
 1.79590926 1.79590983 1.797603   1.79812794 1.79812825 1.80164424
 1.80164455 1.80188637 1.8018865  1.80188661 1.80188695 1.80807961
 1.80808072 1.80835071 1.80846617 1.80893673 1.80893673 1.8113629
 1.81136315 1.8182878  1.82319802 1.82319816 1.85183131 1.85183152
 1.86187251 1.86187277 1.8643369  1.86433741 1.86565192 1.86565245
 1.8666191  1.86661928 1.86661992 1.8666204  1.87059778 1.87059799
 1.87059844 1.87059857 1.88933062 1.88933074 1.8893312  1.88933152
 1.89764625 1.89961192 1.89961234 1.91406497 1.91406539 1.92243737
 1.92243779 1.92515367 1.92515378 1.92515442 1.92515478 1.9325481
 1.93254824 1.93828152 1.93828207 1.94578536 1.94578571 1.95293606
 1.96458823 1.96458838 1.96458906 1.96458934 1.97517461 1.97517471
 1.98066825 2.0014314  2.00143167 2.00143222 2.0014325  2.00857916
 2.00857928 2.0159683  2.02146867 2.02155943 2.02451696 2.02451768
 2.02457539 2.02457597 2.03748454 2.03748544 2.03798035 2.03798045
 2.04020994 2.04021021 2.05237529 2.05261131 2.05261161 2.05261204
 2.05261275 2.05417396 2.05417397 2.05637026 2.05637037 2.06053558
 2.06780134 2.06780226 2.06981046 2.07004289 2.07014968 2.0707876
 2.07078822 2.07289715 2.07289737 2.07289825 2.07289826 2.07748757
 2.07748779 2.07748861 2.07748876 2.08829828 2.08829917 2.08963115
 2.0896314  2.09662644 2.09662647 2.09880681 2.09880697 2.10550418
 2.10637203 2.10637255 2.12721245 2.1272127  2.12721333 2.12721356
 2.13112048 2.13112073 2.13391519 2.13924513 2.15728956 2.15728984
 2.15795533 2.15795543 2.15795601 2.15795614 2.16865773 2.16865783
 2.16865833 2.16865848 2.17879151 2.17879164 2.18140203 2.18140221
 2.19527833 2.1952785  2.21362068 2.21362111 2.21458417 2.2145842
 2.22238521 2.22238594 2.22296188 2.22451336 2.22484355 2.22484396
 2.22534886 2.23801391 2.2380151  2.2459892  2.2459893  2.24599016
 2.24599065 2.24616147 2.25158473 2.25158581 2.25633712 2.26126838
 2.26126852 2.26901377 2.27041885 2.27444684 2.2744475  2.2776831
 2.27768336 2.27768357 2.27768404 2.28582478 2.28582496 2.28582548
 2.28582573 2.2994463  2.2994465  2.29944714 2.29944721 2.30340282
 2.30340326 2.30502174 2.30502248 2.32007672 2.32007734 2.32990934
 2.32990976 2.33607181 2.33607203 2.33607265 2.33607344 2.34232662
 2.34232716 2.34494367 2.3449439  2.35517669 2.35517686 2.35517769
 2.35517821 2.35600114 2.36153912 2.36153931 2.36573837 2.36573866
 2.66409404 2.6947483  2.6947496  2.71327962 2.71328005 2.73106917
 2.74742566 2.74742642 2.74742696 2.74742767 2.75074237 2.75074318
 2.763399   2.7633999  2.76861904 2.76861984 2.76862026 2.76862102
 2.7726977  2.77269852 2.77269891 2.77269971 2.77861929 2.77862
 2.78053696 2.78573334 2.78573414 2.7858006  2.78580117 2.82536665
 2.82536755 2.86431975 2.88744989 2.89013855 2.89013894 2.8911165
 2.89139032 2.89139052 2.89840088 2.89840092 2.89941361 2.8994137
 2.89980307 2.89980319 2.89980345 2.89980352 2.90018052 2.90018148
 2.90087257 2.90087276 2.90087295 2.90087299 2.90091489 2.90091495
 2.9258621  2.9258625  2.92586269 2.92586303 2.93210815 2.93210862
 2.94915613 2.96721987 2.96722026 2.97421731 2.97421768 2.97735176
 2.97841492 2.97841549 2.9867448  2.98919706 2.98919736 2.98919807
 2.9891986  2.9899383  2.99512812 2.99512822 2.99512896 2.99512948
 2.99628063 2.9962814  3.00333083 3.00333119 3.00403573 3.00493535
 3.0049371  3.00914895 3.00914916 3.0106002  3.01060072 3.01060163
 3.01060276 3.01285185 3.01285357 3.01811593 3.01854458 3.02207049
 3.02207126 3.03160703 3.03160818 3.0397005  3.03970083 3.05798426
 3.05798438 3.05798516 3.05798585 3.06015238 3.06400381 3.06432048
 3.06432097 3.06625516 3.06625548 3.0690919  3.06909221 3.06909312
 3.0690938  3.07043066 3.0704311  3.07769146 3.07769166 3.07769256
 3.07769326 3.09220087 3.09220135 3.10244119 3.10244154 3.10338547
 3.10338684 3.12155168 3.41096926 3.41096992 3.41205493 3.41205556
 3.41384572 3.41384635 3.4142415  3.41550034 3.41550078 3.4162743
 3.41679728 3.41679799 3.41695528 3.41695565 3.41695597 3.41695699
 3.41730206 3.41730241 3.41730294 3.417304   3.4178994  3.41811233
 3.41811368 3.42100051 3.42100075 3.42100139 3.42100232 3.42216944
 3.42313327 3.42313429 3.4244027  3.42440302 3.42440428 3.42440513
 3.42478028 3.42478064 3.42478182 3.42478263 3.42518965 3.42519022
 3.4263047  3.42630535 3.42671968 3.42671995 3.42826241 3.42826307
 3.42884547 3.4288461  3.43152662 3.43249506 3.43249569 3.43497837
 3.43498052 3.43889175 3.44260623 3.44260656 3.44260814 3.44260902
 3.44859353 3.45222329 3.45222552 3.45792145 3.45792173 3.4666391
 3.46858842 3.46858896 3.47966174 3.47992374 3.48003352 3.48003431
 3.48010215 3.48010224 3.48010281 3.48010353 3.48055022 3.48055117
 3.48160524 3.4828324  3.48933649 3.48933701 3.49210252 3.49210297
 3.49363614 3.49363671 3.49965287 3.49965295 3.49965331 3.49965402
 3.49967935 3.49967957 3.49967971 3.49968082 3.50996649 3.50996709
 3.51205064 3.51205126 3.55622284 3.56585422 3.56585451 3.57390588
 3.57390788 3.57720245 3.581675   3.58167563 3.58208568 3.58208597
 3.58208741 3.58208831 3.58561898 3.5856196  3.58740247 3.58740273
 3.58740427 3.5874051  3.5891168  3.58911705 3.58911863 3.58911944
 3.58924928 3.58924984 3.58981373 3.58981426 3.59085178 3.59085384
 3.59094255 3.59662978 3.59663012 3.60292837 3.61225463 3.612256
 3.61400858 3.61505121 3.62524335 3.6252437  3.62693057 3.62693078
 3.62693149 3.62693235 3.63050411 3.63050454 3.63372916 3.63372952
 3.6352592  3.63525934 3.63526006 3.63526077 3.63690627 3.63690668
 3.63712304 3.6371232  3.63712383 3.63712459 3.63892142 3.63892199
 3.63986653 3.63986714 3.6428811  3.64364218 3.64494311 3.64494392
 3.6842287  3.6842293  3.68457951 3.68457994 3.68649331 3.68733248
 3.68733306 3.68751642 3.6900351  3.69003724 3.69503802 3.69588436
 3.69588464 3.69588601 3.69588676 3.69744865 3.697449   3.69803126
 3.69803152 3.69803306 3.69803364 3.69830862 3.69830888 3.6983104
 3.69831104 3.70043791 3.7004383  3.70052122 3.700523   3.70715049
 3.70715082 3.70983474 4.02482413 4.02482487 4.02541428 4.02592201
 4.02592275 4.04082184 4.04082219 4.04082243 4.04082353 4.04385028
 4.04385097 4.0469631  4.04696346 4.0469637  4.04696482 4.05099273
 4.05099373 4.05159119 4.0516185  4.05161933 4.05507267 4.05507302
 4.05507321 4.0550743  4.06120833 4.06972233 4.06972307 4.07473668
 4.07473741 4.07815173 4.0781524  4.09028767 4.15743125 4.15743361
 4.15851594 4.16698179 4.16698214 4.16727414 4.17058739 4.17058776
 4.17058945 4.17059036 4.17325317 4.17325351 4.17545141 4.17572944
 4.18178093 4.18178326 4.24161888 4.24161952 4.24179385 4.24179451
 4.24491112 4.24491149 4.24491317 4.24491409 4.24776754 4.2477679
 4.24776958 4.2477705  4.25172112 4.25172177 4.25214032 4.25214096
 4.34704242 4.35031258 4.35598097 4.35598141 4.36691833 4.36691891
 4.36793842 4.36793899 4.36919339 4.36919427 4.37593952 4.37594191
 4.3770082  4.38136944 4.38412568 4.38412585 4.38412615 4.38412716
 4.38471585 4.38471601 4.38471636 4.38471735 4.38588785 4.38627844
 4.38627861 4.38627897 4.38627997 4.39117903 4.39117994 4.39251636
 4.39251694 4.39264921 4.39264979 4.39293585 4.39293647 4.3976277
 4.39762802 4.39762982 4.39763065 4.39983999 4.39984044 4.40298398
 4.40298429 4.40298604 4.40298687 4.4047978  4.4047981  4.40479983
 4.40480067 4.40624998 4.40625055 4.40649334 4.40649392 4.40661574
 4.40661631 4.40784567 4.40784625 4.40994717 4.40994773 4.41177764
 4.41218852 4.41269897 4.41270134 4.41433683 6.88097    6.92895646
 6.9289579  6.94112052 6.94112095 6.95225531 6.97331935 6.97331946
 6.97332012 6.97332116 6.98617214 6.99437593 6.99437692 7.00149278
 7.0014929  7.00782855 7.00782869 7.00782976 7.00782991 7.0104798
 7.01048033 7.02066039 7.02066073 7.02066145 7.02066153 7.0475738
 7.04757404 7.05460476 7.07743724 7.07743774 7.09331619 7.09331685
 7.11791875 7.1247882  7.12478853 7.12999283 7.12999518 7.13738891
 7.1373892  7.13896006 7.1389604  7.13896209 7.138963   7.14486401
 7.14486416 7.14495154 7.14495227 7.14639998 7.15546165 7.1561166
 7.1561187  7.15857623 7.15857634 7.15857767 7.15857816 7.15859532
 7.15859542 7.15859705 7.15859732 7.16444524 7.16444552 7.16564381
 7.16564436 7.17937771]
    CPU time for get_k_kpts  14240.53 sec, wall time    245.06 sec
    CPU time for get_j   8265.10 sec, wall time    164.65 sec
    CPU time for vj and vk  22505.72 sec, wall time    409.71 sec
E1 = -5187.487010406944  E_coul = 1154.8547863422602
cycle= 6 E= -4828.78991078459  delta_E= -9e-05  |g|= 0.0039  |ddm|= 0.0164
    CPU time for cycle= 6  22522.32 sec, wall time    410.23 sec
HOMO = -0.248535421113  LUMO = 0.235601294643
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-20.31737877 -20.31737744 -20.31737575 -20.31737388 -20.31737357
 -20.317373   -20.31737194 -20.31737013 -20.31737003 -20.31736971
 -20.31736967 -20.3173681  -20.31736754 -20.31736657 -20.31736654
 -20.31736573 -20.31736505 -20.3173646  -20.31736444 -20.31736288
 -20.31736268 -20.31736222 -20.31736198 -20.3173613  -20.31736097
 -20.31736031 -20.3173589  -20.31735847 -20.31735588 -20.31735532
 -20.31735427 -20.31734854 -20.31538928 -20.31538776 -20.31538651
 -20.31538597 -20.31538525 -20.31538417 -20.31538339 -20.31538299
 -20.31538159 -20.31538047 -20.31537972 -20.31537809 -20.31537778
 -20.31537646 -20.31537565 -20.31537542 -20.31537451 -20.3153739
 -20.31537359 -20.31537319 -20.31537196 -20.31537181 -20.31537086
 -20.3153707  -20.31536912 -20.31536777 -20.31536701 -20.31536634
 -20.31536522 -20.31536439 -20.31536156 -20.31535716  -1.11490769
  -1.11045054  -1.11045007  -1.1096657   -1.10966398  -1.10581753
  -1.10581625  -1.10581561  -1.10581475  -1.10422295  -1.10310796
  -1.10298576  -1.10298452  -1.10296665  -1.10296542  -1.10119993
  -1.10119831  -1.10050973  -1.10050803  -1.10050789  -1.10050671
  -1.10050463  -1.10050321  -1.10050273  -1.10050188  -1.10003397
  -1.10003341  -1.09773132  -1.09772997  -1.09771571  -1.09771435
  -1.09765617  -1.060984    -1.06088255  -1.06088216  -1.06087726
  -1.06087672  -1.05829753  -1.0582972   -1.05778817  -1.05778736
  -1.05778586  -1.05778562  -1.05777224  -1.05777143  -1.05776993
  -1.05776965  -1.05690553  -1.05690349  -1.05497579  -1.05497521
  -1.05495292  -1.05495232  -1.05482638  -1.05330173  -1.05156385
  -1.0515633   -1.05156159  -1.05156144  -1.04700289  -1.04700083
  -1.04596087  -1.04596054  -1.04049964  -0.51469792  -0.51382306
  -0.5138221   -0.51362505  -0.51362408  -0.51346698  -0.51346602
  -0.51334706  -0.51334588  -0.51334529  -0.51334449  -0.51329838
  -0.51329723  -0.51329659  -0.51329583  -0.51326649  -0.51326627
  -0.51318552  -0.51318455  -0.51303299  -0.51303139  -0.51182954
  -0.51171117  -0.51170991  -0.51170937  -0.51170853  -0.51137646
  -0.51038907  -0.51038747  -0.5101667   -0.51016647  -0.50896442
  -0.468955    -0.46894558  -0.4683564   -0.46835605  -0.46826912
  -0.46826766  -0.46695728  -0.46695687  -0.46674391  -0.4667435
  -0.4655736   -0.46557298  -0.46557194  -0.46557173  -0.46522961
  -0.46499908  -0.46499847  -0.46499741  -0.46499722  -0.46487866
  -0.46487805  -0.464877    -0.4648768   -0.46330173  -0.46330142
  -0.46326934  -0.46326898  -0.46323335  -0.46323297  -0.46238034
  -0.4623789   -0.4589829   -0.40043318  -0.38807039  -0.38806989
  -0.38449716  -0.38449573  -0.37988883  -0.37988807  -0.37931306
  -0.3793123   -0.37507321  -0.37507269  -0.37507172  -0.3750714
  -0.36898288  -0.36898207  -0.36898187  -0.36898123  -0.36848461
  -0.3684838   -0.36848362  -0.36848299  -0.36812694  -0.36527966
  -0.36497787  -0.36497704  -0.35464583  -0.35381357  -0.35381316
  -0.34426491  -0.34426428  -0.34384091  -0.34384029  -0.33987458
  -0.33987397  -0.33903307  -0.33903246  -0.33075461  -0.32762146
  -0.32762101  -0.3168737   -0.31687311  -0.31687252  -0.31687216
  -0.31675984  -0.3167593   -0.31646778  -0.31646718  -0.31646658
  -0.31646622  -0.31517917  -0.309175    -0.3080602   -0.30805982
  -0.30722855  -0.30722796  -0.30722724  -0.30722687  -0.3071887
  -0.30718832  -0.29826104  -0.29825981  -0.29413211  -0.29413196
  -0.28412504  -0.26431728  -0.26431679  -0.26388506  -0.26304394
  -0.26304215  -0.26229357  -0.26168087  -0.2609344   -0.26093336
  -0.26084432  -0.26084301  -0.26084251  -0.26084167  -0.26083215
  -0.26083111  -0.26077876  -0.26077746  -0.2607769   -0.26077608
  -0.26077039  -0.2607691   -0.26076851  -0.26076774  -0.26065165
  -0.26065061  -0.26057923  -0.26057818  -0.25914667  -0.25871025
  -0.25870871  -0.25737881  -0.25737853  -0.25700475  -0.2570024
  -0.25699742  -0.25699681  -0.25552691  -0.25537117  -0.25537052
  -0.25536855  -0.25536844  -0.25487668  -0.25475079  -0.25367106
  -0.25366871  -0.25333596  -0.25333569  -0.25175008  -0.24977222
  -0.24977214  -0.24968948  -0.2496894   -0.24963605  -0.24963586
  -0.24963381  -0.2496337   -0.24956943  -0.24956925  -0.24956718
  -0.24956708  -0.24857825  -0.24857818  -0.2485355   -0.24853542] [0.23560129 0.27952736 0.2795275  0.28291061 0.28291112 0.3254438
 0.32544392 0.32544432 0.32544449 0.34680592 0.34680598 0.36228779
 0.36228786 0.37162139 0.37481024 0.39165078 0.39165087 0.39165139
 0.39165146 0.40650262 0.40650263 0.40650318 0.40650326 0.40805129
 0.41152759 0.41152773 0.4169535  0.41695369 0.41778182 0.41778235
 0.43632993 0.45297148 0.45297216 0.46120754 0.46120771 0.46120821
 0.46120839 0.46654071 0.46654092 0.47090436 0.4709044  0.48033317
 0.48033327 0.49375366 0.49375379 0.51226434 0.51226456 0.51226494
 0.51226514 0.51322349 0.51322352 0.51799377 0.51940332 0.52493577
 0.52493582 0.52895772 0.52895787 0.53437715 0.53437741 0.53916453
 0.53916466 0.5434522  0.55076763 0.55076778 0.55076848 0.55076851
 0.55503648 0.55503659 0.55503708 0.55503735 0.56167187 0.56167211
 0.58737981 0.58737995 0.59749296 0.59949709 0.59949732 0.60102999
 0.60103006 0.60138669 0.60821523 0.60821542 0.60821612 0.60821615
 0.60933075 0.60933087 0.60933101 0.60933115 0.61411619 0.61411626
 0.61662726 0.61662727 0.62068838 0.62407723 0.62407837 0.62510747
 0.62510787 0.62946016 0.6294606  0.63473394 0.63473492 0.63902167
 0.64154639 0.64154652 0.64154666 0.64154683 0.6416083  0.64357786
 0.64357806 0.64357813 0.64357826 0.64401753 0.64401772 0.64947005
 0.65017438 0.65017464 0.65017543 0.65017564 0.65121418 0.65121432
 0.65153202 0.65153225 0.66722903 0.6672301  0.68228457 0.69160353
 0.69160358 0.70114682 0.77312342 0.79745767 0.79745848 0.80436446
 0.80436486 0.8347107  0.83471097 0.83471115 0.83471154 0.83712956
 0.8387086  0.83870893 0.84877896 0.84877931 0.85481321 0.86078942
 0.8607895  0.8619464  0.86194649 0.86194704 0.86194723 0.86344791
 0.8634482  0.86649317 0.86649323 0.86649359 0.86649363 0.86749435
 0.86749457 0.87880233 0.87880243 0.88459439 0.88459458 0.88459514
 0.88459523 0.88491745 0.88491764 0.89015667 0.89588343 0.8958837
 0.89595405 0.89595439 0.89595463 0.89595492 0.89778785 0.89778814
 0.90811756 0.90811764 0.92113966 0.92148988 0.92149024 0.93753827
 0.93753843 0.93753867 0.93753879 0.94199873 0.94199882 0.94290841
 0.94306358 0.94306447 0.94609867 0.95634723 0.9568379  0.95683792
 0.96424199 0.96424242 0.96521284 0.9652134  0.9673001  0.96730044
 0.96730102 0.96730123 0.96829617 0.97486691 0.97893912 0.97893945
 0.98335287 0.98391072 0.98391101 0.99221109 0.99221129 0.99518184
 0.99566441 0.99566454 0.99566455 0.99566466 0.99809744 0.99809765
 0.99809778 0.9980979  1.00207882 1.00207964 1.01023387 1.01023393
 1.01115121 1.01115141 1.02607472 1.02607482 1.02607519 1.02607524
 1.03487614 1.03487635 1.03583502 1.03583565 1.03650768 1.03650775
 1.03650789 1.03650796 1.04193104 1.04806096 1.04806099 1.05277283
 1.05277308 1.05774169 1.05774183 1.0610622  1.06106251 1.06106279
 1.06106306 1.0613742  1.06137442 1.07097369 1.08553618 1.08553652
 1.09727134 1.12349451 1.12349456 1.22182684 1.26613955 1.26634218
 1.27272997 1.27273025 1.30108273 1.30108377 1.31886622 1.32973953
 1.32974005 1.32974054 1.32974095 1.35448813 1.35448833 1.35628223
 1.35628251 1.35849674 1.35849686 1.35893767 1.35893796 1.36229577
 1.36229612 1.36278668 1.36278769 1.37694683 1.37694689 1.37694753
 1.37694756 1.37894478 1.37894485 1.37894523 1.37894528 1.39164704
 1.39567006 1.39692246 1.39692388 1.40149606 1.40149618 1.41010838
 1.41010869 1.41010944 1.41010962 1.41047924 1.41047969 1.4104801
 1.4104804  1.41055005 1.41055035 1.42126952 1.42126982 1.42168149
 1.42168165 1.42192166 1.42398934 1.4278213  1.42972741 1.43220291
 1.43220297 1.43375596 1.43375607 1.43498674 1.43498684 1.43498774
 1.43498783 1.43558938 1.43558943 1.43801887 1.43801896 1.43889079
 1.43889228 1.44007988 1.4422444  1.44224497 1.44281266 1.44456357
 1.44456391 1.44844062 1.44844074 1.44982863 1.44982892 1.44983006
 1.44983034 1.45022268 1.45022332 1.45823585 1.45823723 1.45935283
 1.45935339 1.45935343 1.45935391 1.46698338 1.46780406 1.46780449
 1.46780461 1.46780491 1.47429956 1.47429984 1.48231927 1.48351899
 1.48351949 1.4885082  1.48850834 1.48881826 1.48881862 1.49177978
 1.49178005 1.49178084 1.49178112 1.49443224 1.5016986  1.50169875
 1.5016995  1.50169956 1.50290333 1.50290391 1.50459405 1.50459419
 1.50459495 1.50459512 1.51937412 1.51977426 1.5197746  1.52199826
 1.52199835 1.5255094  1.5255096  1.53053108 1.53053212 1.56889098
 1.58686874 1.58686881 1.58919679 1.59882042 1.60095026 1.60095068
 1.60278076 1.6027809  1.61248621 1.61248639 1.61248723 1.61248743
 1.61328194 1.61328229 1.61328307 1.61328335 1.61747957 1.61747962
 1.61950473 1.61950499 1.62436134 1.62436206 1.62810623 1.62827739
 1.62837425 1.62837435 1.63828281 1.63828394 1.63832801 1.63832817
 1.63832856 1.6383287  1.63901406 1.63901464 1.64407145 1.64407153
 1.64539199 1.64551844 1.64551908 1.64551914 1.64551964 1.64674771
 1.64674877 1.64960485 1.651443   1.65846497 1.65846531 1.66109128
 1.66109147 1.6610923  1.66109253 1.66507915 1.66507959 1.66651015
 1.66651024 1.66651036 1.66651041 1.66657937 1.66657967 1.66658049
 1.66658067 1.67127303 1.67127311 1.67614869 1.6775471  1.67754789
 1.68182069 1.68280683 1.68280714 1.69193272 1.69193304 1.69302228
 1.69302231 1.7023393  1.7025367  1.70402124 1.7040213  1.70486086
 1.70486113 1.70650027 1.70983781 1.71027075 1.71027092 1.71047187
 1.71047198 1.71352447 1.71418094 1.71418115 1.71569012 1.7156903
 1.71569067 1.71569084 1.7159322  1.71593234 1.71603097 1.71603104
 1.71689439 1.71689528 1.721713   1.72171314 1.72171383 1.72171391
 1.72226392 1.72226411 1.72226416 1.72226438 1.72975485 1.72975541
 1.73058986 1.73059049 1.73068698 1.73304875 1.73304911 1.73304915
 1.73304946 1.73314965 1.7347168  1.73717152 1.73717193 1.73747018
 1.7374704  1.73747043 1.73747061 1.73765059 1.73765074 1.73946382
 1.73946432 1.74118068 1.74118102 1.74276076 1.7427608  1.74276151
 1.74276159 1.74393994 1.74394029 1.75308123 1.75340246 1.75340253
 1.7545605  1.75456057 1.75747174 1.75747185 1.76295034 1.76450879
 1.76450907 1.76650552 1.76650606 1.76890085 1.76890093 1.76890121
 1.76890131 1.77396685 1.7739669  1.77396729 1.77396733 1.77700827
 1.77816649 1.77816686 1.77873265 1.77873283 1.77873325 1.77873342
 1.77975561 1.77975584 1.78082705 1.78082726 1.7823801  1.7836312
 1.78363156 1.78810478 1.78891337 1.78891401 1.79592159 1.79592172
 1.79592202 1.79592218 1.79762625 1.7981446  1.79814481 1.80166089
 1.80166104 1.80189278 1.80189284 1.80189314 1.80189318 1.80808532
 1.80808637 1.80834533 1.80847695 1.80894209 1.80894217 1.81136441
 1.81136464 1.8182799  1.82320859 1.82320859 1.85184886 1.85184909
 1.86187669 1.86187688 1.86435501 1.86435506 1.86567897 1.86567938
 1.86663441 1.86663454 1.8666353  1.86663541 1.87061036 1.87061048
 1.87061095 1.87061098 1.88934374 1.88934388 1.88934441 1.88934443
 1.89765244 1.89963924 1.89963932 1.9140911  1.91409138 1.92244891
 1.92244898 1.92517882 1.92517904 1.92517955 1.9251797  1.93256635
 1.93256642 1.93828306 1.93828365 1.9458052  1.94580538 1.95294176
 1.96461288 1.96461319 1.96461371 1.96461392 1.97519458 1.97519473
 1.98070192 2.00145308 2.0014533  2.00145365 2.00145384 2.00860606
 2.00860627 2.01600615 2.02148531 2.02157185 2.02454838 2.02454891
 2.02460237 2.02460272 2.03750276 2.03750347 2.03800007 2.03800028
 2.04022393 2.04022396 2.05240271 2.05262845 2.0526285  2.05262921
 2.05262935 2.0542058  2.05420621 2.05640247 2.05640288 2.06055508
 2.06781785 2.06781877 2.06982001 2.07006792 2.0701683  2.07080566
 2.07080582 2.07292222 2.07292258 2.07292293 2.07292314 2.0775134
 2.0775138  2.07751407 2.07751433 2.08832984 2.08833034 2.0896499
 2.08965013 2.09664404 2.09664416 2.09882486 2.09882507 2.10553415
 2.1063996  2.1064     2.12723859 2.12723872 2.12723927 2.12723932
 2.13114083 2.13114101 2.13394284 2.13925956 2.1573073  2.15730754
 2.15797666 2.1579768  2.15797721 2.15797737 2.16867714 2.16867731
 2.16867771 2.16867789 2.17881389 2.17881399 2.18141782 2.18141806
 2.19530454 2.19530467 2.21364187 2.21364194 2.21460168 2.21460192
 2.22241418 2.22241434 2.22298138 2.22453716 2.22486749 2.2248678
 2.22537077 2.23804094 2.23804176 2.24601245 2.24601274 2.24601322
 2.24601341 2.24618966 2.2516038  2.25160435 2.25636742 2.26129001
 2.26129018 2.26904818 2.27043544 2.27447961 2.27448    2.27771051
 2.27771053 2.27771083 2.27771089 2.28584129 2.28584145 2.28584185
 2.28584195 2.29946891 2.29946914 2.29946948 2.29946965 2.30343011
 2.30343015 2.30504288 2.30504344 2.320095   2.3200952  2.3299175
 2.32991767 2.33608504 2.33608524 2.33608581 2.33608599 2.34233757
 2.34233775 2.34497099 2.34497112 2.35519416 2.35519424 2.35519498
 2.35519508 2.35602409 2.36155901 2.36155919 2.36575253 2.36575259
 2.6641216  2.69477448 2.69477558 2.71330391 2.71330411 2.73109521
 2.74745061 2.74745085 2.74745173 2.74745192 2.75077105 2.75077116
 2.76342829 2.76342845 2.7686469  2.76864693 2.76864794 2.7686481
 2.77272561 2.77272567 2.77272667 2.77272684 2.77864839 2.77864842
 2.78055227 2.78576314 2.78576318 2.78582772 2.78582793 2.82538343
 2.82538417 2.86434825 2.88748071 2.89015269 2.89015271 2.89112544
 2.89140923 2.89140938 2.89841573 2.89841593 2.89942473 2.8994251
 2.89981806 2.89981834 2.89981839 2.89981866 2.90020751 2.90020831
 2.90088647 2.90088678 2.90088681 2.90088707 2.90092455 2.90092493
 2.92587307 2.92587326 2.92587378 2.9258739  2.93211628 2.93211689
 2.94917196 2.96722003 2.96722012 2.97425465 2.97425492 2.97735268
 2.97845212 2.97845237 2.98675429 2.98922872 2.98922911 2.98922966
 2.98922995 2.98998051 2.99516376 2.99516416 2.99516467 2.99516492
 2.99632263 2.99632321 3.00335931 3.00335984 3.00407737 3.00497765
 3.00497893 3.00918544 3.0091858  3.01064218 3.01064289 3.01064358
 3.01064413 3.01289422 3.01289557 3.01815788 3.01858793 3.02211278
 3.02211336 3.03162103 3.03162198 3.03972828 3.03972837 3.05800855
 3.05800882 3.05800969 3.05800987 3.06016683 3.06403327 3.06434688
 3.06434721 3.06627846 3.06627862 3.06911895 3.0691192  3.06912021
 3.0691204  3.07045342 3.07045364 3.07771098 3.0777114  3.07771223
 3.07771254 3.09222519 3.09222535 3.10245984 3.10245991 3.10340617
 3.10340737 3.12157091 3.41094518 3.41094532 3.41204028 3.41204054
 3.41381098 3.41381105 3.4141957  3.41544921 3.41544947 3.41621765
 3.41674331 3.41674362 3.41690625 3.4169067  3.41690832 3.41690832
 3.41725914 3.41725945 3.41726121 3.41726127 3.4179447  3.41805488
 3.41805723 3.42094645 3.420947   3.4209487  3.42094882 3.4221116
 3.42308316 3.42308475 3.42442215 3.42442313 3.4244239  3.42442461
 3.4248073  3.42480845 3.42480883 3.42480958 3.42522539 3.4252265
 3.4263205  3.42632131 3.42676589 3.42676615 3.42824706 3.42824735
 3.42878918 3.42878946 3.43147165 3.43249458 3.43249509 3.43502396
 3.43502553 3.43893982 3.44265334 3.44265488 3.44265518 3.4426562
 3.4486394  3.45227328 3.45227487 3.45797026 3.45797054 3.46669014
 3.46853787 3.46853825 3.47963049 3.47987289 3.47997943 3.4799808
 3.48005056 3.48005095 3.48005239 3.48005252 3.48050128 3.48050312
 3.48153031 3.48277331 3.48929057 3.48929091 3.49204451 3.49204476
 3.49359494 3.49359513 3.49960341 3.49960396 3.49960528 3.49960547
 3.49962826 3.49962886 3.49963015 3.49963039 3.50990759 3.50990799
 3.51199241 3.51199277 3.55627287 3.56589622 3.56589666 3.5739303
 3.57393187 3.57723579 3.58171658 3.58171773 3.58210789 3.58210898
 3.5821098  3.58211054 3.58566286 3.58566406 3.5874387  3.58744007
 3.58744041 3.58744131 3.58915353 3.58915491 3.58915527 3.58915618
 3.5892838  3.58928497 3.58984725 3.58984842 3.59087264 3.59087441
 3.5909503  3.59663973 3.59663999 3.60293988 3.61222738 3.61222941
 3.61397698 3.6150252  3.62521273 3.62521322 3.6268968  3.62689751
 3.62689901 3.62689928 3.63046165 3.6304621  3.63369693 3.63369753
 3.63522147 3.63522233 3.63522368 3.63522401 3.6368699  3.63687053
 3.63708278 3.63708366 3.63708499 3.63708532 3.63887437 3.63887487
 3.63981712 3.63981764 3.64282929 3.64358815 3.64488846 3.64489039
 3.68427332 3.68427446 3.6846147  3.68461551 3.68654067 3.68737579
 3.68737692 3.68753819 3.69008372 3.69008524 3.69508504 3.69590946
 3.69591054 3.69591134 3.69591202 3.69747606 3.69747705 3.69806282
 3.69806409 3.69806471 3.69806549 3.69834205 3.69834334 3.69834391
 3.69834471 3.70046848 3.70046949 3.70053871 3.70054043 3.70717326
 3.70717401 3.70985337 4.02477055 4.02477095 4.02536701 4.02586907
 4.02586948 4.04077109 4.04077176 4.04077338 4.04077352 4.04379818
 4.04379856 4.04691232 4.04691299 4.04691463 4.04691476 4.05094399
 4.05094603 4.05153557 4.05156745 4.05156942 4.05502371 4.05502437
 4.05502593 4.05502607 4.06116037 4.0696739  4.06967431 4.07468931
 4.07468972 4.07810446 4.07810486 4.09023812 4.15747549 4.15747724
 4.15855674 4.16702766 4.16702824 4.16731713 4.17063143 4.17063293
 4.17063337 4.17063434 4.17329745 4.173298   4.17549862 4.17577675
 4.18182571 4.18182736 4.24166231 4.24166352 4.24183461 4.24183579
 4.24495324 4.24495469 4.24495519 4.24495613 4.24780971 4.24781115
 4.24781165 4.24781259 4.25176439 4.2517656  4.25218126 4.25218244
 4.34697443 4.35024079 4.35591016 4.3559105  4.36687844 4.36687853
 4.36789525 4.36789542 4.36912387 4.36912601 4.375985   4.37598682
 4.3770522  4.38141517 4.38405583 4.38405666 4.38405826 4.38405851
 4.38465003 4.38465081 4.38465241 4.38465264 4.38581824 4.38621351
 4.38621426 4.38621589 4.3862161  4.39110971 4.39111185 4.39256039
 4.39256164 4.39258658 4.39258703 4.3928761  4.3928765  4.39767149
 4.39767304 4.39767359 4.39767457 4.39977287 4.39977319 4.40302386
 4.40302533 4.40302595 4.40302689 4.40483628 4.40483772 4.40483837
 4.40483929 4.40629314 4.40629439 4.40650773 4.40650852 4.40665112
 4.40665224 4.40788328 4.40788444 4.40996515 4.409966   4.4118203
 4.41212172 4.41274238 4.41274419 4.41438024 6.88093739 6.92890242
 6.92890568 6.94108008 6.94108048 6.95218627 6.97325994 6.97326061
 6.97326325 6.97326345 6.98611918 6.99432198 6.99432451 7.0014622
 7.00146362 7.00779236 7.00779406 7.00779486 7.00779594 7.01039561
 7.01039605 7.02062569 7.02062728 7.02062743 7.02062864 7.04752773
 7.04752904 7.05451127 7.07735697 7.07735807 7.09321264 7.09321361
 7.11792597 7.1248035  7.12480399 7.13002106 7.13002389 7.1374106
 7.13741235 7.13899319 7.13899471 7.13899605 7.1389971  7.14486955
 7.1448712  7.14503097 7.14503307 7.14642799 7.1555064  7.15614571
 7.1561477  7.15858589 7.15858713 7.15858776 7.15858864 7.15860542
 7.15860737 7.15860758 7.15860892 7.16450554 7.16450621 7.1656999
 7.16570186 7.17944803]
    CPU time for get_k_kpts  14769.92 sec, wall time    253.75 sec
    CPU time for get_j   8573.97 sec, wall time    171.63 sec
    CPU time for vj and vk  23343.98 sec, wall time    425.38 sec
E1 = -5187.48885065397  E_coul = 1154.8566183683101
cycle= 7 E= -4828.78991900557  delta_E= -8.22e-06  |g|= 0.00053  |ddm|= 0.00722
    CPU time for cycle= 7  23361.43 sec, wall time    425.93 sec
HOMO = -0.248545713995  LUMO = 0.235600453899
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-20.31736639 -20.31736569 -20.31736286 -20.31736203 -20.31736169
 -20.31736091 -20.31735973 -20.31735892 -20.3173584  -20.31735804
 -20.31735729 -20.31735637 -20.31735568 -20.31735495 -20.31735432
 -20.3173537  -20.31735316 -20.31735265 -20.31735223 -20.31735152
 -20.31735091 -20.31735073 -20.31734949 -20.31734892 -20.31734809
 -20.31734794 -20.31734668 -20.31734537 -20.31734365 -20.31734206
 -20.31734153 -20.31733622 -20.31538554 -20.31538543 -20.3153842
 -20.31538386 -20.31538199 -20.31538081 -20.31537959 -20.31537877
 -20.31537842 -20.31537754 -20.3153774  -20.31537619 -20.31537529
 -20.31537498 -20.31537494 -20.31537447 -20.31537334 -20.31537227
 -20.31537175 -20.31537146 -20.31536898 -20.3153684  -20.31536785
 -20.31536659 -20.31536635 -20.31536373 -20.3153627  -20.31536149
 -20.31536089 -20.31535986 -20.31535641 -20.31535421  -1.11490686
  -1.11044949  -1.11044896  -1.10966448  -1.10966287  -1.10581582
  -1.10581491  -1.10581442  -1.10581308  -1.10422129  -1.10310609
  -1.10298414  -1.10298277  -1.10296502  -1.10296366  -1.10119782
  -1.10119633  -1.10050722  -1.10050618  -1.10050611  -1.1005044
  -1.1005024   -1.10050118  -1.10050115  -1.10049946  -1.10003171
  -1.1000311   -1.09772871  -1.09772723  -1.09771307  -1.09771161
  -1.09765349  -1.06099067  -1.06088932  -1.06088859  -1.06088402
  -1.0608833   -1.05830386  -1.05830342  -1.05779406  -1.05779361
  -1.0577923   -1.05779117  -1.05777814  -1.05777769  -1.05777639
  -1.05777525  -1.0569116   -1.0569095   -1.05498156  -1.05498073
  -1.05495869  -1.05495785  -1.05483222  -1.0533074   -1.05156922
  -1.05156895  -1.05156738  -1.05156657  -1.04700808  -1.04700598
  -1.04596602  -1.04596559  -1.0405045   -0.51468234  -0.51380766
  -0.51380667  -0.5136095   -0.5136085   -0.5134515   -0.51345051
  -0.51333116  -0.51333036  -0.51332997  -0.51332878  -0.5132825
  -0.51328168  -0.5132813   -0.51328011  -0.5132507   -0.51325048
  -0.51316989  -0.51316889  -0.51301705  -0.51301566  -0.51181353
  -0.51169484  -0.51169396  -0.51169366  -0.51169237  -0.51136036
  -0.51037271  -0.51037133  -0.5101504   -0.51015017  -0.50894792
  -0.46894566  -0.46893575  -0.46834602  -0.46834553  -0.46825938
  -0.46825792  -0.4669464   -0.46694576  -0.46673291  -0.46673228
  -0.46556323  -0.46556283  -0.46556201  -0.46556113  -0.46521803
  -0.46498839  -0.46498799  -0.46498717  -0.46498629  -0.46486791
  -0.46486751  -0.46486669  -0.46486581  -0.46329201  -0.46329155
  -0.46325934  -0.46325872  -0.46322332  -0.46322271  -0.46236932
  -0.46236787  -0.45897261  -0.40042983  -0.38806612  -0.38806554
  -0.38449602  -0.38449468  -0.37988541  -0.37988451  -0.37930932
  -0.37930843  -0.3750707   -0.37507033  -0.37506945  -0.37506883
  -0.36898046  -0.36897972  -0.36897969  -0.36897876  -0.36848191
  -0.36848119  -0.36848114  -0.36848024  -0.3681227   -0.3652835
  -0.36497405  -0.36497321  -0.35464069  -0.35381652  -0.35381601
  -0.34426119  -0.34426042  -0.34383745  -0.34383668  -0.33987685
  -0.3398761   -0.33903542  -0.33903468  -0.33075337  -0.32761268
  -0.32761216  -0.31687464  -0.31687418  -0.31687375  -0.31687301
  -0.31675784  -0.31675737  -0.31646844  -0.31646799  -0.31646754
  -0.3164668   -0.31516906  -0.30917415  -0.30806229  -0.3080618
  -0.30722513  -0.30722473  -0.30722404  -0.30722341  -0.30719024
  -0.30718974  -0.29825597  -0.29825482  -0.29413057  -0.29413039
  -0.28412167  -0.26432304  -0.26432249  -0.26389223  -0.26305041
  -0.26304882  -0.26230014  -0.2616852   -0.26094036  -0.26093923
  -0.26084942  -0.26084846  -0.26084824  -0.2608468   -0.26083818
  -0.26083704  -0.26078376  -0.26078279  -0.26078263  -0.26078117
  -0.26077547  -0.26077457  -0.26077422  -0.26077279  -0.26065742
  -0.26065621  -0.26058492  -0.26058372  -0.25916323  -0.25871497
  -0.2587136   -0.25739509  -0.25739476  -0.25702099  -0.25701873
  -0.2570024   -0.25700169  -0.2555429   -0.25538683  -0.25538657
  -0.25538491  -0.25538399  -0.25489269  -0.25475561  -0.25368657
  -0.25368431  -0.25335156  -0.25335124  -0.25176523  -0.24978325
  -0.24978304  -0.2497009   -0.24970068  -0.2496474   -0.24964738
  -0.24964546  -0.24964513  -0.24958061  -0.24958057  -0.24957865
  -0.24957834  -0.24858902  -0.24858901  -0.24854573  -0.24854571] [0.23560045 0.27952669 0.27952671 0.28290996 0.28291033 0.32544336
 0.32544341 0.32544379 0.32544383 0.34680437 0.34680447 0.36228629
 0.3622864  0.3716219  0.3748098  0.39164972 0.39164982 0.39165017
 0.39165034 0.40650153 0.40650163 0.40650197 0.40650218 0.40805024
 0.41152752 0.4115276  0.41695345 0.41695347 0.41778223 0.41778265
 0.43633037 0.45297158 0.45297218 0.46120821 0.4612083  0.46120875
 0.46120884 0.46654122 0.46654139 0.47090469 0.47090482 0.48033296
 0.48033308 0.49375262 0.49375276 0.51226583 0.51226597 0.51226629
 0.51226646 0.51322433 0.51322445 0.51799578 0.51940395 0.5249375
 0.52493761 0.52895808 0.52895832 0.53437852 0.53437887 0.53916672
 0.53916678 0.54345275 0.55076906 0.55076918 0.55076968 0.55076994
 0.5550383  0.5550384  0.55503891 0.555039   0.5616734  0.56167361
 0.58738238 0.58738261 0.59749417 0.59949947 0.59949963 0.60103355
 0.60103377 0.60139191 0.6082187  0.60821888 0.60821932 0.60821967
 0.6093334  0.60933358 0.60933366 0.60933382 0.6141198  0.61411994
 0.61662966 0.61662971 0.62069022 0.62408199 0.624083   0.62510983
 0.62511028 0.62946344 0.62946394 0.63473646 0.63473728 0.63902572
 0.64154929 0.64154941 0.64154968 0.64154973 0.64161293 0.64358118
 0.64358131 0.64358149 0.64358173 0.64402017 0.64402036 0.64947212
 0.65017815 0.65017838 0.65017899 0.65017925 0.6512191  0.65121934
 0.65153469 0.65153494 0.66723435 0.66723524 0.68228894 0.69160897
 0.69160903 0.70115352 0.77312806 0.79746096 0.79746165 0.80436782
 0.80436795 0.83471308 0.83471327 0.83471352 0.83471367 0.83713151
 0.83871266 0.83871268 0.84878179 0.84878179 0.8548162  0.86079452
 0.86079461 0.86195048 0.8619505  0.86195097 0.8619511  0.86344877
 0.86344911 0.86649686 0.86649692 0.86649721 0.86649726 0.86749807
 0.86749831 0.87880376 0.87880382 0.88459978 0.88459988 0.88460031
 0.88460047 0.88492328 0.88492341 0.89015632 0.89588993 0.89589022
 0.89595957 0.89595975 0.89595999 0.89596021 0.89779388 0.89779409
 0.90812159 0.90812163 0.92114691 0.9214917  0.9214918  0.93753961
 0.93753974 0.93753986 0.93754007 0.9420051  0.94200517 0.94290933
 0.94307017 0.94307083 0.94610243 0.9563486  0.95684027 0.95684029
 0.9642433  0.96424371 0.9652146  0.96521505 0.96730578 0.96730604
 0.96730637 0.96730674 0.96829897 0.97487225 0.97894208 0.97894242
 0.9833584  0.98391436 0.98391467 0.99221193 0.99221221 0.99518196
 0.99566666 0.99566672 0.99566685 0.99566693 0.99809923 0.99809941
 0.99809947 0.99809976 1.00208325 1.00208387 1.01023862 1.01023867
 1.01115367 1.01115387 1.02607835 1.02607849 1.02607867 1.02607883
 1.03487944 1.03487951 1.03583827 1.03583874 1.03651114 1.03651127
 1.03651129 1.03651141 1.04193445 1.04806281 1.04806284 1.05277502
 1.05277507 1.05774449 1.05774469 1.06106569 1.0610659  1.06106611
 1.06106636 1.0613791  1.06137925 1.07097793 1.08553915 1.08553939
 1.0972733  1.12349798 1.12349801 1.22183131 1.26614485 1.26634816
 1.27273589 1.27273608 1.30108914 1.30109009 1.3188729  1.32974547
 1.32974586 1.32974628 1.32974677 1.35449082 1.35449119 1.35628931
 1.35628957 1.35849826 1.3584985  1.35894411 1.3589445  1.36230239
 1.36230287 1.36279224 1.36279317 1.37695129 1.37695132 1.37695191
 1.37695194 1.37894887 1.37894887 1.37894929 1.37894932 1.39164855
 1.3956745  1.39692335 1.39692467 1.40149779 1.40149792 1.41011288
 1.41011319 1.41011374 1.41011421 1.41048521 1.41048563 1.41048586
 1.41048646 1.41055441 1.41055471 1.42127291 1.4212732  1.42168229
 1.42168237 1.4219244  1.42398993 1.4278251  1.42973049 1.43220615
 1.43220621 1.43376199 1.43376218 1.43498967 1.43498969 1.43499061
 1.43499066 1.43559276 1.43559282 1.43802091 1.43802103 1.43889183
 1.43889322 1.44007853 1.44224577 1.44224642 1.44281608 1.44456652
 1.44456699 1.44844555 1.44844574 1.44983168 1.44983192 1.44983299
 1.44983324 1.45022409 1.4502248  1.45824014 1.45824141 1.45935378
 1.45935423 1.45935428 1.45935477 1.46698762 1.46780668 1.46780696
 1.46780706 1.46780746 1.47430016 1.47430042 1.48231744 1.48352062
 1.48352099 1.48851311 1.48851322 1.48882014 1.48882037 1.49178106
 1.4917813  1.49178209 1.49178229 1.49444003 1.50170127 1.50170135
 1.50170201 1.50170223 1.50290444 1.50290503 1.50459773 1.50459789
 1.5045986  1.50459872 1.51937512 1.51978013 1.51978035 1.52200309
 1.52200329 1.52551524 1.52551547 1.53053645 1.53053749 1.56889817
 1.58686695 1.586867   1.58919905 1.59882076 1.60094904 1.60094949
 1.60278087 1.60278112 1.61248561 1.61248582 1.61248658 1.61248676
 1.6132837  1.61328393 1.61328467 1.61328497 1.61747661 1.61747666
 1.61950781 1.6195081  1.62436387 1.62436453 1.62810788 1.62827408
 1.6283719  1.62837207 1.63828643 1.63828743 1.6383297  1.63832991
 1.63833015 1.63833039 1.63901324 1.63901373 1.6440738  1.64407393
 1.64539555 1.64552075 1.64552122 1.64552132 1.64552192 1.64675107
 1.64675206 1.64960138 1.65144767 1.65846542 1.6584657  1.66109339
 1.66109352 1.66109435 1.66109444 1.66508301 1.66508336 1.66651176
 1.66651177 1.66651189 1.66651194 1.66658344 1.66658362 1.66658431
 1.66658463 1.67127738 1.67127752 1.67615111 1.67754851 1.67754925
 1.68182506 1.68280817 1.68280849 1.69193356 1.69193399 1.69302474
 1.69302475 1.70233993 1.70254264 1.7040238  1.70402381 1.70486275
 1.70486312 1.70650565 1.70984    1.71027212 1.71027229 1.71047545
 1.71047557 1.71352977 1.71418669 1.71418688 1.71569327 1.71569345
 1.71569372 1.7156939  1.71593564 1.71593582 1.71603429 1.71603435
 1.7168978  1.71689853 1.72171661 1.7217167  1.72171726 1.72171739
 1.72226613 1.72226638 1.72226643 1.72226665 1.7297589  1.72975939
 1.7305932  1.73059371 1.73068995 1.73305082 1.73305106 1.73305127
 1.73305158 1.73315165 1.73471858 1.73717466 1.73717508 1.73747287
 1.73747305 1.73747311 1.73747334 1.73765257 1.73765288 1.73946753
 1.73946802 1.74118202 1.74118233 1.74276352 1.74276359 1.74276424
 1.74276425 1.74394271 1.74394295 1.75308342 1.75340479 1.75340493
 1.75456384 1.75456393 1.75747478 1.75747487 1.76295446 1.76451396
 1.7645142  1.76650766 1.76650813 1.76890438 1.76890446 1.76890471
 1.76890476 1.77397069 1.77397071 1.77397105 1.77397109 1.77701228
 1.7781701  1.77817052 1.77873574 1.77873586 1.77873615 1.77873641
 1.77975737 1.77975771 1.78083222 1.78083233 1.7823823  1.78363421
 1.78363433 1.78810937 1.78891686 1.78891735 1.79592591 1.79592605
 1.79592632 1.79592639 1.79762934 1.7981496  1.7981498  1.80166561
 1.80166573 1.80189676 1.80189678 1.80189705 1.80189713 1.80809048
 1.80809141 1.80835115 1.80848132 1.80894632 1.80894641 1.81136817
 1.81136844 1.81828307 1.82321154 1.82321158 1.85185285 1.8518532
 1.86188063 1.86188081 1.86435902 1.86435914 1.86568252 1.86568285
 1.86663869 1.86663882 1.86663942 1.86663962 1.87061386 1.87061398
 1.87061428 1.87061449 1.88934695 1.88934705 1.88934739 1.88934764
 1.8976564  1.89964359 1.89964366 1.91409596 1.91409618 1.92245134
 1.92245139 1.92518366 1.92518383 1.92518423 1.92518445 1.93257034
 1.93257048 1.93828656 1.93828708 1.94580902 1.94580911 1.95294422
 1.96461735 1.96461755 1.96461795 1.96461825 1.97519836 1.97519855
 1.98070708 2.00145787 2.00145803 2.00145828 2.00145849 2.00861063
 2.00861088 2.0160104  2.02149009 2.02157533 2.02455344 2.02455388
 2.02460732 2.02460758 2.03750755 2.03750813 2.03800472 2.03800499
 2.04022833 2.04022839 2.05240833 2.05263301 2.05263305 2.05263368
 2.05263375 2.05421252 2.05421303 2.05640916 2.05640967 2.06055913
 2.06782211 2.06782293 2.06982328 2.07007311 2.07017271 2.07080963
 2.07080969 2.07292794 2.07292826 2.07292836 2.07292881 2.07751927
 2.07751963 2.07751965 2.07752014 2.08833471 2.08833507 2.08965487
 2.08965518 2.09664846 2.0966486  2.09882957 2.09882987 2.10554164
 2.10640534 2.10640567 2.12724351 2.12724361 2.12724397 2.12724419
 2.13114462 2.13114479 2.13394765 2.13926307 2.15731094 2.15731115
 2.15798091 2.15798113 2.15798141 2.15798159 2.16868104 2.16868126
 2.16868156 2.16868175 2.17881893 2.17881907 2.18142257 2.18142281
 2.19530897 2.19530919 2.2136456  2.21364581 2.21460578 2.21460605
 2.22241817 2.22241819 2.22298515 2.22454381 2.22487416 2.22487446
 2.22537752 2.2380474  2.23804802 2.24601905 2.24601926 2.24601953
 2.24601982 2.24619575 2.2516105  2.25161082 2.25637154 2.26129633
 2.26129653 2.26905228 2.27044202 2.27448415 2.27448443 2.27771477
 2.27771481 2.27771501 2.27771511 2.28584569 2.28584584 2.28584607
 2.2858463  2.29947331 2.29947355 2.29947372 2.29947401 2.303434
 2.30343417 2.30504706 2.3050475  2.32010081 2.3201009  2.32992336
 2.32992349 2.33609108 2.33609122 2.33609164 2.33609175 2.34234322
 2.34234332 2.34497552 2.34497577 2.35519999 2.35520003 2.35520063
 2.35520064 2.35602836 2.36156382 2.36156403 2.36575813 2.36575814
 2.66412482 2.69477849 2.69477943 2.71330787 2.71330801 2.73109989
 2.74745478 2.747455   2.74745563 2.74745603 2.75077454 2.75077467
 2.76343186 2.76343197 2.76865084 2.76865092 2.7686517  2.76865198
 2.77272954 2.77272962 2.77273041 2.77273069 2.77865298 2.77865325
 2.78055723 2.78576767 2.7857679  2.78583219 2.78583231 2.82538765
 2.82538827 2.86435175 2.88748468 2.89015711 2.89015722 2.89113023
 2.89141419 2.89141433 2.89842064 2.89842082 2.89943008 2.89943051
 2.89982314 2.89982342 2.89982352 2.89982385 2.90021208 2.90021274
 2.9008915  2.90089178 2.90089186 2.90089223 2.90092985 2.90093029
 2.92587754 2.92587767 2.92587815 2.92587842 2.93212081 2.93212145
 2.94917753 2.96722435 2.96722446 2.97426129 2.97426154 2.97735703
 2.97845897 2.97845915 2.98675921 2.9892354  2.98923568 2.98923612
 2.98923649 2.98998878 2.99517055 2.9951708  2.99517118 2.99517159
 2.99633087 2.9963314  3.00336531 3.00336588 3.00408556 3.00498606
 3.00498714 3.00919186 3.00919227 3.0106506  3.0106511  3.01065165
 3.0106523  3.01290246 3.01290363 3.01816626 3.0185961  3.02212108
 3.0221216  3.03162663 3.03162747 3.0397338  3.03973399 3.05801565
 3.05801582 3.05801659 3.05801683 3.06017246 3.06403876 3.06435429
 3.06435461 3.06628563 3.06628579 3.06912612 3.06912628 3.06912718
 3.06912738 3.07046016 3.07046035 3.07771653 3.07771684 3.07771754
 3.07771795 3.0922319  3.092232   3.10246518 3.10246523 3.10341158
 3.10341262 3.12157607 3.41094774 3.41094778 3.4120435  3.41204368
 3.41381232 3.41381253 3.41419792 3.41545051 3.41545089 3.41621829
 3.41674361 3.41674413 3.41690736 3.4169075  3.4169089  3.41690957
 3.41726066 3.41726073 3.41726232 3.41726284 3.41795085 3.41805553
 3.41805782 3.42094773 3.42094798 3.42094945 3.42095023 3.42211215
 3.42308482 3.42308635 3.42442674 3.4244275  3.42442809 3.42442912
 3.4248125  3.42481331 3.42481348 3.42481471 3.42523085 3.42523206
 3.42632514 3.42632597 3.42677198 3.42677225 3.42824948 3.42824969
 3.42878992 3.42879035 3.43147246 3.43249778 3.43249826 3.43503018
 3.43503157 3.43894593 3.44265986 3.44266098 3.44266099 3.44266265
 3.44864557 3.45227967 3.45228108 3.45797661 3.4579769  3.46669662
 3.46853918 3.46853972 3.47963368 3.47987379 3.47998052 3.47998189
 3.48005222 3.48005241 3.48005376 3.4800543  3.48050329 3.48050514
 3.48153049 3.48277463 3.48929224 3.48929274 3.49204574 3.4920461
 3.4935968  3.49359713 3.4996052  3.49960552 3.49960669 3.49960745
 3.49962997 3.49963032 3.49963146 3.49963227 3.50990862 3.50990921
 3.51199345 3.51199397 3.55628194 3.56590465 3.56590513 3.57393762
 3.57393903 3.57724357 3.58172494 3.58172619 3.58211522 3.58211599
 3.58211666 3.58211778 3.58567139 3.5856727  3.58744703 3.58744805
 3.58744809 3.58744958 3.5891619  3.58916291 3.58916298 3.58916448
 3.58929173 3.58929301 3.58985512 3.58985641 3.59087968 3.5908813
 3.59095637 3.59664595 3.59664623 3.60294622 3.61222928 3.61223125
 3.61397856 3.61502716 3.62521442 3.62521504 3.62689858 3.62689897
 3.62690027 3.62690119 3.63046265 3.63046325 3.63369866 3.63369944
 3.63522317 3.63522364 3.63522478 3.63522588 3.63687136 3.63687219
 3.63708435 3.63708484 3.63708595 3.63708707 3.63887516 3.63887587
 3.63981778 3.6398185  3.64282993 3.64358871 3.64488898 3.64489092
 3.68428023 3.68428147 3.68462106 3.68462194 3.68654768 3.68738264
 3.68738387 3.68754388 3.69009095 3.69009227 3.69509219 3.69591562
 3.69591637 3.69591694 3.69591811 3.69748209 3.69748321 3.69806945
 3.69807032 3.69807066 3.69807207 3.69834878 3.69834967 3.69834997
 3.69835138 3.70047471 3.70047585 3.70054435 3.70054592 3.7071791
 3.70717994 3.70985908 4.0247716  4.02477224 4.02536862 4.02587013
 4.02587077 4.04077257 4.04077289 4.04077426 4.04077521 4.04379933
 4.04379992 4.04691374 4.04691406 4.04691544 4.04691639 4.05094535
 4.05094737 4.05153665 4.05156886 4.05157081 4.05502533 4.05502565
 4.05502697 4.05502791 4.06116163 4.06967506 4.06967571 4.0746905
 4.07469114 4.07810569 4.0781063  4.09023936 4.15748486 4.15748639
 4.15856579 4.1670371  4.16703773 4.16732628 4.17064106 4.17064213
 4.17064225 4.17064386 4.17330676 4.17330736 4.17550818 4.1757863
 4.18183512 4.18183657 4.2416715  4.24167281 4.24184364 4.24184492
 4.24496266 4.24496369 4.24496387 4.24496543 4.24781914 4.24782017
 4.24782035 4.2478219  4.25177358 4.25177489 4.25219025 4.25219154
 4.34697492 4.35024106 4.35591042 4.35591084 4.36688074 4.36688095
 4.36789735 4.36789765 4.36912436 4.36912651 4.37599314 4.37599474
 4.3770602  4.38142316 4.38405646 4.38405685 4.38405826 4.38405934
 4.38465092 4.38465129 4.38465271 4.38465374 4.3858187  4.38621444
 4.38621479 4.38621623 4.38621722 4.39111008 4.39111223 4.39256831
 4.3925697  4.3925873  4.39258794 4.39287703 4.39287761 4.3976798
 4.39768091 4.3976811  4.3976828  4.39977334 4.39977374 4.40303194
 4.403033   4.40303328 4.40303489 4.40484427 4.4048453  4.40484562
 4.40484719 4.40630101 4.40630239 4.4065138  4.40651464 4.40665847
 4.40665969 4.4078908  4.40789209 4.40997147 4.40997239 4.41182822
 4.41212218 4.41275042 4.41275202 4.41438817 6.88093957 6.9289035
 6.92890686 6.94108189 6.94108238 6.95218666 6.97326098 6.97326127
 6.97326389 6.97326478 6.98612054 6.99432314 6.99432579 7.00146416
 7.00146585 7.00779442 7.00779572 7.00779635 7.00779838 7.01039521
 7.01039575 7.02062768 7.02062912 7.02062913 7.02063104 7.04752886
 7.04753045 7.05451048 7.07735651 7.07735789 7.09321108 7.09321233
 7.11792991 7.12480773 7.12480828 7.13002602 7.13002882 7.13741523
 7.13741724 7.13899854 7.13899964 7.13900093 7.13900254 7.14487338
 7.14487528 7.1450383  7.14504065 7.14643273 7.15551205 7.15615058
 7.15615253 7.15859006 7.15859089 7.15859178 7.15859302 7.15860975
 7.15861127 7.15861136 7.15861353 7.16451187 7.16451261 7.16570611
 7.16570833 7.17945482]
    CPU time for get_k_kpts  14772.90 sec, wall time    253.58 sec
    CPU time for get_j   8550.14 sec, wall time    166.24 sec
    CPU time for vj and vk  23323.15 sec, wall time    419.83 sec
E1 = -5187.488969326229  E_coul = 1154.8567368640665
cycle= 8 E= -4828.78991918207  delta_E= -1.77e-07  |g|= 7.85e-05  |ddm|= 0.00119
    CPU time for cycle= 8  23338.03 sec, wall time    420.29 sec
HOMO = -0.248545497217  LUMO = 0.235600314796
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-20.31736578 -20.3173643  -20.31736272 -20.31736157 -20.31736095
 -20.31735973 -20.31735884 -20.31735781 -20.31735733 -20.31735685
 -20.31735645 -20.31735529 -20.31735502 -20.31735444 -20.31735421
 -20.31735385 -20.31735306 -20.31735265 -20.31735183 -20.31735163
 -20.31735094 -20.31735064 -20.31735031 -20.31735001 -20.31734946
 -20.31734886 -20.31734791 -20.31734604 -20.31734437 -20.31734353
 -20.3173428  -20.31733667 -20.31538548 -20.31538411 -20.31538319
 -20.31538204 -20.31538146 -20.3153805  -20.31538023 -20.3153795
 -20.31537773 -20.31537747 -20.315377   -20.31537557 -20.31537469
 -20.3153736  -20.31537282 -20.31537276 -20.31537228 -20.31537177
 -20.3153711  -20.31537058 -20.31536982 -20.31536976 -20.31536843
 -20.31536796 -20.31536699 -20.31536519 -20.31536471 -20.31536314
 -20.31536299 -20.31536222 -20.31535939 -20.31535494  -1.11490727
  -1.11044987  -1.11044946  -1.10966465  -1.10966353  -1.10581607
  -1.10581507  -1.10581477  -1.10581412  -1.1042218   -1.10310653
  -1.10298442  -1.10298339  -1.10296531  -1.10296426  -1.10119808
  -1.10119708  -1.10050755  -1.10050635  -1.10050629  -1.10050549
  -1.10050269  -1.10050147  -1.10050135  -1.10050066  -1.10003211
  -1.10003164  -1.09772902  -1.09772792  -1.0977134   -1.09771229
  -1.09765399  -1.060991    -1.06088959  -1.06088898  -1.0608843
  -1.06088369  -1.05830417  -1.05830382  -1.0577944   -1.05779349
  -1.05779255  -1.05779216  -1.05777849  -1.05777757  -1.05777664
  -1.05777625  -1.05691166  -1.05691008  -1.05498187  -1.05498119
  -1.054959    -1.05495832  -1.05483263  -1.05330771  -1.05156953
  -1.05156886  -1.05156774  -1.05156749  -1.04700824  -1.04700667
  -1.04596636  -1.04596603  -1.04050493  -0.51468238  -0.51380747
  -0.51380672  -0.5136093   -0.51360854  -0.51345132  -0.51345057
  -0.51333093  -0.51333001  -0.51332982  -0.51332922  -0.51328227
  -0.51328134  -0.51328116  -0.51328056  -0.51325074  -0.51325056
  -0.5131697   -0.51316894  -0.51301688  -0.51301593  -0.5118136
  -0.51169474  -0.51169374  -0.51169362  -0.51169297  -0.51136041
  -0.51037256  -0.51037161  -0.51015044  -0.51015026  -0.50894799
  -0.46894515  -0.46893519  -0.46834528  -0.46834486  -0.46825867
  -0.46825755  -0.46694562  -0.46694506  -0.46673212  -0.46673157
  -0.46556264  -0.46556189  -0.46556133  -0.46556096  -0.46521721
  -0.46498775  -0.464987    -0.46498644  -0.46498607  -0.46486727
  -0.46486652  -0.46486596  -0.46486559  -0.46329153  -0.46329113
  -0.46325878  -0.46325823  -0.46322277  -0.46322222  -0.46236848
  -0.46236737  -0.45897216  -0.40042901  -0.38806516  -0.38806471
  -0.38449531  -0.38449433  -0.37988469  -0.37988399  -0.37930859
  -0.3793079   -0.37506989  -0.37506941  -0.37506877  -0.37506848
  -0.36897986  -0.36897921  -0.36897911  -0.36897861  -0.3684813
  -0.36848067  -0.36848056  -0.36848007  -0.36812178  -0.36528337
  -0.36497307  -0.36497243  -0.35463983  -0.35381616  -0.35381577
  -0.34426048  -0.34425989  -0.34383678  -0.34383618  -0.33987687
  -0.33987628  -0.33903548  -0.33903489  -0.3307525   -0.32761163
  -0.32761123  -0.31687429  -0.31687372  -0.31687342  -0.31687306
  -0.31675723  -0.3167569   -0.31646809  -0.31646751  -0.3164672
  -0.31646684  -0.31516806  -0.30917413  -0.3080618   -0.30806142
  -0.3072243   -0.30722383  -0.30722333  -0.30722306  -0.30718974
  -0.30718935  -0.29825496  -0.29825417  -0.29412997  -0.29412983
  -0.28412064  -0.26432274  -0.2643223   -0.26389211  -0.26305012
  -0.26304902  -0.26230034  -0.26168466  -0.26094026  -0.2609394
  -0.26084911  -0.260848    -0.26084795  -0.26084723  -0.26083809
  -0.26083722  -0.26078348  -0.26078236  -0.26078229  -0.26078157
  -0.26077523  -0.26077415  -0.26077401  -0.26077336  -0.26065702
  -0.26065611  -0.26058451  -0.26058359  -0.25916343  -0.25871465
  -0.25871373  -0.25739525  -0.257395    -0.25702091  -0.2570192
  -0.25700235  -0.2570018   -0.25554311  -0.25538699  -0.25538626
  -0.25538504  -0.2553848   -0.25489288  -0.2547558   -0.2536865
  -0.25368479  -0.25335172  -0.25335147  -0.25176543  -0.24978295
  -0.24978277  -0.24970062  -0.24970043  -0.24964703  -0.24964676
  -0.24964533  -0.24964533  -0.24958023  -0.24957997  -0.24957854
  -0.24957854  -0.24858881  -0.24858879  -0.2485455   -0.2485455 ] [0.23560031 0.27952658 0.27952663 0.28290994 0.28291022 0.32544337
 0.32544346 0.32544369 0.32544375 0.34680429 0.34680441 0.36228633
 0.36228649 0.37162152 0.37480993 0.39164973 0.3916499  0.39165011
 0.39165023 0.40650165 0.40650189 0.40650206 0.40650221 0.40805082
 0.41152726 0.41152729 0.41695362 0.41695371 0.41778199 0.4177823
 0.43633019 0.45297228 0.45297272 0.46120802 0.46120805 0.46120841
 0.46120845 0.46654084 0.46654093 0.4709045  0.47090462 0.48033317
 0.48033334 0.49375308 0.49375329 0.51226557 0.51226568 0.51226592
 0.51226601 0.51322481 0.51322493 0.51799568 0.51940481 0.52493792
 0.52493807 0.52895812 0.52895833 0.53437831 0.5343786  0.53916654
 0.53916655 0.5434524  0.55076965 0.55076989 0.55077021 0.55077034
 0.55503878 0.55503892 0.55503928 0.55503932 0.56167341 0.56167358
 0.5873828  0.58738302 0.59749395 0.59949932 0.59949942 0.60103414
 0.60103436 0.60139264 0.60821919 0.60821951 0.60821976 0.60821994
 0.60933356 0.6093337  0.60933376 0.6093339  0.61412052 0.61412071
 0.61662941 0.61662946 0.62069033 0.62408299 0.62408373 0.62510972
 0.62511007 0.62946323 0.62946363 0.63473634 0.63473693 0.63902543
 0.64154943 0.64154948 0.64154971 0.64154978 0.64161391 0.64358128
 0.64358149 0.64358164 0.64358177 0.6440202  0.64402036 0.64947212
 0.650178   0.65017822 0.65017864 0.65017882 0.65121958 0.65121979
 0.65153461 0.6515348  0.66723415 0.66723479 0.68228866 0.69160865
 0.6916087  0.70115316 0.77312882 0.79746172 0.79746224 0.80436842
 0.80436848 0.8347135  0.83471366 0.83471385 0.83471395 0.83713105
 0.83871334 0.83871346 0.84878247 0.84878262 0.85481674 0.86079418
 0.86079424 0.86195082 0.861951   0.86195127 0.86195135 0.86344841
 0.86344871 0.86649681 0.86649689 0.86649706 0.86649715 0.86749777
 0.86749796 0.87880356 0.8788036  0.88459942 0.88459956 0.88459986
 0.88459993 0.88492297 0.88492305 0.89015621 0.89588955 0.89588979
 0.89595969 0.89595982 0.89596002 0.89596011 0.89779395 0.89779409
 0.90812158 0.90812165 0.92114651 0.92149215 0.9214922  0.93753949
 0.93753965 0.93753974 0.93753986 0.94200474 0.9420048  0.94290901
 0.94306998 0.94307043 0.94610222 0.95634852 0.95683981 0.95683983
 0.96424293 0.96424328 0.96521478 0.9652151  0.96730559 0.96730591
 0.96730608 0.9673063  0.96829925 0.97487193 0.97894172 0.97894199
 0.9833583  0.98391405 0.9839143  0.99221181 0.99221205 0.99518177
 0.99566655 0.99566661 0.99566675 0.99566679 0.99809904 0.99809927
 0.99809933 0.99809948 1.00208314 1.00208356 1.01023856 1.01023861
 1.0111534  1.01115355 1.02607817 1.02607834 1.02607842 1.02607855
 1.03487949 1.0348795  1.0358382  1.03583854 1.03651094 1.03651104
 1.03651106 1.03651116 1.04193442 1.04806272 1.04806276 1.05277522
 1.05277526 1.05774439 1.05774457 1.06106553 1.0610657  1.06106587
 1.06106601 1.06137863 1.06137873 1.07097766 1.0855392  1.08553937
 1.09727318 1.12349781 1.12349784 1.22183134 1.2661451  1.2663484
 1.27273605 1.27273616 1.30108937 1.30109005 1.31887292 1.32974566
 1.32974603 1.32974632 1.3297466  1.35449116 1.3544915  1.35628948
 1.35628968 1.35849852 1.35849874 1.35894434 1.35894466 1.36230261
 1.36230301 1.3627924  1.36279307 1.37695174 1.37695179 1.3769522
 1.37695224 1.3789492  1.37894926 1.37894956 1.37894958 1.39164862
 1.39567444 1.39692356 1.39692452 1.40149782 1.40149791 1.41011306
 1.41011346 1.41011382 1.4101141  1.41048534 1.41048583 1.41048596
 1.41048632 1.41055446 1.41055468 1.42127305 1.42127326 1.42168221
 1.42168225 1.42192454 1.42398974 1.42782567 1.42972963 1.43220633
 1.43220641 1.43376218 1.43376234 1.43498992 1.43498995 1.43499065
 1.43499066 1.43559191 1.43559197 1.43802094 1.43802109 1.43889198
 1.43889301 1.44007849 1.44224564 1.44224614 1.44281511 1.44456669
 1.44456708 1.44844563 1.4484458  1.44983184 1.44983202 1.44983281
 1.44983297 1.4502239  1.45022444 1.45824025 1.45824116 1.45935344
 1.45935378 1.45935381 1.45935412 1.46698794 1.46780632 1.46780661
 1.46780668 1.46780686 1.47430057 1.47430075 1.48231719 1.48352048
 1.4835207  1.48851306 1.48851314 1.48882035 1.48882047 1.49178145
 1.49178157 1.49178219 1.49178234 1.49444004 1.50170119 1.50170138
 1.50170184 1.50170192 1.50290431 1.50290478 1.50459794 1.50459803
 1.50459854 1.50459865 1.51937536 1.51977992 1.51978005 1.52200329
 1.52200347 1.52551529 1.52551547 1.53053654 1.5305373  1.56889845
 1.58686707 1.58686711 1.58919894 1.5988207  1.60094896 1.6009493
 1.60278094 1.60278116 1.61248567 1.61248579 1.61248637 1.61248652
 1.61328371 1.61328391 1.61328449 1.61328463 1.61747671 1.61747676
 1.61950786 1.61950807 1.62436407 1.6243645  1.62810819 1.62827412
 1.62837194 1.62837209 1.63828654 1.63828726 1.63832971 1.63832992
 1.63833006 1.63833025 1.63901342 1.63901376 1.64407413 1.64407425
 1.64539542 1.64552082 1.64552126 1.64552133 1.64552168 1.6467511
 1.64675183 1.6496015  1.65144764 1.65846528 1.65846546 1.66109357
 1.66109364 1.66109426 1.66109433 1.66508298 1.6650832  1.66651182
 1.66651185 1.66651192 1.66651194 1.66658349 1.66658374 1.66658423
 1.66658436 1.67127733 1.67127747 1.67615151 1.67754866 1.67754921
 1.68182493 1.68280828 1.68280853 1.69193343 1.69193377 1.69302446
 1.69302448 1.70233987 1.70254221 1.70402403 1.70402406 1.70486274
 1.70486304 1.70650562 1.7098396  1.71027193 1.71027205 1.7104756
 1.71047569 1.71352935 1.71418627 1.71418642 1.71569366 1.71569378
 1.71569401 1.71569413 1.71593551 1.71593565 1.71603429 1.71603436
 1.71689764 1.71689819 1.72171648 1.7217166  1.721717   1.72171709
 1.72226634 1.72226655 1.72226656 1.72226679 1.7297588  1.72975916
 1.73059336 1.73059371 1.73068957 1.73305103 1.73305126 1.73305144
 1.73305162 1.73315169 1.73471897 1.7371749  1.7371752  1.7374729
 1.73747307 1.73747311 1.73747326 1.73765263 1.73765293 1.73946775
 1.73946809 1.74118194 1.74118218 1.7427636  1.74276361 1.74276409
 1.74276412 1.74394279 1.74394292 1.75308354 1.75340458 1.75340472
 1.754564   1.75456409 1.7574749  1.75747501 1.76295462 1.76451362
 1.76451379 1.76650793 1.76650833 1.7689043  1.76890431 1.76890454
 1.76890456 1.77397071 1.77397072 1.77397096 1.77397099 1.77701237
 1.77817001 1.77817033 1.77873592 1.77873618 1.77873636 1.77873651
 1.77975717 1.77975746 1.78083208 1.78083215 1.78238306 1.78363484
 1.78363485 1.78810936 1.78891713 1.78891751 1.79592576 1.79592581
 1.795926   1.79592609 1.79762962 1.79814931 1.79814949 1.80166553
 1.80166563 1.80189666 1.8018967  1.8018969  1.80189693 1.8080908
 1.80809148 1.80835104 1.80848175 1.80894635 1.8089464  1.81136801
 1.81136823 1.81828283 1.8232115  1.82321154 1.85185282 1.85185312
 1.86188063 1.86188074 1.86435913 1.86435926 1.86568313 1.86568333
 1.86663896 1.86663914 1.86663956 1.86663967 1.87061384 1.87061403
 1.87061423 1.87061436 1.8893472  1.88934742 1.88934763 1.88934774
 1.89765603 1.89964394 1.89964406 1.91409609 1.91409623 1.92245165
 1.92245173 1.92518377 1.92518394 1.92518423 1.92518435 1.93257047
 1.93257061 1.93828644 1.93828685 1.94580911 1.94580915 1.95294421
 1.96461768 1.96461791 1.96461821 1.96461834 1.97519841 1.97519857
 1.98070735 2.00145784 2.001458   2.00145818 2.0014583  2.00861089
 2.0086111  2.01601107 2.02149016 2.02157527 2.02455363 2.02455394
 2.02460745 2.02460761 2.03750773 2.03750817 2.03800467 2.0380049
 2.04022834 2.04022841 2.05240816 2.05263309 2.05263319 2.05263365
 2.05263368 2.05421255 2.05421298 2.05640919 2.05640962 2.06055935
 2.06782218 2.06782279 2.06982339 2.07007309 2.07017257 2.07080974
 2.07080978 2.07292804 2.07292844 2.07292844 2.07292872 2.07751933
 2.07751969 2.07751974 2.07751999 2.08833503 2.08833527 2.08965485
 2.08965512 2.09664838 2.0966485  2.0988296  2.09882986 2.10554154
 2.10640536 2.1064056  2.12724365 2.12724384 2.12724407 2.12724417
 2.13114482 2.13114495 2.13394786 2.13926293 2.15731107 2.15731122
 2.15798118 2.15798134 2.15798153 2.15798171 2.16868132 2.16868149
 2.16868169 2.16868187 2.17881889 2.17881901 2.18142252 2.18142269
 2.1953092  2.1953094  2.21364585 2.21364606 2.21460585 2.21460606
 2.22241859 2.22241867 2.22298542 2.22454346 2.22487381 2.22487406
 2.22537713 2.23804718 2.23804763 2.24601882 2.24601907 2.24601922
 2.2460194  2.24619545 2.25161028 2.25161049 2.25637193 2.2612961
 2.26129628 2.26905256 2.27044183 2.27448451 2.27448472 2.27771506
 2.27771517 2.27771531 2.27771537 2.28584566 2.28584585 2.285846
 2.28584614 2.2994734  2.29947366 2.29947374 2.29947394 2.30343428
 2.30343446 2.30504736 2.3050477  2.32010088 2.32010091 2.32992305
 2.32992316 2.336091   2.33609108 2.33609139 2.33609148 2.34234302
 2.34234309 2.34497571 2.34497594 2.35519998 2.35519998 2.35520042
 2.35520044 2.35602863 2.36156371 2.36156389 2.36575792 2.36575793
 2.66412507 2.6947789  2.69477958 2.71330809 2.71330819 2.73110031
 2.74745511 2.74745551 2.74745587 2.74745611 2.75077505 2.75077526
 2.76343241 2.7634326  2.76865144 2.76865177 2.76865223 2.76865239
 2.77273014 2.77273047 2.77273093 2.7727311  2.77865362 2.77865394
 2.78055721 2.78576836 2.78576866 2.7858327  2.7858328  2.82538801
 2.82538845 2.86435274 2.88748523 2.89015714 2.89015728 2.89113016
 2.89141379 2.8914139  2.89842018 2.89842031 2.89942988 2.89943023
 2.89982288 2.89982314 2.89982323 2.89982345 2.90021239 2.90021287
 2.90089124 2.90089153 2.9008916  2.90089184 2.9009296  2.90092994
 2.92587748 2.92587771 2.92587806 2.92587818 2.93212072 2.93212123
 2.94917692 2.96722383 2.9672239  2.97426116 2.97426133 2.97735648
 2.97845881 2.97845892 2.98675874 2.98923533 2.98923561 2.98923592
 2.98923611 2.9899887  2.9951705  2.99517081 2.99517107 2.99517125
 2.99633088 2.99633125 3.00336534 3.00336577 3.00408551 3.00498614
 3.00498691 3.00919196 3.00919229 3.01065072 3.01065119 3.01065158
 3.01065192 3.01290258 3.01290341 3.01816618 3.01859605 3.02212109
 3.02212146 3.03162619 3.0316268  3.03973373 3.03973392 3.05801547
 3.05801565 3.05801622 3.05801633 3.06017189 3.06403878 3.06435401
 3.06435424 3.06628524 3.06628536 3.06912604 3.06912618 3.06912684
 3.06912694 3.07045992 3.07046006 3.07771637 3.07771669 3.07771719
 3.07771741 3.09223169 3.09223175 3.10246485 3.10246491 3.10341148
 3.10341223 3.12157579 3.41094794 3.41094794 3.4120437  3.41204381
 3.41381244 3.41381263 3.41419817 3.41545071 3.41545103 3.41621842
 3.41674378 3.41674422 3.41690753 3.41690809 3.4169091  3.41690925
 3.41726087 3.41726132 3.41726245 3.41726254 3.41795093 3.41805594
 3.41805766 3.42094794 3.42094858 3.42094964 3.42094986 3.42211228
 3.4230852  3.42308635 3.42442704 3.42442782 3.42442819 3.42442875
 3.42481272 3.42481365 3.42481368 3.42481429 3.42523109 3.425232
 3.42632536 3.42632598 3.42677208 3.4267723  3.42824964 3.42824977
 3.42879013 3.42879049 3.43147258 3.43249795 3.4324983  3.43503048
 3.4350314  3.438946   3.44266008 3.44266123 3.44266136 3.44266207
 3.44864562 3.45227997 3.4522809  3.45797669 3.45797692 3.46669667
 3.46853931 3.46853975 3.47963386 3.47987386 3.4799808  3.47998183
 3.48005244 3.48005287 3.48005387 3.48005403 3.48050368 3.48050508
 3.48153063 3.48277477 3.48929238 3.48929279 3.49204593 3.49204622
 3.49359692 3.4935972  3.49960539 3.49960601 3.49960686 3.49960713
 3.49963015 3.49963081 3.49963163 3.49963193 3.50990882 3.5099093
 3.51199363 3.51199407 3.55628212 3.56590489 3.56590527 3.573938
 3.57393896 3.57724378 3.58172527 3.58172622 3.58211559 3.58211642
 3.58211688 3.58211743 3.58567172 3.58567272 3.58744735 3.5874484
 3.5874485  3.58744916 3.58916221 3.58916329 3.58916338 3.58916406
 3.58929206 3.58929304 3.58985545 3.58985643 3.59088011 3.59088123
 3.5909565  3.59664613 3.59664635 3.60294638 3.61222965 3.61223111
 3.6139787  3.61502726 3.6252146  3.62521509 3.62689878 3.62689952
 3.62690045 3.62690077 3.63046287 3.63046335 3.63369887 3.6336995
 3.63522335 3.63522423 3.63522504 3.63522544 3.63687159 3.63687226
 3.63708453 3.63708544 3.63708623 3.63708663 3.63887539 3.63887598
 3.63981802 3.63981862 3.64283009 3.64358889 3.64488938 3.64489087
 3.68428034 3.68428128 3.68462113 3.68462181 3.68654762 3.68738276
 3.68738369 3.68754388 3.69009112 3.690092   3.69509215 3.69591577
 3.69591667 3.69591702 3.69591758 3.69748224 3.6974831  3.69806957
 3.69807066 3.69807081 3.69807147 3.6983489  3.69835    3.69835011
 3.69835079 3.70047486 3.70047574 3.7005446  3.70054571 3.70717921
 3.70717986 3.7098591  4.02477198 4.02477253 4.02536895 4.02587051
 4.02587106 4.04077292 4.04077371 4.04077469 4.04077499 4.0437997
 4.04380021 4.04691409 4.04691489 4.04691587 4.04691617 4.05094596
 4.05094748 4.05153697 4.0515694  4.05157089 4.05502566 4.05502645
 4.05502738 4.05502769 4.06116199 4.06967548 4.06967603 4.07469091
 4.07469147 4.07810608 4.07810661 4.09023971 4.15748518 4.15748621
 4.15856584 4.16703724 4.16703772 4.16732637 4.17064131 4.17064251
 4.17064255 4.1706433  4.17330693 4.17330739 4.17550829 4.17578636
 4.18183546 4.18183643 4.2416717  4.2416727  4.24184383 4.24184481
 4.24496286 4.24496406 4.24496407 4.24496484 4.24781934 4.24782054
 4.24782055 4.24782132 4.25177379 4.25177478 4.25219045 4.25219143
 4.346975   4.3502411  4.35591052 4.35591086 4.36688076 4.36688095
 4.36789738 4.36789764 4.36912464 4.36912628 4.3759933  4.37599437
 4.3770601  4.38142306 4.38405652 4.38405739 4.38405842 4.38405876
 4.384651   4.38465183 4.38465286 4.38465318 4.3858187  4.38621452
 4.38621532 4.38621637 4.38621668 4.39111039 4.39111203 4.39256836
 4.39256942 4.39258743 4.39258796 4.39287714 4.39287762 4.39767985
 4.39768116 4.39768117 4.397682   4.39977343 4.39977374 4.40303201
 4.40303325 4.40303333 4.40303411 4.40484434 4.40484555 4.40484566
 4.40484643 4.40630107 4.40630212 4.40651383 4.40651446 4.40665854
 4.40665946 4.40789087 4.40789184 4.4099715  4.4099722  4.41182811
 4.41212225 4.41275057 4.41275165 4.41438806 6.88093941 6.92890377
 6.92890623 6.94108173 6.94108211 6.95218648 6.97326096 6.97326169
 6.97326357 6.97326382 6.98612025 6.99432323 6.99432522 7.00146423
 7.00146554 7.00779444 7.00779601 7.00779643 7.00779743 7.01039503
 7.01039546 7.02062769 7.02062917 7.02062918 7.02063029 7.0475289
 7.04753013 7.05451021 7.07735648 7.07735757 7.09321097 7.09321197
 7.11792982 7.12480774 7.12480816 7.13002637 7.13002832 7.13741537
 7.13741689 7.13899885 7.13900002 7.13900092 7.13900169 7.14487348
 7.14487493 7.14503856 7.14504032 7.14643273 7.155512   7.15615087
 7.15615221 7.15859018 7.15859106 7.15859177 7.15859238 7.15860984
 7.1586114  7.15861159 7.15861261 7.16451194 7.16451251 7.1657063
 7.16570796 7.17945485]
    CPU time for get_k_kpts  15147.44 sec, wall time    259.72 sec
    CPU time for get_j   8880.48 sec, wall time    170.01 sec
    CPU time for vj and vk  24028.01 sec, wall time    429.73 sec
E1 = -5187.489043427811  E_coul = 1154.856810963326
cycle= 9 E= -4828.7899191844  delta_E= -2.32e-09  |g|= 3.93e-05  |ddm|= 0.000111
    CPU time for cycle= 9  24043.87 sec, wall time    430.23 sec
HOMO = -0.248545439173  LUMO = 0.235600284153
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-20.31736536 -20.3173636  -20.31736113 -20.31736099 -20.31736052
 -20.31735981 -20.31735952 -20.31735689 -20.31735648 -20.31735611
 -20.31735551 -20.31735482 -20.31735477 -20.31735406 -20.31735387
 -20.31735381 -20.31735292 -20.31735281 -20.31735259 -20.31735207
 -20.31735202 -20.31735114 -20.31735078 -20.31735059 -20.31734987
 -20.31734966 -20.31734827 -20.31734672 -20.3173445  -20.31734412
 -20.31734312 -20.31733692 -20.31538365 -20.31538333 -20.31538258
 -20.31538202 -20.31538003 -20.31537918 -20.3153781  -20.31537773
 -20.31537742 -20.31537711 -20.31537683 -20.3153756  -20.31537501
 -20.31537496 -20.31537458 -20.31537369 -20.31537329 -20.31537307
 -20.31537298 -20.31537224 -20.31537106 -20.31536988 -20.31536952
 -20.31536849 -20.31536647 -20.3153663  -20.31536475 -20.3153646
 -20.31536352 -20.31536238 -20.3153593  -20.31535633  -1.11490728
  -1.11044983  -1.11044953  -1.10966447  -1.10966372  -1.10581562
  -1.10581517  -1.10581498  -1.10581427  -1.10422179  -1.10310652
  -1.10298428  -1.10298352  -1.10296516  -1.10296441  -1.10119789
  -1.10119724  -1.10050701  -1.10050658  -1.10050641  -1.10050559
  -1.10050218  -1.10050168  -1.10050157  -1.10050077  -1.10003203
  -1.10003168  -1.09772885  -1.09772804  -1.09771322  -1.09771242
  -1.09765397  -1.06099117  -1.0608897   -1.06088921  -1.06088441
  -1.06088392  -1.0583043   -1.05830403  -1.05779404  -1.05779375
  -1.05779308  -1.05779235  -1.05777813  -1.05777784  -1.05777717
  -1.05777644  -1.05691162  -1.05691045  -1.05498195  -1.05498142
  -1.05495907  -1.05495854  -1.05483279  -1.05330787  -1.05156923
  -1.05156904  -1.05156824  -1.05156771  -1.04700817  -1.04700702
  -1.04596647  -1.0459662   -1.04050506  -0.51468243  -0.51380739
  -0.51380685  -0.51360921  -0.51360867  -0.51345124  -0.5134507
  -0.51333055  -0.51333012  -0.51333003  -0.51332937  -0.51328189
  -0.51328146  -0.51328137  -0.5132807   -0.51325076  -0.51325063
  -0.51316962  -0.51316907  -0.51301677  -0.51301614  -0.51181365
  -0.51169436  -0.5116939   -0.51169387  -0.51169314  -0.51136047
  -0.51037245  -0.51037183  -0.51015047  -0.51015034  -0.50894805
  -0.46894537  -0.46893537  -0.4683454   -0.46834507  -0.46825873
  -0.4682579   -0.46694571  -0.46694527  -0.46673221  -0.46673178
  -0.46556246  -0.46556217  -0.46556179  -0.46556119  -0.46521736
  -0.46498757  -0.46498728  -0.4649869   -0.4649863   -0.46486709
  -0.4648668   -0.46486641  -0.46486582  -0.46329173  -0.46329141
  -0.46325897  -0.46325854  -0.46322296  -0.46322253  -0.46236853
  -0.4623677   -0.45897243  -0.40042886  -0.38806494  -0.3880646
  -0.3844951   -0.38449441  -0.37988448  -0.37988397  -0.37930839
  -0.37930788  -0.3750695   -0.37506929  -0.37506883  -0.37506846
  -0.36897956  -0.36897922  -0.36897911  -0.36897866  -0.368481
  -0.36848067  -0.36848055  -0.36848012  -0.36812157  -0.3652834
  -0.36497278  -0.36497229  -0.35463964  -0.35381608  -0.35381577
  -0.34426025  -0.3442598   -0.34383655  -0.3438361   -0.33987696
  -0.33987652  -0.33903557  -0.33903513  -0.33075227  -0.32761138
  -0.32761108  -0.31687399  -0.31687372  -0.31687352  -0.31687307
  -0.31675713  -0.3167569   -0.31646778  -0.31646751  -0.3164673
  -0.31646686  -0.31516784  -0.3091743   -0.30806162  -0.30806132
  -0.30722388  -0.30722369  -0.30722333  -0.30722299  -0.30718956
  -0.30718926  -0.29825459  -0.29825405  -0.29412982  -0.29412971
  -0.28412028  -0.26432257  -0.26432225  -0.26389206  -0.26304995
  -0.2630492   -0.26230046  -0.26168443  -0.26094015  -0.26093952
  -0.26084859  -0.26084809  -0.26084806  -0.26084726  -0.26083798
  -0.26083734  -0.26078294  -0.26078245  -0.26078241  -0.26078162
  -0.26077477  -0.26077432  -0.26077421  -0.26077343  -0.26065679
  -0.26065611  -0.26058427  -0.26058359  -0.25916344  -0.25871447
  -0.25871386  -0.25739525  -0.25739504  -0.2570207   -0.25701944
  -0.25700234  -0.25700192  -0.25554313  -0.25538651  -0.25538633
  -0.25538546  -0.25538487  -0.2548929   -0.25475591  -0.25368629
  -0.25368504  -0.25335172  -0.25335152  -0.25176546  -0.24978284
  -0.24978268  -0.24970051  -0.24970035  -0.24964661  -0.2496466
  -0.24964559  -0.24964535  -0.24957982  -0.24957981  -0.2495788
  -0.24957857  -0.24858876  -0.24858873  -0.24854546  -0.24854544] [0.23560028 0.27952655 0.27952662 0.28290996 0.28291016 0.32544342
 0.32544348 0.32544362 0.32544371 0.34680426 0.34680436 0.36228629
 0.36228644 0.37162156 0.37480992 0.39164978 0.39164987 0.39165001
 0.39165015 0.40650171 0.40650184 0.40650194 0.40650214 0.40805077
 0.41152729 0.41152729 0.41695362 0.41695372 0.41778209 0.41778231
 0.43633017 0.45297228 0.45297259 0.4612081  0.46120811 0.46120837
 0.46120839 0.46654084 0.46654091 0.4709045  0.4709046  0.48033315
 0.48033329 0.49375306 0.49375325 0.51226566 0.51226572 0.51226589
 0.51226596 0.51322484 0.51322494 0.51799583 0.51940473 0.52493794
 0.52493807 0.52895816 0.52895832 0.53437826 0.53437848 0.53916656
 0.53916657 0.54345241 0.55076983 0.55076993 0.55077014 0.55077033
 0.55503889 0.55503892 0.55503916 0.55503929 0.56167337 0.56167351
 0.58738289 0.58738306 0.59749393 0.59949944 0.5994995  0.60103414
 0.60103432 0.60139262 0.60821934 0.60821949 0.60821965 0.6082199
 0.60933366 0.60933376 0.60933381 0.60933391 0.61412062 0.61412078
 0.61662939 0.61662943 0.62069035 0.62408322 0.62408375 0.62510973
 0.62510999 0.62946318 0.62946347 0.6347364  0.63473681 0.6390254
 0.6415495  0.64154954 0.64154971 0.64154976 0.64161401 0.64358133
 0.64358143 0.64358154 0.64358172 0.64402027 0.6440204  0.64947218
 0.65017811 0.65017824 0.65017853 0.65017868 0.65121969 0.65121986
 0.65153462 0.65153476 0.66723422 0.66723466 0.68228862 0.69160861
 0.69160866 0.70115312 0.77312861 0.79746163 0.79746201 0.80436828
 0.80436835 0.83471347 0.83471355 0.83471367 0.83471382 0.837131
 0.83871327 0.8387134  0.84878234 0.84878249 0.85481661 0.86079423
 0.86079428 0.8619509  0.86195099 0.86195114 0.86195131 0.8634484
 0.86344863 0.86649682 0.8664969  0.866497   0.86649708 0.86749782
 0.86749796 0.87880354 0.87880356 0.88459953 0.88459958 0.88459979
 0.88459988 0.88492299 0.88492305 0.89015615 0.8958896  0.89588977
 0.89595975 0.8959598  0.89595995 0.89596002 0.89779397 0.89779405
 0.90812153 0.9081216  0.92114652 0.92149206 0.92149213 0.93753955
 0.93753963 0.9375397  0.93753982 0.94200476 0.94200481 0.94290902
 0.94307007 0.94307037 0.9461023  0.95634847 0.95683985 0.95683986
 0.96424298 0.96424325 0.96521477 0.965215   0.96730576 0.96730592
 0.96730602 0.96730626 0.96829921 0.97487196 0.97894182 0.97894202
 0.98335832 0.98391413 0.98391431 0.99221183 0.99221202 0.99518175
 0.99566658 0.99566661 0.99566673 0.99566678 0.99809913 0.99809925
 0.99809928 0.99809947 1.00208323 1.00208352 1.01023858 1.01023862
 1.01115344 1.01115356 1.02607826 1.02607837 1.0260784  1.02607853
 1.03487945 1.03487947 1.03583829 1.03583853 1.03651097 1.03651105
 1.03651107 1.03651114 1.04193443 1.04806274 1.04806278 1.05277514
 1.0527752  1.05774441 1.05774456 1.06106565 1.06106574 1.06106587
 1.06106598 1.06137872 1.06137878 1.07097773 1.08553924 1.08553936
 1.09727323 1.12349784 1.12349786 1.22183133 1.2661452  1.2663485
 1.27273615 1.27273622 1.30108959 1.30109006 1.31887301 1.32974596
 1.32974616 1.32974635 1.32974661 1.35449115 1.35449142 1.35628967
 1.35628981 1.35849849 1.35849867 1.35894438 1.35894463 1.36230265
 1.36230295 1.3627926  1.36279307 1.37695178 1.37695182 1.3769521
 1.37695215 1.37894921 1.37894923 1.37894945 1.37894951 1.39164841
 1.39567457 1.39692349 1.39692418 1.40149773 1.4014978  1.41011317
 1.41011338 1.41011362 1.41011393 1.41048548 1.41048574 1.41048583
 1.41048621 1.41055442 1.41055457 1.42127311 1.42127326 1.42168217
 1.42168219 1.42192447 1.4239897  1.42782566 1.42972964 1.43220624
 1.43220631 1.43376217 1.43376229 1.43498995 1.43498997 1.43499047
 1.43499049 1.43559197 1.43559201 1.43802085 1.43802098 1.43889208
 1.43889281 1.44007831 1.44224572 1.44224609 1.44281519 1.44456668
 1.44456698 1.44844562 1.44844576 1.44983198 1.44983208 1.44983264
 1.44983277 1.45022399 1.45022439 1.45824035 1.45824099 1.45935356
 1.45935378 1.45935381 1.45935404 1.46698792 1.46780646 1.46780659
 1.46780664 1.46780684 1.47430054 1.47430067 1.48231716 1.48352059
 1.48352072 1.48851304 1.4885131  1.48882041 1.48882047 1.4917816
 1.4917817  1.49178215 1.49178223 1.49444001 1.50170129 1.50170135
 1.50170167 1.50170182 1.5029043  1.50290466 1.50459808 1.50459815
 1.50459851 1.50459856 1.51937523 1.51978003 1.51978011 1.5220032
 1.52200335 1.52551535 1.52551548 1.53053663 1.53053718 1.5688984
 1.58686705 1.58686708 1.58919895 1.59882067 1.60094894 1.60094919
 1.60278094 1.60278112 1.61248574 1.61248585 1.61248627 1.61248636
 1.61328389 1.61328399 1.61328441 1.61328455 1.61747667 1.6174767
 1.61950791 1.61950807 1.62436424 1.62436451 1.62810821 1.62827394
 1.6283719  1.62837204 1.63828665 1.63828715 1.63832974 1.63832989
 1.63832997 1.63833014 1.63901333 1.63901355 1.6440741  1.64407419
 1.64539556 1.64552099 1.64552123 1.64552129 1.6455216  1.64675122
 1.64675175 1.64960144 1.65144765 1.65846527 1.6584654  1.66109368
 1.66109371 1.66109416 1.66109422 1.66508302 1.66508317 1.66651181
 1.66651183 1.66651187 1.66651189 1.66658369 1.66658379 1.66658412
 1.66658431 1.67127736 1.67127748 1.67615145 1.67754872 1.67754912
 1.68182491 1.68280824 1.68280842 1.69193345 1.69193372 1.69302451
 1.69302453 1.70233978 1.70254231 1.70402399 1.70402402 1.70486275
 1.70486298 1.70650565 1.70983962 1.71027194 1.71027202 1.71047556
 1.71047562 1.71352943 1.71418639 1.71418649 1.71569368 1.71569376
 1.71569394 1.71569403 1.71593555 1.71593565 1.71603432 1.71603439
 1.71689775 1.71689814 1.7217166  1.72171667 1.72171695 1.72171703
 1.72226634 1.72226652 1.72226652 1.72226669 1.72975887 1.72975913
 1.73059339 1.73059362 1.73068965 1.7330511  1.73305123 1.73305137
 1.73305154 1.73315166 1.73471888 1.73717492 1.73717514 1.73747295
 1.73747306 1.73747308 1.73747322 1.7376526  1.73765283 1.7394678
 1.73946804 1.74118193 1.74118211 1.74276365 1.74276367 1.74276401
 1.74276402 1.7439428  1.74394287 1.75308348 1.75340457 1.75340468
 1.75456401 1.75456407 1.75747486 1.75747497 1.76295463 1.76451369
 1.76451381 1.76650791 1.76650821 1.7689043  1.76890431 1.76890448
 1.76890449 1.77397072 1.77397074 1.77397091 1.77397092 1.77701234
 1.77817008 1.77817032 1.77873599 1.77873611 1.77873622 1.77873644
 1.77975714 1.77975737 1.78083211 1.78083214 1.78238293 1.78363472
 1.78363477 1.78810933 1.78891713 1.78891741 1.7959258  1.79592587
 1.795926   1.79592602 1.79762955 1.79814938 1.7981495  1.80166554
 1.80166561 1.80189669 1.80189671 1.80189684 1.80189688 1.80809091
 1.80809139 1.80835112 1.80848173 1.80894633 1.80894637 1.81136802
 1.81136818 1.81828282 1.82321144 1.82321148 1.85185286 1.85185309
 1.86188065 1.86188074 1.86435911 1.86435922 1.86568311 1.86568324
 1.86663907 1.86663916 1.86663945 1.8666396  1.87061392 1.87061403
 1.87061416 1.87061431 1.88934727 1.88934736 1.8893475  1.88934768
 1.89765604 1.89964391 1.89964402 1.91409611 1.9140962  1.92245157
 1.92245165 1.92518388 1.92518397 1.92518417 1.9251843  1.93257047
 1.93257058 1.93828648 1.93828678 1.94580909 1.94580912 1.95294421
 1.96461778 1.96461788 1.96461809 1.96461825 1.97519843 1.97519855
 1.98070732 2.00145791 2.001458   2.00145812 2.00145824 2.0086109
 2.00861106 2.01601097 2.02149016 2.02157524 2.02455366 2.02455388
 2.02460745 2.02460755 2.03750778 2.0375081  2.03800467 2.03800485
 2.04022835 2.04022842 2.0524082  2.0526332  2.05263323 2.05263354
 2.05263364 2.05421259 2.05421292 2.05640923 2.05640956 2.06055931
 2.06782226 2.06782271 2.06982337 2.07007308 2.07017259 2.07080972
 2.07080976 2.0729282  2.07292839 2.07292841 2.07292869 2.07751948
 2.07751964 2.07751972 2.07751996 2.08833504 2.08833519 2.0896549
 2.08965511 2.09664839 2.09664848 2.09882963 2.09882984 2.10554154
 2.10640541 2.10640558 2.12724374 2.12724382 2.12724396 2.12724412
 2.13114483 2.13114492 2.13394784 2.13926293 2.15731107 2.15731117
 2.15798122 2.15798136 2.15798149 2.1579816  2.16868135 2.16868149
 2.16868163 2.16868175 2.17881889 2.17881899 2.18142256 2.18142269
 2.19530918 2.19530934 2.21364582 2.21364599 2.21460586 2.21460603
 2.2224185  2.22241858 2.22298535 2.22454352 2.22487391 2.22487409
 2.2253772  2.2380473  2.2380476  2.24601899 2.24601912 2.24601921
 2.24601939 2.24619549 2.25161037 2.25161051 2.25637185 2.26129617
 2.2612963  2.26905249 2.27044188 2.27448446 2.27448461 2.27771505
 2.2777151  2.2777152  2.27771529 2.28584574 2.28584585 2.28584593
 2.28584609 2.29947348 2.29947364 2.29947367 2.29947387 2.30343424
 2.30343439 2.30504736 2.3050476  2.32010091 2.32010092 2.32992312
 2.3299232  2.33609111 2.33609117 2.33609139 2.33609144 2.34234307
 2.34234311 2.3449757  2.34497588 2.35520007 2.35520008 2.35520038
 2.35520039 2.35602858 2.36156374 2.36156387 2.36575795 2.36575796
 2.66412499 2.69477892 2.6947794  2.71330803 2.71330809 2.73110021
 2.74745523 2.74745542 2.74745564 2.74745596 2.75077495 2.75077513
 2.76343229 2.76343247 2.76865151 2.76865166 2.76865194 2.76865222
 2.77273021 2.77273036 2.77273065 2.77273093 2.77865352 2.77865379
 2.78055714 2.78576825 2.78576851 2.78583261 2.78583269 2.82538798
 2.82538829 2.86435257 2.88748512 2.89015708 2.89015721 2.8911301
 2.8914138  2.89141389 2.89842019 2.89842029 2.89942989 2.89943016
 2.89982295 2.89982311 2.89982318 2.89982339 2.9002124  2.90021273
 2.90089131 2.90089148 2.90089154 2.90089177 2.90092961 2.90092988
 2.92587756 2.92587766 2.92587791 2.92587809 2.93212074 2.93212112
 2.94917697 2.96722382 2.96722388 2.97426121 2.97426133 2.97735646
 2.97845886 2.97845893 2.98675874 2.9892355  2.98923563 2.98923584
 2.98923604 2.98998874 2.99517068 2.99517081 2.99517098 2.9951712
 2.99633097 2.99633123 3.00336538 3.0033657  3.00408554 3.00498631
 3.00498683 3.00919199 3.00919223 3.010651   3.01065123 3.0106515
 3.01065182 3.01290274 3.01290331 3.01816622 3.01859607 3.02212118
 3.02212144 3.03162631 3.03162674 3.03973374 3.03973389 3.05801565
 3.05801572 3.05801613 3.05801624 3.06017192 3.06403877 3.06435407
 3.06435423 3.06628529 3.06628537 3.06912621 3.06912627 3.06912674
 3.06912682 3.07045995 3.07046004 3.07771657 3.07771672 3.07771708
 3.0777173  3.09223171 3.09223173 3.10246485 3.1024649  3.10341159
 3.10341212 3.12157578 3.41094793 3.41094796 3.41204374 3.4120438
 3.41381243 3.41381259 3.41419818 3.41545073 3.41545099 3.4162184
 3.41674379 3.41674414 3.41690791 3.41690803 3.41690874 3.4169092
 3.41726123 3.41726131 3.41726211 3.41726248 3.41795098 3.41805614
 3.41805741 3.42094836 3.42094853 3.42094927 3.42094978 3.42211225
 3.42308535 3.42308618 3.42442742 3.42442782 3.42442804 3.4244286
 3.42481313 3.42481354 3.42481357 3.42481422 3.42523125 3.42523192
 3.42632548 3.42632592 3.42677215 3.42677232 3.42824965 3.42824973
 3.42879014 3.42879043 3.43147255 3.432498   3.43249824 3.43503069
 3.43503129 3.43894605 3.44266063 3.44266106 3.44266124 3.442662
 3.44864567 3.45228018 3.45228079 3.45797677 3.45797694 3.46669672
 3.46853935 3.4685397  3.47963387 3.47987384 3.47998092 3.47998167
 3.48005276 3.48005289 3.4800536  3.48005395 3.48050387 3.4805049
 3.48153062 3.48277478 3.48929243 3.48929276 3.49204595 3.49204619
 3.49359696 3.49359719 3.49960577 3.49960598 3.49960658 3.49960707
 3.49963054 3.49963076 3.49963135 3.49963187 3.50990887 3.50990925
 3.51199367 3.51199402 3.5562822  3.56590502 3.56590529 3.57393822
 3.57393887 3.57724385 3.58172547 3.58172616 3.58211606 3.58211643
 3.58211675 3.58211733 3.58567193 3.58567266 3.58744787 3.58744828
 3.58744842 3.58744912 3.58916274 3.58916316 3.5891633  3.58916402
 3.58929226 3.58929297 3.58985565 3.58985637 3.59088035 3.59088111
 3.59095656 3.59664621 3.59664637 3.60294643 3.61222981 3.61223087
 3.61397866 3.61502723 3.62521461 3.625215   3.62689918 3.62689942
 3.62690008 3.62690066 3.63046287 3.63046324 3.6336989  3.63369938
 3.63522378 3.63522408 3.63522465 3.63522534 3.63687162 3.63687213
 3.63708497 3.63708528 3.63708583 3.63708654 3.63887539 3.63887586
 3.63981802 3.63981849 3.64283002 3.64358882 3.6448895  3.6448906
 3.68428052 3.68428121 3.68462126 3.68462175 3.68654767 3.68738294
 3.68738362 3.68754391 3.69009133 3.6900919  3.6950922  3.69591622
 3.69591662 3.69591683 3.69591748 3.69748239 3.69748303 3.69807008
 3.69807057 3.69807062 3.69807142 3.69834941 3.6983499  3.69834992
 3.69835073 3.70047501 3.70047566 3.70054479 3.70054556 3.70717932
 3.7071798  3.70985912 4.024772   4.02477244 4.02536892 4.02587053
 4.02587097 4.04077336 4.0407736  4.04077429 4.04077493 4.04379972
 4.04380012 4.04691454 4.04691477 4.04691547 4.04691611 4.05094612
 4.05094725 4.05153694 4.05156956 4.05157066 4.05502609 4.05502633
 4.055027   4.05502763 4.06116195 4.0696755  4.06967594 4.07469093
 4.07469138 4.0781061  4.07810652 4.09023968 4.15748545 4.15748612
 4.15856593 4.1670374  4.16703775 4.16732646 4.1706419  4.17064237
 4.17064248 4.17064328 4.17330708 4.17330742 4.17550838 4.17578645
 4.18183572 4.18183635 4.24167193 4.24167266 4.24184405 4.24184477
 4.24496344 4.24496393 4.244964   4.24496481 4.24781993 4.24782042
 4.24782048 4.24782129 4.25177402 4.25177474 4.25219068 4.25219139
 4.34697491 4.35024101 4.35591046 4.35591073 4.36688071 4.36688088
 4.36789734 4.36789755 4.36912477 4.36912599 4.37599351 4.37599421
 4.37706012 4.38142309 4.38405695 4.38405721 4.38405795 4.38405864
 4.38465142 4.38465167 4.3846524  4.38465306 4.38581862 4.38621493
 4.38621517 4.38621591 4.38621655 4.39111052 4.39111173 4.39256853
 4.39256931 4.3925874  4.39258782 4.39287711 4.39287749 4.39768042
 4.39768094 4.39768102 4.3976819  4.39977337 4.39977363 4.40303255
 4.4030331  4.40303312 4.40303401 4.40484488 4.40484544 4.40484544
 4.40484632 4.40630124 4.40630201 4.40651392 4.40651437 4.40665868
 4.40665935 4.40789102 4.40789173 4.40997161 4.40997211 4.41182814
 4.41212216 4.41275079 4.41275149 4.41438809 6.88093934 6.92890402
 6.9289058  6.9410817  6.94108199 6.95218638 6.97326146 6.97326165
 6.97326299 6.97326358 6.98612017 6.99432341 6.99432487 7.00146432
 7.00146529 7.007795   7.00779574 7.00779603 7.00779722 7.01039496
 7.01039531 7.0206281  7.02062892 7.02062894 7.02063006 7.04752895
 7.04752988 7.05451009 7.0773565  7.07735733 7.09321096 7.09321173
 7.11792977 7.12480775 7.12480806 7.13002664 7.13002799 7.13741554
 7.13741666 7.13899942 7.13899995 7.13900059 7.1390014  7.14487362
 7.1448747  7.1450388  7.14504008 7.14643269 7.15551197 7.15615104
 7.15615195 7.15859055 7.15859097 7.15859153 7.15859216 7.15861041
 7.15861113 7.1586113  7.15861241 7.164512   7.16451242 7.16570651
 7.16570773 7.17945483]
    CPU time for get_k_kpts  15255.29 sec, wall time    263.03 sec
    CPU time for get_j   8891.94 sec, wall time    170.72 sec
    CPU time for vj and vk  24147.33 sec, wall time    433.75 sec
E1 = -5187.489054082666  E_coul = 1154.856821617881
Extra cycle  E= -4828.7899191847  delta_E= -3e-10  |g|= 2.62e-05  |ddm|= 4.59e-05
    CPU time for scf_cycle 919600.82 sec, wall time  25421.24 sec
    CPU time for SCF 919636.24 sec, wall time  25427.23 sec
converged SCF energy = -4828.7899191847
{'cell': <pyscf.pbc.gto.cell.Cell object at 0x7f6c549c0690>, 'verbose': 5, 'max_memory': 4000, 'stdout': <_io.TextIOWrapper name='<stdout>' mode='w' encoding='utf-8'>, '_chkfile': <tempfile._TemporaryFileWrapper object at 0x7f6c527cf790>, 'chkfile': '/tmp/tmpmti21t4g', 'mo_energy': [array([-20.31736536, -20.3173636 , -20.31736113, ...,   7.16570651,
         7.16570773,   7.17945483])], 'mo_coeff': [array([[ 7.48685359e-04,  1.05203473e-04,  9.05948199e-05, ...,
        -4.68298351e-06, -7.31040355e-02, -3.91542662e-02],
       [-7.30636199e-05, -1.01178119e-05, -6.86837592e-06, ...,
        -1.30680731e-05, -2.13380738e-01, -1.09961366e-01],
       [ 2.39425563e-04,  3.23580275e-05,  2.19089353e-05, ...,
        -1.28274895e-05, -1.67267325e-01, -1.04297243e-01],
       ...,
       [-3.16089078e-04, -7.87147340e-05,  8.12303322e-05, ...,
        -5.34620685e-03, -7.13045411e-02,  5.48568133e-02],
       [-1.49905903e-04, -3.76288692e-05,  4.35908912e-05, ...,
        -1.72781996e-03, -3.16721993e-02,  2.60225546e-02],
       [ 1.22063359e-04,  2.75443479e-05, -2.44110206e-05, ...,
         1.19746870e-03,  2.86022561e-02, -2.02139395e-02]])], 'mo_occ': [array([2., 2., 2., ..., 0., 0., 0.])], 'e_tot': -4828.7899191846955, 'converged': True, 'cycles': 9, 'scf_summary': {'nuc': -796.1576867199097, 'e1': -5187.489054082666, 'e2': 1154.856821617881}, '_opt': {None: None}, '_eri': None, 'with_df': <pyscf.pbc.df.rsdf.RSGDF object at 0x7f6c5353e3d0>, 'rsjk': None, 'exxdiv': None, 'conv_tol': 1e-08, 'exx_built': False, '_t0': 919647.034562527, '_w0': 790683.719853735}


==> anc/files/timings/comparison_to_pyscf/Ice_XI_2x_supercell/pyscf_hf_64.out <==
a = 9.00380, b = 15.59560, c = 14.65600, alpha = 90.00000, beta = 90.00000, gamma = 90.00000
lattice_vector = [[9.00380000e+00 0.00000000e+00 0.00000000e+00]
 [9.54955081e-16 1.55956000e+01 0.00000000e+00]
 [8.97421174e-16 8.97421174e-16 1.46560000e+01]]
O 0.000000 5.183980 0.462400
O 2.250950 6.437080 6.865600
H 0.000000 5.174620 1.438490
H 0.000000 4.181960 0.134100
H 3.045990 6.041740 7.193900
O 0.000000 2.613820 4.126400
O 2.250950 1.285080 0.462400
O 2.250950 6.512720 4.126400
O 2.250950 1.360720 3.201600
O 0.000000 2.538180 6.865600
O 0.000000 5.259620 3.201600
H 0.000000 2.623180 5.102490
H 2.250950 1.275720 1.438490
H 2.250950 6.522080 5.102490
H 0.000000 3.615840 3.798100
H 2.250950 0.283060 0.134100
H 2.250950 7.514740 3.798100
H 1.455910 1.756060 3.529900
H 3.045990 1.756060 3.529900
H 1.455910 6.041740 7.193900
H 0.795040 2.142840 7.193900
H -0.795040 5.654960 3.529900
H 0.795040 5.654960 3.529900
H -0.795040 2.142840 7.193900
O 0.000000 5.183980 7.790400
O 2.250950 6.437080 14.193600
H 0.000000 5.174620 8.766490
H 0.000000 4.181960 7.462100
H 3.045990 6.041740 14.521900
O 0.000000 2.613820 11.454400
O 2.250950 1.285080 7.790400
O 2.250950 6.512720 11.454400
O 2.250950 1.360720 10.529600
O 0.000000 2.538180 14.193600
O 0.000000 5.259620 10.529600
H 0.000000 2.623180 12.430490
H 2.250950 1.275720 8.766490
H 2.250950 6.522080 12.430490
H 0.000000 3.615840 11.126100
H 2.250950 0.283060 7.462100
H 2.250950 7.514740 11.126100
H 1.455910 1.756060 10.857900
H 3.045990 1.756060 10.857900
H 1.455910 6.041740 14.521900
H 0.795040 2.142840 14.521900
H -0.795040 5.654960 10.857900
H 0.795040 5.654960 10.857900
H -0.795040 2.142840 14.521900
O 0.000000 12.981780 0.462400
O 2.250950 14.234880 6.865600
H 0.000000 12.972420 1.438490
H 0.000000 11.979760 0.134100
H 3.045990 13.839540 7.193900
O 0.000000 10.411620 4.126400
O 2.250950 9.082880 0.462400
O 2.250950 14.310520 4.126400
O 2.250950 9.158520 3.201600
O 0.000000 10.335980 6.865600
O 0.000000 13.057420 3.201600
H 0.000000 10.420980 5.102490
H 2.250950 9.073520 1.438490
H 2.250950 14.319880 5.102490
H 0.000000 11.413640 3.798100
H 2.250950 8.080860 0.134100
H 2.250950 15.312540 3.798100
H 1.455910 9.553860 3.529900
H 3.045990 9.553860 3.529900
H 1.455910 13.839540 7.193900
H 0.795040 9.940640 7.193900
H -0.795040 13.452760 3.529900
H 0.795040 13.452760 3.529900
H -0.795040 9.940640 7.193900
O 0.000000 12.981780 7.790400
O 2.250950 14.234880 14.193600
H 0.000000 12.972420 8.766490
H 0.000000 11.979760 7.462100
H 3.045990 13.839540 14.521900
O 0.000000 10.411620 11.454400
O 2.250950 9.082880 7.790400
O 2.250950 14.310520 11.454400
O 2.250950 9.158520 10.529600
O 0.000000 10.335980 14.193600
O 0.000000 13.057420 10.529600
H 0.000000 10.420980 12.430490
H 2.250950 9.073520 8.766490
H 2.250950 14.319880 12.430490
H 0.000000 11.413640 11.126100
H 2.250950 8.080860 7.462100
H 2.250950 15.312540 11.126100
H 1.455910 9.553860 10.857900
H 3.045990 9.553860 10.857900
H 1.455910 13.839540 14.521900
H 0.795040 9.940640 14.521900
H -0.795040 13.452760 10.857900
H 0.795040 13.452760 10.857900
H -0.795040 9.940640 14.521900
O 4.501900 5.183980 0.462400
O 6.752850 6.437080 6.865600
H 4.501900 5.174620 1.438490
H 4.501900 4.181960 0.134100
H 7.547890 6.041740 7.193900
O 4.501900 2.613820 4.126400
O 6.752850 1.285080 0.462400
O 6.752850 6.512720 4.126400
O 6.752850 1.360720 3.201600
O 4.501900 2.538180 6.865600
O 4.501900 5.259620 3.201600
H 4.501900 2.623180 5.102490
H 6.752850 1.275720 1.438490
H 6.752850 6.522080 5.102490
H 4.501900 3.615840 3.798100
H 6.752850 0.283060 0.134100
H 6.752850 7.514740 3.798100
H 5.957810 1.756060 3.529900
H 7.547890 1.756060 3.529900
H 5.957810 6.041740 7.193900
H 5.296940 2.142840 7.193900
H 3.706860 5.654960 3.529900
H 5.296940 5.654960 3.529900
H 3.706860 2.142840 7.193900
O 4.501900 5.183980 7.790400
O 6.752850 6.437080 14.193600
H 4.501900 5.174620 8.766490
H 4.501900 4.181960 7.462100
H 7.547890 6.041740 14.521900
O 4.501900 2.613820 11.454400
O 6.752850 1.285080 7.790400
O 6.752850 6.512720 11.454400
O 6.752850 1.360720 10.529600
O 4.501900 2.538180 14.193600
O 4.501900 5.259620 10.529600
H 4.501900 2.623180 12.430490
H 6.752850 1.275720 8.766490
H 6.752850 6.522080 12.430490
H 4.501900 3.615840 11.126100
H 6.752850 0.283060 7.462100
H 6.752850 7.514740 11.126100
H 5.957810 1.756060 10.857900
H 7.547890 1.756060 10.857900
H 5.957810 6.041740 14.521900
H 5.296940 2.142840 14.521900
H 3.706860 5.654960 10.857900
H 5.296940 5.654960 10.857900
H 3.706860 2.142840 14.521900
O 4.501900 12.981780 0.462400
O 6.752850 14.234880 6.865600
H 4.501900 12.972420 1.438490
H 4.501900 11.979760 0.134100
H 7.547890 13.839540 7.193900
O 4.501900 10.411620 4.126400
O 6.752850 9.082880 0.462400
O 6.752850 14.310520 4.126400
O 6.752850 9.158520 3.201600
O 4.501900 10.335980 6.865600
O 4.501900 13.057420 3.201600
H 4.501900 10.420980 5.102490
H 6.752850 9.073520 1.438490
H 6.752850 14.319880 5.102490
H 4.501900 11.413640 3.798100
H 6.752850 8.080860 0.134100
H 6.752850 15.312540 3.798100
H 5.957810 9.553860 3.529900
H 7.547890 9.553860 3.529900
H 5.957810 13.839540 7.193900
H 5.296940 9.940640 7.193900
H 3.706860 13.452760 3.529900
H 5.296940 13.452760 3.529900
H 3.706860 9.940640 7.193900
O 4.501900 12.981780 7.790400
O 6.752850 14.234880 14.193600
H 4.501900 12.972420 8.766490
H 4.501900 11.979760 7.462100
H 7.547890 13.839540 14.521900
O 4.501900 10.411620 11.454400
O 6.752850 9.082880 7.790400
O 6.752850 14.310520 11.454400
O 6.752850 9.158520 10.529600
O 4.501900 10.335980 14.193600
O 4.501900 13.057420 10.529600
H 4.501900 10.420980 12.430490
H 6.752850 9.073520 8.766490
H 6.752850 14.319880 12.430490
H 4.501900 11.413640 11.126100
H 6.752850 8.080860 7.462100
H 6.752850 15.312540 11.126100
H 5.957810 9.553860 10.857900
H 7.547890 9.553860 10.857900
H 5.957810 13.839540 14.521900
H 5.296940 9.940640 14.521900
H 3.706860 13.452760 10.857900
H 5.296940 13.452760 10.857900
H 3.706860 9.940640 14.521900

#INFO: **** input file is /global/cfs/cdirs/m4322/diptarka/periodic-benchmark/timings/Zenodo/pyscf_hf.py ****
import numpy as np
import sys
import os

if (len(sys.argv) < 3):
    print("Please enter xyz filename as input argument!")
    exit()

if (len(sys.argv) > 3):
    print("Too many arguments!")
    exit()

xyz_filename = sys.argv[1]

xyz_file = open(xyz_filename, "r")
xyz_lines = xyz_file.readlines()
xyz_file.close()

n_atom = int(xyz_lines[0])
xyz_lines.pop(0)

fields = xyz_lines[0].split()
xyz_lines.pop(0)
assert (fields[0] == "3D")
a = float(fields[1])
b = float(fields[2])
c = float(fields[3])
if (len(fields) == 4):
    alpha = 90
    beta  = 90
    gamma = 90
elif (len(fields) == 7):
    alpha = float(fields[4])
    beta  = float(fields[5])
    gamma = float(fields[6])
else:
    print("Incorrect unit cell description on the second line!")
    exit()

print("a = %.5f, b = %.5f, c = %.5f, alpha = %.5f, beta = %.5f, gamma = %.5f"
      %(a, b, c, alpha, beta, gamma))

alpha *= np.pi / 180.0
beta  *= np.pi / 180.0
gamma *= np.pi / 180.0
V_cell = a * b * c * np.sqrt(1.0 - np.cos(alpha)*np.cos(alpha) - np.cos(beta)*np.cos(beta) - np.cos(gamma)*np.cos(gamma) + 2*np.cos(alpha)*np.cos(beta)*np.cos(gamma))

lattice_vector = np.array([
    [ a, 0.0, 0.0, ],
    [ b * np.cos(gamma), b * np.sin(gamma), 0.0, ],
    [ c * np.cos(beta), c * (np.cos(alpha) - np.cos(beta)*np.cos(gamma)) / np.sin(gamma), V_cell / (a * b * np.sin(gamma)) ],
])

print("lattice_vector = " + str(lattice_vector))

xyz_lines = xyz_lines[:n_atom]
xyz_lines = "".join(xyz_lines)
print(xyz_lines)


from pyscf import lib
from pyscf.pbc import gto, scf, df, dft

os.environ["OMP_NUM_THREADS"] = sys.argv[2]

lib.num_threads(sys.argv[2])
cell = gto.M(
    atom = xyz_lines,
    basis = 'def2-svp',
    cart = True,
    a = lattice_vector,
    dimension = 3,
    precision = 1e-14,
    verbose = 5,
)

mf = scf.KRHF(cell, exxdiv = None)
mf.with_df = df.RSGDF(cell)

mf.kernel()

print(mf.__dict__)


#INFO: ******************** input file end ********************


System: uname_result(system='Linux', node='nid001760', release='5.14.21-150400.24.111_12.0.91-cray_shasta_c', version='#1 SMP Mon Aug 5 07:02:07 UTC 2024 (0c4e917)', machine='x86_64')  Threads 64
Python 3.11.7 | packaged by conda-forge | (main, Dec 23 2023, 14:43:09) [GCC 12.3.0]
numpy 1.26.3  scipy 1.11.4  h5py 3.10.0
Date: Sun Oct 27 13:15:07 2024
PySCF version 2.7.0
PySCF path  /global/cfs/cdirs/m4322/software/pyscf/pyscf
GIT HEAD (branch master) 410d9608a73ad3a507b3008a6f68549288ebfc33

[CONFIG] conf_file None
[INPUT] verbose = 5
[INPUT] max_memory = 4000 
[INPUT] num. atoms = 192
[INPUT] num. electrons = 640
[INPUT] charge = 0
[INPUT] spin (= nelec alpha-beta = 2S) = 0
[INPUT] symmetry False subgroup None
[INPUT] Mole.unit = angstrom
[INPUT] Cartesian GTO integrals (6d 10f)
[INPUT] Symbol           X                Y                Z      unit          X                Y                Z       unit  Magmom
[INPUT]  1 O      0.000000000000   5.183980000000   0.462400000000 AA    0.000000000000   9.796302435223   0.873809359999 Bohr   0.0
[INPUT]  2 O      2.250950000000   6.437080000000   6.865600000000 AA    4.253679020090  12.164318241915  12.974103680814 Bohr   0.0
[INPUT]  3 H      0.000000000000   5.174620000000   1.438490000000 AA    0.000000000000   9.778614598697   2.718352132926 Bohr   0.0
[INPUT]  4 H      0.000000000000   4.181960000000   0.134100000000 AA    0.000000000000   7.902759063886   0.253412273304 Bohr   0.0
[INPUT]  5 H      3.045990000000   6.041740000000   7.193900000000 AA    5.756086878164  11.417233915830  13.594500767509 Bohr   0.0
[INPUT]  6 O      0.000000000000   2.613820000000   4.126400000000 AA    0.000000000000   4.939403938911   7.797765880405 Bohr   0.0
[INPUT]  7 O      2.250950000000   1.285080000000   0.462400000000 AA    4.253679020090   2.428449248156   0.873809359999 Bohr   0.0
[INPUT]  8 O      2.250950000000   6.512720000000   4.126400000000 AA    4.253679020090  12.307257125977   7.797765880405 Bohr   0.0
[INPUT]  9 O      2.250950000000   1.360720000000   3.201600000000 AA    4.253679020090   2.571388132218   6.050147160408 Bohr   0.0
[INPUT] 10 O      0.000000000000   2.538180000000   6.865600000000 AA    0.000000000000   4.796465054849  12.974103680814 Bohr   0.0
[INPUT] 11 O      0.000000000000   5.259620000000   3.201600000000 AA    0.000000000000   9.939241319285   6.050147160408 Bohr   0.0
[INPUT] 12 H      0.000000000000   2.623180000000   5.102490000000 AA    0.000000000000   4.957091775437   9.642308653332 Bohr   0.0
[INPUT] 13 H      2.250950000000   1.275720000000   1.438490000000 AA    4.253679020090   2.410761411630   2.718352132926 Bohr   0.0
[INPUT] 14 H      2.250950000000   6.522080000000   5.102490000000 AA    4.253679020090  12.324944962503   9.642308653332 Bohr   0.0
[INPUT] 15 H      0.000000000000   3.615840000000   3.798100000000 AA    0.000000000000   6.832947310247   7.177368793711 Bohr   0.0
[INPUT] 16 H      2.250950000000   0.283060000000   0.134100000000 AA    4.253679020090   0.534905876819   0.253412273304 Bohr   0.0
[INPUT] 17 H      2.250950000000   7.514740000000   3.798100000000 AA    4.253679020090  14.200800497314   7.177368793711 Bohr   0.0
[INPUT] 18 H      1.455910000000   1.756060000000   3.529900000000 AA    2.751271162016   3.318472458304   6.670544247102 Bohr   0.0
[INPUT] 19 H      3.045990000000   1.756060000000   3.529900000000 AA    5.756086878164   3.318472458304   6.670544247102 Bohr   0.0
[INPUT] 20 H      1.455910000000   6.041740000000   7.193900000000 AA    2.751271162016  11.417233915830  13.594500767509 Bohr   0.0
[INPUT] 21 H      0.795040000000   2.142840000000   7.193900000000 AA    1.502407858074   4.049380728763  13.594500767509 Bohr   0.0
[INPUT] 22 H     -0.795040000000   5.654960000000   3.529900000000 AA   -1.502407858074  10.686325645370   6.670544247102 Bohr   0.0
[INPUT] 23 H      0.795040000000   5.654960000000   3.529900000000 AA    1.502407858074  10.686325645370   6.670544247102 Bohr   0.0
[INPUT] 24 H     -0.795040000000   2.142840000000   7.193900000000 AA   -1.502407858074   4.049380728763  13.594500767509 Bohr   0.0
[INPUT] 25 O      0.000000000000   5.183980000000   7.790400000000 AA    0.000000000000   9.796302435223  14.721722400812 Bohr   0.0
[INPUT] 26 O      2.250950000000   6.437080000000  14.193600000000 AA    4.253679020090  12.164318241915  26.822016721627 Bohr   0.0
[INPUT] 27 H      0.000000000000   5.174620000000   8.766490000000 AA    0.000000000000   9.778614598697  16.566265173738 Bohr   0.0
[INPUT] 28 H      0.000000000000   4.181960000000   7.462100000000 AA    0.000000000000   7.902759063886  14.101325314117 Bohr   0.0
[INPUT] 29 H      3.045990000000   6.041740000000  14.521900000000 AA    5.756086878164  11.417233915830  27.442413808321 Bohr   0.0
[INPUT] 30 O      0.000000000000   2.613820000000  11.454400000000 AA    0.000000000000   4.939403938911  21.645678921218 Bohr   0.0
[INPUT] 31 O      2.250950000000   1.285080000000   7.790400000000 AA    4.253679020090   2.428449248156  14.721722400812 Bohr   0.0
[INPUT] 32 O      2.250950000000   6.512720000000  11.454400000000 AA    4.253679020090  12.307257125977  21.645678921218 Bohr   0.0
[INPUT] 33 O      2.250950000000   1.360720000000  10.529600000000 AA    4.253679020090   2.571388132218  19.898060201220 Bohr   0.0
[INPUT] 34 O      0.000000000000   2.538180000000  14.193600000000 AA    0.000000000000   4.796465054849  26.822016721627 Bohr   0.0
[INPUT] 35 O      0.000000000000   5.259620000000  10.529600000000 AA    0.000000000000   9.939241319285  19.898060201220 Bohr   0.0
[INPUT] 36 H      0.000000000000   2.623180000000  12.430490000000 AA    0.000000000000   4.957091775437  23.490221694145 Bohr   0.0
[INPUT] 37 H      2.250950000000   1.275720000000   8.766490000000 AA    4.253679020090   2.410761411630  16.566265173738 Bohr   0.0
[INPUT] 38 H      2.250950000000   6.522080000000  12.430490000000 AA    4.253679020090  12.324944962503  23.490221694145 Bohr   0.0
[INPUT] 39 H      0.000000000000   3.615840000000  11.126100000000 AA    0.000000000000   6.832947310247  21.025281834523 Bohr   0.0
[INPUT] 40 H      2.250950000000   0.283060000000   7.462100000000 AA    4.253679020090   0.534905876819  14.101325314117 Bohr   0.0
[INPUT] 41 H      2.250950000000   7.514740000000  11.126100000000 AA    4.253679020090  14.200800497314  21.025281834523 Bohr   0.0
[INPUT] 42 H      1.455910000000   1.756060000000  10.857900000000 AA    2.751271162016   3.318472458304  20.518457287915 Bohr   0.0
[INPUT] 43 H      3.045990000000   1.756060000000  10.857900000000 AA    5.756086878164   3.318472458304  20.518457287915 Bohr   0.0
[INPUT] 44 H      1.455910000000   6.041740000000  14.521900000000 AA    2.751271162016  11.417233915830  27.442413808321 Bohr   0.0
[INPUT] 45 H      0.795040000000   2.142840000000  14.521900000000 AA    1.502407858074   4.049380728763  27.442413808321 Bohr   0.0
[INPUT] 46 H     -0.795040000000   5.654960000000  10.857900000000 AA   -1.502407858074  10.686325645370  20.518457287915 Bohr   0.0
[INPUT] 47 H      0.795040000000   5.654960000000  10.857900000000 AA    1.502407858074  10.686325645370  20.518457287915 Bohr   0.0
[INPUT] 48 H     -0.795040000000   2.142840000000  14.521900000000 AA   -1.502407858074   4.049380728763  27.442413808321 Bohr   0.0
[INPUT] 49 O      0.000000000000  12.981780000000   0.462400000000 AA    0.000000000000  24.532008809356   0.873809359999 Bohr   0.0
[INPUT] 50 O      2.250950000000  14.234880000000   6.865600000000 AA    4.253679020090  26.900024616049  12.974103680814 Bohr   0.0
[INPUT] 51 H      0.000000000000  12.972420000000   1.438490000000 AA    0.000000000000  24.514320972830   2.718352132926 Bohr   0.0
[INPUT] 52 H      0.000000000000  11.979760000000   0.134100000000 AA    0.000000000000  22.638465438020   0.253412273304 Bohr   0.0
[INPUT] 53 H      3.045990000000  13.839540000000   7.193900000000 AA    5.756086878164  26.152940289963  13.594500767509 Bohr   0.0
[INPUT] 54 O      0.000000000000  10.411620000000   4.126400000000 AA    0.000000000000  19.675110313044   7.797765880405 Bohr   0.0
[INPUT] 55 O      2.250950000000   9.082880000000   0.462400000000 AA    4.253679020090  17.164155622290   0.873809359999 Bohr   0.0
[INPUT] 56 O      2.250950000000  14.310520000000   4.126400000000 AA    4.253679020090  27.042963500111   7.797765880405 Bohr   0.0
[INPUT] 57 O      2.250950000000   9.158520000000   3.201600000000 AA    4.253679020090  17.307094506352   6.050147160408 Bohr   0.0
[INPUT] 58 O      0.000000000000  10.335980000000   6.865600000000 AA    0.000000000000  19.532171428982  12.974103680814 Bohr   0.0
[INPUT] 59 O      0.000000000000  13.057420000000   3.201600000000 AA    0.000000000000  24.674947693418   6.050147160408 Bohr   0.0
[INPUT] 60 H      0.000000000000  10.420980000000   5.102490000000 AA    0.000000000000  19.692798149570   9.642308653332 Bohr   0.0
[INPUT] 61 H      2.250950000000   9.073520000000   1.438490000000 AA    4.253679020090  17.146467785764   2.718352132926 Bohr   0.0
[INPUT] 62 H      2.250950000000  14.319880000000   5.102490000000 AA    4.253679020090  27.060651336637   9.642308653332 Bohr   0.0
[INPUT] 63 H      0.000000000000  11.413640000000   3.798100000000 AA    0.000000000000  21.568653684381   7.177368793711 Bohr   0.0
[INPUT] 64 H      2.250950000000   8.080860000000   0.134100000000 AA    4.253679020090  15.270612250953   0.253412273304 Bohr   0.0
[INPUT] 65 H      2.250950000000  15.312540000000   3.798100000000 AA    4.253679020090  28.936506871447   7.177368793711 Bohr   0.0
[INPUT] 66 H      1.455910000000   9.553860000000   3.529900000000 AA    2.751271162016  18.054178832437   6.670544247102 Bohr   0.0
[INPUT] 67 H      3.045990000000   9.553860000000   3.529900000000 AA    5.756086878164  18.054178832437   6.670544247102 Bohr   0.0
[INPUT] 68 H      1.455910000000  13.839540000000   7.193900000000 AA    2.751271162016  26.152940289963  13.594500767509 Bohr   0.0
[INPUT] 69 H      0.795040000000   9.940640000000   7.193900000000 AA    1.502407858074  18.785087102896  13.594500767509 Bohr   0.0
[INPUT] 70 H     -0.795040000000  13.452760000000   3.529900000000 AA   -1.502407858074  25.422032019504   6.670544247102 Bohr   0.0
[INPUT] 71 H      0.795040000000  13.452760000000   3.529900000000 AA    1.502407858074  25.422032019504   6.670544247102 Bohr   0.0
[INPUT] 72 H     -0.795040000000   9.940640000000   7.193900000000 AA   -1.502407858074  18.785087102896  13.594500767509 Bohr   0.0
[INPUT] 73 O      0.000000000000  12.981780000000   7.790400000000 AA    0.000000000000  24.532008809356  14.721722400812 Bohr   0.0
[INPUT] 74 O      2.250950000000  14.234880000000  14.193600000000 AA    4.253679020090  26.900024616049  26.822016721627 Bohr   0.0
[INPUT] 75 H      0.000000000000  12.972420000000   8.766490000000 AA    0.000000000000  24.514320972830  16.566265173738 Bohr   0.0
[INPUT] 76 H      0.000000000000  11.979760000000   7.462100000000 AA    0.000000000000  22.638465438020  14.101325314117 Bohr   0.0
[INPUT] 77 H      3.045990000000  13.839540000000  14.521900000000 AA    5.756086878164  26.152940289963  27.442413808321 Bohr   0.0
[INPUT] 78 O      0.000000000000  10.411620000000  11.454400000000 AA    0.000000000000  19.675110313044  21.645678921218 Bohr   0.0
[INPUT] 79 O      2.250950000000   9.082880000000   7.790400000000 AA    4.253679020090  17.164155622290  14.721722400812 Bohr   0.0
[INPUT] 80 O      2.250950000000  14.310520000000  11.454400000000 AA    4.253679020090  27.042963500111  21.645678921218 Bohr   0.0
[INPUT] 81 O      2.250950000000   9.158520000000  10.529600000000 AA    4.253679020090  17.307094506352  19.898060201220 Bohr   0.0
[INPUT] 82 O      0.000000000000  10.335980000000  14.193600000000 AA    0.000000000000  19.532171428982  26.822016721627 Bohr   0.0
[INPUT] 83 O      0.000000000000  13.057420000000  10.529600000000 AA    0.000000000000  24.674947693418  19.898060201220 Bohr   0.0
[INPUT] 84 H      0.000000000000  10.420980000000  12.430490000000 AA    0.000000000000  19.692798149570  23.490221694145 Bohr   0.0
[INPUT] 85 H      2.250950000000   9.073520000000   8.766490000000 AA    4.253679020090  17.146467785764  16.566265173738 Bohr   0.0
[INPUT] 86 H      2.250950000000  14.319880000000  12.430490000000 AA    4.253679020090  27.060651336637  23.490221694145 Bohr   0.0
[INPUT] 87 H      0.000000000000  11.413640000000  11.126100000000 AA    0.000000000000  21.568653684381  21.025281834523 Bohr   0.0
[INPUT] 88 H      2.250950000000   8.080860000000   7.462100000000 AA    4.253679020090  15.270612250953  14.101325314117 Bohr   0.0
[INPUT] 89 H      2.250950000000  15.312540000000  11.126100000000 AA    4.253679020090  28.936506871447  21.025281834523 Bohr   0.0
[INPUT] 90 H      1.455910000000   9.553860000000  10.857900000000 AA    2.751271162016  18.054178832437  20.518457287915 Bohr   0.0
[INPUT] 91 H      3.045990000000   9.553860000000  10.857900000000 AA    5.756086878164  18.054178832437  20.518457287915 Bohr   0.0
[INPUT] 92 H      1.455910000000  13.839540000000  14.521900000000 AA    2.751271162016  26.152940289963  27.442413808321 Bohr   0.0
[INPUT] 93 H      0.795040000000   9.940640000000  14.521900000000 AA    1.502407858074  18.785087102896  27.442413808321 Bohr   0.0
[INPUT] 94 H     -0.795040000000  13.452760000000  10.857900000000 AA   -1.502407858074  25.422032019504  20.518457287915 Bohr   0.0
[INPUT] 95 H      0.795040000000  13.452760000000  10.857900000000 AA    1.502407858074  25.422032019504  20.518457287915 Bohr   0.0
[INPUT] 96 H     -0.795040000000   9.940640000000  14.521900000000 AA   -1.502407858074  18.785087102896  27.442413808321 Bohr   0.0
[INPUT] 97 O      4.501900000000   5.183980000000   0.462400000000 AA    8.507358040179   9.796302435223   0.873809359999 Bohr   0.0
[INPUT] 98 O      6.752850000000   6.437080000000   6.865600000000 AA   12.761037060269  12.164318241915  12.974103680814 Bohr   0.0
[INPUT] 99 H      4.501900000000   5.174620000000   1.438490000000 AA    8.507358040179   9.778614598697   2.718352132926 Bohr   0.0
[INPUT]100 H      4.501900000000   4.181960000000   0.134100000000 AA    8.507358040179   7.902759063886   0.253412273304 Bohr   0.0
[INPUT]101 H      7.547890000000   6.041740000000   7.193900000000 AA   14.263444918343  11.417233915830  13.594500767509 Bohr   0.0
[INPUT]102 O      4.501900000000   2.613820000000   4.126400000000 AA    8.507358040179   4.939403938911   7.797765880405 Bohr   0.0
[INPUT]103 O      6.752850000000   1.285080000000   0.462400000000 AA   12.761037060269   2.428449248156   0.873809359999 Bohr   0.0
[INPUT]104 O      6.752850000000   6.512720000000   4.126400000000 AA   12.761037060269  12.307257125977   7.797765880405 Bohr   0.0
[INPUT]105 O      6.752850000000   1.360720000000   3.201600000000 AA   12.761037060269   2.571388132218   6.050147160408 Bohr   0.0
[INPUT]106 O      4.501900000000   2.538180000000   6.865600000000 AA    8.507358040179   4.796465054849  12.974103680814 Bohr   0.0
[INPUT]107 O      4.501900000000   5.259620000000   3.201600000000 AA    8.507358040179   9.939241319285   6.050147160408 Bohr   0.0
[INPUT]108 H      4.501900000000   2.623180000000   5.102490000000 AA    8.507358040179   4.957091775437   9.642308653332 Bohr   0.0
[INPUT]109 H      6.752850000000   1.275720000000   1.438490000000 AA   12.761037060269   2.410761411630   2.718352132926 Bohr   0.0
[INPUT]110 H      6.752850000000   6.522080000000   5.102490000000 AA   12.761037060269  12.324944962503   9.642308653332 Bohr   0.0
[INPUT]111 H      4.501900000000   3.615840000000   3.798100000000 AA    8.507358040179   6.832947310247   7.177368793711 Bohr   0.0
[INPUT]112 H      6.752850000000   0.283060000000   0.134100000000 AA   12.761037060269   0.534905876819   0.253412273304 Bohr   0.0
[INPUT]113 H      6.752850000000   7.514740000000   3.798100000000 AA   12.761037060269  14.200800497314   7.177368793711 Bohr   0.0
[INPUT]114 H      5.957810000000   1.756060000000   3.529900000000 AA   11.258629202195   3.318472458304   6.670544247102 Bohr   0.0
[INPUT]115 H      7.547890000000   1.756060000000   3.529900000000 AA   14.263444918343   3.318472458304   6.670544247102 Bohr   0.0
[INPUT]116 H      5.957810000000   6.041740000000   7.193900000000 AA   11.258629202195  11.417233915830  13.594500767509 Bohr   0.0
[INPUT]117 H      5.296940000000   2.142840000000   7.193900000000 AA   10.009765898254   4.049380728763  13.594500767509 Bohr   0.0
[INPUT]118 H      3.706860000000   5.654960000000   3.529900000000 AA    7.004950182105  10.686325645370   6.670544247102 Bohr   0.0
[INPUT]119 H      5.296940000000   5.654960000000   3.529900000000 AA   10.009765898254  10.686325645370   6.670544247102 Bohr   0.0
[INPUT]120 H      3.706860000000   2.142840000000   7.193900000000 AA    7.004950182105   4.049380728763  13.594500767509 Bohr   0.0
[INPUT]121 O      4.501900000000   5.183980000000   7.790400000000 AA    8.507358040179   9.796302435223  14.721722400812 Bohr   0.0
[INPUT]122 O      6.752850000000   6.437080000000  14.193600000000 AA   12.761037060269  12.164318241915  26.822016721627 Bohr   0.0
[INPUT]123 H      4.501900000000   5.174620000000   8.766490000000 AA    8.507358040179   9.778614598697  16.566265173738 Bohr   0.0
[INPUT]124 H      4.501900000000   4.181960000000   7.462100000000 AA    8.507358040179   7.902759063886  14.101325314117 Bohr   0.0
[INPUT]125 H      7.547890000000   6.041740000000  14.521900000000 AA   14.263444918343  11.417233915830  27.442413808321 Bohr   0.0
[INPUT]126 O      4.501900000000   2.613820000000  11.454400000000 AA    8.507358040179   4.939403938911  21.645678921218 Bohr   0.0
[INPUT]127 O      6.752850000000   1.285080000000   7.790400000000 AA   12.761037060269   2.428449248156  14.721722400812 Bohr   0.0
[INPUT]128 O      6.752850000000   6.512720000000  11.454400000000 AA   12.761037060269  12.307257125977  21.645678921218 Bohr   0.0
[INPUT]129 O      6.752850000000   1.360720000000  10.529600000000 AA   12.761037060269   2.571388132218  19.898060201220 Bohr   0.0
[INPUT]130 O      4.501900000000   2.538180000000  14.193600000000 AA    8.507358040179   4.796465054849  26.822016721627 Bohr   0.0
[INPUT]131 O      4.501900000000   5.259620000000  10.529600000000 AA    8.507358040179   9.939241319285  19.898060201220 Bohr   0.0
[INPUT]132 H      4.501900000000   2.623180000000  12.430490000000 AA    8.507358040179   4.957091775437  23.490221694145 Bohr   0.0
[INPUT]133 H      6.752850000000   1.275720000000   8.766490000000 AA   12.761037060269   2.410761411630  16.566265173738 Bohr   0.0
[INPUT]134 H      6.752850000000   6.522080000000  12.430490000000 AA   12.761037060269  12.324944962503  23.490221694145 Bohr   0.0
[INPUT]135 H      4.501900000000   3.615840000000  11.126100000000 AA    8.507358040179   6.832947310247  21.025281834523 Bohr   0.0
[INPUT]136 H      6.752850000000   0.283060000000   7.462100000000 AA   12.761037060269   0.534905876819  14.101325314117 Bohr   0.0
[INPUT]137 H      6.752850000000   7.514740000000  11.126100000000 AA   12.761037060269  14.200800497314  21.025281834523 Bohr   0.0
[INPUT]138 H      5.957810000000   1.756060000000  10.857900000000 AA   11.258629202195   3.318472458304  20.518457287915 Bohr   0.0
[INPUT]139 H      7.547890000000   1.756060000000  10.857900000000 AA   14.263444918343   3.318472458304  20.518457287915 Bohr   0.0
[INPUT]140 H      5.957810000000   6.041740000000  14.521900000000 AA   11.258629202195  11.417233915830  27.442413808321 Bohr   0.0
[INPUT]141 H      5.296940000000   2.142840000000  14.521900000000 AA   10.009765898254   4.049380728763  27.442413808321 Bohr   0.0
[INPUT]142 H      3.706860000000   5.654960000000  10.857900000000 AA    7.004950182105  10.686325645370  20.518457287915 Bohr   0.0
[INPUT]143 H      5.296940000000   5.654960000000  10.857900000000 AA   10.009765898254  10.686325645370  20.518457287915 Bohr   0.0
[INPUT]144 H      3.706860000000   2.142840000000  14.521900000000 AA    7.004950182105   4.049380728763  27.442413808321 Bohr   0.0
[INPUT]145 O      4.501900000000  12.981780000000   0.462400000000 AA    8.507358040179  24.532008809356   0.873809359999 Bohr   0.0
[INPUT]146 O      6.752850000000  14.234880000000   6.865600000000 AA   12.761037060269  26.900024616049  12.974103680814 Bohr   0.0
[INPUT]147 H      4.501900000000  12.972420000000   1.438490000000 AA    8.507358040179  24.514320972830   2.718352132926 Bohr   0.0
[INPUT]148 H      4.501900000000  11.979760000000   0.134100000000 AA    8.507358040179  22.638465438020   0.253412273304 Bohr   0.0
[INPUT]149 H      7.547890000000  13.839540000000   7.193900000000 AA   14.263444918343  26.152940289963  13.594500767509 Bohr   0.0
[INPUT]150 O      4.501900000000  10.411620000000   4.126400000000 AA    8.507358040179  19.675110313044   7.797765880405 Bohr   0.0
[INPUT]151 O      6.752850000000   9.082880000000   0.462400000000 AA   12.761037060269  17.164155622290   0.873809359999 Bohr   0.0
[INPUT]152 O      6.752850000000  14.310520000000   4.126400000000 AA   12.761037060269  27.042963500111   7.797765880405 Bohr   0.0
[INPUT]153 O      6.752850000000   9.158520000000   3.201600000000 AA   12.761037060269  17.307094506352   6.050147160408 Bohr   0.0
[INPUT]154 O      4.501900000000  10.335980000000   6.865600000000 AA    8.507358040179  19.532171428982  12.974103680814 Bohr   0.0
[INPUT]155 O      4.501900000000  13.057420000000   3.201600000000 AA    8.507358040179  24.674947693418   6.050147160408 Bohr   0.0
[INPUT]156 H      4.501900000000  10.420980000000   5.102490000000 AA    8.507358040179  19.692798149570   9.642308653332 Bohr   0.0
[INPUT]157 H      6.752850000000   9.073520000000   1.438490000000 AA   12.761037060269  17.146467785764   2.718352132926 Bohr   0.0
[INPUT]158 H      6.752850000000  14.319880000000   5.102490000000 AA   12.761037060269  27.060651336637   9.642308653332 Bohr   0.0
[INPUT]159 H      4.501900000000  11.413640000000   3.798100000000 AA    8.507358040179  21.568653684381   7.177368793711 Bohr   0.0
[INPUT]160 H      6.752850000000   8.080860000000   0.134100000000 AA   12.761037060269  15.270612250953   0.253412273304 Bohr   0.0
[INPUT]161 H      6.752850000000  15.312540000000   3.798100000000 AA   12.761037060269  28.936506871447   7.177368793711 Bohr   0.0
[INPUT]162 H      5.957810000000   9.553860000000   3.529900000000 AA   11.258629202195  18.054178832437   6.670544247102 Bohr   0.0
[INPUT]163 H      7.547890000000   9.553860000000   3.529900000000 AA   14.263444918343  18.054178832437   6.670544247102 Bohr   0.0
[INPUT]164 H      5.957810000000  13.839540000000   7.193900000000 AA   11.258629202195  26.152940289963  13.594500767509 Bohr   0.0
[INPUT]165 H      5.296940000000   9.940640000000   7.193900000000 AA   10.009765898254  18.785087102896  13.594500767509 Bohr   0.0
[INPUT]166 H      3.706860000000  13.452760000000   3.529900000000 AA    7.004950182105  25.422032019504   6.670544247102 Bohr   0.0
[INPUT]167 H      5.296940000000  13.452760000000   3.529900000000 AA   10.009765898254  25.422032019504   6.670544247102 Bohr   0.0
[INPUT]168 H      3.706860000000   9.940640000000   7.193900000000 AA    7.004950182105  18.785087102896  13.594500767509 Bohr   0.0
[INPUT]169 O      4.501900000000  12.981780000000   7.790400000000 AA    8.507358040179  24.532008809356  14.721722400812 Bohr   0.0
[INPUT]170 O      6.752850000000  14.234880000000  14.193600000000 AA   12.761037060269  26.900024616049  26.822016721627 Bohr   0.0
[INPUT]171 H      4.501900000000  12.972420000000   8.766490000000 AA    8.507358040179  24.514320972830  16.566265173738 Bohr   0.0
[INPUT]172 H      4.501900000000  11.979760000000   7.462100000000 AA    8.507358040179  22.638465438020  14.101325314117 Bohr   0.0
[INPUT]173 H      7.547890000000  13.839540000000  14.521900000000 AA   14.263444918343  26.152940289963  27.442413808321 Bohr   0.0
[INPUT]174 O      4.501900000000  10.411620000000  11.454400000000 AA    8.507358040179  19.675110313044  21.645678921218 Bohr   0.0
[INPUT]175 O      6.752850000000   9.082880000000   7.790400000000 AA   12.761037060269  17.164155622290  14.721722400812 Bohr   0.0
[INPUT]176 O      6.752850000000  14.310520000000  11.454400000000 AA   12.761037060269  27.042963500111  21.645678921218 Bohr   0.0
[INPUT]177 O      6.752850000000   9.158520000000  10.529600000000 AA   12.761037060269  17.307094506352  19.898060201220 Bohr   0.0
[INPUT]178 O      4.501900000000  10.335980000000  14.193600000000 AA    8.507358040179  19.532171428982  26.822016721627 Bohr   0.0
[INPUT]179 O      4.501900000000  13.057420000000  10.529600000000 AA    8.507358040179  24.674947693418  19.898060201220 Bohr   0.0
[INPUT]180 H      4.501900000000  10.420980000000  12.430490000000 AA    8.507358040179  19.692798149570  23.490221694145 Bohr   0.0
[INPUT]181 H      6.752850000000   9.073520000000   8.766490000000 AA   12.761037060269  17.146467785764  16.566265173738 Bohr   0.0
[INPUT]182 H      6.752850000000  14.319880000000  12.430490000000 AA   12.761037060269  27.060651336637  23.490221694145 Bohr   0.0
[INPUT]183 H      4.501900000000  11.413640000000  11.126100000000 AA    8.507358040179  21.568653684381  21.025281834523 Bohr   0.0
[INPUT]184 H      6.752850000000   8.080860000000   7.462100000000 AA   12.761037060269  15.270612250953  14.101325314117 Bohr   0.0
[INPUT]185 H      6.752850000000  15.312540000000  11.126100000000 AA   12.761037060269  28.936506871447  21.025281834523 Bohr   0.0
[INPUT]186 H      5.957810000000   9.553860000000  10.857900000000 AA   11.258629202195  18.054178832437  20.518457287915 Bohr   0.0
[INPUT]187 H      7.547890000000   9.553860000000  10.857900000000 AA   14.263444918343  18.054178832437  20.518457287915 Bohr   0.0
[INPUT]188 H      5.957810000000  13.839540000000  14.521900000000 AA   11.258629202195  26.152940289963  27.442413808321 Bohr   0.0
[INPUT]189 H      5.296940000000   9.940640000000  14.521900000000 AA   10.009765898254  18.785087102896  27.442413808321 Bohr   0.0
[INPUT]190 H      3.706860000000  13.452760000000  10.857900000000 AA    7.004950182105  25.422032019504  20.518457287915 Bohr   0.0
[INPUT]191 H      5.296940000000  13.452760000000  10.857900000000 AA   10.009765898254  25.422032019504  20.518457287915 Bohr   0.0
[INPUT]192 H      3.706860000000   9.940640000000  14.521900000000 AA    7.004950182105  18.785087102896  27.442413808321 Bohr   0.0
[INPUT] ---------------- BASIS SET ---------------- 
[INPUT] l, kappa, [nprim/nctr], expnt,             c_1 c_2 ...
[INPUT] H
[INPUT] 0    0    [3    /1   ]  13.010701         0.019682158
                                1.9622572         0.13796524
                                0.44453796        0.47831935
[INPUT] 0    0    [1    /1   ]  0.12194962           1
[INPUT] 1    0    [1    /1   ]  0.8                  1
[INPUT] O
[INPUT] 0    0    [5    /1   ]  2266.1767785      -0.0053431809926
                                340.87010191      -0.03989003923
                                77.363135167      -0.17853911985
                                21.47964494       -0.46427684959
                                6.6589433124      -0.44309745172
[INPUT] 0    0    [1    /1   ]  0.80975975668        1
[INPUT] 0    0    [1    /1   ]  0.25530772234        1
[INPUT] 1    0    [3    /1   ]  17.721504317      0.043394573193
                                3.863550544       0.23094120765
                                1.0480920883      0.51375311064
[INPUT] 1    0    [1    /1   ]  0.27641544411        1
[INPUT] 2    0    [1    /1   ]  1.2                  1

Ewald components = 796.759050416347, -1599.65729980375, 6.74056266749388
nuclear repulsion = -796.15768671991
number of shells = 768
number of NR pGTOs = 2496
number of NR cGTOs = 1600
basis = def2-svp
ecp = {}
CPU time:        20.21
lattice vectors  a1 [17.014716080, 0.000000000, 0.000000000]
                 a2 [0.000000000, 29.471412748, 0.000000000]
                 a3 [0.000000000, 0.000000000, 27.695826082]
dimension = 3
low_dim_ft_type = None
Cell volume = 13888
rcut = 25.222000892121418 (nimgs = [2 1 1])
lattice sum = 159 cells
precision = 1e-14
pseudo = None
ke_cutoff = 274849.6942130022
    = [4017 6957 6539] mesh (182740652991 PWs)


******** <class 'pyscf.pbc.scf.khf.KRHF'> ********
method = KRHF
initial guess = minao
damping factor = 0
level_shift factor = 0
DIIS = <class 'pyscf.scf.diis.CDIIS'>
diis_start_cycle = 1
diis_space = 8
diis_damp = 0
SCF conv_tol = 1e-08
SCF conv_tol_grad = None
SCF max_cycles = 50
direct_scf = True
direct_scf_tol = 1e-13
chkfile to save SCF result = /tmp/tmp2w3csjne
max_memory 4000 MB (current use 125 MB)


******** PBC SCF flags ********
N kpts = 1
kpts = [[0. 0. 0.]]
Exchange divergence treatment (exxdiv) = None
DF object = <pyscf.pbc.df.rsdf.RSGDF object at 0x7fd1c0381910>
Set gradient conv threshold to 0.0001
Big error detected in the electron number of initial guess density matrix (Ne/cell = 639.527)!
  This can cause huge error in Fock matrix and lead to instability in SCF for low-dimensional systems.
  DM is normalized wrt the number of electrons 640.0
kmesh for bvk-cell = [1 1 1]


******** <class 'pyscf.pbc.df.rsdf_builder._RSNucBuilder'> ********
mesh = [37 65 61] (146705 PWs)
ke_cutoff = 22.09150676292109
omega = 0.49167573248281715
exclude_d_aux = False
exclude_dd_block = True
j2c_eig_always = False
has_long_range = True
Set _RSNucBuilder.direct_scf_tol to 1.31945e-17
rs_cell.nbas 832 nao 1664
No. smooth_bas in rs_cell 128
sup-mol nbas = 5711 cGTO = 10743 pGTO = 15286
sup-mol-ft nbas = 9657 cGTO = 18790 pGTO = 27358
    CPU time for int3c kernel initialization      4.22 sec, wall time      0.07 sec
Set ft_ao cutoff to 1e-15
    CPU time for get_nuc  27430.61 sec, wall time    430.74 sec
Default auxbasis def2-svp-jkfit is used for H def2-svp
Default auxbasis def2-svp-jkfit is used for O def2-svp
num shells = 2368, num cGTOs = 8512


******** <class 'pyscf.pbc.df.rsdf.RSGDF'> ********
cell num shells = 768, num cGTOs = 1600, num pGTOs = 2496
use_bvk = True
precision_R = 1e-16
precision_G = 1e-14
j2c_eig_always = False
omega = 0.3
ke_cutoff = 6.998546712526899
mesh_compact = [23 37 35] (29785 PWs)
auxbasis = {'H': 'def2-svp-jkfit', 'O': 'def2-svp-jkfit'}
auxcell precision= 1e-14
auxcell rcut = 30.21774171200406
omega_j2c = 0.4
mesh_j2c = [29 47 45] (61335 PWs)
auxcell num shells = 2368, num cGTOs = 8512, num pGTOs = 10176
exp_to_discard = None
_cderi_to_save = /tmp/tmpahcv2kcg
len(kpts) = 1
kmesh for bvk-cell = [1 1 1]
rs_cell.nbas 832 nao 1664
No. smooth_bas in rs_cell 0
sup-mol-ft nbas = 8702 cGTO = 16968 pGTO = 24636
j3c prescreening: cell rcut 36.62 Bohr  keep 81 imgs
Using PBCsr3c_gs2 to evaluate SR integrals
Set ft_ao cutoff to 1e-15
    CPU time for int2c2e   1412.50 sec, wall time     24.65 sec
    CPU time for get_k_kpts  66021.75 sec, wall time    985.11 sec
    CPU time for get_j   9266.33 sec, wall time    176.03 sec
    CPU time for vj and vk 1641928.15 sec, wall time  25616.73 sec
E1 = -5123.130327885086  E_coul = 1094.1325967131263
init E= -4825.15541789187
    CPU time for initialize scf 1669495.17 sec, wall time  26049.76 sec
HOMO = -0.222952280321  LUMO = 0.172906210272
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-20.50810512 -20.50747291 -20.5066704  -20.50567714 -20.50564822
 -20.50530448 -20.504825   -20.50448282 -20.50423569 -20.50413519
 -20.50335601 -20.50175211 -20.5011899  -20.50024611 -20.49971102
 -20.49910728 -20.4981647  -20.49805508 -20.49793954 -20.497282
 -20.49719599 -20.49683677 -20.49643757 -20.49637231 -20.49616797
 -20.49526874 -20.49518435 -20.49514661 -20.49449554 -20.49443449
 -20.49359347 -20.49335523 -20.49055157 -20.49041721 -20.48931939
 -20.48925618 -20.4886267  -20.48849018 -20.48706029 -20.48691588
 -20.4848246  -20.48403668 -20.48304151 -20.48187455 -20.48145081
 -20.4810234  -20.48058593 -20.480535   -20.48047296 -20.48010703
 -20.47930487 -20.47904677 -20.47895307 -20.47803216 -20.47698602
 -20.47611463 -20.47562635 -20.47524094 -20.47477557 -20.4746927
 -20.47462733 -20.47428509 -20.47343001 -20.47319054  -1.36617617
  -1.35405077  -1.35365914  -1.35159066  -1.35141314  -1.34093235
  -1.34068444  -1.3405584   -1.34030392  -1.33619877  -1.33328196
  -1.33247414  -1.33235245  -1.33220744  -1.33129781  -1.32719972
  -1.32691452  -1.32582985  -1.32523971  -1.32514467  -1.32502752
  -1.3240796   -1.32368433  -1.32347412  -1.32332533  -1.32322397
  -1.32294265  -1.3166536   -1.31534796  -1.31523623  -1.31497826
  -1.31433536  -1.26063952  -1.25983526  -1.25902245  -1.25870615
  -1.25798826  -1.25214192  -1.25194145  -1.25165881  -1.25158713
  -1.25077755  -1.2500521   -1.24960265  -1.2494481   -1.24916914
  -1.24865631  -1.24810975  -1.24741548  -1.2442412   -1.2425998
  -1.24224954  -1.24204645  -1.24124242  -1.23815296  -1.23495291
  -1.2346314   -1.23420051  -1.233611    -1.22407419  -1.22306793
  -1.22119502  -1.22077449  -1.20877327  -0.55772649  -0.5570559
  -0.55630967  -0.55609773  -0.55576805  -0.55565943  -0.55556871
  -0.55547439  -0.55537937  -0.55460524  -0.55444106  -0.55412714
  -0.55400393  -0.55367915  -0.55354156  -0.55346503  -0.55293808
  -0.55263398  -0.55240256  -0.55228521  -0.55220248  -0.55077682
  -0.55065476  -0.55032655  -0.54983896  -0.54941873  -0.54924213
  -0.54774528  -0.54744979  -0.54727207  -0.5465179   -0.54454863
  -0.50465263  -0.50307791  -0.50230742  -0.50222244  -0.50166664
  -0.50070644  -0.50043451  -0.49982196  -0.49924637  -0.49876177
  -0.49869741  -0.49834807  -0.49832878  -0.49823757  -0.49804309
  -0.49772059  -0.49759447  -0.49722023  -0.49691156  -0.49661316
  -0.49629126  -0.49616272  -0.49601492  -0.49553931  -0.49490026
  -0.49457488  -0.49438915  -0.49386189  -0.49363321  -0.49344227
  -0.49316441  -0.48839407  -0.41118692  -0.39791792  -0.39770812
  -0.39262874  -0.39226792  -0.3872409   -0.38612677  -0.38525977
  -0.38462576  -0.38280634  -0.38269528  -0.38238732  -0.38226168
  -0.37765648  -0.37543497  -0.37527444  -0.37455002  -0.37439576
  -0.37340648  -0.37319644  -0.37300787  -0.37292474  -0.37220452
  -0.37209935  -0.36970861  -0.35846016  -0.35749305  -0.35724098
  -0.34811082  -0.34710031  -0.34639881  -0.34577727  -0.34061238
  -0.33946626  -0.33822871  -0.33773338  -0.33247174  -0.32836479
  -0.32794885  -0.31565093  -0.31546962  -0.31502883  -0.31494725
  -0.31443744  -0.3141235   -0.31364681  -0.31349819  -0.31327599
  -0.31325584  -0.3127132   -0.30518357  -0.30472628  -0.30435279
  -0.30417352  -0.30399455  -0.30377041  -0.30345213  -0.30302279
  -0.30254269  -0.29299851  -0.29249942  -0.28805854  -0.2878636
  -0.27472172  -0.2502417   -0.24830289  -0.24799355  -0.24706368
  -0.24697845  -0.24658169  -0.24576678  -0.24567652  -0.24524606
  -0.24474546  -0.2446685   -0.24426033  -0.24416074  -0.24389209
  -0.24375082  -0.24348325  -0.24304497  -0.24289346  -0.24280657
  -0.24239476  -0.24200051  -0.24166085  -0.24152074  -0.24117883
  -0.24088812  -0.24080315  -0.24012115  -0.23982288  -0.2392875
  -0.23889926  -0.23835596  -0.23635345  -0.2351146   -0.2343848
  -0.23361653  -0.23299628  -0.23257948  -0.23158964  -0.23115093
  -0.23029096  -0.23006655  -0.22993018  -0.2297172   -0.229488
  -0.22937073  -0.22826197  -0.22821092  -0.22789713  -0.22773932
  -0.22757885  -0.22739373  -0.226867    -0.22670602  -0.22620465
  -0.22578379  -0.22568852  -0.22506765  -0.22485414  -0.2247121
  -0.22456158  -0.22434193  -0.22407185  -0.22308356  -0.22295228] [0.17290621 0.21703389 0.21731682 0.22143273 0.22191204 0.26300877
 0.2633466  0.26335975 0.26353195 0.28403581 0.2846772  0.29365873
 0.2936865  0.3034626  0.3041062  0.32561275 0.325693   0.32610031
 0.3261989  0.33448024 0.33452202 0.33458401 0.33466245 0.34388405
 0.34396453 0.34521661 0.34540408 0.34918922 0.3655959  0.36567946
 0.39161093 0.39199389 0.39547483 0.398311   0.39872932 0.40131051
 0.40153261 0.40796098 0.40813271 0.41159525 0.411657   0.41182801
 0.4118828  0.41886425 0.41898856 0.43442246 0.43884571 0.44553487
 0.44562104 0.44565609 0.44576648 0.4613886  0.46176284 0.46610844
 0.46639728 0.47392815 0.47408639 0.47428997 0.47451859 0.47819564
 0.47824137 0.47959882 0.47999523 0.4873849  0.48748156 0.48788373
 0.49158177 0.49162262 0.49221602 0.49245465 0.49262711 0.49295304
 0.51406505 0.51483264 0.51498342 0.51546783 0.51580151 0.51968186
 0.52006048 0.52773484 0.5279808  0.52876087 0.52899087 0.52909922
 0.52936082 0.53427735 0.53450252 0.53468799 0.53473614 0.53568119
 0.53609124 0.54225754 0.54516408 0.54718087 0.54787381 0.54900696
 0.54987727 0.55010585 0.55395576 0.55405564 0.55938469 0.55955176
 0.56079645 0.56127924 0.56135249 0.56155928 0.5619461  0.5621268
 0.56230987 0.56303799 0.56307271 0.56326732 0.56339082 0.56428812
 0.56456797 0.56717026 0.56733492 0.56770573 0.57580729 0.57593517
 0.57615582 0.5762949  0.58509863 0.585411   0.59746911 0.60180317
 0.60213664 0.60655058 0.70753962 0.73899246 0.7391613  0.74947678
 0.74952675 0.76198632 0.77730519 0.77731577 0.78051825 0.78072795
 0.78085171 0.78098065 0.78289556 0.78319241 0.79484589 0.79519147
 0.79539211 0.7955038  0.79982153 0.79985174 0.79988597 0.79996151
 0.80512972 0.80514094 0.80531251 0.80539758 0.8172821  0.81788265
 0.81941081 0.82075784 0.82135347 0.82279107 0.82778261 0.82792292
 0.82798059 0.82817112 0.83056594 0.83097649 0.83341958 0.83344749
 0.85078973 0.85097569 0.85824013 0.85829251 0.85839839 0.85850371
 0.86584901 0.86825581 0.86846125 0.88733606 0.88782312 0.8938826
 0.89516869 0.89530848 0.89630264 0.89642528 0.89663136 0.89663448
 0.89935145 0.89947588 0.90039617 0.90900522 0.91203738 0.91213027
 0.91850721 0.91867199 0.92691054 0.92707752 0.92861601 0.92873817
 0.93061334 0.93069481 0.93072153 0.93085347 0.94133648 0.94226518
 0.94226934 0.95151089 0.95174645 0.95406333 0.95753223 0.95880799
 0.9622527  0.96234786 0.96299478 0.96330354 0.96406832 0.9641193
 0.96439327 0.96455464 0.97267684 0.97285918 0.97443224 0.97451327
 0.98696062 0.98708414 0.98806684 0.98820795 0.9883157  0.98833673
 0.99744408 0.99747496 0.99752805 0.99760502 1.00441927 1.00452277
 1.00526082 1.00541209 1.01822123 1.01950158 1.01983816 1.02461763
 1.0251513  1.02565291 1.02569584 1.02583017 1.02592277 1.03030745
 1.03057544 1.03357524 1.0336883  1.03529843 1.0611683  1.06127166
 1.07486942 1.09636447 1.09646167 1.17401655 1.21440605 1.21564033
 1.21608288 1.23526341 1.25047819 1.25068059 1.26147003 1.27223827
 1.27232788 1.27248275 1.27275774 1.29195043 1.2922715  1.29383194
 1.29444543 1.29485553 1.29487907 1.29627182 1.29636121 1.29804698
 1.29821436 1.30086231 1.30119649 1.31686625 1.31699183 1.31723831
 1.31733726 1.31942514 1.31950586 1.31954368 1.31967571 1.32246858
 1.32265227 1.32400207 1.32492061 1.33237477 1.33240701 1.34178115
 1.34196299 1.3422659  1.34238586 1.3463424  1.34646845 1.34739093
 1.34746619 1.34782748 1.34785687 1.34840205 1.34909975 1.3506339
 1.35071642 1.35102083 1.35284342 1.35308893 1.35759509 1.3576729
 1.35808875 1.3588198  1.3595126  1.36006794 1.36351809 1.36420828
 1.36514975 1.36534124 1.36569255 1.36797685 1.36807094 1.36813036
 1.36821727 1.36905098 1.36928379 1.37326309 1.37362177 1.37781329
 1.37803773 1.37962361 1.37969808 1.38169552 1.38194524 1.38196861
 1.38232    1.38613419 1.38617886 1.38659806 1.38676955 1.38720991
 1.38722235 1.39052602 1.39087863 1.39662454 1.39756558 1.39764901
 1.39768495 1.3977543  1.41371775 1.41412096 1.41417501 1.42121794
 1.4216796  1.42326958 1.42357798 1.428077   1.4281744  1.42887811
 1.42991152 1.43027307 1.43045555 1.43071625 1.43388    1.4340733
 1.43421533 1.4342684  1.44285178 1.44302314 1.44711937 1.44721568
 1.44752997 1.44768898 1.46080545 1.46117884 1.46525454 1.46533403
 1.46548301 1.46564838 1.47447577 1.47453484 1.47625475 1.51115621
 1.5328259  1.53316342 1.53680851 1.54321657 1.54335194 1.54702741
 1.54871907 1.54912732 1.55555525 1.55562492 1.55802085 1.55803546
 1.5581363  1.55827308 1.56205519 1.56220782 1.56222238 1.56249279
 1.5629491  1.56592029 1.56628337 1.57054072 1.57057114 1.57274918
 1.5764652  1.57673465 1.58022719 1.58470899 1.58479625 1.59099289
 1.59109473 1.59111721 1.5911776  1.59121007 1.59126794 1.59130497
 1.59133117 1.59235101 1.59260104 1.59449941 1.59467644 1.59575085
 1.59594305 1.59897421 1.61320592 1.61343338 1.6176025  1.61769835
 1.61782119 1.61788103 1.61811515 1.61824257 1.61830239 1.61860519
 1.62036198 1.62047112 1.62048467 1.6205385  1.62069922 1.62072564
 1.62599767 1.62702559 1.63837887 1.63861735 1.63874105 1.63878423
 1.63955535 1.63967418 1.64027172 1.64186377 1.64190764 1.64813289
 1.64826629 1.65670365 1.6586312  1.65955285 1.66114917 1.66142606
 1.66313925 1.66340003 1.66408416 1.66461474 1.66576559 1.67322049
 1.67341022 1.67644255 1.67674212 1.67687277 1.67730579 1.67743295
 1.67815071 1.67859147 1.67874059 1.67882313 1.67886646 1.67981742
 1.68055586 1.68068359 1.68177721 1.68197804 1.68524468 1.68647941
 1.68658749 1.68687031 1.68698383 1.68702442 1.68813637 1.6887054
 1.688922   1.68949821 1.68965332 1.68967955 1.69165045 1.6918264
 1.69194954 1.69202802 1.69230009 1.69233543 1.69244143 1.69255119
 1.69312373 1.69315894 1.69608492 1.69624607 1.69740379 1.69749241
 1.6981833  1.69839675 1.69904545 1.70216878 1.70228444 1.70229434
 1.70240455 1.70661588 1.70673097 1.70993351 1.71110781 1.71121089
 1.71559149 1.7166307  1.71687797 1.72508774 1.72513599 1.73003735
 1.73011672 1.7301224  1.73037562 1.73151499 1.73166916 1.73744538
 1.73761704 1.73771314 1.73877415 1.73879045 1.73886207 1.73891672
 1.74087285 1.74118095 1.74880957 1.74905562 1.74960246 1.74967332
 1.74969695 1.75001358 1.75808601 1.75977194 1.76153057 1.76160681
 1.76193075 1.76212009 1.76246689 1.76577697 1.76589621 1.76652308
 1.76683562 1.76709687 1.76720431 1.76815702 1.76840083 1.76855319
 1.76865929 1.7713065  1.77148588 1.77256719 1.77277904 1.77368877
 1.77402369 1.77528654 1.77579505 1.77938185 1.77954291 1.78053083
 1.7819357  1.78265203 1.78271917 1.78319302 1.80663609 1.80674476
 1.81989635 1.81997906 1.83360558 1.83368908 1.83380454 1.83395604
 1.83489146 1.8352002  1.83742726 1.83754548 1.83755729 1.83761113
 1.83763401 1.83786496 1.85705662 1.85713809 1.85716873 1.85730083
 1.86110124 1.87379323 1.87399618 1.88519755 1.88528971 1.89471511
 1.89479239 1.89496378 1.89512332 1.89745611 1.89768467 1.90207692
 1.9021379  1.90232674 1.90239591 1.91552254 1.91632501 1.91694168
 1.93467204 1.93467498 1.93490709 1.93497135 1.94260446 1.94263599
 1.96043041 1.97129035 1.97138661 1.9715555  1.97156531 1.97620786
 1.97623803 1.98917549 1.99005686 1.99559179 1.99573842 1.9979375
 1.99813377 2.00325704 2.00569674 2.00572095 2.01281475 2.01289531
 2.01414612 2.01472526 2.01645993 2.01657532 2.0172815  2.01750871
 2.02026067 2.02351446 2.02354141 2.02375924 2.0239516  2.02879232
 2.03296346 2.0339964  2.0346651  2.03528619 2.03534314 2.0356135
 2.0356656  2.03577898 2.03590662 2.03652956 2.03739325 2.04029552
 2.04031461 2.04045633 2.040529   2.05423655 2.05441436 2.05601602
 2.05629086 2.06030856 2.06041714 2.06423758 2.06524971 2.06534459
 2.07396716 2.07407652 2.09262706 2.09278515 2.09283624 2.09301061
 2.09476119 2.09484588 2.10012761 2.10950938 2.12310512 2.12324094
 2.12325209 2.12330655 2.12332956 2.12341597 2.13523857 2.13527047
 2.1353288  2.13539098 2.14376832 2.14390796 2.14626145 2.14628863
 2.161183   2.16128544 2.19002264 2.19126497 2.19227029 2.19270962
 2.1992828  2.1998109  2.20157899 2.20177698 2.2041442  2.20487463
 2.20762018 2.21070896 2.21109516 2.21683267 2.22144837 2.22157081
 2.22170458 2.22186547 2.22557993 2.2314383  2.23161629 2.2383508
 2.23844133 2.25054227 2.25087036 2.25205577 2.25398201 2.25647077
 2.25657868 2.25669206 2.25684076 2.26275359 2.26293127 2.26311025
 2.26327956 2.27464088 2.27481075 2.27483987 2.27498126 2.28475868
 2.28510048 2.2851349  2.2852795  2.29739715 2.2977244  2.30731749
 2.3074091  2.31195749 2.31206121 2.31212128 2.31251923 2.31859804
 2.31897107 2.32308533 2.32341518 2.3297534  2.32984479 2.32997944
 2.33021163 2.33433126 2.3356055  2.33567602 2.33751366 2.33780467
 2.60976061 2.64036357 2.64061255 2.65613584 2.65623961 2.67883503
 2.69139598 2.69164429 2.69176823 2.69195955 2.69930571 2.69973547
 2.71257727 2.71283013 2.71726476 2.71753098 2.71794079 2.71812759
 2.72050852 2.72207184 2.72215463 2.72232495 2.72244146 2.72883924
 2.72935275 2.7334595  2.7336161  2.73725751 2.73742776 2.76723916
 2.7673894  2.81549826 2.83609356 2.83631925 2.84166036 2.84183564
 2.84202476 2.84230738 2.84302674 2.84423604 2.84498481 2.8458167
 2.84594396 2.84632667 2.84672297 2.84680284 2.84750423 2.84773638
 2.84849549 2.84854712 2.8487699  2.84930556 2.85119809 2.85122936
 2.87516303 2.87523949 2.87540475 2.8755848  2.88242669 2.88259264
 2.88513113 2.90777258 2.90794099 2.91511902 2.91515706 2.9197128
 2.92055399 2.9208845  2.92719523 2.92983667 2.92995979 2.93000193
 2.93017612 2.93307947 2.93717331 2.93726076 2.93736365 2.93753168
 2.93880322 2.93882092 2.94322112 2.94330851 2.94679798 2.94957127
 2.94990824 2.95325199 2.95333507 2.95355741 2.95387581 2.9542803
 2.95470646 2.95558852 2.95611832 2.96111802 2.96452462 2.96719078
 2.96738157 2.96740634 2.967678   2.98186896 2.98204885 2.99265552
 2.99266064 2.99298333 2.99324435 2.99511256 3.00010287 3.00053238
 3.00193582 3.00231131 3.00451914 3.0047153  3.00520514 3.00531574
 3.00535837 3.00547897 3.0086737  3.01448004 3.01460791 3.01476775
 3.01495448 3.02720491 3.02733718 3.0388687  3.03901849 3.04103465
 3.04134038 3.05818286 3.30487252 3.30573175 3.30671227 3.30703146
 3.30723234 3.30769973 3.30841503 3.30959677 3.31003133 3.31042803
 3.31054864 3.31073734 3.31095028 3.31124035 3.31197443 3.31199407
 3.31219167 3.31220974 3.31251887 3.3128371  3.31320493 3.31332862
 3.31346187 3.31530649 3.31542754 3.31590177 3.31606462 3.31675084
 3.31765481 3.31777562 3.31822319 3.31826533 3.31843707 3.31866279
 3.31933968 3.31934829 3.32008519 3.32011396 3.32045539 3.32096369
 3.32130425 3.32136393 3.32227244 3.32250495 3.32289942 3.32356248
 3.32374919 3.32423375 3.32646834 3.32800663 3.32807285 3.33015201
 3.33064621 3.33449587 3.33805042 3.33829749 3.33855216 3.33871779
 3.34495334 3.34830394 3.34874796 3.35436827 3.35455936 3.36232221
 3.36284309 3.36353112 3.37355992 3.37382328 3.37419882 3.3749002
 3.37528115 3.3753746  3.37567559 3.3763325  3.37659067 3.37688861
 3.37720554 3.37828996 3.38336291 3.38408561 3.38782647 3.38807831
 3.3882758  3.3882969  3.39338778 3.39362598 3.39448613 3.39495895
 3.39579055 3.3959489  3.3959809  3.39632505 3.4048122  3.40606834
 3.40804954 3.40821552 3.45183092 3.46171856 3.46194619 3.46920697
 3.46964204 3.47354949 3.47739142 3.47763939 3.4778222  3.47810228
 3.47811289 3.47847751 3.48219183 3.48229925 3.48324755 3.48376465
 3.48405474 3.48426374 3.48533562 3.48559522 3.48617112 3.48643284
 3.48664769 3.48675156 3.48686323 3.48715695 3.4875168  3.48790915
 3.48831832 3.492306   3.4926308  3.4987976  3.51131221 3.5126162
 3.51486173 3.51557341 3.52564022 3.52581257 3.52882166 3.52894177
 3.52918225 3.5294059  3.53391275 3.53423217 3.5344995  3.53520743
 3.53754992 3.5377678  3.5382318  3.53846573 3.53881899 3.53894829
 3.54079161 3.5409723  3.5411367  3.54127327 3.54260138 3.54419339
 3.54516311 3.54559943 3.54617131 3.547497   3.54926992 3.54989154
 3.58993608 3.59027043 3.59231802 3.59267702 3.59357436 3.59381894
 3.5950851  3.59672572 3.59785143 3.59819672 3.60225882 3.60367782
 3.60447285 3.60448414 3.60466747 3.60473869 3.60491226 3.60561045
 3.60575987 3.60597876 3.60610138 3.60689504 3.60703333 3.60733587
 3.6074561  3.60963602 3.6098635  3.61093127 3.61144323 3.617676
 3.61801259 3.62239147 3.9280127  3.92945597 3.93063715 3.9308976
 3.9312403  3.94504411 3.9451388  3.94568607 3.94613881 3.94857899
 3.94913918 3.95190439 3.95213543 3.95222384 3.95256339 3.95491733
 3.95568035 3.95637353 3.95708706 3.95743473 3.9605116  3.96061315
 3.96078256 3.96093412 3.96545692 3.97470214 3.97562766 3.98054289
 3.98073224 3.98343816 3.98397386 3.99633225 4.05486643 4.05683009
 4.05766933 4.06534782 4.06553559 4.06871297 4.0699368  4.0701162
 4.07051542 4.07065515 4.07363743 4.07431708 4.07489386 4.07575105
 4.08186348 4.08186697 4.14285222 4.14289427 4.14429626 4.14483787
 4.14726778 4.14748777 4.14761781 4.14767961 4.15042777 4.15049796
 4.15110345 4.1511083  4.1543664  4.15484047 4.15593647 4.15634741
 4.24914418 4.25129864 4.2581364  4.2582869  4.26685889 4.26800617
 4.26893615 4.26944504 4.27053518 4.27098923 4.27353645 4.27535327
 4.27661573 4.28174972 4.28505195 4.28527914 4.28560072 4.28596543
 4.28621299 4.28637819 4.28661618 4.28687341 4.28733304 4.28820217
 4.28832292 4.28884504 4.28901423 4.29108352 4.29132147 4.29264228
 4.29305206 4.29357111 4.29425206 4.29455074 4.29531525 4.29655252
 4.29681174 4.29698707 4.29714128 4.30044422 4.30103693 4.30115358
 4.30146543 4.30186509 4.30207032 4.30321218 4.30331938 4.3043751
 4.30451144 4.30552732 4.30555109 4.30570569 4.30582896 4.30681939
 4.30747204 4.30769646 4.30860199 4.30932436 4.30944327 4.30968229
 4.31193995 4.31243834 4.31373109 4.3147355  6.73526763 6.78365467
 6.78509172 6.79585652 6.79602714 6.80868389 6.82849374 6.82871005
 6.82961097 6.83009568 6.84147953 6.85034908 6.85101295 6.856353
 6.85695056 6.86343063 6.86376887 6.86418606 6.8647053  6.86773739
 6.86792142 6.87621028 6.8766208  6.876867   6.87741559 6.90385907
 6.90445979 6.91272248 6.93515062 6.93593472 6.95188317 6.95239787
 6.97467487 6.98153508 6.98160812 6.98591522 6.98698734 6.99299346
 6.99389839 6.99466002 6.99496263 6.99570436 6.99600981 6.99882046
 6.99948687 7.00149522 7.00188793 7.00284615 7.01131359 7.01203619
 7.01255775 7.01337927 7.01388824 7.01482919 7.0153064  7.01617956
 7.01624512 7.01666423 7.01696483 7.0195177  7.01957207 7.02140104
 7.02184307 7.0343896 ]
    CPU time for get_k_kpts  33542.38 sec, wall time    452.43 sec
    CPU time for get_j   9233.15 sec, wall time    173.41 sec
    CPU time for vj and vk  42775.73 sec, wall time    625.84 sec
E1 = -5227.585722770764  E_coul = 1196.1621911674536
cycle= 1 E= -4827.58121832322  delta_E= -2.43  |g|= 2.66  |ddm|= 10.8
    CPU time for cycle= 1  42805.85 sec, wall time    626.31 sec
HOMO = -0.197163473337  LUMO = 0.236403740976
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-20.16941379 -20.16937188 -20.16907668 -20.16907176 -20.16880818
 -20.16868656 -20.16866636 -20.16845186 -20.16814395 -20.16710805
 -20.16705137 -20.16676077 -20.16674657 -20.16653719 -20.16632272
 -20.16631948 -20.16618424 -20.16581953 -20.16529861 -20.1649926
 -20.16464584 -20.16272427 -20.16241614 -20.1620781  -20.16198111
 -20.16187596 -20.16133175 -20.16122066 -20.16110392 -20.16068706
 -20.15993107 -20.15967359 -20.1448727  -20.14481471 -20.14443601
 -20.14442851 -20.14423629 -20.14422371 -20.14419011 -20.14382011
 -20.1436426  -20.14217114 -20.14175962 -20.14150391 -20.14102392
 -20.14097481 -20.14060952 -20.14060434 -20.14036141 -20.14032255
 -20.14030223 -20.14004795 -20.13975171 -20.13810084 -20.13770726
 -20.13739258 -20.13588396 -20.13579982 -20.13495013 -20.13487956
 -20.1346645  -20.13426786 -20.13389231 -20.13385285  -1.08094725
  -1.07650529  -1.07615505  -1.07600217  -1.07500184  -1.072319
  -1.07175788  -1.07128233  -1.07097369  -1.07011124  -1.06977276
  -1.06951921  -1.06945628  -1.06884025  -1.06792415  -1.06775619
  -1.06749172  -1.06723694  -1.06685805  -1.06673704  -1.06660282
  -1.06647577  -1.06631025  -1.06581663  -1.06555032  -1.06552776
  -1.06494553  -1.06380538  -1.06357035  -1.06340583  -1.06321853
  -1.06235511  -1.01963026  -1.01941984  -1.01931961  -1.01917564
  -1.01813011  -1.01703104  -1.01679514  -1.0164876   -1.01642645
  -1.01635523  -1.01590686  -1.01576486  -1.01556628  -1.01541256
  -1.01497116  -1.01467725  -1.01439114  -1.01285004  -1.01273051
  -1.01256429  -1.01216108  -1.01161131  -1.01098281  -1.01032572
  -1.00994913  -1.00924263  -1.00905878  -1.00543328  -1.00444056
  -1.00375632  -1.00366024  -0.99805727  -0.4874348   -0.4868179
  -0.48670309  -0.48640471  -0.48630117  -0.48624701  -0.48614227
  -0.48604974  -0.4857569   -0.48554353  -0.48552364  -0.48532006
  -0.48524181  -0.48495274  -0.48482877  -0.48465855  -0.48455992
  -0.48402788  -0.48382869  -0.48380747  -0.48372376  -0.48352836
  -0.48342435  -0.48324171  -0.4828946   -0.48278294  -0.48245674
  -0.48200485  -0.48163763  -0.48112776  -0.48084513  -0.47952979
  -0.43921837  -0.43852886  -0.43802911  -0.43782957  -0.43764569
  -0.43666646  -0.43641764  -0.4361878   -0.43585926  -0.43539462
  -0.43525734  -0.43515352  -0.43462443  -0.4345596   -0.43451737
  -0.4343521   -0.43418325  -0.43406359  -0.43394608  -0.43384
  -0.43355862  -0.43317798  -0.43276622  -0.43209851  -0.43194816
  -0.43157151  -0.43132409  -0.43121144  -0.43116937  -0.4308283
  -0.43051075  -0.42678958  -0.3631979   -0.35055243  -0.3502676
  -0.34608597  -0.34537718  -0.3428834   -0.34277346  -0.34219201
  -0.34124084  -0.33660784  -0.33632474  -0.33585509  -0.33565201
  -0.33146736  -0.33140159  -0.3309313   -0.33091806  -0.33066232
  -0.33025851  -0.32986651  -0.32944339  -0.32921653  -0.32624486
  -0.32566204  -0.32431097  -0.31611977  -0.31186097  -0.31161813
  -0.30441927  -0.30426737  -0.30378106  -0.30292053  -0.29902098
  -0.29899032  -0.29806687  -0.29731995  -0.28812926  -0.28790341
  -0.28639406  -0.2746457   -0.27405163  -0.27392997  -0.27305236
  -0.27281137  -0.27262236  -0.27254481  -0.27232905  -0.2719056
  -0.27163426  -0.27129706  -0.26786044  -0.26475852  -0.26456687
  -0.26418539  -0.26405608  -0.26142387  -0.26133274  -0.2604136
  -0.25992525  -0.25545042  -0.25490927  -0.24965554  -0.24961542
  -0.23830947  -0.2220635   -0.22199953  -0.22122001  -0.22066824
  -0.2205662   -0.21944764  -0.21915293  -0.21908926  -0.21883327
  -0.21863011  -0.21833287  -0.21821098  -0.21806312  -0.21791462
  -0.21783044  -0.21774274  -0.21763932  -0.21757955  -0.21740491
  -0.21735722  -0.21721738  -0.21663041  -0.21615687  -0.21573063
  -0.21569168  -0.21546096  -0.21539245  -0.21516448  -0.21456641
  -0.21347876  -0.21337502  -0.21182294  -0.20939259  -0.20751071
  -0.20725027  -0.20723834  -0.20643958  -0.20556506  -0.20533629
  -0.20518752  -0.20471947  -0.20436142  -0.20348526  -0.2033753
  -0.20269175  -0.2018437   -0.20162511  -0.2013243   -0.20127427
  -0.20099998  -0.20093808  -0.20060163  -0.20048686  -0.20041538
  -0.20013527  -0.20002856  -0.19988278  -0.19972347  -0.19955423
  -0.19924488  -0.19806065  -0.19798725  -0.19735533  -0.19716347] [0.23640374 0.28203984 0.28220409 0.28545964 0.28579405 0.32933598
 0.329516   0.32968095 0.32982968 0.35136336 0.35152654 0.36653341
 0.36678172 0.37702954 0.37898956 0.3972845  0.39747028 0.39766107
 0.39780394 0.4120214  0.41230822 0.41241556 0.41264486 0.41374414
 0.41849262 0.41852761 0.42265702 0.42285517 0.42451099 0.42482541
 0.44366993 0.45992306 0.4602972  0.46927743 0.46930928 0.46961633
 0.46964797 0.47461391 0.47468057 0.47882812 0.47893604 0.48806428
 0.48826247 0.50160573 0.50192189 0.52079402 0.52090485 0.52148128
 0.52155242 0.52178376 0.52183287 0.52760878 0.52881887 0.53344491
 0.53361171 0.53711002 0.53722968 0.54364717 0.54387206 0.54906663
 0.54912408 0.55352452 0.55954294 0.55972211 0.5599728  0.56010092
 0.56518588 0.56535988 0.56560996 0.56571695 0.57151293 0.57164434
 0.59849399 0.59865968 0.60865985 0.61172975 0.61182055 0.61234931
 0.61254787 0.61292422 0.61959852 0.61983513 0.62005781 0.62023278
 0.62091871 0.62099649 0.62105678 0.62114096 0.62639873 0.6265992
 0.62807722 0.62813058 0.63279843 0.63555877 0.63616822 0.63842799
 0.63858029 0.64345208 0.6437437  0.64711485 0.64761052 0.65072043
 0.65359317 0.65470546 0.65477755 0.65481261 0.65488511 0.65696321
 0.65710274 0.65731016 0.65736896 0.65825042 0.65836208 0.66260602
 0.66271917 0.66284652 0.66324971 0.66336625 0.66441473 0.66458059
 0.66569731 0.66585939 0.6798796  0.6804398  0.69718522 0.70640414
 0.7064773  0.71566897 0.77627303 0.79780204 0.79828371 0.80778625
 0.80800365 0.83680153 0.83702792 0.83714195 0.83731317 0.83828466
 0.83851393 0.84461916 0.84661916 0.8469512  0.85370584 0.86295951
 0.86316363 0.8633351  0.86349894 0.86837358 0.86841379 0.86958032
 0.86979434 0.87007014 0.87024228 0.87041669 0.8705695  0.873711
 0.8738978  0.88236749 0.88239496 0.8903201  0.89038308 0.89064276
 0.89070155 0.89149725 0.89153349 0.89411948 0.89865739 0.89869513
 0.898868   0.89889475 0.90065519 0.90073969 0.90159728 0.90184105
 0.91054428 0.91066462 0.92133807 0.92152073 0.92519551 0.94006233
 0.94017712 0.94030093 0.94038529 0.94479475 0.9459409  0.94598221
 0.94619223 0.94665679 0.9473548  0.95925536 0.96088362 0.96089222
 0.96697919 0.96729649 0.96736555 0.96764853 0.9680834  0.97091554
 0.97113316 0.97137918 0.97155038 0.97816205 0.98035623 0.98053606
 0.98510883 0.98524289 0.98544884 0.99479027 0.99499762 0.99624087
 0.99629301 0.99635054 0.99640263 0.99746146 0.9991598  0.99937824
 0.99939018 0.99955006 1.00675301 1.00716812 1.01331061 1.01340401
 1.01424159 1.0143135  1.02636708 1.02650341 1.02659341 1.02671162
 1.03494059 1.03500301 1.03509846 1.03528479 1.03731669 1.03740609
 1.03743774 1.03753107 1.04852221 1.04856948 1.04986838 1.05144106
 1.05156994 1.05664641 1.05681838 1.0612002  1.06125106 1.06152519
 1.06156607 1.06164939 1.06169846 1.07117167 1.08526715 1.08544879
 1.09883606 1.12320336 1.12323793 1.22873961 1.27891702 1.2820385
 1.29121012 1.29122467 1.31661566 1.31723929 1.33722672 1.34741198
 1.34760894 1.34796476 1.3481197  1.37478738 1.3749638  1.37580902
 1.37590864 1.38057964 1.38084994 1.38109231 1.38112954 1.38225691
 1.38282085 1.38377882 1.384143   1.39561318 1.39563765 1.39603649
 1.39606524 1.39911589 1.39921389 1.39943435 1.39951199 1.41533046
 1.42168484 1.42288151 1.4237167  1.42870207 1.42876839 1.43326329
 1.43336268 1.43339235 1.4335244  1.43446855 1.43448967 1.4354529
 1.43588809 1.43608685 1.43640508 1.44609398 1.44617292 1.4464079
 1.44948631 1.44949768 1.44978335 1.45281328 1.45357017 1.45684551
 1.4569457  1.45816565 1.45848066 1.45975711 1.45979256 1.46029937
 1.46035343 1.46087529 1.4609329  1.46425974 1.46508156 1.46774238
 1.46799101 1.46825317 1.46850557 1.46860326 1.47009107 1.47050886
 1.47053952 1.47179012 1.47214623 1.47471777 1.4747558  1.47547028
 1.47551365 1.4766469  1.47700121 1.48313589 1.48385034 1.4870332
 1.48718455 1.48725407 1.48736852 1.49385816 1.49402834 1.49409097
 1.49421089 1.49553189 1.49663369 1.49672786 1.50800646 1.50811255
 1.51117357 1.51204462 1.51211014 1.51333163 1.51337403 1.51555619
 1.51560207 1.51630248 1.51635531 1.51841608 1.5236695  1.5240281
 1.52425668 1.5243134  1.52471896 1.52478844 1.52736171 1.52747863
 1.52779344 1.52787716 1.53532769 1.53986956 1.53995845 1.54378928
 1.54385599 1.54544061 1.54555669 1.55899421 1.55951902 1.59373056
 1.61138461 1.61199221 1.61215715 1.62406009 1.62544782 1.62567897
 1.62888875 1.62902008 1.63495771 1.63506562 1.63552621 1.63559756
 1.63752754 1.6375426  1.63799227 1.63802718 1.64074033 1.64087655
 1.64612418 1.64618898 1.65114514 1.65143631 1.65322146 1.6541096
 1.65415856 1.65422126 1.65504464 1.65575622 1.65646348 1.6569086
 1.65706413 1.65719851 1.6573261  1.66032244 1.66078707 1.66263352
 1.66270854 1.66650601 1.66710902 1.66802275 1.66827566 1.66844203
 1.66860781 1.6701552  1.67267711 1.67284192 1.67467412 1.67476162
 1.67540996 1.67542818 1.67543893 1.67601277 1.67603713 1.67834476
 1.67842675 1.68266624 1.68280843 1.68322965 1.68332466 1.68509322
 1.68512487 1.68521717 1.68524582 1.68880477 1.68914189 1.69167825
 1.69168984 1.69523927 1.6969235  1.70427412 1.70600354 1.70887565
 1.70910094 1.71140405 1.71142365 1.71221242 1.71232217 1.71685172
 1.71745643 1.71782008 1.72046809 1.72247129 1.72256559 1.72306668
 1.72311935 1.723495   1.72353618 1.72407825 1.72446226 1.7246138
 1.72534524 1.72586664 1.72595313 1.72604905 1.73157807 1.73166096
 1.73209805 1.73217658 1.73256935 1.73260799 1.73284353 1.73285289
 1.73531849 1.73611163 1.73618498 1.73677817 1.73691947 1.7408745
 1.74122681 1.74716731 1.74744126 1.74933982 1.74953007 1.75118474
 1.75122682 1.75125141 1.75130992 1.75152334 1.75176459 1.75180112
 1.75232559 1.75234871 1.75293301 1.75299742 1.75490267 1.75508671
 1.75666179 1.7566891  1.75681398 1.75695571 1.76014341 1.76110104
 1.76119394 1.76238754 1.76245056 1.76637757 1.7664162  1.76680026
 1.76681604 1.76922606 1.76922955 1.76932146 1.76963293 1.77507925
 1.77573658 1.77966205 1.77980529 1.78005583 1.78008196 1.78016566
 1.78019962 1.7803186  1.78037553 1.78044823 1.78229852 1.78308071
 1.78312806 1.78397834 1.78401304 1.78421916 1.78423842 1.7860591
 1.78626845 1.7890791  1.78940343 1.7909386  1.79098798 1.79735768
 1.79801514 1.79823174 1.80213675 1.80219126 1.80251506 1.80252677
 1.80702931 1.80707874 1.80741402 1.80742609 1.80871604 1.81043334
 1.81046139 1.81605081 1.81611892 1.81634786 1.81636397 1.82296485
 1.8263491  1.82700694 1.82843471 1.82847597 1.82872594 1.82877154
 1.83384314 1.83771266 1.83887319 1.83888388 1.86864539 1.86886261
 1.87112484 1.8712499  1.87512746 1.87525315 1.87902793 1.87906791
 1.87917582 1.87922178 1.88049453 1.88054706 1.88133666 1.8814848
 1.88166135 1.88178152 1.90008709 1.90026772 1.90044289 1.9005656
 1.90712161 1.90725168 1.91059066 1.92050467 1.9205218  1.93028754
 1.93039069 1.93236931 1.93245591 1.93275774 1.93282308 1.94226133
 1.94239512 1.95189499 1.95221049 1.95227164 1.95230685 1.96612366
 1.97243975 1.97254494 1.97287254 1.97293976 1.98003141 1.98399684
 1.98410332 2.00742609 2.00750132 2.0077331  2.00779562 2.01749285
 2.01764286 2.0212248  2.02174367 2.02806691 2.02826095 2.02959373
 2.03057527 2.03088764 2.0407077  2.0411083  2.04381318 2.04391092
 2.04561046 2.04575255 2.05893628 2.05907149 2.05941451 2.05950571
 2.06110101 2.06681014 2.06694042 2.06888103 2.06900565 2.06935051
 2.07797297 2.07818747 2.08064819 2.08068425 2.08154839 2.08205197
 2.08211781 2.08425464 2.08445376 2.08461543 2.0847674  2.08898347
 2.08927451 2.08931828 2.08956117 2.09848697 2.09867492 2.09873745
 2.09885852 2.10698756 2.10707197 2.10796012 2.10817064 2.11418565
 2.11429948 2.11879055 2.13700928 2.13715359 2.13736131 2.13746457
 2.14203916 2.14211393 2.14281191 2.1454367  2.16689096 2.16697969
 2.16791783 2.1680326  2.16822494 2.16834691 2.17782773 2.17797076
 2.17815573 2.17830699 2.18875732 2.18883053 2.19076649 2.19084842
 2.20142748 2.20163525 2.21824387 2.21838493 2.22222704 2.22238343
 2.22285905 2.2247158  2.22563717 2.22614786 2.22647115 2.22658042
 2.22664008 2.24268882 2.24308763 2.24888168 2.24905762 2.24924731
 2.24939017 2.25174748 2.2519772  2.25300443 2.26410118 2.26419257
 2.26422356 2.26741238 2.26939802 2.27803097 2.27831587 2.27970134
 2.27983261 2.27999056 2.28008921 2.28896287 2.28909278 2.28928639
 2.28939002 2.30357845 2.30377378 2.30385828 2.30405407 2.30418258
 2.30435381 2.30637561 2.30670317 2.32226543 2.32229411 2.33167577
 2.33173445 2.33859475 2.33863468 2.33893117 2.33897338 2.34523527
 2.34527749 2.3474357  2.34763511 2.3581345  2.35873734 2.35875206
 2.35915398 2.35915752 2.36602275 2.36617019 2.3711529  2.37117069
 2.67939679 2.71048169 2.7110954  2.73104469 2.73110082 2.74692679
 2.76435996 2.76470181 2.7649863  2.76524805 2.76541452 2.76565964
 2.77793354 2.77824456 2.78330489 2.78352926 2.78396321 2.78412747
 2.78744494 2.78787465 2.78805751 2.78840382 2.79412323 2.7943613
 2.80044577 2.80080575 2.8014096  2.8018765  2.80210106 2.84518545
 2.8455947  2.87970339 2.89985628 2.90468625 2.90469559 2.90633156
 2.9079957  2.90807133 2.91457238 2.91504566 2.91588405 2.91605407
 2.91653917 2.91670819 2.91683718 2.91699648 2.9171158  2.91744127
 2.9182519  2.91856194 2.91867153 2.91878448 2.91983963 2.92013201
 2.94212893 2.94224453 2.94256492 2.94264012 2.9483266  2.948714
 2.97126843 2.98912504 2.98917557 2.99278214 2.9927914  2.99586725
 2.99601235 2.99838719 3.00782299 3.00808592 3.00840152 3.00851654
 3.00891164 3.00899661 3.01370544 3.01390183 3.01416389 3.01430837
 3.01504101 3.0151676  3.02161657 3.02233231 3.02275515 3.0237431
 3.02389363 3.02683061 3.02711229 3.02830693 3.02851868 3.02905974
 3.02921734 3.03187542 3.03255407 3.03407338 3.03831861 3.03959828
 3.03969277 3.0540752  3.05459059 3.05818934 3.05832582 3.08086911
 3.08094492 3.08103196 3.08139872 3.08144721 3.083246   3.08703038
 3.08716496 3.0899437  3.08995761 3.09164777 3.09170655 3.09240094
 3.09243985 3.09429296 3.09437812 3.09909138 3.09927499 3.09974393
 3.09988672 3.1158755  3.11591227 3.12413861 3.12452234 3.12454601
 3.12478359 3.1430999  3.45324905 3.4536634  3.4540137  3.45424594
 3.45630067 3.45740167 3.45758484 3.45880686 3.45972307 3.45983111
 3.46047664 3.46061951 3.46078263 3.460845   3.46096506 3.46115172
 3.46142054 3.46158439 3.46206417 3.46217101 3.46229036 3.46364451
 3.46441633 3.4647038  3.46471628 3.46480736 3.46497311 3.46516039
 3.46520143 3.46577318 3.46586073 3.46609405 3.46620232 3.46646301
 3.46679689 3.46703367 3.46708626 3.46744794 3.46765121 3.46794332
 3.46802131 3.4684467  3.46915014 3.46931515 3.47211522 3.4722017
 3.47257513 3.47344821 3.47483116 3.47486746 3.47521821 3.47536357
 3.47651919 3.47798258 3.47959319 3.48029218 3.4805816  3.48107488
 3.48633803 3.48925088 3.49012677 3.49540171 3.49551166 3.50396086
 3.51333321 3.51357444 3.52187316 3.52361785 3.52372443 3.52398969
 3.52443052 3.52466436 3.52481017 3.52513761 3.52551942 3.5260165
 3.52827921 3.52867194 3.53344874 3.53363784 3.53700573 3.53715356
 3.53742786 3.53778818 3.54296462 3.54306962 3.54360525 3.54396221
 3.54401674 3.5444577  3.54468562 3.54517554 3.55481326 3.55489981
 3.55691053 3.55733896 3.59219238 3.60227326 3.60242862 3.61161027
 3.61245779 3.61420219 3.61745134 3.61781234 3.61958548 3.62000933
 3.62055017 3.62086767 3.62108356 3.62190159 3.62333162 3.62358296
 3.62380432 3.62394713 3.62506483 3.62524723 3.62601988 3.62615645
 3.62649034 3.62666809 3.62749811 3.62814359 3.62870984 3.62961997
 3.63030783 3.63590254 3.63593182 3.6421369  3.65198817 3.65226611
 3.65426388 3.656469   3.66470839 3.66510969 3.66614249 3.66656427
 3.6673452  3.66762912 3.67105207 3.67125522 3.67282731 3.6731249
 3.67421358 3.67445337 3.67540415 3.6755563  3.67589876 3.67633895
 3.67664592 3.67712242 3.67766311 3.6781956  3.67918738 3.67928205
 3.68065353 3.68101601 3.68322051 3.68396438 3.68533056 3.6871629
 3.71596043 3.71622538 3.71702543 3.71706544 3.71762272 3.719204
 3.71989327 3.72088179 3.72100514 3.72183729 3.72705707 3.72778267
 3.72818238 3.72880031 3.72902875 3.72926916 3.72949361 3.72978075
 3.72983224 3.73030175 3.73062219 3.73129249 3.73147463 3.73181272
 3.73209793 3.73305158 3.73324614 3.73377359 3.73384093 3.7394022
 3.73962281 3.74210082 4.06446334 4.06516246 4.06568114 4.06621718
 4.06697802 4.08019646 4.08057271 4.0814607  4.08166519 4.08374837
 4.08409069 4.08622657 4.08679251 4.0875159  4.08781712 4.09009761
 4.09102418 4.09124342 4.09138554 4.09335562 4.09421641 4.09485332
 4.09541403 4.09574895 4.10179501 4.1094136  4.10968201 4.1141733
 4.11461905 4.11784006 4.11817844 4.12991144 4.19166385 4.19201293
 4.19442636 4.20108304 4.20136106 4.20148008 4.20421845 4.20485262
 4.20498855 4.20536278 4.20774332 4.2079675  4.20942266 4.21002131
 4.21567619 4.2168877  4.27422118 4.27481433 4.27496233 4.27504676
 4.2773256  4.27770681 4.27845912 4.27880323 4.28020822 4.28104329
 4.28108372 4.2817036  4.28481329 4.2853547  4.28554439 4.28564918
 4.39052776 4.39426668 4.39953301 4.39973151 4.40802462 4.40816666
 4.40943746 4.40977073 4.41137858 4.41161015 4.41216289 4.41333382
 4.41365173 4.41738929 4.42606276 4.42638409 4.42745713 4.42755382
 4.42762729 4.42777785 4.42788967 4.42841068 4.42845493 4.42853054
 4.42862183 4.42910674 4.42950409 4.42970341 4.42996754 4.43258859
 4.43325914 4.43373955 4.43414415 4.43420034 4.43498259 4.4351716
 4.43542414 4.43552236 4.43618731 4.43857505 4.43886021 4.43938205
 4.4395989  4.4406014  4.44132971 4.44147515 4.44188924 4.44201395
 4.44237038 4.44323375 4.44330973 4.44341005 4.44352427 4.44420655
 4.44459949 4.44525431 4.44556139 4.44724292 4.44807942 4.44813317
 4.44841403 4.44890414 4.4510679  4.45565075 6.96060821 7.00918972
 7.01083021 7.02108289 7.02129652 7.03465761 7.05373243 7.05403955
 7.05539388 7.05554984 7.06686979 7.07470761 7.07616807 7.0799792
 7.08071181 7.08637092 7.08707348 7.08782673 7.0882648  7.09373973
 7.09393903 7.09926989 7.09993344 7.10009491 7.10063445 7.12720837
 7.12787572 7.13851854 7.15970019 7.16023197 7.17743852 7.17800008
 7.19427886 7.20058137 7.20088721 7.20421575 7.20587444 7.2125898
 7.21266979 7.21326035 7.2132703  7.21422862 7.2146408  7.21572777
 7.21649512 7.22108409 7.22131677 7.22197594 7.22934195 7.2306212
 7.23174466 7.23391649 7.23396094 7.23430454 7.23468956 7.23481267
 7.23521467 7.23611785 7.23649111 7.23699955 7.23737416 7.23891844
 7.23957168 7.25147256]
    CPU time for get_k_kpts  33236.77 sec, wall time    447.38 sec
    CPU time for get_j   9245.73 sec, wall time    174.34 sec
    CPU time for vj and vk  42482.71 sec, wall time    621.72 sec
E1 = -5158.07403133863  E_coul = 1125.7876698686248
cycle= 2 E= -4828.44404818992  delta_E= -0.863  |g|= 1.41  |ddm|= 2.54
    CPU time for cycle= 2  42524.39 sec, wall time    622.37 sec
HOMO = -0.253926845432  LUMO = 0.232915044483
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-20.33940495 -20.33939662 -20.33936824 -20.33933799 -20.33933113
 -20.33926488 -20.33921499 -20.3391657  -20.33899803 -20.3389585
 -20.33893985 -20.33888232 -20.33887726 -20.33887525 -20.33879704
 -20.33879163 -20.33876299 -20.33870048 -20.33869168 -20.33861221
 -20.33838107 -20.33837494 -20.33831864 -20.33829671 -20.33828793
 -20.33820657 -20.3381856  -20.33817767 -20.33814668 -20.33812068
 -20.33804193 -20.33796501 -20.33046128 -20.33041623 -20.33040701
 -20.33040287 -20.33037973 -20.33036967 -20.33036047 -20.33034675
 -20.33031792 -20.33030097 -20.33029676 -20.33028356 -20.33021048
 -20.33011788 -20.33008583 -20.33005867 -20.32997685 -20.32996888
 -20.32995235 -20.32992282 -20.32991413 -20.32989911 -20.32986839
 -20.32984055 -20.32982915 -20.32975417 -20.32973384 -20.3297182
 -20.32969912 -20.32969037 -20.32961845 -20.32947855  -1.12297024
  -1.11840226  -1.11838052  -1.1176227   -1.11755748  -1.11364106
  -1.11361348  -1.11359332  -1.1135312   -1.11191411  -1.11076667
  -1.11069563  -1.11061775  -1.11061697  -1.11058894  -1.10875598
  -1.10869714  -1.10810198  -1.10806955  -1.10802726  -1.10801702
  -1.10799558  -1.10799005  -1.10795235  -1.10785249  -1.10750767
  -1.10748013  -1.10504549  -1.10497931  -1.10496837  -1.10493631
  -1.10491033  -1.07161639  -1.07158679  -1.0714994   -1.0714916
  -1.07143856  -1.06873592  -1.06872143  -1.06830509  -1.06826429
  -1.06821973  -1.06817832  -1.06815527  -1.06815423  -1.06808078
  -1.06807339  -1.06732304  -1.06722702  -1.06529839  -1.06521461
  -1.06519172  -1.06515819  -1.06506745  -1.06352955  -1.06175309
  -1.06174625  -1.06166814  -1.06164677  -1.05706296  -1.05697213
  -1.05597687  -1.05596337  -1.05041684  -0.52069207  -0.51984433
  -0.51980702  -0.51962956  -0.51960272  -0.51948417  -0.51941299
  -0.51937441  -0.51935645  -0.51931907  -0.51931258  -0.51928485
  -0.51925603  -0.51923878  -0.51923141  -0.51922243  -0.51914344
  -0.5191275   -0.51908501  -0.51901649  -0.51896039  -0.51776616
  -0.5176825   -0.51765227  -0.51764373  -0.51757622  -0.51729651
  -0.51632022  -0.51625976  -0.51607334  -0.51605226  -0.51483632
  -0.47705808  -0.47656624  -0.47619661  -0.4761818   -0.47617168
  -0.47611319  -0.47473299  -0.47469316  -0.47448095  -0.47447332
  -0.47352396  -0.47351444  -0.47347063  -0.47344636  -0.47314666
  -0.47299968  -0.47296523  -0.47294288  -0.47289135  -0.47282282
  -0.47280486  -0.47275481  -0.47275096  -0.47149187  -0.47141524
  -0.47138297  -0.47134564  -0.47131189  -0.47130861  -0.47039953
  -0.47033645  -0.46715067  -0.40592171  -0.39383153  -0.39380974
  -0.39033001  -0.39026907  -0.38503919  -0.38500439  -0.38443424
  -0.38440756  -0.38102857  -0.38101597  -0.38097457  -0.38095361
  -0.37472031  -0.37450657  -0.37448044  -0.37447413  -0.37443863
  -0.37398144  -0.37396494  -0.37395652  -0.37392143  -0.37143629
  -0.37101899  -0.37098141  -0.36022101  -0.36020717  -0.35980859
  -0.35047096  -0.35044209  -0.35001573  -0.35000509  -0.34558262
  -0.34555253  -0.34471265  -0.34468961  -0.336931    -0.33270528
  -0.3326774   -0.32315455  -0.32313722  -0.32311094  -0.32308263
  -0.32271506  -0.3227115   -0.32267479  -0.32265909  -0.32223444
  -0.32220847  -0.32031302  -0.31450298  -0.31448568  -0.31417664
  -0.31359063  -0.31358301  -0.31259042  -0.31257672  -0.3125462
  -0.31251052  -0.30343869  -0.30338051  -0.29937475  -0.29936594
  -0.2891017   -0.26852748  -0.26850524  -0.26819328  -0.26740033
  -0.26733054  -0.26661226  -0.26597154  -0.26530805  -0.26525892
  -0.26524901  -0.26521154  -0.26519317  -0.2651912   -0.26515601
  -0.26514171  -0.26513411  -0.26513342  -0.26509629  -0.26509378
  -0.26507622  -0.26507192  -0.26506887  -0.26504954  -0.26504709
  -0.26500772  -0.26498787  -0.26496877  -0.26493944  -0.26337253
  -0.26336117  -0.26304312  -0.26298592  -0.26293107  -0.2629283
  -0.26151102  -0.26140757  -0.26140267  -0.2613589   -0.2613307
  -0.26130374  -0.26128124  -0.26084945  -0.25970021  -0.25958924
  -0.2593108   -0.25929921  -0.25901651  -0.25771504  -0.25531768
  -0.25529542  -0.25522905  -0.25522237  -0.25520952  -0.25519373
  -0.25512777  -0.25510833  -0.25509373  -0.25507443  -0.25499729
  -0.25497163  -0.25403902  -0.2540005   -0.25394317  -0.25392685] [0.23291504 0.27693163 0.27695421 0.28037736 0.28040639 0.3228721
 0.32289023 0.32289189 0.32290847 0.34406312 0.3440929  0.35893822
 0.35895903 0.36888211 0.37142948 0.38869102 0.38870219 0.38871808
 0.38872316 0.40294235 0.40295291 0.4029608  0.40296923 0.40527843
 0.41022721 0.41023137 0.41338467 0.41340569 0.41476685 0.41477591
 0.43518974 0.44979236 0.44980765 0.45951391 0.45951927 0.4595287
 0.45953133 0.46380858 0.46382997 0.46934903 0.46935445 0.47612454
 0.47615022 0.48877802 0.48880032 0.50946031 0.5094631  0.50947606
 0.50948612 0.51097612 0.51098201 0.5141033  0.51448727 0.52118232
 0.52118863 0.52726955 0.5272764  0.53170094 0.53170846 0.5368367
 0.53683768 0.54114956 0.54754849 0.54755556 0.54757177 0.54757801
 0.5503103  0.55032427 0.5503276  0.55033517 0.55800378 0.55801217
 0.58358484 0.58358771 0.59532849 0.59535799 0.59542988 0.5955261
 0.5964977  0.59650652 0.60341224 0.60342028 0.6034356  0.60343704
 0.60543799 0.6054469  0.60544936 0.60545614 0.60804495 0.60805614
 0.61399145 0.6139988  0.61699807 0.61817966 0.61820772 0.62097045
 0.62098517 0.62480555 0.6248179  0.63180951 0.63183876 0.63479792
 0.63564844 0.63719016 0.63719604 0.63720536 0.63720734 0.6387562
 0.63876804 0.63877459 0.63877855 0.63946144 0.63946918 0.64435496
 0.64574394 0.64574496 0.64637553 0.64638099 0.64664945 0.64665885
 0.64666948 0.6466951  0.66300135 0.66302844 0.67803862 0.68683885
 0.68684896 0.69584776 0.76569033 0.7913017  0.79131461 0.7974832
 0.79749787 0.82890713 0.82891466 0.8289228  0.82892447 0.83032482
 0.83309377 0.83310616 0.84396712 0.8439818  0.8499911  0.85412202
 0.8541234  0.85667168 0.8566801  0.85668641 0.85668777 0.85750227
 0.8575165  0.86094178 0.86094492 0.86095057 0.86096107 0.86121793
 0.86122156 0.87322731 0.87323009 0.87886159 0.878867   0.87887433
 0.87889439 0.87933252 0.87934149 0.88453004 0.8903765  0.89039412
 0.891162   0.89116904 0.89117178 0.89118998 0.89276646 0.89277887
 0.90358719 0.90359497 0.91613645 0.91705005 0.91706076 0.93288704
 0.93289355 0.9328953  0.93289695 0.93754778 0.93755854 0.93799251
 0.93871289 0.93873174 0.94106013 0.95189234 0.95245755 0.95246287
 0.9595453  0.95955164 0.96101884 0.9610294  0.96347719 0.96348366
 0.9634875  0.96350766 0.96515876 0.97128872 0.97432005 0.97433029
 0.97963108 0.97964204 0.98012248 0.9878252  0.98782778 0.99064052
 0.9915698  0.99157165 0.99157537 0.99157812 0.99379925 0.99379992
 0.99380707 0.99380739 0.99895038 0.99896428 1.00681053 1.00681446
 1.00732394 1.00733229 1.02187228 1.02187289 1.02187873 1.02188329
 1.03096853 1.03098018 1.0317479  1.03175717 1.03221762 1.0322194
 1.03222509 1.03222732 1.03923209 1.04418266 1.04418564 1.04856556
 1.04857815 1.05405251 1.05405566 1.0567968  1.05680427 1.05680839
 1.05682456 1.05770365 1.05771029 1.06684786 1.08176747 1.08177659
 1.09399969 1.11954715 1.11955195 1.21745815 1.26098804 1.26201529
 1.26750062 1.26751167 1.29615816 1.29618723 1.31397628 1.32465445
 1.3246661  1.32467578 1.32470056 1.34872269 1.34873358 1.35106346
 1.35107765 1.35271823 1.35273013 1.353159   1.35316433 1.35664385
 1.35664861 1.35751408 1.35754653 1.37178694 1.37178804 1.37181054
 1.37181716 1.37367455 1.37368398 1.37369259 1.37370809 1.38609549
 1.3899172  1.39130738 1.39135596 1.39603582 1.39604552 1.40440762
 1.40441655 1.40444542 1.4044592  1.40515748 1.40516524 1.40519204
 1.40520067 1.40568282 1.40570478 1.41543702 1.41545301 1.41565936
 1.41566714 1.4161866  1.41798947 1.42196854 1.42470139 1.42712078
 1.42712857 1.42914008 1.42914471 1.42914949 1.42914993 1.42917947
 1.42918842 1.4306141  1.43062133 1.43217815 1.43218088 1.43292482
 1.43297805 1.43466666 1.43705392 1.4370723  1.43784657 1.43854134
 1.43855186 1.44325692 1.44325946 1.44428678 1.44430018 1.44433505
 1.44435924 1.44509464 1.44511461 1.45292596 1.45298011 1.45400144
 1.45401275 1.45401927 1.45403416 1.46043277 1.46271902 1.46272436
 1.46273319 1.4627447  1.46838504 1.46840152 1.47625177 1.47805238
 1.4780671  1.48304751 1.48306982 1.48354378 1.4835558  1.48611513
 1.48612575 1.48614596 1.48616723 1.4898289  1.49620793 1.49621355
 1.49624143 1.49625058 1.49742103 1.49744542 1.49968179 1.4996882
 1.49971685 1.49972673 1.5138935  1.51539375 1.51540041 1.51645901
 1.51646357 1.52104368 1.52105617 1.52456511 1.52461948 1.56313403
 1.58112464 1.58114569 1.58436849 1.5943266  1.59655046 1.59655624
 1.59785019 1.59786675 1.607348   1.6073519  1.6073811  1.6073847
 1.60820241 1.60821627 1.60823538 1.6082568  1.61169699 1.61169705
 1.61482024 1.61482478 1.62055878 1.62059626 1.62329647 1.6232998
 1.62337454 1.62378547 1.63386277 1.63386605 1.63387541 1.63388421
 1.63394658 1.63398246 1.63462926 1.63463736 1.63956065 1.63956493
 1.64123415 1.64133776 1.64135297 1.64136465 1.64138001 1.64143735
 1.64146533 1.64426878 1.64621545 1.65358727 1.65359889 1.65632573
 1.65633042 1.65635531 1.65636582 1.66010909 1.66012415 1.66178277
 1.66178913 1.66179857 1.66180705 1.66183697 1.66183862 1.66186821
 1.66187337 1.66598054 1.66598595 1.67110955 1.67254409 1.67256987
 1.67682248 1.67792145 1.67793277 1.68760372 1.68761274 1.68830214
 1.68830639 1.6973744  1.69771479 1.69865926 1.69866499 1.70044259
 1.7004518  1.70143066 1.70516008 1.70534934 1.70536572 1.70539817
 1.70542261 1.70856181 1.70932499 1.70933448 1.71051537 1.71052281
 1.71052319 1.71052863 1.71115206 1.7111624  1.71158752 1.71159675
 1.71187294 1.7118853  1.71678079 1.71678526 1.71679526 1.7168019
 1.71729986 1.71730495 1.71730851 1.71731071 1.72501233 1.72503051
 1.72583137 1.72584651 1.72643603 1.72761509 1.72901708 1.72902731
 1.72902962 1.72904499 1.73056471 1.73212388 1.73213837 1.73290268
 1.73290638 1.73297312 1.73298287 1.73298632 1.73300006 1.73524471
 1.73526407 1.73642629 1.73644068 1.73771093 1.73771473 1.73773509
 1.73774444 1.73929285 1.73930962 1.74812928 1.74852549 1.74853021
 1.7495268  1.74953514 1.75219194 1.7521993  1.7580745  1.75950565
 1.75951572 1.76095367 1.76095492 1.7635519  1.76355412 1.76355879
 1.76356145 1.76892954 1.76893341 1.76894422 1.76894539 1.77204337
 1.77314305 1.77315638 1.77341027 1.77341359 1.77341796 1.77342129
 1.77504218 1.77505017 1.77620827 1.77621706 1.77718169 1.77870538
 1.77872438 1.78371852 1.78372    1.78397191 1.79076068 1.79076356
 1.790774   1.79078178 1.79225252 1.79334756 1.79335419 1.7966041
 1.79660652 1.79662066 1.79662247 1.7968156  1.79682022 1.80292551
 1.80296783 1.80334757 1.80346094 1.80377887 1.80377965 1.80658747
 1.80659925 1.8135259  1.81785482 1.81785674 1.84676432 1.84676817
 1.85715731 1.8571634  1.8594192  1.85942191 1.86035387 1.86036851
 1.86178469 1.8617892  1.86180548 1.86181291 1.8656938  1.86569576
 1.86569805 1.86570348 1.88412063 1.88412185 1.88413115 1.88413557
 1.89339278 1.89504264 1.89504962 1.90934477 1.9093576  1.91730562
 1.91731038 1.92022418 1.92022934 1.92023415 1.92024965 1.92777257
 1.92777468 1.93322883 1.93324189 1.94053991 1.94054541 1.94737486
 1.95941919 1.95942697 1.95943484 1.95944869 1.96987747 1.96988595
 1.97583788 1.99631593 1.9963173  1.9963285  1.99633245 2.00322266
 2.00323072 2.01037787 2.01659518 2.01722029 2.0195898  2.01960614
 2.01978855 2.01979746 2.03260085 2.03261017 2.03268969 2.03269722
 2.03564173 2.03564555 2.0475266  2.04753283 2.04753904 2.04754994
 2.04803716 2.04837042 2.04838728 2.05060206 2.05061441 2.05517039
 2.06235289 2.06237789 2.06457256 2.06465107 2.06486644 2.06523738
 2.06524946 2.06751819 2.06752293 2.06752384 2.06753833 2.07209142
 2.07209409 2.07209475 2.07211003 2.08285499 2.08286161 2.08462815
 2.08463451 2.09135947 2.09136394 2.09382833 2.09383475 2.09977385
 2.10155294 2.10156773 2.12194577 2.12194869 2.12195861 2.12196445
 2.12556989 2.12557744 2.12844367 2.13436691 2.15192562 2.15193379
 2.15250467 2.15250898 2.1525149  2.15252171 2.16326536 2.16326831
 2.16327882 2.16328652 2.17356579 2.17356924 2.17647324 2.17648316
 2.19009108 2.19009687 2.20856864 2.20857106 2.20956491 2.2095659
 2.21702566 2.21703525 2.21844381 2.2201453  2.22041394 2.22042439
 2.22115966 2.2331245  2.233144   2.24098468 2.24146319 2.24146456
 2.24147229 2.24148592 2.24751701 2.24751972 2.25069148 2.25680351
 2.25680997 2.26423688 2.26649726 2.2692128  2.26921723 2.27276119
 2.27277077 2.27277302 2.27277502 2.28128162 2.2812826  2.28128975
 2.28129218 2.29472064 2.29472199 2.29472879 2.29473693 2.298766
 2.29877135 2.30043708 2.30044376 2.31565603 2.31566506 2.32561514
 2.32562301 2.33159432 2.33159774 2.33159976 2.33161171 2.33785982
 2.33786674 2.34037783 2.34037785 2.35056786 2.35057018 2.35057928
 2.35058558 2.35139211 2.35689426 2.35689695 2.36099092 2.36099281
 2.65732668 2.68785644 2.68788256 2.70628048 2.7062935  2.72408015
 2.74036486 2.74037626 2.74039054 2.74040496 2.74372575 2.74373417
 2.75636741 2.75637947 2.76150905 2.76152109 2.76154025 2.76154187
 2.76557997 2.76559627 2.76561334 2.76561579 2.77140932 2.7714113
 2.77332042 2.7785307  2.77853672 2.7786981  2.77871154 2.81791286
 2.81793352 2.8566565  2.88046936 2.88317885 2.88318373 2.88416606
 2.8849703  2.88497513 2.89190421 2.89190553 2.89235665 2.89237007
 2.8930811  2.89309202 2.8931046  2.89311194 2.89334599 2.89335864
 2.89386168 2.89386865 2.89410071 2.89410917 2.89412763 2.89413171
 2.91889118 2.91890208 2.91891804 2.91892357 2.9251757  2.9252019
 2.94241221 2.96006024 2.96006488 2.96776726 2.96777803 2.97027623
 2.97211281 2.97212804 2.9799395  2.9825075  2.98251742 2.98252586
 2.98254492 2.98365556 2.98851936 2.98852375 2.98853076 2.98855126
 2.98990792 2.98994133 2.99624652 2.99626919 2.99767047 2.99876994
 2.99880463 3.00236336 3.00237772 3.00430296 3.00432718 3.00432964
 3.00437491 3.00643848 3.0064788  3.0120992  3.01214231 3.01588592
 3.01592063 3.02468553 3.02471476 3.03293657 3.03294482 3.05096092
 3.05096934 3.05098866 3.05101478 3.05323659 3.05725935 3.05753123
 3.0575518  3.0594345  3.05945217 3.06209373 3.06210624 3.06212542
 3.06215122 3.06330096 3.06331838 3.07065707 3.07066495 3.07068321
 3.07070785 3.0851135  3.08513023 3.09538962 3.09539849 3.09632159
 3.09635303 3.11442652 3.40205248 3.402053   3.40337058 3.40338228
 3.40469993 3.40470759 3.40476446 3.40593101 3.40594233 3.40659975
 3.4071909  3.40720055 3.40738239 3.40739077 3.40744973 3.40747693
 3.4078622  3.40787415 3.4079377  3.40794611 3.40838387 3.40847932
 3.41100154 3.4113458  3.41135079 3.41141764 3.41143775 3.41246482
 3.41356941 3.41363018 3.41687516 3.41689604 3.41692055 3.41695742
 3.41742323 3.4174464  3.41745046 3.41751117 3.41805142 3.418084
 3.41864029 3.41867939 3.41913338 3.41914285 3.41979964 3.41981105
 3.41987675 3.41989553 3.42189356 3.42443566 3.42445629 3.42810869
 3.4281571  3.43215296 3.43579236 3.43582055 3.43582154 3.43588801
 3.44180459 3.44549835 3.44554654 3.45118874 3.45120874 3.45933656
 3.45934992 3.45995998 3.47060462 3.47064769 3.47069396 3.47078911
 3.47081393 3.47084771 3.47085652 3.47087712 3.47130709 3.47137942
 3.47178497 3.4734081  3.48029895 3.48031103 3.48266848 3.48267774
 3.48472397 3.48472815 3.49042161 3.4904496  3.49048307 3.49053053
 3.49055377 3.49056481 3.49062016 3.4906311  3.50060656 3.5006232
 3.50271948 3.5027289  3.54957865 3.5590157  3.55903935 3.56668137
 3.56673288 3.57017248 3.57480444 3.57482489 3.57484658 3.57484901
 3.57489185 3.57489953 3.57887315 3.57891911 3.58046125 3.5804891
 3.58049305 3.58055229 3.58219725 3.58222858 3.58223026 3.58227841
 3.58229758 3.582326   3.58283506 3.58287595 3.58339571 3.5835394
 3.58359915 3.58911969 3.58913512 3.59545927 3.60330967 3.60338898
 3.60493723 3.60621306 3.61627616 3.61629312 3.61783088 3.61783755
 3.61789906 3.61792547 3.62114694 3.62116251 3.62470962 3.62473189
 3.62604322 3.62605408 3.62610938 3.62614338 3.6277481  3.62777605
 3.62784932 3.62785073 3.62790367 3.62793339 3.62943796 3.62946169
 3.63032304 3.63033391 3.63333769 3.63402226 3.63529654 3.63537714
 3.67750583 3.67755192 3.67763847 3.67767247 3.67988168 3.68021207
 3.68058562 3.68062957 3.68343206 3.68347818 3.68841238 3.68863148
 3.68865244 3.68867294 3.68872389 3.69021461 3.69025765 3.69092298
 3.69094959 3.69096357 3.69101188 3.69127503 3.69129458 3.6913025
 3.69137111 3.69305779 3.69311698 3.69331207 3.6933513  3.69985319
 3.69988466 3.70243229 4.01507581 4.01509329 4.01587294 4.01620292
 4.01620872 4.0311175  4.03111892 4.03118843 4.03121153 4.03414864
 4.03416067 4.03726855 4.03726926 4.03733985 4.03736112 4.04132776
 4.0414103  4.04180263 4.04190355 4.04198013 4.04541635 4.04541912
 4.04548679 4.04550744 4.05154026 4.06011368 4.06012587 4.06516952
 4.0651792  4.06855531 4.06856664 4.08065908 4.15029786 4.15035686
 4.15128123 4.15988224 4.15991006 4.16025011 4.16345466 4.16348716
 4.1634889  4.16356312 4.16621979 4.1662477  4.16846808 4.16869725
 4.17467421 4.17472671 4.23462537 4.23464567 4.23475076 4.23483803
 4.23789415 4.23792596 4.23792799 4.23799862 4.24075508 4.24078721
 4.24078794 4.24086277 4.2447889  4.2448278  4.24516535 4.2452313
 4.33694376 4.34012025 4.34581195 4.34582489 4.35750142 4.35750833
 4.35846296 4.35846498 4.35906535 4.35916065 4.3688645  4.36892881
 4.36989233 4.3739876  4.37399397 4.37406776 4.3740966  4.37443833
 4.37468797 4.37469617 4.37477627 4.37480511 4.37579972 4.37628213
 4.37628561 4.37636469 4.3763885  4.38105682 4.38115327 4.38268564
 4.38271556 4.38306801 4.38307071 4.3854114  4.38546807 4.38977637
 4.38978764 4.39051193 4.39054627 4.39055259 4.39063184 4.39574692
 4.39578094 4.39579224 4.39586473 4.39752863 4.39756364 4.3975721
 4.39765133 4.39867585 4.39871379 4.3991867  4.39924232 4.39930338
 4.39934973 4.4005845  4.40064238 4.4021256  4.40221038 4.40225307
 4.40461764 4.40556433 4.405627   4.40730286 6.86884764 6.91615539
 6.9163423  6.92878628 6.92880481 6.93914872 6.96040375 6.960412
 6.96057097 6.96060283 6.97355384 6.98167869 6.98183107 6.98943247
 6.98950024 6.99561399 6.99566361 6.99572992 6.99581381 6.99696034
 6.99698205 7.00848971 7.00854832 7.00858378 7.00865981 7.03502441
 7.0350862  7.04087697 7.06403671 7.06408789 7.07926648 7.07931034
 7.10736875 7.11440841 7.11443626 7.11992222 7.12007199 7.12717106
 7.12726059 7.12898443 7.12902986 7.12910025 7.12918905 7.13415857
 7.13424114 7.1362238  7.13631483 7.13633383 7.14584212 7.14598695
 7.1460891  7.14790259 7.14795202 7.14796697 7.14797426 7.14798451
 7.14803459 7.14808769 7.14816336 7.15521097 7.15525175 7.1562685
 7.1563696  7.1703971 ]
    CPU time for get_k_kpts  33333.52 sec, wall time    448.34 sec
    CPU time for get_j   9229.00 sec, wall time    172.42 sec
    CPU time for vj and vk  42563.95 sec, wall time    620.78 sec
E1 = -5190.4760333014465  E_coul = 1157.8524412327697
cycle= 3 E= -4828.78127878859  delta_E= -0.337  |g|= 0.205  |ddm|= 1.01
    CPU time for cycle= 3  42603.56 sec, wall time    621.40 sec
HOMO = -0.247549587858  LUMO = 0.235407511667
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-20.32145391 -20.32143971 -20.32142464 -20.321414   -20.32139837
 -20.32138764 -20.32138037 -20.32137502 -20.32137213 -20.32137054
 -20.32136283 -20.32136073 -20.3213564  -20.32135397 -20.32134925
 -20.32133277 -20.32132653 -20.32131747 -20.32131511 -20.32130881
 -20.32129979 -20.32129724 -20.32129174 -20.32128653 -20.32127
 -20.32126296 -20.3212547  -20.32125401 -20.32124869 -20.32123503
 -20.3212098  -20.32119446 -20.31231944 -20.31223948 -20.31221651
 -20.31221086 -20.3122054  -20.31219939 -20.31214077 -20.31213801
 -20.31213445 -20.31213323 -20.31211818 -20.31211327 -20.31210747
 -20.3120421  -20.31203651 -20.31202967 -20.31201445 -20.31199056
 -20.31198204 -20.31197551 -20.31196177 -20.31195995 -20.31195786
 -20.31195609 -20.31194039 -20.31193101 -20.31192908 -20.31191052
 -20.31189911 -20.31188382 -20.31187914 -20.31185742  -1.11593916
  -1.11157565  -1.11157077  -1.11081039  -1.11080541  -1.10707508
  -1.10707137  -1.10706184  -1.10706039  -1.10553068  -1.10446019
  -1.1043407   -1.10432798  -1.10432232  -1.10430842  -1.1026315
  -1.10262817  -1.10198947  -1.1019877   -1.10196988  -1.10196248
  -1.10196184  -1.10196103  -1.10195914  -1.1019562   -1.1015271
  -1.10152101  -1.09936264  -1.09934837  -1.09934704  -1.09933255
  -1.09928053  -1.06011632  -1.06002494  -1.06002361  -1.06000874
  -1.05999386  -1.05756797  -1.05755746  -1.0571196   -1.05709188
  -1.05708146  -1.05707956  -1.0570702   -1.0570644   -1.05704776
  -1.0570375   -1.05624483  -1.05621285  -1.05439017  -1.05438555
  -1.05436453  -1.05435145  -1.05422895  -1.05274865  -1.05108923
  -1.05107359  -1.05105306  -1.05104922  -1.04662763  -1.04659879
  -1.04559633  -1.04558745  -1.04022166  -0.51600087  -0.51504889
  -0.515042    -0.51486339  -0.51485613  -0.51470008  -0.51469393
  -0.51458488  -0.51458377  -0.51458244  -0.51458222  -0.51457527
  -0.51457368  -0.51453629  -0.5145322   -0.5145305   -0.51452448
  -0.5144201   -0.51441312  -0.51435199  -0.51434753  -0.51316021
  -0.51304633  -0.513043    -0.51304011  -0.51303391  -0.5127102
  -0.51173572  -0.51173062  -0.511514    -0.51151244  -0.51032441
  -0.4687796   -0.46871622  -0.4682059   -0.46820047  -0.46806512
  -0.46804579  -0.46685028  -0.46684829  -0.46664065  -0.46663672
  -0.46537735  -0.46536669  -0.46535461  -0.46535021  -0.46508278
  -0.46483011  -0.46481943  -0.46480999  -0.46480242  -0.46470834
  -0.46469833  -0.46468531  -0.46468394  -0.46303198  -0.46302699
  -0.46301206  -0.4630106   -0.46297183  -0.46296373  -0.46217794
  -0.46215884  -0.45866527  -0.40087353  -0.38846788  -0.38846118
  -0.38469756  -0.38468354  -0.38068952  -0.38068177  -0.38013676
  -0.38012885  -0.37530098  -0.37528987  -0.37528085  -0.37527845
  -0.36958621  -0.3695793   -0.36957641  -0.36957346  -0.36910297
  -0.36909641  -0.36909327  -0.36909047  -0.36807306  -0.36524597
  -0.36522953  -0.36503847  -0.3554859   -0.35341079  -0.35340117
  -0.34444562  -0.34443739  -0.34401607  -0.34400734  -0.34013079
  -0.34012439  -0.3392931   -0.33928638  -0.33042475  -0.3286592
  -0.3286546   -0.31710829  -0.31709447  -0.31659107  -0.31657914
  -0.31657172  -0.31656966  -0.31620216  -0.31619043  -0.31618344
  -0.31618074  -0.31617992  -0.30999799  -0.30766666  -0.30765698
  -0.30765372  -0.30764916  -0.3074037   -0.307397    -0.30657005
  -0.30656305  -0.29878598  -0.29877939  -0.29440968  -0.29440616
  -0.28431654  -0.26469057  -0.26468433  -0.2641282   -0.26337614
  -0.26336654  -0.26278571  -0.26193197  -0.2613242   -0.26131403
  -0.26123256  -0.26122195  -0.26119101  -0.26118174  -0.261175
  -0.26117238  -0.26116049  -0.26115247  -0.26114321  -0.261142
  -0.26110568  -0.26109615  -0.26109093  -0.26108822  -0.26084861
  -0.26083546  -0.26077361  -0.26076005  -0.25917601  -0.25917265
  -0.25744919  -0.25744602  -0.25743912  -0.2557037   -0.25569241
  -0.25533727  -0.25533136  -0.25530522  -0.25386074  -0.25373374
  -0.25371238  -0.25369165  -0.25369045  -0.25320845  -0.2520413
  -0.25200943  -0.2516954   -0.25168421  -0.25012547  -0.24859887
  -0.2485912   -0.24850736  -0.24849996  -0.24849422  -0.24849016
  -0.24847668  -0.24846942  -0.24845124  -0.24844187  -0.24842185
  -0.24841987  -0.24756803  -0.24756083  -0.24755042  -0.24754959] [0.23540751 0.27934749 0.27935163 0.28274342 0.28274502 0.3252833
 0.32528489 0.32528763 0.32528951 0.34667572 0.34667814 0.3621062
 0.36210864 0.37142159 0.37463847 0.39151238 0.3915144  0.39151473
 0.39151698 0.40633358 0.40633441 0.40633488 0.40633832 0.40795902
 0.41149773 0.41150085 0.41678874 0.41679328 0.41759012 0.41759245
 0.43624485 0.45285594 0.45285832 0.46110345 0.46110564 0.46110762
 0.46110906 0.46634812 0.46635232 0.47081335 0.47081618 0.48017209
 0.480175   0.49364804 0.49365144 0.51203496 0.51203704 0.51203924
 0.51204091 0.51319051 0.51319164 0.51770525 0.51927167 0.52477474
 0.52477648 0.52893711 0.5289384  0.53415778 0.53415916 0.53891379
 0.5389182  0.54337143 0.55072824 0.55073044 0.55073255 0.55073387
 0.55487657 0.55487787 0.55487929 0.55488376 0.56153108 0.56153445
 0.58728073 0.58728093 0.59736307 0.59916988 0.59917349 0.60082541
 0.60082611 0.60113892 0.60804315 0.6080452  0.60804723 0.60804792
 0.60913746 0.60913936 0.60914088 0.60914402 0.61386553 0.61386744
 0.61637288 0.61637567 0.62060786 0.62383014 0.62383552 0.62500759
 0.6250108  0.62929366 0.62929734 0.63446623 0.63446841 0.63860102
 0.64134851 0.64135328 0.64135454 0.64135637 0.64136964 0.64338552
 0.64338951 0.64339152 0.64339429 0.64387072 0.64387641 0.64934154
 0.64977573 0.64977929 0.64977999 0.64978041 0.65088901 0.6508899
 0.65138264 0.65138664 0.66667062 0.66667158 0.68179916 0.69100179
 0.69100408 0.70041344 0.77295052 0.79729834 0.79729991 0.80426691
 0.80427596 0.83460646 0.83460988 0.83461515 0.83461715 0.83709285
 0.83851617 0.83852475 0.84874263 0.84875218 0.85470393 0.86028073
 0.86028203 0.86169564 0.86169827 0.86170188 0.86170254 0.86339292
 0.86339976 0.86614993 0.86615067 0.86615158 0.86615268 0.8672215
 0.8672242  0.87864193 0.87864338 0.88405318 0.88405341 0.88405557
 0.88405679 0.88433876 0.8843428  0.88997564 0.89524034 0.89524079
 0.8955523  0.89555452 0.89555591 0.89555732 0.89730502 0.89730772
 0.90795663 0.90795812 0.9204088  0.92142497 0.92143381 0.93748988
 0.93749582 0.93749613 0.93749789 0.94138617 0.94138786 0.94244114
 0.94244615 0.94295516 0.9457189  0.95615368 0.95668962 0.95669242
 0.96425283 0.96425726 0.96511801 0.96512029 0.96680522 0.96680617
 0.96680853 0.96681138 0.96828717 0.97440135 0.97862503 0.97862562
 0.98288057 0.9836631  0.98366414 0.99224519 0.99224559 0.99533254
 0.99561066 0.9956116  0.99561384 0.99561739 0.9980796  0.99808203
 0.99808266 0.99808544 1.00174851 1.0017519  1.00987109 1.00987347
 1.01105219 1.01105338 1.02578613 1.02578701 1.02578873 1.02579184
 1.03467881 1.03468344 1.03562562 1.03562932 1.03626502 1.03626615
 1.03626733 1.0362709  1.0417381  1.04803292 1.0480336  1.05269757
 1.05270411 1.05761723 1.05761891 1.06089032 1.06089358 1.06089451
 1.06089617 1.0610331  1.06103756 1.0707378  1.08542597 1.08543031
 1.09721256 1.12337866 1.12337966 1.22180478 1.26605297 1.26610266
 1.27260074 1.27260389 1.30087799 1.30088195 1.31860512 1.32957575
 1.32957738 1.32957926 1.32958192 1.35456935 1.35457066 1.356047
 1.35604793 1.35868292 1.35868777 1.35870691 1.35870774 1.36197518
 1.36197961 1.36266358 1.3626691  1.37668341 1.37668634 1.37668951
 1.37669116 1.37869776 1.37870017 1.37870579 1.378707   1.39137127
 1.39565941 1.39671504 1.39672557 1.40149354 1.40149445 1.41000782
 1.41001262 1.41002034 1.41002126 1.41021021 1.41021261 1.41021431
 1.41022145 1.41022957 1.4102316  1.42118305 1.42118637 1.42180811
 1.42181633 1.42182495 1.42415429 1.42776086 1.42937076 1.43158266
 1.43158288 1.43283518 1.43283818 1.43501232 1.43501495 1.43502408
 1.43502457 1.43513134 1.43513374 1.43797928 1.43798218 1.43899808
 1.43901013 1.43982788 1.44199724 1.44200445 1.44234378 1.44460244
 1.44460733 1.44818715 1.44818958 1.44971111 1.44971514 1.44972101
 1.4497248  1.44986351 1.44987134 1.45797952 1.45798797 1.45912191
 1.45912488 1.45912743 1.45913394 1.4671519  1.46741167 1.46741542
 1.46741703 1.46742112 1.47444694 1.47445227 1.48280396 1.48370209
 1.48370746 1.48818375 1.48818511 1.48902971 1.48903346 1.49193289
 1.49193417 1.49193896 1.49194416 1.49376073 1.50157334 1.50157697
 1.50158293 1.50158462 1.50307999 1.5030874  1.50436913 1.50436935
 1.50437003 1.50437292 1.51940336 1.51940823 1.51977918 1.5221991
 1.52220194 1.52511051 1.52511275 1.53055533 1.53056664 1.56925188
 1.58743484 1.58743738 1.58917328 1.59897264 1.6004735  1.60047901
 1.60293383 1.60293685 1.61265929 1.61266186 1.6126714  1.61267416
 1.61337873 1.61338521 1.61339007 1.6133937  1.61809654 1.61809687
 1.6194847  1.61948896 1.62367859 1.62367894 1.62751293 1.6279901
 1.6288755  1.62888099 1.63804828 1.63805478 1.63812224 1.63812367
 1.63812534 1.63812723 1.63847957 1.63848218 1.6437815  1.64378336
 1.64463616 1.6450167  1.64502313 1.64502597 1.64502918 1.64677187
 1.64678058 1.65026853 1.65113032 1.65844457 1.65844733 1.66106277
 1.66106527 1.66107038 1.66107459 1.66489095 1.6648963  1.66629526
 1.66629849 1.6662998  1.66630073 1.66643541 1.66644078 1.6664432
 1.6664439  1.67100586 1.67100827 1.67629889 1.67761065 1.67762052
 1.6814919  1.68260618 1.68260984 1.69164915 1.69165536 1.69281041
 1.69281323 1.7020596  1.70209227 1.70392523 1.70392814 1.70464145
 1.70464491 1.70609625 1.70968257 1.71007747 1.71008315 1.71018709
 1.71018775 1.71316411 1.71374922 1.71375108 1.71550047 1.71550409
 1.71553005 1.71553097 1.71554604 1.71555032 1.71555087 1.71555259
 1.71677676 1.71677836 1.72155469 1.72155862 1.72156068 1.72156252
 1.72215324 1.72215607 1.72215862 1.72215989 1.72951006 1.72951823
 1.73004938 1.73015231 1.73015441 1.73258506 1.7325883  1.73258964
 1.73259146 1.73327502 1.73388033 1.73694733 1.73695213 1.73718537
 1.73718978 1.73719034 1.73719269 1.73721305 1.73721438 1.739041
 1.73904727 1.74103934 1.74104326 1.74236875 1.74237322 1.74237567
 1.74237585 1.74371386 1.7437197  1.75268603 1.75318134 1.75318229
 1.75405061 1.75405244 1.75744441 1.75744869 1.76243158 1.76419632
 1.76419695 1.76663784 1.76664254 1.76878236 1.76878513 1.76878623
 1.7687901  1.77360728 1.77361118 1.77361164 1.77361561 1.77683803
 1.77787065 1.77787641 1.77873174 1.77873361 1.77873596 1.77873895
 1.77944601 1.77944902 1.78023577 1.78023605 1.78245008 1.78358131
 1.78358914 1.78778289 1.78885514 1.78885676 1.79568581 1.79568671
 1.79568948 1.79569018 1.79763737 1.79786077 1.79786238 1.80140922
 1.80141066 1.80173509 1.80173952 1.8017415  1.80174397 1.80785691
 1.80786241 1.80832487 1.80834804 1.80865657 1.80865994 1.81123003
 1.81123291 1.81821426 1.82306266 1.82306478 1.85173347 1.8517362
 1.86179073 1.86179463 1.86422206 1.86422403 1.86561911 1.86562546
 1.86645672 1.86645977 1.86646079 1.86646299 1.87048337 1.87048422
 1.87048672 1.87048688 1.8893338  1.88933428 1.88933633 1.88933769
 1.89735081 1.89939361 1.89939796 1.91375956 1.91376343 1.92255912
 1.92256045 1.92488435 1.92488537 1.92488646 1.92488787 1.93237792
 1.9323791  1.93827478 1.93827966 1.94570289 1.94570661 1.953044
 1.96443489 1.96443599 1.96443807 1.96443866 1.97504955 1.97505026
 1.98040908 2.0012533  2.0012555  2.00125611 2.0012592  2.00836859
 2.008369   2.01594056 2.02126153 2.02140872 2.02419523 2.02419719
 2.02437428 2.02437829 2.03731479 2.03731759 2.03780098 2.0378025
 2.04004595 2.04004911 2.05192867 2.05247389 2.05247473 2.0524754
 2.05248094 2.05384843 2.05384886 2.05604214 2.05604348 2.06044427
 2.06770263 2.06770756 2.06974873 2.06975094 2.07005279 2.0707127
 2.07071608 2.07259468 2.07259518 2.07259911 2.07259952 2.07718746
 2.07718892 2.07719259 2.07719313 2.08808723 2.08809286 2.0894273
 2.08942961 2.09640951 2.09641264 2.09861674 2.09861706 2.10516122
 2.10602743 2.10603014 2.12697513 2.12697631 2.12697654 2.12697809
 2.13101947 2.13101968 2.13374899 2.13909618 2.15718691 2.15718878
 2.15781842 2.15782034 2.15782173 2.15782256 2.16854015 2.16854138
 2.16854291 2.16854411 2.17861773 2.17861804 2.18118632 2.18118809
 2.19505558 2.19505736 2.21349488 2.21349772 2.2144221  2.21442261
 2.22227598 2.22228135 2.22287748 2.22420073 2.22451508 2.22451634
 2.22499827 2.23772429 2.23772992 2.24566152 2.24566228 2.24566681
 2.2456702  2.24591187 2.25122363 2.25123158 2.25620875 2.26095203
 2.26095362 2.26891917 2.27005429 2.27431434 2.27431735 2.27754448
 2.27754728 2.27754907 2.27755052 2.28564928 2.28564942 2.28565111
 2.28565219 2.29924207 2.29924255 2.29924372 2.29924547 2.3032609
 2.30326479 2.30486564 2.30486683 2.31983978 2.31984257 2.32968421
 2.32968646 2.33585148 2.33585333 2.33585445 2.33585847 2.34214889
 2.3421511  2.34472678 2.34472933 2.35494325 2.35494405 2.35494603
 2.35494849 2.35581319 2.36129928 2.36130135 2.36552874 2.36553049
 2.66388438 2.69456196 2.69456366 2.71308031 2.71308312 2.73091721
 2.7472623  2.74726339 2.74726587 2.74726859 2.750661   2.75066599
 2.76333193 2.76333774 2.76856509 2.76856716 2.76856861 2.76857304
 2.7726539  2.77265611 2.77265776 2.77266214 2.77858214 2.77858636
 2.78036701 2.7856857  2.78568989 2.78571222 2.78571691 2.8253224
 2.82532425 2.86446012 2.88747595 2.89019361 2.89019754 2.89112005
 2.89112248 2.89118582 2.8981631  2.89816512 2.89940005 2.89940203
 2.89964968 2.89965523 2.89966119 2.89966353 2.90008979 2.90009228
 2.90075607 2.90076141 2.90076796 2.90076976 2.90089141 2.90089402
 2.92588147 2.92588787 2.92589404 2.92589655 2.93213713 2.93214871
 2.94877747 2.96721639 2.96722186 2.97359136 2.97359422 2.97733805
 2.97776311 2.9777691  2.98652454 2.98866726 2.98867068 2.98867249
 2.98867493 2.98922093 2.99456499 2.99456738 2.99456877 2.99457002
 2.99558695 2.9955925  3.00293183 3.00293628 3.00336358 3.00420537
 3.00420735 3.00865864 3.00866115 3.00989975 3.0099017  3.00990675
 3.00990696 3.0121869  3.01218709 3.0173685  3.01787546 3.02135693
 3.02136261 3.03122983 3.03123772 3.03931191 3.03931354 3.0574477
 3.05744856 3.05745059 3.0574538  3.05973207 3.06363494 3.06372949
 3.06373177 3.06569222 3.06569241 3.06854262 3.06854566 3.06854618
 3.06854982 3.06993034 3.06993162 3.07731175 3.07731457 3.07731908
 3.07732032 3.09169684 3.09170038 3.10205857 3.10206068 3.10301913
 3.10302443 3.12118554 3.41098617 3.41098645 3.41186015 3.41186176
 3.41408254 3.41408524 3.41460203 3.41601505 3.4160212  3.41666324
 3.41693862 3.417432   3.4174422  3.41744416 3.41745154 3.41746046
 3.4174665  3.41762828 3.4176371  3.41765252 3.41765546 3.41876672
 3.41879803 3.42156107 3.42157626 3.42159373 3.42159626 3.42285564
 3.42360556 3.4236251  3.42373388 3.4237389  3.42374121 3.42374988
 3.423926   3.42393036 3.4239314  3.42394024 3.42414302 3.42415463
 3.42547874 3.4254819  3.42566066 3.42566724 3.42825147 3.42825166
 3.42950836 3.42951629 3.43217707 3.43219923 3.4322022  3.43376184
 3.43376388 3.43763251 3.44135034 3.44135129 3.44136144 3.44136681
 3.4473832  3.45093752 3.45094017 3.45665336 3.45665659 3.46532918
 3.46901476 3.46902199 3.47966968 3.4804612  3.48051674 3.48053066
 3.4805448  3.48055048 3.48056547 3.48058468 3.48087295 3.48090163
 3.48245376 3.48337342 3.4896812  3.48968784 3.49265272 3.49265916
 3.49390554 3.49391061 3.50002065 3.50003921 3.50005403 3.5000598
 3.50008531 3.5000976  3.50011671 3.5001199  3.5105406  3.51054789
 3.51261677 3.51262365 3.55464666 3.56444535 3.56445002 3.57283738
 3.57284493 3.57597933 3.58027717 3.5802885  3.58104543 3.58104847
 3.58105835 3.5810593  3.5841745  3.58418635 3.58610386 3.58610619
 3.58611385 3.58611907 3.58780731 3.58780927 3.58781691 3.58782231
 3.58797686 3.58798862 3.58855938 3.58857134 3.58985169 3.58985916
 3.59019852 3.59583483 3.5958375  3.60210025 3.61241519 3.612438
 3.61429973 3.61517132 3.62545046 3.6254586  3.62719423 3.62720911
 3.62722475 3.62722741 3.63098449 3.63099307 3.63395454 3.63396253
 3.63559309 3.63561013 3.63562639 3.63562754 3.63721356 3.63722214
 3.63750247 3.63751969 3.63753656 3.6375375  3.63949635 3.63950337
 3.64048444 3.64049187 3.64351814 3.64429659 3.64559658 3.645627
 3.68305869 3.68306977 3.68357325 3.68358107 3.68529404 3.68618602
 3.686197   3.68676108 3.68880924 3.68881312 3.69383041 3.69507398
 3.69508166 3.69508573 3.69508832 3.69663067 3.69664013 3.69711327
 3.69712201 3.69712659 3.69712956 3.69735727 3.69736487 3.69736951
 3.69737281 3.69955911 3.69956923 3.69985818 3.69986616 3.7063966
 3.70640392 3.70917178 4.02548325 4.02548889 4.02596257 4.02657481
 4.02658076 4.04141394 4.04142941 4.04144931 4.04145346 4.04449436
 4.04450108 4.04756496 4.04758033 4.04760035 4.04760449 4.05158264
 4.05161195 4.05221256 4.05224299 4.05229319 4.05563876 4.05565394
 4.05567353 4.0556774  4.06181721 4.07032089 4.0703264  4.07532143
 4.07532699 4.07874163 4.07874818 4.09091478 4.15598637 4.15598862
 4.15713444 4.16549363 4.16549972 4.16584896 4.16913261 4.16913295
 4.1691415  4.16914765 4.17178792 4.17179349 4.17392482 4.17422275
 4.18032618 4.1803293  4.24017843 4.2401904  4.24040977 4.24042034
 4.24350417 4.24350482 4.24351324 4.24351833 4.24636057 4.24636116
 4.24636938 4.24637463 4.25027746 4.25028906 4.25074887 4.25075968
 4.34776486 4.35108071 4.3567425  4.35675343 4.36704599 4.36704863
 4.36812841 4.36813221 4.3698893  4.36992264 4.37440557 4.37440792
 4.37549591 4.37982478 4.38482107 4.38484037 4.38486365 4.38486637
 4.38532453 4.38534305 4.38536299 4.38536582 4.38659444 4.38686626
 4.38688379 4.38690516 4.38690777 4.39099254 4.39100472 4.39187917
 4.39191205 4.39322968 4.39323598 4.39344526 4.3934521  4.39610733
 4.39610911 4.39611789 4.39612324 4.40051764 4.40052807 4.40154379
 4.40154636 4.40155476 4.4015583  4.40339064 4.40339348 4.40340157
 4.40340443 4.40473694 4.40474912 4.40530256 4.40531282 4.40556766
 4.40557399 4.40646687 4.40647769 4.40894806 4.40895513 4.41028777
 4.41120079 4.4112026  4.41282982 4.41286795 6.88084938 6.92923338
 6.92927711 6.94115023 6.94115967 6.95285938 6.97368339 6.97370392
 6.97373811 6.9737397  6.98644047 6.99464041 6.99468301 7.0013382
 7.0013586  7.00774073 7.00777091 7.0077874  7.00779779 7.01138604
 7.01140029 7.02055074 7.02057907 7.02059449 7.02060694 7.04773498
 7.04775468 7.05570331 7.07826855 7.07828667 7.0946209  7.09463816
 7.11706109 7.12378957 7.12379579 7.12872674 7.12874649 7.13625927
 7.13628177 7.13759822 7.13760676 7.13762446 7.13762792 7.14269684
 7.14272191 7.14404333 7.14406513 7.14518927 7.15390914 7.15487492
 7.15489322 7.15766424 7.15768532 7.15770168 7.15770656 7.1577084
 7.15771677 7.15771947 7.15773122 7.16259214 7.16260059 7.16386188
 7.16388603 7.17734742]
    CPU time for get_k_kpts  33130.03 sec, wall time    445.72 sec
    CPU time for get_j   9181.71 sec, wall time    171.29 sec
    CPU time for vj and vk  42311.97 sec, wall time    617.01 sec
E1 = -5187.509102402577  E_coul = 1154.8773629777584
cycle= 4 E= -4828.78942614473  delta_E= -0.00815  |g|= 0.0428  |ddm|= 0.159
    CPU time for cycle= 4  42345.95 sec, wall time    617.54 sec
HOMO = -0.248461128857  LUMO = 0.235597696732
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-20.31701236 -20.31699957 -20.31699835 -20.31699207 -20.31698921
 -20.31698088 -20.31697047 -20.31696047 -20.31696    -20.3169588
 -20.31695594 -20.31695402 -20.31695243 -20.31695028 -20.31694844
 -20.31692979 -20.31692284 -20.31691437 -20.31691078 -20.31688452
 -20.31688156 -20.31687929 -20.31687527 -20.31687347 -20.31687042
 -20.3168663  -20.3168468  -20.31683772 -20.31683474 -20.31682995
 -20.31682664 -20.3167889  -20.31530868 -20.31530476 -20.31528153
 -20.31527965 -20.31527815 -20.31527667 -20.3152756  -20.31527319
 -20.31526437 -20.31526041 -20.31525127 -20.31525049 -20.31524938
 -20.31524727 -20.31524644 -20.31524358 -20.31524233 -20.31524171
 -20.31523496 -20.31523111 -20.31522306 -20.31522184 -20.31522015
 -20.3152181  -20.31521791 -20.3152166  -20.31521447 -20.31521158
 -20.3152078  -20.31519922 -20.31518652 -20.31518113  -1.11456487
  -1.11006078  -1.11005701  -1.10926782  -1.10926156  -1.10536265
  -1.10536119  -1.10535771  -1.10535075  -1.10373257  -1.10259871
  -1.10248068  -1.10247203  -1.10246004  -1.10245211  -1.10064539
  -1.100642    -1.09994627  -1.09994107  -1.09993693  -1.09993578
  -1.0999344   -1.09993255  -1.09993003  -1.09992045  -1.09945068
  -1.09944605  -1.09707503  -1.09706574  -1.09705741  -1.09704924
  -1.09699494  -1.0615632   -1.06146541  -1.0614602   -1.06145949
  -1.06145355  -1.05880308  -1.05879917  -1.05828699  -1.05828471
  -1.05827117  -1.05827013  -1.05826784  -1.05826343  -1.05825495
  -1.05824364  -1.05738804  -1.05736888  -1.05540542  -1.05539936
  -1.05538215  -1.05537594  -1.05525398  -1.05371158  -1.05194822
  -1.05194675  -1.05193327  -1.0519262   -1.04732813  -1.04731115
  -1.0462716   -1.0462683   -1.04075929  -0.51430837  -0.51345996
  -0.51345325  -0.51325781  -0.51325115  -0.51310216  -0.51309527
  -0.51298021  -0.51297738  -0.51297627  -0.51296774  -0.5129316
  -0.51292777  -0.51292752  -0.51291802  -0.5128736   -0.51287056
  -0.51281674  -0.51280983  -0.51264071  -0.51263488  -0.51143039
  -0.51131589  -0.51131318  -0.51131152  -0.51130261  -0.51097715
  -0.50998762  -0.50998181  -0.50976459  -0.5097614   -0.50855651
  -0.46936774  -0.4692729   -0.46871397  -0.46870946  -0.46865347
  -0.46863842  -0.46729651  -0.46729077  -0.46708311  -0.4670774
  -0.46597281  -0.4659696   -0.46596013  -0.46595167  -0.46560361
  -0.46539502  -0.46539191  -0.46538232  -0.46537397  -0.46527477
  -0.46527162  -0.4652619   -0.4652534   -0.46373245  -0.46372795
  -0.46371497  -0.46370922  -0.46367778  -0.46367213  -0.46279837
  -0.46278274  -0.45945497  -0.40028697  -0.38797468  -0.38797106
  -0.38444896  -0.38443974  -0.37953903  -0.37953335  -0.37895517
  -0.37894955  -0.37503835  -0.37503603  -0.37502932  -0.37502458
  -0.36873503  -0.36873199  -0.36873039  -0.36872565  -0.36828648
  -0.36823282  -0.36822999  -0.36822812  -0.36822369  -0.3653566
  -0.36494131  -0.36493177  -0.35429141  -0.35398325  -0.3539794
  -0.34427011  -0.34426507  -0.3438456   -0.34384062  -0.33969907
  -0.3396943   -0.33885586  -0.3388511   -0.33087196  -0.32721283
  -0.32720839  -0.31697852  -0.31697618  -0.3169717   -0.31696616
  -0.31656767  -0.31656677  -0.31656533  -0.31656141  -0.31656084
  -0.31655527  -0.31480774  -0.30874853  -0.3082973   -0.30829394
  -0.30741537  -0.30741205  -0.30699746  -0.30699485  -0.30699165
  -0.30698681  -0.29798742  -0.29798249  -0.29392396  -0.29392225
  -0.28391867  -0.26370868  -0.2637045   -0.26332638  -0.26247863
  -0.26247412  -0.26168622  -0.26112951  -0.26033753  -0.26033079
  -0.26028402  -0.26028218  -0.26027921  -0.26027282  -0.26023048
  -0.26022367  -0.26021338  -0.26021099  -0.26020865  -0.26020166
  -0.2601716   -0.26017054  -0.26016706  -0.26016093  -0.26013673
  -0.26012981  -0.26006603  -0.26005908  -0.25931207  -0.2580806
  -0.25807827  -0.2575422   -0.25753899  -0.25717486  -0.2571551
  -0.25640402  -0.25639928  -0.25568523  -0.2555376   -0.25553719
  -0.255521    -0.25551434  -0.255034    -0.25408902  -0.25383391
  -0.25381421  -0.25349107  -0.25348801  -0.25190001  -0.24977133
  -0.24977056  -0.24968976  -0.24968884  -0.24962392  -0.24962352
  -0.24960913  -0.2496069   -0.24955206  -0.24955146  -0.2495373
  -0.24953485  -0.24851228  -0.24851209  -0.24846183  -0.24846113] [0.2355977  0.27952348 0.27952461 0.28290903 0.28291369 0.32544217
 0.32544295 0.32544638 0.32544801 0.34680747 0.34680913 0.3622828
 0.36228473 0.37162681 0.37481119 0.39164955 0.39165082 0.39165404
 0.39165629 0.40649425 0.40649573 0.40649862 0.40650151 0.40803309
 0.41154553 0.41154556 0.41695282 0.41695419 0.41779849 0.41780283
 0.43634156 0.45293068 0.45293612 0.4612233  0.46122347 0.46122821
 0.46122823 0.4665504  0.46655111 0.47091755 0.47091886 0.4803382
 0.48034032 0.49374345 0.49374595 0.51227929 0.51227984 0.51228315
 0.51228401 0.51320247 0.5132036  0.51804663 0.51932906 0.52489918
 0.52490073 0.52896905 0.52897094 0.53434385 0.53434665 0.53918572
 0.5391861  0.54346949 0.55074999 0.55075086 0.55075503 0.55075778
 0.55497634 0.55497665 0.55498103 0.55498306 0.56163201 0.5616359
 0.58738338 0.58738557 0.59754755 0.59959331 0.59959417 0.60095668
 0.60095909 0.60125796 0.60815065 0.60815183 0.60815491 0.60815871
 0.60933858 0.60933998 0.60934132 0.60934242 0.61407335 0.61407535
 0.61668686 0.61668765 0.62066556 0.6240189  0.62402766 0.62506142
 0.6250649  0.62936741 0.62937133 0.63479735 0.63480373 0.63909121
 0.64153573 0.64155535 0.64155692 0.64155842 0.64155971 0.64352719
 0.64353038 0.64353054 0.64353403 0.64401485 0.64401794 0.64944823
 0.65024442 0.65024589 0.65025015 0.65025329 0.65121119 0.6512133
 0.6514736  0.65147554 0.66730991 0.66731659 0.68237463 0.69170098
 0.69170208 0.70125342 0.77289272 0.7972941  0.79730289 0.80417706
 0.80417819 0.83458674 0.8345878  0.83459197 0.83459411 0.83698279
 0.83861399 0.83861572 0.84863693 0.84863906 0.85469355 0.86087594
 0.86087666 0.86191679 0.86191777 0.86192211 0.86192455 0.86337593
 0.86338084 0.86651989 0.86652121 0.86652294 0.86652375 0.86749669
 0.8674987  0.87879109 0.87879158 0.88469669 0.88469679 0.88470041
 0.88470252 0.88503007 0.88503098 0.89018547 0.89598427 0.89598507
 0.89598802 0.89598911 0.89601654 0.89601912 0.89784182 0.89784312
 0.90805997 0.90806077 0.92132801 0.92144241 0.92144348 0.93753134
 0.93753254 0.93753499 0.93753654 0.94218015 0.94218168 0.94285234
 0.94324156 0.94324624 0.94622486 0.95643869 0.95689979 0.95690019
 0.96421851 0.96422455 0.96522913 0.96523369 0.96746983 0.96747149
 0.96747305 0.96747746 0.96826074 0.97504244 0.97909116 0.97909415
 0.98352066 0.9840267  0.98402944 0.99219724 0.99219979 0.99513325
 0.99566006 0.99566096 0.99566238 0.99566302 0.99807753 0.99807943
 0.99808146 0.99808389 1.00223995 1.00224436 1.01039441 1.0103958
 1.01116121 1.01116282 1.02619335 1.02619484 1.02619578 1.02619806
 1.03495899 1.03495948 1.03591221 1.03591712 1.03659781 1.0365995
 1.03659974 1.03660072 1.04207997 1.0480764  1.04807671 1.05275775
 1.05275871 1.05778903 1.05779123 1.0611098  1.06111095 1.06111401
 1.06111624 1.06153037 1.06153158 1.07109182 1.08556469 1.08556814
 1.09731991 1.12353252 1.12353316 1.22176786 1.26626994 1.26650428
 1.2728254  1.27282661 1.30121103 1.30121716 1.31900259 1.32988151
 1.32988349 1.329886   1.32988989 1.3544588  1.35446203 1.35644423
 1.35644619 1.358446   1.35844822 1.35892569 1.35892849 1.36231188
 1.36231545 1.36291445 1.36292085 1.37703395 1.37703423 1.37703904
 1.37703955 1.37902549 1.37902578 1.37903041 1.37903137 1.39166544
 1.3957318  1.39690047 1.39691015 1.40146951 1.40147022 1.41003502
 1.41003738 1.41004227 1.41004623 1.41047645 1.41047956 1.41048264
 1.41048724 1.41061532 1.41061712 1.42129839 1.42130096 1.42169248
 1.4216928  1.42197331 1.42400083 1.42789034 1.42975985 1.43237057
 1.4323712  1.43403434 1.43403559 1.43488941 1.43488963 1.43489761
 1.43489791 1.43571746 1.43571819 1.43795739 1.43795892 1.43889486
 1.43890591 1.44015433 1.44252163 1.44252575 1.4430291  1.44452863
 1.44453198 1.44853081 1.44853218 1.44989848 1.44989953 1.44990743
 1.44990923 1.45054857 1.45055296 1.45834658 1.45835486 1.45956746
 1.45957083 1.45957095 1.45957325 1.46685586 1.46804253 1.46804321
 1.4680433  1.46804611 1.47434927 1.474351   1.48226644 1.48363245
 1.48363426 1.48865409 1.4886555  1.48890071 1.48890162 1.49189142
 1.49189233 1.49189952 1.49190081 1.49466394 1.50172837 1.50172895
 1.50173387 1.50173575 1.50284616 1.502853   1.50483275 1.50483343
 1.50483782 1.50483864 1.51923068 1.52005254 1.52005356 1.52174944
 1.52175108 1.52576471 1.52576626 1.53041622 1.5304244  1.56853438
 1.58669903 1.58669953 1.58924933 1.59885746 1.60130661 1.60130949
 1.60273086 1.60273268 1.61235809 1.61235941 1.61236702 1.61236794
 1.61321899 1.61322    1.61322734 1.61322924 1.61729732 1.6172978
 1.61950501 1.61950686 1.62469632 1.62469701 1.62829118 1.62830082
 1.62830233 1.62874661 1.6383729  1.63837466 1.63837723 1.6383789
 1.63840802 1.63841488 1.63921535 1.63921735 1.64413118 1.64413241
 1.64574033 1.64576493 1.64576797 1.64576842 1.64577278 1.64675029
 1.64675837 1.64947366 1.65151256 1.6584753  1.65847707 1.66114513
 1.66114543 1.66115252 1.66115343 1.66509773 1.66509975 1.66657624
 1.66657727 1.66657756 1.66657775 1.66664505 1.666646   1.6666512
 1.66665382 1.67133616 1.67133822 1.67601151 1.67756431 1.6775711
 1.68179525 1.68290358 1.68290557 1.69204833 1.69205075 1.69306663
 1.69306727 1.70244696 1.70273868 1.70396088 1.70396165 1.70481183
 1.7048143  1.70663309 1.70976156 1.71037863 1.71037905 1.71048571
 1.71048669 1.71368374 1.71437337 1.71437545 1.71563141 1.71563228
 1.71563825 1.71563891 1.71604164 1.71604299 1.71614315 1.71614731
 1.71694947 1.71695688 1.72178692 1.72178771 1.72179277 1.72179504
 1.72225189 1.72225414 1.72225753 1.72225913 1.72987806 1.72988236
 1.73064768 1.73064998 1.73096906 1.73306374 1.73322356 1.73322645
 1.73322678 1.73322957 1.73492551 1.73721059 1.73721307 1.73754486
 1.7375464  1.73754731 1.73754867 1.73779178 1.73779448 1.73952146
 1.73952424 1.7412433  1.74124766 1.74279534 1.74279591 1.74280042
 1.74280081 1.74396352 1.74396423 1.75322925 1.75343293 1.75343395
 1.75461877 1.75461996 1.75744409 1.75744593 1.76303218 1.76462512
 1.76462716 1.76639939 1.76640685 1.76885278 1.76885314 1.76885626
 1.76885662 1.77407477 1.77407566 1.77407784 1.77407837 1.77705593
 1.77814139 1.77814407 1.77869006 1.77869191 1.77869627 1.77869961
 1.77976527 1.77976762 1.78102836 1.78102952 1.78226083 1.78358471
 1.78358555 1.78823928 1.78890217 1.78890909 1.79598576 1.79598658
 1.79598803 1.79598936 1.79757466 1.7982455  1.79824785 1.80172518
 1.80172661 1.8018641  1.80186474 1.80186643 1.8018666  1.80799341
 1.80800186 1.80821977 1.80833418 1.80893015 1.8089303  1.81144594
 1.81144809 1.81836047 1.82323353 1.82323364 1.85192105 1.85192366
 1.86181573 1.8618168  1.86430525 1.8643065  1.86562239 1.86562393
 1.86658456 1.86658559 1.86659128 1.86659356 1.87060825 1.87060912
 1.87061266 1.87061486 1.88926058 1.8892615  1.88926506 1.88926761
 1.89766774 1.89961335 1.89961503 1.91416779 1.91416876 1.92229889
 1.92229973 1.92523322 1.92523376 1.92523791 1.92523983 1.93257733
 1.93257874 1.93818876 1.93819448 1.94577937 1.94578011 1.95285185
 1.96459584 1.96459673 1.96460141 1.96460374 1.9751876  1.97518917
 1.98072148 2.00145784 2.00145881 2.00146152 2.00146343 2.00861303
 2.00861532 2.01589953 2.02145962 2.02158799 2.0246155  2.02461927
 2.02462081 2.0246221  2.03746276 2.0374696  2.03798431 2.03798676
 2.04019928 2.04020044 2.05255536 2.05259684 2.0525977  2.05260386
 2.05260534 2.05422577 2.0542305  2.05642468 2.05642944 2.06047783
 2.06779149 2.06779944 2.06974754 2.07012005 2.07016956 2.07074742
 2.07074792 2.07296838 2.0729709  2.07297126 2.07297592 2.07755982
 2.07756204 2.07756254 2.07756702 2.08834857 2.0883514  2.08967095
 2.08967397 2.09666991 2.09667198 2.09884051 2.09884329 2.10556005
 2.10650217 2.10650473 2.12727066 2.12727158 2.1272741  2.12727661
 2.13112838 2.13112972 2.1339572  2.13928432 2.15728815 2.1572895
 2.15794687 2.15794867 2.15795165 2.15795344 2.16863778 2.16863954
 2.16864239 2.16864418 2.17882824 2.17882968 2.1814636  2.18146515
 2.19532931 2.19533145 2.21359484 2.2135973  2.21459859 2.2146009
 2.22234166 2.22234304 2.22291697 2.2246412  2.224974   2.22497718
 2.22548455 2.23811663 2.23812227 2.24609761 2.24609929 2.24610134
 2.24610524 2.24624308 2.25169716 2.25170068 2.25633244 2.26136183
 2.26136421 2.26902909 2.2705198  2.27444839 2.27445195 2.27767642
 2.27767781 2.27768052 2.27768211 2.28586412 2.28586563 2.28586844
 2.28587048 2.29950593 2.29950803 2.29950951 2.29951253 2.30341892
 2.30342136 2.30501969 2.30502545 2.3201301  2.32013075 2.32996496
 2.32996685 2.33612636 2.33612727 2.33613182 2.3361339  2.34237295
 2.34237427 2.34501208 2.34501479 2.35524322 2.35524358 2.35524915
 2.35525    2.35602031 2.36162073 2.36162248 2.36579925 2.36579995
 2.66408754 2.6947084  2.69471638 2.71324303 2.71324465 2.73098982
 2.74737697 2.74737893 2.74738319 2.74738847 2.75067312 2.7506758
 2.76332293 2.76332551 2.76851703 2.76851852 2.76852445 2.7685291
 2.772592   2.7725935  2.77259945 2.77260418 2.77848105 2.77848485
 2.78044687 2.78559149 2.78559516 2.78572604 2.78572799 2.82524567
 2.82525089 2.86413684 2.88738374 2.8900129  2.89001468 2.89095796
 2.89146106 2.89146253 2.89844594 2.89844759 2.89929589 2.89929984
 2.89977952 2.89978243 2.89978365 2.89978633 2.90016256 2.90016854
 2.90080409 2.90080794 2.90082704 2.9008301  2.90083126 2.90083428
 2.92575245 2.92575406 2.92575877 2.92576151 2.93198412 2.93199084
 2.94928981 2.9671362  2.9671367  2.97447173 2.97447315 2.97727645
 2.97868209 2.97868309 2.98678996 2.98938364 2.98938483 2.98938795
 2.98939108 2.99018776 2.99533778 2.99533864 2.99534149 2.99534503
 2.99651886 2.99652187 3.00344958 3.00345359 3.00426787 3.0051911
 3.00519826 3.00932618 3.0093292  3.01084215 3.0108441  3.01084832
 3.01085294 3.01308059 3.01308848 3.01838497 3.01878005 3.02232396
 3.022327   3.03174462 3.03175066 3.03985586 3.03985817 3.05816328
 3.05816342 3.05816941 3.05817139 3.06031757 3.06415602 3.06452223
 3.06452402 3.0664447  3.06644556 3.06927916 3.06927942 3.06928607
 3.06928754 3.07059618 3.07059712 3.07784013 3.07784101 3.07784664
 3.07784992 3.09237378 3.09237414 3.10260011 3.1026013  3.10353796
 3.10354557 3.12171541 3.41085179 3.41085241 3.41204069 3.41204096
 3.41361617 3.41361833 3.41390672 3.41511196 3.41511513 3.41583124
 3.41636639 3.41637034 3.41656979 3.41657045 3.41658353 3.41659005
 3.41697617 3.41697671 3.41698967 3.41699528 3.41765718 3.41767769
 3.4185432  3.42057773 3.42057888 3.42059219 3.42059901 3.42171359
 3.42274918 3.4227621  3.42477682 3.42478093 3.42478147 3.42478871
 3.42523132 3.4252341  3.42523635 3.42524193 3.42572758 3.42573503
 3.42663614 3.42664129 3.4273682  3.42737167 3.42825259 3.42825364
 3.42838664 3.42839035 3.43108723 3.43264184 3.43264465 3.4356189
 3.43562117 3.43955707 3.44325984 3.44326103 3.44326629 3.44327211
 3.44923662 3.4528995  3.45290186 3.45858791 3.45859151 3.46732587
 3.46824979 3.46825392 3.47951993 3.47954866 3.47963783 3.47964836
 3.47974219 3.47974339 3.47975504 3.47975988 3.48022667 3.48024361
 3.48102621 3.48241354 3.48905447 3.48905821 3.49167836 3.49168149
 3.49340191 3.49340457 3.49933    3.49933175 3.49934015 3.49934232
 3.49934352 3.49934826 3.49935305 3.49936128 3.5095431  3.50954763
 3.51163546 3.51163959 3.55696811 3.56651104 3.56651531 3.57438711
 3.57439248 3.57776532 3.58232049 3.58232833 3.58254613 3.58254733
 3.58255226 3.58255822 3.58629112 3.58629936 3.58799812 3.58799914
 3.58800366 3.58800941 3.58971923 3.58972039 3.58972481 3.58973086
 3.58982809 3.58983617 3.59038312 3.59039126 3.59125608 3.591293
 3.59129988 3.59696693 3.59696919 3.60328353 3.61207128 3.61208698
 3.61376373 3.61490185 3.62503435 3.62503889 3.62667362 3.62667559
 3.62668702 3.6266949  3.63013626 3.63014103 3.63350097 3.63350663
 3.63495383 3.63495633 3.63496713 3.63497642 3.6366279  3.63663351
 3.63678943 3.63679242 3.63680278 3.63681231 3.63849611 3.63850171
 3.63941549 3.63942126 3.64242481 3.64316806 3.64445698 3.64447573
 3.68481355 3.68482148 3.68506376 3.68506966 3.68709713 3.68785221
 3.68790265 3.68791051 3.69065322 3.69065636 3.69564632 3.69624854
 3.6962517  3.69625344 3.69626206 3.69782745 3.6978349  3.69846511
 3.69846819 3.6984693  3.69847903 3.69876298 3.69876597 3.69876735
 3.69877669 3.70079422 3.70080279 3.70085179 3.70085932 3.70748091
 3.70748657 3.71010997 4.02431121 4.02431662 4.02496301 4.02541381
 4.02541921 4.04033065 4.0403326  4.04034609 4.04035502 4.04334811
 4.04335325 4.0464674  4.0464693  4.04648287 4.0464918  4.05050891
 4.05052786 4.0510609  4.05113464 4.05115202 4.05459913 4.05460111
 4.05461441 4.05462319 4.06074486 4.06924582 4.06925133 4.07426929
 4.07427481 4.07768745 4.0776927  4.08980029 4.15810326 4.15810738
 4.15916369 4.16767621 4.16768109 4.16792283 4.17125636 4.1712565
 4.17126133 4.17126832 4.17392259 4.17392733 4.17616101 4.17643324
 4.18245333 4.18245665 4.24228361 4.2422918  4.24242212 4.24243032
 4.2455555  4.24555619 4.24556023 4.2455678  4.24841203 4.24841267
 4.24841676 4.24842427 4.25238469 4.25239287 4.25277055 4.25277868
 4.34650265 4.34974776 4.3554132  4.35541735 4.36669252 4.3666949
 4.36768051 4.36768341 4.36865306 4.36867307 4.37667986 4.37668346
 4.37773626 4.382118   4.38357552 4.38357763 4.38359168 4.38360118
 4.38421037 4.3842124  4.38422668 4.38423569 4.38536084 4.38578152
 4.38578346 4.38579748 4.38580631 4.39063098 4.39065109 4.39217131
 4.39217656 4.39248948 4.39249438 4.39324399 4.39325257 4.39835385
 4.39835392 4.39835879 4.39836631 4.3993218  4.39932566 4.40366709
 4.40366777 4.40367175 4.4036795  4.40546544 4.40546642 4.40547003
 4.40547792 4.40690504 4.40691016 4.40697051 4.40697906 4.40724218
 4.40724968 4.40849823 4.40850616 4.41039597 4.41040156 4.41167133
 4.41249149 4.41341755 4.41342141 4.41506147 6.88086683 6.92861108
 6.92863383 6.94093084 6.94093446 6.95174671 6.97291929 6.97292096
 6.97293914 6.97294798 6.98585232 6.99403781 6.99405981 7.00140316
 7.00141373 7.00768134 7.00768814 7.00769696 7.00771111 7.00980233
 7.00980772 7.02052593 7.02053398 7.02054215 7.02055509 7.04730355
 7.04731374 7.05382969 7.07679497 7.07680442 7.0924196  7.09242857
 7.11827272 7.12522579 7.12522918 7.1305748  7.13058479 7.13790851
 7.13792022 7.13959592 7.13959686 7.13960538 7.13961149 7.14520074
 7.14521207 7.14609505 7.14610798 7.14697014 7.15622059 7.15669555
 7.15670427 7.15894543 7.15895643 7.15895693 7.15896763 7.1589783
 7.15898812 7.15898859 7.15900182 7.16537094 7.16537634 7.1665329
 7.16654533 7.18040916]
    CPU time for get_k_kpts  33264.21 sec, wall time    448.34 sec
    CPU time for get_j   9247.75 sec, wall time    173.63 sec
    CPU time for vj and vk  42512.20 sec, wall time    621.98 sec
E1 = -5187.437022018369  E_coul = 1154.8048879566354
cycle= 5 E= -4828.78982078164  delta_E= -0.000395  |g|= 0.0199  |ddm|= 0.0446
    CPU time for cycle= 5  42546.58 sec, wall time    622.51 sec
HOMO = -0.248422283814  LUMO = 0.235604905995
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-20.31758252 -20.31758062 -20.31757954 -20.31757757 -20.31757685
 -20.31757676 -20.31757578 -20.31757482 -20.31757373 -20.31757281
 -20.31757212 -20.31757143 -20.31757093 -20.31757006 -20.3175699
 -20.31756967 -20.31756926 -20.31756874 -20.31756816 -20.31756798
 -20.31756765 -20.3175667  -20.31756658 -20.31756528 -20.31756475
 -20.31756427 -20.31756321 -20.31756311 -20.31755947 -20.31755943
 -20.31755792 -20.31755196 -20.31523632 -20.31523581 -20.31523481
 -20.31523247 -20.31523178 -20.31523125 -20.31523038 -20.31522933
 -20.31522902 -20.31522857 -20.31522754 -20.3152265  -20.31522638
 -20.31522631 -20.315226   -20.31522552 -20.31522488 -20.31522425
 -20.31522382 -20.31522275 -20.31522233 -20.31522197 -20.31522136
 -20.31521994 -20.31521976 -20.31521864 -20.31521752 -20.31521592
 -20.3152151  -20.31521279 -20.3152121  -20.31520734  -1.11495992
  -1.11050701  -1.11050672  -1.10972413  -1.1097223   -1.10588064
  -1.10588032  -1.10587904  -1.10587816  -1.10428805  -1.10317759
  -1.10305471  -1.1030541   -1.10303534  -1.10303503  -1.10127217
  -1.10127021  -1.10058471  -1.10058425  -1.10058266  -1.10058219
  -1.10057859  -1.10057846  -1.10057718  -1.10057607  -1.10011016
  -1.10010984  -1.09781423  -1.09781342  -1.0977983   -1.09779779
  -1.09773919  -1.06095008  -1.06084909  -1.06084902  -1.06084359
  -1.06084184  -1.0582704   -1.05826991  -1.05776157  -1.05776148
  -1.05776124  -1.05776055  -1.05774559  -1.05774533  -1.05774507
  -1.05774375  -1.05688206  -1.05688134  -1.05495571  -1.0549553
  -1.05493284  -1.05493198  -1.05480579  -1.05328604  -1.05154875
  -1.05154846  -1.05154825  -1.05154712  -1.04699294  -1.04699196
  -1.04595348  -1.04595306  -1.04049634  -0.51480025  -0.51391874
  -0.51391795  -0.51372197  -0.51372119  -0.51356335  -0.51356253
  -0.51344449  -0.51344404  -0.51344252  -0.51344146  -0.51339572
  -0.51339524  -0.51339383  -0.5133926   -0.51337062  -0.51337028
  -0.5132831   -0.51328229  -0.51313791  -0.51313554  -0.51193543
  -0.51181738  -0.51181688  -0.51181534  -0.51181416  -0.5114833
  -0.51049739  -0.51049501  -0.51027518  -0.51027484  -0.5090745
  -0.4689966   -0.46898101  -0.46839878  -0.46839848  -0.4683083
  -0.46830736  -0.46700322  -0.46700281  -0.46679072  -0.46679026
  -0.46561583  -0.46561566  -0.46561518  -0.4656144   -0.46527835
  -0.46504465  -0.46504448  -0.46504395  -0.46504321  -0.4649247
  -0.46492447  -0.464924    -0.46492316  -0.4633434   -0.46334296
  -0.46331608  -0.46331567  -0.46328026  -0.46327955  -0.4624275
  -0.46242652  -0.4590285   -0.40042048  -0.38806211  -0.38806185
  -0.38447059  -0.38446972  -0.37989389  -0.37989367  -0.37932047
  -0.37932026  -0.37505171  -0.37505167  -0.37505109  -0.37505061
  -0.36898115  -0.36898112  -0.36898023  -0.36897996  -0.36848475
  -0.36848472  -0.36848383  -0.36848356  -0.3681051   -0.36521812
  -0.36496098  -0.36496055  -0.35465391  -0.35374643  -0.35374611
  -0.34425278  -0.34425265  -0.34382696  -0.34382678  -0.33985383
  -0.33985372  -0.33901191  -0.33901183  -0.33070336  -0.3276656
  -0.32766535  -0.31682496  -0.3168248   -0.31682436  -0.31682413
  -0.31674942  -0.31674823  -0.31642074  -0.31642055  -0.31642003
  -0.31641985  -0.31522989  -0.30919356  -0.30798685  -0.30798652
  -0.30722469  -0.30722456  -0.30722339  -0.30722299  -0.30711901
  -0.30711876  -0.29826751  -0.29826593  -0.29411706  -0.29411682
  -0.28410455  -0.26427712  -0.26427695  -0.26383537  -0.26300455
  -0.26300356  -0.26227012  -0.2616353   -0.26090077  -0.26090043
  -0.2608044   -0.26080433  -0.26080325  -0.26080297  -0.26079882
  -0.26079857  -0.26073998  -0.26073984  -0.26073878  -0.26073876
  -0.26073866  -0.26073862  -0.26073753  -0.2607374   -0.2606023
  -0.26060227  -0.2605297   -0.26052956  -0.25897727  -0.25868396
  -0.25868263  -0.25721171  -0.25721114  -0.25697375  -0.25697366
  -0.25683667  -0.25683598  -0.25536151  -0.25520557  -0.25520541
  -0.25520507  -0.25520379  -0.25473762  -0.25471145  -0.2535079
  -0.25350714  -0.25317377  -0.2531732   -0.25159052  -0.24964518
  -0.24964426  -0.24956053  -0.24955963  -0.24950875  -0.24950844
  -0.24950824  -0.24950707  -0.24944382  -0.24944346  -0.24944334
  -0.24944199  -0.24846189  -0.2484612   -0.24842292  -0.24842228] [0.23560491 0.27952883 0.2795293  0.28291161 0.28291258 0.32544352
 0.32544396 0.32544433 0.32544492 0.3468121  0.34681234 0.36228845
 0.36228895 0.37162748 0.37480649 0.39165419 0.39165445 0.39165509
 0.39165531 0.40650114 0.40650166 0.40650206 0.40650252 0.40803885
 0.41154095 0.41154125 0.41694788 0.4169485  0.41778845 0.41778918
 0.43633336 0.45295447 0.45295521 0.46121704 0.46121735 0.46121788
 0.46121816 0.46654908 0.46654923 0.4709103  0.47091065 0.48032876
 0.48032902 0.49374879 0.49374951 0.51226865 0.51226889 0.51226951
 0.5122697  0.51321974 0.51322002 0.51799409 0.51938124 0.52492344
 0.52492394 0.52896623 0.52896653 0.53437483 0.53437502 0.53916579
 0.53916607 0.54346395 0.55076253 0.55076276 0.55076323 0.55076348
 0.55502525 0.55502574 0.55502592 0.55502647 0.56166891 0.56166942
 0.58737291 0.58737304 0.59750075 0.59949935 0.5994997  0.60100989
 0.60101018 0.60135763 0.60820163 0.60820205 0.60820247 0.60820281
 0.60932753 0.60932778 0.609328   0.60932827 0.61409794 0.61409855
 0.6166267  0.61662702 0.62068951 0.62405667 0.6240579  0.62511014
 0.62511019 0.62945543 0.62945554 0.63473398 0.63473519 0.63901017
 0.64154322 0.64154343 0.64154367 0.641544   0.64158683 0.64356958
 0.64356988 0.64356998 0.64357004 0.64401937 0.64401977 0.64947633
 0.6501661  0.65016624 0.65016717 0.65016786 0.65119661 0.65119673
 0.65153314 0.65153343 0.66720996 0.66721145 0.68227278 0.6915844
 0.69158472 0.70111901 0.77309027 0.79743289 0.79743385 0.80434558
 0.80434662 0.83469964 0.83470014 0.83470045 0.83470121 0.83714232
 0.83868278 0.83868401 0.84875742 0.84875877 0.85479357 0.86078117
 0.86078126 0.86193026 0.86193095 0.86193114 0.86193199 0.86346303
 0.86346311 0.86648471 0.86648511 0.86648515 0.86648569 0.86749565
 0.8674959  0.87880496 0.87880521 0.88458416 0.88458421 0.88458487
 0.88458542 0.8849027  0.88490318 0.89016336 0.89586705 0.89586737
 0.89593604 0.89593657 0.89593668 0.89593751 0.89776671 0.89776733
 0.90811201 0.90811261 0.92111882 0.92148003 0.92148108 0.93754507
 0.93754517 0.93754542 0.93754587 0.94198596 0.94198625 0.94291969
 0.94304876 0.94305009 0.94609076 0.95635004 0.95684909 0.95684931
 0.9642554  0.96425571 0.9652111  0.96521182 0.96729426 0.9672944
 0.96729535 0.96729581 0.96828998 0.97486381 0.97893951 0.97893979
 0.98334547 0.98391069 0.98391093 0.99222286 0.99222312 0.99519652
 0.99566514 0.99566561 0.99566565 0.99566577 0.99810137 0.99810153
 0.99810154 0.99810188 1.00208472 1.00208587 1.01023454 1.0102348
 1.01115361 1.01115371 1.02606575 1.02606598 1.02606649 1.02606656
 1.03486667 1.03486723 1.03582689 1.03582772 1.03649949 1.03649978
 1.03649996 1.03650015 1.04194591 1.04806063 1.04806104 1.05275828
 1.0527592  1.05773285 1.05773299 1.06105399 1.06105431 1.06105451
 1.06105521 1.06136393 1.0613644  1.07096596 1.08552176 1.08552222
 1.09727017 1.12348227 1.12348252 1.22181539 1.26611465 1.26630558
 1.27270952 1.27271007 1.30105385 1.30105502 1.31884384 1.32971656
 1.32971689 1.3297174  1.3297182  1.35448767 1.35448813 1.35625403
 1.35625446 1.35850786 1.35850822 1.35892065 1.3589208  1.36227465
 1.36227484 1.36277043 1.36277143 1.37692825 1.37692849 1.37692895
 1.37692942 1.37892925 1.37892954 1.37892966 1.37893012 1.39164148
 1.39567506 1.39693265 1.39693381 1.40152024 1.40152029 1.41011392
 1.41011413 1.41011481 1.410115   1.41047239 1.41047249 1.41047302
 1.41047321 1.41055177 1.41055195 1.42126875 1.42126902 1.42171057
 1.42171128 1.42192999 1.42402284 1.4278045  1.42973724 1.43219127
 1.43219162 1.43372946 1.43372972 1.434995   1.43499531 1.4349958
 1.43499588 1.43559551 1.4355958  1.43803742 1.43803783 1.43891511
 1.43891636 1.440101   1.44224631 1.44224647 1.44281773 1.44456741
 1.4445676  1.44843024 1.44843039 1.44984119 1.44984152 1.4498422
 1.44984315 1.45022141 1.45022149 1.45824107 1.45824243 1.45936602
 1.4593662  1.45936626 1.45936688 1.46698622 1.4678068  1.46780693
 1.46780713 1.46780749 1.47429692 1.47429717 1.48237135 1.48352903
 1.48352996 1.4885097  1.4885102  1.48881788 1.48881872 1.49178395
 1.49178427 1.49178448 1.49178532 1.49441309 1.50170218 1.50170256
 1.50170298 1.50170301 1.50290836 1.50290856 1.50457523 1.50457543
 1.50457605 1.50457652 1.51937196 1.51975243 1.51975302 1.52200166
 1.52200194 1.52547761 1.52547775 1.53053644 1.5305371  1.56889469
 1.58691574 1.58691593 1.58920105 1.59885096 1.60095209 1.60095227
 1.60281699 1.60281729 1.61252798 1.61252806 1.61252864 1.61252884
 1.613307   1.61330731 1.61330787 1.61330818 1.61753966 1.61753976
 1.61951549 1.61951551 1.62436394 1.62436478 1.62810894 1.62827332
 1.62842119 1.6284217  1.63828501 1.63828624 1.63833335 1.63833349
 1.63833388 1.63833407 1.6390114  1.63901218 1.64406621 1.64406636
 1.6453976  1.6455144  1.6455147  1.64551479 1.64551513 1.64674682
 1.64674769 1.64965768 1.65141745 1.65847294 1.65847343 1.66110013
 1.66110044 1.66110081 1.66110174 1.66507066 1.66507118 1.66650746
 1.66650757 1.66650787 1.66650799 1.66657398 1.66657403 1.66657505
 1.66657509 1.67124893 1.67124921 1.6761619  1.67755626 1.67755688
 1.68180911 1.68279294 1.68279313 1.69194767 1.69194791 1.69303116
 1.69303139 1.70233052 1.70251314 1.70401165 1.70401183 1.70487213
 1.70487238 1.70646763 1.70985406 1.71027158 1.71027181 1.71044976
 1.71044988 1.71350626 1.71415993 1.7141603  1.71567561 1.71567568
 1.71567618 1.71567622 1.71592921 1.71592935 1.71602706 1.7160273
 1.71688674 1.71688778 1.72170432 1.72170451 1.72170516 1.7217056
 1.72225634 1.72225641 1.72225644 1.72225665 1.72974504 1.72974579
 1.73058081 1.73058178 1.73068172 1.73304076 1.73304081 1.73304108
 1.7330413  1.7331382  1.73470939 1.73715794 1.73715811 1.73746345
 1.73746353 1.73746361 1.73746369 1.73764152 1.73764189 1.7394566
 1.73945688 1.74118785 1.74118805 1.74276919 1.74276929 1.74276993
 1.74277027 1.74392841 1.74392899 1.75306759 1.75339787 1.75339815
 1.75456761 1.7545678  1.75745006 1.75745059 1.76294534 1.76449017
 1.76449061 1.76649049 1.76649094 1.76889501 1.76889506 1.76889544
 1.76889548 1.77395029 1.77395045 1.77395079 1.77395104 1.7769822
 1.77817797 1.77817806 1.77871213 1.77871253 1.77871271 1.77871345
 1.77975429 1.77975454 1.78080288 1.78080347 1.78235074 1.78360554
 1.78360654 1.78809665 1.78888969 1.78889051 1.79590897 1.79590899
 1.79590926 1.79590983 1.797603   1.79812794 1.79812825 1.80164424
 1.80164455 1.80188637 1.8018865  1.80188661 1.80188695 1.80807961
 1.80808072 1.80835071 1.80846617 1.80893673 1.80893673 1.8113629
 1.81136315 1.8182878  1.82319802 1.82319816 1.85183131 1.85183152
 1.86187251 1.86187277 1.8643369  1.86433741 1.86565192 1.86565245
 1.8666191  1.86661928 1.86661992 1.8666204  1.87059778 1.87059799
 1.87059844 1.87059857 1.88933062 1.88933074 1.8893312  1.88933152
 1.89764625 1.89961192 1.89961234 1.91406497 1.91406539 1.92243737
 1.92243779 1.92515367 1.92515378 1.92515442 1.92515478 1.9325481
 1.93254824 1.93828152 1.93828207 1.94578536 1.94578571 1.95293606
 1.96458823 1.96458838 1.96458906 1.96458934 1.97517461 1.97517471
 1.98066825 2.0014314  2.00143167 2.00143222 2.0014325  2.00857916
 2.00857928 2.0159683  2.02146867 2.02155943 2.02451696 2.02451768
 2.02457539 2.02457597 2.03748454 2.03748544 2.03798035 2.03798045
 2.04020994 2.04021021 2.05237529 2.05261131 2.05261161 2.05261204
 2.05261275 2.05417396 2.05417397 2.05637026 2.05637037 2.06053558
 2.06780134 2.06780226 2.06981046 2.07004289 2.07014968 2.0707876
 2.07078822 2.07289715 2.07289737 2.07289825 2.07289826 2.07748757
 2.07748779 2.07748861 2.07748876 2.08829828 2.08829917 2.08963115
 2.0896314  2.09662644 2.09662647 2.09880681 2.09880697 2.10550418
 2.10637203 2.10637255 2.12721245 2.1272127  2.12721333 2.12721356
 2.13112048 2.13112073 2.13391519 2.13924513 2.15728956 2.15728984
 2.15795533 2.15795543 2.15795601 2.15795614 2.16865773 2.16865783
 2.16865833 2.16865848 2.17879151 2.17879164 2.18140203 2.18140221
 2.19527833 2.1952785  2.21362068 2.21362111 2.21458417 2.2145842
 2.22238521 2.22238594 2.22296188 2.22451336 2.22484355 2.22484396
 2.22534886 2.23801391 2.2380151  2.2459892  2.2459893  2.24599016
 2.24599065 2.24616147 2.25158473 2.25158581 2.25633712 2.26126838
 2.26126852 2.26901377 2.27041885 2.27444684 2.2744475  2.2776831
 2.27768336 2.27768357 2.27768404 2.28582478 2.28582496 2.28582548
 2.28582573 2.2994463  2.2994465  2.29944714 2.29944721 2.30340282
 2.30340326 2.30502174 2.30502248 2.32007672 2.32007734 2.32990934
 2.32990976 2.33607181 2.33607203 2.33607265 2.33607344 2.34232662
 2.34232716 2.34494367 2.3449439  2.35517669 2.35517686 2.35517769
 2.35517821 2.35600114 2.36153912 2.36153931 2.36573837 2.36573866
 2.66409404 2.6947483  2.6947496  2.71327962 2.71328005 2.73106917
 2.74742566 2.74742642 2.74742696 2.74742767 2.75074237 2.75074318
 2.763399   2.7633999  2.76861904 2.76861984 2.76862026 2.76862102
 2.7726977  2.77269852 2.77269891 2.77269971 2.77861929 2.77862
 2.78053696 2.78573334 2.78573414 2.7858006  2.78580117 2.82536665
 2.82536755 2.86431975 2.88744989 2.89013855 2.89013894 2.8911165
 2.89139032 2.89139052 2.89840088 2.89840092 2.89941361 2.8994137
 2.89980307 2.89980319 2.89980345 2.89980352 2.90018052 2.90018148
 2.90087257 2.90087276 2.90087295 2.90087299 2.90091489 2.90091495
 2.9258621  2.9258625  2.92586269 2.92586303 2.93210815 2.93210862
 2.94915613 2.96721987 2.96722026 2.97421731 2.97421768 2.97735176
 2.97841492 2.97841549 2.9867448  2.98919706 2.98919736 2.98919807
 2.9891986  2.9899383  2.99512812 2.99512822 2.99512896 2.99512948
 2.99628063 2.9962814  3.00333083 3.00333119 3.00403573 3.00493535
 3.0049371  3.00914895 3.00914916 3.0106002  3.01060072 3.01060163
 3.01060276 3.01285185 3.01285357 3.01811593 3.01854458 3.02207049
 3.02207126 3.03160703 3.03160818 3.0397005  3.03970083 3.05798426
 3.05798438 3.05798516 3.05798585 3.06015238 3.06400381 3.06432048
 3.06432097 3.06625516 3.06625548 3.0690919  3.06909221 3.06909312
 3.0690938  3.07043066 3.0704311  3.07769146 3.07769166 3.07769256
 3.07769326 3.09220087 3.09220135 3.10244119 3.10244154 3.10338547
 3.10338684 3.12155168 3.41096926 3.41096992 3.41205493 3.41205556
 3.41384572 3.41384635 3.4142415  3.41550034 3.41550078 3.4162743
 3.41679728 3.41679799 3.41695528 3.41695565 3.41695597 3.41695699
 3.41730206 3.41730241 3.41730294 3.417304   3.4178994  3.41811233
 3.41811368 3.42100051 3.42100075 3.42100139 3.42100232 3.42216944
 3.42313327 3.42313429 3.4244027  3.42440302 3.42440428 3.42440513
 3.42478028 3.42478064 3.42478182 3.42478263 3.42518965 3.42519022
 3.4263047  3.42630535 3.42671968 3.42671995 3.42826241 3.42826307
 3.42884547 3.4288461  3.43152662 3.43249506 3.43249569 3.43497837
 3.43498052 3.43889175 3.44260623 3.44260656 3.44260814 3.44260902
 3.44859353 3.45222329 3.45222552 3.45792145 3.45792173 3.4666391
 3.46858842 3.46858896 3.47966174 3.47992374 3.48003352 3.48003431
 3.48010215 3.48010224 3.48010281 3.48010353 3.48055022 3.48055117
 3.48160524 3.4828324  3.48933649 3.48933701 3.49210252 3.49210297
 3.49363614 3.49363671 3.49965287 3.49965295 3.49965331 3.49965402
 3.49967935 3.49967957 3.49967971 3.49968082 3.50996649 3.50996709
 3.51205064 3.51205126 3.55622284 3.56585422 3.56585451 3.57390588
 3.57390788 3.57720245 3.581675   3.58167563 3.58208568 3.58208597
 3.58208741 3.58208831 3.58561898 3.5856196  3.58740247 3.58740273
 3.58740427 3.5874051  3.5891168  3.58911705 3.58911863 3.58911944
 3.58924928 3.58924984 3.58981373 3.58981426 3.59085178 3.59085384
 3.59094255 3.59662978 3.59663012 3.60292837 3.61225463 3.612256
 3.61400858 3.61505121 3.62524335 3.6252437  3.62693057 3.62693078
 3.62693149 3.62693235 3.63050411 3.63050454 3.63372916 3.63372952
 3.6352592  3.63525934 3.63526006 3.63526077 3.63690627 3.63690668
 3.63712304 3.6371232  3.63712383 3.63712459 3.63892142 3.63892199
 3.63986653 3.63986714 3.6428811  3.64364218 3.64494311 3.64494392
 3.6842287  3.6842293  3.68457951 3.68457994 3.68649331 3.68733248
 3.68733306 3.68751642 3.6900351  3.69003724 3.69503802 3.69588436
 3.69588464 3.69588601 3.69588676 3.69744865 3.697449   3.69803126
 3.69803152 3.69803306 3.69803364 3.69830862 3.69830888 3.6983104
 3.69831104 3.70043791 3.7004383  3.70052122 3.700523   3.70715049
 3.70715082 3.70983474 4.02482413 4.02482487 4.02541428 4.02592201
 4.02592275 4.04082184 4.04082219 4.04082243 4.04082353 4.04385028
 4.04385097 4.0469631  4.04696346 4.0469637  4.04696482 4.05099273
 4.05099373 4.05159119 4.0516185  4.05161933 4.05507267 4.05507302
 4.05507321 4.0550743  4.06120833 4.06972233 4.06972307 4.07473668
 4.07473741 4.07815173 4.0781524  4.09028767 4.15743125 4.15743361
 4.15851594 4.16698179 4.16698214 4.16727414 4.17058739 4.17058776
 4.17058945 4.17059036 4.17325317 4.17325351 4.17545141 4.17572944
 4.18178093 4.18178326 4.24161888 4.24161952 4.24179385 4.24179451
 4.24491112 4.24491149 4.24491317 4.24491409 4.24776754 4.2477679
 4.24776958 4.2477705  4.25172112 4.25172177 4.25214032 4.25214096
 4.34704242 4.35031258 4.35598097 4.35598141 4.36691833 4.36691891
 4.36793842 4.36793899 4.36919339 4.36919427 4.37593952 4.37594191
 4.3770082  4.38136944 4.38412568 4.38412585 4.38412615 4.38412716
 4.38471585 4.38471601 4.38471636 4.38471735 4.38588785 4.38627844
 4.38627861 4.38627897 4.38627997 4.39117903 4.39117994 4.39251636
 4.39251694 4.39264921 4.39264979 4.39293585 4.39293647 4.3976277
 4.39762802 4.39762982 4.39763065 4.39983999 4.39984044 4.40298398
 4.40298429 4.40298604 4.40298687 4.4047978  4.4047981  4.40479983
 4.40480067 4.40624998 4.40625055 4.40649334 4.40649392 4.40661574
 4.40661631 4.40784567 4.40784625 4.40994717 4.40994773 4.41177764
 4.41218852 4.41269897 4.41270134 4.41433683 6.88097    6.92895646
 6.9289579  6.94112052 6.94112095 6.95225531 6.97331935 6.97331946
 6.97332012 6.97332116 6.98617214 6.99437593 6.99437692 7.00149278
 7.0014929  7.00782855 7.00782869 7.00782976 7.00782991 7.0104798
 7.01048033 7.02066039 7.02066073 7.02066145 7.02066153 7.0475738
 7.04757404 7.05460476 7.07743724 7.07743774 7.09331619 7.09331685
 7.11791875 7.1247882  7.12478853 7.12999283 7.12999518 7.13738891
 7.1373892  7.13896006 7.1389604  7.13896209 7.138963   7.14486401
 7.14486416 7.14495154 7.14495227 7.14639998 7.15546165 7.1561166
 7.1561187  7.15857623 7.15857634 7.15857767 7.15857816 7.15859532
 7.15859542 7.15859705 7.15859732 7.16444524 7.16444552 7.16564381
 7.16564436 7.17937771]
    CPU time for get_k_kpts  33493.76 sec, wall time    451.21 sec
    CPU time for get_j   9216.57 sec, wall time    173.76 sec
    CPU time for vj and vk  42711.30 sec, wall time    624.99 sec
E1 = -5187.487010407241  E_coul = 1154.8547863426247
cycle= 6 E= -4828.78991078453  delta_E= -9e-05  |g|= 0.0039  |ddm|= 0.0164
    CPU time for cycle= 6  42745.27 sec, wall time    625.52 sec
HOMO = -0.248535421112  LUMO = 0.235601294644
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-20.31737877 -20.31737744 -20.31737575 -20.31737388 -20.31737357
 -20.317373   -20.31737194 -20.31737013 -20.31737003 -20.31736971
 -20.31736967 -20.3173681  -20.31736754 -20.31736657 -20.31736654
 -20.31736573 -20.31736505 -20.3173646  -20.31736444 -20.31736288
 -20.31736268 -20.31736222 -20.31736198 -20.3173613  -20.31736097
 -20.31736031 -20.3173589  -20.31735847 -20.31735588 -20.31735532
 -20.31735427 -20.31734854 -20.31538928 -20.31538776 -20.31538651
 -20.31538597 -20.31538525 -20.31538417 -20.31538339 -20.31538299
 -20.31538159 -20.31538047 -20.31537972 -20.31537809 -20.31537778
 -20.31537646 -20.31537565 -20.31537542 -20.31537451 -20.3153739
 -20.31537359 -20.31537319 -20.31537196 -20.31537181 -20.31537086
 -20.3153707  -20.31536912 -20.31536777 -20.31536701 -20.31536634
 -20.31536522 -20.31536439 -20.31536156 -20.31535716  -1.11490769
  -1.11045054  -1.11045007  -1.1096657   -1.10966398  -1.10581753
  -1.10581625  -1.10581561  -1.10581475  -1.10422295  -1.10310796
  -1.10298576  -1.10298452  -1.10296665  -1.10296542  -1.10119993
  -1.10119831  -1.10050973  -1.10050803  -1.10050789  -1.10050671
  -1.10050463  -1.10050321  -1.10050273  -1.10050188  -1.10003397
  -1.10003341  -1.09773132  -1.09772997  -1.09771571  -1.09771435
  -1.09765617  -1.060984    -1.06088255  -1.06088216  -1.06087726
  -1.06087672  -1.05829753  -1.0582972   -1.05778817  -1.05778736
  -1.05778586  -1.05778562  -1.05777224  -1.05777143  -1.05776993
  -1.05776965  -1.05690553  -1.05690349  -1.05497579  -1.05497521
  -1.05495292  -1.05495232  -1.05482638  -1.05330173  -1.05156385
  -1.0515633   -1.05156159  -1.05156144  -1.04700289  -1.04700083
  -1.04596087  -1.04596054  -1.04049964  -0.51469792  -0.51382306
  -0.5138221   -0.51362505  -0.51362408  -0.51346698  -0.51346602
  -0.51334706  -0.51334588  -0.51334529  -0.51334449  -0.51329838
  -0.51329723  -0.51329659  -0.51329583  -0.51326649  -0.51326627
  -0.51318552  -0.51318455  -0.51303299  -0.51303139  -0.51182954
  -0.51171117  -0.51170991  -0.51170937  -0.51170853  -0.51137646
  -0.51038907  -0.51038747  -0.5101667   -0.51016647  -0.50896442
  -0.468955    -0.46894558  -0.4683564   -0.46835605  -0.46826912
  -0.46826766  -0.46695728  -0.46695687  -0.46674391  -0.4667435
  -0.4655736   -0.46557298  -0.46557194  -0.46557173  -0.46522961
  -0.46499908  -0.46499847  -0.46499741  -0.46499722  -0.46487866
  -0.46487805  -0.464877    -0.4648768   -0.46330173  -0.46330142
  -0.46326934  -0.46326898  -0.46323335  -0.46323297  -0.46238034
  -0.4623789   -0.4589829   -0.40043318  -0.38807039  -0.38806989
  -0.38449716  -0.38449573  -0.37988883  -0.37988807  -0.37931306
  -0.3793123   -0.37507321  -0.37507269  -0.37507172  -0.3750714
  -0.36898288  -0.36898207  -0.36898187  -0.36898123  -0.36848461
  -0.3684838   -0.36848362  -0.36848299  -0.36812694  -0.36527966
  -0.36497787  -0.36497704  -0.35464583  -0.35381357  -0.35381316
  -0.34426491  -0.34426428  -0.34384091  -0.34384029  -0.33987458
  -0.33987397  -0.33903307  -0.33903246  -0.33075461  -0.32762146
  -0.32762101  -0.3168737   -0.31687311  -0.31687252  -0.31687216
  -0.31675984  -0.3167593   -0.31646778  -0.31646718  -0.31646658
  -0.31646622  -0.31517917  -0.309175    -0.3080602   -0.30805982
  -0.30722855  -0.30722796  -0.30722724  -0.30722687  -0.3071887
  -0.30718832  -0.29826104  -0.29825981  -0.29413211  -0.29413196
  -0.28412504  -0.26431728  -0.26431679  -0.26388506  -0.26304394
  -0.26304215  -0.26229357  -0.26168087  -0.2609344   -0.26093336
  -0.26084432  -0.26084301  -0.26084251  -0.26084167  -0.26083215
  -0.26083111  -0.26077876  -0.26077746  -0.2607769   -0.26077608
  -0.26077039  -0.2607691   -0.26076851  -0.26076774  -0.26065165
  -0.26065061  -0.26057923  -0.26057818  -0.25914667  -0.25871025
  -0.25870871  -0.25737881  -0.25737853  -0.25700475  -0.2570024
  -0.25699742  -0.25699681  -0.25552691  -0.25537117  -0.25537052
  -0.25536855  -0.25536844  -0.25487668  -0.25475079  -0.25367106
  -0.25366871  -0.25333596  -0.25333569  -0.25175008  -0.24977222
  -0.24977214  -0.24968948  -0.2496894   -0.24963605  -0.24963586
  -0.24963381  -0.2496337   -0.24956943  -0.24956925  -0.24956718
  -0.24956708  -0.24857825  -0.24857818  -0.2485355   -0.24853542] [0.23560129 0.27952736 0.2795275  0.28291061 0.28291112 0.3254438
 0.32544392 0.32544432 0.32544449 0.34680592 0.34680598 0.36228779
 0.36228786 0.37162139 0.37481024 0.39165078 0.39165087 0.39165139
 0.39165146 0.40650262 0.40650263 0.40650318 0.40650326 0.40805129
 0.41152759 0.41152773 0.4169535  0.41695369 0.41778182 0.41778235
 0.43632993 0.45297148 0.45297216 0.46120754 0.46120771 0.46120821
 0.46120839 0.46654071 0.46654092 0.47090436 0.4709044  0.48033317
 0.48033327 0.49375366 0.49375379 0.51226434 0.51226456 0.51226494
 0.51226514 0.51322349 0.51322352 0.51799377 0.51940332 0.52493577
 0.52493582 0.52895772 0.52895787 0.53437715 0.53437741 0.53916453
 0.53916466 0.5434522  0.55076763 0.55076778 0.55076848 0.55076851
 0.55503648 0.55503659 0.55503708 0.55503735 0.56167187 0.56167211
 0.58737981 0.58737995 0.59749296 0.59949709 0.59949732 0.60102999
 0.60103006 0.60138669 0.60821523 0.60821542 0.60821612 0.60821615
 0.60933075 0.60933087 0.60933101 0.60933115 0.61411619 0.61411626
 0.61662726 0.61662727 0.62068838 0.62407723 0.62407837 0.62510747
 0.62510787 0.62946016 0.6294606  0.63473394 0.63473492 0.63902167
 0.64154639 0.64154652 0.64154666 0.64154683 0.6416083  0.64357786
 0.64357806 0.64357813 0.64357826 0.64401753 0.64401772 0.64947005
 0.65017438 0.65017464 0.65017543 0.65017564 0.65121418 0.65121432
 0.65153202 0.65153225 0.66722903 0.6672301  0.68228457 0.69160353
 0.69160358 0.70114682 0.77312342 0.79745767 0.79745848 0.80436446
 0.80436486 0.8347107  0.83471097 0.83471115 0.83471154 0.83712956
 0.8387086  0.83870893 0.84877896 0.84877931 0.85481321 0.86078942
 0.8607895  0.8619464  0.86194649 0.86194704 0.86194723 0.86344791
 0.8634482  0.86649317 0.86649323 0.86649359 0.86649363 0.86749435
 0.86749457 0.87880233 0.87880243 0.88459439 0.88459458 0.88459514
 0.88459523 0.88491745 0.88491764 0.89015667 0.89588343 0.8958837
 0.89595405 0.89595439 0.89595463 0.89595492 0.89778785 0.89778814
 0.90811756 0.90811764 0.92113966 0.92148988 0.92149024 0.93753827
 0.93753843 0.93753867 0.93753879 0.94199873 0.94199882 0.94290841
 0.94306358 0.94306447 0.94609867 0.95634723 0.9568379  0.95683792
 0.96424199 0.96424242 0.96521284 0.9652134  0.9673001  0.96730044
 0.96730102 0.96730123 0.96829617 0.97486691 0.97893912 0.97893945
 0.98335287 0.98391072 0.98391101 0.99221109 0.99221129 0.99518184
 0.99566441 0.99566454 0.99566455 0.99566466 0.99809744 0.99809765
 0.99809778 0.9980979  1.00207882 1.00207964 1.01023387 1.01023393
 1.01115121 1.01115141 1.02607472 1.02607482 1.02607519 1.02607524
 1.03487614 1.03487635 1.03583502 1.03583565 1.03650768 1.03650775
 1.03650789 1.03650796 1.04193104 1.04806096 1.04806099 1.05277283
 1.05277308 1.05774169 1.05774183 1.0610622  1.06106251 1.06106279
 1.06106306 1.0613742  1.06137442 1.07097369 1.08553618 1.08553652
 1.09727134 1.12349451 1.12349456 1.22182684 1.26613955 1.26634218
 1.27272997 1.27273025 1.30108273 1.30108377 1.31886622 1.32973953
 1.32974005 1.32974054 1.32974095 1.35448813 1.35448833 1.35628223
 1.35628251 1.35849674 1.35849686 1.35893767 1.35893796 1.36229577
 1.36229612 1.36278668 1.36278769 1.37694683 1.37694689 1.37694753
 1.37694756 1.37894478 1.37894485 1.37894523 1.37894528 1.39164704
 1.39567006 1.39692246 1.39692388 1.40149606 1.40149618 1.41010838
 1.41010869 1.41010944 1.41010962 1.41047924 1.41047969 1.4104801
 1.4104804  1.41055005 1.41055035 1.42126952 1.42126982 1.42168149
 1.42168165 1.42192166 1.42398934 1.4278213  1.42972741 1.43220291
 1.43220297 1.43375596 1.43375607 1.43498674 1.43498684 1.43498774
 1.43498783 1.43558938 1.43558943 1.43801887 1.43801896 1.43889079
 1.43889228 1.44007988 1.4422444  1.44224497 1.44281266 1.44456357
 1.44456391 1.44844062 1.44844074 1.44982863 1.44982892 1.44983006
 1.44983034 1.45022268 1.45022332 1.45823585 1.45823723 1.45935283
 1.45935339 1.45935343 1.45935391 1.46698338 1.46780406 1.46780449
 1.46780461 1.46780491 1.47429956 1.47429984 1.48231927 1.48351899
 1.48351949 1.4885082  1.48850834 1.48881826 1.48881862 1.49177978
 1.49178005 1.49178084 1.49178112 1.49443224 1.5016986  1.50169875
 1.5016995  1.50169956 1.50290333 1.50290391 1.50459405 1.50459419
 1.50459495 1.50459512 1.51937412 1.51977426 1.5197746  1.52199826
 1.52199835 1.5255094  1.5255096  1.53053108 1.53053212 1.56889098
 1.58686874 1.58686881 1.58919679 1.59882042 1.60095026 1.60095068
 1.60278076 1.6027809  1.61248621 1.61248639 1.61248723 1.61248743
 1.61328194 1.61328229 1.61328307 1.61328335 1.61747957 1.61747962
 1.61950473 1.61950499 1.62436134 1.62436206 1.62810623 1.62827739
 1.62837425 1.62837435 1.63828281 1.63828394 1.63832801 1.63832817
 1.63832856 1.6383287  1.63901406 1.63901464 1.64407145 1.64407153
 1.64539199 1.64551844 1.64551908 1.64551914 1.64551964 1.64674771
 1.64674877 1.64960485 1.651443   1.65846497 1.65846531 1.66109128
 1.66109147 1.6610923  1.66109253 1.66507915 1.66507959 1.66651015
 1.66651024 1.66651036 1.66651041 1.66657937 1.66657967 1.66658049
 1.66658067 1.67127303 1.67127311 1.67614869 1.6775471  1.67754789
 1.68182069 1.68280683 1.68280714 1.69193272 1.69193304 1.69302228
 1.69302231 1.7023393  1.7025367  1.70402124 1.7040213  1.70486086
 1.70486113 1.70650027 1.70983781 1.71027075 1.71027092 1.71047187
 1.71047198 1.71352447 1.71418094 1.71418115 1.71569012 1.7156903
 1.71569067 1.71569084 1.7159322  1.71593234 1.71603097 1.71603104
 1.71689439 1.71689528 1.721713   1.72171314 1.72171383 1.72171391
 1.72226392 1.72226411 1.72226416 1.72226438 1.72975485 1.72975541
 1.73058986 1.73059049 1.73068698 1.73304875 1.73304911 1.73304915
 1.73304946 1.73314965 1.7347168  1.73717152 1.73717193 1.73747018
 1.7374704  1.73747043 1.73747061 1.73765059 1.73765074 1.73946382
 1.73946432 1.74118068 1.74118102 1.74276076 1.7427608  1.74276151
 1.74276159 1.74393994 1.74394029 1.75308123 1.75340246 1.75340253
 1.7545605  1.75456057 1.75747174 1.75747185 1.76295034 1.76450879
 1.76450907 1.76650552 1.76650606 1.76890085 1.76890093 1.76890121
 1.76890131 1.77396685 1.7739669  1.77396729 1.77396733 1.77700827
 1.77816649 1.77816686 1.77873265 1.77873283 1.77873325 1.77873342
 1.77975561 1.77975584 1.78082705 1.78082726 1.7823801  1.7836312
 1.78363156 1.78810478 1.78891337 1.78891401 1.79592159 1.79592172
 1.79592202 1.79592218 1.79762625 1.7981446  1.79814481 1.80166089
 1.80166104 1.80189278 1.80189284 1.80189314 1.80189318 1.80808532
 1.80808637 1.80834533 1.80847695 1.80894209 1.80894217 1.81136441
 1.81136464 1.8182799  1.82320859 1.82320859 1.85184886 1.85184909
 1.86187669 1.86187688 1.86435501 1.86435506 1.86567897 1.86567938
 1.86663441 1.86663454 1.8666353  1.86663541 1.87061036 1.87061048
 1.87061095 1.87061098 1.88934374 1.88934388 1.88934441 1.88934443
 1.89765244 1.89963924 1.89963932 1.9140911  1.91409138 1.92244891
 1.92244898 1.92517882 1.92517904 1.92517955 1.9251797  1.93256635
 1.93256642 1.93828306 1.93828365 1.9458052  1.94580538 1.95294176
 1.96461288 1.96461319 1.96461371 1.96461392 1.97519458 1.97519473
 1.98070192 2.00145308 2.0014533  2.00145365 2.00145384 2.00860606
 2.00860627 2.01600615 2.02148531 2.02157185 2.02454838 2.02454891
 2.02460237 2.02460272 2.03750276 2.03750347 2.03800007 2.03800028
 2.04022393 2.04022396 2.05240271 2.05262845 2.0526285  2.05262921
 2.05262935 2.0542058  2.05420621 2.05640247 2.05640288 2.06055508
 2.06781785 2.06781877 2.06982001 2.07006792 2.0701683  2.07080566
 2.07080582 2.07292222 2.07292258 2.07292293 2.07292314 2.0775134
 2.0775138  2.07751407 2.07751433 2.08832984 2.08833034 2.0896499
 2.08965013 2.09664404 2.09664416 2.09882486 2.09882507 2.10553415
 2.1063996  2.1064     2.12723859 2.12723872 2.12723927 2.12723932
 2.13114083 2.13114101 2.13394284 2.13925956 2.1573073  2.15730754
 2.15797666 2.1579768  2.15797721 2.15797737 2.16867714 2.16867731
 2.16867771 2.16867789 2.17881389 2.17881399 2.18141782 2.18141806
 2.19530454 2.19530467 2.21364187 2.21364194 2.21460168 2.21460192
 2.22241418 2.22241434 2.22298138 2.22453716 2.22486749 2.2248678
 2.22537077 2.23804094 2.23804176 2.24601245 2.24601274 2.24601322
 2.24601341 2.24618966 2.2516038  2.25160435 2.25636742 2.26129001
 2.26129018 2.26904818 2.27043544 2.27447961 2.27448    2.27771051
 2.27771053 2.27771083 2.27771089 2.28584129 2.28584145 2.28584185
 2.28584195 2.29946891 2.29946914 2.29946948 2.29946965 2.30343011
 2.30343015 2.30504288 2.30504344 2.320095   2.3200952  2.3299175
 2.32991767 2.33608504 2.33608524 2.33608581 2.33608599 2.34233757
 2.34233775 2.34497099 2.34497112 2.35519416 2.35519424 2.35519498
 2.35519508 2.35602409 2.36155901 2.36155919 2.36575253 2.36575259
 2.6641216  2.69477448 2.69477558 2.71330391 2.71330411 2.73109521
 2.74745061 2.74745085 2.74745173 2.74745192 2.75077105 2.75077116
 2.76342829 2.76342845 2.7686469  2.76864693 2.76864794 2.7686481
 2.77272561 2.77272567 2.77272667 2.77272684 2.77864839 2.77864842
 2.78055227 2.78576314 2.78576318 2.78582772 2.78582793 2.82538343
 2.82538417 2.86434825 2.88748071 2.89015269 2.89015271 2.89112544
 2.89140923 2.89140938 2.89841573 2.89841593 2.89942473 2.8994251
 2.89981806 2.89981834 2.89981839 2.89981866 2.90020751 2.90020831
 2.90088647 2.90088678 2.90088681 2.90088707 2.90092455 2.90092493
 2.92587307 2.92587326 2.92587378 2.9258739  2.93211628 2.93211689
 2.94917196 2.96722003 2.96722012 2.97425465 2.97425492 2.97735268
 2.97845212 2.97845237 2.98675429 2.98922872 2.98922911 2.98922966
 2.98922995 2.9899805  2.99516376 2.99516416 2.99516467 2.99516492
 2.99632263 2.99632321 3.00335931 3.00335984 3.00407737 3.00497765
 3.00497893 3.00918544 3.0091858  3.01064218 3.01064289 3.01064358
 3.01064413 3.01289422 3.01289557 3.01815788 3.01858793 3.02211278
 3.02211336 3.03162103 3.03162198 3.03972828 3.03972837 3.05800855
 3.05800882 3.05800969 3.05800987 3.06016683 3.06403327 3.06434688
 3.06434721 3.06627846 3.06627862 3.06911895 3.0691192  3.06912021
 3.0691204  3.07045342 3.07045364 3.07771098 3.0777114  3.07771223
 3.07771254 3.09222519 3.09222535 3.10245984 3.10245991 3.10340617
 3.10340737 3.12157091 3.41094518 3.41094532 3.41204028 3.41204054
 3.41381098 3.41381105 3.4141957  3.41544921 3.41544947 3.41621765
 3.41674331 3.41674362 3.41690625 3.4169067  3.41690832 3.41690832
 3.41725914 3.41725945 3.41726121 3.41726127 3.4179447  3.41805488
 3.41805723 3.42094645 3.420947   3.4209487  3.42094882 3.4221116
 3.42308316 3.42308475 3.42442215 3.42442313 3.4244239  3.42442461
 3.4248073  3.42480845 3.42480883 3.42480958 3.42522539 3.4252265
 3.4263205  3.42632131 3.42676589 3.42676615 3.42824706 3.42824735
 3.42878918 3.42878946 3.43147165 3.43249458 3.43249509 3.43502396
 3.43502553 3.43893982 3.44265334 3.44265488 3.44265518 3.4426562
 3.4486394  3.45227328 3.45227487 3.45797026 3.45797054 3.46669014
 3.46853787 3.46853825 3.47963049 3.47987289 3.47997943 3.4799808
 3.48005056 3.48005095 3.48005239 3.48005252 3.48050128 3.48050312
 3.48153031 3.48277331 3.48929057 3.48929091 3.49204451 3.49204476
 3.49359494 3.49359513 3.49960341 3.49960396 3.49960528 3.49960547
 3.49962826 3.49962886 3.49963015 3.49963039 3.50990759 3.50990799
 3.51199241 3.51199277 3.55627287 3.56589622 3.56589666 3.5739303
 3.57393187 3.57723579 3.58171658 3.58171773 3.58210789 3.58210898
 3.5821098  3.58211054 3.58566286 3.58566406 3.5874387  3.58744007
 3.58744041 3.58744131 3.58915353 3.58915491 3.58915527 3.58915618
 3.5892838  3.58928497 3.58984725 3.58984842 3.59087264 3.59087441
 3.5909503  3.59663973 3.59663999 3.60293988 3.61222738 3.61222941
 3.61397698 3.6150252  3.62521273 3.62521322 3.6268968  3.62689751
 3.62689901 3.62689928 3.63046165 3.6304621  3.63369693 3.63369753
 3.63522147 3.63522233 3.63522368 3.63522401 3.6368699  3.63687053
 3.63708278 3.63708366 3.63708499 3.63708532 3.63887437 3.63887487
 3.63981712 3.63981764 3.64282929 3.64358815 3.64488846 3.64489039
 3.68427332 3.68427446 3.6846147  3.68461551 3.68654067 3.68737579
 3.68737692 3.68753819 3.69008372 3.69008524 3.69508504 3.69590946
 3.69591054 3.69591134 3.69591202 3.69747606 3.69747705 3.69806282
 3.69806409 3.69806471 3.69806549 3.69834205 3.69834334 3.69834391
 3.69834471 3.70046848 3.70046949 3.70053871 3.70054043 3.70717326
 3.70717401 3.70985337 4.02477055 4.02477095 4.02536701 4.02586907
 4.02586948 4.04077109 4.04077176 4.04077338 4.04077352 4.04379818
 4.04379856 4.04691232 4.04691299 4.04691463 4.04691476 4.05094399
 4.05094603 4.05153557 4.05156745 4.05156942 4.05502371 4.05502437
 4.05502593 4.05502607 4.06116037 4.0696739  4.06967431 4.07468931
 4.07468972 4.07810446 4.07810486 4.09023812 4.15747549 4.15747724
 4.15855674 4.16702766 4.16702824 4.16731713 4.17063143 4.17063293
 4.17063337 4.17063434 4.17329745 4.173298   4.17549862 4.17577675
 4.18182571 4.18182736 4.24166231 4.24166352 4.24183461 4.24183579
 4.24495324 4.24495469 4.24495519 4.24495613 4.24780971 4.24781115
 4.24781165 4.24781259 4.25176439 4.2517656  4.25218126 4.25218244
 4.34697443 4.35024079 4.35591016 4.3559105  4.36687844 4.36687853
 4.36789525 4.36789542 4.36912387 4.36912601 4.375985   4.37598682
 4.3770522  4.38141517 4.38405583 4.38405666 4.38405826 4.38405851
 4.38465003 4.38465081 4.38465241 4.38465264 4.38581824 4.38621351
 4.38621426 4.38621589 4.3862161  4.39110971 4.39111185 4.39256039
 4.39256164 4.39258658 4.39258703 4.3928761  4.3928765  4.39767149
 4.39767304 4.39767359 4.39767457 4.39977287 4.39977319 4.40302386
 4.40302533 4.40302595 4.40302689 4.40483628 4.40483772 4.40483837
 4.40483929 4.40629314 4.40629439 4.40650773 4.40650852 4.40665112
 4.40665224 4.40788328 4.40788444 4.40996515 4.409966   4.4118203
 4.41212172 4.41274238 4.41274419 4.41438024 6.88093739 6.92890242
 6.92890568 6.94108008 6.94108048 6.95218627 6.97325994 6.97326061
 6.97326325 6.97326345 6.98611918 6.99432198 6.99432451 7.0014622
 7.00146362 7.00779236 7.00779406 7.00779486 7.00779594 7.01039561
 7.01039605 7.02062569 7.02062728 7.02062743 7.02062864 7.04752773
 7.04752904 7.05451127 7.07735697 7.07735807 7.09321264 7.09321361
 7.11792597 7.1248035  7.12480399 7.13002106 7.13002389 7.1374106
 7.13741235 7.13899319 7.13899471 7.13899605 7.1389971  7.14486955
 7.1448712  7.14503097 7.14503307 7.14642799 7.1555064  7.15614571
 7.1561477  7.15858589 7.15858713 7.15858776 7.15858864 7.15860542
 7.15860737 7.15860758 7.15860892 7.16450554 7.16450621 7.1656999
 7.16570186 7.17944803]
    CPU time for get_k_kpts  33076.61 sec, wall time    444.95 sec
    CPU time for get_j   9170.77 sec, wall time    172.75 sec
    CPU time for vj and vk  42249.94 sec, wall time    617.75 sec
E1 = -5187.488850654287  E_coul = 1154.856618368682
cycle= 7 E= -4828.78991900552  delta_E= -8.22e-06  |g|= 0.00053  |ddm|= 0.00722
    CPU time for cycle= 7  42284.95 sec, wall time    618.29 sec
HOMO = -0.248545713995  LUMO = 0.2356004539
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-20.31736639 -20.31736569 -20.31736286 -20.31736203 -20.31736169
 -20.31736091 -20.31735973 -20.31735892 -20.3173584  -20.31735804
 -20.31735729 -20.31735637 -20.31735568 -20.31735495 -20.31735432
 -20.3173537  -20.31735316 -20.31735265 -20.31735223 -20.31735152
 -20.31735091 -20.31735073 -20.31734949 -20.31734892 -20.31734809
 -20.31734794 -20.31734668 -20.31734537 -20.31734365 -20.31734206
 -20.31734153 -20.31733622 -20.31538554 -20.31538543 -20.3153842
 -20.31538386 -20.31538199 -20.31538081 -20.31537959 -20.31537877
 -20.31537842 -20.31537754 -20.3153774  -20.31537619 -20.31537529
 -20.31537498 -20.31537494 -20.31537447 -20.31537334 -20.31537227
 -20.31537175 -20.31537146 -20.31536898 -20.3153684  -20.31536785
 -20.31536659 -20.31536635 -20.31536373 -20.3153627  -20.31536149
 -20.31536089 -20.31535986 -20.31535641 -20.31535421  -1.11490686
  -1.11044949  -1.11044896  -1.10966448  -1.10966287  -1.10581582
  -1.10581491  -1.10581442  -1.10581308  -1.10422129  -1.10310609
  -1.10298414  -1.10298277  -1.10296502  -1.10296366  -1.10119782
  -1.10119633  -1.10050722  -1.10050618  -1.10050611  -1.1005044
  -1.1005024   -1.10050118  -1.10050115  -1.10049946  -1.10003171
  -1.1000311   -1.09772871  -1.09772723  -1.09771307  -1.09771161
  -1.09765349  -1.06099067  -1.06088932  -1.06088859  -1.06088402
  -1.0608833   -1.05830386  -1.05830342  -1.05779406  -1.05779361
  -1.0577923   -1.05779117  -1.05777814  -1.05777769  -1.05777639
  -1.05777525  -1.0569116   -1.0569095   -1.05498156  -1.05498073
  -1.05495869  -1.05495785  -1.05483222  -1.0533074   -1.05156922
  -1.05156895  -1.05156738  -1.05156657  -1.04700808  -1.04700598
  -1.04596602  -1.04596559  -1.0405045   -0.51468234  -0.51380766
  -0.51380667  -0.5136095   -0.5136085   -0.5134515   -0.51345051
  -0.51333116  -0.51333036  -0.51332997  -0.51332878  -0.5132825
  -0.51328168  -0.5132813   -0.51328011  -0.5132507   -0.51325048
  -0.51316989  -0.51316889  -0.51301705  -0.51301566  -0.51181353
  -0.51169484  -0.51169396  -0.51169366  -0.51169237  -0.51136036
  -0.51037271  -0.51037133  -0.5101504   -0.51015017  -0.50894792
  -0.46894566  -0.46893575  -0.46834602  -0.46834553  -0.46825938
  -0.46825792  -0.4669464   -0.46694576  -0.46673291  -0.46673228
  -0.46556323  -0.46556283  -0.46556201  -0.46556113  -0.46521803
  -0.46498839  -0.46498799  -0.46498717  -0.46498629  -0.46486791
  -0.46486751  -0.46486669  -0.46486581  -0.46329201  -0.46329155
  -0.46325934  -0.46325872  -0.46322332  -0.46322271  -0.46236932
  -0.46236787  -0.45897261  -0.40042983  -0.38806612  -0.38806554
  -0.38449602  -0.38449468  -0.37988541  -0.37988451  -0.37930932
  -0.37930843  -0.3750707   -0.37507033  -0.37506945  -0.37506883
  -0.36898046  -0.36897972  -0.36897969  -0.36897876  -0.36848191
  -0.36848119  -0.36848114  -0.36848024  -0.3681227   -0.3652835
  -0.36497405  -0.36497321  -0.35464069  -0.35381652  -0.35381601
  -0.34426119  -0.34426042  -0.34383745  -0.34383668  -0.33987685
  -0.3398761   -0.33903542  -0.33903468  -0.33075337  -0.32761268
  -0.32761216  -0.31687464  -0.31687418  -0.31687375  -0.31687301
  -0.31675784  -0.31675737  -0.31646844  -0.31646799  -0.31646754
  -0.3164668   -0.31516906  -0.30917415  -0.30806229  -0.3080618
  -0.30722513  -0.30722473  -0.30722404  -0.30722341  -0.30719024
  -0.30718974  -0.29825597  -0.29825482  -0.29413057  -0.29413039
  -0.28412167  -0.26432304  -0.26432249  -0.26389223  -0.26305041
  -0.26304882  -0.26230014  -0.2616852   -0.26094036  -0.26093923
  -0.26084942  -0.26084846  -0.26084824  -0.2608468   -0.26083818
  -0.26083704  -0.26078376  -0.26078279  -0.26078263  -0.26078117
  -0.26077547  -0.26077457  -0.26077422  -0.26077279  -0.26065742
  -0.26065621  -0.26058492  -0.26058372  -0.25916323  -0.25871497
  -0.2587136   -0.25739509  -0.25739476  -0.25702099  -0.25701873
  -0.2570024   -0.25700169  -0.2555429   -0.25538683  -0.25538657
  -0.25538491  -0.25538399  -0.25489269  -0.25475561  -0.25368657
  -0.25368431  -0.25335156  -0.25335124  -0.25176523  -0.24978325
  -0.24978304  -0.2497009   -0.24970068  -0.2496474   -0.24964738
  -0.24964546  -0.24964513  -0.24958061  -0.24958057  -0.24957865
  -0.24957834  -0.24858902  -0.24858901  -0.24854573  -0.24854571] [0.23560045 0.27952669 0.27952671 0.28290996 0.28291033 0.32544336
 0.32544341 0.32544379 0.32544383 0.34680437 0.34680447 0.36228629
 0.3622864  0.3716219  0.3748098  0.39164972 0.39164982 0.39165017
 0.39165034 0.40650153 0.40650163 0.40650197 0.40650218 0.40805024
 0.41152752 0.4115276  0.41695345 0.41695347 0.41778223 0.41778265
 0.43633037 0.45297158 0.45297218 0.46120821 0.4612083  0.46120875
 0.46120884 0.46654122 0.46654139 0.47090469 0.47090482 0.48033296
 0.48033308 0.49375262 0.49375276 0.51226583 0.51226597 0.51226629
 0.51226646 0.51322433 0.51322445 0.51799578 0.51940395 0.5249375
 0.52493761 0.52895808 0.52895832 0.53437852 0.53437887 0.53916672
 0.53916678 0.54345275 0.55076906 0.55076918 0.55076968 0.55076994
 0.5550383  0.5550384  0.55503891 0.555039   0.5616734  0.56167361
 0.58738238 0.58738261 0.59749417 0.59949947 0.59949963 0.60103355
 0.60103377 0.60139191 0.6082187  0.60821888 0.60821932 0.60821967
 0.6093334  0.60933358 0.60933366 0.60933382 0.6141198  0.61411994
 0.61662966 0.61662971 0.62069022 0.62408199 0.624083   0.62510983
 0.62511028 0.62946344 0.62946394 0.63473646 0.63473728 0.63902572
 0.64154929 0.64154941 0.64154968 0.64154973 0.64161293 0.64358118
 0.64358131 0.64358149 0.64358173 0.64402017 0.64402036 0.64947212
 0.65017815 0.65017838 0.65017899 0.65017925 0.6512191  0.65121934
 0.65153469 0.65153494 0.66723435 0.66723524 0.68228894 0.69160897
 0.69160903 0.70115352 0.77312806 0.79746096 0.79746165 0.80436782
 0.80436795 0.83471308 0.83471327 0.83471352 0.83471367 0.83713151
 0.83871266 0.83871268 0.84878179 0.84878179 0.8548162  0.86079452
 0.86079461 0.86195048 0.8619505  0.86195097 0.8619511  0.86344877
 0.86344911 0.86649686 0.86649692 0.86649721 0.86649726 0.86749807
 0.86749831 0.87880376 0.87880382 0.88459978 0.88459988 0.88460031
 0.88460047 0.88492328 0.88492341 0.89015632 0.89588993 0.89589022
 0.89595957 0.89595975 0.89595999 0.89596021 0.89779388 0.89779409
 0.90812159 0.90812163 0.92114691 0.9214917  0.9214918  0.93753961
 0.93753974 0.93753986 0.93754007 0.9420051  0.94200517 0.94290933
 0.94307017 0.94307083 0.94610243 0.9563486  0.95684027 0.95684029
 0.9642433  0.96424371 0.9652146  0.96521505 0.96730578 0.96730604
 0.96730637 0.96730674 0.96829897 0.97487225 0.97894208 0.97894242
 0.9833584  0.98391436 0.98391467 0.99221193 0.99221221 0.99518196
 0.99566666 0.99566672 0.99566685 0.99566693 0.99809923 0.99809941
 0.99809947 0.99809976 1.00208325 1.00208387 1.01023862 1.01023867
 1.01115367 1.01115387 1.02607835 1.02607849 1.02607867 1.02607883
 1.03487944 1.03487951 1.03583827 1.03583874 1.03651114 1.03651127
 1.03651129 1.03651141 1.04193445 1.04806281 1.04806284 1.05277502
 1.05277507 1.05774449 1.05774469 1.06106569 1.0610659  1.06106611
 1.06106636 1.0613791  1.06137925 1.07097793 1.08553915 1.08553939
 1.0972733  1.12349798 1.12349801 1.22183131 1.26614485 1.26634816
 1.27273589 1.27273608 1.30108914 1.30109009 1.3188729  1.32974547
 1.32974586 1.32974628 1.32974677 1.35449082 1.35449119 1.35628931
 1.35628957 1.35849826 1.3584985  1.35894411 1.3589445  1.36230239
 1.36230287 1.36279224 1.36279317 1.37695129 1.37695132 1.37695191
 1.37695194 1.37894887 1.37894887 1.37894929 1.37894932 1.39164855
 1.3956745  1.39692335 1.39692467 1.40149779 1.40149792 1.41011288
 1.41011319 1.41011374 1.41011421 1.41048521 1.41048563 1.41048586
 1.41048646 1.41055441 1.41055471 1.42127291 1.4212732  1.42168229
 1.42168237 1.4219244  1.42398993 1.4278251  1.42973049 1.43220615
 1.43220621 1.43376199 1.43376218 1.43498967 1.43498969 1.43499061
 1.43499066 1.43559276 1.43559282 1.43802091 1.43802103 1.43889183
 1.43889322 1.44007853 1.44224577 1.44224642 1.44281608 1.44456652
 1.44456699 1.44844555 1.44844574 1.44983168 1.44983192 1.44983299
 1.44983324 1.45022409 1.4502248  1.45824014 1.45824141 1.45935378
 1.45935423 1.45935428 1.45935477 1.46698762 1.46780668 1.46780696
 1.46780706 1.46780746 1.47430016 1.47430042 1.48231744 1.48352062
 1.48352099 1.48851311 1.48851322 1.48882014 1.48882037 1.49178106
 1.4917813  1.49178209 1.49178229 1.49444003 1.50170127 1.50170135
 1.50170201 1.50170223 1.50290444 1.50290503 1.50459773 1.50459789
 1.5045986  1.50459872 1.51937512 1.51978013 1.51978035 1.52200309
 1.52200329 1.52551524 1.52551547 1.53053645 1.53053749 1.56889817
 1.58686695 1.586867   1.58919905 1.59882076 1.60094904 1.60094949
 1.60278087 1.60278112 1.61248561 1.61248582 1.61248658 1.61248676
 1.6132837  1.61328393 1.61328467 1.61328497 1.61747661 1.61747666
 1.61950781 1.6195081  1.62436387 1.62436453 1.62810788 1.62827408
 1.6283719  1.62837207 1.63828643 1.63828743 1.6383297  1.63832991
 1.63833015 1.63833039 1.63901324 1.63901373 1.6440738  1.64407393
 1.64539555 1.64552075 1.64552122 1.64552132 1.64552192 1.64675107
 1.64675206 1.64960138 1.65144767 1.65846542 1.6584657  1.66109339
 1.66109352 1.66109435 1.66109444 1.66508301 1.66508336 1.66651176
 1.66651177 1.66651189 1.66651194 1.66658344 1.66658362 1.66658431
 1.66658463 1.67127738 1.67127752 1.67615111 1.67754851 1.67754925
 1.68182506 1.68280817 1.68280849 1.69193356 1.69193399 1.69302474
 1.69302475 1.70233993 1.70254264 1.7040238  1.70402381 1.70486275
 1.70486312 1.70650565 1.70984    1.71027212 1.71027229 1.71047545
 1.71047557 1.71352977 1.71418669 1.71418688 1.71569327 1.71569345
 1.71569372 1.7156939  1.71593564 1.71593582 1.71603429 1.71603435
 1.7168978  1.71689853 1.72171661 1.7217167  1.72171726 1.72171739
 1.72226613 1.72226638 1.72226643 1.72226665 1.7297589  1.72975939
 1.7305932  1.73059371 1.73068995 1.73305082 1.73305106 1.73305127
 1.73305158 1.73315165 1.73471858 1.73717466 1.73717508 1.73747287
 1.73747305 1.73747311 1.73747334 1.73765257 1.73765288 1.73946753
 1.73946802 1.74118202 1.74118233 1.74276352 1.74276359 1.74276424
 1.74276425 1.74394271 1.74394295 1.75308342 1.75340479 1.75340493
 1.75456384 1.75456393 1.75747478 1.75747487 1.76295446 1.76451396
 1.7645142  1.76650766 1.76650813 1.76890438 1.76890446 1.76890471
 1.76890476 1.77397069 1.77397071 1.77397105 1.77397109 1.77701228
 1.7781701  1.77817052 1.77873574 1.77873586 1.77873615 1.77873641
 1.77975737 1.77975771 1.78083222 1.78083233 1.7823823  1.78363421
 1.78363433 1.78810937 1.78891686 1.78891735 1.79592591 1.79592605
 1.79592632 1.79592639 1.79762934 1.7981496  1.7981498  1.80166561
 1.80166573 1.80189676 1.80189678 1.80189705 1.80189713 1.80809048
 1.80809141 1.80835115 1.80848132 1.80894632 1.80894641 1.81136817
 1.81136844 1.81828307 1.82321154 1.82321158 1.85185285 1.8518532
 1.86188063 1.86188081 1.86435902 1.86435914 1.86568252 1.86568285
 1.86663869 1.86663882 1.86663942 1.86663962 1.87061386 1.87061398
 1.87061428 1.87061449 1.88934695 1.88934705 1.88934739 1.88934764
 1.8976564  1.89964359 1.89964366 1.91409596 1.91409618 1.92245134
 1.92245139 1.92518366 1.92518383 1.92518423 1.92518445 1.93257034
 1.93257048 1.93828656 1.93828708 1.94580902 1.94580911 1.95294422
 1.96461735 1.96461755 1.96461795 1.96461825 1.97519836 1.97519855
 1.98070708 2.00145787 2.00145803 2.00145828 2.00145849 2.00861063
 2.00861088 2.0160104  2.02149009 2.02157533 2.02455344 2.02455388
 2.02460732 2.02460758 2.03750755 2.03750813 2.03800472 2.03800499
 2.04022833 2.04022839 2.05240833 2.05263301 2.05263305 2.05263368
 2.05263375 2.05421252 2.05421303 2.05640916 2.05640967 2.06055913
 2.06782211 2.06782293 2.06982328 2.07007311 2.07017271 2.07080963
 2.07080969 2.07292794 2.07292826 2.07292836 2.07292881 2.07751927
 2.07751963 2.07751965 2.07752014 2.08833471 2.08833507 2.08965487
 2.08965518 2.09664846 2.0966486  2.09882957 2.09882987 2.10554164
 2.10640534 2.10640567 2.12724351 2.12724361 2.12724397 2.12724419
 2.13114462 2.13114479 2.13394765 2.13926307 2.15731094 2.15731115
 2.15798091 2.15798113 2.15798141 2.15798159 2.16868104 2.16868126
 2.16868156 2.16868175 2.17881893 2.17881907 2.18142257 2.18142281
 2.19530897 2.19530919 2.2136456  2.21364581 2.21460578 2.21460605
 2.22241817 2.22241819 2.22298515 2.22454381 2.22487416 2.22487446
 2.22537752 2.2380474  2.23804802 2.24601905 2.24601926 2.24601953
 2.24601982 2.24619575 2.2516105  2.25161082 2.25637154 2.26129633
 2.26129653 2.26905228 2.27044202 2.27448415 2.27448443 2.27771477
 2.27771481 2.27771501 2.27771511 2.28584569 2.28584584 2.28584607
 2.2858463  2.29947331 2.29947355 2.29947372 2.29947401 2.303434
 2.30343417 2.30504706 2.3050475  2.32010081 2.3201009  2.32992336
 2.32992349 2.33609108 2.33609122 2.33609164 2.33609175 2.34234322
 2.34234332 2.34497552 2.34497577 2.35519999 2.35520003 2.35520063
 2.35520064 2.35602836 2.36156382 2.36156403 2.36575813 2.36575814
 2.66412482 2.69477849 2.69477943 2.71330787 2.71330801 2.73109989
 2.74745478 2.747455   2.74745563 2.74745603 2.75077454 2.75077467
 2.76343186 2.76343197 2.76865084 2.76865092 2.7686517  2.76865198
 2.77272954 2.77272962 2.77273041 2.77273069 2.77865298 2.77865325
 2.78055723 2.78576767 2.7857679  2.78583219 2.78583231 2.82538765
 2.82538827 2.86435175 2.88748468 2.89015711 2.89015722 2.89113023
 2.89141419 2.89141433 2.89842064 2.89842082 2.89943008 2.89943051
 2.89982314 2.89982342 2.89982352 2.89982385 2.90021208 2.90021274
 2.9008915  2.90089178 2.90089186 2.90089223 2.90092985 2.90093029
 2.92587754 2.92587767 2.92587815 2.92587842 2.93212081 2.93212145
 2.94917753 2.96722435 2.96722446 2.97426129 2.97426154 2.97735703
 2.97845897 2.97845915 2.98675921 2.9892354  2.98923568 2.98923612
 2.98923649 2.98998878 2.99517055 2.9951708  2.99517118 2.99517159
 2.99633087 2.9963314  3.00336531 3.00336588 3.00408556 3.00498606
 3.00498714 3.00919186 3.00919227 3.0106506  3.0106511  3.01065165
 3.0106523  3.01290246 3.01290363 3.01816626 3.0185961  3.02212108
 3.0221216  3.03162663 3.03162747 3.0397338  3.03973399 3.05801565
 3.05801582 3.05801659 3.05801683 3.06017246 3.06403876 3.06435429
 3.06435461 3.06628563 3.06628579 3.06912612 3.06912628 3.06912718
 3.06912738 3.07046016 3.07046035 3.07771653 3.07771684 3.07771754
 3.07771795 3.0922319  3.092232   3.10246518 3.10246523 3.10341158
 3.10341262 3.12157607 3.41094774 3.41094778 3.4120435  3.41204368
 3.41381232 3.41381253 3.41419792 3.41545051 3.41545089 3.41621829
 3.41674361 3.41674413 3.41690736 3.4169075  3.4169089  3.41690957
 3.41726066 3.41726073 3.41726232 3.41726284 3.41795085 3.41805553
 3.41805782 3.42094773 3.42094798 3.42094945 3.42095023 3.42211215
 3.42308482 3.42308635 3.42442674 3.4244275  3.42442809 3.42442912
 3.4248125  3.42481331 3.42481348 3.42481471 3.42523085 3.42523206
 3.42632514 3.42632597 3.42677198 3.42677225 3.42824948 3.42824969
 3.42878992 3.42879035 3.43147246 3.43249778 3.43249826 3.43503018
 3.43503157 3.43894593 3.44265986 3.44266098 3.44266099 3.44266265
 3.44864557 3.45227967 3.45228108 3.45797661 3.4579769  3.46669662
 3.46853918 3.46853972 3.47963368 3.47987379 3.47998052 3.47998189
 3.48005222 3.48005241 3.48005376 3.4800543  3.48050329 3.48050514
 3.48153049 3.48277463 3.48929224 3.48929274 3.49204574 3.4920461
 3.4935968  3.49359713 3.4996052  3.49960552 3.49960669 3.49960745
 3.49962997 3.49963032 3.49963146 3.49963227 3.50990862 3.50990921
 3.51199345 3.51199397 3.55628194 3.56590465 3.56590513 3.57393762
 3.57393903 3.57724357 3.58172494 3.58172619 3.58211522 3.58211599
 3.58211666 3.58211778 3.58567139 3.5856727  3.58744703 3.58744805
 3.58744809 3.58744958 3.5891619  3.58916291 3.58916298 3.58916448
 3.58929173 3.58929301 3.58985512 3.58985641 3.59087968 3.5908813
 3.59095637 3.59664595 3.59664623 3.60294622 3.61222928 3.61223125
 3.61397856 3.61502716 3.62521442 3.62521504 3.62689858 3.62689897
 3.62690027 3.62690119 3.63046265 3.63046325 3.63369866 3.63369944
 3.63522317 3.63522364 3.63522478 3.63522588 3.63687136 3.63687219
 3.63708435 3.63708484 3.63708595 3.63708707 3.63887516 3.63887587
 3.63981778 3.6398185  3.64282993 3.64358871 3.64488898 3.64489092
 3.68428023 3.68428147 3.68462106 3.68462194 3.68654768 3.68738264
 3.68738387 3.68754388 3.69009095 3.69009227 3.69509219 3.69591562
 3.69591637 3.69591694 3.69591811 3.69748209 3.69748321 3.69806945
 3.69807032 3.69807066 3.69807207 3.69834878 3.69834967 3.69834997
 3.69835138 3.70047471 3.70047585 3.70054435 3.70054592 3.7071791
 3.70717994 3.70985908 4.0247716  4.02477224 4.02536862 4.02587013
 4.02587077 4.04077257 4.04077289 4.04077426 4.04077521 4.04379933
 4.04379992 4.04691374 4.04691406 4.04691544 4.04691639 4.05094535
 4.05094737 4.05153665 4.05156886 4.05157081 4.05502533 4.05502565
 4.05502697 4.05502791 4.06116163 4.06967506 4.06967571 4.0746905
 4.07469114 4.07810569 4.0781063  4.09023936 4.15748486 4.15748639
 4.15856579 4.1670371  4.16703773 4.16732628 4.17064106 4.17064213
 4.17064225 4.17064386 4.17330676 4.17330736 4.17550818 4.1757863
 4.18183512 4.18183657 4.2416715  4.24167281 4.24184364 4.24184492
 4.24496266 4.24496369 4.24496387 4.24496543 4.24781914 4.24782017
 4.24782035 4.2478219  4.25177358 4.25177489 4.25219025 4.25219154
 4.34697492 4.35024106 4.35591042 4.35591084 4.36688074 4.36688095
 4.36789735 4.36789765 4.36912436 4.36912651 4.37599314 4.37599474
 4.3770602  4.38142316 4.38405646 4.38405685 4.38405826 4.38405934
 4.38465092 4.38465129 4.38465271 4.38465374 4.3858187  4.38621444
 4.38621479 4.38621623 4.38621722 4.39111008 4.39111223 4.39256831
 4.3925697  4.3925873  4.39258794 4.39287703 4.39287761 4.3976798
 4.39768091 4.3976811  4.3976828  4.39977334 4.39977374 4.40303194
 4.403033   4.40303328 4.40303489 4.40484427 4.4048453  4.40484562
 4.40484719 4.40630101 4.40630239 4.4065138  4.40651464 4.40665847
 4.40665969 4.4078908  4.40789209 4.40997147 4.40997239 4.41182822
 4.41212218 4.41275042 4.41275202 4.41438817 6.88093957 6.9289035
 6.92890686 6.94108189 6.94108238 6.95218666 6.97326098 6.97326127
 6.97326389 6.97326478 6.98612054 6.99432314 6.99432579 7.00146416
 7.00146585 7.00779442 7.00779572 7.00779635 7.00779838 7.01039521
 7.01039575 7.02062768 7.02062912 7.02062913 7.02063104 7.04752886
 7.04753045 7.05451048 7.07735651 7.07735789 7.09321108 7.09321233
 7.11792991 7.12480773 7.12480828 7.13002602 7.13002882 7.13741523
 7.13741724 7.13899854 7.13899964 7.13900093 7.13900254 7.14487338
 7.14487528 7.1450383  7.14504065 7.14643273 7.15551205 7.15615058
 7.15615253 7.15859006 7.15859089 7.15859178 7.15859302 7.15860975
 7.15861127 7.15861136 7.15861353 7.16451187 7.16451261 7.16570611
 7.16570833 7.17945482]
    CPU time for get_k_kpts  33483.26 sec, wall time    451.56 sec
    CPU time for get_j   9211.31 sec, wall time    172.58 sec
    CPU time for vj and vk  42696.05 sec, wall time    624.16 sec
E1 = -5187.488969326529  E_coul = 1154.8567368644303
cycle= 8 E= -4828.78991918201  delta_E= -1.76e-07  |g|= 7.85e-05  |ddm|= 0.00119
    CPU time for cycle= 8  42728.40 sec, wall time    624.67 sec
HOMO = -0.248545497217  LUMO = 0.235600314797
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-20.31736578 -20.3173643  -20.31736272 -20.31736157 -20.31736095
 -20.31735973 -20.31735884 -20.31735781 -20.31735733 -20.31735685
 -20.31735645 -20.31735529 -20.31735502 -20.31735444 -20.31735421
 -20.31735385 -20.31735306 -20.31735265 -20.31735183 -20.31735163
 -20.31735094 -20.31735064 -20.31735031 -20.31735001 -20.31734946
 -20.31734886 -20.31734791 -20.31734604 -20.31734437 -20.31734353
 -20.3173428  -20.31733667 -20.31538548 -20.31538411 -20.31538319
 -20.31538204 -20.31538146 -20.3153805  -20.31538023 -20.3153795
 -20.31537773 -20.31537747 -20.315377   -20.31537557 -20.31537469
 -20.3153736  -20.31537282 -20.31537276 -20.31537228 -20.31537177
 -20.3153711  -20.31537058 -20.31536982 -20.31536976 -20.31536843
 -20.31536796 -20.31536699 -20.31536519 -20.31536471 -20.31536314
 -20.31536299 -20.31536222 -20.31535939 -20.31535494  -1.11490727
  -1.11044987  -1.11044946  -1.10966465  -1.10966353  -1.10581607
  -1.10581507  -1.10581477  -1.10581412  -1.1042218   -1.10310653
  -1.10298442  -1.10298339  -1.10296531  -1.10296426  -1.10119808
  -1.10119708  -1.10050755  -1.10050635  -1.10050629  -1.10050549
  -1.10050269  -1.10050147  -1.10050135  -1.10050066  -1.10003211
  -1.10003164  -1.09772902  -1.09772792  -1.0977134   -1.09771229
  -1.09765399  -1.060991    -1.06088959  -1.06088898  -1.0608843
  -1.06088369  -1.05830417  -1.05830382  -1.0577944   -1.05779349
  -1.05779255  -1.05779216  -1.05777849  -1.05777757  -1.05777664
  -1.05777625  -1.05691166  -1.05691008  -1.05498187  -1.05498119
  -1.054959    -1.05495832  -1.05483263  -1.05330771  -1.05156953
  -1.05156886  -1.05156774  -1.05156749  -1.04700824  -1.04700667
  -1.04596636  -1.04596603  -1.04050493  -0.51468238  -0.51380747
  -0.51380672  -0.5136093   -0.51360854  -0.51345132  -0.51345057
  -0.51333093  -0.51333001  -0.51332982  -0.51332922  -0.51328227
  -0.51328134  -0.51328116  -0.51328056  -0.51325074  -0.51325056
  -0.5131697   -0.51316894  -0.51301688  -0.51301593  -0.5118136
  -0.51169474  -0.51169374  -0.51169362  -0.51169297  -0.51136041
  -0.51037256  -0.51037161  -0.51015044  -0.51015026  -0.50894799
  -0.46894515  -0.46893519  -0.46834528  -0.46834486  -0.46825867
  -0.46825755  -0.46694562  -0.46694506  -0.46673212  -0.46673157
  -0.46556264  -0.46556189  -0.46556133  -0.46556096  -0.46521721
  -0.46498775  -0.464987    -0.46498644  -0.46498607  -0.46486727
  -0.46486652  -0.46486596  -0.46486559  -0.46329153  -0.46329113
  -0.46325878  -0.46325823  -0.46322277  -0.46322222  -0.46236848
  -0.46236737  -0.45897216  -0.40042901  -0.38806516  -0.38806471
  -0.38449531  -0.38449433  -0.37988469  -0.37988399  -0.37930859
  -0.3793079   -0.37506989  -0.37506941  -0.37506877  -0.37506848
  -0.36897986  -0.36897921  -0.36897911  -0.36897861  -0.3684813
  -0.36848067  -0.36848056  -0.36848007  -0.36812178  -0.36528337
  -0.36497307  -0.36497243  -0.35463983  -0.35381616  -0.35381577
  -0.34426048  -0.34425989  -0.34383678  -0.34383618  -0.33987687
  -0.33987628  -0.33903548  -0.33903489  -0.3307525   -0.32761163
  -0.32761123  -0.31687429  -0.31687372  -0.31687342  -0.31687306
  -0.31675723  -0.3167569   -0.31646809  -0.31646751  -0.3164672
  -0.31646684  -0.31516806  -0.30917413  -0.3080618   -0.30806142
  -0.3072243   -0.30722383  -0.30722333  -0.30722306  -0.30718974
  -0.30718935  -0.29825496  -0.29825417  -0.29412997  -0.29412983
  -0.28412064  -0.26432274  -0.2643223   -0.26389211  -0.26305012
  -0.26304902  -0.26230034  -0.26168466  -0.26094026  -0.2609394
  -0.26084911  -0.260848    -0.26084795  -0.26084723  -0.26083809
  -0.26083722  -0.26078348  -0.26078236  -0.26078229  -0.26078157
  -0.26077523  -0.26077415  -0.26077401  -0.26077336  -0.26065702
  -0.26065611  -0.26058451  -0.26058359  -0.25916343  -0.25871465
  -0.25871373  -0.25739525  -0.257395    -0.25702091  -0.2570192
  -0.25700235  -0.2570018   -0.25554311  -0.25538699  -0.25538626
  -0.25538504  -0.2553848   -0.25489288  -0.2547558   -0.2536865
  -0.25368479  -0.25335172  -0.25335147  -0.25176543  -0.24978295
  -0.24978277  -0.24970062  -0.24970043  -0.24964703  -0.24964676
  -0.24964533  -0.24964533  -0.24958023  -0.24957997  -0.24957854
  -0.24957854  -0.24858881  -0.24858879  -0.2485455   -0.2485455 ] [0.23560031 0.27952658 0.27952663 0.28290994 0.28291022 0.32544337
 0.32544346 0.32544369 0.32544375 0.34680429 0.34680441 0.36228633
 0.36228649 0.37162152 0.37480993 0.39164973 0.3916499  0.39165011
 0.39165023 0.40650165 0.40650189 0.40650206 0.40650221 0.40805082
 0.41152726 0.41152729 0.41695362 0.41695371 0.41778199 0.4177823
 0.43633019 0.45297228 0.45297272 0.46120802 0.46120805 0.46120841
 0.46120845 0.46654084 0.46654093 0.4709045  0.47090462 0.48033317
 0.48033334 0.49375308 0.49375329 0.51226557 0.51226568 0.51226592
 0.51226601 0.51322481 0.51322493 0.51799568 0.51940481 0.52493792
 0.52493807 0.52895812 0.52895833 0.53437831 0.5343786  0.53916654
 0.53916655 0.5434524  0.55076965 0.55076989 0.55077021 0.55077034
 0.55503878 0.55503892 0.55503928 0.55503932 0.56167341 0.56167358
 0.5873828  0.58738302 0.59749395 0.59949932 0.59949942 0.60103414
 0.60103436 0.60139264 0.60821919 0.60821951 0.60821976 0.60821994
 0.60933356 0.6093337  0.60933376 0.6093339  0.61412052 0.61412071
 0.61662941 0.61662946 0.62069033 0.62408299 0.62408373 0.62510972
 0.62511007 0.62946323 0.62946363 0.63473634 0.63473693 0.63902543
 0.64154943 0.64154948 0.64154971 0.64154978 0.64161391 0.64358128
 0.64358149 0.64358164 0.64358177 0.6440202  0.64402036 0.64947212
 0.650178   0.65017822 0.65017864 0.65017882 0.65121958 0.65121979
 0.65153461 0.6515348  0.66723415 0.66723479 0.68228866 0.69160865
 0.6916087  0.70115316 0.77312882 0.79746172 0.79746224 0.80436842
 0.80436848 0.8347135  0.83471366 0.83471385 0.83471395 0.83713105
 0.83871334 0.83871346 0.84878247 0.84878262 0.85481674 0.86079418
 0.86079424 0.86195082 0.861951   0.86195127 0.86195135 0.86344841
 0.86344871 0.86649681 0.86649689 0.86649706 0.86649715 0.86749777
 0.86749796 0.87880356 0.8788036  0.88459942 0.88459956 0.88459986
 0.88459993 0.88492297 0.88492305 0.89015621 0.89588955 0.89588979
 0.89595969 0.89595982 0.89596002 0.89596011 0.89779395 0.89779409
 0.90812158 0.90812165 0.92114651 0.92149215 0.9214922  0.93753949
 0.93753965 0.93753974 0.93753986 0.94200474 0.9420048  0.94290901
 0.94306998 0.94307043 0.94610222 0.95634852 0.95683981 0.95683983
 0.96424293 0.96424328 0.96521478 0.9652151  0.96730559 0.96730591
 0.96730608 0.9673063  0.96829925 0.97487193 0.97894172 0.97894199
 0.9833583  0.98391405 0.9839143  0.99221181 0.99221205 0.99518177
 0.99566655 0.99566661 0.99566675 0.99566679 0.99809904 0.99809927
 0.99809933 0.99809948 1.00208314 1.00208356 1.01023856 1.01023861
 1.0111534  1.01115355 1.02607817 1.02607834 1.02607842 1.02607855
 1.03487949 1.0348795  1.0358382  1.03583854 1.03651094 1.03651104
 1.03651106 1.03651116 1.04193442 1.04806272 1.04806276 1.05277522
 1.05277526 1.05774439 1.05774457 1.06106553 1.0610657  1.06106587
 1.06106601 1.06137863 1.06137873 1.07097766 1.0855392  1.08553937
 1.09727318 1.12349781 1.12349784 1.22183134 1.2661451  1.2663484
 1.27273605 1.27273616 1.30108937 1.30109005 1.31887292 1.32974566
 1.32974603 1.32974632 1.3297466  1.35449116 1.3544915  1.35628948
 1.35628968 1.35849852 1.35849874 1.35894434 1.35894466 1.36230261
 1.36230301 1.3627924  1.36279307 1.37695174 1.37695179 1.3769522
 1.37695224 1.3789492  1.37894926 1.37894956 1.37894958 1.39164862
 1.39567444 1.39692356 1.39692452 1.40149782 1.40149791 1.41011306
 1.41011346 1.41011382 1.4101141  1.41048534 1.41048583 1.41048596
 1.41048632 1.41055446 1.41055468 1.42127305 1.42127326 1.42168221
 1.42168225 1.42192454 1.42398974 1.42782567 1.42972963 1.43220633
 1.43220641 1.43376218 1.43376234 1.43498992 1.43498995 1.43499065
 1.43499066 1.43559191 1.43559197 1.43802094 1.43802109 1.43889198
 1.43889301 1.44007849 1.44224564 1.44224614 1.44281511 1.44456669
 1.44456708 1.44844563 1.4484458  1.44983184 1.44983202 1.44983281
 1.44983297 1.4502239  1.45022444 1.45824025 1.45824116 1.45935344
 1.45935378 1.45935381 1.45935412 1.46698794 1.46780632 1.46780661
 1.46780668 1.46780686 1.47430057 1.47430075 1.48231719 1.48352048
 1.4835207  1.48851306 1.48851314 1.48882035 1.48882047 1.49178145
 1.49178157 1.49178219 1.49178234 1.49444004 1.50170119 1.50170138
 1.50170184 1.50170192 1.50290431 1.50290478 1.50459794 1.50459803
 1.50459854 1.50459865 1.51937536 1.51977992 1.51978005 1.52200329
 1.52200347 1.52551529 1.52551547 1.53053654 1.5305373  1.56889845
 1.58686707 1.58686711 1.58919894 1.5988207  1.60094896 1.6009493
 1.60278094 1.60278116 1.61248567 1.61248579 1.61248637 1.61248652
 1.61328371 1.61328391 1.61328449 1.61328463 1.61747671 1.61747676
 1.61950786 1.61950807 1.62436407 1.6243645  1.62810819 1.62827412
 1.62837194 1.62837209 1.63828654 1.63828726 1.63832971 1.63832992
 1.63833006 1.63833025 1.63901342 1.63901376 1.64407413 1.64407425
 1.64539542 1.64552082 1.64552126 1.64552133 1.64552168 1.6467511
 1.64675183 1.6496015  1.65144764 1.65846528 1.65846546 1.66109357
 1.66109364 1.66109426 1.66109433 1.66508298 1.6650832  1.66651182
 1.66651185 1.66651192 1.66651194 1.66658349 1.66658374 1.66658423
 1.66658436 1.67127733 1.67127747 1.67615151 1.67754866 1.67754921
 1.68182493 1.68280828 1.68280853 1.69193343 1.69193377 1.69302446
 1.69302448 1.70233987 1.70254221 1.70402403 1.70402406 1.70486274
 1.70486304 1.70650562 1.7098396  1.71027193 1.71027205 1.7104756
 1.71047569 1.71352935 1.71418627 1.71418642 1.71569366 1.71569378
 1.71569401 1.71569413 1.71593551 1.71593565 1.71603429 1.71603436
 1.71689764 1.71689819 1.72171648 1.7217166  1.721717   1.72171709
 1.72226634 1.72226655 1.72226656 1.72226679 1.7297588  1.72975916
 1.73059336 1.73059371 1.73068957 1.73305103 1.73305126 1.73305144
 1.73305162 1.73315169 1.73471897 1.7371749  1.7371752  1.7374729
 1.73747307 1.73747311 1.73747326 1.73765263 1.73765293 1.73946775
 1.73946809 1.74118194 1.74118218 1.7427636  1.74276361 1.74276409
 1.74276412 1.74394279 1.74394292 1.75308354 1.75340458 1.75340472
 1.754564   1.75456409 1.7574749  1.75747501 1.76295462 1.76451362
 1.76451379 1.76650793 1.76650833 1.7689043  1.76890431 1.76890454
 1.76890456 1.77397071 1.77397072 1.77397096 1.77397099 1.77701237
 1.77817001 1.77817033 1.77873592 1.77873618 1.77873636 1.77873651
 1.77975717 1.77975746 1.78083208 1.78083215 1.78238306 1.78363484
 1.78363485 1.78810936 1.78891713 1.78891751 1.79592576 1.79592581
 1.795926   1.79592609 1.79762962 1.79814931 1.79814949 1.80166553
 1.80166563 1.80189666 1.8018967  1.8018969  1.80189693 1.8080908
 1.80809148 1.80835104 1.80848175 1.80894635 1.8089464  1.81136801
 1.81136823 1.81828283 1.8232115  1.82321154 1.85185282 1.85185312
 1.86188063 1.86188074 1.86435913 1.86435926 1.86568313 1.86568333
 1.86663896 1.86663914 1.86663956 1.86663967 1.87061384 1.87061403
 1.87061423 1.87061436 1.8893472  1.88934742 1.88934763 1.88934774
 1.89765603 1.89964394 1.89964406 1.91409609 1.91409623 1.92245165
 1.92245173 1.92518377 1.92518394 1.92518423 1.92518435 1.93257047
 1.93257061 1.93828644 1.93828685 1.94580911 1.94580915 1.95294421
 1.96461768 1.96461791 1.96461821 1.96461834 1.97519841 1.97519857
 1.98070735 2.00145784 2.001458   2.00145818 2.0014583  2.00861089
 2.0086111  2.01601107 2.02149016 2.02157527 2.02455363 2.02455394
 2.02460745 2.02460761 2.03750773 2.03750817 2.03800467 2.0380049
 2.04022834 2.04022841 2.05240816 2.05263309 2.05263319 2.05263365
 2.05263368 2.05421255 2.05421298 2.05640919 2.05640962 2.06055935
 2.06782218 2.06782279 2.06982339 2.07007309 2.07017257 2.07080974
 2.07080978 2.07292804 2.07292844 2.07292844 2.07292872 2.07751933
 2.07751969 2.07751974 2.07751999 2.08833503 2.08833527 2.08965485
 2.08965512 2.09664838 2.0966485  2.0988296  2.09882986 2.10554154
 2.10640536 2.1064056  2.12724365 2.12724384 2.12724407 2.12724417
 2.13114482 2.13114495 2.13394786 2.13926293 2.15731107 2.15731122
 2.15798118 2.15798134 2.15798153 2.15798171 2.16868132 2.16868149
 2.16868169 2.16868187 2.17881889 2.17881901 2.18142252 2.18142269
 2.1953092  2.1953094  2.21364585 2.21364606 2.21460585 2.21460606
 2.22241859 2.22241867 2.22298542 2.22454346 2.22487381 2.22487406
 2.22537713 2.23804718 2.23804763 2.24601882 2.24601907 2.24601922
 2.2460194  2.24619545 2.25161028 2.25161049 2.25637193 2.2612961
 2.26129628 2.26905256 2.27044183 2.27448451 2.27448472 2.27771506
 2.27771517 2.27771531 2.27771537 2.28584566 2.28584585 2.285846
 2.28584614 2.2994734  2.29947366 2.29947374 2.29947394 2.30343428
 2.30343446 2.30504736 2.3050477  2.32010088 2.32010091 2.32992305
 2.32992316 2.336091   2.33609108 2.33609139 2.33609148 2.34234302
 2.34234309 2.34497571 2.34497594 2.35519998 2.35519998 2.35520042
 2.35520044 2.35602863 2.36156371 2.36156389 2.36575792 2.36575793
 2.66412507 2.6947789  2.69477958 2.71330809 2.71330819 2.73110031
 2.74745511 2.74745551 2.74745587 2.74745611 2.75077505 2.75077526
 2.76343241 2.7634326  2.76865144 2.76865177 2.76865223 2.76865239
 2.77273014 2.77273047 2.77273093 2.7727311  2.77865362 2.77865394
 2.78055721 2.78576836 2.78576866 2.7858327  2.7858328  2.82538801
 2.82538845 2.86435274 2.88748523 2.89015714 2.89015728 2.89113016
 2.89141379 2.8914139  2.89842018 2.89842031 2.89942988 2.89943023
 2.89982288 2.89982314 2.89982323 2.89982345 2.90021239 2.90021287
 2.90089124 2.90089153 2.9008916  2.90089184 2.9009296  2.90092994
 2.92587748 2.92587771 2.92587806 2.92587818 2.93212072 2.93212123
 2.94917692 2.96722383 2.9672239  2.97426116 2.97426133 2.97735648
 2.97845881 2.97845892 2.98675874 2.98923533 2.98923561 2.98923592
 2.98923611 2.9899887  2.9951705  2.99517081 2.99517107 2.99517125
 2.99633088 2.99633125 3.00336534 3.00336577 3.00408551 3.00498614
 3.00498691 3.00919196 3.00919229 3.01065072 3.01065119 3.01065158
 3.01065192 3.01290258 3.01290341 3.01816618 3.01859605 3.02212109
 3.02212146 3.03162619 3.0316268  3.03973373 3.03973392 3.05801547
 3.05801565 3.05801622 3.05801633 3.06017189 3.06403878 3.06435401
 3.06435424 3.06628524 3.06628536 3.06912604 3.06912618 3.06912684
 3.06912694 3.07045992 3.07046006 3.07771637 3.07771669 3.07771719
 3.07771741 3.09223169 3.09223175 3.10246485 3.10246491 3.10341148
 3.10341223 3.12157579 3.41094794 3.41094794 3.4120437  3.41204381
 3.41381244 3.41381263 3.41419817 3.41545071 3.41545103 3.41621842
 3.41674378 3.41674422 3.41690753 3.41690809 3.4169091  3.41690925
 3.41726087 3.41726132 3.41726245 3.41726254 3.41795093 3.41805594
 3.41805766 3.42094794 3.42094858 3.42094964 3.42094986 3.42211228
 3.4230852  3.42308635 3.42442704 3.42442782 3.42442819 3.42442875
 3.42481272 3.42481365 3.42481368 3.42481429 3.42523109 3.425232
 3.42632536 3.42632598 3.42677208 3.4267723  3.42824964 3.42824977
 3.42879013 3.42879049 3.43147258 3.43249795 3.4324983  3.43503048
 3.4350314  3.438946   3.44266008 3.44266123 3.44266136 3.44266207
 3.44864562 3.45227997 3.4522809  3.45797669 3.45797692 3.46669667
 3.46853931 3.46853975 3.47963386 3.47987386 3.4799808  3.47998183
 3.48005244 3.48005287 3.48005387 3.48005403 3.48050368 3.48050508
 3.48153063 3.48277477 3.48929238 3.48929279 3.49204593 3.49204622
 3.49359692 3.4935972  3.49960539 3.49960601 3.49960686 3.49960713
 3.49963015 3.49963081 3.49963163 3.49963193 3.50990882 3.5099093
 3.51199363 3.51199407 3.55628212 3.56590489 3.56590527 3.573938
 3.57393896 3.57724378 3.58172527 3.58172622 3.58211559 3.58211642
 3.58211688 3.58211743 3.58567172 3.58567272 3.58744735 3.5874484
 3.5874485  3.58744916 3.58916221 3.58916329 3.58916338 3.58916406
 3.58929206 3.58929304 3.58985545 3.58985643 3.59088011 3.59088123
 3.5909565  3.59664613 3.59664635 3.60294638 3.61222965 3.61223111
 3.6139787  3.61502726 3.6252146  3.62521509 3.62689878 3.62689952
 3.62690045 3.62690077 3.63046287 3.63046335 3.63369887 3.6336995
 3.63522335 3.63522423 3.63522504 3.63522544 3.63687159 3.63687226
 3.63708453 3.63708544 3.63708623 3.63708663 3.63887539 3.63887598
 3.63981802 3.63981862 3.64283009 3.64358889 3.64488938 3.64489087
 3.68428034 3.68428128 3.68462113 3.68462181 3.68654762 3.68738276
 3.68738369 3.68754388 3.69009112 3.690092   3.69509215 3.69591577
 3.69591667 3.69591702 3.69591758 3.69748224 3.6974831  3.69806957
 3.69807066 3.69807081 3.69807147 3.6983489  3.69835    3.69835011
 3.69835079 3.70047486 3.70047574 3.7005446  3.70054571 3.70717921
 3.70717986 3.7098591  4.02477198 4.02477253 4.02536895 4.02587051
 4.02587106 4.04077292 4.04077371 4.04077469 4.04077499 4.0437997
 4.04380021 4.04691409 4.04691489 4.04691587 4.04691617 4.05094596
 4.05094748 4.05153697 4.0515694  4.05157089 4.05502566 4.05502645
 4.05502738 4.05502769 4.06116199 4.06967548 4.06967603 4.07469091
 4.07469147 4.07810608 4.07810661 4.09023971 4.15748518 4.15748621
 4.15856584 4.16703724 4.16703772 4.16732637 4.17064131 4.17064251
 4.17064255 4.1706433  4.17330693 4.17330739 4.17550829 4.17578636
 4.18183546 4.18183643 4.2416717  4.2416727  4.24184383 4.24184481
 4.24496286 4.24496406 4.24496407 4.24496484 4.24781934 4.24782054
 4.24782055 4.24782132 4.25177379 4.25177478 4.25219045 4.25219143
 4.346975   4.3502411  4.35591052 4.35591086 4.36688076 4.36688095
 4.36789738 4.36789764 4.36912464 4.36912628 4.3759933  4.37599437
 4.3770601  4.38142306 4.38405652 4.38405739 4.38405842 4.38405876
 4.384651   4.38465183 4.38465286 4.38465318 4.3858187  4.38621452
 4.38621532 4.38621637 4.38621668 4.39111039 4.39111203 4.39256836
 4.39256942 4.39258743 4.39258796 4.39287714 4.39287762 4.39767985
 4.39768116 4.39768117 4.397682   4.39977343 4.39977374 4.40303201
 4.40303325 4.40303333 4.40303411 4.40484434 4.40484555 4.40484566
 4.40484643 4.40630107 4.40630212 4.40651383 4.40651446 4.40665854
 4.40665946 4.40789087 4.40789184 4.4099715  4.4099722  4.41182811
 4.41212225 4.41275057 4.41275165 4.41438806 6.88093941 6.92890377
 6.92890623 6.94108173 6.94108211 6.95218648 6.97326096 6.97326169
 6.97326357 6.97326382 6.98612025 6.99432323 6.99432522 7.00146423
 7.00146554 7.00779444 7.00779601 7.00779643 7.00779743 7.01039503
 7.01039546 7.02062769 7.02062917 7.02062918 7.02063029 7.0475289
 7.04753013 7.05451021 7.07735648 7.07735757 7.09321097 7.09321197
 7.11792982 7.12480774 7.12480816 7.13002637 7.13002832 7.13741537
 7.13741689 7.13899885 7.13900002 7.13900092 7.13900169 7.14487348
 7.14487493 7.14503856 7.14504032 7.14643273 7.155512   7.15615087
 7.15615221 7.15859018 7.15859106 7.15859177 7.15859238 7.15860984
 7.1586114  7.15861159 7.15861261 7.16451194 7.16451251 7.1657063
 7.16570796 7.17945485]
    CPU time for get_k_kpts  33122.20 sec, wall time    445.71 sec
    CPU time for get_j   9241.18 sec, wall time    174.92 sec
    CPU time for vj and vk  42364.95 sec, wall time    620.66 sec
E1 = -5187.489043428118  E_coul = 1154.8568109636938
cycle= 9 E= -4828.78991918433  delta_E= -2.33e-09  |g|= 3.93e-05  |ddm|= 0.000111
    CPU time for cycle= 9  42413.27 sec, wall time    621.42 sec
HOMO = -0.248545439172  LUMO = 0.235600284154
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-20.31736536 -20.3173636  -20.31736113 -20.31736099 -20.31736052
 -20.31735981 -20.31735952 -20.31735689 -20.31735648 -20.31735611
 -20.31735551 -20.31735482 -20.31735477 -20.31735406 -20.31735387
 -20.31735381 -20.31735292 -20.31735281 -20.31735259 -20.31735207
 -20.31735202 -20.31735114 -20.31735078 -20.31735059 -20.31734987
 -20.31734966 -20.31734827 -20.31734672 -20.3173445  -20.31734412
 -20.31734312 -20.31733692 -20.31538365 -20.31538333 -20.31538258
 -20.31538202 -20.31538003 -20.31537918 -20.3153781  -20.31537773
 -20.31537742 -20.31537711 -20.31537683 -20.3153756  -20.31537501
 -20.31537496 -20.31537458 -20.31537369 -20.31537329 -20.31537307
 -20.31537298 -20.31537224 -20.31537106 -20.31536988 -20.31536952
 -20.31536849 -20.31536647 -20.3153663  -20.31536475 -20.3153646
 -20.31536352 -20.31536238 -20.3153593  -20.31535633  -1.11490728
  -1.11044983  -1.11044953  -1.10966447  -1.10966372  -1.10581562
  -1.10581517  -1.10581498  -1.10581427  -1.10422179  -1.10310652
  -1.10298428  -1.10298352  -1.10296516  -1.10296441  -1.10119789
  -1.10119724  -1.10050701  -1.10050658  -1.10050641  -1.10050559
  -1.10050218  -1.10050168  -1.10050157  -1.10050077  -1.10003203
  -1.10003168  -1.09772885  -1.09772804  -1.09771322  -1.09771242
  -1.09765397  -1.06099117  -1.0608897   -1.06088921  -1.06088441
  -1.06088392  -1.0583043   -1.05830403  -1.05779404  -1.05779375
  -1.05779308  -1.05779235  -1.05777813  -1.05777784  -1.05777717
  -1.05777644  -1.05691162  -1.05691045  -1.05498195  -1.05498142
  -1.05495907  -1.05495854  -1.05483279  -1.05330787  -1.05156923
  -1.05156904  -1.05156824  -1.05156771  -1.04700817  -1.04700702
  -1.04596647  -1.0459662   -1.04050506  -0.51468243  -0.51380739
  -0.51380685  -0.51360921  -0.51360867  -0.51345124  -0.5134507
  -0.51333055  -0.51333012  -0.51333003  -0.51332937  -0.51328189
  -0.51328146  -0.51328137  -0.5132807   -0.51325076  -0.51325063
  -0.51316962  -0.51316907  -0.51301677  -0.51301614  -0.51181365
  -0.51169436  -0.5116939   -0.51169387  -0.51169314  -0.51136047
  -0.51037245  -0.51037183  -0.51015047  -0.51015034  -0.50894805
  -0.46894537  -0.46893537  -0.4683454   -0.46834507  -0.46825873
  -0.4682579   -0.46694571  -0.46694527  -0.46673221  -0.46673178
  -0.46556246  -0.46556217  -0.46556179  -0.46556119  -0.46521736
  -0.46498757  -0.46498728  -0.4649869   -0.4649863   -0.46486709
  -0.4648668   -0.46486641  -0.46486582  -0.46329173  -0.46329141
  -0.46325897  -0.46325854  -0.46322296  -0.46322253  -0.46236853
  -0.4623677   -0.45897243  -0.40042886  -0.38806494  -0.3880646
  -0.3844951   -0.38449441  -0.37988448  -0.37988397  -0.37930839
  -0.37930788  -0.3750695   -0.37506929  -0.37506883  -0.37506846
  -0.36897956  -0.36897922  -0.36897911  -0.36897866  -0.368481
  -0.36848067  -0.36848055  -0.36848012  -0.36812157  -0.3652834
  -0.36497278  -0.36497229  -0.35463964  -0.35381608  -0.35381577
  -0.34426025  -0.3442598   -0.34383655  -0.3438361   -0.33987696
  -0.33987652  -0.33903557  -0.33903513  -0.33075227  -0.32761138
  -0.32761108  -0.31687399  -0.31687372  -0.31687352  -0.31687307
  -0.31675713  -0.3167569   -0.31646778  -0.31646751  -0.3164673
  -0.31646686  -0.31516784  -0.3091743   -0.30806162  -0.30806132
  -0.30722388  -0.30722369  -0.30722333  -0.30722299  -0.30718956
  -0.30718926  -0.29825459  -0.29825405  -0.29412982  -0.29412971
  -0.28412028  -0.26432257  -0.26432225  -0.26389206  -0.26304995
  -0.2630492   -0.26230046  -0.26168443  -0.26094015  -0.26093952
  -0.26084859  -0.26084809  -0.26084806  -0.26084726  -0.26083798
  -0.26083734  -0.26078294  -0.26078245  -0.26078241  -0.26078162
  -0.26077477  -0.26077432  -0.26077421  -0.26077343  -0.26065679
  -0.26065611  -0.26058427  -0.26058359  -0.25916344  -0.25871447
  -0.25871386  -0.25739525  -0.25739504  -0.2570207   -0.25701944
  -0.25700234  -0.25700192  -0.25554313  -0.25538651  -0.25538633
  -0.25538546  -0.25538487  -0.2548929   -0.25475591  -0.25368629
  -0.25368504  -0.25335172  -0.25335152  -0.25176546  -0.24978284
  -0.24978268  -0.24970051  -0.24970035  -0.24964661  -0.2496466
  -0.24964559  -0.24964535  -0.24957982  -0.24957981  -0.2495788
  -0.24957857  -0.24858876  -0.24858873  -0.24854546  -0.24854544] [0.23560028 0.27952655 0.27952662 0.28290996 0.28291016 0.32544342
 0.32544348 0.32544362 0.32544371 0.34680426 0.34680436 0.36228629
 0.36228644 0.37162156 0.37480992 0.39164978 0.39164987 0.39165001
 0.39165015 0.40650171 0.40650184 0.40650194 0.40650214 0.40805077
 0.41152729 0.41152729 0.41695362 0.41695372 0.41778209 0.41778231
 0.43633017 0.45297228 0.45297259 0.4612081  0.46120811 0.46120837
 0.46120839 0.46654084 0.46654091 0.4709045  0.4709046  0.48033315
 0.48033329 0.49375306 0.49375325 0.51226566 0.51226572 0.51226589
 0.51226596 0.51322484 0.51322494 0.51799583 0.51940473 0.52493794
 0.52493807 0.52895816 0.52895832 0.53437826 0.53437848 0.53916656
 0.53916657 0.54345241 0.55076983 0.55076993 0.55077014 0.55077033
 0.55503889 0.55503892 0.55503916 0.55503929 0.56167337 0.56167351
 0.58738289 0.58738306 0.59749393 0.59949944 0.5994995  0.60103414
 0.60103432 0.60139262 0.60821934 0.60821949 0.60821965 0.6082199
 0.60933366 0.60933376 0.60933381 0.60933391 0.61412062 0.61412078
 0.61662939 0.61662943 0.62069035 0.62408322 0.62408375 0.62510973
 0.62510999 0.62946318 0.62946347 0.6347364  0.63473681 0.6390254
 0.6415495  0.64154954 0.64154971 0.64154976 0.64161401 0.64358133
 0.64358143 0.64358154 0.64358172 0.64402027 0.6440204  0.64947218
 0.65017811 0.65017824 0.65017853 0.65017868 0.65121969 0.65121986
 0.65153462 0.65153476 0.66723422 0.66723466 0.68228862 0.69160861
 0.69160866 0.70115312 0.77312861 0.79746163 0.79746201 0.80436828
 0.80436835 0.83471347 0.83471355 0.83471367 0.83471382 0.837131
 0.83871327 0.8387134  0.84878234 0.84878249 0.85481661 0.86079423
 0.86079428 0.8619509  0.86195099 0.86195114 0.86195131 0.8634484
 0.86344863 0.86649682 0.8664969  0.866497   0.86649708 0.86749782
 0.86749796 0.87880354 0.87880356 0.88459953 0.88459958 0.88459979
 0.88459988 0.88492299 0.88492305 0.89015615 0.8958896  0.89588977
 0.89595975 0.8959598  0.89595995 0.89596002 0.89779397 0.89779405
 0.90812153 0.9081216  0.92114652 0.92149206 0.92149213 0.93753955
 0.93753963 0.9375397  0.93753982 0.94200476 0.94200481 0.94290902
 0.94307007 0.94307037 0.9461023  0.95634847 0.95683985 0.95683986
 0.96424298 0.96424325 0.96521477 0.965215   0.96730576 0.96730592
 0.96730602 0.96730626 0.96829921 0.97487196 0.97894182 0.97894202
 0.98335832 0.98391413 0.98391431 0.99221183 0.99221202 0.99518175
 0.99566658 0.99566661 0.99566673 0.99566678 0.99809913 0.99809925
 0.99809928 0.99809947 1.00208323 1.00208352 1.01023858 1.01023862
 1.01115344 1.01115356 1.02607826 1.02607837 1.0260784  1.02607853
 1.03487945 1.03487947 1.03583829 1.03583853 1.03651097 1.03651105
 1.03651107 1.03651114 1.04193443 1.04806274 1.04806278 1.05277514
 1.0527752  1.05774441 1.05774456 1.06106565 1.06106574 1.06106587
 1.06106598 1.06137872 1.06137878 1.07097773 1.08553924 1.08553936
 1.09727323 1.12349784 1.12349786 1.22183133 1.2661452  1.2663485
 1.27273615 1.27273622 1.30108959 1.30109006 1.31887301 1.32974596
 1.32974616 1.32974635 1.32974661 1.35449115 1.35449142 1.35628967
 1.35628981 1.35849849 1.35849867 1.35894438 1.35894463 1.36230265
 1.36230295 1.3627926  1.36279307 1.37695178 1.37695182 1.3769521
 1.37695215 1.37894921 1.37894923 1.37894945 1.37894951 1.39164841
 1.39567457 1.39692349 1.39692418 1.40149773 1.4014978  1.41011317
 1.41011338 1.41011362 1.41011393 1.41048548 1.41048574 1.41048583
 1.41048621 1.41055442 1.41055457 1.42127311 1.42127326 1.42168217
 1.42168219 1.42192447 1.4239897  1.42782566 1.42972964 1.43220624
 1.43220631 1.43376217 1.43376229 1.43498995 1.43498997 1.43499047
 1.43499049 1.43559197 1.43559201 1.43802085 1.43802098 1.43889208
 1.43889281 1.44007831 1.44224572 1.44224609 1.44281519 1.44456668
 1.44456698 1.44844562 1.44844576 1.44983198 1.44983208 1.44983264
 1.44983277 1.45022399 1.45022439 1.45824035 1.45824099 1.45935356
 1.45935378 1.45935381 1.45935404 1.46698792 1.46780646 1.46780659
 1.46780664 1.46780684 1.47430054 1.47430067 1.48231716 1.48352059
 1.48352072 1.48851304 1.4885131  1.48882041 1.48882047 1.4917816
 1.4917817  1.49178215 1.49178223 1.49444001 1.50170129 1.50170135
 1.50170167 1.50170182 1.5029043  1.50290466 1.50459808 1.50459815
 1.50459851 1.50459856 1.51937523 1.51978003 1.51978011 1.5220032
 1.52200335 1.52551535 1.52551548 1.53053663 1.53053718 1.5688984
 1.58686705 1.58686708 1.58919895 1.59882067 1.60094894 1.60094919
 1.60278094 1.60278112 1.61248574 1.61248585 1.61248627 1.61248636
 1.61328389 1.61328399 1.61328441 1.61328455 1.61747667 1.6174767
 1.61950791 1.61950807 1.62436424 1.62436451 1.62810821 1.62827394
 1.6283719  1.62837204 1.63828665 1.63828715 1.63832974 1.63832989
 1.63832997 1.63833014 1.63901333 1.63901355 1.6440741  1.64407419
 1.64539556 1.64552099 1.64552123 1.64552129 1.6455216  1.64675122
 1.64675175 1.64960144 1.65144765 1.65846527 1.6584654  1.66109368
 1.66109371 1.66109416 1.66109422 1.66508302 1.66508317 1.66651181
 1.66651183 1.66651187 1.66651189 1.66658369 1.66658379 1.66658412
 1.66658431 1.67127736 1.67127748 1.67615145 1.67754872 1.67754912
 1.68182491 1.68280824 1.68280842 1.69193345 1.69193372 1.69302451
 1.69302453 1.70233978 1.70254231 1.70402399 1.70402402 1.70486275
 1.70486298 1.70650565 1.70983962 1.71027194 1.71027202 1.71047556
 1.71047562 1.71352943 1.71418639 1.71418649 1.71569368 1.71569376
 1.71569394 1.71569403 1.71593555 1.71593565 1.71603432 1.71603439
 1.71689775 1.71689814 1.7217166  1.72171667 1.72171695 1.72171703
 1.72226634 1.72226652 1.72226652 1.72226669 1.72975887 1.72975913
 1.73059339 1.73059362 1.73068965 1.7330511  1.73305123 1.73305137
 1.73305154 1.73315166 1.73471888 1.73717492 1.73717514 1.73747295
 1.73747306 1.73747308 1.73747322 1.7376526  1.73765283 1.7394678
 1.73946804 1.74118193 1.74118211 1.74276365 1.74276367 1.74276401
 1.74276402 1.7439428  1.74394287 1.75308348 1.75340457 1.75340468
 1.75456401 1.75456407 1.75747486 1.75747497 1.76295463 1.76451369
 1.76451381 1.76650791 1.76650821 1.7689043  1.76890431 1.76890448
 1.76890449 1.77397072 1.77397074 1.77397091 1.77397092 1.77701234
 1.77817008 1.77817032 1.77873599 1.77873611 1.77873622 1.77873644
 1.77975714 1.77975737 1.78083211 1.78083214 1.78238293 1.78363472
 1.78363477 1.78810933 1.78891713 1.78891741 1.7959258  1.79592587
 1.795926   1.79592602 1.79762955 1.79814938 1.7981495  1.80166554
 1.80166561 1.80189669 1.80189671 1.80189684 1.80189688 1.80809091
 1.80809139 1.80835112 1.80848173 1.80894633 1.80894637 1.81136802
 1.81136818 1.81828282 1.82321144 1.82321148 1.85185286 1.85185309
 1.86188065 1.86188074 1.86435911 1.86435922 1.86568311 1.86568324
 1.86663907 1.86663916 1.86663945 1.8666396  1.87061392 1.87061403
 1.87061416 1.87061431 1.88934727 1.88934736 1.8893475  1.88934768
 1.89765604 1.89964391 1.89964402 1.91409611 1.9140962  1.92245157
 1.92245165 1.92518388 1.92518397 1.92518417 1.9251843  1.93257047
 1.93257058 1.93828648 1.93828678 1.94580909 1.94580912 1.95294421
 1.96461778 1.96461788 1.96461809 1.96461825 1.97519843 1.97519855
 1.98070732 2.00145791 2.001458   2.00145812 2.00145824 2.0086109
 2.00861106 2.01601097 2.02149016 2.02157524 2.02455366 2.02455388
 2.02460745 2.02460755 2.03750778 2.0375081  2.03800467 2.03800485
 2.04022835 2.04022842 2.0524082  2.0526332  2.05263323 2.05263354
 2.05263364 2.05421259 2.05421292 2.05640923 2.05640956 2.06055931
 2.06782226 2.06782271 2.06982337 2.07007308 2.07017259 2.07080972
 2.07080976 2.0729282  2.07292839 2.07292841 2.07292869 2.07751948
 2.07751964 2.07751972 2.07751996 2.08833504 2.08833519 2.0896549
 2.08965511 2.09664839 2.09664848 2.09882963 2.09882984 2.10554154
 2.10640541 2.10640558 2.12724374 2.12724382 2.12724396 2.12724412
 2.13114483 2.13114492 2.13394784 2.13926293 2.15731107 2.15731117
 2.15798122 2.15798136 2.15798149 2.1579816  2.16868135 2.16868149
 2.16868163 2.16868175 2.17881889 2.17881899 2.18142256 2.18142269
 2.19530918 2.19530934 2.21364582 2.21364599 2.21460586 2.21460603
 2.2224185  2.22241858 2.22298535 2.22454352 2.22487391 2.22487409
 2.2253772  2.2380473  2.2380476  2.24601899 2.24601912 2.24601921
 2.24601939 2.24619549 2.25161037 2.25161051 2.25637185 2.26129617
 2.2612963  2.26905249 2.27044188 2.27448446 2.27448461 2.27771505
 2.2777151  2.2777152  2.27771529 2.28584574 2.28584585 2.28584593
 2.28584609 2.29947348 2.29947364 2.29947367 2.29947387 2.30343424
 2.30343439 2.30504736 2.3050476  2.32010091 2.32010092 2.32992312
 2.3299232  2.33609111 2.33609117 2.33609139 2.33609144 2.34234307
 2.34234311 2.3449757  2.34497588 2.35520007 2.35520008 2.35520038
 2.35520039 2.35602858 2.36156374 2.36156387 2.36575795 2.36575796
 2.66412499 2.69477892 2.6947794  2.71330803 2.71330809 2.73110021
 2.74745523 2.74745542 2.74745564 2.74745596 2.75077495 2.75077513
 2.76343229 2.76343247 2.76865151 2.76865166 2.76865194 2.76865222
 2.77273021 2.77273036 2.77273065 2.77273093 2.77865352 2.77865379
 2.78055714 2.78576825 2.78576851 2.78583261 2.78583269 2.82538798
 2.82538829 2.86435257 2.88748512 2.89015708 2.89015721 2.8911301
 2.8914138  2.89141389 2.89842019 2.89842029 2.89942989 2.89943016
 2.89982295 2.89982311 2.89982318 2.89982339 2.9002124  2.90021273
 2.90089131 2.90089148 2.90089154 2.90089177 2.90092961 2.90092988
 2.92587756 2.92587766 2.92587791 2.92587809 2.93212074 2.93212112
 2.94917697 2.96722382 2.96722388 2.97426121 2.97426133 2.97735646
 2.97845886 2.97845893 2.98675874 2.9892355  2.98923563 2.98923584
 2.98923604 2.98998874 2.99517068 2.99517081 2.99517098 2.9951712
 2.99633097 2.99633123 3.00336538 3.0033657  3.00408554 3.00498631
 3.00498683 3.00919199 3.00919223 3.010651   3.01065123 3.0106515
 3.01065182 3.01290274 3.01290331 3.01816622 3.01859607 3.02212118
 3.02212144 3.03162631 3.03162674 3.03973374 3.03973389 3.05801565
 3.05801572 3.05801613 3.05801624 3.06017192 3.06403877 3.06435407
 3.06435423 3.06628529 3.06628537 3.06912621 3.06912627 3.06912674
 3.06912682 3.07045995 3.07046004 3.07771657 3.07771672 3.07771708
 3.0777173  3.09223171 3.09223173 3.10246485 3.1024649  3.10341159
 3.10341212 3.12157578 3.41094793 3.41094796 3.41204374 3.4120438
 3.41381243 3.41381259 3.41419818 3.41545073 3.41545099 3.4162184
 3.41674379 3.41674414 3.41690791 3.41690803 3.41690874 3.4169092
 3.41726123 3.41726131 3.41726211 3.41726248 3.41795098 3.41805614
 3.41805741 3.42094836 3.42094853 3.42094927 3.42094978 3.42211225
 3.42308535 3.42308618 3.42442742 3.42442782 3.42442804 3.4244286
 3.42481313 3.42481354 3.42481357 3.42481422 3.42523125 3.42523192
 3.42632548 3.42632592 3.42677215 3.42677232 3.42824965 3.42824973
 3.42879014 3.42879043 3.43147255 3.432498   3.43249824 3.43503069
 3.43503129 3.43894605 3.44266063 3.44266106 3.44266124 3.442662
 3.44864567 3.45228018 3.45228079 3.45797677 3.45797694 3.46669672
 3.46853935 3.4685397  3.47963387 3.47987384 3.47998092 3.47998167
 3.48005276 3.48005289 3.4800536  3.48005395 3.48050387 3.4805049
 3.48153062 3.48277478 3.48929243 3.48929276 3.49204595 3.49204619
 3.49359696 3.49359719 3.49960577 3.49960598 3.49960658 3.49960707
 3.49963054 3.49963076 3.49963135 3.49963187 3.50990887 3.50990925
 3.51199367 3.51199402 3.5562822  3.56590502 3.56590529 3.57393822
 3.57393887 3.57724385 3.58172547 3.58172616 3.58211606 3.58211643
 3.58211675 3.58211733 3.58567193 3.58567266 3.58744787 3.58744828
 3.58744842 3.58744912 3.58916274 3.58916316 3.5891633  3.58916402
 3.58929226 3.58929297 3.58985565 3.58985637 3.59088035 3.59088111
 3.59095656 3.59664621 3.59664637 3.60294643 3.61222981 3.61223087
 3.61397866 3.61502723 3.62521461 3.625215   3.62689918 3.62689942
 3.62690008 3.62690066 3.63046287 3.63046324 3.6336989  3.63369938
 3.63522378 3.63522408 3.63522465 3.63522534 3.63687162 3.63687213
 3.63708497 3.63708528 3.63708583 3.63708654 3.63887539 3.63887586
 3.63981802 3.63981849 3.64283002 3.64358882 3.6448895  3.6448906
 3.68428052 3.68428121 3.68462126 3.68462175 3.68654767 3.68738294
 3.68738362 3.68754391 3.69009133 3.6900919  3.6950922  3.69591622
 3.69591662 3.69591683 3.69591748 3.69748239 3.69748303 3.69807008
 3.69807057 3.69807062 3.69807142 3.69834941 3.6983499  3.69834992
 3.69835073 3.70047501 3.70047566 3.70054479 3.70054556 3.70717932
 3.7071798  3.70985912 4.024772   4.02477244 4.02536892 4.02587053
 4.02587097 4.04077336 4.0407736  4.04077429 4.04077493 4.04379972
 4.04380012 4.04691454 4.04691477 4.04691547 4.04691611 4.05094612
 4.05094725 4.05153694 4.05156956 4.05157066 4.05502609 4.05502633
 4.055027   4.05502763 4.06116195 4.0696755  4.06967594 4.07469093
 4.07469138 4.0781061  4.07810652 4.09023968 4.15748545 4.15748612
 4.15856593 4.1670374  4.16703775 4.16732646 4.1706419  4.17064237
 4.17064248 4.17064328 4.17330708 4.17330742 4.17550838 4.17578645
 4.18183572 4.18183635 4.24167193 4.24167266 4.24184405 4.24184477
 4.24496344 4.24496393 4.244964   4.24496481 4.24781993 4.24782042
 4.24782048 4.24782129 4.25177402 4.25177474 4.25219068 4.25219139
 4.34697491 4.35024101 4.35591046 4.35591073 4.36688071 4.36688088
 4.36789734 4.36789755 4.36912477 4.36912599 4.37599351 4.37599421
 4.37706012 4.38142309 4.38405695 4.38405721 4.38405795 4.38405864
 4.38465142 4.38465167 4.3846524  4.38465306 4.38581862 4.38621493
 4.38621517 4.38621591 4.38621655 4.39111052 4.39111173 4.39256853
 4.39256931 4.3925874  4.39258782 4.39287711 4.39287749 4.39768042
 4.39768094 4.39768102 4.3976819  4.39977337 4.39977363 4.40303255
 4.4030331  4.40303312 4.40303401 4.40484488 4.40484544 4.40484544
 4.40484632 4.40630124 4.40630201 4.40651392 4.40651437 4.40665868
 4.40665935 4.40789102 4.40789173 4.40997161 4.40997211 4.41182814
 4.41212216 4.41275079 4.41275149 4.41438809 6.88093934 6.92890402
 6.9289058  6.9410817  6.94108199 6.95218638 6.97326146 6.97326165
 6.97326299 6.97326358 6.98612017 6.99432341 6.99432487 7.00146432
 7.00146529 7.007795   7.00779574 7.00779603 7.00779722 7.01039496
 7.01039531 7.0206281  7.02062892 7.02062894 7.02063006 7.04752895
 7.04752988 7.05451009 7.0773565  7.07735733 7.09321096 7.09321173
 7.11792977 7.12480775 7.12480806 7.13002664 7.13002799 7.13741554
 7.13741666 7.13899942 7.13899995 7.13900059 7.1390014  7.14487362
 7.1448747  7.1450388  7.14504008 7.14643269 7.15551197 7.15615104
 7.15615195 7.15859055 7.15859097 7.15859153 7.15859216 7.15861041
 7.15861113 7.1586113  7.15861241 7.164512   7.16451242 7.16570651
 7.16570773 7.17945483]
    CPU time for get_k_kpts  33263.62 sec, wall time    447.60 sec
    CPU time for get_j   9225.76 sec, wall time    174.33 sec
    CPU time for vj and vk  42490.77 sec, wall time    621.96 sec
E1 = -5187.489054082983  E_coul = 1154.8568216182537
Extra cycle  E= -4828.78991918464  delta_E= -3.05e-10  |g|= 2.62e-05  |ddm|= 4.59e-05
    CPU time for scf_cycle 2095008.28 sec, wall time  32272.13 sec
    CPU time for SCF 2095079.02 sec, wall time  32279.42 sec
converged SCF energy = -4828.78991918464
{'cell': <pyscf.pbc.gto.cell.Cell object at 0x7fd1d874c5d0>, 'verbose': 5, 'max_memory': 4000, 'stdout': <_io.TextIOWrapper name='<stdout>' mode='w' encoding='utf-8'>, '_chkfile': <tempfile._TemporaryFileWrapper object at 0x7fd1d8736c50>, 'chkfile': '/tmp/tmp2w3csjne', 'mo_energy': [array([-20.31736536, -20.3173636 , -20.31736113, ...,   7.16570651,
         7.16570773,   7.17945483])], 'mo_coeff': [array([[ 7.48685218e-04,  1.05202771e-04,  9.05965980e-05, ...,
        -4.68129454e-06, -7.31040357e-02, -3.91542662e-02],
       [-7.30636065e-05, -1.01177439e-05, -6.86851607e-06, ...,
        -1.30631534e-05, -2.13380739e-01, -1.09961366e-01],
       [ 2.39425524e-04,  3.23578104e-05,  2.19093432e-05, ...,
        -1.28236066e-05, -1.67267325e-01, -1.04297243e-01],
       ...,
       [-3.16089230e-04, -7.87145046e-05,  8.12314277e-05, ...,
        -5.34620539e-03, -7.13045410e-02,  5.48568133e-02],
       [-1.49905975e-04, -3.76287614e-05,  4.35914124e-05, ...,
        -1.72781931e-03, -3.16721992e-02,  2.60225546e-02],
       [ 1.22063417e-04,  2.75442608e-05, -2.44114436e-05, ...,
         1.19746811e-03,  2.86022561e-02, -2.02139395e-02]])], 'mo_occ': [array([2., 2., 2., ..., 0., 0., 0.])], 'e_tot': -4828.789919184639, 'converged': True, 'cycles': 9, 'scf_summary': {'nuc': -796.1576867199097, 'e1': -5187.489054082983, 'e2': 1154.8568216182537}, '_opt': {None: None}, '_eri': None, 'with_df': <pyscf.pbc.df.rsdf.RSGDF object at 0x7fd1c0381910>, 'rsjk': None, 'exxdiv': None, 'conv_tol': 1e-08, 'exx_built': False, '_t0': 2095099.483591947, '_w0': 846615.981127997}


==> anc/files/timings/comparison_to_pyscf/Ice_XI_2x_supercell/pyscf_pbe_32.out <==
a = 9.00380, b = 15.59560, c = 14.65600, alpha = 90.00000, beta = 90.00000, gamma = 90.00000
lattice_vector = [[9.00380000e+00 0.00000000e+00 0.00000000e+00]
 [9.54955081e-16 1.55956000e+01 0.00000000e+00]
 [8.97421174e-16 8.97421174e-16 1.46560000e+01]]
O 0.000000 5.183980 0.462400
O 2.250950 6.437080 6.865600
H 0.000000 5.174620 1.438490
H 0.000000 4.181960 0.134100
H 3.045990 6.041740 7.193900
O 0.000000 2.613820 4.126400
O 2.250950 1.285080 0.462400
O 2.250950 6.512720 4.126400
O 2.250950 1.360720 3.201600
O 0.000000 2.538180 6.865600
O 0.000000 5.259620 3.201600
H 0.000000 2.623180 5.102490
H 2.250950 1.275720 1.438490
H 2.250950 6.522080 5.102490
H 0.000000 3.615840 3.798100
H 2.250950 0.283060 0.134100
H 2.250950 7.514740 3.798100
H 1.455910 1.756060 3.529900
H 3.045990 1.756060 3.529900
H 1.455910 6.041740 7.193900
H 0.795040 2.142840 7.193900
H -0.795040 5.654960 3.529900
H 0.795040 5.654960 3.529900
H -0.795040 2.142840 7.193900
O 0.000000 5.183980 7.790400
O 2.250950 6.437080 14.193600
H 0.000000 5.174620 8.766490
H 0.000000 4.181960 7.462100
H 3.045990 6.041740 14.521900
O 0.000000 2.613820 11.454400
O 2.250950 1.285080 7.790400
O 2.250950 6.512720 11.454400
O 2.250950 1.360720 10.529600
O 0.000000 2.538180 14.193600
O 0.000000 5.259620 10.529600
H 0.000000 2.623180 12.430490
H 2.250950 1.275720 8.766490
H 2.250950 6.522080 12.430490
H 0.000000 3.615840 11.126100
H 2.250950 0.283060 7.462100
H 2.250950 7.514740 11.126100
H 1.455910 1.756060 10.857900
H 3.045990 1.756060 10.857900
H 1.455910 6.041740 14.521900
H 0.795040 2.142840 14.521900
H -0.795040 5.654960 10.857900
H 0.795040 5.654960 10.857900
H -0.795040 2.142840 14.521900
O 0.000000 12.981780 0.462400
O 2.250950 14.234880 6.865600
H 0.000000 12.972420 1.438490
H 0.000000 11.979760 0.134100
H 3.045990 13.839540 7.193900
O 0.000000 10.411620 4.126400
O 2.250950 9.082880 0.462400
O 2.250950 14.310520 4.126400
O 2.250950 9.158520 3.201600
O 0.000000 10.335980 6.865600
O 0.000000 13.057420 3.201600
H 0.000000 10.420980 5.102490
H 2.250950 9.073520 1.438490
H 2.250950 14.319880 5.102490
H 0.000000 11.413640 3.798100
H 2.250950 8.080860 0.134100
H 2.250950 15.312540 3.798100
H 1.455910 9.553860 3.529900
H 3.045990 9.553860 3.529900
H 1.455910 13.839540 7.193900
H 0.795040 9.940640 7.193900
H -0.795040 13.452760 3.529900
H 0.795040 13.452760 3.529900
H -0.795040 9.940640 7.193900
O 0.000000 12.981780 7.790400
O 2.250950 14.234880 14.193600
H 0.000000 12.972420 8.766490
H 0.000000 11.979760 7.462100
H 3.045990 13.839540 14.521900
O 0.000000 10.411620 11.454400
O 2.250950 9.082880 7.790400
O 2.250950 14.310520 11.454400
O 2.250950 9.158520 10.529600
O 0.000000 10.335980 14.193600
O 0.000000 13.057420 10.529600
H 0.000000 10.420980 12.430490
H 2.250950 9.073520 8.766490
H 2.250950 14.319880 12.430490
H 0.000000 11.413640 11.126100
H 2.250950 8.080860 7.462100
H 2.250950 15.312540 11.126100
H 1.455910 9.553860 10.857900
H 3.045990 9.553860 10.857900
H 1.455910 13.839540 14.521900
H 0.795040 9.940640 14.521900
H -0.795040 13.452760 10.857900
H 0.795040 13.452760 10.857900
H -0.795040 9.940640 14.521900
O 4.501900 5.183980 0.462400
O 6.752850 6.437080 6.865600
H 4.501900 5.174620 1.438490
H 4.501900 4.181960 0.134100
H 7.547890 6.041740 7.193900
O 4.501900 2.613820 4.126400
O 6.752850 1.285080 0.462400
O 6.752850 6.512720 4.126400
O 6.752850 1.360720 3.201600
O 4.501900 2.538180 6.865600
O 4.501900 5.259620 3.201600
H 4.501900 2.623180 5.102490
H 6.752850 1.275720 1.438490
H 6.752850 6.522080 5.102490
H 4.501900 3.615840 3.798100
H 6.752850 0.283060 0.134100
H 6.752850 7.514740 3.798100
H 5.957810 1.756060 3.529900
H 7.547890 1.756060 3.529900
H 5.957810 6.041740 7.193900
H 5.296940 2.142840 7.193900
H 3.706860 5.654960 3.529900
H 5.296940 5.654960 3.529900
H 3.706860 2.142840 7.193900
O 4.501900 5.183980 7.790400
O 6.752850 6.437080 14.193600
H 4.501900 5.174620 8.766490
H 4.501900 4.181960 7.462100
H 7.547890 6.041740 14.521900
O 4.501900 2.613820 11.454400
O 6.752850 1.285080 7.790400
O 6.752850 6.512720 11.454400
O 6.752850 1.360720 10.529600
O 4.501900 2.538180 14.193600
O 4.501900 5.259620 10.529600
H 4.501900 2.623180 12.430490
H 6.752850 1.275720 8.766490
H 6.752850 6.522080 12.430490
H 4.501900 3.615840 11.126100
H 6.752850 0.283060 7.462100
H 6.752850 7.514740 11.126100
H 5.957810 1.756060 10.857900
H 7.547890 1.756060 10.857900
H 5.957810 6.041740 14.521900
H 5.296940 2.142840 14.521900
H 3.706860 5.654960 10.857900
H 5.296940 5.654960 10.857900
H 3.706860 2.142840 14.521900
O 4.501900 12.981780 0.462400
O 6.752850 14.234880 6.865600
H 4.501900 12.972420 1.438490
H 4.501900 11.979760 0.134100
H 7.547890 13.839540 7.193900
O 4.501900 10.411620 4.126400
O 6.752850 9.082880 0.462400
O 6.752850 14.310520 4.126400
O 6.752850 9.158520 3.201600
O 4.501900 10.335980 6.865600
O 4.501900 13.057420 3.201600
H 4.501900 10.420980 5.102490
H 6.752850 9.073520 1.438490
H 6.752850 14.319880 5.102490
H 4.501900 11.413640 3.798100
H 6.752850 8.080860 0.134100
H 6.752850 15.312540 3.798100
H 5.957810 9.553860 3.529900
H 7.547890 9.553860 3.529900
H 5.957810 13.839540 7.193900
H 5.296940 9.940640 7.193900
H 3.706860 13.452760 3.529900
H 5.296940 13.452760 3.529900
H 3.706860 9.940640 7.193900
O 4.501900 12.981780 7.790400
O 6.752850 14.234880 14.193600
H 4.501900 12.972420 8.766490
H 4.501900 11.979760 7.462100
H 7.547890 13.839540 14.521900
O 4.501900 10.411620 11.454400
O 6.752850 9.082880 7.790400
O 6.752850 14.310520 11.454400
O 6.752850 9.158520 10.529600
O 4.501900 10.335980 14.193600
O 4.501900 13.057420 10.529600
H 4.501900 10.420980 12.430490
H 6.752850 9.073520 8.766490
H 6.752850 14.319880 12.430490
H 4.501900 11.413640 11.126100
H 6.752850 8.080860 7.462100
H 6.752850 15.312540 11.126100
H 5.957810 9.553860 10.857900
H 7.547890 9.553860 10.857900
H 5.957810 13.839540 14.521900
H 5.296940 9.940640 14.521900
H 3.706860 13.452760 10.857900
H 5.296940 13.452760 10.857900
H 3.706860 9.940640 14.521900

#INFO: **** input file is /global/cfs/cdirs/m4322/diptarka/periodic-benchmark/timings/Zenodo/pyscf_pbe.py ****
import numpy as np
import sys
import os

if (len(sys.argv) < 3):
    print("Please enter xyz filename as input argument!")
    exit()

if (len(sys.argv) > 3):
    print("Too many arguments!")
    exit()

xyz_filename = sys.argv[1]

xyz_file = open(xyz_filename, "r")
xyz_lines = xyz_file.readlines()
xyz_file.close()

n_atom = int(xyz_lines[0])
xyz_lines.pop(0)

fields = xyz_lines[0].split()
xyz_lines.pop(0)
assert (fields[0] == "3D")
a = float(fields[1])
b = float(fields[2])
c = float(fields[3])
if (len(fields) == 4):
    alpha = 90
    beta  = 90
    gamma = 90
elif (len(fields) == 7):
    alpha = float(fields[4])
    beta  = float(fields[5])
    gamma = float(fields[6])
else:
    print("Incorrect unit cell description on the second line!")
    exit()

print("a = %.5f, b = %.5f, c = %.5f, alpha = %.5f, beta = %.5f, gamma = %.5f"
      %(a, b, c, alpha, beta, gamma))

alpha *= np.pi / 180.0
beta  *= np.pi / 180.0
gamma *= np.pi / 180.0
V_cell = a * b * c * np.sqrt(1.0 - np.cos(alpha)*np.cos(alpha) - np.cos(beta)*np.cos(beta) - np.cos(gamma)*np.cos(gamma) + 2*np.cos(alpha)*np.cos(beta)*np.cos(gamma))

lattice_vector = np.array([
    [ a, 0.0, 0.0, ],
    [ b * np.cos(gamma), b * np.sin(gamma), 0.0, ],
    [ c * np.cos(beta), c * (np.cos(alpha) - np.cos(beta)*np.cos(gamma)) / np.sin(gamma), V_cell / (a * b * np.sin(gamma)) ],
])

print("lattice_vector = " + str(lattice_vector))

xyz_lines = xyz_lines[:n_atom]
xyz_lines = "".join(xyz_lines)
print(xyz_lines)


from pyscf import lib
from pyscf.pbc import gto, scf, df, dft

os.environ["OMP_NUM_THREADS"] = sys.argv[2]

lib.num_threads(sys.argv[2]) 
cell = gto.M(
    atom = xyz_lines,
    basis = 'def2-svp',
    cart = True,
    a = lattice_vector,
    dimension = 3,
    precision = 1e-14,
    verbose = 5
)

mf = dft.RKS(cell, xc = "pbe", exxdiv = None).density_fit()
mf.with_df = df.RSGDF(cell)

mf.kernel()

print(mf.__dict__)

#INFO: ******************** input file end ********************


System: uname_result(system='Linux', node='nid001760', release='5.14.21-150400.24.111_12.0.91-cray_shasta_c', version='#1 SMP Mon Aug 5 07:02:07 UTC 2024 (0c4e917)', machine='x86_64')  Threads 32
Python 3.11.7 | packaged by conda-forge | (main, Dec 23 2023, 14:43:09) [GCC 12.3.0]
numpy 1.26.3  scipy 1.11.4  h5py 3.10.0
Date: Sun Oct 27 06:41:15 2024
PySCF version 2.7.0
PySCF path  /global/cfs/cdirs/m4322/software/pyscf/pyscf
GIT HEAD (branch master) 410d9608a73ad3a507b3008a6f68549288ebfc33

[CONFIG] conf_file None
[INPUT] verbose = 5
[INPUT] max_memory = 4000 
[INPUT] num. atoms = 192
[INPUT] num. electrons = 640
[INPUT] charge = 0
[INPUT] spin (= nelec alpha-beta = 2S) = 0
[INPUT] symmetry False subgroup None
[INPUT] Mole.unit = angstrom
[INPUT] Cartesian GTO integrals (6d 10f)
[INPUT] Symbol           X                Y                Z      unit          X                Y                Z       unit  Magmom
[INPUT]  1 O      0.000000000000   5.183980000000   0.462400000000 AA    0.000000000000   9.796302435223   0.873809359999 Bohr   0.0
[INPUT]  2 O      2.250950000000   6.437080000000   6.865600000000 AA    4.253679020090  12.164318241915  12.974103680814 Bohr   0.0
[INPUT]  3 H      0.000000000000   5.174620000000   1.438490000000 AA    0.000000000000   9.778614598697   2.718352132926 Bohr   0.0
[INPUT]  4 H      0.000000000000   4.181960000000   0.134100000000 AA    0.000000000000   7.902759063886   0.253412273304 Bohr   0.0
[INPUT]  5 H      3.045990000000   6.041740000000   7.193900000000 AA    5.756086878164  11.417233915830  13.594500767509 Bohr   0.0
[INPUT]  6 O      0.000000000000   2.613820000000   4.126400000000 AA    0.000000000000   4.939403938911   7.797765880405 Bohr   0.0
[INPUT]  7 O      2.250950000000   1.285080000000   0.462400000000 AA    4.253679020090   2.428449248156   0.873809359999 Bohr   0.0
[INPUT]  8 O      2.250950000000   6.512720000000   4.126400000000 AA    4.253679020090  12.307257125977   7.797765880405 Bohr   0.0
[INPUT]  9 O      2.250950000000   1.360720000000   3.201600000000 AA    4.253679020090   2.571388132218   6.050147160408 Bohr   0.0
[INPUT] 10 O      0.000000000000   2.538180000000   6.865600000000 AA    0.000000000000   4.796465054849  12.974103680814 Bohr   0.0
[INPUT] 11 O      0.000000000000   5.259620000000   3.201600000000 AA    0.000000000000   9.939241319285   6.050147160408 Bohr   0.0
[INPUT] 12 H      0.000000000000   2.623180000000   5.102490000000 AA    0.000000000000   4.957091775437   9.642308653332 Bohr   0.0
[INPUT] 13 H      2.250950000000   1.275720000000   1.438490000000 AA    4.253679020090   2.410761411630   2.718352132926 Bohr   0.0
[INPUT] 14 H      2.250950000000   6.522080000000   5.102490000000 AA    4.253679020090  12.324944962503   9.642308653332 Bohr   0.0
[INPUT] 15 H      0.000000000000   3.615840000000   3.798100000000 AA    0.000000000000   6.832947310247   7.177368793711 Bohr   0.0
[INPUT] 16 H      2.250950000000   0.283060000000   0.134100000000 AA    4.253679020090   0.534905876819   0.253412273304 Bohr   0.0
[INPUT] 17 H      2.250950000000   7.514740000000   3.798100000000 AA    4.253679020090  14.200800497314   7.177368793711 Bohr   0.0
[INPUT] 18 H      1.455910000000   1.756060000000   3.529900000000 AA    2.751271162016   3.318472458304   6.670544247102 Bohr   0.0
[INPUT] 19 H      3.045990000000   1.756060000000   3.529900000000 AA    5.756086878164   3.318472458304   6.670544247102 Bohr   0.0
[INPUT] 20 H      1.455910000000   6.041740000000   7.193900000000 AA    2.751271162016  11.417233915830  13.594500767509 Bohr   0.0
[INPUT] 21 H      0.795040000000   2.142840000000   7.193900000000 AA    1.502407858074   4.049380728763  13.594500767509 Bohr   0.0
[INPUT] 22 H     -0.795040000000   5.654960000000   3.529900000000 AA   -1.502407858074  10.686325645370   6.670544247102 Bohr   0.0
[INPUT] 23 H      0.795040000000   5.654960000000   3.529900000000 AA    1.502407858074  10.686325645370   6.670544247102 Bohr   0.0
[INPUT] 24 H     -0.795040000000   2.142840000000   7.193900000000 AA   -1.502407858074   4.049380728763  13.594500767509 Bohr   0.0
[INPUT] 25 O      0.000000000000   5.183980000000   7.790400000000 AA    0.000000000000   9.796302435223  14.721722400812 Bohr   0.0
[INPUT] 26 O      2.250950000000   6.437080000000  14.193600000000 AA    4.253679020090  12.164318241915  26.822016721627 Bohr   0.0
[INPUT] 27 H      0.000000000000   5.174620000000   8.766490000000 AA    0.000000000000   9.778614598697  16.566265173738 Bohr   0.0
[INPUT] 28 H      0.000000000000   4.181960000000   7.462100000000 AA    0.000000000000   7.902759063886  14.101325314117 Bohr   0.0
[INPUT] 29 H      3.045990000000   6.041740000000  14.521900000000 AA    5.756086878164  11.417233915830  27.442413808321 Bohr   0.0
[INPUT] 30 O      0.000000000000   2.613820000000  11.454400000000 AA    0.000000000000   4.939403938911  21.645678921218 Bohr   0.0
[INPUT] 31 O      2.250950000000   1.285080000000   7.790400000000 AA    4.253679020090   2.428449248156  14.721722400812 Bohr   0.0
[INPUT] 32 O      2.250950000000   6.512720000000  11.454400000000 AA    4.253679020090  12.307257125977  21.645678921218 Bohr   0.0
[INPUT] 33 O      2.250950000000   1.360720000000  10.529600000000 AA    4.253679020090   2.571388132218  19.898060201220 Bohr   0.0
[INPUT] 34 O      0.000000000000   2.538180000000  14.193600000000 AA    0.000000000000   4.796465054849  26.822016721627 Bohr   0.0
[INPUT] 35 O      0.000000000000   5.259620000000  10.529600000000 AA    0.000000000000   9.939241319285  19.898060201220 Bohr   0.0
[INPUT] 36 H      0.000000000000   2.623180000000  12.430490000000 AA    0.000000000000   4.957091775437  23.490221694145 Bohr   0.0
[INPUT] 37 H      2.250950000000   1.275720000000   8.766490000000 AA    4.253679020090   2.410761411630  16.566265173738 Bohr   0.0
[INPUT] 38 H      2.250950000000   6.522080000000  12.430490000000 AA    4.253679020090  12.324944962503  23.490221694145 Bohr   0.0
[INPUT] 39 H      0.000000000000   3.615840000000  11.126100000000 AA    0.000000000000   6.832947310247  21.025281834523 Bohr   0.0
[INPUT] 40 H      2.250950000000   0.283060000000   7.462100000000 AA    4.253679020090   0.534905876819  14.101325314117 Bohr   0.0
[INPUT] 41 H      2.250950000000   7.514740000000  11.126100000000 AA    4.253679020090  14.200800497314  21.025281834523 Bohr   0.0
[INPUT] 42 H      1.455910000000   1.756060000000  10.857900000000 AA    2.751271162016   3.318472458304  20.518457287915 Bohr   0.0
[INPUT] 43 H      3.045990000000   1.756060000000  10.857900000000 AA    5.756086878164   3.318472458304  20.518457287915 Bohr   0.0
[INPUT] 44 H      1.455910000000   6.041740000000  14.521900000000 AA    2.751271162016  11.417233915830  27.442413808321 Bohr   0.0
[INPUT] 45 H      0.795040000000   2.142840000000  14.521900000000 AA    1.502407858074   4.049380728763  27.442413808321 Bohr   0.0
[INPUT] 46 H     -0.795040000000   5.654960000000  10.857900000000 AA   -1.502407858074  10.686325645370  20.518457287915 Bohr   0.0
[INPUT] 47 H      0.795040000000   5.654960000000  10.857900000000 AA    1.502407858074  10.686325645370  20.518457287915 Bohr   0.0
[INPUT] 48 H     -0.795040000000   2.142840000000  14.521900000000 AA   -1.502407858074   4.049380728763  27.442413808321 Bohr   0.0
[INPUT] 49 O      0.000000000000  12.981780000000   0.462400000000 AA    0.000000000000  24.532008809356   0.873809359999 Bohr   0.0
[INPUT] 50 O      2.250950000000  14.234880000000   6.865600000000 AA    4.253679020090  26.900024616049  12.974103680814 Bohr   0.0
[INPUT] 51 H      0.000000000000  12.972420000000   1.438490000000 AA    0.000000000000  24.514320972830   2.718352132926 Bohr   0.0
[INPUT] 52 H      0.000000000000  11.979760000000   0.134100000000 AA    0.000000000000  22.638465438020   0.253412273304 Bohr   0.0
[INPUT] 53 H      3.045990000000  13.839540000000   7.193900000000 AA    5.756086878164  26.152940289963  13.594500767509 Bohr   0.0
[INPUT] 54 O      0.000000000000  10.411620000000   4.126400000000 AA    0.000000000000  19.675110313044   7.797765880405 Bohr   0.0
[INPUT] 55 O      2.250950000000   9.082880000000   0.462400000000 AA    4.253679020090  17.164155622290   0.873809359999 Bohr   0.0
[INPUT] 56 O      2.250950000000  14.310520000000   4.126400000000 AA    4.253679020090  27.042963500111   7.797765880405 Bohr   0.0
[INPUT] 57 O      2.250950000000   9.158520000000   3.201600000000 AA    4.253679020090  17.307094506352   6.050147160408 Bohr   0.0
[INPUT] 58 O      0.000000000000  10.335980000000   6.865600000000 AA    0.000000000000  19.532171428982  12.974103680814 Bohr   0.0
[INPUT] 59 O      0.000000000000  13.057420000000   3.201600000000 AA    0.000000000000  24.674947693418   6.050147160408 Bohr   0.0
[INPUT] 60 H      0.000000000000  10.420980000000   5.102490000000 AA    0.000000000000  19.692798149570   9.642308653332 Bohr   0.0
[INPUT] 61 H      2.250950000000   9.073520000000   1.438490000000 AA    4.253679020090  17.146467785764   2.718352132926 Bohr   0.0
[INPUT] 62 H      2.250950000000  14.319880000000   5.102490000000 AA    4.253679020090  27.060651336637   9.642308653332 Bohr   0.0
[INPUT] 63 H      0.000000000000  11.413640000000   3.798100000000 AA    0.000000000000  21.568653684381   7.177368793711 Bohr   0.0
[INPUT] 64 H      2.250950000000   8.080860000000   0.134100000000 AA    4.253679020090  15.270612250953   0.253412273304 Bohr   0.0
[INPUT] 65 H      2.250950000000  15.312540000000   3.798100000000 AA    4.253679020090  28.936506871447   7.177368793711 Bohr   0.0
[INPUT] 66 H      1.455910000000   9.553860000000   3.529900000000 AA    2.751271162016  18.054178832437   6.670544247102 Bohr   0.0
[INPUT] 67 H      3.045990000000   9.553860000000   3.529900000000 AA    5.756086878164  18.054178832437   6.670544247102 Bohr   0.0
[INPUT] 68 H      1.455910000000  13.839540000000   7.193900000000 AA    2.751271162016  26.152940289963  13.594500767509 Bohr   0.0
[INPUT] 69 H      0.795040000000   9.940640000000   7.193900000000 AA    1.502407858074  18.785087102896  13.594500767509 Bohr   0.0
[INPUT] 70 H     -0.795040000000  13.452760000000   3.529900000000 AA   -1.502407858074  25.422032019504   6.670544247102 Bohr   0.0
[INPUT] 71 H      0.795040000000  13.452760000000   3.529900000000 AA    1.502407858074  25.422032019504   6.670544247102 Bohr   0.0
[INPUT] 72 H     -0.795040000000   9.940640000000   7.193900000000 AA   -1.502407858074  18.785087102896  13.594500767509 Bohr   0.0
[INPUT] 73 O      0.000000000000  12.981780000000   7.790400000000 AA    0.000000000000  24.532008809356  14.721722400812 Bohr   0.0
[INPUT] 74 O      2.250950000000  14.234880000000  14.193600000000 AA    4.253679020090  26.900024616049  26.822016721627 Bohr   0.0
[INPUT] 75 H      0.000000000000  12.972420000000   8.766490000000 AA    0.000000000000  24.514320972830  16.566265173738 Bohr   0.0
[INPUT] 76 H      0.000000000000  11.979760000000   7.462100000000 AA    0.000000000000  22.638465438020  14.101325314117 Bohr   0.0
[INPUT] 77 H      3.045990000000  13.839540000000  14.521900000000 AA    5.756086878164  26.152940289963  27.442413808321 Bohr   0.0
[INPUT] 78 O      0.000000000000  10.411620000000  11.454400000000 AA    0.000000000000  19.675110313044  21.645678921218 Bohr   0.0
[INPUT] 79 O      2.250950000000   9.082880000000   7.790400000000 AA    4.253679020090  17.164155622290  14.721722400812 Bohr   0.0
[INPUT] 80 O      2.250950000000  14.310520000000  11.454400000000 AA    4.253679020090  27.042963500111  21.645678921218 Bohr   0.0
[INPUT] 81 O      2.250950000000   9.158520000000  10.529600000000 AA    4.253679020090  17.307094506352  19.898060201220 Bohr   0.0
[INPUT] 82 O      0.000000000000  10.335980000000  14.193600000000 AA    0.000000000000  19.532171428982  26.822016721627 Bohr   0.0
[INPUT] 83 O      0.000000000000  13.057420000000  10.529600000000 AA    0.000000000000  24.674947693418  19.898060201220 Bohr   0.0
[INPUT] 84 H      0.000000000000  10.420980000000  12.430490000000 AA    0.000000000000  19.692798149570  23.490221694145 Bohr   0.0
[INPUT] 85 H      2.250950000000   9.073520000000   8.766490000000 AA    4.253679020090  17.146467785764  16.566265173738 Bohr   0.0
[INPUT] 86 H      2.250950000000  14.319880000000  12.430490000000 AA    4.253679020090  27.060651336637  23.490221694145 Bohr   0.0
[INPUT] 87 H      0.000000000000  11.413640000000  11.126100000000 AA    0.000000000000  21.568653684381  21.025281834523 Bohr   0.0
[INPUT] 88 H      2.250950000000   8.080860000000   7.462100000000 AA    4.253679020090  15.270612250953  14.101325314117 Bohr   0.0
[INPUT] 89 H      2.250950000000  15.312540000000  11.126100000000 AA    4.253679020090  28.936506871447  21.025281834523 Bohr   0.0
[INPUT] 90 H      1.455910000000   9.553860000000  10.857900000000 AA    2.751271162016  18.054178832437  20.518457287915 Bohr   0.0
[INPUT] 91 H      3.045990000000   9.553860000000  10.857900000000 AA    5.756086878164  18.054178832437  20.518457287915 Bohr   0.0
[INPUT] 92 H      1.455910000000  13.839540000000  14.521900000000 AA    2.751271162016  26.152940289963  27.442413808321 Bohr   0.0
[INPUT] 93 H      0.795040000000   9.940640000000  14.521900000000 AA    1.502407858074  18.785087102896  27.442413808321 Bohr   0.0
[INPUT] 94 H     -0.795040000000  13.452760000000  10.857900000000 AA   -1.502407858074  25.422032019504  20.518457287915 Bohr   0.0
[INPUT] 95 H      0.795040000000  13.452760000000  10.857900000000 AA    1.502407858074  25.422032019504  20.518457287915 Bohr   0.0
[INPUT] 96 H     -0.795040000000   9.940640000000  14.521900000000 AA   -1.502407858074  18.785087102896  27.442413808321 Bohr   0.0
[INPUT] 97 O      4.501900000000   5.183980000000   0.462400000000 AA    8.507358040179   9.796302435223   0.873809359999 Bohr   0.0
[INPUT] 98 O      6.752850000000   6.437080000000   6.865600000000 AA   12.761037060269  12.164318241915  12.974103680814 Bohr   0.0
[INPUT] 99 H      4.501900000000   5.174620000000   1.438490000000 AA    8.507358040179   9.778614598697   2.718352132926 Bohr   0.0
[INPUT]100 H      4.501900000000   4.181960000000   0.134100000000 AA    8.507358040179   7.902759063886   0.253412273304 Bohr   0.0
[INPUT]101 H      7.547890000000   6.041740000000   7.193900000000 AA   14.263444918343  11.417233915830  13.594500767509 Bohr   0.0
[INPUT]102 O      4.501900000000   2.613820000000   4.126400000000 AA    8.507358040179   4.939403938911   7.797765880405 Bohr   0.0
[INPUT]103 O      6.752850000000   1.285080000000   0.462400000000 AA   12.761037060269   2.428449248156   0.873809359999 Bohr   0.0
[INPUT]104 O      6.752850000000   6.512720000000   4.126400000000 AA   12.761037060269  12.307257125977   7.797765880405 Bohr   0.0
[INPUT]105 O      6.752850000000   1.360720000000   3.201600000000 AA   12.761037060269   2.571388132218   6.050147160408 Bohr   0.0
[INPUT]106 O      4.501900000000   2.538180000000   6.865600000000 AA    8.507358040179   4.796465054849  12.974103680814 Bohr   0.0
[INPUT]107 O      4.501900000000   5.259620000000   3.201600000000 AA    8.507358040179   9.939241319285   6.050147160408 Bohr   0.0
[INPUT]108 H      4.501900000000   2.623180000000   5.102490000000 AA    8.507358040179   4.957091775437   9.642308653332 Bohr   0.0
[INPUT]109 H      6.752850000000   1.275720000000   1.438490000000 AA   12.761037060269   2.410761411630   2.718352132926 Bohr   0.0
[INPUT]110 H      6.752850000000   6.522080000000   5.102490000000 AA   12.761037060269  12.324944962503   9.642308653332 Bohr   0.0
[INPUT]111 H      4.501900000000   3.615840000000   3.798100000000 AA    8.507358040179   6.832947310247   7.177368793711 Bohr   0.0
[INPUT]112 H      6.752850000000   0.283060000000   0.134100000000 AA   12.761037060269   0.534905876819   0.253412273304 Bohr   0.0
[INPUT]113 H      6.752850000000   7.514740000000   3.798100000000 AA   12.761037060269  14.200800497314   7.177368793711 Bohr   0.0
[INPUT]114 H      5.957810000000   1.756060000000   3.529900000000 AA   11.258629202195   3.318472458304   6.670544247102 Bohr   0.0
[INPUT]115 H      7.547890000000   1.756060000000   3.529900000000 AA   14.263444918343   3.318472458304   6.670544247102 Bohr   0.0
[INPUT]116 H      5.957810000000   6.041740000000   7.193900000000 AA   11.258629202195  11.417233915830  13.594500767509 Bohr   0.0
[INPUT]117 H      5.296940000000   2.142840000000   7.193900000000 AA   10.009765898254   4.049380728763  13.594500767509 Bohr   0.0
[INPUT]118 H      3.706860000000   5.654960000000   3.529900000000 AA    7.004950182105  10.686325645370   6.670544247102 Bohr   0.0
[INPUT]119 H      5.296940000000   5.654960000000   3.529900000000 AA   10.009765898254  10.686325645370   6.670544247102 Bohr   0.0
[INPUT]120 H      3.706860000000   2.142840000000   7.193900000000 AA    7.004950182105   4.049380728763  13.594500767509 Bohr   0.0
[INPUT]121 O      4.501900000000   5.183980000000   7.790400000000 AA    8.507358040179   9.796302435223  14.721722400812 Bohr   0.0
[INPUT]122 O      6.752850000000   6.437080000000  14.193600000000 AA   12.761037060269  12.164318241915  26.822016721627 Bohr   0.0
[INPUT]123 H      4.501900000000   5.174620000000   8.766490000000 AA    8.507358040179   9.778614598697  16.566265173738 Bohr   0.0
[INPUT]124 H      4.501900000000   4.181960000000   7.462100000000 AA    8.507358040179   7.902759063886  14.101325314117 Bohr   0.0
[INPUT]125 H      7.547890000000   6.041740000000  14.521900000000 AA   14.263444918343  11.417233915830  27.442413808321 Bohr   0.0
[INPUT]126 O      4.501900000000   2.613820000000  11.454400000000 AA    8.507358040179   4.939403938911  21.645678921218 Bohr   0.0
[INPUT]127 O      6.752850000000   1.285080000000   7.790400000000 AA   12.761037060269   2.428449248156  14.721722400812 Bohr   0.0
[INPUT]128 O      6.752850000000   6.512720000000  11.454400000000 AA   12.761037060269  12.307257125977  21.645678921218 Bohr   0.0
[INPUT]129 O      6.752850000000   1.360720000000  10.529600000000 AA   12.761037060269   2.571388132218  19.898060201220 Bohr   0.0
[INPUT]130 O      4.501900000000   2.538180000000  14.193600000000 AA    8.507358040179   4.796465054849  26.822016721627 Bohr   0.0
[INPUT]131 O      4.501900000000   5.259620000000  10.529600000000 AA    8.507358040179   9.939241319285  19.898060201220 Bohr   0.0
[INPUT]132 H      4.501900000000   2.623180000000  12.430490000000 AA    8.507358040179   4.957091775437  23.490221694145 Bohr   0.0
[INPUT]133 H      6.752850000000   1.275720000000   8.766490000000 AA   12.761037060269   2.410761411630  16.566265173738 Bohr   0.0
[INPUT]134 H      6.752850000000   6.522080000000  12.430490000000 AA   12.761037060269  12.324944962503  23.490221694145 Bohr   0.0
[INPUT]135 H      4.501900000000   3.615840000000  11.126100000000 AA    8.507358040179   6.832947310247  21.025281834523 Bohr   0.0
[INPUT]136 H      6.752850000000   0.283060000000   7.462100000000 AA   12.761037060269   0.534905876819  14.101325314117 Bohr   0.0
[INPUT]137 H      6.752850000000   7.514740000000  11.126100000000 AA   12.761037060269  14.200800497314  21.025281834523 Bohr   0.0
[INPUT]138 H      5.957810000000   1.756060000000  10.857900000000 AA   11.258629202195   3.318472458304  20.518457287915 Bohr   0.0
[INPUT]139 H      7.547890000000   1.756060000000  10.857900000000 AA   14.263444918343   3.318472458304  20.518457287915 Bohr   0.0
[INPUT]140 H      5.957810000000   6.041740000000  14.521900000000 AA   11.258629202195  11.417233915830  27.442413808321 Bohr   0.0
[INPUT]141 H      5.296940000000   2.142840000000  14.521900000000 AA   10.009765898254   4.049380728763  27.442413808321 Bohr   0.0
[INPUT]142 H      3.706860000000   5.654960000000  10.857900000000 AA    7.004950182105  10.686325645370  20.518457287915 Bohr   0.0
[INPUT]143 H      5.296940000000   5.654960000000  10.857900000000 AA   10.009765898254  10.686325645370  20.518457287915 Bohr   0.0
[INPUT]144 H      3.706860000000   2.142840000000  14.521900000000 AA    7.004950182105   4.049380728763  27.442413808321 Bohr   0.0
[INPUT]145 O      4.501900000000  12.981780000000   0.462400000000 AA    8.507358040179  24.532008809356   0.873809359999 Bohr   0.0
[INPUT]146 O      6.752850000000  14.234880000000   6.865600000000 AA   12.761037060269  26.900024616049  12.974103680814 Bohr   0.0
[INPUT]147 H      4.501900000000  12.972420000000   1.438490000000 AA    8.507358040179  24.514320972830   2.718352132926 Bohr   0.0
[INPUT]148 H      4.501900000000  11.979760000000   0.134100000000 AA    8.507358040179  22.638465438020   0.253412273304 Bohr   0.0
[INPUT]149 H      7.547890000000  13.839540000000   7.193900000000 AA   14.263444918343  26.152940289963  13.594500767509 Bohr   0.0
[INPUT]150 O      4.501900000000  10.411620000000   4.126400000000 AA    8.507358040179  19.675110313044   7.797765880405 Bohr   0.0
[INPUT]151 O      6.752850000000   9.082880000000   0.462400000000 AA   12.761037060269  17.164155622290   0.873809359999 Bohr   0.0
[INPUT]152 O      6.752850000000  14.310520000000   4.126400000000 AA   12.761037060269  27.042963500111   7.797765880405 Bohr   0.0
[INPUT]153 O      6.752850000000   9.158520000000   3.201600000000 AA   12.761037060269  17.307094506352   6.050147160408 Bohr   0.0
[INPUT]154 O      4.501900000000  10.335980000000   6.865600000000 AA    8.507358040179  19.532171428982  12.974103680814 Bohr   0.0
[INPUT]155 O      4.501900000000  13.057420000000   3.201600000000 AA    8.507358040179  24.674947693418   6.050147160408 Bohr   0.0
[INPUT]156 H      4.501900000000  10.420980000000   5.102490000000 AA    8.507358040179  19.692798149570   9.642308653332 Bohr   0.0
[INPUT]157 H      6.752850000000   9.073520000000   1.438490000000 AA   12.761037060269  17.146467785764   2.718352132926 Bohr   0.0
[INPUT]158 H      6.752850000000  14.319880000000   5.102490000000 AA   12.761037060269  27.060651336637   9.642308653332 Bohr   0.0
[INPUT]159 H      4.501900000000  11.413640000000   3.798100000000 AA    8.507358040179  21.568653684381   7.177368793711 Bohr   0.0
[INPUT]160 H      6.752850000000   8.080860000000   0.134100000000 AA   12.761037060269  15.270612250953   0.253412273304 Bohr   0.0
[INPUT]161 H      6.752850000000  15.312540000000   3.798100000000 AA   12.761037060269  28.936506871447   7.177368793711 Bohr   0.0
[INPUT]162 H      5.957810000000   9.553860000000   3.529900000000 AA   11.258629202195  18.054178832437   6.670544247102 Bohr   0.0
[INPUT]163 H      7.547890000000   9.553860000000   3.529900000000 AA   14.263444918343  18.054178832437   6.670544247102 Bohr   0.0
[INPUT]164 H      5.957810000000  13.839540000000   7.193900000000 AA   11.258629202195  26.152940289963  13.594500767509 Bohr   0.0
[INPUT]165 H      5.296940000000   9.940640000000   7.193900000000 AA   10.009765898254  18.785087102896  13.594500767509 Bohr   0.0
[INPUT]166 H      3.706860000000  13.452760000000   3.529900000000 AA    7.004950182105  25.422032019504   6.670544247102 Bohr   0.0
[INPUT]167 H      5.296940000000  13.452760000000   3.529900000000 AA   10.009765898254  25.422032019504   6.670544247102 Bohr   0.0
[INPUT]168 H      3.706860000000   9.940640000000   7.193900000000 AA    7.004950182105  18.785087102896  13.594500767509 Bohr   0.0
[INPUT]169 O      4.501900000000  12.981780000000   7.790400000000 AA    8.507358040179  24.532008809356  14.721722400812 Bohr   0.0
[INPUT]170 O      6.752850000000  14.234880000000  14.193600000000 AA   12.761037060269  26.900024616049  26.822016721627 Bohr   0.0
[INPUT]171 H      4.501900000000  12.972420000000   8.766490000000 AA    8.507358040179  24.514320972830  16.566265173738 Bohr   0.0
[INPUT]172 H      4.501900000000  11.979760000000   7.462100000000 AA    8.507358040179  22.638465438020  14.101325314117 Bohr   0.0
[INPUT]173 H      7.547890000000  13.839540000000  14.521900000000 AA   14.263444918343  26.152940289963  27.442413808321 Bohr   0.0
[INPUT]174 O      4.501900000000  10.411620000000  11.454400000000 AA    8.507358040179  19.675110313044  21.645678921218 Bohr   0.0
[INPUT]175 O      6.752850000000   9.082880000000   7.790400000000 AA   12.761037060269  17.164155622290  14.721722400812 Bohr   0.0
[INPUT]176 O      6.752850000000  14.310520000000  11.454400000000 AA   12.761037060269  27.042963500111  21.645678921218 Bohr   0.0
[INPUT]177 O      6.752850000000   9.158520000000  10.529600000000 AA   12.761037060269  17.307094506352  19.898060201220 Bohr   0.0
[INPUT]178 O      4.501900000000  10.335980000000  14.193600000000 AA    8.507358040179  19.532171428982  26.822016721627 Bohr   0.0
[INPUT]179 O      4.501900000000  13.057420000000  10.529600000000 AA    8.507358040179  24.674947693418  19.898060201220 Bohr   0.0
[INPUT]180 H      4.501900000000  10.420980000000  12.430490000000 AA    8.507358040179  19.692798149570  23.490221694145 Bohr   0.0
[INPUT]181 H      6.752850000000   9.073520000000   8.766490000000 AA   12.761037060269  17.146467785764  16.566265173738 Bohr   0.0
[INPUT]182 H      6.752850000000  14.319880000000  12.430490000000 AA   12.761037060269  27.060651336637  23.490221694145 Bohr   0.0
[INPUT]183 H      4.501900000000  11.413640000000  11.126100000000 AA    8.507358040179  21.568653684381  21.025281834523 Bohr   0.0
[INPUT]184 H      6.752850000000   8.080860000000   7.462100000000 AA   12.761037060269  15.270612250953  14.101325314117 Bohr   0.0
[INPUT]185 H      6.752850000000  15.312540000000  11.126100000000 AA   12.761037060269  28.936506871447  21.025281834523 Bohr   0.0
[INPUT]186 H      5.957810000000   9.553860000000  10.857900000000 AA   11.258629202195  18.054178832437  20.518457287915 Bohr   0.0
[INPUT]187 H      7.547890000000   9.553860000000  10.857900000000 AA   14.263444918343  18.054178832437  20.518457287915 Bohr   0.0
[INPUT]188 H      5.957810000000  13.839540000000  14.521900000000 AA   11.258629202195  26.152940289963  27.442413808321 Bohr   0.0
[INPUT]189 H      5.296940000000   9.940640000000  14.521900000000 AA   10.009765898254  18.785087102896  27.442413808321 Bohr   0.0
[INPUT]190 H      3.706860000000  13.452760000000  10.857900000000 AA    7.004950182105  25.422032019504  20.518457287915 Bohr   0.0
[INPUT]191 H      5.296940000000  13.452760000000  10.857900000000 AA   10.009765898254  25.422032019504  20.518457287915 Bohr   0.0
[INPUT]192 H      3.706860000000   9.940640000000  14.521900000000 AA    7.004950182105  18.785087102896  27.442413808321 Bohr   0.0
[INPUT] ---------------- BASIS SET ---------------- 
[INPUT] l, kappa, [nprim/nctr], expnt,             c_1 c_2 ...
[INPUT] H
[INPUT] 0    0    [3    /1   ]  13.010701         0.019682158
                                1.9622572         0.13796524
                                0.44453796        0.47831935
[INPUT] 0    0    [1    /1   ]  0.12194962           1
[INPUT] 1    0    [1    /1   ]  0.8                  1
[INPUT] O
[INPUT] 0    0    [5    /1   ]  2266.1767785      -0.0053431809926
                                340.87010191      -0.03989003923
                                77.363135167      -0.17853911985
                                21.47964494       -0.46427684959
                                6.6589433124      -0.44309745172
[INPUT] 0    0    [1    /1   ]  0.80975975668        1
[INPUT] 0    0    [1    /1   ]  0.25530772234        1
[INPUT] 1    0    [3    /1   ]  17.721504317      0.043394573193
                                3.863550544       0.23094120765
                                1.0480920883      0.51375311064
[INPUT] 1    0    [1    /1   ]  0.27641544411        1
[INPUT] 2    0    [1    /1   ]  1.2                  1

Ewald components = 796.759050416347, -1599.65729980375, 6.74056266749388
nuclear repulsion = -796.15768671991
number of shells = 768
number of NR pGTOs = 2496
number of NR cGTOs = 1600
basis = def2-svp
ecp = {}
CPU time:        10.59
lattice vectors  a1 [17.014716080, 0.000000000, 0.000000000]
                 a2 [0.000000000, 29.471412748, 0.000000000]
                 a3 [0.000000000, 0.000000000, 27.695826082]
dimension = 3
low_dim_ft_type = None
Cell volume = 13888
rcut = 25.222000892121418 (nimgs = [2 1 1])
lattice sum = 159 cells
precision = 1e-14
pseudo = None
ke_cutoff = 274849.6942130022
    = [4017 6957 6539] mesh (182740652991 PWs)


******** <class 'pyscf.pbc.dft.rks.RKS'> ********
method = RKS
initial guess = minao
damping factor = 0
level_shift factor = 0
DIIS = <class 'pyscf.scf.diis.CDIIS'>
diis_start_cycle = 1
diis_space = 8
diis_damp = 0
SCF conv_tol = 1e-08
SCF conv_tol_grad = None
SCF max_cycles = 50
direct_scf = True
direct_scf_tol = 1e-13
chkfile to save SCF result = /tmp/tmpz21na06q
max_memory 4000 MB (current use 114 MB)
******** PBC SCF flags ********
kpt = [0. 0. 0.]
Exchange divergence treatment (exxdiv) = None
DF object = <pyscf.pbc.df.rsdf.RSGDF object at 0x7f2fcbd74c90>
XC functionals = pbe
small_rho_cutoff = 1e-07
radial grids: 
    Treutler-Ahlrichs [JCP 102, 346 (1995); DOI:10.1063/1.469408] (M4) radial grids
    
becke partition: Becke, JCP 88, 2547 (1988); DOI:10.1063/1.454033
pruning grids: <function nwchem_prune at 0x7f2fb8ee9580>
grids dens level: 3
symmetrized grids: False
atomic radii adjust function: <function treutler_atomic_radii_adjust at 0x7f2fb8eea340>
Set gradient conv threshold to 0.0001
Initial guess from minao.
Big error detected in the electron number of initial guess density matrix (Ne/cell = 639.527)!
  This can cause huge error in Fock matrix and lead to instability in SCF for low-dimensional systems.
  DM is normalized wrt the number of electrons 640
kmesh for bvk-cell = [1 1 1]


******** <class 'pyscf.pbc.df.rsdf_builder._RSNucBuilder'> ********
mesh = [37 65 61] (146705 PWs)
ke_cutoff = 22.09150676292109
omega = 0.49167573248281715
exclude_d_aux = False
exclude_dd_block = True
j2c_eig_always = False
has_long_range = True
Set _RSNucBuilder.direct_scf_tol to 1.31945e-17
rs_cell.nbas 832 nao 1664
No. smooth_bas in rs_cell 128
sup-mol nbas = 5711 cGTO = 10743 pGTO = 15286
sup-mol-ft nbas = 9657 cGTO = 18790 pGTO = 27358
    CPU time for int3c kernel initialization      2.23 sec, wall time      0.07 sec
Set ft_ao cutoff to 1e-15
    CPU time for get_nuc  14397.92 sec, wall time    455.76 sec
atom O rad-grids = 75, ang-grids = [ 50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50
  50  50  50  50  50  86  86  86  86  86  86  86  86  86 266 266 266 266
 266 266 266 302 302 302 302 302 302 302 302 302 302 302 302 302 302 302
 302 302 302 302 302 266 266 266 266 266 266 266 266 266 266 266 266 266
 266 266 266]
atom H rad-grids = 50, ang-grids = [ 50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  86  86  86
  86 266 266 266 266 266 302 302 302 302 302 302 302 302 302 302 302 302
 302 266 266 266 266 266 266 266 266 266 266 266 266 266]
tot grids = 2183829
cell vol = 13888.0089  sum(weights) = 13882.7481
Drop grids 468778
    CPU time for setting up grids   7948.75 sec, wall time    258.99 sec
nelec by numeric integration = 639.9972800807742
    CPU time for vxc  10392.15 sec, wall time    335.36 sec
Default auxbasis def2-svp-jkfit is used for H def2-svp
Default auxbasis def2-svp-jkfit is used for O def2-svp
num shells = 2368, num cGTOs = 8512


******** <class 'pyscf.pbc.df.rsdf.RSGDF'> ********
cell num shells = 768, num cGTOs = 1600, num pGTOs = 2496
use_bvk = True
precision_R = 1e-16
precision_G = 1e-14
j2c_eig_always = False
omega = 0.3
ke_cutoff = 6.998546712526899
mesh_compact = [23 37 35] (29785 PWs)
auxbasis = {'H': 'def2-svp-jkfit', 'O': 'def2-svp-jkfit'}
auxcell precision= 1e-14
auxcell rcut = 30.21774171200406
omega_j2c = 0.4
mesh_j2c = [29 47 45] (61335 PWs)
auxcell num shells = 2368, num cGTOs = 8512, num pGTOs = 10176
exp_to_discard = None
_cderi_to_save = /tmp/tmppa5f5h8u
len(kpts) = 1
kmesh for bvk-cell = [1 1 1]
rs_cell.nbas 832 nao 1664
No. smooth_bas in rs_cell 0
sup-mol-ft nbas = 8702 cGTO = 16968 pGTO = 24636
j3c prescreening: cell rcut 36.62 Bohr  keep 81 imgs
Using PBCsr3c_gs2 to evaluate SR integrals
Set ft_ao cutoff to 1e-15
    CPU time for int2c2e    832.00 sec, wall time     27.14 sec
    CPU time for sr jk   7192.53 sec, wall time    101.85 sec
    CPU time for vj and vk 680180.35 sec, wall time  20942.99 sec
E1 = -5123.130327885086  Ecoul = 1619.360818090237  Exc = -584.2133891279553
init E= -4884.14058564271
    CPU time for initialize scf 705034.77 sec, wall time  21736.31 sec
  HOMO = -0.224752389313289  LUMO = 0.0712671895853347
  mo_energy =
[-18.80622029 -18.80558563 -18.80477198 -18.80377835 -18.80374165
 -18.80340565 -18.80287097 -18.80257558 -18.80227956 -18.8022279
 -18.8013987  -18.799735   -18.79917193 -18.79822679 -18.79759498
 -18.79698936 -18.79604782 -18.79593805 -18.79582156 -18.79516281
 -18.79507663 -18.79466817 -18.79431801 -18.79420551 -18.79404827
 -18.79309856 -18.7930145  -18.79297962 -18.79232595 -18.79226521
 -18.79142309 -18.7911852  -18.79066247 -18.79053352 -18.78942471
 -18.78934564 -18.78873163 -18.78859513 -18.78714314 -18.78699878
 -18.78478005 -18.78398974 -18.78299439 -18.7817743  -18.78134815
 -18.78092247 -18.78048322 -18.78043374 -18.78036951 -18.78000327
 -18.7792013  -18.77894289 -18.77873897 -18.77781612 -18.77677093
 -18.77585199 -18.77536405 -18.77497713 -18.77451153 -18.7744308
 -18.77436367 -18.77402123 -18.77316681 -18.77292712  -0.89032558
  -0.88750091  -0.88708313  -0.88645999  -0.88601851  -0.88456273
  -0.88406754  -0.88386714  -0.8837195   -0.88351328  -0.88327059
  -0.883044    -0.88263214  -0.88216816  -0.88203251  -0.88152594
  -0.88113691  -0.8807942   -0.88070488  -0.88043061  -0.88019678
  -0.88006889  -0.87980894  -0.87952058  -0.87907976  -0.87876747
  -0.8786357   -0.87842853  -0.877779    -0.87744048  -0.87677154
  -0.87643767  -0.84679897  -0.84594114  -0.8454393   -0.84484881
  -0.84482433  -0.84446307  -0.84419564  -0.84391512  -0.84302467
  -0.84271776  -0.84248391  -0.84240763  -0.84225194  -0.8420852
  -0.84175644  -0.84158418  -0.84153059  -0.84105403  -0.84086324
  -0.84013312  -0.83987226  -0.83960569  -0.8391495   -0.83894377
  -0.83860643  -0.83850922  -0.83799346  -0.83609127  -0.83535678
  -0.83520339  -0.83449948  -0.83124218  -0.45133928  -0.45050284
  -0.45022903  -0.44929542  -0.44923922  -0.44902286  -0.44885064
  -0.44868321  -0.448534    -0.44832433  -0.44801042  -0.4476307
  -0.44735785  -0.44721146  -0.44702195  -0.44685992  -0.44672583
  -0.44655654  -0.44630467  -0.44627767  -0.4462264   -0.44585961
  -0.44549247  -0.44520154  -0.44511447  -0.44478061  -0.44442204
  -0.44429002  -0.44423209  -0.44371196  -0.44294429  -0.44238666
  -0.40649386  -0.40561797  -0.40507331  -0.40465014  -0.40454477
  -0.40419444  -0.40387816  -0.40349066  -0.40343288  -0.40312588
  -0.40297935  -0.40258636  -0.40238996  -0.40225007  -0.4020182
  -0.40176244  -0.40144012  -0.40130684  -0.40118517  -0.40091912
  -0.40070778  -0.40044737  -0.40028461  -0.39996485  -0.39982087
  -0.39973023  -0.39946875  -0.39903926  -0.39886385  -0.39841415
  -0.39808333  -0.39667087  -0.34155259  -0.3338464   -0.33377282
  -0.33094044  -0.33057552  -0.32947676  -0.32813099  -0.32791342
  -0.32708485  -0.32490583  -0.32488751  -0.3245617   -0.32445817
  -0.32193719  -0.3215332   -0.3208166   -0.32075954  -0.32039206
  -0.31994833  -0.31955794  -0.31942366  -0.3192317   -0.31772747
  -0.31713692  -0.31618708  -0.31252383  -0.30858408  -0.30849866
  -0.30642663  -0.30500648  -0.30478738  -0.30397795  -0.30157609
  -0.30008496  -0.29980028  -0.29901189  -0.29750933  -0.29723175
  -0.29602077  -0.28907605  -0.28898646  -0.28850982  -0.28758769
  -0.28728619  -0.28660583  -0.28603957  -0.28544412  -0.28527379
  -0.28523114  -0.28461561  -0.28348067  -0.28210895  -0.28171683
  -0.28146463  -0.28107392  -0.28099934  -0.27938776  -0.27909113
  -0.27832593  -0.275717    -0.2750737   -0.27267398  -0.27225154
  -0.265159    -0.24656596  -0.24544376  -0.24513602  -0.24472913
  -0.24426233  -0.24405826  -0.24369965  -0.24345594  -0.24328718
  -0.24307905  -0.24294191  -0.24259988  -0.24247792  -0.24232583
  -0.24204733  -0.24174855  -0.24157996  -0.24155347  -0.24120727
  -0.24099533  -0.24091749  -0.24047298  -0.24041199  -0.24017853
  -0.23980829  -0.23970814  -0.23940935  -0.23924078  -0.23878277
  -0.23853382  -0.23813924  -0.23684553  -0.23324984  -0.23240901
  -0.23138013  -0.23133518  -0.23123738  -0.23099033  -0.23069127
  -0.23044431  -0.22995888  -0.22963237  -0.22940937  -0.22931896
  -0.22918521  -0.22898565  -0.22865986  -0.22853348  -0.22812421
  -0.22794558  -0.22788673  -0.22769171  -0.22762238  -0.22746021
  -0.22724866  -0.22680836  -0.22658647  -0.22650631  -0.22634445
  -0.22627488  -0.22607271  -0.22572165  -0.22496943  -0.22475239
   0.07126719   0.10384147   0.10405666   0.10685903   0.10689202
   0.13764889   0.13766915   0.1378865    0.13791202   0.15287163
   0.15322811   0.16066333   0.1607825    0.16907534   0.17060989
   0.18315855   0.18323958   0.18357483   0.1836525    0.18995686
   0.19002533   0.19006234   0.19013336   0.19707628   0.19733441
   0.19762496   0.20050606   0.20057474   0.2143738    0.2144606
   0.22803073   0.22821933   0.23471817   0.23536204   0.23659766
   0.23992113   0.24009674   0.24039733   0.24053878   0.24836422
   0.24839878   0.24841416   0.24848514   0.2527579    0.25284162
   0.258343     0.26463297   0.27266739   0.27270514   0.27273822
   0.27278123   0.28131257   0.28149543   0.28538238   0.28552943
   0.2865093    0.28658652   0.28678126   0.28685106   0.29634889
   0.29647482   0.29947904   0.29991811   0.30155201   0.30178204
   0.30265373   0.30284306   0.30286635   0.3030313    0.30311497
   0.3068588    0.30695154   0.31089388   0.31536886   0.31552199
   0.31563468   0.31590641   0.32082844   0.32094963   0.32403673
   0.32416906   0.32427851   0.32441279   0.32542838   0.32557595
   0.32861823   0.32920295   0.33198718   0.33254511   0.33264823
   0.33283257   0.33305765   0.33967664   0.34017651   0.3424426
   0.34308024   0.34445759   0.34448051   0.34712504   0.34734594
   0.34739915   0.34748138   0.3501909    0.35034685   0.35038828
   0.35055954   0.35071333   0.35072899   0.35096672   0.35175267
   0.35257289   0.35305862   0.35307061   0.3531613    0.35322256
   0.35804005   0.35828356   0.35889818   0.36345956   0.36370238
   0.36373331   0.36400549   0.36956789   0.36983469   0.37586158
   0.37863026   0.37920222   0.38209907   0.47898712   0.5065639
   0.50668624   0.52412902   0.52413819   0.52626442   0.52963576
   0.52967028   0.54033805   0.54051905   0.55056099   0.55069878
   0.55091131   0.55095801   0.55135411   0.55148416   0.55745478
   0.5575562    0.55760972   0.55768675   0.56078259   0.56098395
   0.56244367   0.56253478   0.56254517   0.5626859    0.58196761
   0.58237646   0.58550633   0.59065675   0.59067599   0.59349483
   0.59351107   0.59367152   0.5937758    0.59381257   0.59392564
   0.59460078   0.60002005   0.60019925   0.61398419   0.61407543
   0.6216149    0.62275773   0.62280352   0.62289966   0.62301353
   0.63079844   0.63096762   0.64781116   0.64828708   0.6498289
   0.64994285   0.65014651   0.65324309   0.65336844   0.65356098
   0.6535977    0.65477311   0.65483043   0.65758286   0.66079487
   0.66656687   0.66663858   0.67219898   0.67230435   0.67926006
   0.67936398   0.68029532   0.68035022   0.68276992   0.6828434
   0.68289191   0.68295943   0.69042722   0.69044598   0.69637491
   0.70249597   0.70268633   0.71038242   0.71121165   0.71324317
   0.71335641   0.71408982   0.71436148   0.71462922   0.71467898
   0.71496501   0.71515071   0.71527217   0.72188242   0.72201292
   0.72368208   0.72377664   0.73324686   0.7333462    0.73438193
   0.73458207   0.73459497   0.73468302   0.74241512   0.74245846
   0.7425096    0.74256585   0.74653824   0.74664812   0.75127887
   0.75136746   0.75267131   0.76554834   0.76584591   0.76982353
   0.76995727   0.77001672   0.770083     0.77030777   0.77044655
   0.77063639   0.77083773   0.77326666   0.77944263   0.77954493
   0.80189247   0.80202416   0.81640133   0.83376487   0.83385943
   0.87032703   0.90556921   0.9059282    0.90878487   0.94813038
   0.94848536   0.94951833   0.95674353   0.96168273   0.96169857
   0.96210595   0.96225136   0.96739777   0.9679664    0.96937495
   0.97009083   0.97146583   0.97147822   0.97371806   0.9737878
   0.97970147   0.97972502   0.98280958   0.98332018   0.99316338
   0.99337715   0.9936305    0.99376001   0.9966466    0.99667193
   0.99672036   0.99705794   0.99708806   1.00178959   1.00179709
   1.00337777   1.00462739   1.00566452   1.00569877   1.00653542
   1.00815916   1.01293701   1.01562612   1.01587996   1.01617516
   1.01637797   1.02094244   1.02101317   1.0213294    1.02143897
   1.02197969   1.02202156   1.02456151   1.02478501   1.02891305
   1.02933      1.03018463   1.03056116   1.03248999   1.03285688
   1.03322393   1.03626473   1.03654155   1.0367266    1.03728831
   1.04014366   1.04121193   1.04132249   1.04138254   1.04152269
   1.04183084   1.04185655   1.04188699   1.04191237   1.04207456
   1.04227244   1.04234308   1.0425233    1.04293524   1.04319817
   1.04376756   1.04712539   1.04713066   1.04745578   1.04754456
   1.05088601   1.0509767    1.05145541   1.05467322   1.05467955
   1.05601471   1.06171562   1.06175018   1.06184578   1.06189373
   1.0670781    1.07957474   1.07965189   1.08069206   1.08100395
   1.08265056   1.08300741   1.08987639   1.0905812    1.09066149
   1.09166234   1.09199512   1.09279089   1.09299856   1.10075857
   1.10093408   1.10116194   1.10125127   1.11278643   1.11286714
   1.11325952   1.11341232   1.1177564    1.1182654    1.1196677
   1.11992787   1.13748638   1.13779006   1.13859945   1.13876798
   1.15165236   1.15502469   1.1551193    1.1728266    1.2040279
   1.2041626    1.21240852   1.21262974   1.21343215   1.21350273
   1.22112273   1.22720217   1.2273762    1.22874921   1.23404084
   1.2405675    1.2408544    1.24094632   1.24126238   1.24206034
   1.24241907   1.24243026   1.24281264   1.24404393   1.24548833
   1.24644109   1.24851239   1.25581935   1.25584888   1.25653283
   1.25675397   1.26572053   1.26585023   1.26663502   1.26679707
   1.26715045   1.26731542   1.27226542   1.27258945   1.27571724
   1.27599168   1.27629094   1.28170001   1.2818707    1.28187987
   1.28204633   1.28403057   1.28417825   1.2978265    1.29797121
   1.29805994   1.2983117    1.30162115   1.30227069   1.30271417
   1.30325969   1.30360035   1.30406593   1.30407626   1.30437829
   1.30440762   1.30780538   1.3079097    1.30798956   1.30805828
   1.30884863   1.31272997   1.31304492   1.31662764   1.31686289
   1.31689481   1.31694594   1.32006397   1.32025845   1.32383563
   1.3273632    1.32751303   1.33844308   1.33977204   1.33987114
   1.34206258   1.34249018   1.34533534   1.34562267   1.34595003
   1.34601767   1.3497488    1.34998122   1.35003439   1.35017568
   1.35177076   1.35248261   1.35269103   1.35275477   1.35286845
   1.3531731    1.35437731   1.35454267   1.35506646   1.35706908
   1.35726135   1.35739929   1.35772173   1.35791817   1.35797237
   1.35815332   1.35945026   1.35996931   1.36020421   1.36026878
   1.36033828   1.36038483   1.36051666   1.3610929    1.36229619
   1.36463158   1.36470386   1.36741397   1.36747148   1.36785688
   1.36791756   1.36883555   1.37056038   1.37087433   1.3711
   1.37121707   1.37206068   1.37207828   1.37228102   1.3723747
   1.37447551   1.37456755   1.37466709   1.37488553   1.38089001
   1.38098256   1.38125802   1.3813577    1.38143015   1.38152134
   1.38719664   1.39003527   1.39014927   1.39463553   1.39478326
   1.40027535   1.40044272   1.40052932   1.40056896   1.40326664
   1.40342428   1.40503068   1.40511506   1.40517619   1.40531747
   1.40656337   1.40673094   1.40867676   1.4090136    1.41320763
   1.41691855   1.4173786    1.41774409   1.4178089    1.41787507
   1.41789386   1.42689396   1.42702613   1.42740092   1.42761084
   1.42776354   1.42791721   1.42805302   1.43022296   1.43043934
   1.43054763   1.43070006   1.43181246   1.43196962   1.43304153
   1.43320099   1.43320354   1.43334488   1.43482149   1.43536204
   1.43673445   1.43687345   1.43979352   1.43980329   1.44320143
   1.44336905   1.44388532   1.44409007   1.44414682   1.44429276
   1.44440731   1.44584193   1.44604172   1.44677756   1.45782366
   1.47627327   1.47641454   1.49570152   1.49578415   1.50321947
   1.50340546   1.50428417   1.50437947   1.50442497   1.50451339
   1.50599734   1.50607918   1.50622722   1.50635837   1.50869129
   1.50893865   1.52386552   1.52397268   1.52399141   1.5241381
   1.54017818   1.54695711   1.54703245   1.54948958   1.54970629
   1.55524858   1.55530685   1.55540879   1.55557927   1.56477102
   1.56518922   1.5656849    1.5658       1.56657246   1.56673037
   1.57447617   1.57504808   1.57574521   1.59192352   1.59193397
   1.59210555   1.59217784   1.59587546   1.5959049    1.61542646
   1.62307628   1.6231548    1.62327744   1.62332915   1.62424565
   1.62427969   1.63855841   1.64360144   1.64737197   1.64755507
   1.64958811   1.64960871   1.65252112   1.65305209   1.65582486
   1.6558901    1.65597896   1.65611494   1.66490278   1.66544025
   1.66777313   1.66984347   1.67010959   1.67063623   1.6710262
   1.67229197   1.67255152   1.67367382   1.67393135   1.67560144
   1.67606889   1.67700291   1.67727193   1.67750239   1.6776485
   1.67902237   1.67939993   1.67955477   1.68079222   1.680858
   1.68094831   1.68104735   1.68527164   1.6882383    1.69768615
   1.69782259   1.69943227   1.70100439   1.70123965   1.70752229
   1.70762551   1.71359606   1.71372463   1.72216032   1.72225948
   1.73346566   1.73353031   1.73698204   1.73715855   1.73727962
   1.73734945   1.73751146   1.76053443   1.76273437   1.76287106
   1.76294071   1.76299171   1.76347348   1.76357503   1.77489205
   1.77492167   1.77500707   1.77506026   1.7860329    1.78616997
   1.78666567   1.78670454   1.79815203   1.79827514   1.83538985
   1.83670678   1.83755468   1.83804142   1.84084953   1.8413396
   1.84438849   1.84452506   1.84867353   1.85054835   1.85092544
   1.8514687    1.85498503   1.85676902   1.86042196   1.8639844
   1.86409364   1.86418447   1.8643363    1.87797155   1.87814514
   1.88274099   1.88284396   1.8891174    1.88924722   1.89746096
   1.89757865   1.89773681   1.89782549   1.8979666    1.89886571
   1.9048234    1.90501056   1.90519909   1.90537182   1.91499562
   1.91515694   1.91517942   1.91530547   1.92724189   1.92750188
   1.92758715   1.92766816   1.93668564   1.93695899   1.94602782
   1.94609258   1.94934801   1.9494514    1.94949061   1.94987085
   1.95609589   1.95646472   1.96189181   1.96223819   1.96532848
   1.96541589   1.9655401    1.96575418   1.97077443   1.97079755
   1.97188809   1.97220393   1.97350936   2.21587965   2.24105215
   2.24131281   2.25379515   2.25386504   2.27396946   2.2852075
   2.28547605   2.28557873   2.28579649   2.29616258   2.29662869
   2.30769863   2.30792853   2.30889584   2.31161125   2.31189951
   2.31236114   2.31259348   2.31593826   2.31598184   2.31628382
   2.31634147   2.32089228   2.32146236   2.32382098   2.3239697
   2.32929412   2.32949973   2.3510409    2.35120486   2.39819868
   2.42386637   2.42419028   2.4274524    2.42771832   2.43096963
   2.4314604    2.43203067   2.43248627   2.43256806   2.4328641
   2.43322481   2.43332658   2.43336259   2.43358116   2.4338807
   2.43498231   2.43518369   2.43527672   2.4353196    2.43572749
   2.43840304   2.43843852   2.45937443   2.46082513   2.46091419
   2.4610758    2.46126467   2.46835404   2.46853539   2.4816821
   2.48183512   2.49339902   2.49386931   2.49389567   2.49994039
   2.50023383   2.50391619   2.50583043   2.50595591   2.50598401
   2.50615457   2.51164251   2.5135471    2.51364589   2.5137835
   2.51393876   2.51517184   2.51522884   2.51564608   2.51571739
   2.52316836   2.52861173   2.52886943   2.52930769   2.52935705
   2.5293644    2.52983805   2.53138771   2.53145274   2.53180076
   2.53199575   2.53439121   2.53461877   2.53470175   2.54346415
   2.54436075   2.54529614   2.55320082   2.55324161   2.55333012
   2.55347612   2.55362597   2.55390974   2.55927302   2.56151856
   2.5615971    2.56411653   2.56451781   2.56523977   2.56542986
   2.56581444   2.56598195   2.56668954   2.56696552   2.57656234
   2.57669345   2.57689944   2.57711196   2.58206137   2.58402753
   2.58420654   2.59922658   2.59937559   2.60102472   2.60143778
   2.61436687   2.83793166   2.83877895   2.83935477   2.83954689
   2.83972501   2.84009398   2.84021287   2.84164167   2.84171047
   2.8423419    2.84264142   2.8427983    2.84292998   2.84314873
   2.84349593   2.84409673   2.84416771   2.84433655   2.84435101
   2.84505378   2.84544161   2.84557601   2.84571424   2.8464789
   2.84667015   2.84694344   2.84714906   2.84727179   2.85007754
   2.85023233   2.85043906   2.85068769   2.85073365   2.85113217
   2.8516715    2.85168282   2.85250046   2.85252412   2.85272036
   2.85336791   2.85364828   2.85401171   2.85444996   2.85461421
   2.85471808   2.8549919    2.85525529   2.85588411   2.85640222
   2.86041776   2.8604895    2.8619431    2.86241512   2.86811978
   2.87047455   2.8707069    2.87095028   2.87111334   2.87658428
   2.88114557   2.88157268   2.88604714   2.88624      2.89511956
   2.89558831   2.89611471   2.90684455   2.9070469    2.90739292
   2.90796975   2.90852596   2.90874981   2.90908463   2.90955741
   2.90985274   2.91020548   2.91069919   2.91165607   2.91565064
   2.91641748   2.92014034   2.92015321   2.92077322   2.92101639
   2.9254477    2.92570505   2.92655033   2.92700493   2.9278708
   2.92802124   2.92805683   2.92838867   2.93652288   2.93783085
   2.93950112   2.93973581   2.98058152   2.98999815   2.99022472
   2.9968507    2.99724774   3.00130561   3.00444405   3.00469244
   3.00483364   3.00511489   3.00627668   3.00664708   3.01013152
   3.01018788   3.01097251   3.01137393   3.01158485   3.01184521
   3.01283994   3.01296868   3.01344133   3.01361573   3.01367938
   3.01374713   3.01409761   3.01446996   3.01464464   3.01535458
   3.01573504   3.01844626   3.01879223   3.02430773   3.04015778
   3.04149479   3.04301667   3.0453788    3.05461885   3.05481266
   3.05856945   3.0586468    3.05887456   3.05912506   3.06382681
   3.06453189   3.06498136   3.06529214   3.06804402   3.06804516
   3.0681925    3.06837971   3.06921042   3.06948295   3.07129399
   3.07146696   3.07149714   3.07166952   3.07481098   3.07635984
   3.07716044   3.07724515   3.07774811   3.07838129   3.08012258
   3.08074123   3.12306585   3.12339102   3.12645769   3.12675351
   3.12697456   3.12717761   3.1300064    3.13183495   3.13208357
   3.13261477   3.13517465   3.13776179   3.13867243   3.13877232
   3.13909581   3.13937674   3.13952499   3.14007475   3.14018029
   3.14042207   3.14056524   3.14108761   3.14120801   3.14147091
   3.14166063   3.1441619    3.14437328   3.14716339   3.14762139
   3.1539973    3.15428799   3.16019178   3.44293697   3.44429494
   3.44584143   3.44612181   3.44801229   3.4599313    3.46003426
   3.46056153   3.4610313    3.46241774   3.46297977   3.46719131
   3.46743564   3.46751943   3.46756319   3.46788548   3.46865701
   3.46986718   3.47149889   3.47193833   3.47426283   3.47437643
   3.4746155    3.47474828   3.47722849   3.48957589   3.49049778
   3.49562791   3.49585287   3.49691376   3.4974186    3.51018856
   3.55484493   3.55844017   3.55862817   3.56565381   3.56582881
   3.57131326   3.57154246   3.57187268   3.5720277    3.57467236
   3.57501691   3.57624471   3.57771582   3.5777519    3.58259126
   3.58260082   3.64429663   3.64438461   3.64683762   3.64729519
   3.64973759   3.64998275   3.65018083   3.65021925   3.6527648
   3.65281782   3.65347048   3.6534758    3.65667137   3.65693965
   3.65960041   3.65981982   3.74921907   3.75014548   3.75810565
   3.75829859   3.76392967   3.76502024   3.76594304   3.7664477
   3.76783986   3.76896444   3.76938418   3.77030516   3.77079929
   3.77916122   3.78357327   3.78393758   3.78408691   3.7843886
   3.7848178    3.78501438   3.78505996   3.78517452   3.78528433
   3.78540336   3.78609811   3.78711396   3.78721631   3.78781835
   3.78794365   3.78953346   3.79055504   3.79085947   3.79112574
   3.7912299    3.79130261   3.79143502   3.79184811   3.79194063
   3.79238631   3.79377543   3.79418436   3.79473953   3.79493485
   3.79630799   3.79637793   3.7971186    3.79725093   3.79800037
   3.79835993   3.79924425   3.7995511    3.80078289   3.80093573
   3.80178675   3.80188882   3.80203282   3.80256713   3.80264315
   3.80318993   3.80340788   3.80542198   3.80583566   3.80965908
   3.81038896   6.05309612   6.10217589   6.10354233   6.11394686
   6.11411927   6.12833103   6.14747164   6.14767357   6.14853549
   6.14900067   6.16081386   6.1702407    6.17089214   6.17520435
   6.17580041   6.18303114   6.18339288   6.1837613    6.18430559
   6.18809943   6.18828779   6.19583269   6.19623164   6.196464
   6.19699876   6.22225591   6.22284414   6.23401424   6.25615317
   6.25692374   6.27272776   6.27323169   6.30054617   6.30616029
   6.30627208   6.3101747    6.31114921   6.31560226   6.31645142
   6.3176971    6.31797703   6.31854295   6.31867233   6.31895238
   6.31925418   6.32424393   6.32458475   6.32548867   6.33330191
   6.33361431   6.33407621   6.33498758   6.33552958   6.33637364
   6.3368931    6.33761899   6.33771079   6.33827588   6.33856254
   6.33984246   6.33994366   6.34134679   6.34159963   6.35333365]
nelec by numeric integration = 639.9994123253939
    CPU time for vxc   2308.70 sec, wall time     72.16 sec
    CPU time for sr jk   7920.79 sec, wall time    103.50 sec
    CPU time for vj and vk   7920.80 sec, wall time    103.51 sec
E1 = -5287.246300521951  Ecoul = 1811.6988549489793  Exc = -607.7982347289676
cycle= 1 E= -4879.50336702185  delta_E= 4.64  |g|= 4.92  |ddm|= 11.4
    CPU time for cycle= 1  10244.76 sec, wall time    176.18 sec
  HOMO = 0.0229168743937611  LUMO = 0.120770244530123
  mo_energy =
[-1.82514852e+01 -1.82514519e+01 -1.82511514e+01 -1.82511094e+01
 -1.82507299e+01 -1.82507165e+01 -1.82506673e+01 -1.82503008e+01
 -1.82500443e+01 -1.82485405e+01 -1.82484754e+01 -1.82481616e+01
 -1.82481545e+01 -1.82477875e+01 -1.82476134e+01 -1.82475984e+01
 -1.82473645e+01 -1.82469434e+01 -1.82451946e+01 -1.82448824e+01
 -1.82444840e+01 -1.82418434e+01 -1.82415245e+01 -1.82410776e+01
 -1.82407947e+01 -1.82406970e+01 -1.82406740e+01 -1.82405776e+01
 -1.82402736e+01 -1.82402247e+01 -1.82401007e+01 -1.82400949e+01
 -1.82399122e+01 -1.82399001e+01 -1.82398037e+01 -1.82396524e+01
 -1.82394883e+01 -1.82393802e+01 -1.82391261e+01 -1.82380729e+01
 -1.82377859e+01 -1.82372731e+01 -1.82367867e+01 -1.82364601e+01
 -1.82347178e+01 -1.82346229e+01 -1.82342272e+01 -1.82342093e+01
 -1.82339108e+01 -1.82338890e+01 -1.82338272e+01 -1.82334911e+01
 -1.82331796e+01 -1.82308510e+01 -1.82304089e+01 -1.82299445e+01
 -1.82270032e+01 -1.82268584e+01 -1.82257157e+01 -1.82255941e+01
 -1.82254478e+01 -1.82249574e+01 -1.82243558e+01 -1.82242750e+01
 -6.74933159e-01 -6.69996836e-01 -6.69622984e-01 -6.69509885e-01
 -6.68297894e-01 -6.65346720e-01 -6.64657786e-01 -6.63988851e-01
 -6.63588242e-01 -6.62560853e-01 -6.62402998e-01 -6.62235062e-01
 -6.62129307e-01 -6.61270428e-01 -6.60169645e-01 -6.59952764e-01
 -6.59699332e-01 -6.59242626e-01 -6.58786199e-01 -6.58653304e-01
 -6.58409987e-01 -6.58227195e-01 -6.58051692e-01 -6.57450426e-01
 -6.57152439e-01 -6.57117395e-01 -6.56362877e-01 -6.54878613e-01
 -6.54559494e-01 -6.54361588e-01 -6.54025118e-01 -6.52978503e-01
 -6.22604369e-01 -6.22381636e-01 -6.22234885e-01 -6.22087960e-01
 -6.20562571e-01 -6.19297971e-01 -6.18924135e-01 -6.18571520e-01
 -6.18453554e-01 -6.18351455e-01 -6.17795801e-01 -6.17628419e-01
 -6.17491844e-01 -6.17183197e-01 -6.16629203e-01 -6.16495206e-01
 -6.15828728e-01 -6.13879684e-01 -6.13719621e-01 -6.13512889e-01
 -6.13055813e-01 -6.12240137e-01 -6.12154502e-01 -6.11231377e-01
 -6.10747562e-01 -6.09836705e-01 -6.09587325e-01 -6.05365018e-01
 -6.04080370e-01 -6.03528928e-01 -6.03400977e-01 -5.96917837e-01
 -2.72416658e-01 -2.72310545e-01 -2.71945223e-01 -2.71712055e-01
 -2.71572699e-01 -2.71514304e-01 -2.71268745e-01 -2.70829606e-01
 -2.70593520e-01 -2.70510983e-01 -2.70201304e-01 -2.69748164e-01
 -2.69584547e-01 -2.68808268e-01 -2.68703459e-01 -2.68638682e-01
 -2.68528075e-01 -2.68241414e-01 -2.67958423e-01 -2.67906622e-01
 -2.67414125e-01 -2.67095633e-01 -2.66765005e-01 -2.66481475e-01
 -2.66406636e-01 -2.65652392e-01 -2.65080697e-01 -2.64735143e-01
 -2.64329671e-01 -2.63654208e-01 -2.63251985e-01 -2.61844400e-01
 -2.42105120e-01 -2.40615806e-01 -2.40393557e-01 -2.39805274e-01
 -2.39412276e-01 -2.38489112e-01 -2.37966640e-01 -2.37881120e-01
 -2.37594645e-01 -2.37301841e-01 -2.37224759e-01 -2.36995507e-01
 -2.36725673e-01 -2.36639463e-01 -2.36524104e-01 -2.36278811e-01
 -2.36154157e-01 -2.36032571e-01 -2.35894907e-01 -2.35781480e-01
 -2.35497730e-01 -2.34928435e-01 -2.34506928e-01 -2.34007670e-01
 -2.33864766e-01 -2.33508230e-01 -2.33317812e-01 -2.32988119e-01
 -2.32885821e-01 -2.32733799e-01 -2.32570550e-01 -2.29147930e-01
 -1.40242321e-01 -1.29634161e-01 -1.29294249e-01 -1.24434411e-01
 -1.23497358e-01 -1.18182065e-01 -1.17851538e-01 -1.17584292e-01
 -1.16413162e-01 -1.16208562e-01 -1.16037204e-01 -1.15430236e-01
 -1.15157535e-01 -1.13134172e-01 -1.08325433e-01 -1.08232267e-01
 -1.08071190e-01 -1.07716600e-01 -1.07434994e-01 -1.07302515e-01
 -1.06993502e-01 -1.06658514e-01 -1.06095524e-01 -1.05613521e-01
 -1.04778896e-01 -9.61779126e-02 -9.43425751e-02 -9.41158665e-02
 -8.58175130e-02 -8.54705084e-02 -8.51926438e-02 -8.40105026e-02
 -7.53546422e-02 -7.52508691e-02 -7.42925462e-02 -7.32659701e-02
 -6.81266912e-02 -6.60322998e-02 -6.59196041e-02 -5.39242903e-02
 -5.36958782e-02 -5.35972861e-02 -5.32048559e-02 -5.29746947e-02
 -5.28275228e-02 -5.26199754e-02 -5.23582003e-02 -5.22427918e-02
 -5.18636863e-02 -5.14991279e-02 -4.54157476e-02 -4.50928504e-02
 -4.46809520e-02 -4.44500728e-02 -4.39487462e-02 -4.20582369e-02
 -4.18114498e-02 -4.11075997e-02 -4.03832709e-02 -3.52362676e-02
 -3.45011160e-02 -2.88500704e-02 -2.87539760e-02 -1.56278713e-02
 -3.72091499e-03 -2.51063869e-03 -2.30171286e-03 -2.06483562e-03
 -9.42363756e-04  3.50672147e-04  9.19210099e-04  1.32169614e-03
  1.55445017e-03  2.10625294e-03  2.47161836e-03  2.62675282e-03
  2.69724444e-03  2.83510708e-03  2.84808665e-03  3.06788642e-03
  3.29594226e-03  3.59219550e-03  3.73231052e-03  4.18419888e-03
  4.40895241e-03  4.78489561e-03  5.40478753e-03  5.55323821e-03
  5.79069285e-03  6.07081652e-03  6.19211002e-03  6.48602752e-03
  6.73451595e-03  6.81209404e-03  7.57248974e-03  9.42236550e-03
  1.28067351e-02  1.44736419e-02  1.49827640e-02  1.50192031e-02
  1.59578608e-02  1.60530177e-02  1.62135145e-02  1.65440976e-02
  1.66794893e-02  1.68299333e-02  1.72948171e-02  1.77018081e-02
  1.78841520e-02  1.81147935e-02  1.81317576e-02  1.84685233e-02
  1.86601089e-02  1.88052467e-02  1.89295689e-02  1.94478168e-02
  1.95398872e-02  1.97248745e-02  1.98737766e-02  2.00544867e-02
  2.01316941e-02  2.11021311e-02  2.16093136e-02  2.18189247e-02
  2.18996061e-02  2.26302779e-02  2.27931973e-02  2.29168744e-02
  1.20770245e-01  1.68632570e-01  1.68783427e-01  1.72308634e-01
  1.72622666e-01  2.13945447e-01  2.14154836e-01  2.14384054e-01
  2.14575702e-01  2.33824031e-01  2.33956316e-01  2.43164942e-01
  2.43495595e-01  2.51209514e-01  2.51412568e-01  2.73425992e-01
  2.73613398e-01  2.74005122e-01  2.74178026e-01  2.83063168e-01
  2.83472942e-01  2.83638169e-01  2.83988570e-01  2.91502369e-01
  2.91766611e-01  2.93557996e-01  2.93983427e-01  2.96517158e-01
  3.01924923e-01  3.02011404e-01  3.27761930e-01  3.36550403e-01
  3.37255658e-01  3.38455241e-01  3.38575313e-01  3.45533287e-01
  3.45607020e-01  3.46183024e-01  3.46228603e-01  3.47881385e-01
  3.48047269e-01  3.54005731e-01  3.54513629e-01  3.55263381e-01
  3.55468715e-01  3.79802629e-01  3.82959737e-01  3.83043596e-01
  3.83496738e-01  3.83575776e-01  3.85772542e-01  3.92784477e-01
  3.92954691e-01  3.94494920e-01  3.94812553e-01  4.05981404e-01
  4.06162273e-01  4.06588046e-01  4.07388518e-01  4.11598930e-01
  4.11703910e-01  4.14262682e-01  4.14577440e-01  4.15091216e-01
  4.15265891e-01  4.16574815e-01  4.20384877e-01  4.20668650e-01
  4.21348004e-01  4.21522275e-01  4.24458593e-01  4.24658981e-01
  4.48769912e-01  4.49554420e-01  4.49830880e-01  4.51140994e-01
  4.51275557e-01  4.55364461e-01  4.55670526e-01  4.59260307e-01
  4.59364895e-01  4.59617387e-01  4.59690114e-01  4.60161425e-01
  4.60472625e-01  4.65305751e-01  4.66080617e-01  4.66967446e-01
  4.67144650e-01  4.67276654e-01  4.67476988e-01  4.68462347e-01
  4.71288808e-01  4.80802759e-01  4.80950394e-01  4.81827622e-01
  4.81836023e-01  4.81936987e-01  4.83065991e-01  4.83916233e-01
  4.90552155e-01  4.90629175e-01  4.90919037e-01  4.90976483e-01
  4.91033822e-01  4.91385731e-01  4.91936352e-01  4.92293179e-01
  4.92509257e-01  4.92710114e-01  4.92827464e-01  4.93991890e-01
  4.94693366e-01  4.94932583e-01  4.95716745e-01  4.96719285e-01
  4.96957190e-01  4.97252438e-01  5.03911815e-01  5.04205127e-01
  5.04945112e-01  5.05184082e-01  5.12253784e-01  5.13255509e-01
  5.28449628e-01  5.31296982e-01  5.31654439e-01  5.34083739e-01
  5.38623287e-01  5.62227672e-01  5.62750466e-01  5.70560922e-01
  5.70804089e-01  6.02311842e-01  6.02543439e-01  6.02649975e-01
  6.02827730e-01  6.03283887e-01  6.03566857e-01  6.04729866e-01
  6.15198667e-01  6.15640037e-01  6.21442787e-01  6.24207573e-01
  6.24213882e-01  6.27259538e-01  6.27489121e-01  6.27652276e-01
  6.27840557e-01  6.30085388e-01  6.30304925e-01  6.30707803e-01
  6.31063703e-01  6.32109241e-01  6.32234747e-01  6.32571373e-01
  6.32713385e-01  6.42112803e-01  6.42149299e-01  6.49124447e-01
  6.49163106e-01  6.49321782e-01  6.49381876e-01  6.51157220e-01
  6.51194258e-01  6.52318784e-01  6.60183172e-01  6.60304643e-01
  6.64285298e-01  6.64401948e-01  6.64444791e-01  6.64472465e-01
  6.64762153e-01  6.64812909e-01  6.76471249e-01  6.76634180e-01
  6.81751994e-01  6.84151158e-01  6.84431125e-01  6.99893137e-01
  7.00001934e-01  7.00148994e-01  7.00217056e-01  7.01354305e-01
  7.01683471e-01  7.05441688e-01  7.05477545e-01  7.06175368e-01
  7.06678127e-01  7.13678395e-01  7.19118274e-01  7.19137643e-01
  7.22540987e-01  7.22904485e-01  7.28899756e-01  7.29269237e-01
  7.30649398e-01  7.30834642e-01  7.34587462e-01  7.34814688e-01
  7.35073092e-01  7.35279788e-01  7.37008987e-01  7.37166634e-01
  7.40827002e-01  7.41471098e-01  7.49163980e-01  7.49392502e-01
  7.51075954e-01  7.51576803e-01  7.55932166e-01  7.55953388e-01
  7.56013520e-01  7.56067860e-01  7.57258323e-01  7.57578113e-01
  7.57678851e-01  7.57856750e-01  7.70861622e-01  7.70956600e-01
  7.74702601e-01  7.75142179e-01  7.78494318e-01  7.78637641e-01
  7.78746386e-01  7.78883211e-01  7.83296462e-01  7.83382930e-01
  7.86135263e-01  7.86267111e-01  7.87481967e-01  7.87596727e-01
  7.87625437e-01  7.87746443e-01  7.90343830e-01  7.90672059e-01
  8.03132160e-01  8.03352928e-01  8.09109720e-01  8.09188269e-01
  8.14638234e-01  8.14855525e-01  8.15797919e-01  8.15834607e-01
  8.16184812e-01  8.16216496e-01  8.16375807e-01  8.16400335e-01
  8.17625369e-01  8.22496172e-01  8.49629356e-01  8.49816026e-01
  8.66996040e-01  8.77529777e-01  8.77579051e-01  9.86892153e-01
  1.03286366e+00  1.03490856e+00  1.04416526e+00  1.04420591e+00
  1.06817796e+00  1.06913485e+00  1.08804270e+00  1.09452400e+00
  1.09481232e+00  1.09535866e+00  1.09558536e+00  1.11541564e+00
  1.11569979e+00  1.11799322e+00  1.11811002e+00  1.11992860e+00
  1.12012439e+00  1.12064241e+00  1.12101879e+00  1.12348334e+00
  1.12407814e+00  1.12473971e+00  1.12559547e+00  1.13697910e+00
  1.13697988e+00  1.13755525e+00  1.13758068e+00  1.13936220e+00
  1.13962062e+00  1.13978466e+00  1.13998725e+00  1.15304877e+00
  1.15536218e+00  1.15823688e+00  1.15956233e+00  1.16341504e+00
  1.16350070e+00  1.16850890e+00  1.16877711e+00  1.16911222e+00
  1.16926099e+00  1.16944734e+00  1.16987314e+00  1.17027825e+00
  1.17066208e+00  1.17213773e+00  1.17217046e+00  1.17591639e+00
  1.17650953e+00  1.17674233e+00  1.17778510e+00  1.17808510e+00
  1.17972798e+00  1.17992177e+00  1.18969805e+00  1.18991634e+00
  1.19013010e+00  1.19094532e+00  1.19108675e+00  1.19155657e+00
  1.19208422e+00  1.19216389e+00  1.19247357e+00  1.19257363e+00
  1.19427150e+00  1.19444568e+00  1.19484129e+00  1.19666924e+00
  1.19847050e+00  1.19881892e+00  1.19900394e+00  1.19911619e+00
  1.19945315e+00  1.19973888e+00  1.20202022e+00  1.20207549e+00
  1.20324891e+00  1.20327345e+00  1.20403801e+00  1.20478677e+00
  1.20503018e+00  1.20547345e+00  1.20604648e+00  1.21132159e+00
  1.21246860e+00  1.21477362e+00  1.21498197e+00  1.21521006e+00
  1.21534998e+00  1.21754449e+00  1.22324581e+00  1.22348732e+00
  1.22366143e+00  1.22380910e+00  1.22496003e+00  1.22505639e+00
  1.22715545e+00  1.23679747e+00  1.23697926e+00  1.23901250e+00
  1.23907844e+00  1.23925790e+00  1.23948079e+00  1.24244827e+00
  1.24246335e+00  1.24367929e+00  1.24369677e+00  1.24739678e+00
  1.25460273e+00  1.25486169e+00  1.25527277e+00  1.25545629e+00
  1.25694299e+00  1.25696239e+00  1.25771205e+00  1.25775530e+00
  1.25896190e+00  1.25937969e+00  1.27269771e+00  1.27425621e+00
  1.27431930e+00  1.27812752e+00  1.27828596e+00  1.27984455e+00
  1.27989674e+00  1.28039602e+00  1.28126670e+00  1.32428549e+00
  1.33839017e+00  1.33843495e+00  1.34457695e+00  1.35207067e+00
  1.35232335e+00  1.35648135e+00  1.35668506e+00  1.35787792e+00
  1.36339800e+00  1.36356260e+00  1.36426236e+00  1.36439311e+00
  1.36519302e+00  1.36522073e+00  1.36542241e+00  1.36543848e+00
  1.36694280e+00  1.36702875e+00  1.37311276e+00  1.37326441e+00
  1.37374924e+00  1.37898202e+00  1.37966381e+00  1.38079053e+00
  1.38092397e+00  1.38232404e+00  1.38245560e+00  1.38486594e+00
  1.38566886e+00  1.39108352e+00  1.39153472e+00  1.39224225e+00
  1.39253017e+00  1.39272877e+00  1.39294050e+00  1.39327205e+00
  1.39379214e+00  1.39414850e+00  1.39420146e+00  1.39458116e+00
  1.39490941e+00  1.39521636e+00  1.39553241e+00  1.39575475e+00
  1.39735977e+00  1.39758586e+00  1.40070995e+00  1.40117678e+00
  1.40119907e+00  1.40183933e+00  1.40188446e+00  1.40536890e+00
  1.40561715e+00  1.40674861e+00  1.40676449e+00  1.41117209e+00
  1.41135118e+00  1.41188030e+00  1.41200614e+00  1.41213857e+00
  1.41251777e+00  1.41622613e+00  1.41623975e+00  1.42009157e+00
  1.42028809e+00  1.42035027e+00  1.42052725e+00  1.42141099e+00
  1.42319594e+00  1.42617150e+00  1.42658697e+00  1.42741942e+00
  1.42774993e+00  1.43742324e+00  1.43776537e+00  1.43783179e+00
  1.43801087e+00  1.43856802e+00  1.44295918e+00  1.44297594e+00
  1.44474948e+00  1.44492096e+00  1.44513165e+00  1.44522444e+00
  1.44567045e+00  1.44575338e+00  1.44639101e+00  1.44653791e+00
  1.44808739e+00  1.45034923e+00  1.45106359e+00  1.45242609e+00
  1.45255090e+00  1.45259677e+00  1.45271771e+00  1.45277310e+00
  1.45627376e+00  1.45636081e+00  1.45669206e+00  1.45683723e+00
  1.45688714e+00  1.45696155e+00  1.45698851e+00  1.45799476e+00
  1.45824189e+00  1.46241015e+00  1.46259304e+00  1.46557914e+00
  1.46602016e+00  1.46701096e+00  1.46742858e+00  1.46980409e+00
  1.47004674e+00  1.47105794e+00  1.47127678e+00  1.47517030e+00
  1.47519744e+00  1.47627765e+00  1.47718168e+00  1.47731389e+00
  1.47991146e+00  1.47999677e+00  1.48000102e+00  1.48006533e+00
  1.48018953e+00  1.48027563e+00  1.48083283e+00  1.48085893e+00
  1.48179230e+00  1.48246218e+00  1.48252480e+00  1.48263697e+00
  1.48302271e+00  1.48304125e+00  1.48317911e+00  1.48336330e+00
  1.48338418e+00  1.48561847e+00  1.48578029e+00  1.48586410e+00
  1.48618358e+00  1.48758494e+00  1.48823393e+00  1.48831678e+00
  1.48988391e+00  1.49012804e+00  1.49136938e+00  1.49194492e+00
  1.49244774e+00  1.49270752e+00  1.49289658e+00  1.49308506e+00
  1.49586695e+00  1.49590517e+00  1.49630627e+00  1.49630839e+00
  1.49853709e+00  1.49863079e+00  1.49880674e+00  1.49890139e+00
  1.49958565e+00  1.50062067e+00  1.50094465e+00  1.50207395e+00
  1.50244530e+00  1.50823413e+00  1.50929492e+00  1.50944898e+00
  1.51426180e+00  1.51426296e+00  1.51618211e+00  1.51643668e+00
  1.52072189e+00  1.52085274e+00  1.52122063e+00  1.52129431e+00
  1.52822683e+00  1.52847491e+00  1.53026233e+00  1.53041131e+00
  1.53064620e+00  1.53073749e+00  1.53330867e+00  1.53335111e+00
  1.53442311e+00  1.53586102e+00  1.53863483e+00  1.53958700e+00
  1.53995385e+00  1.54005041e+00  1.54739283e+00  1.54743042e+00
  1.55086012e+00  1.55088151e+00  1.55482601e+00  1.55733866e+00
  1.58504310e+00  1.58532450e+00  1.58920213e+00  1.58936949e+00
  1.59313801e+00  1.59335477e+00  1.59674800e+00  1.59694169e+00
  1.59717695e+00  1.59733885e+00  1.59910921e+00  1.59930882e+00
  1.59949344e+00  1.59966111e+00  1.60294786e+00  1.60300547e+00
  1.61575411e+00  1.61603466e+00  1.61620688e+00  1.61641429e+00
  1.63162027e+00  1.63174618e+00  1.63406092e+00  1.63407820e+00
  1.63561571e+00  1.64230357e+00  1.64238065e+00  1.64280679e+00
  1.64287163e+00  1.64587734e+00  1.64603621e+00  1.65779486e+00
  1.65785357e+00  1.65815778e+00  1.65835687e+00  1.66565608e+00
  1.66606290e+00  1.67651055e+00  1.67871121e+00  1.68036357e+00
  1.68049192e+00  1.68092040e+00  1.68100883e+00  1.68826778e+00
  1.68838616e+00  1.70762209e+00  1.70771402e+00  1.70797853e+00
  1.70806457e+00  1.71789109e+00  1.71808151e+00  1.72307296e+00
  1.72354352e+00  1.72482875e+00  1.72500385e+00  1.73274276e+00
  1.73608005e+00  1.73657475e+00  1.73943557e+00  1.73981243e+00
  1.74073974e+00  1.74092701e+00  1.74349896e+00  1.74365180e+00
  1.75291948e+00  1.75312821e+00  1.75353653e+00  1.75367631e+00
  1.75630400e+00  1.75645301e+00  1.75878490e+00  1.75939919e+00
  1.76173851e+00  1.77026808e+00  1.77051990e+00  1.77290408e+00
  1.77407745e+00  1.77416663e+00  1.77425391e+00  1.77589912e+00
  1.77611447e+00  1.77632698e+00  1.77649318e+00  1.77831304e+00
  1.78016028e+00  1.78051735e+00  1.78060362e+00  1.78091748e+00
  1.78372901e+00  1.79464300e+00  1.79494048e+00  1.79547371e+00
  1.79569500e+00  1.80467864e+00  1.80535951e+00  1.80579336e+00
  1.80779344e+00  1.80806665e+00  1.81528263e+00  1.81536788e+00
  1.82998771e+00  1.83028146e+00  1.83036178e+00  1.83404211e+00
  1.83423624e+00  1.83447465e+00  1.83461791e+00  1.84573274e+00
  1.85637682e+00  1.85648900e+00  1.85742770e+00  1.85757053e+00
  1.85778481e+00  1.85794161e+00  1.86706788e+00  1.86726211e+00
  1.86746691e+00  1.86767911e+00  1.88139148e+00  1.88150907e+00
  1.88273773e+00  1.88283057e+00  1.88903258e+00  1.88935700e+00
  1.90705957e+00  1.90719958e+00  1.91076556e+00  1.91095725e+00
  1.91216204e+00  1.91238387e+00  1.91399140e+00  1.91410225e+00
  1.91554511e+00  1.91560453e+00  1.91662215e+00  1.93019998e+00
  1.93071498e+00  1.93683921e+00  1.93706944e+00  1.93730323e+00
  1.93750427e+00  1.94065991e+00  1.94101939e+00  1.94131604e+00
  1.95013274e+00  1.95192395e+00  1.95207287e+00  1.95452415e+00
  1.95758426e+00  1.96297146e+00  1.96334302e+00  1.96546616e+00
  1.96562961e+00  1.96585172e+00  1.96596211e+00  1.97667532e+00
  1.97684333e+00  1.97708741e+00  1.97722045e+00  1.99029198e+00
  1.99055977e+00  1.99181362e+00  1.99205583e+00  1.99223524e+00
  1.99245507e+00  1.99351520e+00  1.99391078e+00  2.00662617e+00
  2.00667887e+00  2.01446858e+00  2.01450235e+00  2.02135098e+00
  2.02138544e+00  2.02178725e+00  2.02182259e+00  2.02922109e+00
  2.02925956e+00  2.03343538e+00  2.03368732e+00  2.04177977e+00
  2.04183665e+00  2.04230843e+00  2.04233574e+00  2.04287707e+00
  2.05052860e+00  2.05077837e+00  2.05342588e+00  2.05344479e+00
  2.34227916e+00  2.36793702e+00  2.36872283e+00  2.38566137e+00
  2.38571726e+00  2.39869667e+00  2.41526525e+00  2.41572795e+00
  2.41608425e+00  2.41645570e+00  2.41794379e+00  2.41826114e+00
  2.42912695e+00  2.42957707e+00  2.43284539e+00  2.43309248e+00
  2.43366766e+00  2.43385246e+00  2.43652559e+00  2.43712759e+00
  2.43716584e+00  2.43769207e+00  2.44069462e+00  2.44096884e+00
  2.44589236e+00  2.44686087e+00  2.44738638e+00  2.44942876e+00
  2.44960552e+00  2.48518978e+00  2.48574797e+00  2.52016356e+00
  2.54536561e+00  2.54901891e+00  2.54926532e+00  2.55029027e+00
  2.55330792e+00  2.55340264e+00  2.55687758e+00  2.55693806e+00
  2.55811114e+00  2.55875720e+00  2.55914282e+00  2.55918817e+00
  2.55935077e+00  2.55943316e+00  2.55973294e+00  2.56001358e+00
  2.56025690e+00  2.56036593e+00  2.56072745e+00  2.56124988e+00
  2.56137241e+00  2.56161123e+00  2.58298145e+00  2.58310665e+00
  2.58353198e+00  2.58361185e+00  2.58889303e+00  2.58938405e+00
  2.60648046e+00  2.62117835e+00  2.62125748e+00  2.63014402e+00
  2.63017621e+00  2.63027524e+00  2.63375179e+00  2.63391832e+00
  2.64097491e+00  2.64144318e+00  2.64273183e+00  2.64283803e+00
  2.64342359e+00  2.64350271e+00  2.64699646e+00  2.64710989e+00
  2.64810337e+00  2.64830413e+00  2.64868943e+00  2.64884624e+00
  2.65390323e+00  2.65534372e+00  2.65539420e+00  2.65553574e+00
  2.65630891e+00  2.65997997e+00  2.66021879e+00  2.66038603e+00
  2.66051784e+00  2.66096929e+00  2.66127472e+00  2.66188890e+00
  2.66265125e+00  2.66721576e+00  2.66861198e+00  2.67166579e+00
  2.67174656e+00  2.68173090e+00  2.68238902e+00  2.68986234e+00
  2.69004568e+00  2.70218308e+00  2.70223511e+00  2.70279328e+00
  2.70282205e+00  2.70921002e+00  2.70988217e+00  2.71012388e+00
  2.71255147e+00  2.71255599e+00  2.71262903e+00  2.71269047e+00
  2.71361109e+00  2.71368109e+00  2.71372251e+00  2.71385209e+00
  2.71399771e+00  2.72388533e+00  2.72408382e+00  2.72471516e+00
  2.72487696e+00  2.73488405e+00  2.73495211e+00  2.74775133e+00
  2.74796882e+00  2.74800312e+00  2.74855808e+00  2.76460841e+00
  3.06755424e+00  3.06797381e+00  3.06853318e+00  3.06902898e+00
  3.07162667e+00  3.07167484e+00  3.07203274e+00  3.07231451e+00
  3.07240360e+00  3.07275365e+00  3.07297478e+00  3.07328527e+00
  3.07366411e+00  3.07380919e+00  3.07403502e+00  3.07411871e+00
  3.07463535e+00  3.07498207e+00  3.07541860e+00  3.07544900e+00
  3.07603785e+00  3.07634963e+00  3.07647480e+00  3.07745846e+00
  3.07782898e+00  3.07879947e+00  3.07904308e+00  3.07926768e+00
  3.07953040e+00  3.07959785e+00  3.07972563e+00  3.08006509e+00
  3.08032400e+00  3.08056738e+00  3.08079533e+00  3.08083924e+00
  3.08110466e+00  3.08115132e+00  3.08129667e+00  3.08137998e+00
  3.08166048e+00  3.08203899e+00  3.08214946e+00  3.08227467e+00
  3.08573556e+00  3.08582729e+00  3.08590380e+00  3.08605791e+00
  3.08783758e+00  3.08855154e+00  3.08894885e+00  3.08896963e+00
  3.08906737e+00  3.09309033e+00  3.09504355e+00  3.09590576e+00
  3.09631313e+00  3.09693034e+00  3.10130195e+00  3.10486193e+00
  3.10598328e+00  3.11019747e+00  3.11035364e+00  3.11856470e+00
  3.12477399e+00  3.12512335e+00  3.13327626e+00  3.13406685e+00
  3.13411460e+00  3.13439473e+00  3.13502153e+00  3.13532907e+00
  3.13553786e+00  3.13592772e+00  3.13628196e+00  3.13674168e+00
  3.13861722e+00  3.13886803e+00  3.14349957e+00  3.14372530e+00
  3.14644917e+00  3.14668892e+00  3.14725927e+00  3.14783235e+00
  3.15185486e+00  3.15198707e+00  3.15266540e+00  3.15317010e+00
  3.15324284e+00  3.15382939e+00  3.15404452e+00  3.15474800e+00
  3.16286414e+00  3.16292256e+00  3.16482135e+00  3.16546621e+00
  3.20117204e+00  3.21015328e+00  3.21031030e+00  3.21814986e+00
  3.21924807e+00  3.22085878e+00  3.22477424e+00  3.22516000e+00
  3.22526828e+00  3.22581205e+00  3.22652703e+00  3.22692831e+00
  3.22818773e+00  3.22936161e+00  3.22977077e+00  3.23000485e+00
  3.23025729e+00  3.23033816e+00  3.23135887e+00  3.23166167e+00
  3.23269887e+00  3.23287982e+00  3.23326667e+00  3.23342267e+00
  3.23388081e+00  3.23439349e+00  3.23493926e+00  3.23516728e+00
  3.23544495e+00  3.24044547e+00  3.24050514e+00  3.24615854e+00
  3.25682322e+00  3.25708891e+00  3.25912346e+00  3.26182105e+00
  3.26879021e+00  3.26932940e+00  3.27058265e+00  3.27115443e+00
  3.27200636e+00  3.27241884e+00  3.27619636e+00  3.27645257e+00
  3.27669614e+00  3.27703353e+00  3.27848539e+00  3.27873367e+00
  3.27965957e+00  3.27996567e+00  3.28005195e+00  3.28052336e+00
  3.28079637e+00  3.28164651e+00  3.28196937e+00  3.28281012e+00
  3.28414880e+00  3.28427626e+00  3.28561569e+00  3.28611382e+00
  3.28705672e+00  3.28734769e+00  3.28889528e+00  3.29137671e+00
  3.32458395e+00  3.32489141e+00  3.32602747e+00  3.32625380e+00
  3.32727923e+00  3.32808257e+00  3.32881640e+00  3.32996539e+00
  3.33044407e+00  3.33150227e+00  3.33595286e+00  3.33636622e+00
  3.33681616e+00  3.33727718e+00  3.33752787e+00  3.33766565e+00
  3.33787536e+00  3.33797761e+00  3.33821353e+00  3.33866008e+00
  3.33903682e+00  3.33994452e+00  3.34004922e+00  3.34049131e+00
  3.34076757e+00  3.34202410e+00  3.34215367e+00  3.34273607e+00
  3.34315687e+00  3.34868640e+00  3.34895511e+00  3.35220585e+00
  3.64566661e+00  3.64596598e+00  3.64734655e+00  3.64791932e+00
  3.64846611e+00  3.66092567e+00  3.66140598e+00  3.66255499e+00
  3.66283506e+00  3.66389003e+00  3.66432485e+00  3.66723329e+00
  3.66802508e+00  3.66890429e+00  3.66934004e+00  3.67012028e+00
  3.67061630e+00  3.67154741e+00  3.67276610e+00  3.67295196e+00
  3.67439650e+00  3.67530725e+00  3.67590940e+00  3.67640043e+00
  3.68182092e+00  3.69030968e+00  3.69065407e+00  3.69523860e+00
  3.69585872e+00  3.69831549e+00  3.69875619e+00  3.71005338e+00
  3.76523234e+00  3.76548519e+00  3.76776333e+00  3.77389864e+00
  3.77432332e+00  3.77764311e+00  3.77770645e+00  3.77844522e+00
  3.77872775e+00  3.77922579e+00  3.78206960e+00  3.78251654e+00
  3.78324311e+00  3.78355945e+00  3.78883507e+00  3.79047386e+00
  3.84698458e+00  3.84779271e+00  3.84797940e+00  3.84834426e+00
  3.85064171e+00  3.85104051e+00  3.85205695e+00  3.85249128e+00
  3.85342639e+00  3.85440466e+00  3.85460167e+00  3.85531562e+00
  3.85843289e+00  3.85917041e+00  3.85950197e+00  3.86003605e+00
  3.95979916e+00  3.96236740e+00  3.96836951e+00  3.96865453e+00
  3.97630904e+00  3.97654608e+00  3.97760971e+00  3.97821697e+00
  3.97968040e+00  3.98121395e+00  3.98210773e+00  3.98249664e+00
  3.98453176e+00  3.99064972e+00  3.99365426e+00  3.99414067e+00
  3.99541088e+00  3.99569363e+00  3.99577289e+00  3.99600684e+00
  3.99611437e+00  3.99675266e+00  3.99689395e+00  3.99707308e+00
  3.99783051e+00  3.99805410e+00  3.99812654e+00  3.99882330e+00
  3.99884277e+00  4.00209597e+00  4.00265785e+00  4.00273897e+00
  4.00314771e+00  4.00323524e+00  4.00342883e+00  4.00358161e+00
  4.00406940e+00  4.00436762e+00  4.00487325e+00  4.00697698e+00
  4.00726316e+00  4.00786877e+00  4.00809212e+00  4.00884542e+00
  4.00973601e+00  4.00994089e+00  4.01013099e+00  4.01016933e+00
  4.01078935e+00  4.01224564e+00  4.01246464e+00  4.01298204e+00
  4.01321108e+00  4.01342673e+00  4.01407622e+00  4.01423115e+00
  4.01436605e+00  4.01599766e+00  4.01619671e+00  4.01668426e+00
  4.01758547e+00  4.01866048e+00  4.02194358e+00  4.02214549e+00
  6.37571094e+00  6.42352862e+00  6.42578102e+00  6.43581527e+00
  6.43611320e+00  6.44971610e+00  6.46804944e+00  6.46847609e+00
  6.47035886e+00  6.47058949e+00  6.48194848e+00  6.49010311e+00
  6.49220346e+00  6.49511942e+00  6.49609652e+00  6.50196480e+00
  6.50287135e+00  6.50402711e+00  6.50458840e+00  6.50849542e+00
  6.50876450e+00  6.51488024e+00  6.51582335e+00  6.51601604e+00
  6.51680076e+00  6.54145965e+00  6.54235206e+00  6.55350064e+00
  6.57462348e+00  6.57530657e+00  6.59116368e+00  6.59192684e+00
  6.61575959e+00  6.62118929e+00  6.62168825e+00  6.62479589e+00
  6.62710939e+00  6.63143025e+00  6.63225428e+00  6.63232355e+00
  6.63312136e+00  6.63442983e+00  6.63447447e+00  6.63499512e+00
  6.63547767e+00  6.63956021e+00  6.64058148e+00  6.64086693e+00
  6.64877624e+00  6.64896697e+00  6.65025333e+00  6.65144108e+00
  6.65152664e+00  6.65190153e+00  6.65246620e+00  6.65249266e+00
  6.65315536e+00  6.65434687e+00  6.65477838e+00  6.65574685e+00
  6.65632042e+00  6.65700419e+00  6.65780064e+00  6.66929771e+00]
nelec by numeric integration = 639.9980935213846
    CPU time for vxc   2444.43 sec, wall time     76.40 sec
    CPU time for sr jk   8215.73 sec, wall time    104.48 sec
    CPU time for vj and vk   8215.86 sec, wall time    104.48 sec
E1 = -5014.658773292642  Ecoul = 1505.5349447553094  Exc = -567.5445853218166
cycle= 2 E= -4872.82610057906  delta_E= 6.68  |g|= 7.82  |ddm|= 9.19
    CPU time for cycle= 2  10681.75 sec, wall time    181.39 sec
  HOMO = -0.118765890494268  LUMO = 0.0933220959616847
  mo_energy =
[-18.6404478  -18.64040325 -18.64039769 -18.64031867 -18.6403087
 -18.64023247 -18.64020889 -18.6401559  -18.64010641 -18.64005251
 -18.64003474 -18.63990173 -18.63983921 -18.63976712 -18.63971311
 -18.63967009 -18.63957221 -18.63952584 -18.63952222 -18.63935767
 -18.63917356 -18.63915052 -18.63903234 -18.63899833 -18.63895207
 -18.63889057 -18.63886488 -18.63870035 -18.63869816 -18.63868409
 -18.63852737 -18.63836873 -18.62625761 -18.62617983 -18.62612612
 -18.62609489 -18.62609193 -18.62600876 -18.62600634 -18.62596479
 -18.62588659 -18.62585403 -18.62584543 -18.62584088 -18.62582253
 -18.62575944 -18.62568483 -18.62556887 -18.62556161 -18.62555701
 -18.62552274 -18.62547844 -18.62546596 -18.62544354 -18.62543953
 -18.62541726 -18.62535538 -18.62534188 -18.62533304 -18.62526238
 -18.62522438 -18.62522264 -18.62510729 -18.62493769  -0.79117693
  -0.7873048   -0.78721214  -0.78671824  -0.78643729  -0.7833324
  -0.78319036  -0.78309993  -0.78284682  -0.78165397  -0.78079778
  -0.78065208  -0.78049645  -0.78043319  -0.78039272  -0.77894682
  -0.7786999   -0.7785077   -0.77845643  -0.77829032  -0.77822765
  -0.77819589  -0.77800619  -0.77796566  -0.77785334  -0.77780131
  -0.77768394  -0.77578656  -0.77541059  -0.77537478  -0.77534033
  -0.77529104  -0.75059056  -0.75046949  -0.750437    -0.75039194
  -0.75034886  -0.74795558  -0.74790831  -0.74766939  -0.74762365
  -0.74759343  -0.74755372  -0.7473748   -0.74727539  -0.74717845
  -0.74713058  -0.74682461  -0.74632629  -0.74491223  -0.74482925
  -0.7447405   -0.74472741  -0.74461814  -0.7433254   -0.74199219
  -0.74195541  -0.74159881  -0.74150348  -0.73795548  -0.73753973
  -0.7368927   -0.736828    -0.73215412  -0.36268923  -0.36253902
  -0.36253089  -0.36247968  -0.36239621  -0.36232267  -0.36229329
  -0.36212625  -0.36208551  -0.36204609  -0.36202575  -0.36192241
  -0.36190266  -0.3618938   -0.36188439  -0.36177468  -0.36174961
  -0.36094682  -0.36091542  -0.36078912  -0.36058573  -0.3599127
  -0.35979034  -0.35971894  -0.35967023  -0.35939033  -0.35932768
  -0.35878294  -0.35850182  -0.35846687  -0.3583914   -0.35753764
  -0.32944126  -0.32861132  -0.32855634  -0.32846543  -0.32812364
  -0.32793464  -0.32715495  -0.32704548  -0.32700712  -0.32695218
  -0.3267514   -0.32661885  -0.32655898  -0.32638319  -0.32624571
  -0.326078    -0.32600595  -0.32598601  -0.32592288  -0.3257955
  -0.325652    -0.32560019  -0.32548173  -0.3251151   -0.32505533
  -0.3250009   -0.32494958  -0.32455461  -0.32451334  -0.32446665
  -0.32411584  -0.3218258   -0.24556153  -0.23719166  -0.2371027
  -0.23366527  -0.23335872  -0.2274831   -0.22728428  -0.22717579
  -0.22713861  -0.22708023  -0.22705298  -0.22686388  -0.22676639
  -0.22410632  -0.21997084  -0.21977017  -0.21970958  -0.21959301
  -0.21955796  -0.2194048   -0.21937328  -0.2192971   -0.21924598
  -0.21911584  -0.21837143  -0.21080734  -0.21073611  -0.21025145
  -0.20331125  -0.20317216  -0.20304872  -0.20294608  -0.19596584
  -0.19580004  -0.19539743  -0.19526555  -0.19226432  -0.18833488
  -0.18824125  -0.18072539  -0.18062657  -0.18054294  -0.18050137
  -0.18042732  -0.18039642  -0.18028805  -0.18018505  -0.17991726
  -0.17982507  -0.17871792  -0.17384362  -0.17374775  -0.17340409
  -0.17331818  -0.17235092  -0.17227609  -0.17219108  -0.17213975
  -0.17200509  -0.16469607  -0.16445398  -0.16120118  -0.16117155
  -0.15257988  -0.13224895  -0.13173762  -0.1315739   -0.13153904
  -0.13135468  -0.12988427  -0.12972765  -0.12961603  -0.12952273
  -0.12948439  -0.1293809   -0.12920159  -0.12917753  -0.12916858
  -0.12908382  -0.12902214  -0.12894136  -0.12876359  -0.12869202
  -0.12866278  -0.12853851  -0.12848813  -0.12840204  -0.12793361
  -0.12757856  -0.12757093  -0.12747347  -0.12742941  -0.12722203
  -0.12684237  -0.1266391   -0.12479153  -0.12450518  -0.12360108
  -0.1235495   -0.12331099  -0.12287509  -0.1223128   -0.12227481
  -0.12217929  -0.12192379  -0.12180458  -0.12144555  -0.12114179
  -0.12074973  -0.12061507  -0.12057598  -0.11999082  -0.11994385
  -0.11983967  -0.11979484  -0.11976705  -0.11938064  -0.11925465
  -0.11918178  -0.11917697  -0.11915842  -0.11913108  -0.11906123
  -0.11902723  -0.11887504  -0.11884906  -0.11880193  -0.11876589
   0.0933221    0.13128803   0.13130138   0.13431337   0.13445528
   0.16964915   0.16966018   0.16979207   0.16982832   0.18659399
   0.18663507   0.19544685   0.19549324   0.20417895   0.20590207
   0.22115132   0.22119043   0.22131315   0.22137373   0.22905838
   0.2290994    0.22921526   0.22928689   0.23701958   0.23703959
   0.23826219   0.24069118   0.24081902   0.25194484   0.25197074
   0.2724279    0.27261066   0.27616826   0.2800888    0.28011673
   0.28522705   0.28530943   0.28672129   0.28677608   0.29049846
   0.2905262    0.29067956   0.29070001   0.29762748   0.2976827
   0.30891826   0.31444326   0.32087983   0.32092921   0.32103188
   0.32109068   0.3288814    0.32893947   0.33139651   0.33144001
   0.33910462   0.33911533   0.3392864    0.33933093   0.34641307
   0.3464952    0.34704328   0.34706477   0.35154842   0.35159071
   0.3523736    0.35239552   0.35260718   0.35266238   0.35362131
   0.35369081   0.35378385   0.36672676   0.37153014   0.37159467
   0.37299319   0.37302888   0.37747848   0.3775248    0.38040786
   0.3804494    0.38058033   0.38066964   0.38118048   0.38123937
   0.38593865   0.3861592    0.38916171   0.3899372    0.38998697
   0.39004337   0.390087     0.39804348   0.39922952   0.39933536
   0.40216302   0.40219335   0.40227921   0.4078623    0.40790856
   0.40796089   0.40798914   0.40880006   0.40888853   0.41017445
   0.41026749   0.41026914   0.41035102   0.41150444   0.41194403
   0.41202141   0.41202641   0.4120971    0.41244927   0.4124954
   0.41841698   0.41867437   0.41882608   0.42519562   0.42526715
   0.42542832   0.42555532   0.43246254   0.4327254    0.44191299
   0.44504059   0.44507418   0.44829684   0.50115149   0.53313333
   0.53315637   0.54101639   0.54120054   0.55920584   0.57087317
   0.5708843    0.57333443   0.57336258   0.5741433    0.57417998
   0.57424675   0.57427133   0.58568831   0.58570519   0.59131002
   0.59144165   0.59182202   0.59183841   0.59196336   0.59201441
   0.59574851   0.59579317   0.5959441    0.59601989   0.60577766
   0.60579011   0.60846125   0.60917804   0.60919323   0.61507452
   0.61510943   0.61515644   0.61518009   0.61536797   0.6188854
   0.61890996   0.62231626   0.62242703   0.63786568   0.63789793
   0.64274612   0.64276501   0.64286924   0.64288334   0.65026086
   0.65298726   0.65300815   0.66617485   0.66620026   0.67522286
   0.67563247   0.67566005   0.67572797   0.67576178   0.67706106
   0.67710077   0.67880437   0.68053597   0.68071299   0.6853963
   0.69130356   0.69131493   0.69618132   0.69635572   0.70372855
   0.70384316   0.70453833   0.70465158   0.70901637   0.709088
   0.70915489   0.70929653   0.71400859   0.71411303   0.71967535
   0.72510591   0.72517217   0.73011648   0.73039252   0.73300062
   0.73554896   0.73560349   0.73569127   0.73575759   0.73606583
   0.7361272    0.73614032   0.7361931    0.74675662   0.74681441
   0.74891923   0.74908372   0.75676404   0.75681179   0.75686579
   0.7569453    0.75958631   0.75963386   0.76434495   0.76437627
   0.76439273   0.76442489   0.76742972   0.76743774   0.77200175
   0.77215368   0.78698663   0.78701308   0.78702167   0.78842097
   0.78844216   0.79305208   0.79310825   0.79318765   0.79327296
   0.79501136   0.79507461   0.79573159   0.7979317    0.7979893
   0.82750787   0.82760464   0.84355766   0.85656555   0.85658685
   0.92713371   0.96129031   0.96353423   0.96357327   0.98514715
   0.99732772   0.99750681   1.00849663   1.01706077   1.01712541
   1.01722946   1.01733857   1.0298488    1.02993212   1.03022173
   1.03030672   1.03329299   1.03335065   1.03380654   1.0339131
   1.03608021   1.03614391   1.04184001   1.04204586   1.05435054
   1.05436226   1.05442005   1.05447287   1.05632842   1.0563624
   1.05642225   1.05642383   1.05969103   1.06334279   1.06617906
   1.06637226   1.06639271   1.06644187   1.07328561   1.07329015
   1.07551133   1.07719454   1.07726469   1.07733779   1.07742473
   1.07855389   1.08266914   1.08275613   1.08277645   1.08286868
   1.08382951   1.08389318   1.0869546    1.08700368   1.09215035
   1.09245222   1.09291941   1.09565974   1.09569936   1.09952071
   1.09956161   1.09972805   1.09977132   1.10142544   1.10256761
   1.10257872   1.10277625   1.10278264   1.10311301   1.10322703
   1.10420282   1.1042903    1.10668296   1.10670781   1.10695903
   1.10699687   1.10743075   1.10745067   1.10882136   1.10894672
   1.10918067   1.11153954   1.11509774   1.11517552   1.11519076
   1.11528199   1.11648757   1.11675812   1.11713431   1.11713991
   1.11854183   1.12761046   1.12764218   1.12765076   1.12771688
   1.12773546   1.13852355   1.13854502   1.14384737   1.14391362
   1.14642953   1.14645438   1.15195081   1.15199933   1.15307452
   1.15309932   1.15324866   1.15328084   1.15550491   1.16375007
   1.1637555    1.16388616   1.16392991   1.17391112   1.17393101
   1.17410912   1.17413229   1.17779379   1.17790896   1.18320217
   1.1834107    1.19619562   1.19621767   1.19647509   1.19648628
   1.20385919   1.20952367   1.20955185   1.23633949   1.25611896
   1.2561497    1.26917151   1.26923687   1.27066554   1.27183185
   1.27184322   1.27844195   1.27847755   1.2841199    1.28465596
   1.29108444   1.29112649   1.2912746    1.29132441   1.29164458
   1.29168856   1.29187021   1.29192588   1.29844991   1.30031835
   1.30034937   1.30355157   1.30359538   1.30640403   1.30642277
   1.30773983   1.31848217   1.31859751   1.31956507   1.31962519
   1.31969102   1.31978222   1.32203965   1.3222681    1.32471616
   1.32491901   1.32511034   1.32892276   1.3289591    1.32904914
   1.32909299   1.3306816    1.33069638   1.34499146   1.34501982
   1.34515555   1.34522467   1.34672244   1.34713189   1.34722566
   1.34944803   1.34951712   1.35047077   1.35050395   1.35066779
   1.35072101   1.35426556   1.35509821   1.35511583   1.35515154
   1.35517284   1.36136209   1.36150701   1.36168381   1.36177751
   1.36452336   1.36456779   1.36825107   1.37061386   1.37063964
   1.37095827   1.37098238   1.38327408   1.38640332   1.38643176
   1.39115143   1.3911835    1.39156675   1.39396215   1.39401217
   1.39517398   1.39521378   1.39528423   1.39528659   1.39587789
   1.3962408    1.39631189   1.39859467   1.39876412   1.40043355
   1.40063271   1.40068418   1.40098358   1.40100405   1.40116101
   1.40117002   1.40382085   1.40446564   1.4045105    1.40480111
   1.4048456    1.40493423   1.40496983   1.40498298   1.40519883
   1.40572499   1.40575412   1.40583332   1.40587857   1.40667342
   1.40790219   1.40838363   1.40842018   1.40854171   1.40863447
   1.41391057   1.41403342   1.41558075   1.41615998   1.41621608
   1.41764135   1.41772423   1.41915881   1.41919248   1.41928382
   1.41962481   1.41976916   1.41984452   1.41987998   1.41994811
   1.42430599   1.4243437    1.4244021    1.42443475   1.43036904
   1.43042739   1.43175412   1.43182556   1.43764333   1.43766983
   1.44215802   1.44219291   1.44404242   1.44406225   1.44413615
   1.44414172   1.44481837   1.44485895   1.44722881   1.44732422
   1.44765668   1.44769865   1.44772497   1.4477466    1.44949521
   1.44969134   1.45952162   1.45979144   1.45988516   1.46041835
   1.46046383   1.46061122   1.46068452   1.46367595   1.46370177
   1.46603704   1.46979114   1.47000476   1.47040381   1.47045282
   1.47047188   1.47056307   1.47204704   1.47205771   1.47401199
   1.47452871   1.4745673    1.47457681   1.47463515   1.47518919
   1.47520161   1.47862093   1.47869486   1.4787766    1.48202314
   1.48208385   1.4839816    1.48426104   1.48440368   1.48465165
   1.48471563   1.48651528   1.49032385   1.49032835   1.49415006
   1.52286755   1.52291865   1.54291573   1.54295137   1.54410433
   1.5441687    1.54764031   1.54766063   1.5477644    1.54778207
   1.54779694   1.54784391   1.54863492   1.54866862   1.54883685
   1.5488944    1.56651067   1.56654088   1.56666123   1.56672073
   1.58443764   1.58856018   1.58859839   1.59031646   1.59035943
   1.59730971   1.59733622   1.59749346   1.59755099   1.60368648
   1.60369667   1.61016901   1.61021145   1.61107113   1.61124937
   1.61535892   1.61537603   1.62094754   1.63400551   1.63404616
   1.63419691   1.63426853   1.63975591   1.63980343   1.64999359
   1.66469445   1.66473231   1.66482828   1.6648944    1.66867092
   1.6687468    1.67973338   1.68662848   1.68669257   1.68734506
   1.69366304   1.69374204   1.69711481   1.69809567   1.69821774
   1.70066937   1.70080493   1.70112816   1.70134033   1.70342074
   1.70355247   1.70844915   1.70847723   1.7107866    1.71080245
   1.71100628   1.71102407   1.7157442    1.71968674   1.71998339
   1.72005793   1.72267153   1.72268279   1.72397082   1.72404065
   1.72408248   1.72420502   1.7271963    1.72751196   1.72758657
   1.72761668   1.72774862   1.72845934   1.73436552   1.74383393
   1.74393068   1.74700617   1.74709007   1.74847563   1.7543343
   1.75442261   1.75945314   1.75952292   1.76859217   1.76868438
   1.77880481   1.77885811   1.78249885   1.78431575   1.78432901
   1.7844546    1.78449762   1.80262563   1.80804568   1.80809915
   1.8081343    1.80818031   1.8082854    1.80834709   1.81945936
   1.81950807   1.81961614   1.81967872   1.83405391   1.83410574
   1.83418564   1.83425097   1.8463024    1.84637892   1.86863793
   1.86869538   1.86923747   1.86928704   1.87451129   1.87452777
   1.88092177   1.88103563   1.88283603   1.8849605    1.88551463
   1.88942025   1.8896082    1.8959866    1.90051629   1.90059357
   1.9006562    1.90079868   1.90377535   1.91120822   1.91136033
   1.91750446   1.91757759   1.92521896   1.92535317   1.92673208
   1.93089303   1.93128723   1.93132661   1.9314188    1.93146771
   1.94059162   1.9406298    1.94074296   1.94079153   1.95276897
   1.95283377   1.95290306   1.95299065   1.95930484   1.95936877
   1.96102646   1.96122118   1.97193416   1.97200317   1.98131546
   1.98141048   1.98594679   1.98600439   1.98612647   1.98623028
   1.993088     1.99316787   1.99805125   1.9981304    2.00402053
   2.00405162   2.00421496   2.00427069   2.0085764    2.01130702
   2.01137217   2.01196055   2.01200937   2.27441028   2.29910123
   2.29932465   2.31330898   2.31334951   2.33006246   2.34400251
   2.34405114   2.34418581   2.34429515   2.35136954   2.35140983
   2.36266319   2.36269784   2.36606041   2.36608638   2.36625693
   2.36633553   2.36875349   2.36963257   2.36965868   2.36983051
   2.36991002   2.37300427   2.37308171   2.38013169   2.38016354
   2.38063691   2.38070091   2.40979337   2.40992911   2.45208573
   2.48283967   2.48285802   2.48337465   2.4853218    2.48536191
   2.48601842   2.48702358   2.48705873   2.4872125    2.48728772
   2.48760488   2.48768539   2.48979493   2.48987199   2.48989912
   2.48994096   2.49046572   2.49053666   2.49055868   2.4906063
   2.49295695   2.49313037   2.51534147   2.51537561   2.5154932
   2.51553945   2.52188769   2.52203608   2.525655     2.54263845
   2.54266208   2.55339669   2.55568475   2.55573222   2.56131957
   2.56136263   2.56347963   2.56765688   2.56770859   2.56783228
   2.56791223   2.57039939   2.57415196   2.57419201   2.57430832
   2.57439418   2.5744832    2.57457136   2.57814784   2.57826459
   2.58181688   2.58679991   2.58705977   2.58852713   2.58879737
   2.58882435   2.58891468   2.58935901   2.5894366    2.5896078
   2.58973299   2.59277296   2.59979179   2.59997247   2.60167116
   2.60178108   2.60186335   2.61498155   2.61504744   2.61957252
   2.61957342   2.61975852   2.61979886   2.62624952   2.6287642
   2.62879444   2.62906556   2.62909834   2.62990817   2.62992846
   2.63060867   2.63062868   2.63082841   2.6308638    2.64182895
   2.64259786   2.64263982   2.64280354   2.6429023    2.65051643
   2.65054115   2.66561626   2.66564365   2.66716669   2.66740597
   2.68194313   2.941271     2.94127847   2.94243892   2.94256035
   2.94271651   2.94324613   2.94327381   2.94347509   2.94350757
   2.94420915   2.9443431    2.94460933   2.94530009   2.94532836
   2.94545703   2.94548743   2.94577813   2.94586982   2.94594399
   2.94599664   2.9462441    2.94633722   2.94798609   2.94801362
   2.94837586   2.94840511   2.9484674    2.95110785   2.95140836
   2.95143571   2.95533071   2.95537732   2.95742825   2.9575591
   2.95758605   2.95768841   2.95780535   2.95790248   2.95790875
   2.95807775   2.95820809   2.95824831   2.95842426   2.95895393
   2.95915204   2.95933191   2.95944239   2.96107237   2.96113969
   2.96445582   2.96458166   2.96824497   2.96847573   2.97409344
   2.97643684   2.97660458   2.97661204   2.97691803   2.9819732
   2.98662151   2.98686411   2.99134044   2.99141197   2.9975425
   2.99760846   3.00003858   3.00804392   3.00825173   3.00870098
   3.00873263   3.00874044   3.00883533   3.00903961   3.00910454
   3.00914669   3.00950262   3.00993509   3.01092099   3.01749311
   3.01754273   3.01984168   3.01988789   3.02157023   3.02159236
   3.02691843   3.02696304   3.02703272   3.02707695   3.02724017
   3.02732972   3.02737023   3.02745132   3.03652122   3.03659221
   3.03838862   3.03844931   3.08481872   3.09352851   3.0936243
   3.10010674   3.10035773   3.1039341    3.10742806   3.10755103
   3.10766572   3.10789738   3.10925417   3.10947863   3.11322622
   3.11344637   3.11411659   3.11425797   3.11426695   3.11456982
   3.11556885   3.11563845   3.11575128   3.11577905   3.11587881
   3.11588756   3.11594731   3.11596842   3.11623132   3.11627057
   3.1164806    3.12063944   3.12070068   3.12633584   3.13711676
   3.13755665   3.13912041   3.14006768   3.1499765    3.15005594
   3.15236117   3.15242049   3.15271002   3.15283501   3.15692311
   3.15701159   3.15863628   3.15873567   3.16114369   3.16122213
   3.16148472   3.16164339   3.16180024   3.16188212   3.16286251
   3.16295918   3.16318596   3.16334191   3.16602883   3.16613621
   3.16676177   3.16686915   3.16862108   3.16910136   3.17038972
   3.17072453   3.2180248    3.2182588    3.21923954   3.2194011
   3.22129338   3.22150912   3.22239673   3.22306205   3.22533422
   3.22556723   3.2291431    3.23081705   3.23094024   3.23104787
   3.23127756   3.231704     3.23180049   3.2318751    3.23193497
   3.23216535   3.23226766   3.23228909   3.23240608   3.23254169
   3.23275149   3.23504185   3.23525008   3.23624062   3.2365465
   3.24327715   3.24342442   3.24759418   3.52977751   3.52986619
   3.5312569    3.53134447   3.53309825   3.5459184    3.54596951
   3.54627765   3.54640977   3.54839869   3.54847484   3.5525351
   3.5525846    3.55289312   3.55302455   3.55442363   3.55496371
   3.55520777   3.55710439   3.55752663   3.55962691   3.55967516
   3.55999093   3.56011416   3.56445359   3.57542717   3.57552112
   3.58084185   3.58093842   3.58299313   3.58307269   3.59525319
   3.65149675   3.65285048   3.65311114   3.66113775   3.66123774
   3.6658298    3.66599448   3.66602256   3.66631955   3.66705214
   3.67045079   3.67053534   3.67060823   3.67090532   3.67670053
   3.67695271   3.73752403   3.73775112   3.73887393   3.73909379
   3.74197575   3.74214113   3.74216313   3.74247092   3.74467665
   3.74483225   3.74489216   3.74516758   3.74859284   3.74882544
   3.7505026    3.75072563   3.83725036   3.83874862   3.8457528
   3.84580809   3.85547354   3.85549249   3.85626534   3.85629863
   3.85735819   3.85776572   3.86650894   3.86708313   3.8673206
   3.87247911   3.8726994    3.87275778   3.87300232   3.87314377
   3.87352125   3.87356896   3.87397301   3.87409974   3.87529824
   3.87534933   3.87536738   3.87567052   3.87580207   3.87985995
   3.88029849   3.88107434   3.88115105   3.88130258   3.8813632
   3.88258358   3.88279488   3.88686793   3.88691837   3.8879571
   3.88812349   3.88815076   3.88845488   3.89145514   3.89161194
   3.89163632   3.89195624   3.89316677   3.89331517   3.89339586
   3.89366263   3.89441762   3.89458159   3.89630114   3.89648278
   3.89709096   3.89733474   3.89767687   3.89773672   3.89781788
   3.89795703   3.8990798    3.9000675    3.90213933   3.90240251
   3.90564915   6.17459278   6.22213058   6.22257722   6.23462991
   6.23468369   6.2462255    6.26675187   6.26678725   6.26715025
   6.26724659   6.28044278   6.28912024   6.28948158   6.29613722
   6.29632524   6.30304575   6.30319567   6.30332624   6.30355782
   6.3044966    6.30455417   6.31589815   6.31606217   6.31613414
   6.31634625   6.34119563   6.34137489   6.34918458   6.37218665
   6.37233977   6.38686894   6.38700612   6.42194609   6.42773524
   6.42780598   6.43289571   6.43323325   6.43839746   6.43863562
   6.44071967   6.44083587   6.4409921    6.44120306   6.44532894
   6.44544963   6.4455919    6.4456926    6.44787709   6.45618782
   6.45641864   6.45689256   6.45790262   6.45800898   6.45816792
   6.45817092   6.45828858   6.45833759   6.45838169   6.45858058
   6.46481839   6.46500103   6.46504353   6.465147     6.47872304]
nelec by numeric integration = 639.9990389503062
    CPU time for vxc   2498.89 sec, wall time     78.10 sec
    CPU time for sr jk   8528.86 sec, wall time    108.63 sec
    CPU time for vj and vk   8529.11 sec, wall time    108.63 sec
E1 = -5187.55372119002  Ecoul = 1692.0230721011837  Exc = -592.0479425606026
cycle= 3 E= -4883.73627836935  delta_E= -10.9  |g|= 0.254  |ddm|= 5.97
    CPU time for cycle= 3  11046.49 sec, wall time    187.21 sec
  HOMO = -0.109880019075407  LUMO = 0.0932829189850876
  mo_energy =
[-18.64743471 -18.64720177 -18.64713644 -18.64705421 -18.64693139
 -18.64684305 -18.64679587 -18.64676421 -18.6467291  -18.64669063
 -18.64668856 -18.64664538 -18.64659952 -18.64657905 -18.64657619
 -18.64656708 -18.64650826 -18.64648348 -18.64646878 -18.64643642
 -18.6464205  -18.64641612 -18.64638923 -18.64615801 -18.64611133
 -18.64607885 -18.64604286 -18.64575297 -18.64568627 -18.64563093
 -18.64559426 -18.64556518 -18.61634127 -18.61589019 -18.61583226
 -18.61583184 -18.61574403 -18.61543334 -18.61539758 -18.61539711
 -18.61527015 -18.61524393 -18.615223   -18.61520837 -18.61479239
 -18.61452486 -18.61445328 -18.61433417 -18.61419843 -18.61406536
 -18.61401501 -18.61394516 -18.61386958 -18.61384062 -18.6137734
 -18.61376923 -18.61368834 -18.61356303 -18.61355008 -18.61341196
 -18.61338156 -18.61326915 -18.6132294  -18.613182    -0.79370772
  -0.7904951   -0.79041103  -0.78997129  -0.78985458  -0.78737664
  -0.7872283   -0.78715111  -0.78710385  -0.78615834  -0.7854396
  -0.78537449  -0.78533181  -0.78526925  -0.7850545   -0.78419583
  -0.78411696  -0.78391936  -0.78382712  -0.78377707  -0.78372823
  -0.78372555  -0.78365919  -0.78352712  -0.7834968   -0.78346511
  -0.78340041  -0.78218023  -0.78213151  -0.78207737  -0.78197675
  -0.7818319   -0.73916933  -0.73908484  -0.73902657  -0.73894618
  -0.73891864  -0.73745475  -0.73738786  -0.73732562  -0.73728443
  -0.73720723  -0.73715484  -0.73699873  -0.73695506  -0.73694574
  -0.73689511  -0.73652682  -0.73629972  -0.73534332  -0.73528118
  -0.73521869  -0.73520477  -0.73501023  -0.7339602   -0.73303523
  -0.73288517  -0.73269951  -0.73266033  -0.72969202  -0.72941725
  -0.72883489  -0.72876959  -0.72475219  -0.36711723  -0.36701158
  -0.36700388  -0.36696842  -0.36684876  -0.36680211  -0.36679434
  -0.36675752  -0.36674788  -0.36668619  -0.36667471  -0.3666688
  -0.36662818  -0.36657857  -0.36653579  -0.36650201  -0.36639711
  -0.36594934  -0.36589277  -0.36576909  -0.3656691   -0.36491734
  -0.36489546  -0.36477979  -0.36471509  -0.36467577  -0.36446517
  -0.36386115  -0.36379652  -0.36365256  -0.36361295  -0.36280812
  -0.32222295  -0.32186032  -0.32179309  -0.3214621   -0.32141041
  -0.3211315   -0.32051778  -0.32040146  -0.32037977  -0.32027354
  -0.31996905  -0.31954983  -0.31940928  -0.31925272  -0.31920147
  -0.31903937  -0.31887998  -0.31885952  -0.31876903  -0.31873557
  -0.3187063   -0.3186703   -0.31861718  -0.31759313  -0.31754429
  -0.31750533  -0.31748397  -0.31720953  -0.3171945   -0.31713517
  -0.31698565  -0.31399017  -0.24581267  -0.23690415  -0.23681288
  -0.23244044  -0.23230158  -0.2303544   -0.23024565  -0.23022207
  -0.23005103  -0.22585402  -0.22577652  -0.22567156  -0.22562955
  -0.22141073  -0.22132523  -0.22127817  -0.22122046  -0.22119811
  -0.22111693  -0.22101589  -0.22098623  -0.22064263  -0.21866895
  -0.21856969  -0.21434942  -0.21270478  -0.20515789  -0.20507472
  -0.20239901  -0.20236044  -0.20231021  -0.20218447  -0.19525629
  -0.19514428  -0.19505459  -0.19492494  -0.19324971  -0.19315554
  -0.18833171  -0.18287181  -0.18024927  -0.18015141  -0.176875
  -0.17674207  -0.17670386  -0.17669198  -0.17661709  -0.17656051
  -0.17652794  -0.17644943  -0.17574024  -0.17302983  -0.17294318
  -0.17286658  -0.17281821  -0.16774084  -0.16764721  -0.16748177
  -0.16739058  -0.165822    -0.16571134  -0.16120596  -0.16116778
  -0.15170392  -0.13553234  -0.13548254  -0.13525837  -0.13521144
  -0.13508513  -0.13492199  -0.13373195  -0.13357225  -0.13350212
  -0.13344707  -0.13283205  -0.13281197  -0.1327748   -0.13273701
  -0.13269448  -0.13265715  -0.13260443  -0.13258769  -0.13251682
  -0.13249131  -0.13246981  -0.13232786  -0.13231918  -0.1319236
  -0.13180065  -0.13179185  -0.13177166  -0.13171742  -0.13156333
  -0.13111271  -0.1310303   -0.12957642  -0.11455531  -0.11346642
  -0.11340627  -0.11318894  -0.11286106  -0.1127166   -0.11262157
  -0.11243626  -0.11230106  -0.11222526  -0.11217581  -0.11213932
  -0.11210805  -0.11206827  -0.11199634  -0.11193417  -0.11189747
  -0.1118364   -0.1118197   -0.11172449  -0.111721    -0.11166014
  -0.11150022  -0.11145883  -0.11141575  -0.11131432  -0.11121279
  -0.11112757  -0.1108709   -0.11066518  -0.11059803  -0.10988002
   0.09328292   0.13136802   0.13138378   0.13436025   0.13441167
   0.16984157   0.16986937   0.16990931   0.16992534   0.18728618
   0.18731096   0.19615875   0.19619641   0.204472     0.20608294
   0.22195617   0.22200036   0.2220425    0.22206811   0.2299745
   0.23003553   0.23006562   0.23009908   0.23748954   0.23752093
   0.23914677   0.24102523   0.24107866   0.25232841   0.25232929
   0.27359367   0.27369051   0.27640877   0.28095454   0.28098546
   0.286038     0.28608015   0.28818468   0.28823993   0.2907132
   0.29071565   0.29079025   0.29079476   0.29851916   0.29855703
   0.31094758   0.31420171   0.3211938    0.3212195    0.32126216
   0.32128694   0.32981663   0.3298752    0.332481     0.33251277
   0.34093916   0.34099399   0.34107164   0.34107797   0.34670598
   0.34670906   0.34745586   0.34752081   0.35207987   0.35211881
   0.35355095   0.35360644   0.35370496   0.35371699   0.35461211
   0.35565381   0.35571221   0.36903149   0.37293766   0.37299401
   0.37438774   0.37443178   0.37676911   0.37678494   0.38215854
   0.38220079   0.38221566   0.38229923   0.38234833   0.38238294
   0.38705522   0.38716229   0.39089024   0.39098825   0.39103722
   0.39106453   0.39110442   0.39763338   0.40155086   0.40163959
   0.40375497   0.40382677   0.40386708   0.40714011   0.40715534
   0.40819576   0.40823626   0.4104991    0.41058066   0.41153609
   0.41161261   0.41161408   0.41167347   0.41265779   0.41270526
   0.41271976   0.41276303   0.41329269   0.4145724    0.41461629
   0.41751917   0.41767271   0.41778959   0.42408983   0.42416191
   0.4242163    0.42426453   0.43094013   0.43104968   0.44056756
   0.44343056   0.44344873   0.44636288   0.50360871   0.5357186
   0.53572984   0.54247656   0.54253998   0.56223332   0.56997217
   0.56997755   0.5727519    0.57276295   0.57572049   0.57573474
   0.57575992   0.57577489   0.58587062   0.58587642   0.59080581
   0.59083083   0.59086086   0.59087147   0.59317121   0.59324032
   0.59464544   0.59468293   0.59470896   0.59473485   0.60716867
   0.60718705   0.60938978   0.60983845   0.60985069   0.61565286
   0.61570893   0.61572832   0.61573144   0.61575026   0.61906614
   0.61906868   0.62081323   0.62086687   0.63755525   0.63756856
   0.64344147   0.64344733   0.64347241   0.64347803   0.64844199
   0.65443546   0.65445673   0.66678635   0.66679558   0.6745648
   0.67565242   0.67566814   0.67661259   0.67663411   0.67664915
   0.6766615    0.6791303    0.67916227   0.68072411   0.68512731
   0.69199159   0.69199806   0.69751811   0.69758291   0.70408737
   0.70413374   0.70415482   0.70418993   0.70800067   0.70804814
   0.70805888   0.70808071   0.71404454   0.71408748   0.71851346
   0.72664237   0.7266807    0.73128555   0.73173733   0.73256748
   0.73708051   0.73712524   0.73714442   0.73717091   0.73741795
   0.7374542    0.73745449   0.73748412   0.74789576   0.74792158
   0.74830235   0.74833689   0.75639347   0.75642284   0.75642343
   0.75644334   0.75866912   0.75868742   0.76428416   0.76429226
   0.76430131   0.76431534   0.76732732   0.76733152   0.77229608
   0.77233343   0.78679623   0.78812724   0.78813662   0.78938892
   0.78938998   0.793488     0.79351947   0.79353151   0.79355509
   0.79442819   0.79444792   0.79543443   0.79850113   0.79852805
   0.82821196   0.82822599   0.8442067    0.85739439   0.85740432
   0.92824305   0.96130541   0.96381201   0.9638279    0.98502936
   0.99714286   0.99723352   1.00791719   1.01717507   1.01724553
   1.01727736   1.01732307   1.03074032   1.03081894   1.03192171
   1.03200784   1.03422077   1.03432122   1.03574925   1.03578529
   1.03584492   1.03590574   1.04225298   1.04235474   1.05467508
   1.05472706   1.05474799   1.05476701   1.05635668   1.05637114
   1.05638427   1.0564161    1.06119654   1.06302743   1.06694966
   1.06708864   1.06836229   1.06838566   1.0767221    1.07673931
   1.07875574   1.07918146   1.07926623   1.07927751   1.0793466
   1.08131054   1.08332243   1.08340059   1.08341723   1.08347818
   1.0843074    1.08436031   1.0876916    1.08772518   1.09346536
   1.0955525    1.09573335   1.09578514   1.095838     1.09723337
   1.09726775   1.09922783   1.09926425   1.10168512   1.10247757
   1.1025754    1.10436072   1.10436953   1.10448208   1.10448814
   1.10561895   1.10569882   1.106886     1.10727127   1.10737969
   1.10783858   1.10784981   1.10894193   1.1089756    1.10911287
   1.10913122   1.1118683    1.114695     1.11475117   1.11475275
   1.11481173   1.1165993    1.11661288   1.11800502   1.11815739
   1.12237645   1.12678721   1.12683131   1.12684144   1.1268595
   1.13203828   1.14026861   1.14028751   1.14577044   1.14579972
   1.14763443   1.14765988   1.15344467   1.1534609    1.15481675
   1.15482423   1.1549383    1.15495011   1.15530323   1.16453271
   1.16456356   1.16463753   1.16464468   1.17409313   1.17409317
   1.1741949    1.17420425   1.17973367   1.17979705   1.18504419
   1.18517229   1.19539457   1.19540128   1.19916884   1.19919854
   1.2072805    1.20729259   1.20754658   1.23997978   1.26012229
   1.26012884   1.26732339   1.26737529   1.27245296   1.27735997
   1.27736567   1.28045795   1.28049099   1.28185893   1.28441656
   1.29316482   1.29319035   1.29326987   1.29329293   1.29339773
   1.29342295   1.29352693   1.29354007   1.29841295   1.29841912
   1.2991681    1.30434114   1.30463079   1.30465809   1.30829839
   1.30832073   1.31761332   1.31765848   1.31865556   1.31872674
   1.31875143   1.31879293   1.32412184   1.32413012   1.32421309
   1.32424058   1.32753563   1.32905855   1.32909686   1.32911789
   1.32914851   1.3315725    1.33158216   1.34525462   1.34527641
   1.34535009   1.34536258   1.34682209   1.34752114   1.34756529
   1.34970569   1.34973586   1.3507778    1.35081914   1.35088634
   1.35090262   1.35560253   1.35561349   1.35563005   1.35564098
   1.35753493   1.36171787   1.36178768   1.36215011   1.36223083
   1.36471016   1.36473556   1.36950718   1.37104188   1.37108493
   1.37137134   1.37138486   1.38425683   1.38691407   1.38695264
   1.39006054   1.39149244   1.39151759   1.39489049   1.39505593
   1.39507961   1.39589007   1.39592914   1.39683473   1.39687989
   1.39715075   1.39716599   1.39879123   1.39885076   1.39927669
   1.39930435   1.39952254   1.40260006   1.40262884   1.4026752
   1.40270091   1.40390806   1.40473149   1.4051111    1.40514846
   1.4053213    1.40539639   1.40624633   1.40629343   1.40631337
   1.40635758   1.40646799   1.40647985   1.40653331   1.40654925
   1.40712943   1.40841575   1.4084481    1.40849043   1.40850551
   1.41340116   1.4134497    1.41579901   1.41682464   1.41688994
   1.41718047   1.41722925   1.41877705   1.41881887   1.41883231
   1.41886862   1.41929524   1.42026653   1.4203143    1.42256982
   1.42444824   1.42447576   1.42449304   1.42451728   1.42990299
   1.42993891   1.43135586   1.43140506   1.43846805   1.43849608
   1.4437992    1.44382756   1.44593933   1.44594357   1.44598054
   1.4459812    1.44677534   1.44680849   1.4470873    1.44712511
   1.44806351   1.44806635   1.44808736   1.44810227   1.45243901
   1.45252176   1.45785835   1.45789291   1.45948177   1.46260285
   1.4626612    1.46269713   1.4627229    1.46427597   1.464303
   1.4660572    1.47112244   1.47114687   1.47115496   1.47116926
   1.47155377   1.47162923   1.47306545   1.47307193   1.47593864
   1.47594291   1.47595147   1.47597214   1.47660432   1.47673024
   1.47673484   1.47893199   1.47895925   1.48086305   1.4831372
   1.48317964   1.48515935   1.48517687   1.48591675   1.48600475
   1.4864862    1.48684402   1.49189603   1.49190512   1.49577507
   1.52373651   1.52378233   1.5447226    1.54474612   1.54584647
   1.54588183   1.54909892   1.54913336   1.54917314   1.54919072
   1.54926059   1.54928037   1.55020498   1.55024128   1.55029658
   1.55031413   1.56876968   1.56881932   1.56884655   1.56886493
   1.58505556   1.58959433   1.58962017   1.59038519   1.59040667
   1.59784734   1.59787439   1.59792236   1.59793895   1.6070426
   1.60706046   1.6113918    1.61142062   1.61361735   1.61368771
   1.61673341   1.61674547   1.62363855   1.63537796   1.63542016
   1.6354616    1.63548527   1.64130953   1.64133551   1.65000894
   1.66554959   1.66558627   1.6656001    1.66562337   1.66967014
   1.66971157   1.6815247    1.68716866   1.68718227   1.68884604
   1.69478994   1.6948348    1.69779735   1.69802338   1.69806147
   1.70093266   1.70101199   1.70248062   1.70255976   1.70366948
   1.70374942   1.70948305   1.70950536   1.71230572   1.7123345
   1.71240432   1.7124129    1.71787057   1.72136959   1.72156035
   1.72166443   1.72433133   1.72438275   1.72440432   1.72442883
   1.72480003   1.72481101   1.72627976   1.72787167   1.72791793
   1.72794973   1.7279681    1.73057074   1.73534308   1.7449539
   1.74498589   1.74795251   1.74800333   1.74842011   1.75535344
   1.75539306   1.76047221   1.76052029   1.76834939   1.76839174
   1.78032234   1.78034434   1.78369645   1.78523572   1.78527349
   1.78529888   1.7853127    1.80378552   1.8096174    1.80964568
   1.80967445   1.80970528   1.80973201   1.80975686   1.82112698
   1.8211574    1.82118826   1.82121875   1.83448818   1.8345213
   1.83529443   1.83532939   1.84649172   1.84653027   1.87029779
   1.87033628   1.87098652   1.87102473   1.87640799   1.87642831
   1.88042439   1.88047285   1.88221881   1.88412392   1.88729433
   1.88939146   1.88944462   1.89642453   1.90016287   1.90021263
   1.90022755   1.90025347   1.90547186   1.91053921   1.91056334
   1.9171678    1.91720161   1.92664962   1.92668589   1.92794949
   1.93015918   1.93265239   1.93268712   1.93270955   1.93272943
   1.94142693   1.94146711   1.94148745   1.9415117    1.95348956
   1.95354232   1.95354479   1.95358049   1.96037301   1.9604144
   1.96231183   1.96237798   1.9721443    1.97216142   1.98160851
   1.98163976   1.98639137   1.98641684   1.98645062   1.98647075
   1.99371903   1.9937396    1.99855705   1.99860417   2.00446171
   2.00447068   2.004521     2.00452973   2.00952297   2.01173878
   2.01177777   2.01257514   2.01258491   2.27597327   2.30099117
   2.30107902   2.31517552   2.31519835   2.3322832    2.34602742
   2.34610704   2.34613456   2.34617365   2.35368341   2.35372231
   2.36503529   2.36507147   2.36871214   2.36877833   2.36882686
   2.36885351   2.37117893   2.37232615   2.37239345   2.37244186
   2.37246919   2.37591703   2.37597678   2.38244188   2.38246473
   2.38361662   2.38367408   2.41268135   2.41273584   2.45582679
   2.4833513    2.48336139   2.4854387    2.48775884   2.4877705
   2.48822702   2.48825418   2.48929346   2.48976835   2.48982832
   2.49010426   2.49016434   2.49132107   2.49135758   2.49139032
   2.49142451   2.49221162   2.49225297   2.49228381   2.4923198
   2.4945774    2.49464913   2.51805445   2.51809811   2.51815368
   2.51817906   2.52477359   2.52486308   2.52552495   2.5448582
   2.54487185   2.554639     2.55466313   2.55545      2.56025975
   2.56027743   2.56512349   2.56737136   2.56741902   2.56745472
   2.56748384   2.56905936   2.57334469   2.57339538   2.57348752
   2.57353728   2.57356743   2.57359094   2.57838557   2.57845788
   2.58077778   2.58542403   2.58551537   2.58760716   2.58771071
   2.58820585   2.58828144   2.58831371   2.58836149   2.58850287
   2.58855964   2.59173395   2.6000679    2.60042611   2.60045705
   2.60047703   2.60054013   2.61555775   2.61559973   2.61980954
   2.6198154    2.61990309   2.61990539   2.62659129   2.62907614
   2.62907734   2.62910013   2.62912336   2.62999782   2.62999876
   2.63064015   2.63064669   2.63074285   2.63074778   2.64255901
   2.64313525   2.64317863   2.64325544   2.64327517   2.65061577
   2.65062724   2.66606845   2.66608233   2.66770312   2.66780687
   2.68232178   2.94512535   2.94518846   2.94537213   2.94540717
   2.9467207    2.94852079   2.94855865   2.95113881   2.95117222
   2.95118092   2.95121262   2.95124884   2.95127776   2.95134438
   2.95138147   2.95197984   2.95202963   2.9520855    2.95215279
   2.95289186   2.95315602   2.95368296   2.95372207   2.95543702
   2.9555525    2.95611999   2.95621706   2.95628473   2.95633234
   2.95642581   2.9564491    2.95661378   2.95664627   2.95674026
   2.95676551   2.95710182   2.95757663   2.95761306   2.95779379
   2.95781336   2.95792045   2.95796657   2.95882575   2.95898703
   2.96291349   2.96292758   2.96362543   2.96369313   2.9639817
   2.96404292   2.96597157   2.96599739   2.96619592   2.96905427
   2.97156246   2.97167701   2.97178265   2.97180188   2.97719524
   2.98150962   2.98157528   2.98623663   2.98628471   2.994695
   3.00447314   3.00454707   3.01399237   3.01558715   3.01574868
   3.01579486   3.01582443   3.01584655   3.01596958   3.01599149
   3.01621447   3.01638573   3.01804545   3.01874468   3.02391677
   3.02399807   3.02753349   3.02758265   3.02759691   3.02762969
   3.03370302   3.03383084   3.03395453   3.03400253   3.03402541
   3.03414292   3.03426216   3.03431254   3.0444293    3.04451546
   3.04628281   3.04636198   3.07839653   3.08820294   3.08827274
   3.09719996   3.0973001    3.09978721   3.10408479   3.1042396
   3.10467118   3.10476995   3.10485538   3.10489709   3.10774796
   3.10791292   3.10959426   3.10969635   3.10978293   3.10980924
   3.11117922   3.11127277   3.1113056    3.11137049   3.11139257
   3.11146552   3.11194565   3.11211656   3.11302344   3.11314555
   3.11493783   3.11945487   3.11948811   3.1248439    3.14209708
   3.14229788   3.14362107   3.14564619   3.15509544   3.15518477
   3.15800645   3.15813443   3.15826483   3.15830923   3.16391529
   3.16395608   3.16402999   3.16403861   3.16734785   3.16751031
   3.16759982   3.16765814   3.16767186   3.16777128   3.16932757
   3.16949168   3.1695983    3.16965776   3.17382158   3.17392087
   3.17480787   3.17490683   3.17669597   3.17734007   3.17866609
   3.17891922   3.21368094   3.21383232   3.21619541   3.21629858
   3.21709265   3.21724662   3.21876026   3.22078988   3.2208474
   3.22119669   3.22443401   3.22923543   3.22933439   3.22937396
   3.22940596   3.22947867   3.22948902   3.22949005   3.22958468
   3.22960101   3.22974168   3.22981527   3.22984537   3.23008538
   3.23022061   3.23288476   3.23302638   3.23571424   3.23585122
   3.24201186   3.24211041   3.24690208   3.53817778   3.53827194
   3.53961625   3.53970946   3.54077845   3.55398968   3.55413448
   3.55428886   3.55433006   3.55666434   3.55675083   3.56067128
   3.5608146    3.56097287   3.56101341   3.56283084   3.56299576
   3.56328932   3.56513691   3.5653754    3.56737811   3.56751672
   3.56765745   3.56769844   3.57195485   3.58334065   3.58343422
   3.58862536   3.58871791   3.59058252   3.59066804   3.60337255
   3.64626451   3.64734513   3.64743094   3.65533697   3.65541404
   3.6604832    3.66060548   3.66069235   3.66071903   3.66209124
   3.66468684   3.66489334   3.66517774   3.66526131   3.67136876
   3.67144195   3.73209008   3.73224918   3.73379939   3.73395622
   3.73675763   3.73688963   3.73695641   3.7370005    3.73946914
   3.73959909   3.73967831   3.73971188   3.74315978   3.74331863
   3.74542332   3.74558049   3.84609303   3.84794826   3.85490707
   3.85497356   3.85975968   3.85976622   3.86059287   3.8610498
   3.86113221   3.86114715   3.86115774   3.86624793   3.86651689
   3.86917373   3.87664783   3.87680965   3.88130854   3.88148465
   3.88162921   3.88188446   3.8819243    3.88199684   3.88205165
   3.8821338    3.88218913   3.88220372   3.88224654   3.88227476
   3.88231233   3.88340943   3.88350019   3.88367188   3.88369441
   3.88531404   3.88539192   3.8860981    3.88623519   3.88627952
   3.88634371   3.8864431    3.88648089   3.88817587   3.88833235
   3.88833545   3.88842229   3.88876948   3.8890118    3.89182456
   3.89198354   3.89316549   3.89322198   3.89429328   3.89478306
   3.8948058    3.89522867   3.89523648   3.89547856   3.89554181
   3.89574794   3.89583608   3.89637384   3.89646178   3.89972089
   3.90765836   6.17823314   6.22839099   6.22872664   6.23915348
   6.23921605   6.2544702    6.27351912   6.27363138   6.27389478
   6.27392723   6.28646172   6.29525217   6.29554084   6.29940365
   6.29961778   6.30692066   6.30717975   6.30721155   6.30736911
   6.31466927   6.31474591   6.31959725   6.31982315   6.31983522
   6.32000846   6.34610147   6.34630845   6.36066695   6.38186728
   6.38204769   6.39972274   6.399886     6.42114272   6.42610519
   6.42616935   6.42963588   6.42986764   6.43547987   6.43575924
   6.43638141   6.43659024   6.43690027   6.43703178   6.43718117
   6.4372439    6.44482234   6.44496407   6.44518576   6.45157326
   6.45303484   6.45320003   6.45705951   6.45712848   6.45724544
   6.45727015   6.45731856   6.45738567   6.45746049   6.45758093
   6.45775907   6.45785184   6.45812675   6.45835768   6.47018662]
nelec by numeric integration = 639.9990543449314
    CPU time for vxc   2404.95 sec, wall time     75.21 sec
    CPU time for sr jk   8841.58 sec, wall time    109.44 sec
    CPU time for vj and vk   8841.76 sec, wall time    109.44 sec
E1 = -5186.261385955721  Ecoul = 1690.5451939557493  Exc = -591.8516252331293
cycle= 4 E= -4883.72550395301  delta_E= 0.0108  |g|= 0.356  |ddm|= 0.433
    CPU time for cycle= 4  11266.85 sec, wall time    185.19 sec
  HOMO = -0.114374174232606  LUMO = 0.0931938656763667
  mo_energy =
[-18.63198684 -18.63198429 -18.63194879 -18.63194515 -18.63194481
 -18.6319328  -18.63193024 -18.63190418 -18.63188725 -18.63186919
 -18.63186895 -18.63184418 -18.63183779 -18.63183609 -18.63183265
 -18.63182464 -18.63182075 -18.63180632 -18.63179657 -18.63179298
 -18.63177836 -18.63171164 -18.63168737 -18.63168453 -18.63167687
 -18.63167116 -18.63166839 -18.63165567 -18.63165326 -18.63163561
 -18.63163221 -18.63163144 -18.62776816 -18.62775007 -18.62773836
 -18.62772835 -18.62771694 -18.62770918 -18.62770535 -18.62768724
 -18.62768477 -18.62767359 -18.6276647  -18.62764042 -18.62762883
 -18.62762129 -18.62761292 -18.62760384 -18.62759763 -18.62759519
 -18.62758693 -18.62757422 -18.62757137 -18.62753676 -18.62753435
 -18.6274954  -18.62749192 -18.6274896  -18.6274872  -18.6274826
 -18.62748088 -18.62747537 -18.62747384 -18.62746595  -0.79003844
  -0.78636479  -0.78634833  -0.78576151  -0.78570314  -0.78262157
  -0.78257478  -0.78255408  -0.78252595  -0.78125712  -0.78039812
  -0.78026256  -0.78024445  -0.78023319  -0.78019073  -0.77883041
  -0.77877344  -0.7783134   -0.77829104  -0.77827932  -0.77824349
  -0.77822718  -0.77821818  -0.77821279  -0.77819266  -0.77791213
  -0.77789281  -0.77607475  -0.77606184  -0.77604532  -0.7760009
  -0.77596548  -0.74404526  -0.74391842  -0.74390737  -0.74390692
  -0.74390146  -0.74184056  -0.74183554  -0.74151689  -0.74150049
  -0.74149519  -0.74148502  -0.74145404  -0.74144455  -0.74143905
  -0.74142957  -0.74079223  -0.74073634  -0.73923867  -0.73922494
  -0.73921444  -0.73920168  -0.73901902  -0.73782371  -0.7364449
  -0.73643689  -0.73638457  -0.73637901  -0.73270344  -0.7326435
  -0.73184951  -0.73184211  -0.72735905  -0.36276647  -0.36273079
  -0.36263261  -0.36258939  -0.36245789  -0.36244292  -0.36243161
  -0.36242031  -0.36240777  -0.36240594  -0.3623598   -0.36234813
  -0.36234718  -0.36233875  -0.36231595  -0.36223052  -0.36220074
  -0.3613451   -0.36133443  -0.36116054  -0.36110294  -0.36024917
  -0.36019379  -0.36014537  -0.36012685  -0.36009807  -0.35984318
  -0.35918396  -0.35912773  -0.35896284  -0.35895312  -0.35808307
  -0.32518603  -0.324513    -0.32450739  -0.3241837   -0.32414074
  -0.32398422  -0.32304436  -0.32303461  -0.32292707  -0.32291779
  -0.322708    -0.32225543  -0.32224507  -0.32220608  -0.32219893
  -0.32175936  -0.32174837  -0.32171064  -0.32170353  -0.3216855
  -0.32167541  -0.32163908  -0.32163195  -0.32072908  -0.32072085
  -0.32070132  -0.32069431  -0.32035343  -0.32034914  -0.32011875
  -0.32007264  -0.31737668  -0.24476744  -0.23606884  -0.23605347
  -0.23213132  -0.23208499  -0.2275366   -0.22751148  -0.22734915
  -0.22732303  -0.22547799  -0.22546442  -0.22543204  -0.22542248
  -0.22178634  -0.21923963  -0.2192119   -0.21920331  -0.21918342
  -0.21900398  -0.21897472  -0.21896843  -0.21894832  -0.21823577
  -0.2182113   -0.2157979   -0.20969104  -0.20756728  -0.2075586
  -0.20153314  -0.20151385  -0.2013791   -0.20135887  -0.194889
  -0.19486848  -0.19444907  -0.19442795  -0.19041695  -0.18927319
  -0.18925817  -0.17938297  -0.17927993  -0.17925784  -0.17805023
  -0.17803512  -0.17801828  -0.17800435  -0.17786849  -0.17785336
  -0.17783623  -0.17782204  -0.17255764  -0.17161966  -0.17159869
  -0.17157314  -0.17156118  -0.1704326   -0.17042119  -0.1700714
  -0.17006022  -0.16404187  -0.16399645  -0.16026183  -0.1602578
  -0.15116901  -0.13208618  -0.13172616  -0.13170498  -0.13164888
  -0.13158879  -0.13050283  -0.1297584   -0.1297148   -0.12969425
  -0.12966844  -0.12958961  -0.12896334  -0.12892708  -0.1289224
  -0.12888722  -0.12887914  -0.12885637  -0.12884586  -0.12883024
  -0.12882163  -0.12880422  -0.12878573  -0.1287652   -0.12812046
  -0.12808751  -0.12805691  -0.12801496  -0.12770161  -0.12764803
  -0.12713255  -0.12710579  -0.12501653  -0.11922151  -0.11802488
  -0.11802352  -0.11766157  -0.11759714  -0.11669267  -0.11668572
  -0.11662997  -0.11662578  -0.11662085  -0.11602858  -0.1156222
  -0.11561868  -0.11559382  -0.11552628  -0.11522867  -0.1152275
  -0.11518094  -0.11517912  -0.11512709  -0.11512617  -0.11511747
  -0.11511482  -0.1150169   -0.1150137   -0.11495772  -0.11495688
  -0.1148193   -0.11481738  -0.11459909  -0.11459739  -0.11437417
   0.09319387   0.13133087   0.13133331   0.13438632   0.13440903
   0.1698867    0.16989195   0.16991422   0.16991501   0.18705382
   0.18705863   0.19599391   0.19599465   0.20457355   0.20619216
   0.22180775   0.22181291   0.22183581   0.22183973   0.2298354
   0.22983996   0.2298641    0.22986513   0.23757497   0.23757898
   0.23882967   0.2412089    0.24122904   0.25220386   0.25220609
   0.27319115   0.27322207   0.27623701   0.28087902   0.28088277
   0.28599831   0.28600949   0.2878684    0.28786983   0.29082618
   0.2908286    0.29085649   0.29085926   0.29819198   0.29819992
   0.31013454   0.3149129    0.3215035    0.32151242   0.32153087
   0.32153775   0.32952873   0.3295378    0.3320115    0.33201369
   0.34035343   0.34035631   0.34038547   0.34038893   0.34699292
   0.34699983   0.34730569   0.34730791   0.35187437   0.35187564
   0.35313705   0.35313772   0.35317823   0.35318249   0.35427513
   0.35482015   0.35483335   0.36804948   0.37248818   0.37249372
   0.37412639   0.37412895   0.37781899   0.37782929   0.3815929
   0.38159999   0.38162898   0.38163042   0.38193918   0.38194189
   0.38699839   0.38703633   0.39040272   0.390881     0.39088928
   0.39089672   0.39090407   0.39826731   0.40059365   0.40060746
   0.40330472   0.40330833   0.40331993   0.40808178   0.40808711
   0.40858075   0.40858676   0.41007101   0.41008213   0.41126537
   0.41127228   0.4112737    0.41128504   0.41282373   0.41283051
   0.41284201   0.41284393   0.4128543    0.41385401   0.41386313
   0.41867175   0.41871822   0.41881112   0.42537101   0.42539508
   0.42542434   0.42543713   0.43248688   0.43253558   0.44194658
   0.4449993    0.44500564   0.44813337   0.50224013   0.53439491
   0.53440256   0.54176705   0.54179264   0.56081404   0.57111157
   0.57111563   0.57354234   0.57355294   0.57502147   0.57502717
   0.57503285   0.57504115   0.58630159   0.58630729   0.59194048
   0.59195243   0.59197298   0.59197908   0.59240784   0.59242571
   0.59582289   0.59584089   0.59586316   0.59587544   0.60649619
   0.60650403   0.60900277   0.60977117   0.60977283   0.61567282
   0.61571374   0.6157175    0.61572522   0.61572733   0.61919934
   0.61921051   0.6222034    0.62222411   0.63812253   0.63813323
   0.64338661   0.64339552   0.6434042    0.64341178   0.65001442
   0.65392872   0.65392899   0.66667061   0.66667541   0.67541408
   0.67643683   0.67644316   0.67645101   0.67645702   0.67700832
   0.67701446   0.67999171   0.68050861   0.68053962   0.68563256
   0.69201154   0.69201426   0.69719936   0.6972236    0.70426699
   0.70428714   0.70491515   0.70492997   0.70920491   0.70922621
   0.70924032   0.70925006   0.71460504   0.71461814   0.71975015
   0.7261766    0.72618474   0.73096496   0.73166738   0.73303425
   0.73666139   0.73666788   0.73668164   0.73668836   0.73713746
   0.73714235   0.73714563   0.73715332   0.74769422   0.74770044
   0.74930772   0.74933508   0.75719132   0.75719877   0.75721482
   0.75721625   0.75982792   0.75983426   0.76482011   0.76482467
   0.76482842   0.76483047   0.76797205   0.76797614   0.77269672
   0.77272063   0.78757454   0.78783108   0.78783826   0.78931254
   0.78931719   0.79376914   0.79378474   0.79379569   0.79380579
   0.79548919   0.79549971   0.79626935   0.79866721   0.7986717
   0.82833557   0.82834796   0.84433454   0.85750572   0.85751157
   0.92830183   0.96220668   0.96447782   0.96448675   0.98576785
   0.99812209   0.99815593   1.00907093   1.01806522   1.0180858
   1.01810452   1.01811658   1.03087134   1.030883     1.03164809
   1.03165872   1.0346643    1.03467891   1.03507796   1.03508461
   1.03682474   1.03683557   1.04296613   1.0430021    1.05529234
   1.05529786   1.05530371   1.05530484   1.05710373   1.05710665
   1.05711756   1.05712034   1.06110979   1.06386142   1.06714076
   1.06718545   1.06774314   1.06774864   1.0753704    1.07537524
   1.07752982   1.07866794   1.07867865   1.07869289   1.07870162
   1.08034635   1.08362534   1.0836358    1.08363703   1.08364906
   1.08477444   1.08478813   1.0879238    1.08793302   1.09378527
   1.09431132   1.09435885   1.09659639   1.09660006   1.09933554
   1.09934179   1.10018821   1.1001903    1.10207845   1.10359527
   1.10361393   1.10402499   1.10402655   1.10405722   1.10406024
   1.10552877   1.10553999   1.10807349   1.10807746   1.10842745
   1.10843736   1.10847602   1.10848137   1.10906684   1.10908741
   1.10920056   1.11227046   1.11577762   1.11579523   1.1157982
   1.11581021   1.11750599   1.1175062    1.11793699   1.11798271
   1.12068299   1.12807054   1.12808064   1.12808409   1.12808989
   1.13024194   1.14000485   1.14000909   1.14556981   1.14558411
   1.1477291    1.14773169   1.15349711   1.15350924   1.15472385
   1.15473326   1.15475831   1.15476303   1.15621965   1.16489461
   1.164903     1.16492471   1.16492613   1.17498767   1.17499368
   1.1750252    1.17502845   1.17948356   1.17949789   1.18478899
   1.18482391   1.19706309   1.19706656   1.19817486   1.19817775
   1.20627769   1.20961282   1.20961623   1.23863852   1.25803704
   1.25803825   1.26888567   1.26889886   1.27190159   1.27440373
   1.27440614   1.27961989   1.27962158   1.28394654   1.28472469
   1.29235016   1.29235225   1.29238206   1.29238217   1.29285115
   1.29285526   1.29289187   1.29289298   1.29939071   1.29996899
   1.29998194   1.30443134   1.30443375   1.30673048   1.3075722
   1.30757489   1.31858945   1.31861281   1.31974702   1.31976304
   1.31977237   1.31978516   1.32354276   1.32357841   1.32532307
   1.32535705   1.32617443   1.32947631   1.32947877   1.32949799
   1.32949955   1.33149909   1.33150314   1.34578157   1.34579528
   1.34581593   1.34582162   1.34760621   1.34788074   1.34789012
   1.35002315   1.35002908   1.35119355   1.3511979    1.35122937
   1.35123213   1.35578649   1.35579179   1.35579451   1.35579988
   1.3559343    1.3623171    1.36233918   1.36234465   1.36235636
   1.36548009   1.36548595   1.36929949   1.37137747   1.37137766
   1.37147299   1.3714763    1.38435799   1.3871849    1.38718753
   1.39183092   1.39183731   1.39194128   1.39512659   1.39513381
   1.39625009   1.39625115   1.39640339   1.39658901   1.39659412
   1.39670874   1.39670976   1.39930176   1.39933154   1.4010322
   1.40106676   1.40107721   1.4022548    1.40225523   1.40227499
   1.40227791   1.40475112   1.40531995   1.40532661   1.40575881
   1.40599042   1.40599379   1.40600448   1.40600789   1.40601044
   1.40603994   1.40655965   1.40656663   1.4065833    1.40658449
   1.40805987   1.40924073   1.40925603   1.40927642   1.40928138
   1.41449161   1.41451268   1.41628232   1.41715119   1.41715935
   1.41780152   1.41781331   1.41985982   1.41986559   1.41987426
   1.41987513   1.41988278   1.42011868   1.42012997   1.421509
   1.42492955   1.42493228   1.42494208   1.4249462    1.43076031
   1.43077015   1.43200276   1.43201251   1.43860859   1.43861096
   1.44359197   1.44359488   1.44551116   1.44551228   1.44551959
   1.44552299   1.4461079    1.44611428   1.44811555   1.44813227
   1.44859415   1.44859931   1.44860261   1.44860905   1.45145369
   1.45147754   1.45983301   1.45985117   1.46037809   1.46211712
   1.46212513   1.46214633   1.46215201   1.46446277   1.4644635
   1.46663419   1.47132046   1.47135072   1.47157199   1.47158733
   1.47159056   1.4715985    1.47300405   1.47301228   1.47560134
   1.47582327   1.47583431   1.47583644   1.47584266   1.47638698
   1.47638879   1.47965591   1.47966925   1.48029047   1.48327289
   1.48328138   1.48549813   1.48553011   1.48562684   1.48563864
   1.48566017   1.48734022   1.49165375   1.49165513   1.4953148
   1.52401386   1.52401897   1.54436065   1.54436613   1.54560053
   1.54561267   1.54905095   1.54905521   1.54906809   1.54907145
   1.54907793   1.54907848   1.55003161   1.55004099   1.5500645
   1.5500693    1.56824162   1.56824656   1.5682661    1.56826884
   1.58531966   1.58961754   1.5896204    1.59118548   1.59119321
   1.5983768    1.59838747   1.59841094   1.59841589   1.60577533
   1.6057767    1.61144776   1.61145195   1.61296376   1.61298763
   1.61667169   1.61667549   1.62294737   1.63542633   1.635438
   1.63545977   1.63546721   1.64124043   1.64124786   1.6505981
   1.66586314   1.66587398   1.66589022   1.66589694   1.66994128
   1.66995249   1.68128004   1.68758988   1.68760468   1.68877676
   1.69494138   1.69495239   1.69773338   1.69890233   1.69892151
   1.70169808   1.70171674   1.70223409   1.70226502   1.70444092
   1.7044597    1.70942454   1.70942751   1.71212971   1.71213155
   1.7121631    1.71216404   1.71723688   1.72137322   1.72140331
   1.72144474   1.72425447   1.72426013   1.72503941   1.7250557
   1.72506744   1.72507594   1.72779151   1.72859697   1.72861574
   1.72862561   1.72863497   1.72996097   1.73565713   1.74521614
   1.74523277   1.74829051   1.74830168   1.74932448   1.7556605
   1.75567294   1.76076381   1.76077255   1.76952332   1.76953837
   1.78019142   1.78019955   1.78389062   1.78568722   1.78569247
   1.7857137    1.78571578   1.80393668   1.80951328   1.80952135
   1.8095323    1.80954087   1.80955787   1.80956366   1.82092993
   1.82093893   1.82095658   1.8209624    1.83515538   1.83516557
   1.83555969   1.8355679    1.84728121   1.84729173   1.86987358
   1.86987961   1.87047325   1.87047695   1.87583079   1.87583342
   1.88155751   1.8815762    1.8833508    1.88534279   1.88669386
   1.89030556   1.8903385    1.89705337   1.90119987   1.90122288
   1.9012362    1.90124795   1.90530987   1.91163629   1.91166386
   1.9180979    1.91810932   1.92654821   1.92656753   1.92782318
   1.93121095   1.93250842   1.93251244   1.93252743   1.93253129
   1.94167487   1.94167936   1.94169834   1.94170264   1.95387646
   1.95388764   1.95390073   1.95390846   1.96035075   1.96035737
   1.96219798   1.96222534   1.97269753   1.97271171   1.98220142
   1.98221838   1.98695742   1.98697731   1.98699477   1.98700556
   1.99417208   1.99418732   1.99898697   1.99899593   2.00508659
   2.00509868   2.00512275   2.00512972   2.00958279   2.01231191
   2.0123204    2.01311567   2.01312542   2.27596125   2.30081312
   2.30084931   2.3149589    2.31496622   2.3317895    2.34580246
   2.34581555   2.34584144   2.34584623   2.35318553   2.35318556
   2.36450001   2.3645038    2.36803731   2.36804254   2.36807353
   2.36807513   2.37057712   2.37162451   2.3716305    2.37166047
   2.37166337   2.37495429   2.37495966   2.38197268   2.38197832
   2.38261291   2.38261686   2.41188153   2.41190406   2.45451287
   2.4840142    2.48401774   2.48516202   2.48746141   2.48746614
   2.48824963   2.48829397   2.48829543   2.48915506   2.48916715
   2.48954914   2.48956125   2.49139962   2.49140378   2.49140883
   2.49142016   2.49214215   2.49214587   2.49215      2.49216138
   2.49464457   2.4946735    2.51745159   2.51745654   2.51747369
   2.51747891   2.52402853   2.52404807   2.52673323   2.54451307
   2.54451837   2.55519448   2.5563112    2.55631971   2.5619326
   2.5619439    2.56506803   2.56864743   2.56866221   2.56868241
   2.56869253   2.57074334   2.57492837   2.5749463    2.57496739
   2.5749819    2.57500159   2.57500833   2.57936512   2.57938474
   2.58227614   2.58721341   2.58726108   2.58909858   2.5891469
   2.58979172   2.58980666   2.58987587   2.58990262   2.5899291
   2.58994502   2.5931921    2.60121576   2.60124633   2.60193224
   2.60214295   2.6021607    2.61632138   2.61633063   2.62080448
   2.62081327   2.62084177   2.62084256   2.62753498   2.62997868
   2.62998433   2.63011654   2.63012644   2.63096495   2.6309691
   2.63174788   2.63175782   2.63179065   2.63179629   2.64322178
   2.64404054   2.64405873   2.64408499   2.64409266   2.65162929
   2.65163655   2.66696829   2.66697327   2.66861912   2.66865906
   2.68328389   2.94494893   2.94495705   2.94576079   2.94577216
   2.94765195   2.94770356   2.94770661   2.9480821    2.94808468
   2.94869806   2.94941405   2.94947741   2.95039313   2.95039503
   2.95040615   2.95040953   2.95044614   2.95044657   2.95055688
   2.95056041   2.95061265   2.95061552   2.95125809   2.95300009
   2.9530052    2.95305609   2.95305935   2.95342093   2.95586954
   2.95591366   2.95853116   2.95854937   2.95855249   2.95858811
   2.95859826   2.95860017   2.95860971   2.95862298   2.95922799
   2.95925335   2.95926449   2.95929882   2.96035999   2.96036141
   2.96089704   2.96090655   2.96195718   2.9619703    2.96265957
   2.96640712   2.96642634   2.96815911   2.96821057   2.97377736
   2.97631323   2.97636108   2.97637489   2.97640358   2.9817471
   2.98632051   2.98637324   2.9910053    2.99101506   2.99957819
   3.00196528   3.00197069   3.01297687   3.01313668   3.01323594
   3.01324015   3.01326674   3.01328317   3.01328672   3.01330535
   3.01344154   3.01348305   3.01357941   3.01556027   3.02158114
   3.02158597   3.02444319   3.02444551   3.02546198   3.02546294
   3.03126187   3.03126717   3.0313057    3.03131255   3.03145074
   3.03145655   3.03149459   3.03150208   3.04114006   3.04114614
   3.04299273   3.04299737   3.08382792   3.09295249   3.09296677
   3.10044264   3.1004935    3.10374187   3.10788995   3.10792803
   3.10795296   3.10797488   3.10881017   3.10884631   3.11265292
   3.11269037   3.11392556   3.11396926   3.11398399   3.11401006
   3.11550343   3.11553676   3.11554829   3.11559285   3.11560598
   3.11563462   3.11606287   3.11608143   3.11609734   3.11613769
   3.11680785   3.12159302   3.12160251   3.1271647    3.14084489
   3.14090121   3.14250087   3.14383075   3.15362882   3.15364036
   3.15633019   3.15634333   3.15638814   3.15639658   3.16126591
   3.1612749    3.1623469    3.16236122   3.16530239   3.16531859
   3.16535896   3.16536974   3.16573612   3.16575134   3.16709917
   3.16711539   3.16715506   3.16716608   3.1706064    3.17061635
   3.17142001   3.17143004   3.17344859   3.17364819   3.17519307
   3.17524421   3.21780425   3.21784016   3.21942669   3.2194513
   3.22110797   3.22114367   3.22272273   3.22322186   3.22499673
   3.22504811   3.22869767   3.23161435   3.23164938   3.23167537
   3.23169599   3.23227593   3.23231478   3.23233096   3.23235831
   3.23250182   3.2325279    3.23266916   3.23271077   3.23272954
   3.23275424   3.23555282   3.23558395   3.23739697   3.23745073
   3.24410238   3.24412435   3.24857184   3.53444715   3.53445424
   3.535908     3.53591516   3.53742418   3.55059056   3.55059975
   3.55064521   3.55065094   3.55300167   3.55300789   3.55723158
   3.55724061   3.55728666   3.55729219   3.55928398   3.5594329
   3.55948738   3.56170375   3.56175738   3.56416831   3.56417708
   3.56422033   3.56422618   3.56874212   3.57987353   3.57988126
   3.58525905   3.58526695   3.58731975   3.58732673   3.5997334
   3.65086395   3.65215762   3.6522168    3.66031075   3.66032704
   3.66524521   3.66529238   3.66531064   3.66533858   3.66645239
   3.6696967    3.66979154   3.66980582   3.66988919   3.67604968
   3.67610557   3.73684185   3.73687928   3.73832652   3.73836309
   3.74142544   3.74147158   3.74149239   3.74151962   3.74412289
   3.74416942   3.74418926   3.74421658   3.74789298   3.74793001
   3.74993477   3.74997118   3.84203252   3.84369544   3.85069734
   3.85070143   3.85880765   3.85881192   3.85979135   3.85979316
   3.86231879   3.86237331   3.86562536   3.86618249   3.86624221
   3.87434042   3.87727732   3.87771801   3.87772851   3.87777504
   3.8777832    3.87836869   3.87837903   3.87842262   3.87843066
   3.88015046   3.88015976   3.88020568   3.8802131    3.88175222
   3.88178806   3.88480818   3.88486241   3.88513845   3.88514006
   3.88524447   3.88524618   3.88719027   3.88723843   3.88725864
   3.88728703   3.89080499   3.89085186   3.89087227   3.89090048
   3.89157366   3.89157746   3.89256339   3.89261024   3.89263047
   3.89265824   3.89505701   3.89508144   3.89638928   3.89641648
   3.89689861   3.89693126   3.89693273   3.89696304   3.89807636
   3.89810303   3.89922544   3.90135623   3.9014147    3.90375109
   3.90472548   6.17750691   6.22624901   6.22632291   6.23795972
   6.23796812   6.25091433   6.2711253    6.27113321   6.27119459
   6.27120017   6.28434328   6.29319487   6.29324874   6.29908353
   6.29911319   6.30632614   6.30635866   6.30637802   6.30640351
   6.30997206   6.30997777   6.31912061   6.31915112   6.31915158
   6.31917993   6.34491404   6.34494148   6.35512829   6.37762263
   6.37764332   6.39342719   6.39344378   6.42276669   6.42823525
   6.42824757   6.43286616   6.43294119   6.43865987   6.43869804
   6.44049734   6.44053648   6.44057462   6.44059871   6.44286397
   6.44291257   6.4463866    6.44642232   6.44780301   6.4559897
   6.45615753   6.45621299   6.45885013   6.45888752   6.45888761
   6.45891718   6.45898066   6.45902696   6.45903557   6.45906699
   6.46337622   6.46339563   6.46342122   6.46346259   6.47660845]
nelec by numeric integration = 639.9990370447347
    CPU time for vxc   2482.24 sec, wall time     77.58 sec
    CPU time for sr jk   8852.46 sec, wall time    110.17 sec
    CPU time for vj and vk   8852.90 sec, wall time    110.18 sec
E1 = -5186.123820625619  Ecoul = 1690.3592947321035  Exc = -591.8256821339177
cycle= 5 E= -4883.74789474734  delta_E= -0.0224  |g|= 0.0166  |ddm|= 0.258
    CPU time for cycle= 5  11353.81 sec, wall time    188.29 sec
  HOMO = -0.114469464795071  LUMO = 0.0931209536639205
  mo_energy =
[-18.63252299 -18.63251471 -18.63249623 -18.63249329 -18.632489
 -18.63248205 -18.63247785 -18.63246415 -18.63245013 -18.63244885
 -18.63244516 -18.63240912 -18.63237002 -18.63236072 -18.63235669
 -18.6323345  -18.63231989 -18.63231698 -18.63230578 -18.63228042
 -18.63227624 -18.63227052 -18.63226977 -18.63226606 -18.63221777
 -18.63221328 -18.63221004 -18.6322059  -18.63216424 -18.63215791
 -18.63215589 -18.63215436 -18.62770321 -18.62770168 -18.62769606
 -18.62769465 -18.62769091 -18.6276907  -18.62768845 -18.6276815
 -18.62767349 -18.62765397 -18.62763852 -18.62761148 -18.62758506
 -18.62758422 -18.62756719 -18.62755653 -18.62754808 -18.62753929
 -18.6275362  -18.62752702 -18.62751152 -18.62745706 -18.62744367
 -18.62744326 -18.62741617 -18.62741442 -18.62738116 -18.62737418
 -18.62736205 -18.62735791 -18.62734622 -18.6273409   -0.79037915
  -0.78671687  -0.78670208  -0.7861094   -0.78606675  -0.78297287
  -0.782947    -0.78293624  -0.78289698  -0.78163304  -0.78077979
  -0.78065103  -0.78061088  -0.78060199  -0.78058432  -0.77921299
  -0.77917162  -0.77868921  -0.77866864  -0.77866421  -0.77864964
  -0.77864106  -0.77861729  -0.77859884  -0.77859246  -0.77830797
  -0.77829087  -0.7764985   -0.77645667  -0.77644266  -0.7764301
  -0.77637651  -0.7442351   -0.74411608  -0.74409857  -0.74409192
  -0.74408617  -0.74204719  -0.74203794  -0.74171897  -0.74170189
  -0.74169948  -0.74168705  -0.74168377  -0.74165518  -0.74165124
  -0.74163642  -0.74099945  -0.74095238  -0.73946901  -0.7394435
  -0.7394388   -0.73942099  -0.73923993  -0.73805008  -0.73667394
  -0.73666444  -0.73663044  -0.7366127   -0.73294643  -0.73289838
  -0.73210301  -0.73209289  -0.72762574  -0.36304455  -0.36301466
  -0.3629061   -0.36288033  -0.36273168  -0.36271883  -0.36270555
  -0.36270267  -0.36268576  -0.36267092  -0.36266827  -0.36265124
  -0.36264005  -0.36263322  -0.36260643  -0.36252469  -0.36249428
  -0.36163358  -0.36162688  -0.36144201  -0.36140438  -0.36054166
  -0.36046609  -0.36044109  -0.36043503  -0.36039621  -0.36013858
  -0.35947086  -0.35943231  -0.35925873  -0.35925126  -0.35838184
  -0.32529685  -0.32463172  -0.32462229  -0.32429365  -0.32425899
  -0.32410599  -0.32316752  -0.32315094  -0.3230504   -0.32303466
  -0.322829    -0.32236432  -0.32235239  -0.32233552  -0.32231509
  -0.3218697   -0.32185755  -0.32184069  -0.32181928  -0.32179797
  -0.32178635  -0.32176633  -0.32174703  -0.3208466   -0.32082919
  -0.32081741  -0.3208028   -0.32046952  -0.32046077  -0.32022931
  -0.32019506  -0.31748861  -0.24477784  -0.23608136  -0.23606585
  -0.23212844  -0.23209548  -0.22760242  -0.22757494  -0.22741588
  -0.22739058  -0.22547899  -0.22546937  -0.22544695  -0.22543307
  -0.22176803  -0.21928845  -0.21927003  -0.2192656   -0.21923996
  -0.2190538   -0.21903429  -0.21903185  -0.21900661  -0.21824351
  -0.21822568  -0.21577414  -0.20975757  -0.20753021  -0.20751859
  -0.20156502  -0.2015417   -0.20141381  -0.20139233  -0.19494168
  -0.19491806  -0.19450713  -0.194484    -0.1904202   -0.18939393
  -0.18937888  -0.17949972  -0.17934399  -0.1793283   -0.17805964
  -0.17804281  -0.17803789  -0.17801632  -0.1778778   -0.17786197
  -0.17785493  -0.17783506  -0.17267527  -0.17168821  -0.17167622
  -0.17165715  -0.17163833  -0.17041933  -0.17040321  -0.17006094
  -0.17004537  -0.16412513  -0.16409144  -0.16033969  -0.16033481
  -0.15124229  -0.1323155   -0.1319684   -0.13194748  -0.13187774
  -0.13183464  -0.13075975  -0.12999189  -0.12996377  -0.12995737
  -0.12991443  -0.12982415  -0.12918315  -0.12915848  -0.12915166
  -0.12912901  -0.12910863  -0.12910479  -0.12908734  -0.12907303
  -0.12906276  -0.12904124  -0.12902852  -0.1290044   -0.12839341
  -0.12834814  -0.1283197   -0.12828559  -0.12795238  -0.1279112
  -0.12738615  -0.12735909  -0.12528593  -0.11930645  -0.11811394
  -0.11810829  -0.11774269  -0.11769099  -0.1167778   -0.11676723
  -0.11673097  -0.11671597  -0.11671038  -0.11611874  -0.11574202
  -0.11573789  -0.11567675  -0.11562771  -0.11532385  -0.11531834
  -0.11529335  -0.11529011  -0.11524551  -0.11524278  -0.11523973
  -0.11523638  -0.11512549  -0.1151214   -0.11507963  -0.1150711
  -0.11494649  -0.11494016  -0.11471957  -0.11471306  -0.11446946
   0.09312095   0.13125075   0.13125121   0.13430494   0.13431473
   0.16980029   0.16980199   0.16981175   0.16981527   0.18696102
   0.18696929   0.19589184   0.19590065   0.2044509    0.20609656
   0.22170774   0.22171625   0.22172225   0.22173265   0.22972671
   0.22973509   0.22974078   0.22975243   0.23744425   0.23744498
   0.2387188    0.24109545   0.24110681   0.25211531   0.25212333
   0.2730902    0.27310837   0.2761661    0.28074457   0.28075157
   0.28587417   0.28588623   0.28770912   0.2877194    0.2907331
   0.29074213   0.290751     0.29075798   0.2981016    0.29810994
   0.31000027   0.31475672   0.32137839   0.32138682   0.32139424
   0.32140296   0.32942091   0.32942893   0.33189894   0.33191155
   0.34022821   0.34023094   0.34024654   0.34025426   0.34692367
   0.34693987   0.34716891   0.34717569   0.35179431   0.35180509
   0.35303913   0.35304902   0.3530639    0.35307683   0.35417604
   0.35471753   0.35472518   0.36793397   0.37236979   0.37238205
   0.373964     0.3739711    0.37764931   0.37765421   0.38148261
   0.38149253   0.38150205   0.38151706   0.38181179   0.38182527
   0.38684233   0.3868669    0.39023818   0.39074631   0.39075296
   0.39075808   0.39076469   0.39814767   0.40049245   0.40051013
   0.40317488   0.40317927   0.40318982   0.40795188   0.40795574
   0.40841166   0.40842013   0.40992745   0.40993501   0.41112979
   0.41113706   0.41114439   0.41115169   0.41265916   0.41267216
   0.41268023   0.41268529   0.41269345   0.41371774   0.41372344
   0.41854301   0.41857306   0.41866764   0.42524008   0.4252511
   0.42526799   0.42528418   0.43233997   0.43237073   0.44178721
   0.44483577   0.44483964   0.44796292   0.50219094   0.53432384
   0.53432779   0.54171679   0.54172592   0.56070763   0.57093722
   0.57093754   0.57341402   0.57341535   0.57494011   0.57494361
   0.57494574   0.57494793   0.58615903   0.5861609    0.59180905
   0.5918093    0.59182204   0.59182518   0.59228909   0.59229876
   0.59570925   0.5957116    0.59572456   0.59572962   0.60645608
   0.60645901   0.60894973   0.60962647   0.60962886   0.61551587
   0.6156167    0.61562175   0.61562207   0.61562675   0.61912078
   0.61912143   0.62208779   0.62209641   0.6380363    0.63803758
   0.64333208   0.64333269   0.64333857   0.64333894   0.64989805
   0.65386117   0.65386508   0.66657495   0.66658134   0.67524876
   0.67634002   0.67634134   0.67634692   0.67634866   0.67690487
   0.67690765   0.67987886   0.68041723   0.68043026   0.68549512
   0.69190013   0.69190058   0.69708014   0.69709041   0.70417042
   0.7041765    0.70474658   0.70476011   0.70912829   0.70913545
   0.70913918   0.70915073   0.71446018   0.71447242   0.71965849
   0.72606939   0.72607737   0.7309133    0.73156749   0.73295335
   0.73655914   0.73656541   0.73656712   0.73657483   0.73704067
   0.73704522   0.73704749   0.73705201   0.74757832   0.74758578
   0.74923263   0.74924544   0.75706265   0.75706986   0.75707028
   0.75707939   0.75975106   0.75975503   0.76468888   0.76469216
   0.76469558   0.76469865   0.76785594   0.76785788   0.77257419
   0.77258361   0.78749973   0.78774181   0.78774273   0.7892007
   0.78920213   0.79364418   0.79364965   0.79365313   0.79366029
   0.79534721   0.79535388   0.79610293   0.79855607   0.79856277
   0.82822062   0.82822322   0.8442234    0.8573788    0.85737992
   0.9281525    0.96200628   0.96429958   0.96430295   0.9856138
   0.99794263   0.99796638   1.00889148   1.01788261   1.01789209
   1.01790489   1.01791868   1.03075782   1.03077225   1.03152261
   1.03153806   1.03454496   1.03456392   1.03495863   1.0349697
   1.03662906   1.03663788   1.04278082   1.04280624   1.05516267
   1.05516638   1.05516661   1.05517619   1.05697279   1.05697913
   1.05698428   1.05698649   1.06097157   1.06373684   1.06708191
   1.0671141    1.06768198   1.06768483   1.07526474   1.07526579
   1.07741913   1.07860069   1.07861357   1.07861654   1.07863192
   1.0802402    1.08353543   1.08354321   1.08355096   1.08355982
   1.08469871   1.08470804   1.08780985   1.08781675   1.09363624
   1.09421274   1.0942474    1.09647081   1.09647955   1.09925405
   1.099261     1.10009836   1.10010572   1.10203627   1.10342037
   1.10343997   1.10394502   1.10394616   1.10396911   1.10396993
   1.10539095   1.1054066    1.1080207    1.10802283   1.10832476
   1.10832869   1.10835793   1.10836339   1.1088812    1.10890258
   1.10901785   1.1122287    1.11563247   1.11564374   1.11564541
   1.11565995   1.11738797   1.11739085   1.1178261    1.11785977
   1.12061578   1.12793927   1.12794617   1.12794631   1.12795715
   1.13014131   1.13986926   1.13987216   1.14539014   1.1453982
   1.14761365   1.14761726   1.15331349   1.15331865   1.15455152
   1.1545538    1.15457486   1.15457728   1.1560964    1.16478689
   1.16479134   1.16480409   1.16481285   1.17480037   1.17480335
   1.17482652   1.1748293    1.17935854   1.17936841   1.18468911
   1.18471545   1.19686555   1.19686674   1.19810005   1.19810444
   1.20612821   1.20938083   1.20938633   1.23857239   1.25795342
   1.2579609    1.26873415   1.26874225   1.27179032   1.27438742
   1.27439141   1.27954058   1.27954966   1.28379031   1.28462566
   1.29230391   1.292314     1.29232309   1.29233291   1.29274271
   1.29275419   1.29276657   1.29277815   1.29926416   1.29987312
   1.29988467   1.3043055    1.30431514   1.30664704   1.30747909
   1.30748339   1.31850736   1.3185196    1.31962583   1.31963445
   1.31964      1.31965242   1.32344405   1.32346844   1.32519947
   1.32522213   1.32608745   1.32940087   1.32940902   1.32941374
   1.32942279   1.33141158   1.33141805   1.34565849   1.34566241
   1.34567737   1.34568414   1.34741574   1.3477587    1.34777396
   1.34990284   1.34991642   1.35106082   1.35106807   1.35108268
   1.35109222   1.35571046   1.35571241   1.35571677   1.35572138
   1.35590491   1.36218044   1.36219581   1.36221475   1.36222971
   1.36528248   1.36528677   1.36922442   1.37129795   1.3713078
   1.37138631   1.37138919   1.38420936   1.38708742   1.38709405
   1.39170684   1.39177734   1.39177994   1.3949708    1.39497462
   1.39618362   1.39620273   1.39621337   1.39653286   1.39653452
   1.39655758   1.39655849   1.39924543   1.39926309   1.40080567
   1.40083673   1.40084176   1.40216337   1.40216897   1.40217408
   1.40217892   1.40468627   1.40527589   1.40528288   1.40574027
   1.40582705   1.40584418   1.40589253   1.40589959   1.40590189
   1.40590802   1.40652047   1.40652531   1.40653396   1.40653864
   1.40795856   1.40907069   1.40907398   1.40908403   1.40909124
   1.41431263   1.41432332   1.41624014   1.41704256   1.41705186
   1.41770428   1.41771599   1.41975494   1.41976314   1.41976397
   1.41976802   1.41977658   1.42002452   1.42003066   1.42134009
   1.4248105    1.42481745   1.42481754   1.42482478   1.43064665
   1.43065491   1.43193167   1.43194335   1.43848939   1.43849593
   1.44340702   1.44341096   1.44539594   1.44539648   1.44540117
   1.44540251   1.44603446   1.44604136   1.44791218   1.44791939
   1.44844749   1.44844925   1.44845362   1.44845427   1.45129675
   1.45130753   1.4596525    1.45965907   1.46018982   1.46195162
   1.46195685   1.46196275   1.46197095   1.46436876   1.46437599
   1.46650511   1.47114777   1.47116106   1.47139519   1.47139994
   1.47140149   1.4714082    1.4728902    1.47289137   1.47546707
   1.4756879    1.47569058   1.47569465   1.47569732   1.47629361
   1.47629381   1.47947244   1.47947827   1.48011636   1.48310374
   1.48311182   1.48542351   1.48544305   1.48547451   1.48547802
   1.48558004   1.4871995    1.49152074   1.49152311   1.49522461
   1.52383308   1.52384252   1.54425974   1.54426459   1.54545851
   1.54546642   1.54891964   1.54892413   1.54893119   1.54893527
   1.54893822   1.54893899   1.54993525   1.54993962   1.54995207
   1.54995844   1.56813134   1.56813661   1.56814235   1.56815062
   1.58521932   1.58950759   1.58951174   1.59102476   1.59103
   1.59822031   1.59822391   1.59823555   1.5982415    1.60567688
   1.60568      1.61132217   1.61132802   1.61285404   1.61286669
   1.61651654   1.61651833   1.62280132   1.6352896    1.63529489
   1.63530497   1.6353128    1.64107911   1.64108441   1.65043605
   1.66571179   1.66571627   1.66572284   1.66572933   1.66978644
   1.66979445   1.68113704   1.68743359   1.6874407    1.68865654
   1.69479807   1.69480672   1.6976191    1.69875445   1.69876465
   1.70154001   1.70155515   1.70211589   1.70213065   1.70428181
   1.70429697   1.7092878    1.70929055   1.71199207   1.71199379
   1.7120087    1.71201139   1.71711307   1.72119213   1.72124798
   1.721266     1.7241209    1.72412119   1.72489631   1.72490554
   1.72490634   1.72491988   1.72762851   1.72844896   1.7284588
   1.72845893   1.72847333   1.72983922   1.73552336   1.74507467
   1.74508308   1.74814206   1.74815182   1.74916106   1.75552235
   1.75552802   1.76062341   1.76063246   1.76936148   1.76937068
   1.78004189   1.78004783   1.78373649   1.78555249   1.78555428
   1.78556474   1.78556931   1.80378843   1.80937744   1.80938341
   1.80940351   1.80940975   1.80941573   1.80942262   1.82080966
   1.8208159    1.82082265   1.82082973   1.83500328   1.83501073
   1.83541187   1.83541692   1.84712761   1.84713656   1.86975713
   1.86976418   1.87036144   1.870368     1.87571997   1.87572265
   1.88136324   1.88137294   1.88315352   1.88515874   1.88659095
   1.89011521   1.89013121   1.89685299   1.90103586   1.90104325
   1.90104782   1.90105934   1.90517935   1.91148461   1.91149538
   1.91793484   1.9179411    1.92641249   1.92642066   1.92766678
   1.93106695   1.93238597   1.93238959   1.9323935    1.93239867
   1.94154065   1.94154587   1.94155117   1.94155782   1.95373873
   1.95374645   1.9537486    1.95375865   1.96021651   1.96022368
   1.96209238   1.96210476   1.97255506   1.97255895   1.98205398
   1.98205996   1.9868175    1.98682121   1.98683136   1.9868371
   1.99401958   1.99402393   1.99884332   1.99885248   2.00494312
   2.004944     2.00495865   2.00496047   2.00946688   2.0121602
   2.01216808   2.01295868   2.01296033   2.27579543   2.30066708
   2.30068849   2.31480922   2.31481321   2.33165675   2.34565874
   2.34566676   2.34567692   2.34569034   2.35302867   2.3530351
   2.36434607   2.36435182   2.36790384   2.36790948   2.36792208
   2.36793236   2.37044807   2.37149069   2.37149647   2.37150898
   2.37151943   2.3748284    2.37483919   2.38183028   2.38183333
   2.38248827   2.38249818   2.41174638   2.41175981   2.4543749
   2.48381668   2.48381815   2.48497562   2.48729768   2.4873024
   2.48809992   2.48810169   2.48810251   2.48899403   2.48900475
   2.48938662   2.48939702   2.4912215    2.49122895   2.49123251
   2.49123787   2.49196658   2.49197441   2.49197687   2.49198305
   2.4944613    2.49447802   2.51728984   2.51729365   2.51730389
   2.51730911   2.52387229   2.52388546   2.52651121   2.54433185
   2.54433416   2.55500736   2.55609127   2.55609701   2.5617188
   2.56172278   2.56488195   2.56844761   2.56845424   2.56846619
   2.56847528   2.5705448    2.5747328    2.57474398   2.57476148
   2.57476734   2.57477734   2.57478727   2.57915905   2.57917401
   2.58207706   2.58702563   2.58705221   2.58890912   2.58893701
   2.58957684   2.58958844   2.58969537   2.58970616   2.58972014
   2.58973591   2.59299042   2.60100524   2.60102494   2.60173332
   2.60194674   2.60195781   2.61610867   2.61611673   2.62060584
   2.6206062    2.62062548   2.62062879   2.62731291   2.62977394
   2.62977623   2.62991453   2.62991951   2.63076184   2.6307635
   2.63154842   2.6315496    2.63157291   2.63157535   2.64300727
   2.6438319    2.64383872   2.64385501   2.64386651   2.65142254
   2.65142417   2.66674555   2.66674843   2.66839964   2.66842506
   2.68305201   2.94482187   2.94482349   2.94561725   2.9456229
   2.94756422   2.94758046   2.94758483   2.94799178   2.94799951
   2.94861683   2.94933523   2.94938133   2.95029952   2.95030576
   2.95031239   2.95032209   2.95033404   2.95034681   2.95045476
   2.95045889   2.9504905    2.95049819   2.95100765   2.95291928
   2.95292754   2.95295672   2.9529725    2.9533356    2.95579007
   2.95582267   2.95833016   2.95834342   2.95835166   2.95835599
   2.95835862   2.95838599   2.95839589   2.95839834   2.95901989
   2.95902978   2.95904801   2.95905593   2.96027563   2.96028414
   2.96064645   2.96065337   2.9618044    2.96181122   2.96257004
   2.9662265    2.96624044   2.96791283   2.96794934   2.97352244
   2.97607573   2.97610405   2.97610556   2.9761479    2.98148971
   2.98607148   2.98610869   2.99074799   2.99075519   2.99931908
   3.0018692    3.00188133   3.01288119   3.01303003   3.01315527
   3.01316149   3.01318472   3.01318816   3.01319886   3.01321446
   3.01336222   3.01339976   3.01352168   3.01548953   3.02147889
   3.02149034   3.02436876   3.02437619   3.02535306   3.02536059
   3.03117499   3.03118513   3.03120606   3.03122152   3.03136579
   3.03137631   3.03139752   3.0314134    3.04106377   3.04107726
   3.04291492   3.04292696   3.08359337   3.09273098   3.09274324
   3.10025117   3.10028651   3.10353321   3.10771068   3.10773058
   3.10774514   3.10777544   3.10859059   3.10862283   3.11243035
   3.11246367   3.11372779   3.11375323   3.11375513   3.11379381
   3.11529103   3.1153252    3.11535067   3.115375     3.11537855
   3.11541697   3.11585219   3.11588527   3.1158972    3.11593672
   3.11663191   3.12141526   3.12142262   3.12698374   3.14071844
   3.1407605    3.1423645    3.14370601   3.1535006    3.15351557
   3.15621789   3.15622897   3.15625454   3.15627358   3.16116158
   3.16117548   3.162224     3.16224322   3.16520076   3.16521528
   3.16523517   3.1652594    3.16562179   3.16564172   3.16700193
   3.16701673   3.16703591   3.16706032   3.17051375   3.17053097
   3.17133113   3.17134851   3.17336108   3.17357095   3.17511918
   3.17515622   3.21755414   3.21758607   3.21919796   3.21921953
   3.22086104   3.22089231   3.22247368   3.22302047   3.22475112
   3.22478508   3.2284422    3.23142145   3.23144034   3.23145281
   3.23148188   3.23206777   3.23208952   3.23209756   3.23213378
   3.23228036   3.23231036   3.23245811   3.23248087   3.23248832
   3.23252304   3.23533273   3.23536163   3.23721337   3.2372503
   3.24390009   3.24392015   3.24837909   3.53439412   3.53440964
   3.53585387   3.53586926   3.53736683   3.55054149   3.55055257
   3.55057609   3.55059617   3.55294471   3.5529582    3.55718308
   3.55719394   3.55721791   3.55723786   3.55923737   3.55938213
   3.55941806   3.56165155   3.56169135   3.56411131   3.56412179
   3.56414477   3.56416382   3.56866911   3.57981417   3.57982996
   3.58519718   3.58521307   3.58725027   3.58726367   3.59967837
   3.65063118   3.65193615   3.65197553   3.66007693   3.66009051
   3.66503821   3.6650645    3.66506894   3.66510919   3.66623852
   3.66947041   3.66957112   3.66958585   3.66965156   3.67583296
   3.67587046   3.73661299   3.73664614   3.73810354   3.73813596
   3.74121746   3.74124344   3.74124876   3.74128841   3.7439151
   3.74394088   3.74394657   3.74398577   3.74766648   3.74769937
   3.74971407   3.74974629   3.8419742    3.84364135   3.85064165
   3.85065013   3.85869681   3.85869897   3.85968529   3.8596898
   3.86226467   3.86230659   3.86537911   3.86594317   3.86598357
   3.87409239   3.87721669   3.87766653   3.87767858   3.87770262
   3.87772418   3.87831228   3.87832419   3.87835018   3.87837121
   3.88009389   3.88010515   3.88013095   3.88015102   3.88150621
   3.88153884   3.88475714   3.88479942   3.88503417   3.88503917
   3.88515393   3.88516278   3.88696238   3.8869902    3.88699568
   3.88703836   3.89058301   3.89060928   3.89061638   3.89065737
   3.89150976   3.89151739   3.8923435    3.89236904   3.8923774
   3.89241688   3.89486877   3.8948883    3.89619309   3.89621488
   3.89665565   3.8966881    3.89671943   3.89674609   3.89788057
   3.89790199   3.89897974   3.90111932   3.90116012   3.90369003
   3.90448035   6.1773913    6.22616517   6.22623223   6.23785118
   6.23786189   6.25085403   6.27104616   6.2710538    6.27110623
   6.27112024   6.2842535    6.29310918   6.29315904   6.29895713
   6.29899628   6.30621479   6.30624746   6.30625316   6.30629708
   6.30993033   6.30993935   6.31900234   6.31902839   6.31903774
   6.31906972   6.34480482   6.34484139   6.35510296   6.37757385
   6.37760451   6.39341306   6.39344002   6.42260342   6.4280588
   6.42807182   6.43267491   6.43273793   6.43846943   6.43851512
   6.44030288   6.44032906   6.4403565    6.44039578   6.44257432
   6.44263005   6.44621584   6.44625925   6.44760471   6.45576284
   6.45596139   6.4560071    6.45867756   6.45869583   6.45871953
   6.4587495    6.4588128    6.45884778   6.45884994   6.45889633
   6.46312265   6.4631451    6.46316844   6.4632148    6.47634073]
nelec by numeric integration = 639.9990384464143
    CPU time for vxc   2481.36 sec, wall time     77.55 sec
    CPU time for sr jk   8842.06 sec, wall time    110.47 sec
    CPU time for vj and vk   8843.35 sec, wall time    110.48 sec
E1 = -5186.279339603061  Ecoul = 1690.5387496848646  Exc = -591.8496617041218
cycle= 6 E= -4883.74793834223  delta_E= -4.36e-05  |g|= 0.00374  |ddm|= 0.0106
    CPU time for cycle= 6  11346.29 sec, wall time    188.93 sec
  HOMO = -0.11451612158055  LUMO = 0.0931099572730448
  mo_energy =
[-18.63259552 -18.6325871  -18.6325736  -18.63256746 -18.6325277
 -18.63251833 -18.63250922 -18.63250647 -18.63246506 -18.6324644
 -18.6324623  -18.63245435 -18.63244591 -18.63243067 -18.6324093
 -18.63240126 -18.63238762 -18.63234865 -18.63234802 -18.63234297
 -18.63228668 -18.6322784  -18.63227129 -18.63226929 -18.63225968
 -18.63223727 -18.63223247 -18.63222808 -18.63221808 -18.63220085
 -18.63219287 -18.63217496 -18.62783766 -18.62783509 -18.6278332
 -18.62782746 -18.62779762 -18.62779616 -18.62775849 -18.62774688
 -18.6277193  -18.62771421 -18.62770488 -18.62763704 -18.62761681
 -18.62761478 -18.62760717 -18.6276067  -18.62758231 -18.62756966
 -18.62756014 -18.62754773 -18.62751617 -18.62749057 -18.62746411
 -18.62745737 -18.62745271 -18.62744815 -18.62744312 -18.62744091
 -18.62743939 -18.62743088 -18.62742685 -18.62742027  -0.79041318
  -0.78675263  -0.78673417  -0.78614602  -0.78609779  -0.78301988
  -0.78297292  -0.78296269  -0.78293203  -0.78166686  -0.78081306
  -0.78067766  -0.78065997  -0.78064812  -0.78059563  -0.77924889
  -0.7792023   -0.77872717  -0.77872238  -0.77869973  -0.77867335
  -0.77866565  -0.77864935  -0.7786342   -0.77861355  -0.77834276
  -0.77832178  -0.77652066  -0.77650785  -0.77649151  -0.77643877
  -0.77640839  -0.74427738  -0.74415537  -0.74414965  -0.74414145
  -0.74411359  -0.74209024  -0.74207776  -0.74177303  -0.74175876
  -0.74175117  -0.7417118   -0.74170952  -0.74169625  -0.74169495
  -0.74167043  -0.74104315  -0.74098981  -0.73950911  -0.739489
  -0.73948676  -0.73945144  -0.73928065  -0.73809061  -0.73672652
  -0.73670208  -0.73666402  -0.73665163  -0.73299128  -0.73293465
  -0.73214483  -0.73213187  -0.72766609  -0.36308053  -0.36304627
  -0.36294611  -0.36290403  -0.36276745  -0.3627536   -0.3627517
  -0.36272957  -0.36272296  -0.36271922  -0.36269113  -0.36267354
  -0.36267306  -0.36266085  -0.36263597  -0.36255724  -0.36252316
  -0.36166772  -0.36165873  -0.36147749  -0.36143502  -0.36057486
  -0.36051239  -0.36046521  -0.36046202  -0.36043106  -0.36017121
  -0.35950544  -0.35946367  -0.35929207  -0.35928371  -0.35841483
  -0.32533201  -0.32466865  -0.32465584  -0.32433204  -0.32429234
  -0.32414031  -0.32320609  -0.32318443  -0.3230895   -0.32306533
  -0.32286347  -0.32241327  -0.32238502  -0.32236442  -0.32234795
  -0.32191696  -0.32189154  -0.32186946  -0.32185403  -0.32184398
  -0.32181259  -0.32179813  -0.32178043  -0.32088332  -0.32086615
  -0.32085726  -0.32083152  -0.32050641  -0.32049422  -0.32026823
  -0.320227    -0.31752463  -0.24482271  -0.2361286   -0.236109
  -0.23217732  -0.23213874  -0.22764891  -0.22761747  -0.22746414
  -0.22742918  -0.22553257  -0.22551498  -0.22548853  -0.22547675
  -0.22181479  -0.21934107  -0.21931198  -0.21930681  -0.21928468
  -0.21910718  -0.21907856  -0.21906913  -0.21904938  -0.21829125
  -0.21826935  -0.215822    -0.20980176  -0.20758067  -0.20756542
  -0.20161354  -0.2015875   -0.20146403  -0.20143432  -0.19499197
  -0.194963    -0.19455801  -0.19452743  -0.19047041  -0.18944114
  -0.18942261  -0.17954598  -0.17939296  -0.17937621  -0.17811676
  -0.1780916   -0.17808472  -0.17806535  -0.17793597  -0.17790773
  -0.17790324  -0.17788225  -0.17272206  -0.17174414  -0.1717221
  -0.17169939  -0.17168576  -0.17047328  -0.17045364  -0.17011533
  -0.17009473  -0.1641751   -0.16413723  -0.1603891   -0.16038315
  -0.15129219  -0.13235627  -0.13201146  -0.13198435  -0.13192203
  -0.13187132  -0.13079966  -0.13004728  -0.12999504  -0.12998976
  -0.1299565   -0.12986495  -0.12923054  -0.129208    -0.12918632
  -0.12916879  -0.12916366  -0.1291445   -0.12912967  -0.12911867
  -0.12909138  -0.12907418  -0.12906858  -0.12904084  -0.12843038
  -0.12839291  -0.12836839  -0.12831275  -0.12799387  -0.12794942
  -0.12742936  -0.12739622  -0.12532564  -0.11935402  -0.11816304
  -0.11815458  -0.11779595  -0.11773306  -0.11683985  -0.11681161
  -0.11676984  -0.11676514  -0.11675475  -0.11616644  -0.1157901
  -0.11578246  -0.11573395  -0.11566684  -0.11537548  -0.11536778
  -0.11534777  -0.11533495  -0.11528937  -0.11528489  -0.11528365
  -0.1152754   -0.11518299  -0.11516872  -0.1151222   -0.11511643
  -0.11498711  -0.11498329  -0.11476625  -0.11475731  -0.11451612
   0.09310996   0.13123454   0.13124071   0.13428927   0.13430357
   0.16977948   0.16978764   0.16979682   0.16980414   0.18694681
   0.18695111   0.19587539   0.19588417   0.20443466   0.20608007
   0.2216876    0.2216962    0.22170859   0.2217144    0.22970399
   0.22971731   0.22972513   0.22973468   0.23742002   0.2374324
   0.23869969   0.24107613   0.24108909   0.25209841   0.25210393
   0.27306552   0.27308978   0.27614663   0.28072325   0.28073042
   0.28585531   0.28586329   0.28768521   0.28769962   0.29071236
   0.2907172    0.29073438   0.29073922   0.29808      0.29808827
   0.30997498   0.31473423   0.32135717   0.32136095   0.32137573
   0.32137928   0.3293939    0.32940992   0.33188142   0.33188494
   0.34019522   0.34020704   0.34022449   0.34022941   0.34690192
   0.34691448   0.34714577   0.34715134   0.35177513   0.35178153
   0.35301125   0.35301904   0.35304835   0.35304943   0.35415176
   0.35468944   0.35470017   0.36790497   0.37234144   0.37235389
   0.37393429   0.37394532   0.37762451   0.3776266    0.38144824
   0.38146465   0.38147795   0.38148756   0.38178714   0.3817937
   0.38681316   0.38684229   0.39021027   0.3907162    0.39072388
   0.39073172   0.39073929   0.39812105   0.40046062   0.40047985
   0.40314652   0.4031509    0.40316146   0.40792421   0.40792748
   0.40838212   0.40839108   0.40989574   0.40990588   0.41109976
   0.41110848   0.41111501   0.41112302   0.41263046   0.41264409
   0.41265283   0.41265648   0.41266557   0.4136848    0.41369571
   0.418511     0.41854603   0.41863824   0.42520364   0.42522175
   0.42524162   0.42525442   0.43230626   0.4323416    0.44175429
   0.44480245   0.44480635   0.44792928   0.50217852   0.53431147
   0.53431303   0.54170641   0.54172096   0.56069041   0.57091523
   0.5709181    0.57339891   0.57340157   0.57492728   0.5749322
   0.57493483   0.5749399    0.58614255   0.58614294   0.59178735
   0.59179413   0.59180579   0.59181014   0.59227319   0.59228443
   0.59568724   0.59569729   0.59570941   0.59571762   0.60645142
   0.60645752   0.60894401   0.60961333   0.60961785   0.61550151
   0.61560657   0.61561092   0.6156119    0.61561663   0.61911151
   0.61911161   0.62206802   0.62208319   0.63802241   0.63802879
   0.64332265   0.64332292   0.64333069   0.64333165   0.64988392
   0.65385073   0.65385498   0.66656781   0.66657547   0.67523863
   0.67632995   0.67633353   0.67633843   0.676341     0.67689231
   0.67689502   0.6798709    0.68040398   0.68041979   0.68548469
   0.69188926   0.69189073   0.69706955   0.69708169   0.70415826
   0.70417027   0.70473917   0.70474753   0.70911249   0.70912609
   0.70913053   0.70913956   0.7144532    0.71446117   0.7196487
   0.72606061   0.72606874   0.73090948   0.73156164   0.73294437
   0.73654997   0.73655858   0.73656154   0.7365679    0.73703261
   0.7370383    0.73704029   0.73704507   0.74757149   0.74757531
   0.74922085   0.74923608   0.75705522   0.75706031   0.75706591
   0.75706915   0.75974092   0.75974511   0.76468269   0.76468572
   0.76468594   0.76468917   0.76785045   0.767851     0.77256662
   0.77257801   0.78748682   0.78773674   0.78773989   0.78919362
   0.78919438   0.79363494   0.79364142   0.79364717   0.79365205
   0.79534135   0.79534372   0.79609541   0.7985515    0.79855737
   0.82821339   0.82821662   0.8442151    0.85737198   0.85737438
   0.92812972   0.96198816   0.96427721   0.96428121   0.98560711
   0.99792277   0.99795066   1.00886859   1.0178574    1.01787411
   1.01788792   1.01789983   1.03072895   1.03074695   1.03149527
   1.03151543   1.03451566   1.03453929   1.03493232   1.03494588
   1.03660878   1.03661774   1.042757     1.04278616   1.05513352
   1.05514483   1.05514558   1.05514995   1.05695068   1.05695276
   1.05695891   1.05696585   1.06094489   1.06371221   1.06705066
   1.06708817   1.06764975   1.06765505   1.07523443   1.07523689
   1.07738927   1.07856636   1.0785863    1.07858815   1.078605
   1.08021156   1.08350376   1.08351495   1.08352485   1.08353431
   1.08466823   1.08468136   1.0877837    1.08779169   1.09361376
   1.09418159   1.09422258   1.09644176   1.09645401   1.09922415
   1.09923183   1.10006941   1.10007959   1.10200771   1.10339349
   1.10341648   1.10391525   1.10391748   1.10394433   1.1039449
   1.10536269   1.10538347   1.10799102   1.10799353   1.10829267
   1.10829916   1.10833357   1.10833795   1.10885419   1.10887994
   1.10899367   1.11220117   1.11560217   1.1156178    1.11562051
   1.11563285   1.11736305   1.11736394   1.11779531   1.11783457
   1.12058688   1.12790941   1.1279208    1.12792198   1.12792872
   1.13011434   1.13984695   1.13984942   1.14536724   1.14537558
   1.14758586   1.14759133   1.15329338   1.15329746   1.15452827
   1.15452949   1.15455593   1.15455776   1.15606906   1.1647567
   1.16476737   1.1647813    1.16478739   1.17477879   1.17477991
   1.17480887   1.17481035   1.17933579   1.17934751   1.18465883
   1.18468962   1.19684538   1.19684823   1.19807299   1.19808061
   1.20611003   1.20936703   1.20936806   1.23854371   1.25792999
   1.25793209   1.26870842   1.26872238   1.27176829   1.27435871
   1.27435872   1.27951693   1.27952337   1.28376733   1.28460385
   1.29227892   1.29228214   1.29230431   1.29230597   1.29272117
   1.29272225   1.29275162   1.29275354   1.29924195   1.29984847
   1.29986062   1.30428707   1.30429023   1.3066194    1.30745692
   1.30746061   1.31848118   1.31849722   1.31959617   1.31961342
   1.31962008   1.31963257   1.32341965   1.32344785   1.32517732
   1.32520335   1.32606478   1.32937779   1.32938539   1.3293936
   1.32939983   1.33139263   1.33139437   1.34563552   1.34564148
   1.34566073   1.34566416   1.34740027   1.34774331   1.34775027
   1.34988742   1.34988918   1.35103955   1.35104561   1.35106744
   1.35107027   1.35568789   1.35569217   1.35569427   1.35569777
   1.35587918   1.36215954   1.36217792   1.36219371   1.36221025
   1.3652663    1.36527285   1.36920312   1.37127233   1.37128126
   1.37136139   1.37136383   1.38418956   1.38706649   1.387075
   1.39169101   1.39174989   1.39175776   1.39495232   1.39495861
   1.39616905   1.39618044   1.39618907   1.39650757   1.39651005
   1.3965401    1.39654367   1.3992187    1.39924031   1.40078902
   1.40082009   1.40082708   1.40214243   1.4021477    1.40215539
   1.40216113   1.40466099   1.40524781   1.40525758   1.40571345
   1.40580861   1.40582976   1.40587157   1.40587952   1.40588112
   1.40588976   1.40649348   1.40649399   1.40651053   1.40651205
   1.40793658   1.40904946   1.40905849   1.40906999   1.40907498
   1.41429391   1.41430663   1.41621355   1.41702085   1.41703281
   1.41767913   1.41769694   1.41973335   1.41974165   1.41974352
   1.41974616   1.41975571   1.42000109   1.42000981   1.42132631
   1.42478996   1.42479681   1.42479888   1.42480525   1.43062614
   1.43063437   1.4319108    1.43192126   1.43846964   1.43847644
   1.44339221   1.44339885   1.44537499   1.44537519   1.44538162
   1.4453825    1.44601144   1.44601888   1.44789441   1.4479046
   1.44842818   1.44842973   1.44843391   1.44843747   1.45128187
   1.45129595   1.45963364   1.4596419    1.46017549   1.46193292
   1.46194508   1.4619512    1.46195928   1.4643476    1.46435373
   1.46648535   1.47113269   1.47114959   1.47137594   1.47138407
   1.47138543   1.47139166   1.47287408   1.47287595   1.47545482
   1.47566753   1.47567137   1.47567488   1.47567915   1.47627198
   1.47627368   1.47945471   1.47946271   1.48010335   1.48308536
   1.48309498   1.48540212   1.48542452   1.48545509   1.48546075
   1.48555746   1.4871786    1.49150046   1.49150235   1.49520729
   1.52381386   1.52382515   1.54423924   1.54424419   1.5454422
   1.54544987   1.54889858   1.54890695   1.5489158    1.54891768
   1.5489211    1.54892289   1.54991367   1.54992148   1.54993584
   1.54994102   1.5681092    1.56811971   1.56812688   1.56813313
   1.58519975   1.58948943   1.589497     1.59100749   1.59101275
   1.59819982   1.5982067    1.59822065   1.59822513   1.60566004
   1.60566433   1.61130378   1.6113113    1.61283289   1.61284809
   1.61649979   1.61650129   1.62278191   1.63526814   1.63527741
   1.63528996   1.63529614   1.64105984   1.6410669    1.65042109
   1.6656914    1.66569959   1.66570711   1.66571301   1.66976614
   1.66977668   1.68112091   1.68741688   1.6874253    1.68863892
   1.69477738   1.69478894   1.69760289   1.69873724   1.69874915
   1.70151679   1.70153659   1.70209635   1.70211462   1.70425875
   1.70427865   1.70926892   1.70927428   1.71196959   1.71197498
   1.71199148   1.71199486   1.71709331   1.72117253   1.72122469
   1.72124986   1.72409946   1.72410158   1.72487128   1.72488833
   1.7248887    1.7249007    1.72761153   1.7284237    1.72844071
   1.7284423    1.72845403   1.72981827   1.73550435   1.74505595
   1.74506617   1.74812138   1.74813409   1.7491398    1.7555022
   1.75550945   1.7606032    1.7606151    1.76934342   1.76935384
   1.78002334   1.78002882   1.78371933   1.78552918   1.78553754
   1.7855475    1.78555282   1.80377161   1.80935884   1.80936475
   1.80938214   1.80938994   1.80939746   1.80940497   1.82078828
   1.82079629   1.8208048    1.820812     1.83498399   1.83499237
   1.83539197   1.83540119   1.84710938   1.84711905   1.86973998
   1.86974933   1.8703442    1.87035394   1.87570279   1.87570833
   1.88134695   1.88135899   1.88313941   1.88514409   1.88657679
   1.89009743   1.89011658   1.89683605   1.901015     1.90102937
   1.90103406   1.90104403   1.90516198   1.9114681    1.91148117
   1.91791803   1.91792624   1.92639722   1.92640747   1.92765606
   1.93105154   1.93236827   1.93237587   1.9323805    1.93238601
   1.94152258   1.94153163   1.94153707   1.94154407   1.95371995
   1.95373258   1.95373487   1.95374452   1.9602017    1.96021249
   1.96207581   1.96209136   1.97253927   1.97254329   1.9820369
   1.98204538   1.9867985    1.98680526   1.98681749   1.98682253
   1.99400336   1.9940088    1.99882789   1.99884007   2.00492436
   2.00492705   2.00494419   2.00494654   2.00945175   2.01214372
   2.01215353   2.01294099   2.01294385   2.27576704   2.30063562
   2.30066179   2.31477935   2.31478341   2.33162734   2.34562174
   2.34564051   2.34565041   2.34566287   2.35299939   2.35300966
   2.36431706   2.36432661   2.36786922   2.36788409   2.36789731
   2.36790657   2.37041623   2.37145621   2.3714713    2.37148448
   2.3714938    2.37479822   2.37481372   2.38180141   2.38180503
   2.38245834   2.38247334   2.41171454   2.4117309    2.45434796
   2.48378888   2.48379049   2.48495208   2.48726991   2.48727719
   2.48807137   2.48807334   2.48807515   2.48896472   2.48897821
   2.48935684   2.48937048   2.49119302   2.49120024   2.49120373
   2.49121251   2.49193777   2.49194621   2.49194833   2.49195769
   2.49443434   2.49445457   2.51725907   2.51726657   2.51727877
   2.51728355   2.52384344   2.52385937   2.52648066   2.54430167
   2.54430444   2.55497775   2.55606213   2.55606788   2.56169011
   2.56169333   2.56485251   2.56841442   2.56842462   2.568439
   2.5684463    2.57051543   2.57470268   2.57471514   2.5747284
   2.57473948   2.57475186   2.57475828   2.57912742   2.57914522
   2.58204768   2.58699422   2.58702538   2.58887752   2.58891023
   2.58954718   2.58956143   2.58966032   2.5896784    2.58969503
   2.58970739   2.59296161   2.60097216   2.6009949    2.60170428
   2.60191719   2.60192963   2.61607805   2.61608907   2.6205694
   2.62057267   2.62059544   2.62059582   2.6272805    2.62973999
   2.62974193   2.62988169   2.62988797   2.63072917   2.63073117
   2.63151334   2.63151508   2.63154347   2.63154383   2.64297865
   2.64379474   2.64380824   2.64382713   2.64383551   2.65138939
   2.65139085   2.66671288   2.66671691   2.66836565   2.66839536
   2.68301925   2.94477488   2.94477559   2.94557046   2.94557622
   2.94751433   2.94753207   2.94753871   2.94794046   2.94795122
   2.94856605   2.94927982   2.94933683   2.95024099   2.9502578
   2.95025894   2.95027619   2.95029269   2.95030034   2.95039716
   2.95041058   2.9504503    2.95045333   2.9509671    2.95285883
   2.95288071   2.95291339   2.95292407   2.9532861    2.95573691
   2.95577565   2.95828316   2.95828905   2.95829871   2.95832693
   2.95833323   2.95833804   2.95834914   2.95836768   2.95898011
   2.95898076   2.95900497   2.95902088   2.96022423   2.96023601
   2.96060566   2.96061421   2.96175944   2.96176692   2.96252096
   2.96618212   2.96619873   2.96787092   2.96791139   2.97348318
   2.97602225   2.97607164   2.97607461   2.97610677   2.98145033
   2.98603055   2.98607165   2.99070809   2.9907169    2.9992802
   3.00181802   3.00183437   3.01283337   3.01298087   3.01309827
   3.01310909   3.01313436   3.01314527   3.01315071   3.01316956
   3.01330957   3.01335112   3.0134721    3.01543889   3.02142801
   3.02144351   3.02431713   3.02432734   3.02530307   3.02531379
   3.03111672   3.03113653   3.03116194   3.03117429   3.03130681
   3.03133026   3.03135265   3.03136689   3.04101137   3.0410294
   3.04286273   3.04287918   3.08354959   3.09268535   3.0927006
   3.10020379   3.10024347   3.10348866   3.10765407   3.10769025
   3.10770612   3.10772987   3.10854301   3.10858289   3.11238265
   3.11242443   3.11367099   3.1137162    3.113718     3.11374809
   3.11524438   3.11528295   3.11529312   3.11533838   3.11534151
   3.11537212   3.11580449   3.11584505   3.11584927   3.11589381
   3.11658594   3.12136843   3.12137735   3.12693768   3.14066943
   3.14071866   3.14231849   3.14366102   3.15345225   3.15347191
   3.156161     3.15618638   3.15621553   3.1562295    3.16111353
   3.16113169   3.16217509   3.16220003   3.1651423    3.16517396
   3.16519656   3.16521448   3.16557197   3.16559874   3.16694294
   3.16697556   3.16699691   3.16701541   3.17046515   3.17048731
   3.17128211   3.17130512   3.17331363   3.17352396   3.17506746
   3.17511354   3.21751303   3.21755211   3.21915689   3.21918376
   3.22081954   3.2208586    3.22243675   3.22298102   3.22471207
   3.22475005   3.2284048    3.23137088   3.23140679   3.2314194
   3.23144299   3.23201706   3.2320594    3.23206274   3.23209289
   3.23224121   3.23227398   3.23240692   3.23245285   3.23245458
   3.23248417   3.23529097   3.23532694   3.23717112   3.23721347
   3.24385867   3.24388379   3.24834023   3.53434675   3.5343673
   3.5358065    3.53582735   3.53732306   3.55048465   3.55051209
   3.55053881   3.55055328   3.55289794   3.55291615   3.55712624
   3.55715372   3.55718078   3.55719516   3.5591923    3.55933173
   3.55937979   3.56160353   3.56165147   3.56405533   3.56408207
   3.56410712   3.56412137   3.56862454   3.57976728   3.57978866
   3.58515039   3.58517191   3.58720372   3.58722268   3.59963443
   3.65058958   3.65189277   3.65193708   3.66003428   3.66005138
   3.6649836    3.66503329   3.66503391   3.66506656   3.66619807
   3.66942838   3.66953087   3.66954451   3.66961275   3.6757901
   3.67583167   3.73656903   3.73660954   3.73805991   3.73809954
   3.74116414   3.74121208   3.74121507   3.74124665   3.74386177
   3.74391024   3.74391232   3.74394415   3.74762269   3.74766294
   3.74967051   3.74971009   3.8419259    3.84359279   3.85059194
   3.85060317   3.85865032   3.85865363   3.85963791   3.85964464
   3.86221201   3.86226281   3.86533848   3.86590012   3.86594602
   3.87405225   3.87716838   3.87760352   3.8776327    3.87766283
   3.87767832   3.87825345   3.8782819    3.87830834   3.87832356
   3.88003342   3.88006093   3.88009004   3.88010457   3.88146187
   3.88150246   3.88470505   3.88475502   3.8849871    3.88499301
   3.88510497   3.88511794   3.88690737   3.88695995   3.88696187
   3.88699624   3.89052795   3.89057865   3.89058158   3.89061523
   3.89145995   3.89147089   3.8922883    3.89233892   3.89234191
   3.89237524   3.89482345   3.8948477    3.89614809   3.89617578
   3.89661134   3.89665092   3.89667511   3.8967081    3.89783499
   3.89786261   3.89893924   3.90107675   3.90112202   3.90364182
   3.9044401    6.17733648   6.22610449   6.22618175   6.23779498
   6.23780851   6.25079758   6.27097934   6.27099909   6.271058
   6.271068     6.28419834   6.29304968   6.29310837   6.2988989
   6.29894654   6.30614606   6.30620063   6.30620511   6.30624419
   6.30987165   6.30988447   6.31893762   6.31897644   6.31898909
   6.31901951   6.34474611   6.34479149   6.35504593   6.37751364
   6.37755209   6.39335197   6.3933861    6.4225523    6.42800648
   6.42802278   6.43262111   6.43269192   6.43841408   6.43846984
   6.44023921   6.44028514   6.44031551   6.44034589   6.44252234
   6.44258864   6.44615991   6.44621333   6.44755482   6.45571404
   6.45590928   6.45595957   6.45861821   6.45865154   6.4586692
   6.4586956    6.45874498   6.4587995    6.45881587   6.45884883
   6.46307124   6.46309887   6.46311672   6.46317275   6.47629347]
nelec by numeric integration = 639.9990386324928
    CPU time for vxc   2510.20 sec, wall time     78.45 sec
    CPU time for sr jk   8812.02 sec, wall time    108.44 sec
    CPU time for vj and vk   8812.14 sec, wall time    108.44 sec
E1 = -5186.3237367817255  Ecoul = 1690.5897837522066  Exc = -591.8562995500522
cycle= 7 E= -4883.74793929948  delta_E= -9.57e-07  |g|= 0.00291  |ddm|= 0.00407
    CPU time for cycle= 7  11343.28 sec, wall time    187.43 sec
  HOMO = -0.114526301904325  LUMO = 0.0931076893762145
  mo_energy =
[-18.63241428 -18.6324136  -18.63241156 -18.63241023 -18.63240756
 -18.63240683 -18.63240558 -18.63240347 -18.63240271 -18.63240112
 -18.63239882 -18.63239854 -18.63239737 -18.63239637 -18.63239578
 -18.6323951  -18.63239472 -18.63239259 -18.63239131 -18.63239054
 -18.63238961 -18.6323889  -18.63238821 -18.63238751 -18.63238652
 -18.63238539 -18.63238294 -18.63238209 -18.63238124 -18.63237873
 -18.63237736 -18.63237347 -18.62762674 -18.6276253  -18.62762436
 -18.62762327 -18.62762189 -18.62762135 -18.6276204  -18.62761958
 -18.62761789 -18.62761756 -18.6276167  -18.62761594 -18.62761373
 -18.62761252 -18.62761151 -18.62761077 -18.62761048 -18.62760966
 -18.62760917 -18.62760831 -18.62760631 -18.62760618 -18.62760536
 -18.62760476 -18.62760269 -18.62760143 -18.62760071 -18.62760054
 -18.62759603 -18.62759432 -18.62759347 -18.6275835   -0.7904203
  -0.78675121  -0.78675006  -0.78613004  -0.78612851  -0.78298186
  -0.78297937  -0.78297888  -0.78297785  -0.78167379  -0.78082094
  -0.78066311  -0.78066037  -0.78064531  -0.78064267  -0.77923424
  -0.77923213  -0.77868693  -0.77868364  -0.77868308  -0.77868184
  -0.77868138  -0.77867843  -0.7786779   -0.77867669  -0.77834135
  -0.77833997  -0.77650583  -0.77650299  -0.77649288  -0.77649019
  -0.77641818  -0.7442813   -0.74414873  -0.74414668  -0.74414377
  -0.74414157  -0.74209003  -0.74208854  -0.74173518  -0.7417345
  -0.7417344   -0.7417312   -0.74171994  -0.74171924  -0.74171909
  -0.74171548  -0.74102463  -0.74102264  -0.73950268  -0.73950049
  -0.73948006  -0.73947784  -0.7392874   -0.73809714  -0.73669339
  -0.73669291  -0.73669281  -0.73669005  -0.73296997  -0.73296857
  -0.73214548  -0.73214421  -0.72767267  -0.36306865  -0.36306664
  -0.3629311   -0.36292908  -0.36276032  -0.36275081  -0.36274877
  -0.3627194   -0.36271708  -0.36271662  -0.3627158   -0.36268587
  -0.36268366  -0.36268316  -0.36268234  -0.36255403  -0.36255201
  -0.36167093  -0.36167015  -0.36146472  -0.36146307  -0.36058125
  -0.36047803  -0.36047559  -0.36047501  -0.36047411  -0.36018062
  -0.3594938   -0.35949211  -0.35929715  -0.35929634  -0.35842366
  -0.32533682  -0.32466806  -0.3246667   -0.32431741  -0.32431586
  -0.32414828  -0.32320061  -0.32319854  -0.32308462  -0.32308255
  -0.32287085  -0.32238368  -0.32238314  -0.32238268  -0.32238006
  -0.32188908  -0.32188853  -0.32188804  -0.32188544  -0.32181806
  -0.32181749  -0.32181703  -0.32181436  -0.32087986  -0.3208778
  -0.32085276  -0.32085069  -0.32050866  -0.32050729  -0.32025489
  -0.32025325  -0.31753092  -0.24483342  -0.23613006  -0.23612875
  -0.232169    -0.23216824  -0.22764447  -0.22764227  -0.22745989
  -0.22745769  -0.22551509  -0.22551431  -0.22551358  -0.22551214
  -0.22182485  -0.21932322  -0.2193219   -0.21932089  -0.21931992
  -0.21908945  -0.21908812  -0.21908711  -0.21908614  -0.21829207
  -0.21829044  -0.2158323   -0.20981284  -0.20758383  -0.20758229
  -0.20161125  -0.20160931  -0.20146185  -0.20145988  -0.19498919
  -0.1949871   -0.1945552   -0.19455308  -0.19048118  -0.18944454
  -0.18944318  -0.17955775  -0.17939677  -0.17939477  -0.17810087
  -0.17810054  -0.17809978  -0.17809808  -0.1779197   -0.17791937
  -0.17791858  -0.17791688  -0.17273403  -0.17172612  -0.17172459
  -0.17172403  -0.17172262  -0.17047464  -0.17047308  -0.17011681
  -0.1701152   -0.16416829  -0.16416725  -0.16039796  -0.16039741
  -0.15130367  -0.1323636   -0.13200814  -0.13200648  -0.13190732
  -0.13190571  -0.13081031  -0.13000911  -0.13000636  -0.13000555
  -0.13000473  -0.12987453  -0.12920951  -0.12920681  -0.12917053
  -0.12916765  -0.12916683  -0.12916596  -0.12912522  -0.12912259
  -0.12912161  -0.12912074  -0.12908367  -0.12908112  -0.12842029
  -0.12841758  -0.12835751  -0.12835478  -0.12798342  -0.12798153
  -0.12742476  -0.12742277  -0.12533646  -0.11936057  -0.11816595
  -0.11816451  -0.11777254  -0.11777059  -0.11680243  -0.11680204
  -0.11680193  -0.1167987   -0.11677009  -0.1161739   -0.11579196
  -0.11579126  -0.11570753  -0.11570568  -0.11537351  -0.11537209
  -0.11532207  -0.11532195  -0.11532173  -0.11531982  -0.11529221
  -0.11529126  -0.11515667  -0.11515661  -0.11515638  -0.11515442
  -0.11500339  -0.11500255  -0.1147732   -0.11477221  -0.1145263
   0.09310769   0.13123439   0.13123533   0.13429325   0.13429405
   0.16978775   0.16978803   0.16978936   0.1697903    0.18694358
   0.18694786   0.19587483   0.19587809   0.20443143   0.20607669
   0.22169604   0.22169626   0.22169996   0.22170007   0.22971503
   0.22971523   0.22971778   0.22971824   0.2374209    0.23742419
   0.23869578   0.24107865   0.24107905   0.25209433   0.25210062
   0.27307276   0.27307364   0.27614243   0.28072109   0.28072401
   0.28585337   0.28585701   0.28768681   0.28768956   0.29071836
   0.29071862   0.29072391   0.29072544   0.29807895   0.29808035
   0.30996993   0.31472963   0.32136201   0.32136228   0.3213651
   0.32136556   0.32939667   0.32939759   0.33187538   0.33188207
   0.34020794   0.34020823   0.34020914   0.34021008   0.3469009
   0.3469057    0.34714065   0.34714634   0.35177165   0.35177595
   0.35302352   0.35302427   0.35302917   0.35303016   0.35414676
   0.35468892   0.35468981   0.36789903   0.37234029   0.37234336
   0.37393354   0.37393479   0.37761931   0.37762078   0.38146186
   0.38146213   0.3814649    0.38146561   0.38178154   0.38178744
   0.38682225   0.38682236   0.39020456   0.39072135   0.39072194
   0.39072206   0.39072305   0.39811534   0.40046255   0.40046536
   0.40314519   0.40314699   0.40314972   0.40791925   0.40792026
   0.40837956   0.40838134   0.40989449   0.40989535   0.41110372
   0.41110448   0.41110638   0.41110764   0.41262495   0.41264731
   0.41264807   0.41264988   0.41265075   0.41368367   0.41368475
   0.41852191   0.41852228   0.4186317    0.42522262   0.42522315
   0.42522423   0.42522446   0.43231667   0.43231707   0.441747
   0.44479661   0.44479727   0.44792166   0.50217598   0.53430943
   0.53431005   0.5417119    0.54171231   0.56068755   0.57091177
   0.57091318   0.57339625   0.57339816   0.57493078   0.57493149
   0.57493191   0.57493205   0.58613881   0.58614012   0.59179484
   0.59179511   0.59179627   0.59179695   0.59227582   0.59227662
   0.59569823   0.59569864   0.59569998   0.59570106   0.6064526
   0.60645512   0.60894285   0.60961233   0.60961463   0.6154989
   0.61560823   0.61560859   0.61561041   0.61561104   0.61910838
   0.61911066   0.62207152   0.62207253   0.63802153   0.63802498
   0.64332427   0.64332438   0.64332599   0.64332643   0.64988078
   0.65385046   0.65385157   0.66656844   0.66657246   0.67523692
   0.67633239   0.67633314   0.67633532   0.67633639   0.67689049
   0.6768914    0.67986994   0.6804091    0.68040946   0.68548276
   0.69188763   0.69188888   0.69707394   0.69707452   0.70416167
   0.70416346   0.70473957   0.70474403   0.7091237    0.70912417
   0.70912558   0.70912562   0.71445383   0.71445782   0.71964664
   0.72606261   0.72606431   0.73090889   0.73156104   0.73294235
   0.73655764   0.7365579    0.73655909   0.73655973   0.73703702
   0.7370374    0.7370386    0.73703911   0.74757082   0.7475735
   0.74922618   0.7492264    0.75705915   0.75705936   0.75706333
   0.75706359   0.75974025   0.75974139   0.76468277   0.76468289
   0.76468623   0.76468646   0.76784854   0.76785089   0.77257133
   0.77257156   0.78748415   0.7877369    0.78773863   0.78919272
   0.78919329   0.79364182   0.79364207   0.79364347   0.79364382
   0.79534008   0.79534256   0.79609452   0.79855251   0.7985551
   0.82821378   0.82821423   0.84421377   0.85737187   0.8573732
   0.92812542   0.96198483   0.96427467   0.96427523   0.98560608
   0.99793298   0.99793363   1.00886395   1.0178756    1.01787594
   1.01787627   1.0178765    1.03073168   1.03073309   1.03149959
   1.03150136   1.03452068   1.03452286   1.03493361   1.03493522
   1.0366086    1.03660995   1.04276735   1.04276761   1.05513731
   1.05513804   1.05513867   1.05513956   1.05695116   1.05695159
   1.05695222   1.05695294   1.06093979   1.06370696   1.06706311
   1.06706333   1.06764569   1.0676465    1.07523      1.07523068
   1.07738385   1.07857936   1.07858009   1.07858102   1.07858177
   1.08020621   1.0835124    1.08351303   1.08351381   1.083515
   1.08466836   1.08466879   1.08778218   1.08778235   1.09360905
   1.09419676   1.09419739   1.09644143   1.09644288   1.09922027
   1.09922095   1.10006759   1.10006899   1.10200122   1.1033988
   1.10340052   1.10392468   1.10392493   1.10392517   1.10392532
   1.1053672    1.105369     1.10798565   1.10798577   1.1083102
   1.10831029   1.10831058   1.10831119   1.10886069   1.10886233
   1.108988     1.11219491   1.11561162   1.11561258   1.11561274
   1.11561309   1.11735713   1.11735828   1.11780935   1.11780949
   1.12058154   1.12791348   1.1279139    1.12791463   1.12791485
   1.13010992   1.13984372   1.13984405   1.14536736   1.14536754
   1.14758295   1.14758359   1.15329184   1.15329202   1.15453883
   1.15453886   1.15453902   1.15453937   1.15606321   1.16476731
   1.16476741   1.16476826   1.16476846   1.17479018   1.17479034
   1.17479053   1.17479116   1.17933716   1.17933796   1.18466849
   1.18466884   1.19684243   1.19684324   1.19807191   1.19807221
   1.20610738   1.20936296   1.20936531   1.23853849   1.25792406
   1.25792896   1.26870931   1.26871085   1.27176407   1.27435188
   1.27435466   1.27951342   1.2795171    1.28376165   1.28459923
   1.29228495   1.29228538   1.29228968   1.29229055   1.29272939
   1.29272984   1.29273508   1.29273654   1.29923755   1.29984781
   1.29984917   1.30428233   1.30428659   1.30661212   1.30745369
   1.30745517   1.3184828    1.31848431   1.31960928   1.31960984
   1.31961085   1.31961172   1.32342918   1.32342981   1.32518567
   1.32518609   1.32606064   1.32938227   1.32938314   1.32938504
   1.32938627   1.33138652   1.3313914    1.34564572   1.34564604
   1.34564678   1.34564715   1.34739746   1.3477398    1.34774564
   1.34988066   1.34988698   1.35105005   1.35105015   1.35105294
   1.35105348   1.35568621   1.35568665   1.35568948   1.35569029
   1.35587419   1.36216484   1.36216531   1.36219633   1.36219893
   1.36526662   1.36526727   1.36919875   1.37127003   1.37127272
   1.37135668   1.37135756   1.38418586   1.38706579   1.38706696
   1.39168814   1.39174758   1.39174894   1.39495223   1.39495255
   1.39616634   1.39617811   1.3961815    1.3965025    1.39650351
   1.39653899   1.39653914   1.39922347   1.39922431   1.40078701
   1.40082009   1.40082046   1.40214689   1.40214766   1.40214769
   1.40214867   1.40465576   1.40524668   1.40524699   1.40570608
   1.40581647   1.40581654   1.40587493   1.4058759    1.40587665
   1.40587775   1.40649489   1.40649543   1.40649732   1.4064982
   1.40793143   1.40905958   1.40905986   1.4090605    1.40906057
   1.41429665   1.414297     1.41620747   1.41702232   1.41702293
   1.41768276   1.41768305   1.41973676   1.41973816   1.41973843
   1.41974105   1.41974152   1.42000077   1.42000111   1.4213244
   1.42479263   1.42479287   1.42479411   1.42479451   1.43062513
   1.43062608   1.4319099    1.4319121    1.43846817   1.43846981
   1.44339296   1.44339397   1.44537435   1.44537464   1.44537489
   1.4453753    1.44601032   1.44601094   1.44789655   1.44789675
   1.44842837   1.44842848   1.44842863   1.44842891   1.45128659
   1.45128748   1.45963381   1.45963391   1.46017287   1.46194428
   1.46194461   1.46194528   1.46194626   1.46434497   1.46434707
   1.46648117   1.47113883   1.47113936   1.47138108   1.47138125
   1.4713813    1.47138167   1.47287083   1.47287286   1.47545288
   1.47566948   1.47566956   1.47566974   1.47566991   1.47626856
   1.47626861   1.47945562   1.47945586   1.48010145   1.48308643
   1.48308758   1.48540962   1.48541007   1.48545431   1.4854547
   1.48555217   1.4871744    1.49149711   1.49149797   1.49520382
   1.52381551   1.52381703   1.54423743   1.54423819   1.54544287
   1.54544334   1.5489066    1.54890695   1.5489078    1.54890827
   1.54891678   1.54891765   1.54992333   1.54992365   1.54992481
   1.54992558   1.56811825   1.56811827   1.56811937   1.56811998
   1.58519566   1.58948951   1.58949026   1.59100646   1.59100688
   1.59820969   1.5982097    1.59820984   1.59820997   1.60565906
   1.60565992   1.61130352   1.61130465   1.61283674   1.61283724
   1.61649738   1.61649769   1.6227787    1.63527945   1.63527948
   1.63527964   1.63528003   1.64105984   1.64106027   1.65041812
   1.66569917   1.66569931   1.66569977   1.66569994   1.66976736
   1.66976813   1.6811179    1.6874179    1.68741821   1.68863554
   1.69477893   1.69477989   1.69759975   1.69873958   1.69873999
   1.70152153   1.70152322   1.70210186   1.70210241   1.70426355
   1.70426524   1.70926818   1.7092686    1.71197881   1.7119791
   1.71197926   1.71198001   1.7170896    1.72117099   1.72123263
   1.72123313   1.72409643   1.72409701   1.72488225   1.7248828
   1.72488381   1.72488403   1.72760791   1.72843515   1.72843573
   1.72843675   1.72843695   1.72981432   1.73550054   1.74505716
   1.74505784   1.7481234    1.74812462   1.74913546   1.75550186
   1.75550216   1.76060497   1.76060606   1.7693447    1.76934549
   1.78002199   1.78002312   1.783716     1.78553759   1.7855379
   1.78553809   1.78553864   1.80376848   1.80935797   1.80935866
   1.8093891    1.80938941   1.80939026   1.80939061   1.82079598
   1.82079612   1.82079708   1.82079721   1.83498413   1.83498477
   1.83539295   1.83539349   1.8471098    1.84711132   1.869741
   1.86974217   1.87034531   1.87034661   1.8757019    1.87570293
   1.88134999   1.88135077   1.88313706   1.88514142   1.8865741
   1.89010412   1.89010431   1.89683317   1.90102708   1.90102746
   1.90102812   1.90102821   1.90515853   1.91147159   1.91147184
   1.91791891   1.91791948   1.92639958   1.92639974   1.92765417
   1.93104852   1.93237429   1.93237451   1.93237514   1.93237568
   1.9415304    1.94153072   1.9415311    1.94153167   1.95372915
   1.95372954   1.95373042   1.95373093   1.96020405   1.96020513
   1.96208035   1.9620808    1.97253833   1.97253849   1.98203838
   1.98203841   1.98680809   1.98680817   1.98680817   1.98680828
   1.99400335   1.99400349   1.99883045   1.99883193   2.00493229
   2.00493238   2.00493285   2.00493301   2.00944865   2.01214502
   2.0121461    2.01293917   2.01293957   2.27576117   2.30064265
   2.30064276   2.31477502   2.31477537   2.33162125   2.34563686
   2.34563725   2.34563854   2.34563881   2.35299821   2.35299994
   2.36431561   2.36431736   2.36788275   2.36788288   2.36788442
   2.36788502   2.37040967   2.37146991   2.37147004   2.37147169
   2.37147225   2.37479919   2.37480141   2.38179737   2.38179783
   2.38245906   2.38246117   2.41171657   2.41171661   2.45434282
   2.48378401   2.4837843    2.48494762   2.48726841   2.48726919
   2.48806649   2.48806679   2.48807018   2.4889656    2.48896681
   2.48935759   2.48935868   2.4911964    2.49119671   2.49119697
   2.49119761   2.49194138   2.49194172   2.49194209   2.49194278
   2.49443951   2.49443955   2.51726626   2.51726661   2.51726695
   2.51726766   2.52384589   2.52384655   2.5264743    2.54429712
   2.5442974    2.55497201   2.55605841   2.55605896   2.56168521
   2.56168563   2.56484672   2.56842422   2.56842459   2.56842485
   2.56842527   2.57050892   2.5747025    2.57470288   2.57473758
   2.57473798   2.57473833   2.57473873   2.57912935   2.57913046
   2.58204128   2.58700309   2.58700359   2.58888739   2.58888775
   2.58954781   2.58954874   2.58967823   2.58967881   2.58967885
   2.58967914   2.59295525   2.60097678   2.6009774    2.60169781
   2.60191673   2.6019171    2.61607714   2.61607809   2.62057626
   2.62057631   2.6205764    2.62057645   2.62727382   2.62973405
   2.62973419   2.62987792   2.62987796   2.6307231    2.63072327
   2.63152166   2.63152194   2.63152201   2.63152224   2.64297285
   2.6438092    2.64380963   2.64381017   2.64381045   2.65138284
   2.65138326   2.66670809   2.66670837   2.66837371   2.66837413
   2.6830124    2.94476589   2.94476622   2.94556385   2.94556391
   2.94750597   2.94752656   2.94752734   2.9479357    2.94793681
   2.94855625   2.94929922   2.94930087   2.95026061   2.9502618
   2.95026358   2.950264     2.95026413   2.95026618   2.95041639
   2.95041648   2.95041663   2.95041839   2.95095673   2.95288396
   2.95288423   2.95288446   2.95288678   2.95327664   2.95574634
   2.95574728   2.95831      2.95831224   2.95831263   2.95831339
   2.95831352   2.95831502   2.95831527   2.958316     2.95898309
   2.95898451   2.95898759   2.9589899    2.96022017   2.9602215
   2.96059921   2.96060002   2.96175362   2.96175374   2.96251187
   2.96618046   2.96618122   2.96787998   2.96788192   2.97347308
   2.9760559    2.9760587    2.97605928   2.97606045   2.98144011
   2.98603985   2.98604186   2.99070184   2.99070267   2.99926993
   3.00181638   3.00181779   3.01282598   3.01297308   3.01311688
   3.01311715   3.01311771   3.01311934   3.01314036   3.01314122
   3.01332061   3.01332224   3.01345817   3.01542926   3.02142585
   3.02142719   3.02431233   3.02431337   3.02529859   3.02529964
   3.03113737   3.03113791   3.03113792   3.03114024   3.03132835
   3.03132888   3.03132896   3.03133131   3.04101027   3.04101184
   3.04286084   3.0428623    3.08353808   3.0926811    3.09268222
   3.1002119    3.10021351   3.10347756   3.10768215   3.10768406
   3.10768464   3.10768559   3.10855077   3.10855308   3.11239127
   3.11239372   3.11370004   3.11370253   3.1137031    3.11370419
   3.11525185   3.11525427   3.11532262   3.11532513   3.11532574
   3.11532679   3.11581106   3.1158135    3.11585968   3.11586097
   3.11657524   3.1213618    3.12136233   3.12692675   3.14068494
   3.14068583   3.14230958   3.14365179   3.15345259   3.15345417
   3.15618835   3.15618865   3.15618917   3.15619125   3.16111324
   3.16111488   3.16217783   3.16217987   3.16517196   3.16517232
   3.16517307   3.16517542   3.16557563   3.16557772   3.1669725
   3.16697291   3.16697356   3.16697607   3.17046692   3.17046896
   3.17128385   3.1712859    3.17330749   3.17351316   3.17508072
   3.17508258   3.21752217   3.21752462   3.21916022   3.21916176
   3.22082862   3.22083091   3.22242799   3.2229714    3.22472088
   3.2247226    3.2283953    3.23139955   3.23140105   3.23140184
   3.23140221   3.23204831   3.23205023   3.23205132   3.23205178
   3.23224548   3.23224777   3.23243751   3.23243952   3.23244056
   3.23244109   3.23529857   3.23530084   3.23718292   3.23718348
   3.24386141   3.24386295   3.24833129   3.53434807   3.53435031
   3.53580783   3.53580999   3.53731487   3.5505129    3.55051344
   3.55051389   3.55051672   3.55289813   3.55290009   3.55715472
   3.55715528   3.55715565   3.55715853   3.55918645   3.55934568
   3.55934747   3.56161858   3.56162026   3.56408205   3.56408266
   3.56408279   3.56408565   3.56861631   3.5797688    3.57977091
   3.58515229   3.5851544    3.58720402   3.58720559   3.59962638
   3.65057939   3.65190346   3.65190527   3.66003193   3.66003303
   3.66501648   3.66501909   3.66501952   3.66502049   3.66618789
   3.66942138   3.66952738   3.66952846   3.66959694   3.67579942
   3.6758012    3.73657791   3.73658039   3.73806848   3.73807095
   3.74119691   3.74119941   3.7412001    3.74120107   3.74389442
   3.74389691   3.74389758   3.74389852   3.74763122   3.74763353
   3.7496789    3.74968121   3.84191742   3.84358435   3.85058841
   3.85058992   3.85864254   3.85864335   3.85963182   3.85963271
   3.86222797   3.86222989   3.86532869   3.86591138   3.86591332
   3.87404176   3.87715984   3.87763596   3.87763652   3.87763661
   3.87763967   3.87828066   3.87828125   3.87828136   3.87828437
   3.88006245   3.88006302   3.88006308   3.88006603   3.88147067
   3.88147302   3.8847206    3.88472242   3.88498067   3.88498167
   3.88510152   3.8851029    3.88694333   3.88694612   3.88694673
   3.88694776   3.89056325   3.89056596   3.89056607   3.89056705
   3.89145609   3.89145732   3.89232339   3.89232605   3.89232605
   3.89232702   3.89482522   3.89482611   3.89615138   3.8961524
   3.89662235   3.89662474   3.89667768   3.89667914   3.89783805
   3.89783889   3.89892892   3.90108792   3.90108981   3.90363306
   3.90442938   6.1773253    6.22613195   6.22613295   6.23779027
   6.23779142   6.25078716   6.27101456   6.271015     6.27101518
   6.27101775   6.28418783   6.29306732   6.2930695    6.29890996
   6.29891361   6.30618531   6.30618732   6.30618813   6.30619122
   6.30986723   6.30986878   6.3189669    6.31896913   6.31896959
   6.31897308   6.34475658   6.34475971   6.35503618   6.37752143
   6.37752443   6.39335817   6.39336108   6.42254089   6.42800261
   6.42800337   6.43264365   6.43264551   6.43842864   6.43843221
   6.44028182   6.44028441   6.44028479   6.44028635   6.44254032
   6.44254434   6.44617341   6.44617687   6.447543     6.45570186
   6.45592128   6.45592374   6.45864667   6.45864973   6.45865033
   6.45865312   6.4587844    6.45878733   6.45878826   6.45879061
   6.46308136   6.4630824    6.46312051   6.46312429   6.47628056]
nelec by numeric integration = 639.9990386619287
    CPU time for vxc   2514.52 sec, wall time     78.59 sec
    CPU time for sr jk   9169.65 sec, wall time    111.59 sec
    CPU time for vj and vk   9169.66 sec, wall time    111.59 sec
E1 = -5186.333004224725  Ecoul = 1690.6004320822556  Exc = -591.8576819006436
cycle= 8 E= -4883.74794076302  delta_E= -1.46e-06  |g|= 0.000232  |ddm|= 0.00208
    CPU time for cycle= 8  11700.56 sec, wall time    190.71 sec
  HOMO = -0.114526590954961  LUMO = 0.093107584721139
  mo_energy =
[-18.6324075  -18.63240549 -18.63240469 -18.63240358 -18.63240308
 -18.63240104 -18.63240052 -18.63239986 -18.63239859 -18.63239832
 -18.63239746 -18.63239716 -18.63239707 -18.63239596 -18.63239509
 -18.63239484 -18.63239419 -18.63239367 -18.63239364 -18.63239325
 -18.63239278 -18.63239138 -18.63239077 -18.63238986 -18.63238848
 -18.63238811 -18.63238746 -18.63238698 -18.63238476 -18.63238371
 -18.63238342 -18.63237912 -18.62762309 -18.62762083 -18.62761993
 -18.62761817 -18.62761785 -18.62761744 -18.62761682 -18.62761606
 -18.62761582 -18.6276148  -18.62761456 -18.62761412 -18.6276133
 -18.62761274 -18.62761245 -18.62761219 -18.62761141 -18.62761133
 -18.62761095 -18.62761064 -18.62761058 -18.627609   -18.62760833
 -18.62760744 -18.62760671 -18.6276059  -18.62760508 -18.62760432
 -18.62760393 -18.62760179 -18.627601   -18.62759794  -0.79042011
  -0.78675047  -0.78675036  -0.7861298   -0.7861283   -0.78298009
  -0.78297998  -0.78297857  -0.7829783   -0.78167351  -0.78082065
  -0.7806615   -0.78066141  -0.7806438   -0.78064368  -0.77923376
  -0.77923199  -0.77868449  -0.7786843   -0.77868285  -0.7786824
  -0.77867933  -0.7786792   -0.7786776   -0.7786773   -0.77834046
  -0.77834023  -0.77650408  -0.77650399  -0.77649127  -0.77649115
  -0.77641783  -0.7442816   -0.74414806  -0.74414805  -0.74414309
  -0.74414282  -0.74208982  -0.74208932  -0.74173453  -0.74173419
  -0.74173378  -0.74173377  -0.74171912  -0.74171886  -0.74171846
  -0.74171844  -0.74102402  -0.74102381  -0.73950189  -0.73950177
  -0.73947926  -0.73947909  -0.73928766  -0.73809738  -0.73669287
  -0.73669265  -0.7366924   -0.73669215  -0.73296961  -0.73296932
  -0.73214522  -0.73214484  -0.72767282  -0.36306717  -0.36306707
  -0.36292962  -0.36292952  -0.36275977  -0.36274927  -0.36274918
  -0.36271749  -0.36271743  -0.36271614  -0.36271586  -0.36268403
  -0.36268396  -0.36268262  -0.36268236  -0.36255257  -0.36255247
  -0.36167009  -0.3616699   -0.36146413  -0.36146257  -0.36058069
  -0.360476    -0.36047585  -0.36047447  -0.36047423  -0.36018008
  -0.35949319  -0.35949161  -0.3592963   -0.35929609  -0.35842311
  -0.32533707  -0.32466777  -0.32466742  -0.32431693  -0.32431681
  -0.32414849  -0.32319981  -0.32319977  -0.32308382  -0.32308377
  -0.32287107  -0.32238293  -0.32238273  -0.32238244  -0.32238239
  -0.3218883   -0.32188813  -0.32188782  -0.32188776  -0.32181727
  -0.3218171   -0.32181679  -0.32181674  -0.3208791   -0.32087907
  -0.32085202  -0.32085194  -0.32050841  -0.32050804  -0.32025439
  -0.32025423  -0.31753118  -0.24483344  -0.23612954  -0.23612937
  -0.23216901  -0.23216837  -0.22764329  -0.22764327  -0.22745872
  -0.22745868  -0.22551428  -0.2255141   -0.22551363  -0.22551346
  -0.22182504  -0.21932193  -0.21932186  -0.21932102  -0.21932097
  -0.21908815  -0.21908808  -0.21908723  -0.21908719  -0.21829169
  -0.21829104  -0.21583247  -0.20981283  -0.20758352  -0.20758311
  -0.20161039  -0.20161037  -0.20146098  -0.20146091  -0.19498813
  -0.19498813  -0.19455412  -0.19455409  -0.19048125  -0.1894438
  -0.18944354  -0.17955762  -0.17939628  -0.17939516  -0.17810012
  -0.1781001   -0.17809978  -0.17809973  -0.17791895  -0.1779189
  -0.1779186   -0.17791853  -0.17273388  -0.1717249   -0.17172478
  -0.1717238   -0.17172373  -0.17047406  -0.17047403  -0.17011619
  -0.17011617  -0.16416827  -0.1641672   -0.16039769  -0.16039765
  -0.15130369  -0.13236354  -0.13200733  -0.13200711  -0.13190721
  -0.13190567  -0.1308102   -0.13000722  -0.13000706  -0.13000577
  -0.13000534  -0.12987446  -0.12920811  -0.129208    -0.12916854
  -0.12916838  -0.12916708  -0.12916667  -0.12912333  -0.12912316
  -0.12912183  -0.12912141  -0.12908247  -0.12908231  -0.12841888
  -0.12841876  -0.1283561   -0.12835596  -0.12798319  -0.12798155
  -0.12742378  -0.12742355  -0.12533634  -0.11936087  -0.11816579
  -0.11816525  -0.11777188  -0.11777183  -0.11680192  -0.11680175
  -0.11680134  -0.11680123  -0.11677039  -0.11617418  -0.11579192
  -0.11579172  -0.1157069   -0.11570687  -0.11537331  -0.11537278
  -0.11532187  -0.11532178  -0.11532164  -0.11532122  -0.11529208
  -0.11529192  -0.11515652  -0.1151564   -0.11515626  -0.11515586
  -0.11500328  -0.11500315  -0.11477302  -0.11477286  -0.11452659
   0.09310758   0.13123395   0.13123556   0.13429318   0.13429393
   0.16978733   0.16978774   0.16978959   0.16979039   0.18694389
   0.18694732   0.1958753    0.19587736   0.20443135   0.20607666
   0.2216964    0.22169669   0.22169912   0.22169963   0.22971546
   0.22971586   0.22971691   0.22971749   0.23742026   0.23742463
   0.23869554   0.24107838   0.24107924   0.25209422   0.25210066
   0.27307254   0.27307339   0.27614231   0.28072151   0.2807233
   0.28585366   0.28585665   0.28768749   0.28768846   0.29071826
   0.29071865   0.29072411   0.29072527   0.2980791    0.29807992
   0.3099696    0.31472971   0.3213619    0.32136277   0.32136462
   0.32136571   0.32939586   0.32939797   0.33187559   0.33188146
   0.34020763   0.34020799   0.34020915   0.34020957   0.34690137
   0.34690495   0.34714065   0.34714649   0.35177198   0.35177543
   0.35302405   0.35302421   0.35302833   0.35302968   0.35414663
   0.35468883   0.35468938   0.36789866   0.37234069   0.37234251
   0.37393392   0.37393395   0.37761952   0.37762084   0.38146212
   0.38146274   0.38146411   0.38146448   0.38178184   0.38178678
   0.38682187   0.38682239   0.39020427   0.39072155   0.39072192
   0.39072217   0.39072235   0.39811543   0.40046309   0.4004644
   0.40314504   0.40314745   0.40314903   0.40791952   0.40792027
   0.4083799    0.40838086   0.40989454   0.40989502   0.41110444
   0.41110477   0.41110589   0.41110662   0.41262485   0.4126479
   0.41264836   0.4126494    0.41265021   0.4136832    0.4136849
   0.41852189   0.41852259   0.41863188   0.42522303   0.42522371
   0.42522386   0.42522458   0.4323166    0.43231758   0.4417472
   0.44479694   0.4447974    0.44792192   0.50217545   0.53430875
   0.53430989   0.54171123   0.54171218   0.5606873    0.57091197
   0.57091342   0.57339643   0.57339804   0.57493058   0.57493085
   0.57493139   0.57493223   0.58613899   0.58614013   0.59179482
   0.59179539   0.59179664   0.59179709   0.59227598   0.59227608
   0.59569829   0.59569865   0.59570074   0.59570096   0.60645292
   0.606454     0.60894259   0.60961203   0.60961469   0.61549876
   0.61560853   0.61560896   0.61560997   0.61561054   0.61910863
   0.61911017   0.6220714    0.6220733    0.63802159   0.63802514
   0.64332435   0.64332462   0.64332576   0.64332605   0.64988112
   0.65385062   0.6538512    0.66656774   0.66657275   0.67523706
   0.67633221   0.67633279   0.67633536   0.67633641   0.67689093
   0.67689159   0.67986977   0.6804093    0.68040989   0.68548278
   0.69188769   0.69188886   0.697074     0.69707431   0.70416166
   0.70416331   0.70474017   0.70474384   0.70912437   0.70912492
   0.70912517   0.70912579   0.71445439   0.7144576    0.71964696
   0.72606288   0.72606384   0.73090872   0.73156075   0.73294264
   0.73655791   0.7365581    0.73655886   0.73655889   0.73703742
   0.73703759   0.73703833   0.73703849   0.747571     0.74757328
   0.74922626   0.74922689   0.75705959   0.75706001   0.75706305
   0.75706345   0.75974075   0.75974144   0.76468305   0.76468348
   0.76468589   0.76468624   0.7678489    0.76785067   0.77257133
   0.77257175   0.78748438   0.78773714   0.78773786   0.78919262
   0.78919338   0.79364198   0.79364214   0.79364356   0.79364377
   0.7953405    0.79534275   0.79609478   0.7985529    0.79855466
   0.82821373   0.82821418   0.84421376   0.85737196   0.85737319
   0.92812542   0.96198488   0.96427475   0.96427523   0.98560607
   0.99793319   0.99793355   1.00886409   1.01787559   1.01787588
   1.01787631   1.01787666   1.0307323    1.03073239   1.0315003
   1.03150041   1.03452158   1.03452195   1.03493404   1.0349345
   1.0366089    1.03660975   1.04276713   1.04276795   1.05513786
   1.05513824   1.05513843   1.055139     1.05695143   1.05695181
   1.05695201   1.05695257   1.06093976   1.06370701   1.06706289
   1.06706362   1.06764555   1.06764658   1.0752302    1.07523031
   1.07738379   1.07858025   1.07858046   1.0785807    1.07858084
   1.08020611   1.0835134    1.08351351   1.08351363   1.08351389
   1.08466809   1.08466913   1.08778208   1.08778226   1.0936089
   1.09419685   1.09419715   1.09644205   1.09644231   1.09922061
   1.09922084   1.10006817   1.10006855   1.10200125   1.1033996
   1.10339988   1.10392468   1.10392497   1.10392506   1.10392528
   1.10536808   1.10536818   1.10798565   1.10798584   1.10831026
   1.10831044   1.10831068   1.10831086   1.10886158   1.10886165
   1.1089881    1.11219495   1.1156122    1.11561243   1.1156127
   1.11561289   1.11735726   1.11735829   1.11780922   1.1178097
   1.12058143   1.12791386   1.12791416   1.12791447   1.12791465
   1.1301099    1.13984364   1.13984393   1.14536729   1.14536748
   1.14758335   1.1475834    1.15329183   1.15329188   1.15453885
   1.15453886   1.15453898   1.1545391    1.15606337   1.16476751
   1.16476763   1.16476806   1.16476824   1.17479002   1.17479049
   1.17479069   1.17479114   1.17933739   1.17933758   1.18466852
   1.18466883   1.19684236   1.19684358   1.19807178   1.19807227
   1.2061072    1.20936319   1.20936546   1.23853849   1.25792389
   1.25792871   1.26870899   1.26871112   1.27176394   1.27435177
   1.27435427   1.2795138    1.27951657   1.28376168   1.28459923
   1.29228528   1.29228538   1.29228934   1.29229025   1.2927295
   1.29272976   1.29273491   1.29273641   1.2992375    1.29984793
   1.29984907   1.30428252   1.30428632   1.30661223   1.30745379
   1.30745483   1.3184833    1.31848382   1.3196088    1.31960936
   1.31961126   1.31961218   1.32342915   1.3234297    1.32518565
   1.32518641   1.32606043   1.32938278   1.32938348   1.3293848
   1.32938571   1.33138654   1.33139111   1.34564584   1.34564627
   1.34564672   1.34564715   1.34739756   1.3477401    1.34774524
   1.34988075   1.34988682   1.35104991   1.35105082   1.35105251
   1.35105343   1.35568615   1.35568692   1.35568909   1.35569021
   1.35587403   1.36216504   1.36216517   1.36219696   1.36219822
   1.36526703   1.36526707   1.36919874   1.37127058   1.37127237
   1.37135685   1.37135748   1.38418587   1.38706605   1.38706643
   1.39168854   1.39174736   1.39174919   1.39495221   1.39495252
   1.39616657   1.39617845   1.3961809    1.39650296   1.3965031
   1.39653872   1.3965391    1.39922386   1.39922396   1.40078736
   1.40082062   1.40082069   1.40214731   1.40214741   1.4021478
   1.40214782   1.40465586   1.40524668   1.40524708   1.40570602
   1.40581645   1.40581682   1.40587567   1.40587575   1.40587651
   1.40587668   1.40649522   1.40649528   1.40649768   1.40649788
   1.40793147   1.40905989   1.40906005   1.40906044   1.40906065
   1.41429685   1.41429717   1.41620753   1.41702243   1.41702261
   1.41768242   1.41768345   1.41973675   1.41973866   1.41973896
   1.41974063   1.41974092   1.42000074   1.42000105   1.42132417
   1.42479291   1.4247931    1.42479401   1.42479411   1.43062533
   1.43062587   1.43191021   1.43191173   1.43846844   1.43846942
   1.4433933    1.44339343   1.44537444   1.44537463   1.44537484
   1.44537515   1.44601045   1.44601065   1.44789652   1.44789725
   1.44842837   1.44842856   1.44842873   1.44842896   1.4512867
   1.45128684   1.45963395   1.45963438   1.46017293   1.46194478
   1.46194495   1.46194497   1.46194509   1.46434526   1.46434676
   1.46648121   1.47113889   1.47113907   1.4713812    1.47138135
   1.47138159   1.47138165   1.47287105   1.47287225   1.47545252
   1.47566933   1.4756697    1.47566978   1.47567008   1.47626832
   1.47626863   1.47945579   1.47945606   1.48010127   1.48308684
   1.48308721   1.48540958   1.48540992   1.48545435   1.485455
   1.4855521    1.48717447   1.49149719   1.49149781   1.49520367
   1.52381601   1.52381658   1.54423754   1.54423795   1.54544285
   1.5454431    1.54890691   1.54890719   1.54890753   1.54890773
   1.54891705   1.54891733   1.54992353   1.54992394   1.54992467
   1.5499249    1.56811838   1.56811874   1.56811909   1.56811918
   1.58519565   1.58948968   1.58948982   1.5910066    1.59100684
   1.59820957   1.59820967   1.59820999   1.59821005   1.6056591
   1.60565941   1.6113038    1.6113042    1.61283678   1.61283712
   1.61649747   1.61649753   1.62277866   1.63527944   1.63527945
   1.63527975   1.63527982   1.64105996   1.64106003   1.65041809
   1.6656992    1.66569947   1.66569959   1.66569992   1.66976771
   1.66976773   1.68111767   1.68741781   1.68741829   1.68863549
   1.69477933   1.69477936   1.69759975   1.69873953   1.69874003
   1.70152232   1.70152242   1.70210196   1.7021022    1.70426434
   1.70426445   1.70926827   1.70926852   1.71197903   1.71197918
   1.71197933   1.71197949   1.71708944   1.72117101   1.72123268
   1.72123303   1.72409655   1.72409663   1.72488285   1.72488309
   1.72488346   1.72488355   1.72760807   1.72843576   1.72843596
   1.72843642   1.72843649   1.72981421   1.73550052   1.74505718
   1.74505756   1.74812394   1.7481241    1.74913557   1.75550186
   1.75550214   1.76060548   1.76060557   1.76934511   1.76934536
   1.78002204   1.78002282   1.78371587   1.78553738   1.78553768
   1.78553831   1.78553868   1.80376847   1.80935798   1.80935837
   1.8093893    1.80938957   1.80938982   1.80939014   1.82079611
   1.82079628   1.82079657   1.8207968    1.83498442   1.83498462
   1.83539262   1.83539378   1.84711017   1.84711097   1.86974125
   1.8697415    1.87034558   1.87034579   1.87570202   1.87570215
   1.88135068   1.88135071   1.88313739   1.88514176   1.88657387
   1.89010414   1.89010478   1.89683334   1.90102766   1.90102769
   1.90102829   1.90102835   1.90515828   1.91147172   1.91147234
   1.91791942   1.9179195    1.92639927   1.92639958   1.92765392
   1.93104884   1.93237452   1.93237462   1.9323748    1.93237482
   1.94153067   1.94153077   1.94153111   1.9415312    1.95372953
   1.95372996   1.95372996   1.95373029   1.96020437   1.96020441
   1.96208025   1.96208055   1.97253853   1.97253867   1.98203845
   1.98203892   1.98680798   1.98680832   1.98680856   1.9868088
   1.99400351   1.99400381   1.9988309    1.99883126   2.00493224
   2.00493277   2.00493297   2.00493328   2.00944848   2.01214541
   2.0121457    2.01293934   2.01293982   2.27576095   2.30064228
   2.30064268   2.31477488   2.31477502   2.33162099   2.34563722
   2.34563761   2.34563766   2.34563801   2.35299861   2.35299899
   2.36431601   2.36431641   2.36788301   2.3678835    2.36788358
   2.36788377   2.37040939   2.37147019   2.37147066   2.37147083
   2.37147099   2.37479971   2.37480019   2.38179705   2.38179761
   2.38245957   2.38245994   2.41171609   2.41171646   2.45434241
   2.48378415   2.4837842    2.48494743   2.48726858   2.48726865
   2.48806661   2.48806669   2.48806997   2.48896601   2.48896609
   2.48935799   2.489358     2.4911967    2.49119675   2.49119691
   2.49119705   2.4919418    2.4919418    2.4919419    2.49194213
   2.49443921   2.49443961   2.5172664    2.51726667   2.5172668
   2.51726689   2.52384593   2.52384614   2.52647436   2.54429705
   2.54429721   2.55497189   2.55605862   2.55605893   2.56168543
   2.56168563   2.56484666   2.56842442   2.56842456   2.56842498
   2.56842513   2.57050904   2.57470275   2.57470284   2.57473782
   2.5747381    2.57473834   2.57473856   2.57912982   2.5791299
   2.58204139   2.58700308   2.58700389   2.58888728   2.58888804
   2.58954825   2.58954828   2.58967843   2.58967854   2.58967921
   2.58967934   2.59295532   2.60097679   2.60097743   2.60169798
   2.601917     2.6019171    2.61607759   2.6160776    2.62057617
   2.62057621   2.6205766    2.62057664   2.62727386   2.6297341
   2.6297342    2.62987797   2.62987809   2.63072319   2.63072335
   2.63152163   2.63152179   2.63152228   2.63152236   2.64297281
   2.6438095    2.64380955   2.64381012   2.64381027   2.65138304
   2.65138312   2.66670819   2.66670827   2.66837358   2.66837423
   2.68301238   2.94476588   2.94476594   2.94556376   2.94556382
   2.94750572   2.9475267    2.94752681   2.94793592   2.94793618
   2.94855608   2.94929973   2.94929987   2.950261     2.95026118
   2.95026392   2.95026394   2.95026429   2.95026446   2.9504165
   2.9504166    2.95041681   2.95041714   2.95095685   2.95288438
   2.95288445   2.95288472   2.95288497   2.95327638   2.95574651
   2.95574672   2.95831139   2.95831157   2.95831265   2.95831292
   2.95831428   2.95831433   2.95831556   2.95831557   2.95898377
   2.95898382   2.95898882   2.95898885   2.96022042   2.96022075
   2.96059963   2.96059984   2.96175352   2.96175356   2.96251163
   2.96618075   2.96618077   2.96788025   2.96788189   2.97347321
   2.97605781   2.97605796   2.97605938   2.97605968   2.98144023
   2.98604015   2.98604182   2.99070227   2.9907025    2.99927007
   3.00181688   3.00181701   3.01282578   3.01297305   3.01311732
   3.01311757   3.01311765   3.01311791   3.01314055   3.01314069
   3.01332111   3.0133215    3.01345793   3.01542909   3.02142634
   3.02142644   3.02431256   3.02431278   3.02529895   3.02529904
   3.03113794   3.03113813   3.0311384    3.03113841   3.03132896
   3.03132914   3.03132939   3.03132943   3.04101081   3.04101092
   3.04286133   3.04286144   3.08353846   3.09268189   3.0926821
   3.10021224   3.10021368   3.10347784   3.10768361   3.1076837
   3.10768498   3.10768512   3.10855222   3.10855228   3.11239281
   3.11239286   3.11370193   3.11370206   3.11370342   3.11370366
   3.11525333   3.11525339   3.11532452   3.11532467   3.11532603
   3.11532627   3.11581254   3.1158126    3.11585987   3.11586124
   3.11657541   3.12136224   3.12136226   3.12692694   3.14068497
   3.14068543   3.14230941   3.14365158   3.15345309   3.15345329
   3.15618881   3.15618902   3.15618923   3.15618952   3.16111366
   3.16111394   3.16217862   3.16217867   3.16517263   3.16517279
   3.16517318   3.16517323   3.16557643   3.16557647   3.16697322
   3.1669733    3.16697372   3.1669738    3.17046762   3.17046767
   3.17128456   3.17128458   3.17330721   3.17351284   3.17508124
   3.17508145   3.21752358   3.21752364   3.21916107   3.21916122
   3.22082993   3.22083001   3.22242818   3.22297149   3.22472118
   3.22472274   3.22839553   3.23140066   3.23140073   3.23140171
   3.231402     3.23204981   3.23205002   3.23205107   3.23205133
   3.23224674   3.23224674   3.23243906   3.2324393    3.23244036
   3.23244058   3.23529983   3.23529986   3.23718277   3.23718378
   3.24386224   3.24386233   3.24833137   3.53434874   3.53434898
   3.53580851   3.53580866   3.53731458   3.55051366   3.55051367
   3.55051403   3.55051425   3.55289864   3.55289892   3.55715547
   3.55715548   3.55715587   3.55715601   3.55918611   3.55934621
   3.55934632   3.56161905   3.56161912   3.56408263   3.56408285
   3.56408318   3.56408323   3.56861597   3.57976947   3.57976953
   3.58515296   3.58515303   3.58720429   3.58720465   3.59962602
   3.65057977   3.65190394   3.65190559   3.66003276   3.66003302
   3.66501841   3.66501848   3.66501989   3.66502035   3.66618825
   3.66942179   3.6695282    3.66952841   3.66959735   3.67579984
   3.67580154   3.7365795    3.73657958   3.73807005   3.73807016
   3.74119883   3.7411991    3.74120046   3.74120063   3.74389633
   3.74389655   3.74389794   3.74389814   3.74763272   3.74763281
   3.74968041   3.74968046   3.84191717   3.8435841    3.85058867
   3.85058914   3.8586428    3.85864294   3.85963217   3.85963218
   3.86222865   3.86222874   3.86532905   3.86591184   3.8659136
   3.87404212   3.87715961   3.87763655   3.87763684   3.87763716
   3.87763723   3.87828134   3.8782815    3.87828187   3.87828194
   3.8800631    3.88006325   3.88006364   3.88006366   3.88147215
   3.88147227   3.88472117   3.88472134   3.88498102   3.88498111
   3.88510203   3.8851021    3.88694541   3.88694555   3.88694705
   3.88694738   3.89056492   3.89056527   3.8905664    3.89056715
   3.8914562    3.89145672   3.89232493   3.89232539   3.89232638
   3.89232719   3.89482567   3.89482605   3.89615188   3.89615232
   3.89662387   3.89662398   3.89667845   3.89667883   3.89783837
   3.897839     3.89892928   3.90108837   3.90109008   3.9036328
   3.90442974   6.17732514   6.22613189   6.22613254   6.23779049
   6.23779084   6.25078687   6.27101469   6.27101528   6.27101551
   6.27101599   6.28418759   6.29306776   6.29306859   6.29891147
   6.29891182   6.30618723   6.30618731   6.30618835   6.30618845
   6.30986728   6.30986802   6.31896888   6.31896901   6.31896997
   6.31897021   6.34475791   6.34475799   6.35503578   6.37752257
   6.37752259   6.39335917   6.3933592    6.42254089   6.42800291
   6.42800313   6.43264395   6.43264537   6.43843045   6.43843049
   6.44028338   6.4402838    6.44028505   6.44028555   6.44254253
   6.44254272   6.44617512   6.44617514   6.44754308   6.45570201
   6.45592167   6.45592352   6.45864914   6.45864921   6.45865073
   6.45865081   6.45878673   6.45878697   6.45878844   6.45878848
   6.46308178   6.46308244   6.46312251   6.46312263   6.47628081]
nelec by numeric integration = 639.9990386608457
    CPU time for vxc   2551.35 sec, wall time     79.74 sec
    CPU time for sr jk   9189.52 sec, wall time    111.49 sec
    CPU time for vj and vk   9189.57 sec, wall time    111.50 sec
E1 = -5186.333067783181  Ecoul = 1690.6005069621108  Exc = -591.8576932300197
cycle= 9 E= -4883.747940771  delta_E= -7.98e-09  |g|= 9.62e-05  |ddm|= 0.00023
    CPU time for cycle= 9  11758.63 sec, wall time    191.75 sec
  HOMO = -0.114526588191209  LUMO = 0.0931074960832862
  mo_energy =
[-18.63241487 -18.63241299 -18.63241196 -18.63240937 -18.63240876
 -18.63240601 -18.63240524 -18.63240437 -18.63240293 -18.63240201
 -18.63240076 -18.63239805 -18.63239675 -18.63239617 -18.63239488
 -18.63239421 -18.63239307 -18.63239232 -18.63239176 -18.63239141
 -18.63238987 -18.63238834 -18.63238776 -18.63238754 -18.63238648
 -18.63238613 -18.63238406 -18.63238275 -18.63238177 -18.63237999
 -18.63237748 -18.63237343 -18.62762576 -18.62762533 -18.62762477
 -18.62762275 -18.62762148 -18.62762054 -18.62762024 -18.62761902
 -18.62761813 -18.62761692 -18.62761671 -18.62761656 -18.62761508
 -18.62761393 -18.6276138  -18.62761323 -18.62761257 -18.62761138
 -18.62761078 -18.62761025 -18.62760943 -18.62760788 -18.62760707
 -18.62760595 -18.62760565 -18.62760486 -18.62760307 -18.62760236
 -18.62760027 -18.62759964 -18.62759701 -18.62759025  -0.79042004
  -0.7867505   -0.78675018  -0.78613036  -0.7861276   -0.78298102
  -0.78298026  -0.78297775  -0.78297758  -0.78167342  -0.78082057
  -0.78066158  -0.78066117  -0.78064386  -0.78064346  -0.77923444
  -0.77923113  -0.77868556  -0.77868482  -0.77868187  -0.77868161
  -0.77868052  -0.77867921  -0.77867669  -0.77867648  -0.77834053
  -0.77833997  -0.77650413  -0.77650374  -0.77649131  -0.77649092
  -0.77641773  -0.74428163  -0.74414858  -0.74414778  -0.74414299
  -0.74414274  -0.74209011  -0.74208906  -0.74173481  -0.74173462
  -0.74173416  -0.74173312  -0.74171936  -0.7417192   -0.74171868
  -0.74171728  -0.7410243   -0.74102356  -0.73950214  -0.73950156
  -0.73947939  -0.73947893  -0.73928766  -0.7380974   -0.7366932
  -0.73669284  -0.73669242  -0.73669162  -0.73296969  -0.73296924
  -0.73214543  -0.73214463  -0.72767282  -0.36306689  -0.3630667
  -0.36292936  -0.36292916  -0.36275942  -0.36274904  -0.36274883
  -0.3627181   -0.36271748  -0.3627151   -0.36271482  -0.36268461
  -0.36268393  -0.36268166  -0.36268142  -0.36255227  -0.36255207
  -0.3616699   -0.36166941  -0.36146445  -0.36146156  -0.36058035
  -0.36047663  -0.36047584  -0.36047344  -0.36047323  -0.36017973
  -0.35949351  -0.35949058  -0.3592961   -0.35929559  -0.35842275
  -0.32533706  -0.32466796  -0.3246672   -0.3243171   -0.32431661
  -0.32414846  -0.32319996  -0.32319957  -0.32308396  -0.32308358
  -0.32287104  -0.32238312  -0.32238297  -0.32238261  -0.32238172
  -0.32188849  -0.32188837  -0.32188801  -0.32188713  -0.32181745
  -0.32181733  -0.32181696  -0.32181604  -0.32087931  -0.32087887
  -0.32085214  -0.32085177  -0.3205086   -0.32050782  -0.32025458
  -0.320254    -0.31753117  -0.24483335  -0.23612957  -0.23612919
  -0.23216911  -0.2321681   -0.22764334  -0.22764299  -0.22745877
  -0.22745839  -0.22551459  -0.22551417  -0.22551344  -0.22551298
  -0.221825    -0.21932244  -0.21932193  -0.21932061  -0.21932038
  -0.21908867  -0.21908814  -0.21908683  -0.21908658  -0.21829199
  -0.21829062  -0.21583241  -0.20981277  -0.20758375  -0.20758284
  -0.20161056  -0.20161009  -0.20146113  -0.20146063  -0.19498817
  -0.19498782  -0.19455416  -0.19455378  -0.19048113  -0.18944382
  -0.1894432   -0.17955749  -0.17939675  -0.17939443  -0.1781003
  -0.17810012  -0.17809984  -0.17809911  -0.17791915  -0.17791891
  -0.17791863  -0.1779179   -0.17273374  -0.17172547  -0.17172499
  -0.1717233   -0.17172299  -0.17047418  -0.17047375  -0.17011633
  -0.17011586  -0.16416857  -0.16416668  -0.16039769  -0.16039742
  -0.15130359  -0.13236354  -0.13200746  -0.13200696  -0.13190786
  -0.131905    -0.13081018  -0.13000834  -0.13000729  -0.13000499
  -0.13000471  -0.12987444  -0.12920833  -0.12920784  -0.12916969
  -0.12916862  -0.12916624  -0.12916598  -0.12912442  -0.12912333
  -0.12912109  -0.12912091  -0.12908252  -0.12908213  -0.12841899
  -0.12841861  -0.1283562   -0.12835582  -0.12798387  -0.12798083
  -0.12742389  -0.1274234   -0.12533632  -0.11936088  -0.11816611
  -0.11816496  -0.1177721   -0.11777165  -0.1168022   -0.11680211
  -0.11680145  -0.11680052  -0.11677038  -0.1161742   -0.11579193
  -0.11579175  -0.11570708  -0.1157067   -0.11537363  -0.1153725
  -0.11532231  -0.11532184  -0.11532124  -0.1153212   -0.11529214
  -0.11529185  -0.11515695  -0.11515644  -0.11515588  -0.11515578
  -0.11500337  -0.11500309  -0.1147731   -0.11477279  -0.11452659
   0.0931075    0.13123384   0.13123551   0.13429281   0.13429414
   0.16978721   0.16978767   0.16978918   0.1697907    0.1869438
   0.18694725   0.19587519   0.1958773    0.20443128   0.20607663
   0.22169601   0.22169687   0.22169894   0.22169973   0.22971514
   0.22971593   0.22971704   0.22971727   0.23742018   0.23742457
   0.23869539   0.24107872   0.24107884   0.25209416   0.25210066
   0.27307202   0.27307362   0.27614223   0.28072137   0.28072326
   0.2858536    0.28585667   0.28768733   0.28768836   0.29071795
   0.2907189    0.29072363   0.29072582   0.29807894   0.29807994
   0.3099694    0.31472975   0.32136207   0.32136251   0.32136495
   0.32136552   0.32939581   0.32939774   0.33187541   0.33188139
   0.34020754   0.3402078    0.34020877   0.34020962   0.34690118
   0.34690504   0.34714068   0.34714657   0.35177183   0.35177548
   0.35302311   0.35302475   0.35302795   0.35302998   0.35414658
   0.35468841   0.35468955   0.36789845   0.37234047   0.3723425
   0.37393371   0.37393387   0.37761959   0.37762095   0.38146169
   0.38146268   0.38146405   0.38146449   0.38178167   0.38178676
   0.38682153   0.38682251   0.39020408   0.39072139   0.39072157
   0.39072229   0.39072255   0.39811552   0.40046281   0.40046451
   0.40314497   0.40314725   0.40314916   0.40791962   0.40792039
   0.40837979   0.40838089   0.40989431   0.40989513   0.4111041
   0.41110476   0.41110578   0.41110689   0.41262481   0.41264758
   0.41264845   0.41264941   0.41265041   0.41368323   0.41368475
   0.41852165   0.41852307   0.41863203   0.4252228    0.42522363
   0.42522433   0.42522499   0.43231652   0.432318     0.44174737
   0.44479711   0.44479759   0.44792212   0.5021751    0.53430839
   0.53430975   0.5417109    0.54171197   0.56068718   0.57091209
   0.5709136    0.57339646   0.57339804   0.57493027   0.57493048
   0.57493135   0.57493215   0.58613903   0.58614026   0.5917948
   0.59179565   0.59179637   0.59179762   0.59227553   0.5922763
   0.59569792   0.59569928   0.59569999   0.59570193   0.60645269
   0.60645367   0.60894242   0.60961194   0.60961458   0.61549863
   0.61560865   0.61560874   0.61561003   0.61561042   0.61910858
   0.61911004   0.62207163   0.62207352   0.63802166   0.63802524
   0.64332421   0.64332471   0.64332561   0.64332612   0.64988135
   0.65385052   0.65385123   0.6665675    0.66657266   0.67523712
   0.67633196   0.67633286   0.67633513   0.67633649   0.67689116
   0.67689182   0.67986966   0.68040925   0.68041039   0.68548276
   0.69188774   0.69188883   0.69707394   0.69707425   0.70416128
   0.70416358   0.70474023   0.70474398   0.7091243    0.70912523
   0.70912546   0.70912614   0.71445445   0.71445775   0.71964719
   0.72606275   0.72606385   0.73090863   0.73156056   0.73294286
   0.73655782   0.73655787   0.73655864   0.73655901   0.73703718
   0.73703765   0.73703814   0.73703871   0.74757092   0.74757333
   0.74922634   0.74922724   0.7570596    0.75706021   0.75706305
   0.75706362   0.75974098   0.75974164   0.76468322   0.76468339
   0.76468589   0.76468628   0.76784898   0.76785068   0.77257141
   0.77257177   0.78748457   0.78773699   0.78773762   0.78919263
   0.78919335   0.79364197   0.79364212   0.79364369   0.79364377
   0.79534066   0.79534298   0.79609493   0.79855287   0.79855464
   0.82821383   0.82821399   0.84421375   0.85737197   0.8573732
   0.92812545   0.9619849    0.96427477   0.96427526   0.98560603
   0.99793269   0.99793408   1.00886418   1.01787546   1.0178756
   1.01787644   1.01787692   1.03073218   1.03073257   1.03150012
   1.03150053   1.03452146   1.03452217   1.03493389   1.03493458
   1.03660893   1.03660972   1.04276714   1.04276801   1.05513765
   1.05513837   1.05513846   1.05513917   1.05695134   1.05695182
   1.05695192   1.0569528    1.06093977   1.06370708   1.0670629
   1.06706383   1.06764568   1.0676466    1.0752301    1.07523045
   1.07738383   1.07857999   1.07858049   1.07858093   1.07858122
   1.08020612   1.08351324   1.08351348   1.08351371   1.08351443
   1.08466827   1.08466915   1.08778201   1.08778228   1.09360883
   1.09419679   1.09419725   1.09644206   1.09644244   1.09922066
   1.09922103   1.10006826   1.10006869   1.10200135   1.10339948
   1.10340011   1.10392466   1.10392495   1.10392512   1.10392552
   1.10536805   1.10536835   1.10798576   1.10798591   1.10830995
   1.10831051   1.10831091   1.10831114   1.10886145   1.1088619
   1.10898814   1.11219506   1.11561184   1.11561242   1.11561293
   1.11561322   1.1173573    1.11735843   1.11780906   1.11781005
   1.12058148   1.12791369   1.12791431   1.12791454   1.12791492
   1.13010998   1.13984356   1.13984397   1.14536727   1.14536742
   1.14758343   1.14758359   1.15329176   1.15329184   1.15453848
   1.15453877   1.15453906   1.1545393    1.15606353   1.16476742
   1.1647675    1.16476819   1.16476852   1.17478981   1.1747902
   1.17479076   1.1747916    1.17933707   1.17933789   1.18466836
   1.18466916   1.19684244   1.19684364   1.19807188   1.19807232
   1.20610713   1.20936325   1.20936554   1.23853862   1.2579238
   1.25792868   1.26870902   1.26871098   1.27176389   1.27435172
   1.27435422   1.27951375   1.27951662   1.28376167   1.28459926
   1.29228489   1.2922857    1.29228907   1.29229067   1.29272892
   1.29273017   1.29273453   1.29273691   1.29923749   1.29984771
   1.29984931   1.30428243   1.30428639   1.30661231   1.30745371
   1.30745482   1.31848265   1.31848455   1.31960908   1.31960931
   1.31961107   1.31961207   1.32342924   1.32342962   1.32518561
   1.32518667   1.32606033   1.32938269   1.32938354   1.32938478
   1.32938593   1.33138649   1.33139106   1.34564572   1.34564646
   1.34564674   1.34564731   1.34739763   1.34774002   1.34774529
   1.34988065   1.3498869    1.35104994   1.35105067   1.35105289
   1.35105325   1.35568631   1.35568676   1.35568928   1.35569001
   1.35587402   1.36216491   1.36216535   1.36219685   1.36219829
   1.3652671    1.36526715   1.36919879   1.37127057   1.37127259
   1.37135693   1.37135756   1.3841859    1.38706593   1.38706642
   1.39168879   1.39174744   1.39174926   1.39495222   1.39495251
   1.39616671   1.39617832   1.39618098   1.39650264   1.39650358
   1.39653865   1.39653904   1.39922321   1.39922478   1.40078757
   1.40082082   1.40082097   1.40214706   1.40214741   1.40214755
   1.40214813   1.40465599   1.40524685   1.40524714   1.40570602
   1.40581639   1.40581705   1.40587519   1.40587592   1.40587617
   1.40587705   1.40649509   1.40649573   1.40649725   1.40649849
   1.40793154   1.40905985   1.40906003   1.40906059   1.40906089
   1.41429676   1.41429749   1.41620765   1.41702248   1.4170225
   1.41768255   1.41768342   1.41973678   1.41973861   1.41973887
   1.41974078   1.41974096   1.42000081   1.42000099   1.42132405
   1.42479298   1.42479299   1.42479403   1.42479424   1.43062528
   1.43062595   1.43191014   1.43191185   1.43846841   1.43846945
   1.44339319   1.44339343   1.44537433   1.44537469   1.44537487
   1.44537529   1.44601035   1.44601077   1.44789669   1.44789739
   1.44842836   1.44842863   1.44842876   1.44842913   1.4512864
   1.45128686   1.45963415   1.45963456   1.46017296   1.46194461
   1.46194478   1.46194486   1.46194516   1.46434523   1.46434685
   1.46648126   1.47113884   1.47113899   1.4713812    1.47138135
   1.47138182   1.47138182   1.47287098   1.47287209   1.47545231
   1.47566933   1.47566976   1.47566989   1.47567021   1.47626828
   1.47626864   1.47945591   1.47945621   1.48010118   1.48308681
   1.48308732   1.48540948   1.48540998   1.48545445   1.48545516
   1.48555212   1.48717454   1.49149719   1.49149785   1.4952036
   1.52381596   1.52381668   1.54423748   1.54423801   1.54544271
   1.54544313   1.5489068    1.54890724   1.54890757   1.54890767
   1.54891702   1.54891739   1.54992361   1.54992384   1.54992459
   1.54992489   1.56811822   1.56811875   1.56811911   1.56811916
   1.58519567   1.58948958   1.58948977   1.59100663   1.5910069
   1.59820953   1.59820958   1.59821009   1.59821017   1.60565896
   1.60565935   1.61130375   1.61130418   1.61283694   1.61283701
   1.61649738   1.61649762   1.62277868   1.63527925   1.63527943
   1.63527985   1.63527991   1.64105994   1.64106001   1.65041807
   1.66569912   1.66569928   1.66569979   1.66570004   1.66976771
   1.66976774   1.68111752   1.6874177    1.68741841   1.6886355
   1.69477925   1.69477939   1.69759976   1.69873953   1.69874003
   1.70152224   1.7015225    1.70210193   1.7021022    1.70426425
   1.70426452   1.70926831   1.70926853   1.71197899   1.7119792
   1.71197937   1.71197947   1.71708936   1.72117101   1.72123272
   1.72123299   1.72409646   1.72409661   1.72488256   1.72488305
   1.72488364   1.72488375   1.72760817   1.72843547   1.72843591
   1.72843659   1.72843672   1.72981417   1.73550053   1.7450568
   1.74505777   1.7481239    1.74812418   1.74913565   1.75550186
   1.75550219   1.76060543   1.76060566   1.76934518   1.76934549
   1.78002196   1.78002273   1.78371578   1.78553721   1.78553786
   1.7855379    1.78553901   1.80376849   1.80935789   1.80935832
   1.80938925   1.80938947   1.80938968   1.80939014   1.82079591
   1.82079628   1.82079636   1.82079689   1.83498444   1.8349847
   1.83539267   1.83539373   1.84711015   1.84711099   1.86974108
   1.86974144   1.87034538   1.87034568   1.87570182   1.87570196
   1.88135086   1.88135092   1.8831376    1.88514199   1.88657375
   1.89010412   1.89010511   1.89683345   1.90102763   1.90102777
   1.90102864   1.90102872   1.90515813   1.91147177   1.91147274
   1.91791959   1.91791971   1.9263991    1.92639946   1.92765375
   1.93104908   1.93237436   1.93237445   1.93237467   1.93237478
   1.94153055   1.94153075   1.94153112   1.94153132   1.9537293
   1.95372975   1.95373003   1.95373051   1.96020424   1.9602043
   1.96208012   1.9620805    1.97253867   1.97253882   1.98203866
   1.98203917   1.98680805   1.98680841   1.98680883   1.9868091
   1.99400368   1.99400402   1.9988308    1.99883122   2.00493217
   2.00493279   2.0049331    2.00493377   2.00944839   2.01214537
   2.01214574   2.01293948   2.01294001   2.27576081   2.30064182
   2.30064287   2.31477466   2.31477495   2.33162085   2.34563674
   2.34563723   2.34563773   2.34563823   2.35299841   2.35299886
   2.36431581   2.36431627   2.36788254   2.36788332   2.36788353
   2.36788376   2.37040925   2.3714697    2.37147055   2.37147071
   2.37147101   2.37479947   2.37480005   2.38179685   2.38179751
   2.38245933   2.38245979   2.41171576   2.41171642   2.45434217
   2.48378409   2.48378428   2.48494731   2.48726848   2.48726855
   2.48806653   2.48806678   2.48806987   2.48896581   2.48896614
   2.48935779   2.48935806   2.49119656   2.49119664   2.49119684
   2.49119723   2.49194157   2.49194172   2.49194184   2.49194233
   2.49443896   2.49443968   2.51726623   2.51726637   2.5172668
   2.517267     2.52384566   2.52384623   2.52647437   2.54429693
   2.54429719   2.55497182   2.55605864   2.55605898   2.56168547
   2.56168569   2.56484663   2.56842417   2.56842443   2.56842517
   2.56842539   2.57050911   2.57470284   2.57470287   2.57473757
   2.57473794   2.57473853   2.57473882   2.57912971   2.57912994
   2.58204145   2.58700281   2.58700433   2.58888701   2.58888841
   2.58954817   2.5895483    2.5896782    2.58967823   2.58967964
   2.58967971   2.59295536   2.60097658   2.60097766   2.60169807
   2.6019171    2.60191715   2.61607754   2.6160776    2.62057602
   2.62057617   2.62057677   2.6205768    2.62727389   2.62973408
   2.62973427   2.62987801   2.62987819   2.6307232    2.63072347
   2.63152141   2.63152165   2.63152252   2.63152263   2.64297277
   2.64380923   2.64380935   2.64381029   2.64381051   2.65138302
   2.65138318   2.66670817   2.66670826   2.66837333   2.66837444
   2.68301236   2.94476585   2.94476602   2.94556379   2.94556387
   2.94750574   2.94752662   2.94752689   2.94793581   2.94793638
   2.94855617   2.94929972   2.94929993   2.95026088   2.95026111
   2.95026366   2.95026399   2.95026433   2.95026483   2.95041617
   2.95041659   2.95041714   2.95041726   2.95095687   2.95288409
   2.95288439   2.95288487   2.95288534   2.9532764    2.95574662
   2.95574673   2.95831059   2.95831088   2.95831321   2.95831322
   2.95831388   2.95831435   2.95831606   2.95831609   2.95898376
   2.95898378   2.95898866   2.95898914   2.96022024   2.96022097
   2.9605995    2.96060002   2.96175347   2.96175358   2.96251165
   2.96618075   2.96618076   2.96787954   2.96788264   2.97347323
   2.97605672   2.9760576    2.97606021   2.97606038   2.98144025
   2.98603942   2.98604259   2.99070214   2.99070267   2.99927008
   3.00181683   3.00181723   3.01282582   3.01297317   3.01311715
   3.0131175    3.01311772   3.01311834   3.01314067   3.01314077
   3.013321     3.01332185   3.01345802   3.01542919   3.0214263
   3.02142666   3.02431251   3.02431301   3.02529892   3.02529923
   3.03113789   3.03113792   3.03113832   3.03113908   3.03132893
   3.03132893   3.03132933   3.03133011   3.04101075   3.04101116
   3.04286127   3.04286166   3.08353871   3.09268196   3.09268248
   3.10021185   3.10021449   3.10347805   3.10768302   3.10768355
   3.10768581   3.10768586   3.10855233   3.10855261   3.11239289
   3.11239322   3.11370117   3.11370193   3.11370435   3.11370447
   3.11525341   3.11525374   3.11532376   3.11532455   3.11532696
   3.11532709   3.11581262   3.11581296   3.11585953   3.11586199
   3.1165756    3.1213624    3.12136249   3.12692714   3.14068493
   3.14068547   3.14230942   3.14365157   3.15345292   3.15345347
   3.15618841   3.15618899   3.1561894    3.15618977   3.16111344
   3.16111413   3.16217838   3.16217892   3.16517218   3.16517274
   3.16517315   3.16517373   3.1655762    3.16557669   3.1669728
   3.1669732    3.16697367   3.16697435   3.17046733   3.17046793
   3.17128427   3.17128484   3.17330721   3.17351283   3.17508098
   3.17508169   3.21752349   3.21752392   3.21916112   3.21916135
   3.22082992   3.22083021   3.22242827   3.22297157   3.22472064
   3.22472347   3.22839563   3.23140004   3.23140063   3.23140225
   3.23140251   3.23204906   3.23204997   3.23205168   3.23205188
   3.23224664   3.23224702   3.23243828   3.23243919   3.23244102
   3.23244117   3.23529976   3.23530011   3.23718249   3.23718423
   3.24386227   3.24386247   3.24833146   3.53434846   3.53434921
   3.53580823   3.53580889   3.53731457   3.55051332   3.55051348
   3.5505138    3.55051488   3.55289838   3.55289912   3.55715514
   3.55715524   3.55715562   3.55715668   3.55918607   3.55934593
   3.55934655   3.56161882   3.56161925   3.56408239   3.56408257
   3.56408292   3.56408388   3.56861592   3.57976916   3.57976973
   3.58515266   3.58515322   3.58720419   3.58720465   3.59962597
   3.65058002   3.65190349   3.65190656   3.66003288   3.66003341
   3.6650177    3.66501835   3.66502082   3.66502126   3.6661885
   3.66942203   3.66952831   3.66952881   3.66959762   3.67579944
   3.67580243   3.73657957   3.73658      3.73807012   3.73807058
   3.74119808   3.74119896   3.74120144   3.74120153   3.74389559
   3.74389644   3.74389889   3.74389902   3.74763288   3.74763314
   3.74968054   3.74968084   3.84191723   3.84358416   3.85058845
   3.85058948   3.85864276   3.85864321   3.85963209   3.85963246
   3.86222843   3.8622291    3.86532927   3.86591133   3.86591454
   3.87404234   3.87715968   3.87763637   3.87763661   3.87763698
   3.87763805   3.87828122   3.87828124   3.87828168   3.87828276
   3.88006298   3.880063     3.88006345   3.88006447   3.88147226
   3.88147259   3.88472103   3.88472159   3.88498094   3.88498139
   3.8851019    3.8851024    3.88694454   3.8869454    3.88694801
   3.8869483    3.89056442   3.89056478   3.89056732   3.89056808
   3.89145607   3.89145697   3.89232452   3.89232478   3.89232731
   3.89232814   3.8948259    3.89482618   3.89615212   3.89615241
   3.8966239    3.89662428   3.8966788    3.89667896   3.89783862
   3.89783912   3.8989295    3.90108786   3.90109102   3.90363285
   3.90442996   6.17732515   6.22613177   6.22613265   6.23779031
   6.23779101   6.25078684   6.27101429   6.27101512   6.27101563
   6.27101637   6.28418757   6.29306732   6.29306899   6.29891104
   6.29891226   6.30618622   6.3061871    6.30618848   6.30618954
   6.30986698   6.30986824   6.31896802   6.3189685    6.31897008
   6.31897147   6.34475754   6.34475835   6.35503573   6.37752211
   6.37752301   6.39335865   6.39335963   6.42254092   6.42800304
   6.42800307   6.432643     6.4326464    6.43843008   6.43843093
   6.44028247   6.440283     6.44028597   6.44028652   6.44254223
   6.44254317   6.44617473   6.44617558   6.44754313   6.45570206
   6.45592097   6.45592431   6.4586479    6.45864885   6.4586512
   6.45865203   6.45878549   6.4587868    6.45878896   6.45878952
   6.46308177   6.46308244   6.46312226   6.46312312   6.47628089]
nelec by numeric integration = 639.9990386606227
    CPU time for vxc   2485.60 sec, wall time     77.68 sec
    CPU time for sr jk   9183.59 sec, wall time    110.89 sec
    CPU time for vj and vk   9183.59 sec, wall time    110.89 sec
E1 = -5186.33306498736  Ecoul = 1690.6005056899987  Exc = -591.8576947486166
Extra cycle  E= -4883.74794076589  delta_E= 5.11e-09  |g|= 0.000195  |ddm|= 0.000207
    CPU time for scf_cycle 817459.44 sec, wall time  23602.39 sec
    CPU time for SCF 817496.50 sec, wall time  23610.01 sec
converged SCF energy = -4883.74794076589
{'cell': <pyscf.pbc.gto.cell.Cell object at 0x7f2fcbe6b710>, 'verbose': 5, 'max_memory': 4000, 'stdout': <_io.TextIOWrapper name='<stdout>' mode='w' encoding='utf-8'>, '_chkfile': <tempfile._TemporaryFileWrapper object at 0x7f2fcbd74d10>, 'chkfile': '/tmp/tmpz21na06q', 'mo_energy': array([-18.63241487, -18.63241299, -18.63241196, ...,   6.46312226,
         6.46312312,   6.47628089]), 'mo_coeff': array([[ 7.46605105e-06,  3.23376991e-05,  9.71473933e-05, ...,
         1.76708996e-03,  7.71697490e-02,  3.99769196e-02],
       [ 5.72322649e-06, -2.39010219e-07, -1.77446583e-05, ...,
         4.86113359e-03,  2.21766750e-01,  1.10341786e-01],
       [-2.32948907e-05, -6.74955753e-06,  8.96142306e-05, ...,
         4.82906377e-03,  1.83992672e-01,  1.11131765e-01],
       ...,
       [ 7.36972809e-05, -5.20180930e-05,  3.06353374e-05, ...,
        -3.20693859e-03,  7.04640944e-02, -5.66669835e-02],
       [ 3.59153124e-05, -2.21675431e-05,  1.39614550e-05, ...,
        -6.42783385e-04,  3.13589977e-02, -2.69604563e-02],
       [-2.37653920e-05,  1.34148921e-05, -8.48978941e-06, ...,
         3.95816536e-04, -2.85883192e-02,  2.09178377e-02]]), 'mo_occ': array([2., 2., 2., ..., 0., 0., 0.]), 'e_tot': -4883.7479407658875, 'converged': True, 'cycles': 9, 'scf_summary': {'nuc': -796.1576867199097, 'e1': -5186.33306498736, 'coul': 1690.6005056899987, 'exc': -591.8576947486166}, '_opt': {None: None}, '_eri': None, 'with_df': <pyscf.pbc.df.rsdf.RSGDF object at 0x7f2fcbd74c90>, 'rsjk': None, 'exxdiv': None, 'conv_tol': 1e-08, 'xc': 'pbe', 'grids': <pyscf.pbc.dft.gen_grid.BeckeGrids object at 0x7f2fb8ec5390>, 'nlc': '', 'nlcgrids': <pyscf.pbc.dft.gen_grid.BeckeGrids object at 0x7f2fb5380250>, 'small_rho_cutoff': 1e-07, '_numint': <pyscf.pbc.dft.numint.NumInt object at 0x7f2fcc29e010>, '_t0': 817507.43335249, '_w0': 814314.752377718}


==> anc/files/timings/comparison_to_pyscf/Ice_XI_2x_supercell/pyscf_pbe_64.out <==
a = 9.00380, b = 15.59560, c = 14.65600, alpha = 90.00000, beta = 90.00000, gamma = 90.00000
lattice_vector = [[9.00380000e+00 0.00000000e+00 0.00000000e+00]
 [9.54955081e-16 1.55956000e+01 0.00000000e+00]
 [8.97421174e-16 8.97421174e-16 1.46560000e+01]]
O 0.000000 5.183980 0.462400
O 2.250950 6.437080 6.865600
H 0.000000 5.174620 1.438490
H 0.000000 4.181960 0.134100
H 3.045990 6.041740 7.193900
O 0.000000 2.613820 4.126400
O 2.250950 1.285080 0.462400
O 2.250950 6.512720 4.126400
O 2.250950 1.360720 3.201600
O 0.000000 2.538180 6.865600
O 0.000000 5.259620 3.201600
H 0.000000 2.623180 5.102490
H 2.250950 1.275720 1.438490
H 2.250950 6.522080 5.102490
H 0.000000 3.615840 3.798100
H 2.250950 0.283060 0.134100
H 2.250950 7.514740 3.798100
H 1.455910 1.756060 3.529900
H 3.045990 1.756060 3.529900
H 1.455910 6.041740 7.193900
H 0.795040 2.142840 7.193900
H -0.795040 5.654960 3.529900
H 0.795040 5.654960 3.529900
H -0.795040 2.142840 7.193900
O 0.000000 5.183980 7.790400
O 2.250950 6.437080 14.193600
H 0.000000 5.174620 8.766490
H 0.000000 4.181960 7.462100
H 3.045990 6.041740 14.521900
O 0.000000 2.613820 11.454400
O 2.250950 1.285080 7.790400
O 2.250950 6.512720 11.454400
O 2.250950 1.360720 10.529600
O 0.000000 2.538180 14.193600
O 0.000000 5.259620 10.529600
H 0.000000 2.623180 12.430490
H 2.250950 1.275720 8.766490
H 2.250950 6.522080 12.430490
H 0.000000 3.615840 11.126100
H 2.250950 0.283060 7.462100
H 2.250950 7.514740 11.126100
H 1.455910 1.756060 10.857900
H 3.045990 1.756060 10.857900
H 1.455910 6.041740 14.521900
H 0.795040 2.142840 14.521900
H -0.795040 5.654960 10.857900
H 0.795040 5.654960 10.857900
H -0.795040 2.142840 14.521900
O 0.000000 12.981780 0.462400
O 2.250950 14.234880 6.865600
H 0.000000 12.972420 1.438490
H 0.000000 11.979760 0.134100
H 3.045990 13.839540 7.193900
O 0.000000 10.411620 4.126400
O 2.250950 9.082880 0.462400
O 2.250950 14.310520 4.126400
O 2.250950 9.158520 3.201600
O 0.000000 10.335980 6.865600
O 0.000000 13.057420 3.201600
H 0.000000 10.420980 5.102490
H 2.250950 9.073520 1.438490
H 2.250950 14.319880 5.102490
H 0.000000 11.413640 3.798100
H 2.250950 8.080860 0.134100
H 2.250950 15.312540 3.798100
H 1.455910 9.553860 3.529900
H 3.045990 9.553860 3.529900
H 1.455910 13.839540 7.193900
H 0.795040 9.940640 7.193900
H -0.795040 13.452760 3.529900
H 0.795040 13.452760 3.529900
H -0.795040 9.940640 7.193900
O 0.000000 12.981780 7.790400
O 2.250950 14.234880 14.193600
H 0.000000 12.972420 8.766490
H 0.000000 11.979760 7.462100
H 3.045990 13.839540 14.521900
O 0.000000 10.411620 11.454400
O 2.250950 9.082880 7.790400
O 2.250950 14.310520 11.454400
O 2.250950 9.158520 10.529600
O 0.000000 10.335980 14.193600
O 0.000000 13.057420 10.529600
H 0.000000 10.420980 12.430490
H 2.250950 9.073520 8.766490
H 2.250950 14.319880 12.430490
H 0.000000 11.413640 11.126100
H 2.250950 8.080860 7.462100
H 2.250950 15.312540 11.126100
H 1.455910 9.553860 10.857900
H 3.045990 9.553860 10.857900
H 1.455910 13.839540 14.521900
H 0.795040 9.940640 14.521900
H -0.795040 13.452760 10.857900
H 0.795040 13.452760 10.857900
H -0.795040 9.940640 14.521900
O 4.501900 5.183980 0.462400
O 6.752850 6.437080 6.865600
H 4.501900 5.174620 1.438490
H 4.501900 4.181960 0.134100
H 7.547890 6.041740 7.193900
O 4.501900 2.613820 4.126400
O 6.752850 1.285080 0.462400
O 6.752850 6.512720 4.126400
O 6.752850 1.360720 3.201600
O 4.501900 2.538180 6.865600
O 4.501900 5.259620 3.201600
H 4.501900 2.623180 5.102490
H 6.752850 1.275720 1.438490
H 6.752850 6.522080 5.102490
H 4.501900 3.615840 3.798100
H 6.752850 0.283060 0.134100
H 6.752850 7.514740 3.798100
H 5.957810 1.756060 3.529900
H 7.547890 1.756060 3.529900
H 5.957810 6.041740 7.193900
H 5.296940 2.142840 7.193900
H 3.706860 5.654960 3.529900
H 5.296940 5.654960 3.529900
H 3.706860 2.142840 7.193900
O 4.501900 5.183980 7.790400
O 6.752850 6.437080 14.193600
H 4.501900 5.174620 8.766490
H 4.501900 4.181960 7.462100
H 7.547890 6.041740 14.521900
O 4.501900 2.613820 11.454400
O 6.752850 1.285080 7.790400
O 6.752850 6.512720 11.454400
O 6.752850 1.360720 10.529600
O 4.501900 2.538180 14.193600
O 4.501900 5.259620 10.529600
H 4.501900 2.623180 12.430490
H 6.752850 1.275720 8.766490
H 6.752850 6.522080 12.430490
H 4.501900 3.615840 11.126100
H 6.752850 0.283060 7.462100
H 6.752850 7.514740 11.126100
H 5.957810 1.756060 10.857900
H 7.547890 1.756060 10.857900
H 5.957810 6.041740 14.521900
H 5.296940 2.142840 14.521900
H 3.706860 5.654960 10.857900
H 5.296940 5.654960 10.857900
H 3.706860 2.142840 14.521900
O 4.501900 12.981780 0.462400
O 6.752850 14.234880 6.865600
H 4.501900 12.972420 1.438490
H 4.501900 11.979760 0.134100
H 7.547890 13.839540 7.193900
O 4.501900 10.411620 4.126400
O 6.752850 9.082880 0.462400
O 6.752850 14.310520 4.126400
O 6.752850 9.158520 3.201600
O 4.501900 10.335980 6.865600
O 4.501900 13.057420 3.201600
H 4.501900 10.420980 5.102490
H 6.752850 9.073520 1.438490
H 6.752850 14.319880 5.102490
H 4.501900 11.413640 3.798100
H 6.752850 8.080860 0.134100
H 6.752850 15.312540 3.798100
H 5.957810 9.553860 3.529900
H 7.547890 9.553860 3.529900
H 5.957810 13.839540 7.193900
H 5.296940 9.940640 7.193900
H 3.706860 13.452760 3.529900
H 5.296940 13.452760 3.529900
H 3.706860 9.940640 7.193900
O 4.501900 12.981780 7.790400
O 6.752850 14.234880 14.193600
H 4.501900 12.972420 8.766490
H 4.501900 11.979760 7.462100
H 7.547890 13.839540 14.521900
O 4.501900 10.411620 11.454400
O 6.752850 9.082880 7.790400
O 6.752850 14.310520 11.454400
O 6.752850 9.158520 10.529600
O 4.501900 10.335980 14.193600
O 4.501900 13.057420 10.529600
H 4.501900 10.420980 12.430490
H 6.752850 9.073520 8.766490
H 6.752850 14.319880 12.430490
H 4.501900 11.413640 11.126100
H 6.752850 8.080860 7.462100
H 6.752850 15.312540 11.126100
H 5.957810 9.553860 10.857900
H 7.547890 9.553860 10.857900
H 5.957810 13.839540 14.521900
H 5.296940 9.940640 14.521900
H 3.706860 13.452760 10.857900
H 5.296940 13.452760 10.857900
H 3.706860 9.940640 14.521900

#INFO: **** input file is /global/cfs/cdirs/m4322/diptarka/periodic-benchmark/timings/Zenodo/pyscf_pbe.py ****
import numpy as np
import sys
import os

if (len(sys.argv) < 3):
    print("Please enter xyz filename as input argument!")
    exit()

if (len(sys.argv) > 3):
    print("Too many arguments!")
    exit()

xyz_filename = sys.argv[1]

xyz_file = open(xyz_filename, "r")
xyz_lines = xyz_file.readlines()
xyz_file.close()

n_atom = int(xyz_lines[0])
xyz_lines.pop(0)

fields = xyz_lines[0].split()
xyz_lines.pop(0)
assert (fields[0] == "3D")
a = float(fields[1])
b = float(fields[2])
c = float(fields[3])
if (len(fields) == 4):
    alpha = 90
    beta  = 90
    gamma = 90
elif (len(fields) == 7):
    alpha = float(fields[4])
    beta  = float(fields[5])
    gamma = float(fields[6])
else:
    print("Incorrect unit cell description on the second line!")
    exit()

print("a = %.5f, b = %.5f, c = %.5f, alpha = %.5f, beta = %.5f, gamma = %.5f"
      %(a, b, c, alpha, beta, gamma))

alpha *= np.pi / 180.0
beta  *= np.pi / 180.0
gamma *= np.pi / 180.0
V_cell = a * b * c * np.sqrt(1.0 - np.cos(alpha)*np.cos(alpha) - np.cos(beta)*np.cos(beta) - np.cos(gamma)*np.cos(gamma) + 2*np.cos(alpha)*np.cos(beta)*np.cos(gamma))

lattice_vector = np.array([
    [ a, 0.0, 0.0, ],
    [ b * np.cos(gamma), b * np.sin(gamma), 0.0, ],
    [ c * np.cos(beta), c * (np.cos(alpha) - np.cos(beta)*np.cos(gamma)) / np.sin(gamma), V_cell / (a * b * np.sin(gamma)) ],
])

print("lattice_vector = " + str(lattice_vector))

xyz_lines = xyz_lines[:n_atom]
xyz_lines = "".join(xyz_lines)
print(xyz_lines)


from pyscf import lib
from pyscf.pbc import gto, scf, df, dft

os.environ["OMP_NUM_THREADS"] = sys.argv[2]

lib.num_threads(sys.argv[2]) 
cell = gto.M(
    atom = xyz_lines,
    basis = 'def2-svp',
    cart = True,
    a = lattice_vector,
    dimension = 3,
    precision = 1e-14,
    verbose = 5
)

mf = dft.RKS(cell, xc = "pbe", exxdiv = None).density_fit()
mf.with_df = df.RSGDF(cell)

mf.kernel()

print(mf.__dict__)

#INFO: ******************** input file end ********************


System: uname_result(system='Linux', node='nid001760', release='5.14.21-150400.24.111_12.0.91-cray_shasta_c', version='#1 SMP Mon Aug 5 07:02:07 UTC 2024 (0c4e917)', machine='x86_64')  Threads 64
Python 3.11.7 | packaged by conda-forge | (main, Dec 23 2023, 14:43:09) [GCC 12.3.0]
numpy 1.26.3  scipy 1.11.4  h5py 3.10.0
Date: Sun Oct 27 22:15:52 2024
PySCF version 2.7.0
PySCF path  /global/cfs/cdirs/m4322/software/pyscf/pyscf
GIT HEAD (branch master) 410d9608a73ad3a507b3008a6f68549288ebfc33

[CONFIG] conf_file None
[INPUT] verbose = 5
[INPUT] max_memory = 4000 
[INPUT] num. atoms = 192
[INPUT] num. electrons = 640
[INPUT] charge = 0
[INPUT] spin (= nelec alpha-beta = 2S) = 0
[INPUT] symmetry False subgroup None
[INPUT] Mole.unit = angstrom
[INPUT] Cartesian GTO integrals (6d 10f)
[INPUT] Symbol           X                Y                Z      unit          X                Y                Z       unit  Magmom
[INPUT]  1 O      0.000000000000   5.183980000000   0.462400000000 AA    0.000000000000   9.796302435223   0.873809359999 Bohr   0.0
[INPUT]  2 O      2.250950000000   6.437080000000   6.865600000000 AA    4.253679020090  12.164318241915  12.974103680814 Bohr   0.0
[INPUT]  3 H      0.000000000000   5.174620000000   1.438490000000 AA    0.000000000000   9.778614598697   2.718352132926 Bohr   0.0
[INPUT]  4 H      0.000000000000   4.181960000000   0.134100000000 AA    0.000000000000   7.902759063886   0.253412273304 Bohr   0.0
[INPUT]  5 H      3.045990000000   6.041740000000   7.193900000000 AA    5.756086878164  11.417233915830  13.594500767509 Bohr   0.0
[INPUT]  6 O      0.000000000000   2.613820000000   4.126400000000 AA    0.000000000000   4.939403938911   7.797765880405 Bohr   0.0
[INPUT]  7 O      2.250950000000   1.285080000000   0.462400000000 AA    4.253679020090   2.428449248156   0.873809359999 Bohr   0.0
[INPUT]  8 O      2.250950000000   6.512720000000   4.126400000000 AA    4.253679020090  12.307257125977   7.797765880405 Bohr   0.0
[INPUT]  9 O      2.250950000000   1.360720000000   3.201600000000 AA    4.253679020090   2.571388132218   6.050147160408 Bohr   0.0
[INPUT] 10 O      0.000000000000   2.538180000000   6.865600000000 AA    0.000000000000   4.796465054849  12.974103680814 Bohr   0.0
[INPUT] 11 O      0.000000000000   5.259620000000   3.201600000000 AA    0.000000000000   9.939241319285   6.050147160408 Bohr   0.0
[INPUT] 12 H      0.000000000000   2.623180000000   5.102490000000 AA    0.000000000000   4.957091775437   9.642308653332 Bohr   0.0
[INPUT] 13 H      2.250950000000   1.275720000000   1.438490000000 AA    4.253679020090   2.410761411630   2.718352132926 Bohr   0.0
[INPUT] 14 H      2.250950000000   6.522080000000   5.102490000000 AA    4.253679020090  12.324944962503   9.642308653332 Bohr   0.0
[INPUT] 15 H      0.000000000000   3.615840000000   3.798100000000 AA    0.000000000000   6.832947310247   7.177368793711 Bohr   0.0
[INPUT] 16 H      2.250950000000   0.283060000000   0.134100000000 AA    4.253679020090   0.534905876819   0.253412273304 Bohr   0.0
[INPUT] 17 H      2.250950000000   7.514740000000   3.798100000000 AA    4.253679020090  14.200800497314   7.177368793711 Bohr   0.0
[INPUT] 18 H      1.455910000000   1.756060000000   3.529900000000 AA    2.751271162016   3.318472458304   6.670544247102 Bohr   0.0
[INPUT] 19 H      3.045990000000   1.756060000000   3.529900000000 AA    5.756086878164   3.318472458304   6.670544247102 Bohr   0.0
[INPUT] 20 H      1.455910000000   6.041740000000   7.193900000000 AA    2.751271162016  11.417233915830  13.594500767509 Bohr   0.0
[INPUT] 21 H      0.795040000000   2.142840000000   7.193900000000 AA    1.502407858074   4.049380728763  13.594500767509 Bohr   0.0
[INPUT] 22 H     -0.795040000000   5.654960000000   3.529900000000 AA   -1.502407858074  10.686325645370   6.670544247102 Bohr   0.0
[INPUT] 23 H      0.795040000000   5.654960000000   3.529900000000 AA    1.502407858074  10.686325645370   6.670544247102 Bohr   0.0
[INPUT] 24 H     -0.795040000000   2.142840000000   7.193900000000 AA   -1.502407858074   4.049380728763  13.594500767509 Bohr   0.0
[INPUT] 25 O      0.000000000000   5.183980000000   7.790400000000 AA    0.000000000000   9.796302435223  14.721722400812 Bohr   0.0
[INPUT] 26 O      2.250950000000   6.437080000000  14.193600000000 AA    4.253679020090  12.164318241915  26.822016721627 Bohr   0.0
[INPUT] 27 H      0.000000000000   5.174620000000   8.766490000000 AA    0.000000000000   9.778614598697  16.566265173738 Bohr   0.0
[INPUT] 28 H      0.000000000000   4.181960000000   7.462100000000 AA    0.000000000000   7.902759063886  14.101325314117 Bohr   0.0
[INPUT] 29 H      3.045990000000   6.041740000000  14.521900000000 AA    5.756086878164  11.417233915830  27.442413808321 Bohr   0.0
[INPUT] 30 O      0.000000000000   2.613820000000  11.454400000000 AA    0.000000000000   4.939403938911  21.645678921218 Bohr   0.0
[INPUT] 31 O      2.250950000000   1.285080000000   7.790400000000 AA    4.253679020090   2.428449248156  14.721722400812 Bohr   0.0
[INPUT] 32 O      2.250950000000   6.512720000000  11.454400000000 AA    4.253679020090  12.307257125977  21.645678921218 Bohr   0.0
[INPUT] 33 O      2.250950000000   1.360720000000  10.529600000000 AA    4.253679020090   2.571388132218  19.898060201220 Bohr   0.0
[INPUT] 34 O      0.000000000000   2.538180000000  14.193600000000 AA    0.000000000000   4.796465054849  26.822016721627 Bohr   0.0
[INPUT] 35 O      0.000000000000   5.259620000000  10.529600000000 AA    0.000000000000   9.939241319285  19.898060201220 Bohr   0.0
[INPUT] 36 H      0.000000000000   2.623180000000  12.430490000000 AA    0.000000000000   4.957091775437  23.490221694145 Bohr   0.0
[INPUT] 37 H      2.250950000000   1.275720000000   8.766490000000 AA    4.253679020090   2.410761411630  16.566265173738 Bohr   0.0
[INPUT] 38 H      2.250950000000   6.522080000000  12.430490000000 AA    4.253679020090  12.324944962503  23.490221694145 Bohr   0.0
[INPUT] 39 H      0.000000000000   3.615840000000  11.126100000000 AA    0.000000000000   6.832947310247  21.025281834523 Bohr   0.0
[INPUT] 40 H      2.250950000000   0.283060000000   7.462100000000 AA    4.253679020090   0.534905876819  14.101325314117 Bohr   0.0
[INPUT] 41 H      2.250950000000   7.514740000000  11.126100000000 AA    4.253679020090  14.200800497314  21.025281834523 Bohr   0.0
[INPUT] 42 H      1.455910000000   1.756060000000  10.857900000000 AA    2.751271162016   3.318472458304  20.518457287915 Bohr   0.0
[INPUT] 43 H      3.045990000000   1.756060000000  10.857900000000 AA    5.756086878164   3.318472458304  20.518457287915 Bohr   0.0
[INPUT] 44 H      1.455910000000   6.041740000000  14.521900000000 AA    2.751271162016  11.417233915830  27.442413808321 Bohr   0.0
[INPUT] 45 H      0.795040000000   2.142840000000  14.521900000000 AA    1.502407858074   4.049380728763  27.442413808321 Bohr   0.0
[INPUT] 46 H     -0.795040000000   5.654960000000  10.857900000000 AA   -1.502407858074  10.686325645370  20.518457287915 Bohr   0.0
[INPUT] 47 H      0.795040000000   5.654960000000  10.857900000000 AA    1.502407858074  10.686325645370  20.518457287915 Bohr   0.0
[INPUT] 48 H     -0.795040000000   2.142840000000  14.521900000000 AA   -1.502407858074   4.049380728763  27.442413808321 Bohr   0.0
[INPUT] 49 O      0.000000000000  12.981780000000   0.462400000000 AA    0.000000000000  24.532008809356   0.873809359999 Bohr   0.0
[INPUT] 50 O      2.250950000000  14.234880000000   6.865600000000 AA    4.253679020090  26.900024616049  12.974103680814 Bohr   0.0
[INPUT] 51 H      0.000000000000  12.972420000000   1.438490000000 AA    0.000000000000  24.514320972830   2.718352132926 Bohr   0.0
[INPUT] 52 H      0.000000000000  11.979760000000   0.134100000000 AA    0.000000000000  22.638465438020   0.253412273304 Bohr   0.0
[INPUT] 53 H      3.045990000000  13.839540000000   7.193900000000 AA    5.756086878164  26.152940289963  13.594500767509 Bohr   0.0
[INPUT] 54 O      0.000000000000  10.411620000000   4.126400000000 AA    0.000000000000  19.675110313044   7.797765880405 Bohr   0.0
[INPUT] 55 O      2.250950000000   9.082880000000   0.462400000000 AA    4.253679020090  17.164155622290   0.873809359999 Bohr   0.0
[INPUT] 56 O      2.250950000000  14.310520000000   4.126400000000 AA    4.253679020090  27.042963500111   7.797765880405 Bohr   0.0
[INPUT] 57 O      2.250950000000   9.158520000000   3.201600000000 AA    4.253679020090  17.307094506352   6.050147160408 Bohr   0.0
[INPUT] 58 O      0.000000000000  10.335980000000   6.865600000000 AA    0.000000000000  19.532171428982  12.974103680814 Bohr   0.0
[INPUT] 59 O      0.000000000000  13.057420000000   3.201600000000 AA    0.000000000000  24.674947693418   6.050147160408 Bohr   0.0
[INPUT] 60 H      0.000000000000  10.420980000000   5.102490000000 AA    0.000000000000  19.692798149570   9.642308653332 Bohr   0.0
[INPUT] 61 H      2.250950000000   9.073520000000   1.438490000000 AA    4.253679020090  17.146467785764   2.718352132926 Bohr   0.0
[INPUT] 62 H      2.250950000000  14.319880000000   5.102490000000 AA    4.253679020090  27.060651336637   9.642308653332 Bohr   0.0
[INPUT] 63 H      0.000000000000  11.413640000000   3.798100000000 AA    0.000000000000  21.568653684381   7.177368793711 Bohr   0.0
[INPUT] 64 H      2.250950000000   8.080860000000   0.134100000000 AA    4.253679020090  15.270612250953   0.253412273304 Bohr   0.0
[INPUT] 65 H      2.250950000000  15.312540000000   3.798100000000 AA    4.253679020090  28.936506871447   7.177368793711 Bohr   0.0
[INPUT] 66 H      1.455910000000   9.553860000000   3.529900000000 AA    2.751271162016  18.054178832437   6.670544247102 Bohr   0.0
[INPUT] 67 H      3.045990000000   9.553860000000   3.529900000000 AA    5.756086878164  18.054178832437   6.670544247102 Bohr   0.0
[INPUT] 68 H      1.455910000000  13.839540000000   7.193900000000 AA    2.751271162016  26.152940289963  13.594500767509 Bohr   0.0
[INPUT] 69 H      0.795040000000   9.940640000000   7.193900000000 AA    1.502407858074  18.785087102896  13.594500767509 Bohr   0.0
[INPUT] 70 H     -0.795040000000  13.452760000000   3.529900000000 AA   -1.502407858074  25.422032019504   6.670544247102 Bohr   0.0
[INPUT] 71 H      0.795040000000  13.452760000000   3.529900000000 AA    1.502407858074  25.422032019504   6.670544247102 Bohr   0.0
[INPUT] 72 H     -0.795040000000   9.940640000000   7.193900000000 AA   -1.502407858074  18.785087102896  13.594500767509 Bohr   0.0
[INPUT] 73 O      0.000000000000  12.981780000000   7.790400000000 AA    0.000000000000  24.532008809356  14.721722400812 Bohr   0.0
[INPUT] 74 O      2.250950000000  14.234880000000  14.193600000000 AA    4.253679020090  26.900024616049  26.822016721627 Bohr   0.0
[INPUT] 75 H      0.000000000000  12.972420000000   8.766490000000 AA    0.000000000000  24.514320972830  16.566265173738 Bohr   0.0
[INPUT] 76 H      0.000000000000  11.979760000000   7.462100000000 AA    0.000000000000  22.638465438020  14.101325314117 Bohr   0.0
[INPUT] 77 H      3.045990000000  13.839540000000  14.521900000000 AA    5.756086878164  26.152940289963  27.442413808321 Bohr   0.0
[INPUT] 78 O      0.000000000000  10.411620000000  11.454400000000 AA    0.000000000000  19.675110313044  21.645678921218 Bohr   0.0
[INPUT] 79 O      2.250950000000   9.082880000000   7.790400000000 AA    4.253679020090  17.164155622290  14.721722400812 Bohr   0.0
[INPUT] 80 O      2.250950000000  14.310520000000  11.454400000000 AA    4.253679020090  27.042963500111  21.645678921218 Bohr   0.0
[INPUT] 81 O      2.250950000000   9.158520000000  10.529600000000 AA    4.253679020090  17.307094506352  19.898060201220 Bohr   0.0
[INPUT] 82 O      0.000000000000  10.335980000000  14.193600000000 AA    0.000000000000  19.532171428982  26.822016721627 Bohr   0.0
[INPUT] 83 O      0.000000000000  13.057420000000  10.529600000000 AA    0.000000000000  24.674947693418  19.898060201220 Bohr   0.0
[INPUT] 84 H      0.000000000000  10.420980000000  12.430490000000 AA    0.000000000000  19.692798149570  23.490221694145 Bohr   0.0
[INPUT] 85 H      2.250950000000   9.073520000000   8.766490000000 AA    4.253679020090  17.146467785764  16.566265173738 Bohr   0.0
[INPUT] 86 H      2.250950000000  14.319880000000  12.430490000000 AA    4.253679020090  27.060651336637  23.490221694145 Bohr   0.0
[INPUT] 87 H      0.000000000000  11.413640000000  11.126100000000 AA    0.000000000000  21.568653684381  21.025281834523 Bohr   0.0
[INPUT] 88 H      2.250950000000   8.080860000000   7.462100000000 AA    4.253679020090  15.270612250953  14.101325314117 Bohr   0.0
[INPUT] 89 H      2.250950000000  15.312540000000  11.126100000000 AA    4.253679020090  28.936506871447  21.025281834523 Bohr   0.0
[INPUT] 90 H      1.455910000000   9.553860000000  10.857900000000 AA    2.751271162016  18.054178832437  20.518457287915 Bohr   0.0
[INPUT] 91 H      3.045990000000   9.553860000000  10.857900000000 AA    5.756086878164  18.054178832437  20.518457287915 Bohr   0.0
[INPUT] 92 H      1.455910000000  13.839540000000  14.521900000000 AA    2.751271162016  26.152940289963  27.442413808321 Bohr   0.0
[INPUT] 93 H      0.795040000000   9.940640000000  14.521900000000 AA    1.502407858074  18.785087102896  27.442413808321 Bohr   0.0
[INPUT] 94 H     -0.795040000000  13.452760000000  10.857900000000 AA   -1.502407858074  25.422032019504  20.518457287915 Bohr   0.0
[INPUT] 95 H      0.795040000000  13.452760000000  10.857900000000 AA    1.502407858074  25.422032019504  20.518457287915 Bohr   0.0
[INPUT] 96 H     -0.795040000000   9.940640000000  14.521900000000 AA   -1.502407858074  18.785087102896  27.442413808321 Bohr   0.0
[INPUT] 97 O      4.501900000000   5.183980000000   0.462400000000 AA    8.507358040179   9.796302435223   0.873809359999 Bohr   0.0
[INPUT] 98 O      6.752850000000   6.437080000000   6.865600000000 AA   12.761037060269  12.164318241915  12.974103680814 Bohr   0.0
[INPUT] 99 H      4.501900000000   5.174620000000   1.438490000000 AA    8.507358040179   9.778614598697   2.718352132926 Bohr   0.0
[INPUT]100 H      4.501900000000   4.181960000000   0.134100000000 AA    8.507358040179   7.902759063886   0.253412273304 Bohr   0.0
[INPUT]101 H      7.547890000000   6.041740000000   7.193900000000 AA   14.263444918343  11.417233915830  13.594500767509 Bohr   0.0
[INPUT]102 O      4.501900000000   2.613820000000   4.126400000000 AA    8.507358040179   4.939403938911   7.797765880405 Bohr   0.0
[INPUT]103 O      6.752850000000   1.285080000000   0.462400000000 AA   12.761037060269   2.428449248156   0.873809359999 Bohr   0.0
[INPUT]104 O      6.752850000000   6.512720000000   4.126400000000 AA   12.761037060269  12.307257125977   7.797765880405 Bohr   0.0
[INPUT]105 O      6.752850000000   1.360720000000   3.201600000000 AA   12.761037060269   2.571388132218   6.050147160408 Bohr   0.0
[INPUT]106 O      4.501900000000   2.538180000000   6.865600000000 AA    8.507358040179   4.796465054849  12.974103680814 Bohr   0.0
[INPUT]107 O      4.501900000000   5.259620000000   3.201600000000 AA    8.507358040179   9.939241319285   6.050147160408 Bohr   0.0
[INPUT]108 H      4.501900000000   2.623180000000   5.102490000000 AA    8.507358040179   4.957091775437   9.642308653332 Bohr   0.0
[INPUT]109 H      6.752850000000   1.275720000000   1.438490000000 AA   12.761037060269   2.410761411630   2.718352132926 Bohr   0.0
[INPUT]110 H      6.752850000000   6.522080000000   5.102490000000 AA   12.761037060269  12.324944962503   9.642308653332 Bohr   0.0
[INPUT]111 H      4.501900000000   3.615840000000   3.798100000000 AA    8.507358040179   6.832947310247   7.177368793711 Bohr   0.0
[INPUT]112 H      6.752850000000   0.283060000000   0.134100000000 AA   12.761037060269   0.534905876819   0.253412273304 Bohr   0.0
[INPUT]113 H      6.752850000000   7.514740000000   3.798100000000 AA   12.761037060269  14.200800497314   7.177368793711 Bohr   0.0
[INPUT]114 H      5.957810000000   1.756060000000   3.529900000000 AA   11.258629202195   3.318472458304   6.670544247102 Bohr   0.0
[INPUT]115 H      7.547890000000   1.756060000000   3.529900000000 AA   14.263444918343   3.318472458304   6.670544247102 Bohr   0.0
[INPUT]116 H      5.957810000000   6.041740000000   7.193900000000 AA   11.258629202195  11.417233915830  13.594500767509 Bohr   0.0
[INPUT]117 H      5.296940000000   2.142840000000   7.193900000000 AA   10.009765898254   4.049380728763  13.594500767509 Bohr   0.0
[INPUT]118 H      3.706860000000   5.654960000000   3.529900000000 AA    7.004950182105  10.686325645370   6.670544247102 Bohr   0.0
[INPUT]119 H      5.296940000000   5.654960000000   3.529900000000 AA   10.009765898254  10.686325645370   6.670544247102 Bohr   0.0
[INPUT]120 H      3.706860000000   2.142840000000   7.193900000000 AA    7.004950182105   4.049380728763  13.594500767509 Bohr   0.0
[INPUT]121 O      4.501900000000   5.183980000000   7.790400000000 AA    8.507358040179   9.796302435223  14.721722400812 Bohr   0.0
[INPUT]122 O      6.752850000000   6.437080000000  14.193600000000 AA   12.761037060269  12.164318241915  26.822016721627 Bohr   0.0
[INPUT]123 H      4.501900000000   5.174620000000   8.766490000000 AA    8.507358040179   9.778614598697  16.566265173738 Bohr   0.0
[INPUT]124 H      4.501900000000   4.181960000000   7.462100000000 AA    8.507358040179   7.902759063886  14.101325314117 Bohr   0.0
[INPUT]125 H      7.547890000000   6.041740000000  14.521900000000 AA   14.263444918343  11.417233915830  27.442413808321 Bohr   0.0
[INPUT]126 O      4.501900000000   2.613820000000  11.454400000000 AA    8.507358040179   4.939403938911  21.645678921218 Bohr   0.0
[INPUT]127 O      6.752850000000   1.285080000000   7.790400000000 AA   12.761037060269   2.428449248156  14.721722400812 Bohr   0.0
[INPUT]128 O      6.752850000000   6.512720000000  11.454400000000 AA   12.761037060269  12.307257125977  21.645678921218 Bohr   0.0
[INPUT]129 O      6.752850000000   1.360720000000  10.529600000000 AA   12.761037060269   2.571388132218  19.898060201220 Bohr   0.0
[INPUT]130 O      4.501900000000   2.538180000000  14.193600000000 AA    8.507358040179   4.796465054849  26.822016721627 Bohr   0.0
[INPUT]131 O      4.501900000000   5.259620000000  10.529600000000 AA    8.507358040179   9.939241319285  19.898060201220 Bohr   0.0
[INPUT]132 H      4.501900000000   2.623180000000  12.430490000000 AA    8.507358040179   4.957091775437  23.490221694145 Bohr   0.0
[INPUT]133 H      6.752850000000   1.275720000000   8.766490000000 AA   12.761037060269   2.410761411630  16.566265173738 Bohr   0.0
[INPUT]134 H      6.752850000000   6.522080000000  12.430490000000 AA   12.761037060269  12.324944962503  23.490221694145 Bohr   0.0
[INPUT]135 H      4.501900000000   3.615840000000  11.126100000000 AA    8.507358040179   6.832947310247  21.025281834523 Bohr   0.0
[INPUT]136 H      6.752850000000   0.283060000000   7.462100000000 AA   12.761037060269   0.534905876819  14.101325314117 Bohr   0.0
[INPUT]137 H      6.752850000000   7.514740000000  11.126100000000 AA   12.761037060269  14.200800497314  21.025281834523 Bohr   0.0
[INPUT]138 H      5.957810000000   1.756060000000  10.857900000000 AA   11.258629202195   3.318472458304  20.518457287915 Bohr   0.0
[INPUT]139 H      7.547890000000   1.756060000000  10.857900000000 AA   14.263444918343   3.318472458304  20.518457287915 Bohr   0.0
[INPUT]140 H      5.957810000000   6.041740000000  14.521900000000 AA   11.258629202195  11.417233915830  27.442413808321 Bohr   0.0
[INPUT]141 H      5.296940000000   2.142840000000  14.521900000000 AA   10.009765898254   4.049380728763  27.442413808321 Bohr   0.0
[INPUT]142 H      3.706860000000   5.654960000000  10.857900000000 AA    7.004950182105  10.686325645370  20.518457287915 Bohr   0.0
[INPUT]143 H      5.296940000000   5.654960000000  10.857900000000 AA   10.009765898254  10.686325645370  20.518457287915 Bohr   0.0
[INPUT]144 H      3.706860000000   2.142840000000  14.521900000000 AA    7.004950182105   4.049380728763  27.442413808321 Bohr   0.0
[INPUT]145 O      4.501900000000  12.981780000000   0.462400000000 AA    8.507358040179  24.532008809356   0.873809359999 Bohr   0.0
[INPUT]146 O      6.752850000000  14.234880000000   6.865600000000 AA   12.761037060269  26.900024616049  12.974103680814 Bohr   0.0
[INPUT]147 H      4.501900000000  12.972420000000   1.438490000000 AA    8.507358040179  24.514320972830   2.718352132926 Bohr   0.0
[INPUT]148 H      4.501900000000  11.979760000000   0.134100000000 AA    8.507358040179  22.638465438020   0.253412273304 Bohr   0.0
[INPUT]149 H      7.547890000000  13.839540000000   7.193900000000 AA   14.263444918343  26.152940289963  13.594500767509 Bohr   0.0
[INPUT]150 O      4.501900000000  10.411620000000   4.126400000000 AA    8.507358040179  19.675110313044   7.797765880405 Bohr   0.0
[INPUT]151 O      6.752850000000   9.082880000000   0.462400000000 AA   12.761037060269  17.164155622290   0.873809359999 Bohr   0.0
[INPUT]152 O      6.752850000000  14.310520000000   4.126400000000 AA   12.761037060269  27.042963500111   7.797765880405 Bohr   0.0
[INPUT]153 O      6.752850000000   9.158520000000   3.201600000000 AA   12.761037060269  17.307094506352   6.050147160408 Bohr   0.0
[INPUT]154 O      4.501900000000  10.335980000000   6.865600000000 AA    8.507358040179  19.532171428982  12.974103680814 Bohr   0.0
[INPUT]155 O      4.501900000000  13.057420000000   3.201600000000 AA    8.507358040179  24.674947693418   6.050147160408 Bohr   0.0
[INPUT]156 H      4.501900000000  10.420980000000   5.102490000000 AA    8.507358040179  19.692798149570   9.642308653332 Bohr   0.0
[INPUT]157 H      6.752850000000   9.073520000000   1.438490000000 AA   12.761037060269  17.146467785764   2.718352132926 Bohr   0.0
[INPUT]158 H      6.752850000000  14.319880000000   5.102490000000 AA   12.761037060269  27.060651336637   9.642308653332 Bohr   0.0
[INPUT]159 H      4.501900000000  11.413640000000   3.798100000000 AA    8.507358040179  21.568653684381   7.177368793711 Bohr   0.0
[INPUT]160 H      6.752850000000   8.080860000000   0.134100000000 AA   12.761037060269  15.270612250953   0.253412273304 Bohr   0.0
[INPUT]161 H      6.752850000000  15.312540000000   3.798100000000 AA   12.761037060269  28.936506871447   7.177368793711 Bohr   0.0
[INPUT]162 H      5.957810000000   9.553860000000   3.529900000000 AA   11.258629202195  18.054178832437   6.670544247102 Bohr   0.0
[INPUT]163 H      7.547890000000   9.553860000000   3.529900000000 AA   14.263444918343  18.054178832437   6.670544247102 Bohr   0.0
[INPUT]164 H      5.957810000000  13.839540000000   7.193900000000 AA   11.258629202195  26.152940289963  13.594500767509 Bohr   0.0
[INPUT]165 H      5.296940000000   9.940640000000   7.193900000000 AA   10.009765898254  18.785087102896  13.594500767509 Bohr   0.0
[INPUT]166 H      3.706860000000  13.452760000000   3.529900000000 AA    7.004950182105  25.422032019504   6.670544247102 Bohr   0.0
[INPUT]167 H      5.296940000000  13.452760000000   3.529900000000 AA   10.009765898254  25.422032019504   6.670544247102 Bohr   0.0
[INPUT]168 H      3.706860000000   9.940640000000   7.193900000000 AA    7.004950182105  18.785087102896  13.594500767509 Bohr   0.0
[INPUT]169 O      4.501900000000  12.981780000000   7.790400000000 AA    8.507358040179  24.532008809356  14.721722400812 Bohr   0.0
[INPUT]170 O      6.752850000000  14.234880000000  14.193600000000 AA   12.761037060269  26.900024616049  26.822016721627 Bohr   0.0
[INPUT]171 H      4.501900000000  12.972420000000   8.766490000000 AA    8.507358040179  24.514320972830  16.566265173738 Bohr   0.0
[INPUT]172 H      4.501900000000  11.979760000000   7.462100000000 AA    8.507358040179  22.638465438020  14.101325314117 Bohr   0.0
[INPUT]173 H      7.547890000000  13.839540000000  14.521900000000 AA   14.263444918343  26.152940289963  27.442413808321 Bohr   0.0
[INPUT]174 O      4.501900000000  10.411620000000  11.454400000000 AA    8.507358040179  19.675110313044  21.645678921218 Bohr   0.0
[INPUT]175 O      6.752850000000   9.082880000000   7.790400000000 AA   12.761037060269  17.164155622290  14.721722400812 Bohr   0.0
[INPUT]176 O      6.752850000000  14.310520000000  11.454400000000 AA   12.761037060269  27.042963500111  21.645678921218 Bohr   0.0
[INPUT]177 O      6.752850000000   9.158520000000  10.529600000000 AA   12.761037060269  17.307094506352  19.898060201220 Bohr   0.0
[INPUT]178 O      4.501900000000  10.335980000000  14.193600000000 AA    8.507358040179  19.532171428982  26.822016721627 Bohr   0.0
[INPUT]179 O      4.501900000000  13.057420000000  10.529600000000 AA    8.507358040179  24.674947693418  19.898060201220 Bohr   0.0
[INPUT]180 H      4.501900000000  10.420980000000  12.430490000000 AA    8.507358040179  19.692798149570  23.490221694145 Bohr   0.0
[INPUT]181 H      6.752850000000   9.073520000000   8.766490000000 AA   12.761037060269  17.146467785764  16.566265173738 Bohr   0.0
[INPUT]182 H      6.752850000000  14.319880000000  12.430490000000 AA   12.761037060269  27.060651336637  23.490221694145 Bohr   0.0
[INPUT]183 H      4.501900000000  11.413640000000  11.126100000000 AA    8.507358040179  21.568653684381  21.025281834523 Bohr   0.0
[INPUT]184 H      6.752850000000   8.080860000000   7.462100000000 AA   12.761037060269  15.270612250953  14.101325314117 Bohr   0.0
[INPUT]185 H      6.752850000000  15.312540000000  11.126100000000 AA   12.761037060269  28.936506871447  21.025281834523 Bohr   0.0
[INPUT]186 H      5.957810000000   9.553860000000  10.857900000000 AA   11.258629202195  18.054178832437  20.518457287915 Bohr   0.0
[INPUT]187 H      7.547890000000   9.553860000000  10.857900000000 AA   14.263444918343  18.054178832437  20.518457287915 Bohr   0.0
[INPUT]188 H      5.957810000000  13.839540000000  14.521900000000 AA   11.258629202195  26.152940289963  27.442413808321 Bohr   0.0
[INPUT]189 H      5.296940000000   9.940640000000  14.521900000000 AA   10.009765898254  18.785087102896  27.442413808321 Bohr   0.0
[INPUT]190 H      3.706860000000  13.452760000000  10.857900000000 AA    7.004950182105  25.422032019504  20.518457287915 Bohr   0.0
[INPUT]191 H      5.296940000000  13.452760000000  10.857900000000 AA   10.009765898254  25.422032019504  20.518457287915 Bohr   0.0
[INPUT]192 H      3.706860000000   9.940640000000  14.521900000000 AA    7.004950182105  18.785087102896  27.442413808321 Bohr   0.0
[INPUT] ---------------- BASIS SET ---------------- 
[INPUT] l, kappa, [nprim/nctr], expnt,             c_1 c_2 ...
[INPUT] H
[INPUT] 0    0    [3    /1   ]  13.010701         0.019682158
                                1.9622572         0.13796524
                                0.44453796        0.47831935
[INPUT] 0    0    [1    /1   ]  0.12194962           1
[INPUT] 1    0    [1    /1   ]  0.8                  1
[INPUT] O
[INPUT] 0    0    [5    /1   ]  2266.1767785      -0.0053431809926
                                340.87010191      -0.03989003923
                                77.363135167      -0.17853911985
                                21.47964494       -0.46427684959
                                6.6589433124      -0.44309745172
[INPUT] 0    0    [1    /1   ]  0.80975975668        1
[INPUT] 0    0    [1    /1   ]  0.25530772234        1
[INPUT] 1    0    [3    /1   ]  17.721504317      0.043394573193
                                3.863550544       0.23094120765
                                1.0480920883      0.51375311064
[INPUT] 1    0    [1    /1   ]  0.27641544411        1
[INPUT] 2    0    [1    /1   ]  1.2                  1

Ewald components = 796.759050416347, -1599.65729980375, 6.74056266749388
nuclear repulsion = -796.15768671991
number of shells = 768
number of NR pGTOs = 2496
number of NR cGTOs = 1600
basis = def2-svp
ecp = {}
CPU time:        22.79
lattice vectors  a1 [17.014716080, 0.000000000, 0.000000000]
                 a2 [0.000000000, 29.471412748, 0.000000000]
                 a3 [0.000000000, 0.000000000, 27.695826082]
dimension = 3
low_dim_ft_type = None
Cell volume = 13888
rcut = 25.222000892121418 (nimgs = [2 1 1])
lattice sum = 159 cells
precision = 1e-14
pseudo = None
ke_cutoff = 274849.6942130022
    = [4017 6957 6539] mesh (182740652991 PWs)


******** <class 'pyscf.pbc.dft.rks.RKS'> ********
method = RKS
initial guess = minao
damping factor = 0
level_shift factor = 0
DIIS = <class 'pyscf.scf.diis.CDIIS'>
diis_start_cycle = 1
diis_space = 8
diis_damp = 0
SCF conv_tol = 1e-08
SCF conv_tol_grad = None
SCF max_cycles = 50
direct_scf = True
direct_scf_tol = 1e-13
chkfile to save SCF result = /tmp/tmp34gj_8i2
max_memory 4000 MB (current use 125 MB)
******** PBC SCF flags ********
kpt = [0. 0. 0.]
Exchange divergence treatment (exxdiv) = None
DF object = <pyscf.pbc.df.rsdf.RSGDF object at 0x7f90646ffb50>
XC functionals = pbe
small_rho_cutoff = 1e-07
radial grids: 
    Treutler-Ahlrichs [JCP 102, 346 (1995); DOI:10.1063/1.469408] (M4) radial grids
    
becke partition: Becke, JCP 88, 2547 (1988); DOI:10.1063/1.454033
pruning grids: <function nwchem_prune at 0x7f90614f5580>
grids dens level: 3
symmetrized grids: False
atomic radii adjust function: <function treutler_atomic_radii_adjust at 0x7f90614f6340>
Set gradient conv threshold to 0.0001
Initial guess from minao.
Big error detected in the electron number of initial guess density matrix (Ne/cell = 639.527)!
  This can cause huge error in Fock matrix and lead to instability in SCF for low-dimensional systems.
  DM is normalized wrt the number of electrons 640
kmesh for bvk-cell = [1 1 1]


******** <class 'pyscf.pbc.df.rsdf_builder._RSNucBuilder'> ********
mesh = [37 65 61] (146705 PWs)
ke_cutoff = 22.09150676292109
omega = 0.49167573248281715
exclude_d_aux = False
exclude_dd_block = True
j2c_eig_always = False
has_long_range = True
Set _RSNucBuilder.direct_scf_tol to 1.31945e-17
rs_cell.nbas 832 nao 1664
No. smooth_bas in rs_cell 128
sup-mol nbas = 5711 cGTO = 10743 pGTO = 15286
sup-mol-ft nbas = 9657 cGTO = 18790 pGTO = 27358
    CPU time for int3c kernel initialization      4.74 sec, wall time      0.07 sec
Set ft_ao cutoff to 1e-15
    CPU time for get_nuc  27840.02 sec, wall time    440.50 sec
atom O rad-grids = 75, ang-grids = [ 50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50
  50  50  50  50  50  86  86  86  86  86  86  86  86  86 266 266 266 266
 266 266 266 302 302 302 302 302 302 302 302 302 302 302 302 302 302 302
 302 302 302 302 302 266 266 266 266 266 266 266 266 266 266 266 266 266
 266 266 266]
atom H rad-grids = 50, ang-grids = [ 50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  86  86  86
  86 266 266 266 266 266 302 302 302 302 302 302 302 302 302 302 302 302
 302 266 266 266 266 266 266 266 266 266 266 266 266 266]
tot grids = 2183829
cell vol = 13888.0089  sum(weights) = 13882.7481
Drop grids 468778
    CPU time for setting up grids  11635.59 sec, wall time    218.56 sec
nelec by numeric integration = 639.9972800807741
    CPU time for vxc  17598.60 sec, wall time    311.75 sec
Default auxbasis def2-svp-jkfit is used for H def2-svp
Default auxbasis def2-svp-jkfit is used for O def2-svp
num shells = 2368, num cGTOs = 8512


******** <class 'pyscf.pbc.df.rsdf.RSGDF'> ********
cell num shells = 768, num cGTOs = 1600, num pGTOs = 2496
use_bvk = True
precision_R = 1e-16
precision_G = 1e-14
j2c_eig_always = False
omega = 0.3
ke_cutoff = 6.998546712526899
mesh_compact = [23 37 35] (29785 PWs)
auxbasis = {'H': 'def2-svp-jkfit', 'O': 'def2-svp-jkfit'}
auxcell precision= 1e-14
auxcell rcut = 30.21774171200406
omega_j2c = 0.4
mesh_j2c = [29 47 45] (61335 PWs)
auxcell num shells = 2368, num cGTOs = 8512, num pGTOs = 10176
exp_to_discard = None
_cderi_to_save = /tmp/tmprh2h8_if
len(kpts) = 1
kmesh for bvk-cell = [1 1 1]
rs_cell.nbas 832 nao 1664
No. smooth_bas in rs_cell 0
sup-mol-ft nbas = 8702 cGTO = 16968 pGTO = 24636
j3c prescreening: cell rcut 36.62 Bohr  keep 81 imgs
Using PBCsr3c_gs2 to evaluate SR integrals
Set ft_ao cutoff to 1e-15
    CPU time for int2c2e   1469.15 sec, wall time     28.36 sec
    CPU time for sr jk   9187.40 sec, wall time    117.13 sec
    CPU time for vj and vk 1559445.78 sec, wall time  24290.18 sec
E1 = -5123.130327885086  Ecoul = 1619.3608180902552  Exc = -584.2133891279553
init E= -4884.1405856427
    CPU time for initialize scf 1605009.23 sec, wall time  25045.47 sec
  HOMO = -0.224752389313397  LUMO = 0.0712671895855077
  mo_energy =
[-18.80622029 -18.80558563 -18.80477198 -18.80377835 -18.80374165
 -18.80340565 -18.80287097 -18.80257558 -18.80227956 -18.8022279
 -18.8013987  -18.799735   -18.79917193 -18.79822679 -18.79759498
 -18.79698936 -18.79604782 -18.79593805 -18.79582156 -18.79516281
 -18.79507663 -18.79466817 -18.79431801 -18.79420551 -18.79404827
 -18.79309856 -18.7930145  -18.79297962 -18.79232595 -18.79226521
 -18.79142309 -18.7911852  -18.79066247 -18.79053352 -18.78942471
 -18.78934564 -18.78873163 -18.78859513 -18.78714314 -18.78699878
 -18.78478005 -18.78398974 -18.78299439 -18.7817743  -18.78134815
 -18.78092247 -18.78048322 -18.78043374 -18.78036951 -18.78000327
 -18.7792013  -18.77894289 -18.77873897 -18.77781612 -18.77677093
 -18.77585199 -18.77536405 -18.77497713 -18.77451153 -18.7744308
 -18.77436367 -18.77402123 -18.77316681 -18.77292712  -0.89032558
  -0.88750091  -0.88708313  -0.88645999  -0.88601851  -0.88456273
  -0.88406754  -0.88386714  -0.8837195   -0.88351328  -0.88327059
  -0.883044    -0.88263214  -0.88216816  -0.88203251  -0.88152594
  -0.88113691  -0.8807942   -0.88070488  -0.88043061  -0.88019678
  -0.88006889  -0.87980894  -0.87952058  -0.87907976  -0.87876747
  -0.8786357   -0.87842853  -0.877779    -0.87744048  -0.87677154
  -0.87643767  -0.84679897  -0.84594114  -0.8454393   -0.84484881
  -0.84482433  -0.84446307  -0.84419564  -0.84391512  -0.84302467
  -0.84271776  -0.84248391  -0.84240763  -0.84225194  -0.8420852
  -0.84175644  -0.84158418  -0.84153059  -0.84105403  -0.84086324
  -0.84013312  -0.83987226  -0.83960569  -0.8391495   -0.83894377
  -0.83860643  -0.83850922  -0.83799346  -0.83609127  -0.83535678
  -0.83520339  -0.83449948  -0.83124218  -0.45133928  -0.45050284
  -0.45022903  -0.44929542  -0.44923922  -0.44902286  -0.44885064
  -0.44868321  -0.448534    -0.44832433  -0.44801042  -0.4476307
  -0.44735785  -0.44721146  -0.44702195  -0.44685992  -0.44672583
  -0.44655654  -0.44630467  -0.44627767  -0.4462264   -0.44585961
  -0.44549247  -0.44520154  -0.44511447  -0.44478061  -0.44442204
  -0.44429002  -0.44423209  -0.44371196  -0.44294429  -0.44238666
  -0.40649386  -0.40561797  -0.40507331  -0.40465014  -0.40454477
  -0.40419444  -0.40387816  -0.40349066  -0.40343288  -0.40312588
  -0.40297935  -0.40258636  -0.40238996  -0.40225007  -0.4020182
  -0.40176244  -0.40144012  -0.40130684  -0.40118517  -0.40091912
  -0.40070778  -0.40044737  -0.40028461  -0.39996485  -0.39982087
  -0.39973023  -0.39946875  -0.39903926  -0.39886385  -0.39841415
  -0.39808333  -0.39667087  -0.34155259  -0.3338464   -0.33377282
  -0.33094044  -0.33057552  -0.32947676  -0.32813099  -0.32791342
  -0.32708485  -0.32490583  -0.32488751  -0.3245617   -0.32445817
  -0.32193719  -0.3215332   -0.3208166   -0.32075954  -0.32039206
  -0.31994833  -0.31955794  -0.31942366  -0.3192317   -0.31772747
  -0.31713692  -0.31618708  -0.31252383  -0.30858408  -0.30849866
  -0.30642663  -0.30500648  -0.30478738  -0.30397795  -0.30157609
  -0.30008496  -0.29980028  -0.29901189  -0.29750933  -0.29723175
  -0.29602077  -0.28907605  -0.28898646  -0.28850982  -0.28758769
  -0.28728619  -0.28660583  -0.28603957  -0.28544412  -0.28527379
  -0.28523114  -0.28461561  -0.28348067  -0.28210895  -0.28171683
  -0.28146463  -0.28107392  -0.28099934  -0.27938776  -0.27909113
  -0.27832593  -0.275717    -0.2750737   -0.27267398  -0.27225154
  -0.265159    -0.24656596  -0.24544376  -0.24513602  -0.24472913
  -0.24426233  -0.24405826  -0.24369965  -0.24345594  -0.24328718
  -0.24307905  -0.24294191  -0.24259988  -0.24247792  -0.24232583
  -0.24204733  -0.24174855  -0.24157996  -0.24155347  -0.24120727
  -0.24099533  -0.24091749  -0.24047298  -0.24041199  -0.24017853
  -0.23980829  -0.23970814  -0.23940935  -0.23924078  -0.23878277
  -0.23853382  -0.23813924  -0.23684553  -0.23324984  -0.23240901
  -0.23138013  -0.23133518  -0.23123738  -0.23099033  -0.23069127
  -0.23044431  -0.22995888  -0.22963237  -0.22940937  -0.22931896
  -0.22918521  -0.22898565  -0.22865986  -0.22853348  -0.22812421
  -0.22794558  -0.22788673  -0.22769171  -0.22762238  -0.22746021
  -0.22724866  -0.22680836  -0.22658647  -0.22650631  -0.22634445
  -0.22627488  -0.22607271  -0.22572165  -0.22496943  -0.22475239
   0.07126719   0.10384147   0.10405666   0.10685903   0.10689202
   0.13764889   0.13766915   0.1378865    0.13791202   0.15287163
   0.15322811   0.16066333   0.1607825    0.16907534   0.17060989
   0.18315855   0.18323958   0.18357483   0.1836525    0.18995686
   0.19002533   0.19006234   0.19013336   0.19707628   0.19733441
   0.19762496   0.20050606   0.20057474   0.2143738    0.2144606
   0.22803073   0.22821933   0.23471817   0.23536204   0.23659766
   0.23992113   0.24009674   0.24039733   0.24053878   0.24836422
   0.24839878   0.24841416   0.24848514   0.2527579    0.25284162
   0.258343     0.26463297   0.27266739   0.27270514   0.27273822
   0.27278123   0.28131257   0.28149543   0.28538238   0.28552943
   0.2865093    0.28658652   0.28678126   0.28685106   0.29634889
   0.29647482   0.29947904   0.29991811   0.30155201   0.30178204
   0.30265373   0.30284306   0.30286635   0.3030313    0.30311497
   0.3068588    0.30695154   0.31089388   0.31536886   0.31552199
   0.31563468   0.31590641   0.32082844   0.32094963   0.32403673
   0.32416906   0.32427851   0.32441279   0.32542838   0.32557595
   0.32861823   0.32920295   0.33198718   0.33254511   0.33264823
   0.33283257   0.33305765   0.33967664   0.34017651   0.3424426
   0.34308024   0.34445759   0.34448051   0.34712504   0.34734594
   0.34739915   0.34748138   0.3501909    0.35034685   0.35038828
   0.35055954   0.35071333   0.35072899   0.35096672   0.35175267
   0.35257289   0.35305862   0.35307061   0.3531613    0.35322256
   0.35804005   0.35828356   0.35889818   0.36345956   0.36370238
   0.36373331   0.36400549   0.36956789   0.36983469   0.37586158
   0.37863026   0.37920222   0.38209907   0.47898712   0.5065639
   0.50668624   0.52412902   0.52413819   0.52626442   0.52963576
   0.52967028   0.54033805   0.54051905   0.55056099   0.55069878
   0.55091131   0.55095801   0.55135411   0.55148416   0.55745478
   0.5575562    0.55760972   0.55768675   0.56078259   0.56098395
   0.56244367   0.56253478   0.56254517   0.5626859    0.58196761
   0.58237646   0.58550633   0.59065675   0.59067599   0.59349483
   0.59351107   0.59367152   0.5937758    0.59381257   0.59392564
   0.59460078   0.60002005   0.60019925   0.61398419   0.61407543
   0.6216149    0.62275773   0.62280352   0.62289966   0.62301353
   0.63079844   0.63096762   0.64781116   0.64828708   0.6498289
   0.64994285   0.65014651   0.65324309   0.65336844   0.65356098
   0.6535977    0.65477311   0.65483043   0.65758286   0.66079487
   0.66656687   0.66663858   0.67219898   0.67230435   0.67926006
   0.67936398   0.68029532   0.68035022   0.68276992   0.6828434
   0.68289191   0.68295943   0.69042722   0.69044598   0.69637491
   0.70249597   0.70268633   0.71038242   0.71121165   0.71324317
   0.71335641   0.71408982   0.71436148   0.71462922   0.71467898
   0.71496501   0.71515071   0.71527217   0.72188242   0.72201292
   0.72368208   0.72377664   0.73324686   0.7333462    0.73438193
   0.73458207   0.73459497   0.73468302   0.74241512   0.74245846
   0.7425096    0.74256585   0.74653824   0.74664812   0.75127887
   0.75136746   0.75267131   0.76554834   0.76584591   0.76982353
   0.76995727   0.77001672   0.770083     0.77030777   0.77044655
   0.77063639   0.77083773   0.77326666   0.77944263   0.77954493
   0.80189247   0.80202416   0.81640133   0.83376487   0.83385943
   0.87032703   0.90556921   0.9059282    0.90878487   0.94813038
   0.94848536   0.94951833   0.95674353   0.96168273   0.96169857
   0.96210595   0.96225136   0.96739777   0.9679664    0.96937495
   0.97009083   0.97146583   0.97147822   0.97371806   0.9737878
   0.97970147   0.97972502   0.98280958   0.98332018   0.99316338
   0.99337715   0.9936305    0.99376001   0.9966466    0.99667193
   0.99672036   0.99705794   0.99708806   1.00178959   1.00179709
   1.00337777   1.00462739   1.00566452   1.00569877   1.00653542
   1.00815916   1.01293701   1.01562612   1.01587996   1.01617516
   1.01637797   1.02094244   1.02101317   1.0213294    1.02143897
   1.02197969   1.02202156   1.02456151   1.02478501   1.02891305
   1.02933      1.03018463   1.03056116   1.03248999   1.03285688
   1.03322393   1.03626473   1.03654155   1.0367266    1.03728831
   1.04014366   1.04121193   1.04132249   1.04138254   1.04152269
   1.04183084   1.04185655   1.04188699   1.04191237   1.04207456
   1.04227244   1.04234308   1.0425233    1.04293524   1.04319817
   1.04376756   1.04712539   1.04713066   1.04745578   1.04754456
   1.05088601   1.0509767    1.05145541   1.05467322   1.05467955
   1.05601471   1.06171562   1.06175018   1.06184578   1.06189373
   1.0670781    1.07957474   1.07965189   1.08069206   1.08100395
   1.08265056   1.08300741   1.08987639   1.0905812    1.09066149
   1.09166234   1.09199512   1.09279089   1.09299856   1.10075857
   1.10093408   1.10116194   1.10125127   1.11278643   1.11286714
   1.11325952   1.11341232   1.1177564    1.1182654    1.1196677
   1.11992787   1.13748638   1.13779006   1.13859945   1.13876798
   1.15165236   1.15502469   1.1551193    1.1728266    1.2040279
   1.2041626    1.21240852   1.21262974   1.21343215   1.21350273
   1.22112273   1.22720217   1.2273762    1.22874921   1.23404084
   1.2405675    1.2408544    1.24094632   1.24126238   1.24206034
   1.24241907   1.24243026   1.24281264   1.24404393   1.24548833
   1.24644109   1.24851239   1.25581935   1.25584888   1.25653283
   1.25675397   1.26572053   1.26585023   1.26663502   1.26679707
   1.26715045   1.26731542   1.27226542   1.27258945   1.27571724
   1.27599168   1.27629094   1.28170001   1.2818707    1.28187987
   1.28204633   1.28403057   1.28417825   1.2978265    1.29797121
   1.29805994   1.2983117    1.30162115   1.30227069   1.30271417
   1.30325969   1.30360035   1.30406593   1.30407626   1.30437829
   1.30440762   1.30780538   1.3079097    1.30798956   1.30805828
   1.30884863   1.31272997   1.31304492   1.31662764   1.31686289
   1.31689481   1.31694594   1.32006397   1.32025845   1.32383563
   1.3273632    1.32751303   1.33844308   1.33977204   1.33987114
   1.34206258   1.34249018   1.34533534   1.34562267   1.34595003
   1.34601767   1.3497488    1.34998122   1.35003439   1.35017568
   1.35177076   1.35248261   1.35269103   1.35275477   1.35286845
   1.3531731    1.35437731   1.35454267   1.35506646   1.35706908
   1.35726135   1.35739929   1.35772173   1.35791817   1.35797237
   1.35815332   1.35945026   1.35996931   1.36020421   1.36026878
   1.36033828   1.36038483   1.36051666   1.3610929    1.36229619
   1.36463158   1.36470386   1.36741397   1.36747148   1.36785688
   1.36791756   1.36883555   1.37056038   1.37087433   1.3711
   1.37121707   1.37206068   1.37207828   1.37228102   1.3723747
   1.37447551   1.37456755   1.37466709   1.37488553   1.38089001
   1.38098256   1.38125802   1.3813577    1.38143015   1.38152134
   1.38719664   1.39003527   1.39014927   1.39463553   1.39478326
   1.40027535   1.40044272   1.40052932   1.40056896   1.40326664
   1.40342428   1.40503068   1.40511506   1.40517619   1.40531747
   1.40656337   1.40673094   1.40867676   1.4090136    1.41320763
   1.41691855   1.4173786    1.41774409   1.4178089    1.41787507
   1.41789386   1.42689396   1.42702613   1.42740092   1.42761084
   1.42776354   1.42791721   1.42805302   1.43022296   1.43043934
   1.43054763   1.43070006   1.43181246   1.43196962   1.43304153
   1.43320099   1.43320354   1.43334488   1.43482149   1.43536204
   1.43673445   1.43687345   1.43979352   1.43980329   1.44320143
   1.44336905   1.44388532   1.44409007   1.44414682   1.44429276
   1.44440731   1.44584193   1.44604172   1.44677756   1.45782366
   1.47627327   1.47641454   1.49570152   1.49578415   1.50321947
   1.50340546   1.50428417   1.50437947   1.50442497   1.50451339
   1.50599734   1.50607918   1.50622722   1.50635837   1.50869129
   1.50893865   1.52386552   1.52397268   1.52399141   1.5241381
   1.54017818   1.54695711   1.54703245   1.54948958   1.54970629
   1.55524858   1.55530685   1.55540879   1.55557927   1.56477102
   1.56518922   1.5656849    1.5658       1.56657246   1.56673037
   1.57447617   1.57504808   1.57574521   1.59192352   1.59193397
   1.59210555   1.59217784   1.59587546   1.5959049    1.61542646
   1.62307628   1.6231548    1.62327744   1.62332915   1.62424565
   1.62427969   1.63855841   1.64360144   1.64737197   1.64755507
   1.64958811   1.64960871   1.65252112   1.65305209   1.65582486
   1.6558901    1.65597896   1.65611494   1.66490278   1.66544025
   1.66777313   1.66984347   1.67010959   1.67063623   1.6710262
   1.67229197   1.67255152   1.67367382   1.67393135   1.67560144
   1.67606889   1.67700291   1.67727193   1.67750239   1.6776485
   1.67902237   1.67939993   1.67955477   1.68079222   1.680858
   1.68094831   1.68104735   1.68527164   1.6882383    1.69768615
   1.69782259   1.69943227   1.70100439   1.70123965   1.70752229
   1.70762551   1.71359606   1.71372463   1.72216032   1.72225948
   1.73346566   1.73353031   1.73698204   1.73715855   1.73727962
   1.73734945   1.73751146   1.76053443   1.76273437   1.76287106
   1.76294071   1.76299171   1.76347348   1.76357503   1.77489205
   1.77492167   1.77500707   1.77506026   1.7860329    1.78616997
   1.78666567   1.78670454   1.79815203   1.79827514   1.83538985
   1.83670678   1.83755468   1.83804142   1.84084953   1.8413396
   1.84438849   1.84452506   1.84867353   1.85054835   1.85092544
   1.8514687    1.85498503   1.85676902   1.86042196   1.8639844
   1.86409364   1.86418447   1.8643363    1.87797155   1.87814514
   1.88274099   1.88284396   1.8891174    1.88924722   1.89746096
   1.89757865   1.89773681   1.89782549   1.8979666    1.89886571
   1.9048234    1.90501056   1.90519909   1.90537182   1.91499562
   1.91515694   1.91517942   1.91530547   1.92724189   1.92750188
   1.92758715   1.92766816   1.93668564   1.93695899   1.94602782
   1.94609258   1.94934801   1.9494514    1.94949061   1.94987085
   1.95609589   1.95646472   1.96189181   1.96223819   1.96532848
   1.96541589   1.9655401    1.96575418   1.97077443   1.97079755
   1.97188809   1.97220393   1.97350936   2.21587965   2.24105215
   2.24131281   2.25379515   2.25386504   2.27396946   2.2852075
   2.28547605   2.28557873   2.28579649   2.29616258   2.29662869
   2.30769863   2.30792853   2.30889584   2.31161125   2.31189951
   2.31236114   2.31259348   2.31593826   2.31598184   2.31628382
   2.31634147   2.32089228   2.32146236   2.32382098   2.3239697
   2.32929412   2.32949973   2.3510409    2.35120486   2.39819868
   2.42386637   2.42419028   2.4274524    2.42771832   2.43096963
   2.4314604    2.43203067   2.43248627   2.43256806   2.4328641
   2.43322481   2.43332658   2.43336259   2.43358116   2.4338807
   2.43498231   2.43518369   2.43527672   2.4353196    2.43572749
   2.43840304   2.43843852   2.45937443   2.46082513   2.46091419
   2.4610758    2.46126467   2.46835404   2.46853539   2.4816821
   2.48183512   2.49339902   2.49386931   2.49389567   2.49994039
   2.50023383   2.50391619   2.50583043   2.50595591   2.50598401
   2.50615457   2.51164251   2.5135471    2.51364589   2.5137835
   2.51393876   2.51517184   2.51522884   2.51564608   2.51571739
   2.52316836   2.52861173   2.52886943   2.52930769   2.52935705
   2.5293644    2.52983805   2.53138771   2.53145274   2.53180076
   2.53199575   2.53439121   2.53461877   2.53470175   2.54346415
   2.54436075   2.54529614   2.55320082   2.55324161   2.55333012
   2.55347612   2.55362597   2.55390974   2.55927302   2.56151856
   2.5615971    2.56411653   2.56451781   2.56523977   2.56542986
   2.56581444   2.56598195   2.56668954   2.56696552   2.57656234
   2.57669345   2.57689944   2.57711196   2.58206137   2.58402753
   2.58420654   2.59922658   2.59937559   2.60102472   2.60143778
   2.61436687   2.83793166   2.83877895   2.83935477   2.83954689
   2.83972501   2.84009398   2.84021287   2.84164167   2.84171047
   2.8423419    2.84264142   2.8427983    2.84292998   2.84314873
   2.84349593   2.84409673   2.84416771   2.84433655   2.84435101
   2.84505378   2.84544161   2.84557601   2.84571424   2.8464789
   2.84667015   2.84694344   2.84714906   2.84727179   2.85007754
   2.85023233   2.85043906   2.85068769   2.85073365   2.85113217
   2.8516715    2.85168282   2.85250046   2.85252412   2.85272036
   2.85336791   2.85364828   2.85401171   2.85444996   2.85461421
   2.85471808   2.8549919    2.85525529   2.85588411   2.85640222
   2.86041776   2.8604895    2.8619431    2.86241512   2.86811978
   2.87047455   2.8707069    2.87095028   2.87111334   2.87658428
   2.88114557   2.88157268   2.88604714   2.88624      2.89511956
   2.89558831   2.89611471   2.90684455   2.9070469    2.90739292
   2.90796975   2.90852596   2.90874981   2.90908463   2.90955741
   2.90985274   2.91020548   2.91069919   2.91165607   2.91565064
   2.91641748   2.92014034   2.92015321   2.92077322   2.92101639
   2.9254477    2.92570505   2.92655033   2.92700493   2.9278708
   2.92802124   2.92805683   2.92838867   2.93652288   2.93783085
   2.93950112   2.93973581   2.98058152   2.98999815   2.99022472
   2.9968507    2.99724774   3.00130561   3.00444405   3.00469244
   3.00483364   3.00511489   3.00627668   3.00664708   3.01013152
   3.01018788   3.01097251   3.01137393   3.01158485   3.01184521
   3.01283994   3.01296868   3.01344133   3.01361573   3.01367938
   3.01374713   3.01409761   3.01446996   3.01464464   3.01535458
   3.01573504   3.01844626   3.01879223   3.02430773   3.04015778
   3.04149479   3.04301667   3.0453788    3.05461885   3.05481266
   3.05856945   3.0586468    3.05887456   3.05912506   3.06382681
   3.06453189   3.06498136   3.06529214   3.06804402   3.06804516
   3.0681925    3.06837971   3.06921042   3.06948295   3.07129399
   3.07146696   3.07149714   3.07166952   3.07481098   3.07635984
   3.07716044   3.07724515   3.07774811   3.07838129   3.08012258
   3.08074123   3.12306585   3.12339102   3.12645769   3.12675351
   3.12697456   3.12717761   3.1300064    3.13183495   3.13208357
   3.13261477   3.13517465   3.13776179   3.13867243   3.13877232
   3.13909581   3.13937674   3.13952499   3.14007475   3.14018029
   3.14042207   3.14056524   3.14108761   3.14120801   3.14147091
   3.14166063   3.1441619    3.14437328   3.14716339   3.14762139
   3.1539973    3.15428799   3.16019178   3.44293697   3.44429494
   3.44584143   3.44612181   3.44801229   3.4599313    3.46003426
   3.46056153   3.4610313    3.46241774   3.46297977   3.46719131
   3.46743564   3.46751943   3.46756319   3.46788548   3.46865701
   3.46986718   3.47149889   3.47193833   3.47426283   3.47437643
   3.4746155    3.47474828   3.47722849   3.48957589   3.49049778
   3.49562791   3.49585287   3.49691376   3.4974186    3.51018856
   3.55484493   3.55844017   3.55862817   3.56565381   3.56582881
   3.57131326   3.57154246   3.57187268   3.5720277    3.57467236
   3.57501691   3.57624471   3.57771582   3.5777519    3.58259126
   3.58260082   3.64429663   3.64438461   3.64683762   3.64729519
   3.64973759   3.64998275   3.65018083   3.65021925   3.6527648
   3.65281782   3.65347048   3.6534758    3.65667137   3.65693965
   3.65960041   3.65981982   3.74921907   3.75014548   3.75810565
   3.75829859   3.76392967   3.76502024   3.76594304   3.7664477
   3.76783986   3.76896444   3.76938418   3.77030516   3.77079929
   3.77916122   3.78357327   3.78393758   3.78408691   3.7843886
   3.7848178    3.78501438   3.78505996   3.78517452   3.78528433
   3.78540336   3.78609811   3.78711396   3.78721631   3.78781835
   3.78794365   3.78953346   3.79055504   3.79085947   3.79112574
   3.7912299    3.79130261   3.79143502   3.79184811   3.79194063
   3.79238631   3.79377543   3.79418436   3.79473953   3.79493485
   3.79630799   3.79637793   3.7971186    3.79725093   3.79800037
   3.79835993   3.79924425   3.7995511    3.80078289   3.80093573
   3.80178675   3.80188882   3.80203282   3.80256713   3.80264315
   3.80318993   3.80340788   3.80542198   3.80583566   3.80965908
   3.81038896   6.05309612   6.10217589   6.10354233   6.11394686
   6.11411927   6.12833103   6.14747164   6.14767357   6.14853549
   6.14900067   6.16081386   6.1702407    6.17089214   6.17520435
   6.17580041   6.18303114   6.18339288   6.1837613    6.18430559
   6.18809943   6.18828779   6.19583269   6.19623164   6.196464
   6.19699876   6.22225591   6.22284414   6.23401424   6.25615317
   6.25692374   6.27272776   6.27323169   6.30054617   6.30616029
   6.30627208   6.3101747    6.31114921   6.31560226   6.31645142
   6.3176971    6.31797703   6.31854295   6.31867233   6.31895238
   6.31925418   6.32424393   6.32458475   6.32548867   6.33330191
   6.33361431   6.33407621   6.33498758   6.33552958   6.33637364
   6.3368931    6.33761899   6.33771079   6.33827588   6.33856254
   6.33984246   6.33994366   6.34134679   6.34159963   6.35333365]
nelec by numeric integration = 639.999412325394
    CPU time for vxc   6511.22 sec, wall time    101.75 sec
    CPU time for sr jk   9183.97 sec, wall time    110.11 sec
    CPU time for vj and vk   9183.98 sec, wall time    110.15 sec
E1 = -5287.246300522123  Ecoul = 1811.6988549491948  Exc = -607.7982347289919
cycle= 1 E= -4879.50336702183  delta_E= 4.64  |g|= 4.92  |ddm|= 11.4
    CPU time for cycle= 1  15721.36 sec, wall time    212.33 sec
  HOMO = 0.0229168743945172  LUMO = 0.120770244530317
  mo_energy =
[-1.82514852e+01 -1.82514519e+01 -1.82511514e+01 -1.82511094e+01
 -1.82507299e+01 -1.82507165e+01 -1.82506673e+01 -1.82503008e+01
 -1.82500443e+01 -1.82485405e+01 -1.82484754e+01 -1.82481616e+01
 -1.82481545e+01 -1.82477875e+01 -1.82476134e+01 -1.82475984e+01
 -1.82473645e+01 -1.82469434e+01 -1.82451946e+01 -1.82448824e+01
 -1.82444840e+01 -1.82418434e+01 -1.82415245e+01 -1.82410776e+01
 -1.82407947e+01 -1.82406970e+01 -1.82406740e+01 -1.82405776e+01
 -1.82402736e+01 -1.82402247e+01 -1.82401007e+01 -1.82400949e+01
 -1.82399122e+01 -1.82399001e+01 -1.82398037e+01 -1.82396524e+01
 -1.82394883e+01 -1.82393802e+01 -1.82391261e+01 -1.82380729e+01
 -1.82377859e+01 -1.82372731e+01 -1.82367867e+01 -1.82364601e+01
 -1.82347178e+01 -1.82346229e+01 -1.82342272e+01 -1.82342093e+01
 -1.82339108e+01 -1.82338890e+01 -1.82338272e+01 -1.82334911e+01
 -1.82331796e+01 -1.82308510e+01 -1.82304089e+01 -1.82299445e+01
 -1.82270032e+01 -1.82268584e+01 -1.82257157e+01 -1.82255941e+01
 -1.82254478e+01 -1.82249574e+01 -1.82243558e+01 -1.82242750e+01
 -6.74933159e-01 -6.69996836e-01 -6.69622984e-01 -6.69509885e-01
 -6.68297894e-01 -6.65346720e-01 -6.64657786e-01 -6.63988851e-01
 -6.63588242e-01 -6.62560853e-01 -6.62402998e-01 -6.62235062e-01
 -6.62129307e-01 -6.61270428e-01 -6.60169645e-01 -6.59952764e-01
 -6.59699332e-01 -6.59242626e-01 -6.58786199e-01 -6.58653304e-01
 -6.58409987e-01 -6.58227195e-01 -6.58051692e-01 -6.57450426e-01
 -6.57152439e-01 -6.57117395e-01 -6.56362877e-01 -6.54878613e-01
 -6.54559494e-01 -6.54361588e-01 -6.54025118e-01 -6.52978503e-01
 -6.22604369e-01 -6.22381636e-01 -6.22234885e-01 -6.22087960e-01
 -6.20562571e-01 -6.19297971e-01 -6.18924135e-01 -6.18571520e-01
 -6.18453554e-01 -6.18351455e-01 -6.17795801e-01 -6.17628419e-01
 -6.17491844e-01 -6.17183197e-01 -6.16629203e-01 -6.16495206e-01
 -6.15828728e-01 -6.13879684e-01 -6.13719621e-01 -6.13512889e-01
 -6.13055813e-01 -6.12240137e-01 -6.12154502e-01 -6.11231377e-01
 -6.10747562e-01 -6.09836705e-01 -6.09587325e-01 -6.05365018e-01
 -6.04080370e-01 -6.03528928e-01 -6.03400977e-01 -5.96917837e-01
 -2.72416658e-01 -2.72310545e-01 -2.71945223e-01 -2.71712055e-01
 -2.71572699e-01 -2.71514304e-01 -2.71268745e-01 -2.70829606e-01
 -2.70593520e-01 -2.70510983e-01 -2.70201304e-01 -2.69748164e-01
 -2.69584547e-01 -2.68808268e-01 -2.68703459e-01 -2.68638682e-01
 -2.68528075e-01 -2.68241414e-01 -2.67958423e-01 -2.67906622e-01
 -2.67414125e-01 -2.67095633e-01 -2.66765005e-01 -2.66481475e-01
 -2.66406636e-01 -2.65652392e-01 -2.65080697e-01 -2.64735143e-01
 -2.64329671e-01 -2.63654208e-01 -2.63251985e-01 -2.61844400e-01
 -2.42105120e-01 -2.40615806e-01 -2.40393557e-01 -2.39805274e-01
 -2.39412276e-01 -2.38489112e-01 -2.37966640e-01 -2.37881120e-01
 -2.37594645e-01 -2.37301841e-01 -2.37224759e-01 -2.36995507e-01
 -2.36725673e-01 -2.36639463e-01 -2.36524104e-01 -2.36278811e-01
 -2.36154157e-01 -2.36032571e-01 -2.35894907e-01 -2.35781480e-01
 -2.35497730e-01 -2.34928435e-01 -2.34506928e-01 -2.34007670e-01
 -2.33864766e-01 -2.33508230e-01 -2.33317812e-01 -2.32988119e-01
 -2.32885821e-01 -2.32733799e-01 -2.32570550e-01 -2.29147930e-01
 -1.40242321e-01 -1.29634161e-01 -1.29294249e-01 -1.24434411e-01
 -1.23497358e-01 -1.18182065e-01 -1.17851538e-01 -1.17584292e-01
 -1.16413162e-01 -1.16208562e-01 -1.16037204e-01 -1.15430236e-01
 -1.15157535e-01 -1.13134172e-01 -1.08325433e-01 -1.08232267e-01
 -1.08071190e-01 -1.07716600e-01 -1.07434994e-01 -1.07302515e-01
 -1.06993502e-01 -1.06658514e-01 -1.06095524e-01 -1.05613521e-01
 -1.04778896e-01 -9.61779126e-02 -9.43425751e-02 -9.41158665e-02
 -8.58175130e-02 -8.54705084e-02 -8.51926438e-02 -8.40105026e-02
 -7.53546422e-02 -7.52508691e-02 -7.42925462e-02 -7.32659701e-02
 -6.81266912e-02 -6.60322998e-02 -6.59196041e-02 -5.39242903e-02
 -5.36958782e-02 -5.35972861e-02 -5.32048559e-02 -5.29746947e-02
 -5.28275228e-02 -5.26199754e-02 -5.23582003e-02 -5.22427918e-02
 -5.18636862e-02 -5.14991279e-02 -4.54157476e-02 -4.50928504e-02
 -4.46809520e-02 -4.44500728e-02 -4.39487462e-02 -4.20582369e-02
 -4.18114498e-02 -4.11075997e-02 -4.03832709e-02 -3.52362676e-02
 -3.45011160e-02 -2.88500704e-02 -2.87539760e-02 -1.56278713e-02
 -3.72091499e-03 -2.51063869e-03 -2.30171286e-03 -2.06483562e-03
 -9.42363756e-04  3.50672147e-04  9.19210099e-04  1.32169614e-03
  1.55445017e-03  2.10625294e-03  2.47161836e-03  2.62675282e-03
  2.69724444e-03  2.83510708e-03  2.84808665e-03  3.06788642e-03
  3.29594226e-03  3.59219550e-03  3.73231052e-03  4.18419888e-03
  4.40895242e-03  4.78489561e-03  5.40478753e-03  5.55323821e-03
  5.79069285e-03  6.07081652e-03  6.19211002e-03  6.48602752e-03
  6.73451595e-03  6.81209404e-03  7.57248974e-03  9.42236550e-03
  1.28067351e-02  1.44736419e-02  1.49827640e-02  1.50192031e-02
  1.59578608e-02  1.60530177e-02  1.62135145e-02  1.65440976e-02
  1.66794893e-02  1.68299333e-02  1.72948171e-02  1.77018081e-02
  1.78841520e-02  1.81147935e-02  1.81317576e-02  1.84685233e-02
  1.86601089e-02  1.88052467e-02  1.89295689e-02  1.94478168e-02
  1.95398872e-02  1.97248745e-02  1.98737766e-02  2.00544867e-02
  2.01316941e-02  2.11021311e-02  2.16093136e-02  2.18189247e-02
  2.18996061e-02  2.26302779e-02  2.27931973e-02  2.29168744e-02
  1.20770245e-01  1.68632570e-01  1.68783427e-01  1.72308634e-01
  1.72622666e-01  2.13945447e-01  2.14154836e-01  2.14384054e-01
  2.14575702e-01  2.33824031e-01  2.33956316e-01  2.43164942e-01
  2.43495595e-01  2.51209514e-01  2.51412568e-01  2.73425992e-01
  2.73613398e-01  2.74005122e-01  2.74178026e-01  2.83063168e-01
  2.83472942e-01  2.83638169e-01  2.83988570e-01  2.91502369e-01
  2.91766611e-01  2.93557996e-01  2.93983427e-01  2.96517158e-01
  3.01924923e-01  3.02011404e-01  3.27761930e-01  3.36550403e-01
  3.37255658e-01  3.38455241e-01  3.38575313e-01  3.45533287e-01
  3.45607020e-01  3.46183024e-01  3.46228603e-01  3.47881385e-01
  3.48047269e-01  3.54005731e-01  3.54513629e-01  3.55263381e-01
  3.55468715e-01  3.79802629e-01  3.82959737e-01  3.83043596e-01
  3.83496738e-01  3.83575776e-01  3.85772542e-01  3.92784477e-01
  3.92954691e-01  3.94494920e-01  3.94812553e-01  4.05981404e-01
  4.06162273e-01  4.06588046e-01  4.07388518e-01  4.11598930e-01
  4.11703910e-01  4.14262682e-01  4.14577440e-01  4.15091216e-01
  4.15265891e-01  4.16574815e-01  4.20384877e-01  4.20668650e-01
  4.21348004e-01  4.21522275e-01  4.24458593e-01  4.24658981e-01
  4.48769912e-01  4.49554420e-01  4.49830880e-01  4.51140994e-01
  4.51275557e-01  4.55364461e-01  4.55670526e-01  4.59260307e-01
  4.59364895e-01  4.59617387e-01  4.59690114e-01  4.60161425e-01
  4.60472625e-01  4.65305751e-01  4.66080617e-01  4.66967446e-01
  4.67144650e-01  4.67276654e-01  4.67476988e-01  4.68462347e-01
  4.71288808e-01  4.80802759e-01  4.80950394e-01  4.81827622e-01
  4.81836023e-01  4.81936987e-01  4.83065991e-01  4.83916233e-01
  4.90552155e-01  4.90629175e-01  4.90919037e-01  4.90976483e-01
  4.91033822e-01  4.91385731e-01  4.91936352e-01  4.92293179e-01
  4.92509257e-01  4.92710114e-01  4.92827464e-01  4.93991890e-01
  4.94693366e-01  4.94932583e-01  4.95716745e-01  4.96719285e-01
  4.96957190e-01  4.97252438e-01  5.03911815e-01  5.04205127e-01
  5.04945112e-01  5.05184082e-01  5.12253784e-01  5.13255509e-01
  5.28449628e-01  5.31296982e-01  5.31654439e-01  5.34083739e-01
  5.38623287e-01  5.62227672e-01  5.62750466e-01  5.70560922e-01
  5.70804089e-01  6.02311842e-01  6.02543439e-01  6.02649975e-01
  6.02827730e-01  6.03283887e-01  6.03566857e-01  6.04729866e-01
  6.15198667e-01  6.15640037e-01  6.21442787e-01  6.24207573e-01
  6.24213882e-01  6.27259538e-01  6.27489121e-01  6.27652276e-01
  6.27840557e-01  6.30085388e-01  6.30304925e-01  6.30707803e-01
  6.31063703e-01  6.32109241e-01  6.32234747e-01  6.32571373e-01
  6.32713385e-01  6.42112803e-01  6.42149299e-01  6.49124447e-01
  6.49163106e-01  6.49321782e-01  6.49381876e-01  6.51157220e-01
  6.51194258e-01  6.52318784e-01  6.60183172e-01  6.60304643e-01
  6.64285298e-01  6.64401948e-01  6.64444791e-01  6.64472465e-01
  6.64762153e-01  6.64812909e-01  6.76471249e-01  6.76634180e-01
  6.81751994e-01  6.84151158e-01  6.84431125e-01  6.99893137e-01
  7.00001934e-01  7.00148994e-01  7.00217056e-01  7.01354305e-01
  7.01683471e-01  7.05441688e-01  7.05477545e-01  7.06175368e-01
  7.06678127e-01  7.13678395e-01  7.19118274e-01  7.19137643e-01
  7.22540987e-01  7.22904485e-01  7.28899756e-01  7.29269237e-01
  7.30649398e-01  7.30834642e-01  7.34587462e-01  7.34814688e-01
  7.35073092e-01  7.35279788e-01  7.37008987e-01  7.37166634e-01
  7.40827002e-01  7.41471098e-01  7.49163980e-01  7.49392502e-01
  7.51075954e-01  7.51576803e-01  7.55932166e-01  7.55953388e-01
  7.56013520e-01  7.56067860e-01  7.57258323e-01  7.57578113e-01
  7.57678851e-01  7.57856750e-01  7.70861622e-01  7.70956600e-01
  7.74702601e-01  7.75142179e-01  7.78494318e-01  7.78637641e-01
  7.78746386e-01  7.78883211e-01  7.83296462e-01  7.83382930e-01
  7.86135263e-01  7.86267111e-01  7.87481967e-01  7.87596727e-01
  7.87625437e-01  7.87746443e-01  7.90343830e-01  7.90672059e-01
  8.03132160e-01  8.03352928e-01  8.09109720e-01  8.09188269e-01
  8.14638234e-01  8.14855525e-01  8.15797919e-01  8.15834607e-01
  8.16184812e-01  8.16216496e-01  8.16375807e-01  8.16400335e-01
  8.17625369e-01  8.22496172e-01  8.49629356e-01  8.49816026e-01
  8.66996040e-01  8.77529777e-01  8.77579051e-01  9.86892153e-01
  1.03286366e+00  1.03490856e+00  1.04416526e+00  1.04420591e+00
  1.06817796e+00  1.06913485e+00  1.08804270e+00  1.09452400e+00
  1.09481232e+00  1.09535866e+00  1.09558536e+00  1.11541564e+00
  1.11569979e+00  1.11799322e+00  1.11811002e+00  1.11992860e+00
  1.12012439e+00  1.12064241e+00  1.12101879e+00  1.12348334e+00
  1.12407814e+00  1.12473971e+00  1.12559547e+00  1.13697910e+00
  1.13697988e+00  1.13755525e+00  1.13758068e+00  1.13936220e+00
  1.13962062e+00  1.13978466e+00  1.13998725e+00  1.15304877e+00
  1.15536218e+00  1.15823688e+00  1.15956233e+00  1.16341504e+00
  1.16350070e+00  1.16850890e+00  1.16877711e+00  1.16911222e+00
  1.16926099e+00  1.16944734e+00  1.16987314e+00  1.17027825e+00
  1.17066208e+00  1.17213773e+00  1.17217046e+00  1.17591639e+00
  1.17650953e+00  1.17674233e+00  1.17778510e+00  1.17808510e+00
  1.17972798e+00  1.17992177e+00  1.18969805e+00  1.18991634e+00
  1.19013010e+00  1.19094532e+00  1.19108675e+00  1.19155657e+00
  1.19208422e+00  1.19216389e+00  1.19247357e+00  1.19257363e+00
  1.19427150e+00  1.19444568e+00  1.19484129e+00  1.19666924e+00
  1.19847050e+00  1.19881892e+00  1.19900394e+00  1.19911619e+00
  1.19945315e+00  1.19973888e+00  1.20202022e+00  1.20207549e+00
  1.20324891e+00  1.20327345e+00  1.20403801e+00  1.20478677e+00
  1.20503018e+00  1.20547345e+00  1.20604648e+00  1.21132159e+00
  1.21246860e+00  1.21477362e+00  1.21498197e+00  1.21521006e+00
  1.21534998e+00  1.21754449e+00  1.22324581e+00  1.22348732e+00
  1.22366143e+00  1.22380910e+00  1.22496003e+00  1.22505639e+00
  1.22715545e+00  1.23679747e+00  1.23697926e+00  1.23901250e+00
  1.23907844e+00  1.23925790e+00  1.23948079e+00  1.24244827e+00
  1.24246335e+00  1.24367929e+00  1.24369677e+00  1.24739678e+00
  1.25460273e+00  1.25486169e+00  1.25527277e+00  1.25545629e+00
  1.25694299e+00  1.25696239e+00  1.25771205e+00  1.25775530e+00
  1.25896190e+00  1.25937969e+00  1.27269771e+00  1.27425621e+00
  1.27431930e+00  1.27812752e+00  1.27828596e+00  1.27984455e+00
  1.27989674e+00  1.28039602e+00  1.28126670e+00  1.32428549e+00
  1.33839017e+00  1.33843495e+00  1.34457695e+00  1.35207067e+00
  1.35232335e+00  1.35648135e+00  1.35668506e+00  1.35787792e+00
  1.36339800e+00  1.36356260e+00  1.36426236e+00  1.36439311e+00
  1.36519302e+00  1.36522073e+00  1.36542241e+00  1.36543848e+00
  1.36694280e+00  1.36702875e+00  1.37311276e+00  1.37326441e+00
  1.37374924e+00  1.37898202e+00  1.37966381e+00  1.38079053e+00
  1.38092397e+00  1.38232404e+00  1.38245560e+00  1.38486594e+00
  1.38566886e+00  1.39108352e+00  1.39153472e+00  1.39224225e+00
  1.39253017e+00  1.39272877e+00  1.39294050e+00  1.39327205e+00
  1.39379214e+00  1.39414850e+00  1.39420146e+00  1.39458116e+00
  1.39490941e+00  1.39521636e+00  1.39553241e+00  1.39575475e+00
  1.39735977e+00  1.39758586e+00  1.40070995e+00  1.40117678e+00
  1.40119907e+00  1.40183933e+00  1.40188446e+00  1.40536890e+00
  1.40561715e+00  1.40674861e+00  1.40676449e+00  1.41117209e+00
  1.41135118e+00  1.41188030e+00  1.41200614e+00  1.41213857e+00
  1.41251777e+00  1.41622613e+00  1.41623975e+00  1.42009157e+00
  1.42028809e+00  1.42035027e+00  1.42052725e+00  1.42141099e+00
  1.42319594e+00  1.42617150e+00  1.42658697e+00  1.42741942e+00
  1.42774993e+00  1.43742324e+00  1.43776537e+00  1.43783179e+00
  1.43801087e+00  1.43856802e+00  1.44295918e+00  1.44297594e+00
  1.44474948e+00  1.44492096e+00  1.44513165e+00  1.44522444e+00
  1.44567045e+00  1.44575338e+00  1.44639101e+00  1.44653791e+00
  1.44808739e+00  1.45034923e+00  1.45106359e+00  1.45242609e+00
  1.45255090e+00  1.45259677e+00  1.45271771e+00  1.45277310e+00
  1.45627376e+00  1.45636081e+00  1.45669206e+00  1.45683723e+00
  1.45688714e+00  1.45696155e+00  1.45698851e+00  1.45799476e+00
  1.45824189e+00  1.46241015e+00  1.46259304e+00  1.46557914e+00
  1.46602016e+00  1.46701096e+00  1.46742858e+00  1.46980409e+00
  1.47004674e+00  1.47105794e+00  1.47127678e+00  1.47517030e+00
  1.47519744e+00  1.47627765e+00  1.47718168e+00  1.47731389e+00
  1.47991146e+00  1.47999677e+00  1.48000102e+00  1.48006533e+00
  1.48018953e+00  1.48027563e+00  1.48083283e+00  1.48085893e+00
  1.48179230e+00  1.48246218e+00  1.48252480e+00  1.48263697e+00
  1.48302271e+00  1.48304125e+00  1.48317911e+00  1.48336330e+00
  1.48338418e+00  1.48561847e+00  1.48578029e+00  1.48586410e+00
  1.48618358e+00  1.48758494e+00  1.48823393e+00  1.48831678e+00
  1.48988391e+00  1.49012804e+00  1.49136938e+00  1.49194492e+00
  1.49244774e+00  1.49270752e+00  1.49289658e+00  1.49308506e+00
  1.49586695e+00  1.49590517e+00  1.49630627e+00  1.49630839e+00
  1.49853709e+00  1.49863079e+00  1.49880674e+00  1.49890139e+00
  1.49958565e+00  1.50062067e+00  1.50094465e+00  1.50207395e+00
  1.50244530e+00  1.50823413e+00  1.50929492e+00  1.50944898e+00
  1.51426180e+00  1.51426296e+00  1.51618211e+00  1.51643668e+00
  1.52072189e+00  1.52085274e+00  1.52122063e+00  1.52129431e+00
  1.52822683e+00  1.52847491e+00  1.53026233e+00  1.53041131e+00
  1.53064620e+00  1.53073749e+00  1.53330867e+00  1.53335111e+00
  1.53442311e+00  1.53586102e+00  1.53863483e+00  1.53958700e+00
  1.53995385e+00  1.54005041e+00  1.54739283e+00  1.54743042e+00
  1.55086012e+00  1.55088151e+00  1.55482601e+00  1.55733866e+00
  1.58504310e+00  1.58532450e+00  1.58920213e+00  1.58936949e+00
  1.59313801e+00  1.59335477e+00  1.59674800e+00  1.59694169e+00
  1.59717695e+00  1.59733885e+00  1.59910921e+00  1.59930882e+00
  1.59949344e+00  1.59966111e+00  1.60294786e+00  1.60300547e+00
  1.61575411e+00  1.61603466e+00  1.61620688e+00  1.61641429e+00
  1.63162027e+00  1.63174618e+00  1.63406092e+00  1.63407820e+00
  1.63561571e+00  1.64230357e+00  1.64238065e+00  1.64280679e+00
  1.64287163e+00  1.64587734e+00  1.64603621e+00  1.65779486e+00
  1.65785357e+00  1.65815778e+00  1.65835687e+00  1.66565608e+00
  1.66606290e+00  1.67651055e+00  1.67871121e+00  1.68036357e+00
  1.68049192e+00  1.68092040e+00  1.68100883e+00  1.68826778e+00
  1.68838616e+00  1.70762209e+00  1.70771402e+00  1.70797853e+00
  1.70806457e+00  1.71789109e+00  1.71808151e+00  1.72307296e+00
  1.72354352e+00  1.72482875e+00  1.72500385e+00  1.73274276e+00
  1.73608005e+00  1.73657475e+00  1.73943557e+00  1.73981243e+00
  1.74073974e+00  1.74092701e+00  1.74349896e+00  1.74365180e+00
  1.75291948e+00  1.75312821e+00  1.75353653e+00  1.75367631e+00
  1.75630400e+00  1.75645301e+00  1.75878490e+00  1.75939919e+00
  1.76173851e+00  1.77026808e+00  1.77051990e+00  1.77290408e+00
  1.77407745e+00  1.77416663e+00  1.77425391e+00  1.77589912e+00
  1.77611447e+00  1.77632698e+00  1.77649318e+00  1.77831304e+00
  1.78016028e+00  1.78051735e+00  1.78060362e+00  1.78091748e+00
  1.78372901e+00  1.79464300e+00  1.79494048e+00  1.79547371e+00
  1.79569500e+00  1.80467864e+00  1.80535951e+00  1.80579336e+00
  1.80779344e+00  1.80806665e+00  1.81528263e+00  1.81536788e+00
  1.82998771e+00  1.83028146e+00  1.83036178e+00  1.83404211e+00
  1.83423624e+00  1.83447465e+00  1.83461791e+00  1.84573274e+00
  1.85637682e+00  1.85648900e+00  1.85742770e+00  1.85757053e+00
  1.85778481e+00  1.85794161e+00  1.86706788e+00  1.86726211e+00
  1.86746691e+00  1.86767911e+00  1.88139148e+00  1.88150907e+00
  1.88273773e+00  1.88283057e+00  1.88903258e+00  1.88935700e+00
  1.90705957e+00  1.90719958e+00  1.91076556e+00  1.91095725e+00
  1.91216204e+00  1.91238387e+00  1.91399140e+00  1.91410225e+00
  1.91554511e+00  1.91560453e+00  1.91662215e+00  1.93019998e+00
  1.93071498e+00  1.93683921e+00  1.93706944e+00  1.93730323e+00
  1.93750427e+00  1.94065991e+00  1.94101939e+00  1.94131604e+00
  1.95013274e+00  1.95192395e+00  1.95207287e+00  1.95452415e+00
  1.95758426e+00  1.96297146e+00  1.96334302e+00  1.96546616e+00
  1.96562961e+00  1.96585172e+00  1.96596211e+00  1.97667532e+00
  1.97684333e+00  1.97708741e+00  1.97722045e+00  1.99029198e+00
  1.99055977e+00  1.99181362e+00  1.99205583e+00  1.99223524e+00
  1.99245507e+00  1.99351520e+00  1.99391078e+00  2.00662617e+00
  2.00667887e+00  2.01446858e+00  2.01450235e+00  2.02135098e+00
  2.02138544e+00  2.02178725e+00  2.02182259e+00  2.02922109e+00
  2.02925956e+00  2.03343538e+00  2.03368732e+00  2.04177977e+00
  2.04183665e+00  2.04230843e+00  2.04233574e+00  2.04287707e+00
  2.05052860e+00  2.05077837e+00  2.05342588e+00  2.05344479e+00
  2.34227916e+00  2.36793702e+00  2.36872283e+00  2.38566137e+00
  2.38571726e+00  2.39869667e+00  2.41526525e+00  2.41572795e+00
  2.41608425e+00  2.41645570e+00  2.41794379e+00  2.41826114e+00
  2.42912695e+00  2.42957707e+00  2.43284539e+00  2.43309248e+00
  2.43366766e+00  2.43385246e+00  2.43652559e+00  2.43712759e+00
  2.43716584e+00  2.43769207e+00  2.44069462e+00  2.44096884e+00
  2.44589236e+00  2.44686087e+00  2.44738638e+00  2.44942876e+00
  2.44960552e+00  2.48518978e+00  2.48574797e+00  2.52016356e+00
  2.54536561e+00  2.54901891e+00  2.54926532e+00  2.55029027e+00
  2.55330792e+00  2.55340264e+00  2.55687758e+00  2.55693806e+00
  2.55811114e+00  2.55875720e+00  2.55914282e+00  2.55918817e+00
  2.55935077e+00  2.55943316e+00  2.55973294e+00  2.56001358e+00
  2.56025690e+00  2.56036593e+00  2.56072745e+00  2.56124988e+00
  2.56137241e+00  2.56161123e+00  2.58298145e+00  2.58310665e+00
  2.58353198e+00  2.58361185e+00  2.58889303e+00  2.58938405e+00
  2.60648046e+00  2.62117835e+00  2.62125748e+00  2.63014402e+00
  2.63017621e+00  2.63027524e+00  2.63375179e+00  2.63391832e+00
  2.64097491e+00  2.64144318e+00  2.64273183e+00  2.64283803e+00
  2.64342359e+00  2.64350271e+00  2.64699646e+00  2.64710989e+00
  2.64810337e+00  2.64830413e+00  2.64868943e+00  2.64884624e+00
  2.65390323e+00  2.65534372e+00  2.65539420e+00  2.65553574e+00
  2.65630891e+00  2.65997997e+00  2.66021879e+00  2.66038603e+00
  2.66051784e+00  2.66096929e+00  2.66127472e+00  2.66188890e+00
  2.66265125e+00  2.66721576e+00  2.66861198e+00  2.67166579e+00
  2.67174656e+00  2.68173090e+00  2.68238902e+00  2.68986234e+00
  2.69004568e+00  2.70218308e+00  2.70223511e+00  2.70279328e+00
  2.70282205e+00  2.70921002e+00  2.70988217e+00  2.71012388e+00
  2.71255147e+00  2.71255599e+00  2.71262903e+00  2.71269047e+00
  2.71361109e+00  2.71368109e+00  2.71372251e+00  2.71385209e+00
  2.71399771e+00  2.72388533e+00  2.72408382e+00  2.72471516e+00
  2.72487696e+00  2.73488405e+00  2.73495211e+00  2.74775133e+00
  2.74796882e+00  2.74800312e+00  2.74855808e+00  2.76460841e+00
  3.06755424e+00  3.06797381e+00  3.06853318e+00  3.06902898e+00
  3.07162667e+00  3.07167484e+00  3.07203274e+00  3.07231451e+00
  3.07240360e+00  3.07275365e+00  3.07297478e+00  3.07328527e+00
  3.07366411e+00  3.07380919e+00  3.07403502e+00  3.07411871e+00
  3.07463535e+00  3.07498207e+00  3.07541860e+00  3.07544900e+00
  3.07603785e+00  3.07634963e+00  3.07647480e+00  3.07745846e+00
  3.07782898e+00  3.07879947e+00  3.07904308e+00  3.07926768e+00
  3.07953040e+00  3.07959785e+00  3.07972563e+00  3.08006509e+00
  3.08032400e+00  3.08056738e+00  3.08079533e+00  3.08083924e+00
  3.08110466e+00  3.08115132e+00  3.08129667e+00  3.08137998e+00
  3.08166048e+00  3.08203899e+00  3.08214946e+00  3.08227467e+00
  3.08573556e+00  3.08582729e+00  3.08590380e+00  3.08605791e+00
  3.08783758e+00  3.08855154e+00  3.08894885e+00  3.08896963e+00
  3.08906737e+00  3.09309033e+00  3.09504355e+00  3.09590576e+00
  3.09631313e+00  3.09693034e+00  3.10130195e+00  3.10486193e+00
  3.10598328e+00  3.11019747e+00  3.11035364e+00  3.11856470e+00
  3.12477399e+00  3.12512335e+00  3.13327626e+00  3.13406685e+00
  3.13411460e+00  3.13439473e+00  3.13502153e+00  3.13532907e+00
  3.13553786e+00  3.13592772e+00  3.13628196e+00  3.13674168e+00
  3.13861722e+00  3.13886803e+00  3.14349957e+00  3.14372530e+00
  3.14644917e+00  3.14668892e+00  3.14725927e+00  3.14783235e+00
  3.15185486e+00  3.15198707e+00  3.15266540e+00  3.15317010e+00
  3.15324284e+00  3.15382939e+00  3.15404452e+00  3.15474800e+00
  3.16286414e+00  3.16292256e+00  3.16482135e+00  3.16546621e+00
  3.20117204e+00  3.21015328e+00  3.21031030e+00  3.21814986e+00
  3.21924807e+00  3.22085878e+00  3.22477424e+00  3.22516000e+00
  3.22526828e+00  3.22581205e+00  3.22652703e+00  3.22692831e+00
  3.22818773e+00  3.22936161e+00  3.22977077e+00  3.23000485e+00
  3.23025729e+00  3.23033816e+00  3.23135887e+00  3.23166167e+00
  3.23269887e+00  3.23287982e+00  3.23326667e+00  3.23342267e+00
  3.23388081e+00  3.23439349e+00  3.23493926e+00  3.23516728e+00
  3.23544495e+00  3.24044547e+00  3.24050514e+00  3.24615854e+00
  3.25682322e+00  3.25708891e+00  3.25912346e+00  3.26182105e+00
  3.26879021e+00  3.26932940e+00  3.27058265e+00  3.27115443e+00
  3.27200636e+00  3.27241884e+00  3.27619636e+00  3.27645257e+00
  3.27669614e+00  3.27703353e+00  3.27848539e+00  3.27873367e+00
  3.27965957e+00  3.27996567e+00  3.28005195e+00  3.28052336e+00
  3.28079637e+00  3.28164651e+00  3.28196937e+00  3.28281012e+00
  3.28414880e+00  3.28427626e+00  3.28561569e+00  3.28611382e+00
  3.28705672e+00  3.28734769e+00  3.28889528e+00  3.29137671e+00
  3.32458395e+00  3.32489141e+00  3.32602747e+00  3.32625380e+00
  3.32727923e+00  3.32808257e+00  3.32881640e+00  3.32996539e+00
  3.33044407e+00  3.33150227e+00  3.33595286e+00  3.33636622e+00
  3.33681616e+00  3.33727718e+00  3.33752787e+00  3.33766565e+00
  3.33787536e+00  3.33797761e+00  3.33821353e+00  3.33866008e+00
  3.33903682e+00  3.33994452e+00  3.34004922e+00  3.34049131e+00
  3.34076757e+00  3.34202410e+00  3.34215367e+00  3.34273607e+00
  3.34315687e+00  3.34868640e+00  3.34895511e+00  3.35220585e+00
  3.64566661e+00  3.64596598e+00  3.64734655e+00  3.64791932e+00
  3.64846611e+00  3.66092567e+00  3.66140598e+00  3.66255499e+00
  3.66283506e+00  3.66389003e+00  3.66432485e+00  3.66723329e+00
  3.66802508e+00  3.66890429e+00  3.66934004e+00  3.67012028e+00
  3.67061630e+00  3.67154741e+00  3.67276610e+00  3.67295196e+00
  3.67439650e+00  3.67530725e+00  3.67590940e+00  3.67640043e+00
  3.68182092e+00  3.69030968e+00  3.69065407e+00  3.69523860e+00
  3.69585872e+00  3.69831549e+00  3.69875619e+00  3.71005338e+00
  3.76523234e+00  3.76548519e+00  3.76776333e+00  3.77389864e+00
  3.77432332e+00  3.77764311e+00  3.77770645e+00  3.77844522e+00
  3.77872775e+00  3.77922579e+00  3.78206960e+00  3.78251654e+00
  3.78324311e+00  3.78355945e+00  3.78883507e+00  3.79047386e+00
  3.84698458e+00  3.84779271e+00  3.84797940e+00  3.84834426e+00
  3.85064171e+00  3.85104051e+00  3.85205695e+00  3.85249128e+00
  3.85342639e+00  3.85440466e+00  3.85460167e+00  3.85531562e+00
  3.85843289e+00  3.85917041e+00  3.85950197e+00  3.86003605e+00
  3.95979916e+00  3.96236740e+00  3.96836951e+00  3.96865453e+00
  3.97630904e+00  3.97654608e+00  3.97760971e+00  3.97821697e+00
  3.97968040e+00  3.98121395e+00  3.98210773e+00  3.98249664e+00
  3.98453176e+00  3.99064972e+00  3.99365426e+00  3.99414067e+00
  3.99541088e+00  3.99569363e+00  3.99577289e+00  3.99600684e+00
  3.99611437e+00  3.99675266e+00  3.99689395e+00  3.99707308e+00
  3.99783051e+00  3.99805410e+00  3.99812654e+00  3.99882330e+00
  3.99884277e+00  4.00209597e+00  4.00265785e+00  4.00273897e+00
  4.00314771e+00  4.00323524e+00  4.00342883e+00  4.00358161e+00
  4.00406940e+00  4.00436762e+00  4.00487325e+00  4.00697698e+00
  4.00726316e+00  4.00786877e+00  4.00809212e+00  4.00884542e+00
  4.00973601e+00  4.00994089e+00  4.01013099e+00  4.01016933e+00
  4.01078935e+00  4.01224564e+00  4.01246464e+00  4.01298204e+00
  4.01321108e+00  4.01342673e+00  4.01407622e+00  4.01423115e+00
  4.01436605e+00  4.01599766e+00  4.01619671e+00  4.01668426e+00
  4.01758547e+00  4.01866048e+00  4.02194358e+00  4.02214549e+00
  6.37571094e+00  6.42352862e+00  6.42578102e+00  6.43581527e+00
  6.43611320e+00  6.44971610e+00  6.46804944e+00  6.46847609e+00
  6.47035886e+00  6.47058949e+00  6.48194848e+00  6.49010311e+00
  6.49220346e+00  6.49511942e+00  6.49609652e+00  6.50196480e+00
  6.50287135e+00  6.50402711e+00  6.50458840e+00  6.50849542e+00
  6.50876450e+00  6.51488024e+00  6.51582335e+00  6.51601604e+00
  6.51680076e+00  6.54145965e+00  6.54235206e+00  6.55350064e+00
  6.57462348e+00  6.57530657e+00  6.59116368e+00  6.59192684e+00
  6.61575959e+00  6.62118929e+00  6.62168825e+00  6.62479589e+00
  6.62710939e+00  6.63143025e+00  6.63225428e+00  6.63232355e+00
  6.63312136e+00  6.63442983e+00  6.63447447e+00  6.63499512e+00
  6.63547767e+00  6.63956021e+00  6.64058148e+00  6.64086693e+00
  6.64877624e+00  6.64896697e+00  6.65025333e+00  6.65144108e+00
  6.65152664e+00  6.65190153e+00  6.65246620e+00  6.65249266e+00
  6.65315536e+00  6.65434687e+00  6.65477838e+00  6.65574685e+00
  6.65632042e+00  6.65700419e+00  6.65780064e+00  6.66929771e+00]
nelec by numeric integration = 639.9980935213844
    CPU time for vxc   7443.34 sec, wall time    116.32 sec
    CPU time for sr jk   9183.26 sec, wall time    110.82 sec
    CPU time for vj and vk   9183.30 sec, wall time    110.84 sec
E1 = -5014.658773292605  Ecoul = 1505.5349447552996  Exc = -567.5445853218127
cycle= 2 E= -4872.82610057903  delta_E= 6.68  |g|= 7.82  |ddm|= 9.19
    CPU time for cycle= 2  16659.15 sec, wall time    227.69 sec
  HOMO = -0.118765890493834  LUMO = 0.0933220959618908
  mo_energy =
[-18.6404478  -18.64040325 -18.64039769 -18.64031867 -18.6403087
 -18.64023247 -18.64020889 -18.6401559  -18.64010641 -18.64005251
 -18.64003474 -18.63990173 -18.63983921 -18.63976712 -18.63971311
 -18.63967009 -18.63957221 -18.63952584 -18.63952222 -18.63935767
 -18.63917356 -18.63915052 -18.63903234 -18.63899833 -18.63895207
 -18.63889057 -18.63886488 -18.63870035 -18.63869816 -18.63868409
 -18.63852737 -18.63836873 -18.62625761 -18.62617983 -18.62612612
 -18.62609489 -18.62609193 -18.62600876 -18.62600634 -18.62596479
 -18.62588659 -18.62585403 -18.62584543 -18.62584088 -18.62582253
 -18.62575944 -18.62568483 -18.62556887 -18.62556161 -18.62555701
 -18.62552274 -18.62547844 -18.62546596 -18.62544354 -18.62543953
 -18.62541726 -18.62535538 -18.62534188 -18.62533304 -18.62526238
 -18.62522438 -18.62522264 -18.62510729 -18.62493769  -0.79117693
  -0.7873048   -0.78721214  -0.78671824  -0.78643729  -0.7833324
  -0.78319036  -0.78309993  -0.78284682  -0.78165397  -0.78079778
  -0.78065208  -0.78049645  -0.78043319  -0.78039272  -0.77894682
  -0.7786999   -0.7785077   -0.77845643  -0.77829032  -0.77822765
  -0.77819589  -0.77800619  -0.77796566  -0.77785334  -0.77780131
  -0.77768394  -0.77578656  -0.77541059  -0.77537478  -0.77534033
  -0.77529104  -0.75059056  -0.75046949  -0.750437    -0.75039194
  -0.75034886  -0.74795558  -0.74790831  -0.74766939  -0.74762365
  -0.74759343  -0.74755372  -0.7473748   -0.74727539  -0.74717845
  -0.74713058  -0.74682461  -0.74632629  -0.74491223  -0.74482925
  -0.7447405   -0.74472741  -0.74461814  -0.7433254   -0.74199219
  -0.74195541  -0.74159881  -0.74150348  -0.73795548  -0.73753973
  -0.7368927   -0.736828    -0.73215412  -0.36268923  -0.36253902
  -0.36253089  -0.36247968  -0.36239621  -0.36232267  -0.36229329
  -0.36212625  -0.36208551  -0.36204609  -0.36202575  -0.36192241
  -0.36190266  -0.3618938   -0.36188439  -0.36177468  -0.36174961
  -0.36094682  -0.36091542  -0.36078912  -0.36058573  -0.3599127
  -0.35979034  -0.35971894  -0.35967023  -0.35939033  -0.35932768
  -0.35878294  -0.35850182  -0.35846687  -0.3583914   -0.35753764
  -0.32944126  -0.32861132  -0.32855634  -0.32846543  -0.32812364
  -0.32793464  -0.32715495  -0.32704548  -0.32700712  -0.32695218
  -0.3267514   -0.32661885  -0.32655898  -0.32638319  -0.32624571
  -0.326078    -0.32600595  -0.32598601  -0.32592288  -0.3257955
  -0.325652    -0.32560019  -0.32548173  -0.3251151   -0.32505533
  -0.3250009   -0.32494958  -0.32455461  -0.32451334  -0.32446665
  -0.32411584  -0.3218258   -0.24556153  -0.23719166  -0.2371027
  -0.23366527  -0.23335872  -0.2274831   -0.22728428  -0.22717579
  -0.22713861  -0.22708023  -0.22705298  -0.22686388  -0.22676639
  -0.22410632  -0.21997084  -0.21977017  -0.21970958  -0.21959301
  -0.21955796  -0.2194048   -0.21937328  -0.2192971   -0.21924598
  -0.21911584  -0.21837143  -0.21080734  -0.21073611  -0.21025145
  -0.20331125  -0.20317216  -0.20304872  -0.20294608  -0.19596584
  -0.19580004  -0.19539743  -0.19526555  -0.19226432  -0.18833488
  -0.18824125  -0.18072539  -0.18062657  -0.18054294  -0.18050137
  -0.18042732  -0.18039642  -0.18028805  -0.18018505  -0.17991726
  -0.17982507  -0.17871792  -0.17384362  -0.17374775  -0.17340409
  -0.17331818  -0.17235092  -0.17227609  -0.17219108  -0.17213975
  -0.17200509  -0.16469607  -0.16445398  -0.16120118  -0.16117155
  -0.15257988  -0.13224895  -0.13173762  -0.1315739   -0.13153904
  -0.13135468  -0.12988427  -0.12972765  -0.12961603  -0.12952273
  -0.12948439  -0.1293809   -0.12920159  -0.12917753  -0.12916858
  -0.12908382  -0.12902214  -0.12894136  -0.12876359  -0.12869202
  -0.12866278  -0.12853851  -0.12848813  -0.12840204  -0.12793361
  -0.12757856  -0.12757093  -0.12747347  -0.12742941  -0.12722203
  -0.12684237  -0.1266391   -0.12479153  -0.12450518  -0.12360108
  -0.1235495   -0.12331099  -0.12287509  -0.1223128   -0.12227481
  -0.12217929  -0.12192379  -0.12180458  -0.12144555  -0.12114179
  -0.12074973  -0.12061507  -0.12057598  -0.11999082  -0.11994385
  -0.11983967  -0.11979484  -0.11976705  -0.11938064  -0.11925465
  -0.11918178  -0.11917697  -0.11915842  -0.11913108  -0.11906123
  -0.11902723  -0.11887504  -0.11884906  -0.11880193  -0.11876589
   0.0933221    0.13128803   0.13130138   0.13431337   0.13445528
   0.16964915   0.16966018   0.16979207   0.16982832   0.18659399
   0.18663507   0.19544685   0.19549324   0.20417895   0.20590207
   0.22115132   0.22119043   0.22131315   0.22137373   0.22905838
   0.2290994    0.22921526   0.22928689   0.23701958   0.23703959
   0.23826219   0.24069118   0.24081902   0.25194484   0.25197074
   0.2724279    0.27261066   0.27616826   0.2800888    0.28011673
   0.28522705   0.28530943   0.28672129   0.28677608   0.29049846
   0.2905262    0.29067956   0.29070001   0.29762748   0.2976827
   0.30891826   0.31444326   0.32087983   0.32092921   0.32103188
   0.32109068   0.3288814    0.32893947   0.33139651   0.33144001
   0.33910462   0.33911533   0.3392864    0.33933093   0.34641307
   0.3464952    0.34704328   0.34706477   0.35154842   0.35159071
   0.3523736    0.35239552   0.35260718   0.35266238   0.35362131
   0.35369081   0.35378385   0.36672676   0.37153014   0.37159467
   0.37299319   0.37302888   0.37747848   0.3775248    0.38040786
   0.3804494    0.38058033   0.38066964   0.38118048   0.38123937
   0.38593865   0.3861592    0.38916171   0.3899372    0.38998697
   0.39004337   0.390087     0.39804348   0.39922952   0.39933536
   0.40216302   0.40219335   0.40227921   0.4078623    0.40790856
   0.40796089   0.40798914   0.40880006   0.40888853   0.41017445
   0.41026749   0.41026914   0.41035102   0.41150444   0.41194403
   0.41202141   0.41202641   0.4120971    0.41244927   0.4124954
   0.41841698   0.41867437   0.41882608   0.42519562   0.42526715
   0.42542832   0.42555532   0.43246254   0.4327254    0.44191299
   0.44504059   0.44507418   0.44829684   0.50115149   0.53313333
   0.53315637   0.54101639   0.54120054   0.55920584   0.57087317
   0.5708843    0.57333443   0.57336258   0.5741433    0.57417998
   0.57424675   0.57427133   0.58568831   0.58570519   0.59131002
   0.59144165   0.59182202   0.59183841   0.59196336   0.59201441
   0.59574851   0.59579317   0.5959441    0.59601989   0.60577766
   0.60579011   0.60846125   0.60917804   0.60919323   0.61507452
   0.61510943   0.61515644   0.61518009   0.61536797   0.6188854
   0.61890996   0.62231626   0.62242703   0.63786568   0.63789793
   0.64274612   0.64276501   0.64286924   0.64288334   0.65026086
   0.65298726   0.65300815   0.66617485   0.66620026   0.67522286
   0.67563247   0.67566005   0.67572797   0.67576178   0.67706106
   0.67710077   0.67880437   0.68053597   0.68071299   0.6853963
   0.69130356   0.69131493   0.69618132   0.69635572   0.70372855
   0.70384316   0.70453833   0.70465158   0.70901637   0.709088
   0.70915489   0.70929653   0.71400859   0.71411303   0.71967535
   0.72510591   0.72517217   0.73011648   0.73039252   0.73300062
   0.73554896   0.73560349   0.73569127   0.73575759   0.73606583
   0.7361272    0.73614032   0.7361931    0.74675662   0.74681441
   0.74891923   0.74908372   0.75676404   0.75681179   0.75686579
   0.7569453    0.75958631   0.75963386   0.76434495   0.76437627
   0.76439273   0.76442489   0.76742972   0.76743774   0.77200175
   0.77215368   0.78698663   0.78701308   0.78702167   0.78842097
   0.78844216   0.79305208   0.79310825   0.79318765   0.79327296
   0.79501136   0.79507461   0.79573159   0.7979317    0.7979893
   0.82750787   0.82760464   0.84355766   0.85656555   0.85658685
   0.92713371   0.96129031   0.96353423   0.96357327   0.98514715
   0.99732772   0.99750681   1.00849663   1.01706077   1.01712541
   1.01722946   1.01733857   1.0298488    1.02993212   1.03022173
   1.03030672   1.03329299   1.03335065   1.03380654   1.0339131
   1.03608021   1.03614391   1.04184001   1.04204586   1.05435054
   1.05436226   1.05442005   1.05447287   1.05632842   1.0563624
   1.05642225   1.05642383   1.05969103   1.06334279   1.06617906
   1.06637226   1.06639271   1.06644187   1.07328561   1.07329015
   1.07551133   1.07719454   1.07726469   1.07733779   1.07742473
   1.07855389   1.08266914   1.08275613   1.08277645   1.08286868
   1.08382951   1.08389318   1.0869546    1.08700368   1.09215035
   1.09245222   1.09291941   1.09565974   1.09569936   1.09952071
   1.09956161   1.09972805   1.09977132   1.10142544   1.10256761
   1.10257872   1.10277625   1.10278264   1.10311301   1.10322703
   1.10420282   1.1042903    1.10668296   1.10670781   1.10695903
   1.10699687   1.10743075   1.10745067   1.10882136   1.10894672
   1.10918067   1.11153954   1.11509774   1.11517552   1.11519076
   1.11528199   1.11648757   1.11675812   1.11713431   1.11713991
   1.11854183   1.12761046   1.12764218   1.12765076   1.12771688
   1.12773546   1.13852355   1.13854502   1.14384737   1.14391362
   1.14642953   1.14645438   1.15195081   1.15199933   1.15307452
   1.15309932   1.15324866   1.15328084   1.15550491   1.16375007
   1.1637555    1.16388616   1.16392991   1.17391112   1.17393101
   1.17410912   1.17413229   1.17779379   1.17790896   1.18320217
   1.1834107    1.19619562   1.19621767   1.19647509   1.19648628
   1.20385919   1.20952367   1.20955185   1.23633949   1.25611896
   1.2561497    1.26917151   1.26923687   1.27066554   1.27183185
   1.27184322   1.27844195   1.27847755   1.2841199    1.28465596
   1.29108444   1.29112649   1.2912746    1.29132441   1.29164458
   1.29168856   1.29187021   1.29192588   1.29844991   1.30031835
   1.30034937   1.30355157   1.30359538   1.30640403   1.30642277
   1.30773983   1.31848217   1.31859751   1.31956507   1.31962519
   1.31969102   1.31978222   1.32203965   1.3222681    1.32471616
   1.32491901   1.32511034   1.32892276   1.3289591    1.32904914
   1.32909299   1.3306816    1.33069638   1.34499146   1.34501982
   1.34515555   1.34522467   1.34672244   1.34713189   1.34722566
   1.34944803   1.34951712   1.35047077   1.35050395   1.35066779
   1.35072101   1.35426556   1.35509821   1.35511583   1.35515154
   1.35517284   1.36136209   1.36150701   1.36168381   1.36177751
   1.36452336   1.36456779   1.36825107   1.37061386   1.37063964
   1.37095827   1.37098238   1.38327408   1.38640332   1.38643176
   1.39115143   1.3911835    1.39156675   1.39396215   1.39401217
   1.39517398   1.39521378   1.39528423   1.39528659   1.39587789
   1.3962408    1.39631189   1.39859467   1.39876412   1.40043355
   1.40063271   1.40068418   1.40098358   1.40100405   1.40116101
   1.40117002   1.40382085   1.40446564   1.4045105    1.40480111
   1.4048456    1.40493423   1.40496983   1.40498298   1.40519883
   1.40572499   1.40575412   1.40583332   1.40587857   1.40667342
   1.40790219   1.40838363   1.40842018   1.40854171   1.40863447
   1.41391057   1.41403342   1.41558075   1.41615998   1.41621608
   1.41764135   1.41772423   1.41915881   1.41919248   1.41928382
   1.41962481   1.41976916   1.41984452   1.41987998   1.41994811
   1.42430599   1.4243437    1.4244021    1.42443475   1.43036904
   1.43042739   1.43175412   1.43182556   1.43764333   1.43766983
   1.44215802   1.44219291   1.44404242   1.44406225   1.44413615
   1.44414172   1.44481837   1.44485895   1.44722881   1.44732422
   1.44765668   1.44769865   1.44772497   1.4477466    1.44949521
   1.44969134   1.45952162   1.45979144   1.45988516   1.46041835
   1.46046383   1.46061122   1.46068452   1.46367595   1.46370177
   1.46603704   1.46979114   1.47000476   1.47040381   1.47045282
   1.47047188   1.47056307   1.47204704   1.47205771   1.47401199
   1.47452871   1.4745673    1.47457681   1.47463515   1.47518919
   1.47520161   1.47862093   1.47869486   1.4787766    1.48202314
   1.48208385   1.4839816    1.48426104   1.48440368   1.48465165
   1.48471563   1.48651528   1.49032385   1.49032835   1.49415006
   1.52286755   1.52291865   1.54291573   1.54295137   1.54410433
   1.5441687    1.54764031   1.54766063   1.5477644    1.54778207
   1.54779694   1.54784391   1.54863492   1.54866862   1.54883685
   1.5488944    1.56651067   1.56654088   1.56666123   1.56672073
   1.58443764   1.58856018   1.58859839   1.59031646   1.59035943
   1.59730971   1.59733622   1.59749346   1.59755099   1.60368648
   1.60369667   1.61016901   1.61021145   1.61107113   1.61124937
   1.61535892   1.61537603   1.62094754   1.63400551   1.63404616
   1.63419691   1.63426853   1.63975591   1.63980343   1.64999359
   1.66469445   1.66473231   1.66482828   1.6648944    1.66867092
   1.6687468    1.67973338   1.68662848   1.68669257   1.68734506
   1.69366304   1.69374204   1.69711481   1.69809567   1.69821774
   1.70066937   1.70080493   1.70112816   1.70134033   1.70342074
   1.70355247   1.70844915   1.70847723   1.7107866    1.71080245
   1.71100628   1.71102407   1.7157442    1.71968674   1.71998339
   1.72005793   1.72267153   1.72268279   1.72397082   1.72404065
   1.72408248   1.72420502   1.7271963    1.72751196   1.72758657
   1.72761668   1.72774862   1.72845934   1.73436552   1.74383393
   1.74393068   1.74700617   1.74709007   1.74847563   1.7543343
   1.75442261   1.75945314   1.75952292   1.76859217   1.76868438
   1.77880481   1.77885811   1.78249885   1.78431575   1.78432901
   1.7844546    1.78449762   1.80262563   1.80804568   1.80809915
   1.8081343    1.80818031   1.8082854    1.80834709   1.81945936
   1.81950807   1.81961614   1.81967872   1.83405391   1.83410574
   1.83418564   1.83425097   1.8463024    1.84637892   1.86863793
   1.86869538   1.86923747   1.86928704   1.87451129   1.87452777
   1.88092177   1.88103563   1.88283603   1.8849605    1.88551463
   1.88942025   1.8896082    1.8959866    1.90051629   1.90059357
   1.9006562    1.90079868   1.90377535   1.91120822   1.91136033
   1.91750446   1.91757759   1.92521896   1.92535317   1.92673208
   1.93089303   1.93128723   1.93132661   1.9314188    1.93146771
   1.94059162   1.9406298    1.94074296   1.94079153   1.95276897
   1.95283377   1.95290306   1.95299065   1.95930484   1.95936877
   1.96102646   1.96122118   1.97193416   1.97200317   1.98131546
   1.98141048   1.98594679   1.98600439   1.98612647   1.98623028
   1.993088     1.99316787   1.99805125   1.9981304    2.00402053
   2.00405162   2.00421496   2.00427069   2.0085764    2.01130702
   2.01137217   2.01196055   2.01200937   2.27441028   2.29910123
   2.29932465   2.31330898   2.31334951   2.33006246   2.34400251
   2.34405114   2.34418581   2.34429515   2.35136954   2.35140983
   2.36266319   2.36269784   2.36606041   2.36608638   2.36625693
   2.36633553   2.36875349   2.36963257   2.36965868   2.36983051
   2.36991002   2.37300427   2.37308171   2.38013169   2.38016354
   2.38063691   2.38070091   2.40979337   2.40992911   2.45208573
   2.48283967   2.48285802   2.48337465   2.4853218    2.48536191
   2.48601842   2.48702358   2.48705873   2.4872125    2.48728772
   2.48760488   2.48768539   2.48979493   2.48987199   2.48989912
   2.48994096   2.49046572   2.49053666   2.49055868   2.4906063
   2.49295695   2.49313037   2.51534147   2.51537561   2.5154932
   2.51553945   2.52188769   2.52203608   2.525655     2.54263845
   2.54266208   2.55339669   2.55568475   2.55573222   2.56131957
   2.56136263   2.56347963   2.56765688   2.56770859   2.56783228
   2.56791223   2.57039939   2.57415196   2.57419201   2.57430832
   2.57439418   2.5744832    2.57457136   2.57814784   2.57826459
   2.58181688   2.58679991   2.58705977   2.58852713   2.58879737
   2.58882435   2.58891468   2.58935901   2.5894366    2.5896078
   2.58973299   2.59277296   2.59979179   2.59997247   2.60167116
   2.60178108   2.60186335   2.61498155   2.61504744   2.61957252
   2.61957342   2.61975852   2.61979886   2.62624952   2.6287642
   2.62879444   2.62906556   2.62909834   2.62990817   2.62992846
   2.63060867   2.63062868   2.63082841   2.6308638    2.64182895
   2.64259786   2.64263982   2.64280354   2.6429023    2.65051643
   2.65054115   2.66561626   2.66564365   2.66716669   2.66740597
   2.68194313   2.941271     2.94127847   2.94243892   2.94256035
   2.94271651   2.94324613   2.94327381   2.94347509   2.94350757
   2.94420915   2.9443431    2.94460933   2.94530009   2.94532836
   2.94545703   2.94548743   2.94577813   2.94586982   2.94594399
   2.94599664   2.9462441    2.94633722   2.94798609   2.94801362
   2.94837586   2.94840511   2.9484674    2.95110785   2.95140836
   2.95143571   2.95533071   2.95537732   2.95742825   2.9575591
   2.95758605   2.95768841   2.95780535   2.95790248   2.95790875
   2.95807775   2.95820809   2.95824831   2.95842426   2.95895393
   2.95915204   2.95933191   2.95944239   2.96107237   2.96113969
   2.96445582   2.96458166   2.96824497   2.96847573   2.97409344
   2.97643684   2.97660458   2.97661204   2.97691803   2.9819732
   2.98662151   2.98686411   2.99134044   2.99141197   2.9975425
   2.99760846   3.00003858   3.00804392   3.00825173   3.00870098
   3.00873263   3.00874044   3.00883533   3.00903961   3.00910454
   3.00914669   3.00950262   3.00993509   3.01092099   3.01749311
   3.01754273   3.01984168   3.01988789   3.02157023   3.02159236
   3.02691843   3.02696304   3.02703272   3.02707695   3.02724017
   3.02732972   3.02737023   3.02745132   3.03652122   3.03659221
   3.03838862   3.03844931   3.08481872   3.09352851   3.0936243
   3.10010674   3.10035773   3.1039341    3.10742806   3.10755103
   3.10766572   3.10789738   3.10925417   3.10947863   3.11322622
   3.11344637   3.11411659   3.11425797   3.11426695   3.11456982
   3.11556885   3.11563845   3.11575128   3.11577905   3.11587881
   3.11588756   3.11594731   3.11596842   3.11623132   3.11627057
   3.1164806    3.12063944   3.12070068   3.12633584   3.13711676
   3.13755665   3.13912041   3.14006768   3.1499765    3.15005594
   3.15236117   3.15242049   3.15271002   3.15283501   3.15692311
   3.15701159   3.15863628   3.15873567   3.16114369   3.16122213
   3.16148472   3.16164339   3.16180024   3.16188212   3.16286251
   3.16295918   3.16318596   3.16334191   3.16602883   3.16613621
   3.16676177   3.16686915   3.16862108   3.16910136   3.17038972
   3.17072453   3.2180248    3.2182588    3.21923954   3.2194011
   3.22129338   3.22150912   3.22239673   3.22306205   3.22533422
   3.22556723   3.2291431    3.23081705   3.23094024   3.23104787
   3.23127756   3.231704     3.23180049   3.2318751    3.23193497
   3.23216535   3.23226766   3.23228909   3.23240608   3.23254169
   3.23275149   3.23504185   3.23525008   3.23624062   3.2365465
   3.24327715   3.24342442   3.24759418   3.52977751   3.52986619
   3.5312569    3.53134447   3.53309825   3.5459184    3.54596951
   3.54627765   3.54640977   3.54839869   3.54847484   3.5525351
   3.5525846    3.55289312   3.55302455   3.55442363   3.55496371
   3.55520777   3.55710439   3.55752663   3.55962691   3.55967516
   3.55999093   3.56011416   3.56445359   3.57542717   3.57552112
   3.58084185   3.58093842   3.58299313   3.58307269   3.59525319
   3.65149675   3.65285048   3.65311114   3.66113775   3.66123774
   3.6658298    3.66599448   3.66602256   3.66631955   3.66705214
   3.67045079   3.67053534   3.67060823   3.67090532   3.67670053
   3.67695271   3.73752403   3.73775112   3.73887393   3.73909379
   3.74197575   3.74214113   3.74216313   3.74247092   3.74467665
   3.74483225   3.74489216   3.74516758   3.74859284   3.74882544
   3.7505026    3.75072563   3.83725036   3.83874862   3.8457528
   3.84580809   3.85547354   3.85549249   3.85626534   3.85629863
   3.85735819   3.85776572   3.86650894   3.86708313   3.8673206
   3.87247911   3.8726994    3.87275778   3.87300232   3.87314377
   3.87352125   3.87356896   3.87397301   3.87409974   3.87529824
   3.87534933   3.87536738   3.87567052   3.87580207   3.87985995
   3.88029849   3.88107434   3.88115105   3.88130258   3.8813632
   3.88258358   3.88279488   3.88686793   3.88691837   3.8879571
   3.88812349   3.88815076   3.88845488   3.89145514   3.89161194
   3.89163632   3.89195624   3.89316677   3.89331517   3.89339586
   3.89366263   3.89441762   3.89458159   3.89630114   3.89648278
   3.89709096   3.89733474   3.89767687   3.89773672   3.89781788
   3.89795703   3.8990798    3.9000675    3.90213933   3.90240251
   3.90564915   6.17459278   6.22213058   6.22257722   6.23462991
   6.23468369   6.2462255    6.26675187   6.26678725   6.26715025
   6.26724659   6.28044278   6.28912024   6.28948158   6.29613722
   6.29632524   6.30304575   6.30319567   6.30332624   6.30355782
   6.3044966    6.30455417   6.31589815   6.31606217   6.31613414
   6.31634625   6.34119563   6.34137489   6.34918458   6.37218665
   6.37233977   6.38686894   6.38700612   6.42194609   6.42773524
   6.42780598   6.43289571   6.43323325   6.43839746   6.43863562
   6.44071967   6.44083587   6.4409921    6.44120306   6.44532894
   6.44544963   6.4455919    6.4456926    6.44787709   6.45618782
   6.45641864   6.45689256   6.45790262   6.45800898   6.45816792
   6.45817092   6.45828858   6.45833759   6.45838169   6.45858058
   6.46481839   6.46500103   6.46504353   6.465147     6.47872304]
nelec by numeric integration = 639.9990389503062
    CPU time for vxc   7443.26 sec, wall time    116.32 sec
    CPU time for sr jk   9182.03 sec, wall time    111.67 sec
    CPU time for vj and vk   9182.04 sec, wall time    111.68 sec
E1 = -5187.553721190134  Ecoul = 1692.023072101317  Exc = -592.047942560616
cycle= 3 E= -4883.73627836934  delta_E= -10.9  |g|= 0.254  |ddm|= 5.97
    CPU time for cycle= 3  16652.64 sec, wall time    228.45 sec
  HOMO = -0.109880019075319  LUMO = 0.0932829189852848
  mo_energy =
[-18.64743471 -18.64720177 -18.64713644 -18.64705421 -18.64693139
 -18.64684305 -18.64679587 -18.64676421 -18.6467291  -18.64669063
 -18.64668856 -18.64664538 -18.64659952 -18.64657905 -18.64657619
 -18.64656708 -18.64650826 -18.64648348 -18.64646878 -18.64643642
 -18.6464205  -18.64641612 -18.64638923 -18.64615801 -18.64611133
 -18.64607885 -18.64604286 -18.64575297 -18.64568627 -18.64563093
 -18.64559426 -18.64556518 -18.61634127 -18.61589019 -18.61583226
 -18.61583184 -18.61574403 -18.61543334 -18.61539758 -18.61539711
 -18.61527015 -18.61524393 -18.615223   -18.61520837 -18.61479239
 -18.61452486 -18.61445328 -18.61433417 -18.61419843 -18.61406536
 -18.61401501 -18.61394516 -18.61386958 -18.61384062 -18.6137734
 -18.61376923 -18.61368834 -18.61356303 -18.61355008 -18.61341196
 -18.61338156 -18.61326915 -18.6132294  -18.613182    -0.79370772
  -0.7904951   -0.79041103  -0.78997129  -0.78985458  -0.78737664
  -0.7872283   -0.78715111  -0.78710385  -0.78615834  -0.7854396
  -0.78537449  -0.78533181  -0.78526925  -0.7850545   -0.78419583
  -0.78411696  -0.78391936  -0.78382712  -0.78377707  -0.78372823
  -0.78372555  -0.78365919  -0.78352712  -0.7834968   -0.78346511
  -0.78340041  -0.78218023  -0.78213151  -0.78207737  -0.78197675
  -0.7818319   -0.73916933  -0.73908484  -0.73902657  -0.73894618
  -0.73891864  -0.73745475  -0.73738786  -0.73732562  -0.73728443
  -0.73720723  -0.73715484  -0.73699873  -0.73695506  -0.73694574
  -0.73689511  -0.73652682  -0.73629972  -0.73534332  -0.73528118
  -0.73521869  -0.73520477  -0.73501023  -0.7339602   -0.73303523
  -0.73288517  -0.73269951  -0.73266033  -0.72969202  -0.72941725
  -0.72883489  -0.72876959  -0.72475219  -0.36711723  -0.36701158
  -0.36700388  -0.36696842  -0.36684876  -0.36680211  -0.36679434
  -0.36675752  -0.36674788  -0.36668619  -0.36667471  -0.3666688
  -0.36662818  -0.36657857  -0.36653579  -0.36650201  -0.36639711
  -0.36594934  -0.36589277  -0.36576909  -0.3656691   -0.36491734
  -0.36489546  -0.36477979  -0.36471509  -0.36467577  -0.36446517
  -0.36386115  -0.36379652  -0.36365256  -0.36361295  -0.36280812
  -0.32222295  -0.32186032  -0.32179309  -0.3214621   -0.32141041
  -0.3211315   -0.32051778  -0.32040146  -0.32037977  -0.32027354
  -0.31996905  -0.31954983  -0.31940928  -0.31925272  -0.31920147
  -0.31903937  -0.31887998  -0.31885952  -0.31876903  -0.31873557
  -0.3187063   -0.3186703   -0.31861718  -0.31759313  -0.31754429
  -0.31750533  -0.31748397  -0.31720953  -0.3171945   -0.31713517
  -0.31698565  -0.31399017  -0.24581267  -0.23690415  -0.23681288
  -0.23244044  -0.23230158  -0.2303544   -0.23024565  -0.23022207
  -0.23005103  -0.22585402  -0.22577652  -0.22567156  -0.22562955
  -0.22141073  -0.22132523  -0.22127817  -0.22122046  -0.22119811
  -0.22111693  -0.22101589  -0.22098623  -0.22064263  -0.21866895
  -0.21856969  -0.21434942  -0.21270478  -0.20515789  -0.20507472
  -0.20239901  -0.20236044  -0.20231021  -0.20218447  -0.19525629
  -0.19514428  -0.19505459  -0.19492494  -0.19324971  -0.19315554
  -0.18833171  -0.18287181  -0.18024927  -0.18015141  -0.176875
  -0.17674207  -0.17670386  -0.17669198  -0.17661709  -0.17656051
  -0.17652794  -0.17644943  -0.17574024  -0.17302983  -0.17294318
  -0.17286658  -0.17281821  -0.16774084  -0.16764721  -0.16748177
  -0.16739058  -0.165822    -0.16571134  -0.16120596  -0.16116778
  -0.15170392  -0.13553234  -0.13548254  -0.13525837  -0.13521144
  -0.13508513  -0.13492199  -0.13373195  -0.13357225  -0.13350212
  -0.13344707  -0.13283205  -0.13281197  -0.1327748   -0.13273701
  -0.13269448  -0.13265715  -0.13260443  -0.13258769  -0.13251682
  -0.13249131  -0.13246981  -0.13232786  -0.13231918  -0.1319236
  -0.13180065  -0.13179185  -0.13177166  -0.13171742  -0.13156333
  -0.13111271  -0.1310303   -0.12957642  -0.11455531  -0.11346642
  -0.11340627  -0.11318894  -0.11286106  -0.1127166   -0.11262157
  -0.11243626  -0.11230106  -0.11222526  -0.11217581  -0.11213932
  -0.11210805  -0.11206827  -0.11199634  -0.11193417  -0.11189747
  -0.1118364   -0.1118197   -0.11172449  -0.111721    -0.11166014
  -0.11150022  -0.11145883  -0.11141575  -0.11131432  -0.11121279
  -0.11112757  -0.1108709   -0.11066518  -0.11059803  -0.10988002
   0.09328292   0.13136802   0.13138378   0.13436025   0.13441167
   0.16984157   0.16986937   0.16990931   0.16992534   0.18728618
   0.18731096   0.19615875   0.19619641   0.204472     0.20608294
   0.22195617   0.22200036   0.2220425    0.22206811   0.2299745
   0.23003553   0.23006562   0.23009908   0.23748954   0.23752093
   0.23914677   0.24102523   0.24107866   0.25232841   0.25232929
   0.27359367   0.27369051   0.27640877   0.28095454   0.28098546
   0.286038     0.28608015   0.28818468   0.28823993   0.2907132
   0.29071565   0.29079025   0.29079476   0.29851916   0.29855703
   0.31094758   0.31420171   0.3211938    0.3212195    0.32126216
   0.32128694   0.32981663   0.3298752    0.332481     0.33251277
   0.34093916   0.34099399   0.34107164   0.34107797   0.34670598
   0.34670906   0.34745586   0.34752081   0.35207987   0.35211881
   0.35355095   0.35360644   0.35370496   0.35371699   0.35461211
   0.35565381   0.35571221   0.36903149   0.37293766   0.37299401
   0.37438774   0.37443178   0.37676911   0.37678494   0.38215854
   0.38220079   0.38221566   0.38229923   0.38234833   0.38238294
   0.38705522   0.38716229   0.39089024   0.39098825   0.39103722
   0.39106453   0.39110442   0.39763338   0.40155086   0.40163959
   0.40375497   0.40382677   0.40386708   0.40714011   0.40715534
   0.40819576   0.40823626   0.4104991    0.41058066   0.41153609
   0.41161261   0.41161408   0.41167347   0.41265779   0.41270526
   0.41271976   0.41276303   0.41329269   0.4145724    0.41461629
   0.41751917   0.41767271   0.41778959   0.42408983   0.42416191
   0.4242163    0.42426453   0.43094013   0.43104968   0.44056756
   0.44343056   0.44344873   0.44636288   0.50360871   0.5357186
   0.53572984   0.54247656   0.54253998   0.56223332   0.56997217
   0.56997755   0.5727519    0.57276295   0.57572049   0.57573474
   0.57575992   0.57577489   0.58587062   0.58587642   0.59080581
   0.59083083   0.59086086   0.59087147   0.59317121   0.59324032
   0.59464544   0.59468293   0.59470896   0.59473485   0.60716867
   0.60718705   0.60938978   0.60983845   0.60985069   0.61565286
   0.61570893   0.61572832   0.61573144   0.61575026   0.61906614
   0.61906868   0.62081323   0.62086687   0.63755525   0.63756856
   0.64344147   0.64344733   0.64347241   0.64347803   0.64844199
   0.65443546   0.65445673   0.66678635   0.66679558   0.6745648
   0.67565242   0.67566814   0.67661259   0.67663411   0.67664915
   0.6766615    0.6791303    0.67916227   0.68072411   0.68512731
   0.69199159   0.69199806   0.69751811   0.69758291   0.70408737
   0.70413374   0.70415482   0.70418993   0.70800067   0.70804814
   0.70805888   0.70808071   0.71404454   0.71408748   0.71851346
   0.72664237   0.7266807    0.73128555   0.73173733   0.73256748
   0.73708051   0.73712524   0.73714442   0.73717091   0.73741795
   0.7374542    0.73745449   0.73748412   0.74789576   0.74792158
   0.74830235   0.74833689   0.75639347   0.75642284   0.75642343
   0.75644334   0.75866912   0.75868742   0.76428416   0.76429226
   0.76430131   0.76431534   0.76732732   0.76733152   0.77229608
   0.77233343   0.78679623   0.78812724   0.78813662   0.78938892
   0.78938998   0.793488     0.79351947   0.79353151   0.79355509
   0.79442819   0.79444792   0.79543443   0.79850113   0.79852805
   0.82821196   0.82822599   0.8442067    0.85739439   0.85740432
   0.92824305   0.96130541   0.96381201   0.9638279    0.98502936
   0.99714286   0.99723352   1.00791719   1.01717507   1.01724553
   1.01727736   1.01732307   1.03074032   1.03081894   1.03192171
   1.03200784   1.03422077   1.03432122   1.03574925   1.03578529
   1.03584492   1.03590574   1.04225298   1.04235474   1.05467508
   1.05472706   1.05474799   1.05476701   1.05635668   1.05637114
   1.05638427   1.0564161    1.06119654   1.06302743   1.06694966
   1.06708864   1.06836229   1.06838566   1.0767221    1.07673931
   1.07875574   1.07918146   1.07926623   1.07927751   1.0793466
   1.08131054   1.08332243   1.08340059   1.08341723   1.08347818
   1.0843074    1.08436031   1.0876916    1.08772518   1.09346536
   1.0955525    1.09573335   1.09578514   1.095838     1.09723337
   1.09726775   1.09922783   1.09926425   1.10168512   1.10247757
   1.1025754    1.10436072   1.10436953   1.10448208   1.10448814
   1.10561895   1.10569882   1.106886     1.10727127   1.10737969
   1.10783858   1.10784981   1.10894193   1.1089756    1.10911287
   1.10913122   1.1118683    1.114695     1.11475117   1.11475275
   1.11481173   1.1165993    1.11661288   1.11800502   1.11815739
   1.12237645   1.12678721   1.12683131   1.12684144   1.1268595
   1.13203828   1.14026861   1.14028751   1.14577044   1.14579972
   1.14763443   1.14765988   1.15344467   1.1534609    1.15481675
   1.15482423   1.1549383    1.15495011   1.15530323   1.16453271
   1.16456356   1.16463753   1.16464468   1.17409313   1.17409317
   1.1741949    1.17420425   1.17973367   1.17979705   1.18504419
   1.18517229   1.19539457   1.19540128   1.19916884   1.19919854
   1.2072805    1.20729259   1.20754658   1.23997978   1.26012229
   1.26012884   1.26732339   1.26737529   1.27245296   1.27735997
   1.27736567   1.28045795   1.28049099   1.28185893   1.28441656
   1.29316482   1.29319035   1.29326987   1.29329293   1.29339773
   1.29342295   1.29352693   1.29354007   1.29841295   1.29841912
   1.2991681    1.30434114   1.30463079   1.30465809   1.30829839
   1.30832073   1.31761332   1.31765848   1.31865556   1.31872674
   1.31875143   1.31879293   1.32412184   1.32413012   1.32421309
   1.32424058   1.32753563   1.32905855   1.32909686   1.32911789
   1.32914851   1.3315725    1.33158216   1.34525462   1.34527641
   1.34535009   1.34536258   1.34682209   1.34752114   1.34756529
   1.34970569   1.34973586   1.3507778    1.35081914   1.35088634
   1.35090262   1.35560253   1.35561349   1.35563005   1.35564098
   1.35753493   1.36171787   1.36178768   1.36215011   1.36223083
   1.36471016   1.36473556   1.36950718   1.37104188   1.37108493
   1.37137134   1.37138486   1.38425683   1.38691407   1.38695264
   1.39006054   1.39149244   1.39151759   1.39489049   1.39505593
   1.39507961   1.39589007   1.39592914   1.39683473   1.39687989
   1.39715075   1.39716599   1.39879123   1.39885076   1.39927669
   1.39930435   1.39952254   1.40260006   1.40262884   1.4026752
   1.40270091   1.40390806   1.40473149   1.4051111    1.40514846
   1.4053213    1.40539639   1.40624633   1.40629343   1.40631337
   1.40635758   1.40646799   1.40647985   1.40653331   1.40654925
   1.40712943   1.40841575   1.4084481    1.40849043   1.40850551
   1.41340116   1.4134497    1.41579901   1.41682464   1.41688994
   1.41718047   1.41722925   1.41877705   1.41881887   1.41883231
   1.41886862   1.41929524   1.42026653   1.4203143    1.42256982
   1.42444824   1.42447576   1.42449304   1.42451728   1.42990299
   1.42993891   1.43135586   1.43140506   1.43846805   1.43849608
   1.4437992    1.44382756   1.44593933   1.44594357   1.44598054
   1.4459812    1.44677534   1.44680849   1.4470873    1.44712511
   1.44806351   1.44806635   1.44808736   1.44810227   1.45243901
   1.45252176   1.45785835   1.45789291   1.45948177   1.46260285
   1.4626612    1.46269713   1.4627229    1.46427597   1.464303
   1.4660572    1.47112244   1.47114687   1.47115496   1.47116926
   1.47155377   1.47162923   1.47306545   1.47307193   1.47593864
   1.47594291   1.47595147   1.47597214   1.47660432   1.47673024
   1.47673484   1.47893199   1.47895925   1.48086305   1.4831372
   1.48317964   1.48515935   1.48517687   1.48591675   1.48600475
   1.4864862    1.48684402   1.49189603   1.49190512   1.49577507
   1.52373651   1.52378233   1.5447226    1.54474612   1.54584647
   1.54588183   1.54909892   1.54913336   1.54917314   1.54919072
   1.54926059   1.54928037   1.55020498   1.55024128   1.55029658
   1.55031413   1.56876968   1.56881932   1.56884655   1.56886493
   1.58505556   1.58959433   1.58962017   1.59038519   1.59040667
   1.59784734   1.59787439   1.59792236   1.59793895   1.6070426
   1.60706046   1.6113918    1.61142062   1.61361735   1.61368771
   1.61673341   1.61674547   1.62363855   1.63537796   1.63542016
   1.6354616    1.63548527   1.64130953   1.64133551   1.65000894
   1.66554959   1.66558627   1.6656001    1.66562337   1.66967014
   1.66971157   1.6815247    1.68716866   1.68718227   1.68884604
   1.69478994   1.6948348    1.69779735   1.69802338   1.69806147
   1.70093266   1.70101199   1.70248062   1.70255976   1.70366948
   1.70374942   1.70948305   1.70950536   1.71230572   1.7123345
   1.71240432   1.7124129    1.71787057   1.72136959   1.72156035
   1.72166443   1.72433133   1.72438275   1.72440432   1.72442883
   1.72480003   1.72481101   1.72627976   1.72787167   1.72791793
   1.72794973   1.7279681    1.73057074   1.73534308   1.7449539
   1.74498589   1.74795251   1.74800333   1.74842011   1.75535344
   1.75539306   1.76047221   1.76052029   1.76834939   1.76839174
   1.78032234   1.78034434   1.78369645   1.78523572   1.78527349
   1.78529888   1.7853127    1.80378552   1.8096174    1.80964568
   1.80967445   1.80970528   1.80973201   1.80975686   1.82112698
   1.8211574    1.82118826   1.82121875   1.83448818   1.8345213
   1.83529443   1.83532939   1.84649172   1.84653027   1.87029779
   1.87033628   1.87098652   1.87102473   1.87640799   1.87642831
   1.88042439   1.88047285   1.88221881   1.88412392   1.88729433
   1.88939146   1.88944462   1.89642453   1.90016287   1.90021263
   1.90022755   1.90025347   1.90547186   1.91053921   1.91056334
   1.9171678    1.91720161   1.92664962   1.92668589   1.92794949
   1.93015918   1.93265239   1.93268712   1.93270955   1.93272943
   1.94142693   1.94146711   1.94148745   1.9415117    1.95348956
   1.95354232   1.95354479   1.95358049   1.96037301   1.9604144
   1.96231183   1.96237798   1.9721443    1.97216142   1.98160851
   1.98163976   1.98639137   1.98641684   1.98645062   1.98647075
   1.99371903   1.9937396    1.99855705   1.99860417   2.00446171
   2.00447068   2.004521     2.00452973   2.00952297   2.01173878
   2.01177777   2.01257514   2.01258491   2.27597327   2.30099117
   2.30107902   2.31517552   2.31519835   2.3322832    2.34602742
   2.34610704   2.34613456   2.34617365   2.35368341   2.35372231
   2.36503529   2.36507147   2.36871214   2.36877833   2.36882686
   2.36885351   2.37117893   2.37232615   2.37239345   2.37244186
   2.37246919   2.37591703   2.37597678   2.38244188   2.38246473
   2.38361662   2.38367408   2.41268135   2.41273584   2.45582679
   2.4833513    2.48336139   2.4854387    2.48775884   2.4877705
   2.48822702   2.48825418   2.48929346   2.48976835   2.48982832
   2.49010426   2.49016434   2.49132107   2.49135758   2.49139032
   2.49142451   2.49221162   2.49225297   2.49228381   2.4923198
   2.4945774    2.49464913   2.51805445   2.51809811   2.51815368
   2.51817906   2.52477359   2.52486308   2.52552495   2.5448582
   2.54487185   2.554639     2.55466313   2.55545      2.56025975
   2.56027743   2.56512349   2.56737136   2.56741902   2.56745472
   2.56748384   2.56905936   2.57334469   2.57339538   2.57348752
   2.57353728   2.57356743   2.57359094   2.57838557   2.57845788
   2.58077778   2.58542403   2.58551537   2.58760716   2.58771071
   2.58820585   2.58828144   2.58831371   2.58836149   2.58850287
   2.58855964   2.59173395   2.6000679    2.60042611   2.60045705
   2.60047703   2.60054013   2.61555775   2.61559973   2.61980954
   2.6198154    2.61990309   2.61990539   2.62659129   2.62907614
   2.62907734   2.62910013   2.62912336   2.62999782   2.62999876
   2.63064015   2.63064669   2.63074285   2.63074778   2.64255901
   2.64313525   2.64317863   2.64325544   2.64327517   2.65061577
   2.65062724   2.66606845   2.66608233   2.66770312   2.66780687
   2.68232178   2.94512535   2.94518846   2.94537213   2.94540717
   2.9467207    2.94852079   2.94855865   2.95113881   2.95117222
   2.95118092   2.95121262   2.95124884   2.95127776   2.95134438
   2.95138147   2.95197984   2.95202963   2.9520855    2.95215279
   2.95289186   2.95315602   2.95368296   2.95372207   2.95543702
   2.9555525    2.95611999   2.95621706   2.95628473   2.95633234
   2.95642581   2.9564491    2.95661378   2.95664627   2.95674026
   2.95676551   2.95710182   2.95757663   2.95761306   2.95779379
   2.95781336   2.95792045   2.95796657   2.95882575   2.95898703
   2.96291349   2.96292758   2.96362543   2.96369313   2.9639817
   2.96404292   2.96597157   2.96599739   2.96619592   2.96905427
   2.97156246   2.97167701   2.97178265   2.97180188   2.97719524
   2.98150962   2.98157528   2.98623663   2.98628471   2.994695
   3.00447314   3.00454707   3.01399237   3.01558715   3.01574868
   3.01579486   3.01582443   3.01584655   3.01596958   3.01599149
   3.01621447   3.01638573   3.01804545   3.01874468   3.02391677
   3.02399807   3.02753349   3.02758265   3.02759691   3.02762969
   3.03370302   3.03383084   3.03395453   3.03400253   3.03402541
   3.03414292   3.03426216   3.03431254   3.0444293    3.04451546
   3.04628281   3.04636198   3.07839653   3.08820294   3.08827274
   3.09719996   3.0973001    3.09978721   3.10408479   3.1042396
   3.10467118   3.10476995   3.10485538   3.10489709   3.10774796
   3.10791292   3.10959426   3.10969635   3.10978293   3.10980924
   3.11117922   3.11127277   3.1113056    3.11137049   3.11139257
   3.11146552   3.11194565   3.11211656   3.11302344   3.11314555
   3.11493783   3.11945487   3.11948811   3.1248439    3.14209708
   3.14229788   3.14362107   3.14564619   3.15509544   3.15518477
   3.15800645   3.15813443   3.15826483   3.15830923   3.16391529
   3.16395608   3.16402999   3.16403861   3.16734785   3.16751031
   3.16759982   3.16765814   3.16767186   3.16777128   3.16932757
   3.16949168   3.1695983    3.16965776   3.17382158   3.17392087
   3.17480787   3.17490683   3.17669597   3.17734007   3.17866609
   3.17891922   3.21368094   3.21383232   3.21619541   3.21629858
   3.21709265   3.21724662   3.21876026   3.22078988   3.2208474
   3.22119669   3.22443401   3.22923543   3.22933439   3.22937396
   3.22940596   3.22947867   3.22948902   3.22949005   3.22958468
   3.22960101   3.22974168   3.22981527   3.22984537   3.23008538
   3.23022061   3.23288476   3.23302638   3.23571424   3.23585122
   3.24201186   3.24211041   3.24690208   3.53817778   3.53827194
   3.53961625   3.53970946   3.54077845   3.55398968   3.55413448
   3.55428886   3.55433006   3.55666434   3.55675083   3.56067128
   3.5608146    3.56097287   3.56101341   3.56283084   3.56299576
   3.56328932   3.56513691   3.5653754    3.56737811   3.56751672
   3.56765745   3.56769844   3.57195485   3.58334065   3.58343422
   3.58862536   3.58871791   3.59058252   3.59066804   3.60337255
   3.64626451   3.64734513   3.64743094   3.65533697   3.65541404
   3.6604832    3.66060548   3.66069235   3.66071903   3.66209124
   3.66468684   3.66489334   3.66517774   3.66526131   3.67136876
   3.67144195   3.73209008   3.73224918   3.73379939   3.73395622
   3.73675763   3.73688963   3.73695641   3.7370005    3.73946914
   3.73959909   3.73967831   3.73971188   3.74315978   3.74331863
   3.74542332   3.74558049   3.84609303   3.84794826   3.85490707
   3.85497356   3.85975968   3.85976622   3.86059287   3.8610498
   3.86113221   3.86114715   3.86115774   3.86624793   3.86651689
   3.86917373   3.87664783   3.87680965   3.88130854   3.88148465
   3.88162921   3.88188446   3.8819243    3.88199684   3.88205165
   3.8821338    3.88218913   3.88220372   3.88224654   3.88227476
   3.88231233   3.88340943   3.88350019   3.88367188   3.88369441
   3.88531404   3.88539192   3.8860981    3.88623519   3.88627952
   3.88634371   3.8864431    3.88648089   3.88817587   3.88833235
   3.88833545   3.88842229   3.88876948   3.8890118    3.89182456
   3.89198354   3.89316549   3.89322198   3.89429328   3.89478306
   3.8948058    3.89522867   3.89523648   3.89547856   3.89554181
   3.89574794   3.89583608   3.89637384   3.89646178   3.89972089
   3.90765836   6.17823314   6.22839099   6.22872664   6.23915348
   6.23921605   6.2544702    6.27351912   6.27363138   6.27389478
   6.27392723   6.28646172   6.29525217   6.29554084   6.29940365
   6.29961778   6.30692066   6.30717975   6.30721155   6.30736911
   6.31466927   6.31474591   6.31959725   6.31982315   6.31983522
   6.32000846   6.34610147   6.34630845   6.36066695   6.38186728
   6.38204769   6.39972274   6.399886     6.42114272   6.42610519
   6.42616935   6.42963588   6.42986764   6.43547987   6.43575924
   6.43638141   6.43659024   6.43690027   6.43703178   6.43718117
   6.4372439    6.44482234   6.44496407   6.44518576   6.45157326
   6.45303484   6.45320003   6.45705951   6.45712848   6.45724544
   6.45727015   6.45731856   6.45738567   6.45746049   6.45758093
   6.45775907   6.45785184   6.45812675   6.45835768   6.47018662]
nelec by numeric integration = 639.9990543449304
    CPU time for vxc   7737.95 sec, wall time    120.92 sec
    CPU time for sr jk   9166.13 sec, wall time    112.03 sec
    CPU time for vj and vk   9168.12 sec, wall time    112.04 sec
E1 = -5186.261385955789  Ecoul = 1690.5451939558516  Exc = -591.8516252331391
cycle= 4 E= -4883.72550395299  delta_E= 0.0108  |g|= 0.356  |ddm|= 0.433
    CPU time for cycle= 4  16938.99 sec, wall time    233.49 sec
  HOMO = -0.114374174232467  LUMO = 0.0931938656765532
  mo_energy =
[-18.63198684 -18.63198429 -18.63194879 -18.63194515 -18.63194481
 -18.6319328  -18.63193024 -18.63190418 -18.63188725 -18.63186919
 -18.63186895 -18.63184418 -18.63183779 -18.63183609 -18.63183265
 -18.63182464 -18.63182075 -18.63180632 -18.63179657 -18.63179298
 -18.63177836 -18.63171164 -18.63168737 -18.63168453 -18.63167687
 -18.63167116 -18.63166839 -18.63165567 -18.63165326 -18.63163561
 -18.63163221 -18.63163144 -18.62776816 -18.62775007 -18.62773836
 -18.62772835 -18.62771694 -18.62770918 -18.62770535 -18.62768724
 -18.62768477 -18.62767359 -18.6276647  -18.62764042 -18.62762883
 -18.62762129 -18.62761292 -18.62760384 -18.62759763 -18.62759519
 -18.62758693 -18.62757422 -18.62757137 -18.62753676 -18.62753435
 -18.6274954  -18.62749192 -18.6274896  -18.6274872  -18.6274826
 -18.62748088 -18.62747537 -18.62747384 -18.62746595  -0.79003844
  -0.78636479  -0.78634833  -0.78576151  -0.78570314  -0.78262157
  -0.78257478  -0.78255408  -0.78252595  -0.78125712  -0.78039812
  -0.78026256  -0.78024445  -0.78023319  -0.78019073  -0.77883041
  -0.77877344  -0.7783134   -0.77829104  -0.77827932  -0.77824349
  -0.77822718  -0.77821818  -0.77821279  -0.77819266  -0.77791213
  -0.77789281  -0.77607475  -0.77606184  -0.77604532  -0.7760009
  -0.77596548  -0.74404526  -0.74391842  -0.74390737  -0.74390692
  -0.74390146  -0.74184056  -0.74183554  -0.74151689  -0.74150049
  -0.74149519  -0.74148502  -0.74145404  -0.74144455  -0.74143905
  -0.74142957  -0.74079223  -0.74073634  -0.73923867  -0.73922494
  -0.73921444  -0.73920168  -0.73901902  -0.73782371  -0.7364449
  -0.73643689  -0.73638457  -0.73637901  -0.73270344  -0.7326435
  -0.73184951  -0.73184211  -0.72735905  -0.36276647  -0.36273079
  -0.36263261  -0.36258939  -0.36245789  -0.36244292  -0.36243161
  -0.36242031  -0.36240777  -0.36240594  -0.3623598   -0.36234813
  -0.36234718  -0.36233875  -0.36231595  -0.36223052  -0.36220074
  -0.3613451   -0.36133443  -0.36116054  -0.36110294  -0.36024917
  -0.36019379  -0.36014537  -0.36012685  -0.36009807  -0.35984318
  -0.35918396  -0.35912773  -0.35896284  -0.35895312  -0.35808307
  -0.32518603  -0.324513    -0.32450739  -0.3241837   -0.32414074
  -0.32398422  -0.32304436  -0.32303461  -0.32292707  -0.32291779
  -0.322708    -0.32225543  -0.32224507  -0.32220608  -0.32219893
  -0.32175936  -0.32174837  -0.32171064  -0.32170353  -0.3216855
  -0.32167541  -0.32163908  -0.32163195  -0.32072908  -0.32072085
  -0.32070132  -0.32069431  -0.32035343  -0.32034914  -0.32011875
  -0.32007264  -0.31737668  -0.24476744  -0.23606884  -0.23605347
  -0.23213132  -0.23208499  -0.2275366   -0.22751148  -0.22734915
  -0.22732303  -0.22547799  -0.22546442  -0.22543204  -0.22542248
  -0.22178634  -0.21923963  -0.2192119   -0.21920331  -0.21918342
  -0.21900398  -0.21897472  -0.21896843  -0.21894832  -0.21823577
  -0.2182113   -0.2157979   -0.20969104  -0.20756728  -0.2075586
  -0.20153314  -0.20151385  -0.2013791   -0.20135887  -0.194889
  -0.19486848  -0.19444907  -0.19442795  -0.19041695  -0.18927319
  -0.18925817  -0.17938297  -0.17927993  -0.17925784  -0.17805023
  -0.17803512  -0.17801828  -0.17800435  -0.17786849  -0.17785336
  -0.17783623  -0.17782204  -0.17255764  -0.17161966  -0.17159869
  -0.17157314  -0.17156118  -0.1704326   -0.17042119  -0.1700714
  -0.17006022  -0.16404187  -0.16399645  -0.16026183  -0.1602578
  -0.15116901  -0.13208618  -0.13172616  -0.13170498  -0.13164888
  -0.13158879  -0.13050283  -0.1297584   -0.1297148   -0.12969425
  -0.12966844  -0.12958961  -0.12896334  -0.12892708  -0.1289224
  -0.12888722  -0.12887914  -0.12885637  -0.12884586  -0.12883024
  -0.12882163  -0.12880422  -0.12878573  -0.1287652   -0.12812046
  -0.12808751  -0.12805691  -0.12801496  -0.12770161  -0.12764803
  -0.12713255  -0.12710579  -0.12501653  -0.11922151  -0.11802488
  -0.11802352  -0.11766157  -0.11759714  -0.11669267  -0.11668572
  -0.11662997  -0.11662578  -0.11662085  -0.11602858  -0.1156222
  -0.11561868  -0.11559382  -0.11552628  -0.11522867  -0.1152275
  -0.11518094  -0.11517912  -0.11512709  -0.11512617  -0.11511747
  -0.11511482  -0.1150169   -0.1150137   -0.11495772  -0.11495688
  -0.1148193   -0.11481738  -0.11459909  -0.11459739  -0.11437417
   0.09319387   0.13133087   0.13133331   0.13438632   0.13440903
   0.1698867    0.16989195   0.16991422   0.16991501   0.18705382
   0.18705863   0.19599391   0.19599465   0.20457355   0.20619216
   0.22180775   0.22181291   0.22183581   0.22183973   0.2298354
   0.22983996   0.2298641    0.22986513   0.23757497   0.23757898
   0.23882967   0.2412089    0.24122904   0.25220386   0.25220609
   0.27319115   0.27322207   0.27623701   0.28087902   0.28088277
   0.28599831   0.28600949   0.2878684    0.28786983   0.29082618
   0.2908286    0.29085649   0.29085926   0.29819198   0.29819992
   0.31013454   0.3149129    0.3215035    0.32151242   0.32153087
   0.32153775   0.32952873   0.3295378    0.3320115    0.33201369
   0.34035343   0.34035631   0.34038547   0.34038893   0.34699292
   0.34699983   0.34730569   0.34730791   0.35187437   0.35187564
   0.35313705   0.35313772   0.35317823   0.35318249   0.35427513
   0.35482015   0.35483335   0.36804948   0.37248818   0.37249372
   0.37412639   0.37412895   0.37781899   0.37782929   0.3815929
   0.38159999   0.38162898   0.38163042   0.38193918   0.38194189
   0.38699839   0.38703633   0.39040272   0.390881     0.39088928
   0.39089672   0.39090407   0.39826731   0.40059365   0.40060746
   0.40330472   0.40330833   0.40331993   0.40808178   0.40808711
   0.40858075   0.40858676   0.41007101   0.41008213   0.41126537
   0.41127228   0.4112737    0.41128504   0.41282373   0.41283051
   0.41284201   0.41284393   0.4128543    0.41385401   0.41386313
   0.41867175   0.41871822   0.41881112   0.42537101   0.42539508
   0.42542434   0.42543713   0.43248688   0.43253558   0.44194658
   0.4449993    0.44500564   0.44813337   0.50224013   0.53439491
   0.53440256   0.54176705   0.54179264   0.56081404   0.57111157
   0.57111563   0.57354234   0.57355294   0.57502147   0.57502717
   0.57503285   0.57504115   0.58630159   0.58630729   0.59194048
   0.59195243   0.59197298   0.59197908   0.59240784   0.59242571
   0.59582289   0.59584089   0.59586316   0.59587544   0.60649619
   0.60650403   0.60900277   0.60977117   0.60977283   0.61567282
   0.61571374   0.6157175    0.61572522   0.61572733   0.61919934
   0.61921051   0.6222034    0.62222411   0.63812253   0.63813323
   0.64338661   0.64339552   0.6434042    0.64341178   0.65001442
   0.65392872   0.65392899   0.66667061   0.66667541   0.67541408
   0.67643683   0.67644316   0.67645101   0.67645702   0.67700832
   0.67701446   0.67999171   0.68050861   0.68053962   0.68563256
   0.69201154   0.69201426   0.69719936   0.6972236    0.70426699
   0.70428714   0.70491515   0.70492997   0.70920491   0.70922621
   0.70924032   0.70925006   0.71460504   0.71461814   0.71975015
   0.7261766    0.72618474   0.73096496   0.73166738   0.73303425
   0.73666139   0.73666788   0.73668164   0.73668836   0.73713746
   0.73714235   0.73714563   0.73715332   0.74769422   0.74770044
   0.74930772   0.74933508   0.75719132   0.75719877   0.75721482
   0.75721625   0.75982792   0.75983426   0.76482011   0.76482467
   0.76482842   0.76483047   0.76797205   0.76797614   0.77269672
   0.77272063   0.78757454   0.78783108   0.78783826   0.78931254
   0.78931719   0.79376914   0.79378474   0.79379569   0.79380579
   0.79548919   0.79549971   0.79626935   0.79866721   0.7986717
   0.82833557   0.82834796   0.84433454   0.85750572   0.85751157
   0.92830183   0.96220668   0.96447782   0.96448675   0.98576785
   0.99812209   0.99815593   1.00907093   1.01806522   1.0180858
   1.01810452   1.01811658   1.03087134   1.030883     1.03164809
   1.03165872   1.0346643    1.03467891   1.03507796   1.03508461
   1.03682474   1.03683557   1.04296613   1.0430021    1.05529234
   1.05529786   1.05530371   1.05530484   1.05710373   1.05710665
   1.05711756   1.05712034   1.06110979   1.06386142   1.06714076
   1.06718545   1.06774314   1.06774864   1.0753704    1.07537524
   1.07752982   1.07866794   1.07867865   1.07869289   1.07870162
   1.08034635   1.08362534   1.0836358    1.08363703   1.08364906
   1.08477444   1.08478813   1.0879238    1.08793302   1.09378527
   1.09431132   1.09435885   1.09659639   1.09660006   1.09933554
   1.09934179   1.10018821   1.1001903    1.10207845   1.10359527
   1.10361393   1.10402499   1.10402655   1.10405722   1.10406024
   1.10552877   1.10553999   1.10807349   1.10807746   1.10842745
   1.10843736   1.10847602   1.10848137   1.10906684   1.10908741
   1.10920056   1.11227046   1.11577762   1.11579523   1.1157982
   1.11581021   1.11750599   1.1175062    1.11793699   1.11798271
   1.12068299   1.12807054   1.12808064   1.12808409   1.12808989
   1.13024194   1.14000485   1.14000909   1.14556981   1.14558411
   1.1477291    1.14773169   1.15349711   1.15350924   1.15472385
   1.15473326   1.15475831   1.15476303   1.15621965   1.16489461
   1.164903     1.16492471   1.16492613   1.17498767   1.17499368
   1.1750252    1.17502845   1.17948356   1.17949789   1.18478899
   1.18482391   1.19706309   1.19706656   1.19817486   1.19817775
   1.20627769   1.20961282   1.20961623   1.23863852   1.25803704
   1.25803825   1.26888567   1.26889886   1.27190159   1.27440373
   1.27440614   1.27961989   1.27962158   1.28394654   1.28472469
   1.29235016   1.29235225   1.29238206   1.29238217   1.29285115
   1.29285526   1.29289187   1.29289298   1.29939071   1.29996899
   1.29998194   1.30443134   1.30443375   1.30673048   1.3075722
   1.30757489   1.31858945   1.31861281   1.31974702   1.31976304
   1.31977237   1.31978516   1.32354276   1.32357841   1.32532307
   1.32535705   1.32617443   1.32947631   1.32947877   1.32949799
   1.32949955   1.33149909   1.33150314   1.34578157   1.34579528
   1.34581593   1.34582162   1.34760621   1.34788074   1.34789012
   1.35002315   1.35002908   1.35119355   1.3511979    1.35122937
   1.35123213   1.35578649   1.35579179   1.35579451   1.35579988
   1.3559343    1.3623171    1.36233918   1.36234465   1.36235636
   1.36548009   1.36548595   1.36929949   1.37137747   1.37137766
   1.37147299   1.3714763    1.38435799   1.3871849    1.38718753
   1.39183092   1.39183731   1.39194128   1.39512659   1.39513381
   1.39625009   1.39625115   1.39640339   1.39658901   1.39659412
   1.39670874   1.39670976   1.39930176   1.39933154   1.4010322
   1.40106676   1.40107721   1.4022548    1.40225523   1.40227499
   1.40227791   1.40475112   1.40531995   1.40532661   1.40575881
   1.40599042   1.40599379   1.40600448   1.40600789   1.40601044
   1.40603994   1.40655965   1.40656663   1.4065833    1.40658449
   1.40805987   1.40924073   1.40925603   1.40927642   1.40928138
   1.41449161   1.41451268   1.41628232   1.41715119   1.41715935
   1.41780152   1.41781331   1.41985982   1.41986559   1.41987426
   1.41987513   1.41988278   1.42011868   1.42012997   1.421509
   1.42492955   1.42493228   1.42494208   1.4249462    1.43076031
   1.43077015   1.43200276   1.43201251   1.43860859   1.43861096
   1.44359197   1.44359488   1.44551116   1.44551228   1.44551959
   1.44552299   1.4461079    1.44611428   1.44811555   1.44813227
   1.44859415   1.44859931   1.44860261   1.44860905   1.45145369
   1.45147754   1.45983301   1.45985117   1.46037809   1.46211712
   1.46212513   1.46214633   1.46215201   1.46446277   1.4644635
   1.46663419   1.47132046   1.47135072   1.47157199   1.47158733
   1.47159056   1.4715985    1.47300405   1.47301228   1.47560134
   1.47582327   1.47583431   1.47583644   1.47584266   1.47638698
   1.47638879   1.47965591   1.47966925   1.48029047   1.48327289
   1.48328138   1.48549813   1.48553011   1.48562684   1.48563864
   1.48566017   1.48734022   1.49165375   1.49165513   1.4953148
   1.52401386   1.52401897   1.54436065   1.54436613   1.54560053
   1.54561267   1.54905095   1.54905521   1.54906809   1.54907145
   1.54907793   1.54907848   1.55003161   1.55004099   1.5500645
   1.5500693    1.56824162   1.56824656   1.5682661    1.56826884
   1.58531966   1.58961754   1.5896204    1.59118548   1.59119321
   1.5983768    1.59838747   1.59841094   1.59841589   1.60577533
   1.6057767    1.61144776   1.61145195   1.61296376   1.61298763
   1.61667169   1.61667549   1.62294737   1.63542633   1.635438
   1.63545977   1.63546721   1.64124043   1.64124786   1.6505981
   1.66586314   1.66587398   1.66589022   1.66589694   1.66994128
   1.66995249   1.68128004   1.68758988   1.68760468   1.68877676
   1.69494138   1.69495239   1.69773338   1.69890233   1.69892151
   1.70169808   1.70171674   1.70223409   1.70226502   1.70444092
   1.7044597    1.70942454   1.70942751   1.71212971   1.71213155
   1.7121631    1.71216404   1.71723688   1.72137322   1.72140331
   1.72144474   1.72425447   1.72426013   1.72503941   1.7250557
   1.72506744   1.72507594   1.72779151   1.72859697   1.72861574
   1.72862561   1.72863497   1.72996097   1.73565713   1.74521614
   1.74523277   1.74829051   1.74830168   1.74932448   1.7556605
   1.75567294   1.76076381   1.76077255   1.76952332   1.76953837
   1.78019142   1.78019955   1.78389062   1.78568722   1.78569247
   1.7857137    1.78571578   1.80393668   1.80951328   1.80952135
   1.8095323    1.80954087   1.80955787   1.80956366   1.82092993
   1.82093893   1.82095658   1.8209624    1.83515538   1.83516557
   1.83555969   1.8355679    1.84728121   1.84729173   1.86987358
   1.86987961   1.87047325   1.87047695   1.87583079   1.87583342
   1.88155751   1.8815762    1.8833508    1.88534279   1.88669386
   1.89030556   1.8903385    1.89705337   1.90119987   1.90122288
   1.9012362    1.90124795   1.90530987   1.91163629   1.91166386
   1.9180979    1.91810932   1.92654821   1.92656753   1.92782318
   1.93121095   1.93250842   1.93251244   1.93252743   1.93253129
   1.94167487   1.94167936   1.94169834   1.94170264   1.95387646
   1.95388764   1.95390073   1.95390846   1.96035075   1.96035737
   1.96219798   1.96222534   1.97269753   1.97271171   1.98220142
   1.98221838   1.98695742   1.98697731   1.98699477   1.98700556
   1.99417208   1.99418732   1.99898697   1.99899593   2.00508659
   2.00509868   2.00512275   2.00512972   2.00958279   2.01231191
   2.0123204    2.01311567   2.01312542   2.27596125   2.30081312
   2.30084931   2.3149589    2.31496622   2.3317895    2.34580246
   2.34581555   2.34584144   2.34584623   2.35318553   2.35318556
   2.36450001   2.3645038    2.36803731   2.36804254   2.36807353
   2.36807513   2.37057712   2.37162451   2.3716305    2.37166047
   2.37166337   2.37495429   2.37495966   2.38197268   2.38197832
   2.38261291   2.38261686   2.41188153   2.41190406   2.45451287
   2.4840142    2.48401774   2.48516202   2.48746141   2.48746614
   2.48824963   2.48829397   2.48829543   2.48915506   2.48916715
   2.48954914   2.48956125   2.49139962   2.49140378   2.49140883
   2.49142016   2.49214215   2.49214587   2.49215      2.49216138
   2.49464457   2.4946735    2.51745159   2.51745654   2.51747369
   2.51747891   2.52402853   2.52404807   2.52673323   2.54451307
   2.54451837   2.55519448   2.5563112    2.55631971   2.5619326
   2.5619439    2.56506803   2.56864743   2.56866221   2.56868241
   2.56869253   2.57074334   2.57492837   2.5749463    2.57496739
   2.5749819    2.57500159   2.57500833   2.57936512   2.57938474
   2.58227614   2.58721341   2.58726108   2.58909858   2.5891469
   2.58979172   2.58980666   2.58987587   2.58990262   2.5899291
   2.58994502   2.5931921    2.60121576   2.60124633   2.60193224
   2.60214295   2.6021607    2.61632138   2.61633063   2.62080448
   2.62081327   2.62084177   2.62084256   2.62753498   2.62997868
   2.62998433   2.63011654   2.63012644   2.63096495   2.6309691
   2.63174788   2.63175782   2.63179065   2.63179629   2.64322178
   2.64404054   2.64405873   2.64408499   2.64409266   2.65162929
   2.65163655   2.66696829   2.66697327   2.66861912   2.66865906
   2.68328389   2.94494893   2.94495705   2.94576079   2.94577216
   2.94765195   2.94770356   2.94770661   2.9480821    2.94808468
   2.94869806   2.94941405   2.94947741   2.95039313   2.95039503
   2.95040615   2.95040953   2.95044614   2.95044657   2.95055688
   2.95056041   2.95061265   2.95061552   2.95125809   2.95300009
   2.9530052    2.95305609   2.95305935   2.95342093   2.95586954
   2.95591366   2.95853116   2.95854937   2.95855249   2.95858811
   2.95859826   2.95860017   2.95860971   2.95862298   2.95922799
   2.95925335   2.95926449   2.95929882   2.96035999   2.96036141
   2.96089704   2.96090655   2.96195718   2.9619703    2.96265957
   2.96640712   2.96642634   2.96815911   2.96821057   2.97377736
   2.97631323   2.97636108   2.97637489   2.97640358   2.9817471
   2.98632051   2.98637324   2.9910053    2.99101506   2.99957819
   3.00196528   3.00197069   3.01297687   3.01313668   3.01323594
   3.01324015   3.01326674   3.01328317   3.01328672   3.01330535
   3.01344154   3.01348305   3.01357941   3.01556027   3.02158114
   3.02158597   3.02444319   3.02444551   3.02546198   3.02546294
   3.03126187   3.03126717   3.0313057    3.03131255   3.03145074
   3.03145655   3.03149459   3.03150208   3.04114006   3.04114614
   3.04299273   3.04299737   3.08382792   3.09295249   3.09296677
   3.10044264   3.1004935    3.10374187   3.10788995   3.10792803
   3.10795296   3.10797488   3.10881017   3.10884631   3.11265292
   3.11269037   3.11392556   3.11396926   3.11398399   3.11401006
   3.11550343   3.11553676   3.11554829   3.11559285   3.11560598
   3.11563462   3.11606287   3.11608143   3.11609734   3.11613769
   3.11680785   3.12159302   3.12160251   3.1271647    3.14084489
   3.14090121   3.14250087   3.14383075   3.15362882   3.15364036
   3.15633019   3.15634333   3.15638814   3.15639658   3.16126591
   3.1612749    3.1623469    3.16236122   3.16530239   3.16531859
   3.16535896   3.16536974   3.16573612   3.16575134   3.16709917
   3.16711539   3.16715506   3.16716608   3.1706064    3.17061635
   3.17142001   3.17143004   3.17344859   3.17364819   3.17519307
   3.17524421   3.21780425   3.21784016   3.21942669   3.2194513
   3.22110797   3.22114367   3.22272273   3.22322186   3.22499673
   3.22504811   3.22869767   3.23161435   3.23164938   3.23167537
   3.23169599   3.23227593   3.23231478   3.23233096   3.23235831
   3.23250182   3.2325279    3.23266916   3.23271077   3.23272954
   3.23275424   3.23555282   3.23558395   3.23739697   3.23745073
   3.24410238   3.24412435   3.24857184   3.53444715   3.53445424
   3.535908     3.53591516   3.53742418   3.55059056   3.55059975
   3.55064521   3.55065094   3.55300167   3.55300789   3.55723158
   3.55724061   3.55728666   3.55729219   3.55928398   3.5594329
   3.55948738   3.56170375   3.56175738   3.56416831   3.56417708
   3.56422033   3.56422618   3.56874212   3.57987353   3.57988126
   3.58525905   3.58526695   3.58731975   3.58732673   3.5997334
   3.65086395   3.65215762   3.6522168    3.66031075   3.66032704
   3.66524521   3.66529238   3.66531064   3.66533858   3.66645239
   3.6696967    3.66979154   3.66980582   3.66988919   3.67604968
   3.67610557   3.73684185   3.73687928   3.73832652   3.73836309
   3.74142544   3.74147158   3.74149239   3.74151962   3.74412289
   3.74416942   3.74418926   3.74421658   3.74789298   3.74793001
   3.74993477   3.74997118   3.84203252   3.84369544   3.85069734
   3.85070143   3.85880765   3.85881192   3.85979135   3.85979316
   3.86231879   3.86237331   3.86562536   3.86618249   3.86624221
   3.87434042   3.87727732   3.87771801   3.87772851   3.87777504
   3.8777832    3.87836869   3.87837903   3.87842262   3.87843066
   3.88015046   3.88015976   3.88020568   3.8802131    3.88175222
   3.88178806   3.88480818   3.88486241   3.88513845   3.88514006
   3.88524447   3.88524618   3.88719027   3.88723843   3.88725864
   3.88728703   3.89080499   3.89085186   3.89087227   3.89090048
   3.89157366   3.89157746   3.89256339   3.89261024   3.89263047
   3.89265824   3.89505701   3.89508144   3.89638928   3.89641648
   3.89689861   3.89693126   3.89693273   3.89696304   3.89807636
   3.89810303   3.89922544   3.90135623   3.9014147    3.90375109
   3.90472548   6.17750691   6.22624901   6.22632291   6.23795972
   6.23796812   6.25091433   6.2711253    6.27113321   6.27119459
   6.27120017   6.28434328   6.29319487   6.29324874   6.29908353
   6.29911319   6.30632614   6.30635866   6.30637802   6.30640351
   6.30997206   6.30997777   6.31912061   6.31915112   6.31915158
   6.31917993   6.34491404   6.34494148   6.35512829   6.37762263
   6.37764332   6.39342719   6.39344378   6.42276669   6.42823525
   6.42824757   6.43286616   6.43294119   6.43865987   6.43869804
   6.44049734   6.44053648   6.44057462   6.44059871   6.44286397
   6.44291257   6.4463866    6.44642232   6.44780301   6.4559897
   6.45615753   6.45621299   6.45885013   6.45888752   6.45888761
   6.45891718   6.45898066   6.45902696   6.45903557   6.45906699
   6.46337622   6.46339563   6.46342122   6.46346259   6.47660845]
nelec by numeric integration = 639.9990370447347
    CPU time for vxc   7912.59 sec, wall time    123.65 sec
    CPU time for sr jk   9192.00 sec, wall time    112.11 sec
    CPU time for vj and vk   9192.02 sec, wall time    112.11 sec
E1 = -5186.123820625719  Ecoul = 1690.359294732218  Exc = -591.8256821339288
cycle= 5 E= -4883.74789474734  delta_E= -0.0224  |g|= 0.0166  |ddm|= 0.258
    CPU time for cycle= 5  17134.15 sec, wall time    236.24 sec
  HOMO = -0.114469464794913  LUMO = 0.093120953664106
  mo_energy =
[-18.63252299 -18.63251471 -18.63249623 -18.63249329 -18.632489
 -18.63248205 -18.63247785 -18.63246415 -18.63245013 -18.63244885
 -18.63244516 -18.63240912 -18.63237002 -18.63236072 -18.63235669
 -18.6323345  -18.63231989 -18.63231698 -18.63230578 -18.63228042
 -18.63227624 -18.63227052 -18.63226977 -18.63226606 -18.63221777
 -18.63221328 -18.63221004 -18.6322059  -18.63216424 -18.63215791
 -18.63215589 -18.63215436 -18.62770321 -18.62770168 -18.62769606
 -18.62769465 -18.62769091 -18.6276907  -18.62768845 -18.6276815
 -18.62767349 -18.62765397 -18.62763852 -18.62761148 -18.62758506
 -18.62758422 -18.62756719 -18.62755653 -18.62754808 -18.62753929
 -18.6275362  -18.62752702 -18.62751152 -18.62745706 -18.62744367
 -18.62744326 -18.62741617 -18.62741442 -18.62738116 -18.62737418
 -18.62736205 -18.62735791 -18.62734622 -18.6273409   -0.79037915
  -0.78671687  -0.78670208  -0.7861094   -0.78606675  -0.78297287
  -0.782947    -0.78293624  -0.78289698  -0.78163304  -0.78077979
  -0.78065103  -0.78061088  -0.78060199  -0.78058432  -0.77921299
  -0.77917162  -0.77868921  -0.77866864  -0.77866421  -0.77864964
  -0.77864106  -0.77861729  -0.77859884  -0.77859246  -0.77830797
  -0.77829087  -0.7764985   -0.77645667  -0.77644266  -0.7764301
  -0.77637651  -0.7442351   -0.74411608  -0.74409857  -0.74409192
  -0.74408617  -0.74204719  -0.74203794  -0.74171897  -0.74170189
  -0.74169948  -0.74168705  -0.74168377  -0.74165518  -0.74165124
  -0.74163642  -0.74099945  -0.74095238  -0.73946901  -0.7394435
  -0.7394388   -0.73942099  -0.73923993  -0.73805008  -0.73667394
  -0.73666444  -0.73663044  -0.7366127   -0.73294643  -0.73289838
  -0.73210301  -0.73209289  -0.72762574  -0.36304455  -0.36301466
  -0.3629061   -0.36288033  -0.36273168  -0.36271883  -0.36270555
  -0.36270267  -0.36268576  -0.36267092  -0.36266827  -0.36265124
  -0.36264005  -0.36263322  -0.36260643  -0.36252469  -0.36249428
  -0.36163358  -0.36162688  -0.36144201  -0.36140438  -0.36054166
  -0.36046609  -0.36044109  -0.36043503  -0.36039621  -0.36013858
  -0.35947086  -0.35943231  -0.35925873  -0.35925126  -0.35838184
  -0.32529685  -0.32463172  -0.32462229  -0.32429365  -0.32425899
  -0.32410599  -0.32316752  -0.32315094  -0.3230504   -0.32303466
  -0.322829    -0.32236432  -0.32235239  -0.32233552  -0.32231509
  -0.3218697   -0.32185755  -0.32184069  -0.32181928  -0.32179797
  -0.32178635  -0.32176633  -0.32174703  -0.3208466   -0.32082919
  -0.32081741  -0.3208028   -0.32046952  -0.32046077  -0.32022931
  -0.32019506  -0.31748861  -0.24477784  -0.23608136  -0.23606585
  -0.23212844  -0.23209548  -0.22760242  -0.22757494  -0.22741588
  -0.22739058  -0.22547899  -0.22546937  -0.22544695  -0.22543307
  -0.22176803  -0.21928845  -0.21927003  -0.2192656   -0.21923996
  -0.2190538   -0.21903429  -0.21903185  -0.21900661  -0.21824351
  -0.21822568  -0.21577414  -0.20975757  -0.20753021  -0.20751859
  -0.20156502  -0.2015417   -0.20141381  -0.20139233  -0.19494168
  -0.19491806  -0.19450713  -0.194484    -0.1904202   -0.18939393
  -0.18937888  -0.17949972  -0.17934399  -0.1793283   -0.17805964
  -0.17804281  -0.17803789  -0.17801632  -0.1778778   -0.17786197
  -0.17785493  -0.17783506  -0.17267527  -0.17168821  -0.17167622
  -0.17165715  -0.17163833  -0.17041933  -0.17040321  -0.17006094
  -0.17004537  -0.16412513  -0.16409144  -0.16033969  -0.16033481
  -0.15124229  -0.1323155   -0.1319684   -0.13194748  -0.13187774
  -0.13183464  -0.13075975  -0.12999189  -0.12996377  -0.12995737
  -0.12991443  -0.12982415  -0.12918315  -0.12915848  -0.12915166
  -0.12912901  -0.12910863  -0.12910479  -0.12908734  -0.12907303
  -0.12906276  -0.12904124  -0.12902852  -0.1290044   -0.12839341
  -0.12834814  -0.1283197   -0.12828559  -0.12795238  -0.1279112
  -0.12738615  -0.12735909  -0.12528593  -0.11930645  -0.11811394
  -0.11810829  -0.11774269  -0.11769099  -0.1167778   -0.11676723
  -0.11673097  -0.11671597  -0.11671038  -0.11611874  -0.11574202
  -0.11573789  -0.11567675  -0.11562771  -0.11532385  -0.11531834
  -0.11529335  -0.11529011  -0.11524551  -0.11524278  -0.11523973
  -0.11523638  -0.11512549  -0.1151214   -0.11507963  -0.1150711
  -0.11494649  -0.11494016  -0.11471957  -0.11471306  -0.11446946
   0.09312095   0.13125075   0.13125121   0.13430494   0.13431473
   0.16980029   0.16980199   0.16981175   0.16981527   0.18696102
   0.18696929   0.19589184   0.19590065   0.2044509    0.20609656
   0.22170774   0.22171625   0.22172225   0.22173265   0.22972671
   0.22973509   0.22974078   0.22975243   0.23744425   0.23744498
   0.2387188    0.24109545   0.24110681   0.25211531   0.25212333
   0.2730902    0.27310837   0.2761661    0.28074457   0.28075157
   0.28587417   0.28588623   0.28770912   0.2877194    0.2907331
   0.29074213   0.290751     0.29075798   0.2981016    0.29810994
   0.31000027   0.31475672   0.32137839   0.32138682   0.32139424
   0.32140296   0.32942091   0.32942893   0.33189894   0.33191155
   0.34022821   0.34023094   0.34024654   0.34025426   0.34692367
   0.34693987   0.34716891   0.34717569   0.35179431   0.35180509
   0.35303913   0.35304902   0.3530639    0.35307683   0.35417604
   0.35471753   0.35472518   0.36793397   0.37236979   0.37238205
   0.373964     0.3739711    0.37764931   0.37765421   0.38148261
   0.38149253   0.38150205   0.38151706   0.38181179   0.38182527
   0.38684233   0.3868669    0.39023818   0.39074631   0.39075296
   0.39075808   0.39076469   0.39814767   0.40049245   0.40051013
   0.40317488   0.40317927   0.40318982   0.40795188   0.40795574
   0.40841166   0.40842013   0.40992745   0.40993501   0.41112979
   0.41113706   0.41114439   0.41115169   0.41265916   0.41267216
   0.41268023   0.41268529   0.41269345   0.41371774   0.41372344
   0.41854301   0.41857306   0.41866764   0.42524008   0.4252511
   0.42526799   0.42528418   0.43233997   0.43237073   0.44178721
   0.44483577   0.44483964   0.44796292   0.50219094   0.53432384
   0.53432779   0.54171679   0.54172592   0.56070763   0.57093722
   0.57093754   0.57341402   0.57341535   0.57494011   0.57494361
   0.57494574   0.57494793   0.58615903   0.5861609    0.59180905
   0.5918093    0.59182204   0.59182518   0.59228909   0.59229876
   0.59570925   0.5957116    0.59572456   0.59572962   0.60645608
   0.60645901   0.60894973   0.60962647   0.60962886   0.61551587
   0.6156167    0.61562175   0.61562207   0.61562675   0.61912078
   0.61912143   0.62208779   0.62209641   0.6380363    0.63803758
   0.64333208   0.64333269   0.64333857   0.64333894   0.64989805
   0.65386117   0.65386508   0.66657495   0.66658134   0.67524876
   0.67634002   0.67634134   0.67634692   0.67634866   0.67690487
   0.67690765   0.67987886   0.68041723   0.68043026   0.68549512
   0.69190013   0.69190058   0.69708014   0.69709041   0.70417042
   0.7041765    0.70474658   0.70476011   0.70912829   0.70913545
   0.70913918   0.70915073   0.71446018   0.71447242   0.71965849
   0.72606939   0.72607737   0.7309133    0.73156749   0.73295335
   0.73655914   0.73656541   0.73656712   0.73657483   0.73704067
   0.73704522   0.73704749   0.73705201   0.74757832   0.74758578
   0.74923263   0.74924544   0.75706265   0.75706986   0.75707028
   0.75707939   0.75975106   0.75975503   0.76468888   0.76469216
   0.76469558   0.76469865   0.76785594   0.76785788   0.77257419
   0.77258361   0.78749973   0.78774181   0.78774273   0.7892007
   0.78920213   0.79364418   0.79364965   0.79365313   0.79366029
   0.79534721   0.79535388   0.79610293   0.79855607   0.79856277
   0.82822062   0.82822322   0.8442234    0.8573788    0.85737992
   0.9281525    0.96200628   0.96429958   0.96430295   0.9856138
   0.99794263   0.99796638   1.00889148   1.01788261   1.01789209
   1.01790489   1.01791868   1.03075782   1.03077225   1.03152261
   1.03153806   1.03454496   1.03456392   1.03495863   1.0349697
   1.03662906   1.03663788   1.04278082   1.04280624   1.05516267
   1.05516638   1.05516661   1.05517619   1.05697279   1.05697913
   1.05698428   1.05698649   1.06097157   1.06373684   1.06708191
   1.0671141    1.06768198   1.06768483   1.07526474   1.07526579
   1.07741913   1.07860069   1.07861357   1.07861654   1.07863192
   1.0802402    1.08353543   1.08354321   1.08355096   1.08355982
   1.08469871   1.08470804   1.08780985   1.08781675   1.09363624
   1.09421274   1.0942474    1.09647081   1.09647955   1.09925405
   1.099261     1.10009836   1.10010572   1.10203627   1.10342037
   1.10343997   1.10394502   1.10394616   1.10396911   1.10396993
   1.10539095   1.1054066    1.1080207    1.10802283   1.10832476
   1.10832869   1.10835793   1.10836339   1.1088812    1.10890258
   1.10901785   1.1122287    1.11563247   1.11564374   1.11564541
   1.11565995   1.11738797   1.11739085   1.1178261    1.11785977
   1.12061578   1.12793927   1.12794617   1.12794631   1.12795715
   1.13014131   1.13986926   1.13987216   1.14539014   1.1453982
   1.14761365   1.14761726   1.15331349   1.15331865   1.15455152
   1.1545538    1.15457486   1.15457728   1.1560964    1.16478689
   1.16479134   1.16480409   1.16481285   1.17480037   1.17480335
   1.17482652   1.1748293    1.17935854   1.17936841   1.18468911
   1.18471545   1.19686555   1.19686674   1.19810005   1.19810444
   1.20612821   1.20938083   1.20938633   1.23857239   1.25795342
   1.2579609    1.26873415   1.26874225   1.27179032   1.27438742
   1.27439141   1.27954058   1.27954966   1.28379031   1.28462566
   1.29230391   1.292314     1.29232309   1.29233291   1.29274271
   1.29275419   1.29276657   1.29277815   1.29926416   1.29987312
   1.29988467   1.3043055    1.30431514   1.30664704   1.30747909
   1.30748339   1.31850736   1.3185196    1.31962583   1.31963445
   1.31964      1.31965242   1.32344405   1.32346844   1.32519947
   1.32522213   1.32608745   1.32940087   1.32940902   1.32941374
   1.32942279   1.33141158   1.33141805   1.34565849   1.34566241
   1.34567737   1.34568414   1.34741574   1.3477587    1.34777396
   1.34990284   1.34991642   1.35106082   1.35106807   1.35108268
   1.35109222   1.35571046   1.35571241   1.35571677   1.35572138
   1.35590491   1.36218044   1.36219581   1.36221475   1.36222971
   1.36528248   1.36528677   1.36922442   1.37129795   1.3713078
   1.37138631   1.37138919   1.38420936   1.38708742   1.38709405
   1.39170684   1.39177734   1.39177994   1.3949708    1.39497462
   1.39618362   1.39620273   1.39621337   1.39653286   1.39653452
   1.39655758   1.39655849   1.39924543   1.39926309   1.40080567
   1.40083673   1.40084176   1.40216337   1.40216897   1.40217408
   1.40217892   1.40468627   1.40527589   1.40528288   1.40574027
   1.40582705   1.40584418   1.40589253   1.40589959   1.40590189
   1.40590802   1.40652047   1.40652531   1.40653396   1.40653864
   1.40795856   1.40907069   1.40907398   1.40908403   1.40909124
   1.41431263   1.41432332   1.41624014   1.41704256   1.41705186
   1.41770428   1.41771599   1.41975494   1.41976314   1.41976397
   1.41976802   1.41977658   1.42002452   1.42003066   1.42134009
   1.4248105    1.42481745   1.42481754   1.42482478   1.43064665
   1.43065491   1.43193167   1.43194335   1.43848939   1.43849593
   1.44340702   1.44341096   1.44539594   1.44539648   1.44540117
   1.44540251   1.44603446   1.44604136   1.44791218   1.44791939
   1.44844749   1.44844925   1.44845362   1.44845427   1.45129675
   1.45130753   1.4596525    1.45965907   1.46018982   1.46195162
   1.46195685   1.46196275   1.46197095   1.46436876   1.46437599
   1.46650511   1.47114777   1.47116106   1.47139519   1.47139994
   1.47140149   1.4714082    1.4728902    1.47289137   1.47546707
   1.4756879    1.47569058   1.47569465   1.47569732   1.47629361
   1.47629381   1.47947244   1.47947827   1.48011636   1.48310374
   1.48311182   1.48542351   1.48544305   1.48547451   1.48547802
   1.48558004   1.4871995    1.49152074   1.49152311   1.49522461
   1.52383308   1.52384252   1.54425974   1.54426459   1.54545851
   1.54546642   1.54891964   1.54892413   1.54893119   1.54893527
   1.54893822   1.54893899   1.54993525   1.54993962   1.54995207
   1.54995844   1.56813134   1.56813661   1.56814235   1.56815062
   1.58521932   1.58950759   1.58951174   1.59102476   1.59103
   1.59822031   1.59822391   1.59823555   1.5982415    1.60567688
   1.60568      1.61132217   1.61132802   1.61285404   1.61286669
   1.61651654   1.61651833   1.62280132   1.6352896    1.63529489
   1.63530497   1.6353128    1.64107911   1.64108441   1.65043605
   1.66571179   1.66571627   1.66572284   1.66572933   1.66978644
   1.66979445   1.68113704   1.68743359   1.6874407    1.68865654
   1.69479807   1.69480672   1.6976191    1.69875445   1.69876465
   1.70154001   1.70155515   1.70211589   1.70213065   1.70428181
   1.70429697   1.7092878    1.70929055   1.71199207   1.71199379
   1.7120087    1.71201139   1.71711307   1.72119213   1.72124798
   1.721266     1.7241209    1.72412119   1.72489631   1.72490554
   1.72490634   1.72491988   1.72762851   1.72844896   1.7284588
   1.72845893   1.72847333   1.72983922   1.73552336   1.74507467
   1.74508308   1.74814206   1.74815182   1.74916106   1.75552235
   1.75552802   1.76062341   1.76063246   1.76936148   1.76937068
   1.78004189   1.78004783   1.78373649   1.78555249   1.78555428
   1.78556474   1.78556931   1.80378843   1.80937744   1.80938341
   1.80940351   1.80940975   1.80941573   1.80942262   1.82080966
   1.8208159    1.82082265   1.82082973   1.83500328   1.83501073
   1.83541187   1.83541692   1.84712761   1.84713656   1.86975713
   1.86976418   1.87036144   1.870368     1.87571997   1.87572265
   1.88136324   1.88137294   1.88315352   1.88515874   1.88659095
   1.89011521   1.89013121   1.89685299   1.90103586   1.90104325
   1.90104782   1.90105934   1.90517935   1.91148461   1.91149538
   1.91793484   1.9179411    1.92641249   1.92642066   1.92766678
   1.93106695   1.93238597   1.93238959   1.9323935    1.93239867
   1.94154065   1.94154587   1.94155117   1.94155782   1.95373873
   1.95374645   1.9537486    1.95375865   1.96021651   1.96022368
   1.96209238   1.96210476   1.97255506   1.97255895   1.98205398
   1.98205996   1.9868175    1.98682121   1.98683136   1.9868371
   1.99401958   1.99402393   1.99884332   1.99885248   2.00494312
   2.004944     2.00495865   2.00496047   2.00946688   2.0121602
   2.01216808   2.01295868   2.01296033   2.27579543   2.30066708
   2.30068849   2.31480922   2.31481321   2.33165675   2.34565874
   2.34566676   2.34567692   2.34569034   2.35302867   2.3530351
   2.36434607   2.36435182   2.36790384   2.36790948   2.36792208
   2.36793236   2.37044807   2.37149069   2.37149647   2.37150898
   2.37151943   2.3748284    2.37483919   2.38183028   2.38183333
   2.38248827   2.38249818   2.41174638   2.41175981   2.4543749
   2.48381668   2.48381815   2.48497562   2.48729768   2.4873024
   2.48809992   2.48810169   2.48810251   2.48899403   2.48900475
   2.48938662   2.48939702   2.4912215    2.49122895   2.49123251
   2.49123787   2.49196658   2.49197441   2.49197687   2.49198305
   2.4944613    2.49447802   2.51728984   2.51729365   2.51730389
   2.51730911   2.52387229   2.52388546   2.52651121   2.54433185
   2.54433416   2.55500736   2.55609127   2.55609701   2.5617188
   2.56172278   2.56488195   2.56844761   2.56845424   2.56846619
   2.56847528   2.5705448    2.5747328    2.57474398   2.57476148
   2.57476734   2.57477734   2.57478727   2.57915905   2.57917401
   2.58207706   2.58702563   2.58705221   2.58890912   2.58893701
   2.58957684   2.58958844   2.58969537   2.58970616   2.58972014
   2.58973591   2.59299042   2.60100524   2.60102494   2.60173332
   2.60194674   2.60195781   2.61610867   2.61611673   2.62060584
   2.6206062    2.62062548   2.62062879   2.62731291   2.62977394
   2.62977623   2.62991453   2.62991951   2.63076184   2.6307635
   2.63154842   2.6315496    2.63157291   2.63157535   2.64300727
   2.6438319    2.64383872   2.64385501   2.64386651   2.65142254
   2.65142417   2.66674555   2.66674843   2.66839964   2.66842506
   2.68305201   2.94482187   2.94482349   2.94561725   2.9456229
   2.94756422   2.94758046   2.94758483   2.94799178   2.94799951
   2.94861683   2.94933523   2.94938133   2.95029952   2.95030576
   2.95031239   2.95032209   2.95033404   2.95034681   2.95045476
   2.95045889   2.9504905    2.95049819   2.95100765   2.95291928
   2.95292754   2.95295672   2.9529725    2.9533356    2.95579007
   2.95582267   2.95833016   2.95834342   2.95835166   2.95835599
   2.95835862   2.95838599   2.95839589   2.95839834   2.95901989
   2.95902978   2.95904801   2.95905593   2.96027563   2.96028414
   2.96064645   2.96065337   2.9618044    2.96181122   2.96257004
   2.9662265    2.96624044   2.96791283   2.96794934   2.97352244
   2.97607573   2.97610405   2.97610556   2.9761479    2.98148971
   2.98607148   2.98610869   2.99074799   2.99075519   2.99931908
   3.0018692    3.00188133   3.01288119   3.01303003   3.01315527
   3.01316149   3.01318472   3.01318816   3.01319886   3.01321446
   3.01336222   3.01339976   3.01352168   3.01548953   3.02147889
   3.02149034   3.02436876   3.02437619   3.02535306   3.02536059
   3.03117499   3.03118513   3.03120606   3.03122152   3.03136579
   3.03137631   3.03139752   3.0314134    3.04106377   3.04107726
   3.04291492   3.04292696   3.08359337   3.09273098   3.09274324
   3.10025117   3.10028651   3.10353321   3.10771068   3.10773058
   3.10774514   3.10777544   3.10859059   3.10862283   3.11243035
   3.11246367   3.11372779   3.11375323   3.11375513   3.11379381
   3.11529103   3.1153252    3.11535067   3.115375     3.11537855
   3.11541697   3.11585219   3.11588527   3.1158972    3.11593672
   3.11663191   3.12141526   3.12142262   3.12698374   3.14071844
   3.1407605    3.1423645    3.14370601   3.1535006    3.15351557
   3.15621789   3.15622897   3.15625454   3.15627358   3.16116158
   3.16117548   3.162224     3.16224322   3.16520076   3.16521528
   3.16523517   3.1652594    3.16562179   3.16564172   3.16700193
   3.16701673   3.16703591   3.16706032   3.17051375   3.17053097
   3.17133113   3.17134851   3.17336108   3.17357095   3.17511918
   3.17515622   3.21755414   3.21758607   3.21919796   3.21921953
   3.22086104   3.22089231   3.22247368   3.22302047   3.22475112
   3.22478508   3.2284422    3.23142145   3.23144034   3.23145281
   3.23148188   3.23206777   3.23208952   3.23209756   3.23213378
   3.23228036   3.23231036   3.23245811   3.23248087   3.23248832
   3.23252304   3.23533273   3.23536163   3.23721337   3.2372503
   3.24390009   3.24392015   3.24837909   3.53439412   3.53440964
   3.53585387   3.53586926   3.53736683   3.55054149   3.55055257
   3.55057609   3.55059617   3.55294471   3.5529582    3.55718308
   3.55719394   3.55721791   3.55723786   3.55923737   3.55938213
   3.55941806   3.56165155   3.56169135   3.56411131   3.56412179
   3.56414477   3.56416382   3.56866911   3.57981417   3.57982996
   3.58519718   3.58521307   3.58725027   3.58726367   3.59967837
   3.65063118   3.65193615   3.65197553   3.66007693   3.66009051
   3.66503821   3.6650645    3.66506894   3.66510919   3.66623852
   3.66947041   3.66957112   3.66958585   3.66965156   3.67583296
   3.67587046   3.73661299   3.73664614   3.73810354   3.73813596
   3.74121746   3.74124344   3.74124876   3.74128841   3.7439151
   3.74394088   3.74394657   3.74398577   3.74766648   3.74769937
   3.74971407   3.74974629   3.8419742    3.84364135   3.85064165
   3.85065013   3.85869681   3.85869897   3.85968529   3.8596898
   3.86226467   3.86230659   3.86537911   3.86594317   3.86598357
   3.87409239   3.87721669   3.87766653   3.87767858   3.87770262
   3.87772418   3.87831228   3.87832419   3.87835018   3.87837121
   3.88009389   3.88010515   3.88013095   3.88015102   3.88150621
   3.88153884   3.88475714   3.88479942   3.88503417   3.88503917
   3.88515393   3.88516278   3.88696238   3.8869902    3.88699568
   3.88703836   3.89058301   3.89060928   3.89061638   3.89065737
   3.89150976   3.89151739   3.8923435    3.89236904   3.8923774
   3.89241688   3.89486877   3.8948883    3.89619309   3.89621488
   3.89665565   3.8966881    3.89671943   3.89674609   3.89788057
   3.89790199   3.89897974   3.90111932   3.90116012   3.90369003
   3.90448035   6.1773913    6.22616517   6.22623223   6.23785118
   6.23786189   6.25085403   6.27104616   6.2710538    6.27110623
   6.27112024   6.2842535    6.29310918   6.29315904   6.29895713
   6.29899628   6.30621479   6.30624746   6.30625316   6.30629708
   6.30993033   6.30993935   6.31900234   6.31902839   6.31903774
   6.31906972   6.34480482   6.34484139   6.35510296   6.37757385
   6.37760451   6.39341306   6.39344002   6.42260342   6.4280588
   6.42807182   6.43267491   6.43273793   6.43846943   6.43851512
   6.44030288   6.44032906   6.4403565    6.44039578   6.44257432
   6.44263005   6.44621584   6.44625925   6.44760471   6.45576284
   6.45596139   6.4560071    6.45867756   6.45869583   6.45871953
   6.4587495    6.4588128    6.45884778   6.45884994   6.45889633
   6.46312265   6.4631451    6.46316844   6.4632148    6.47634073]
nelec by numeric integration = 639.9990384464141
    CPU time for vxc   7962.73 sec, wall time    124.43 sec
    CPU time for sr jk   9173.44 sec, wall time    112.10 sec
    CPU time for vj and vk   9173.63 sec, wall time    112.10 sec
E1 = -5186.27933960315  Ecoul = 1690.5387496849794  Exc = -591.849661704133
cycle= 6 E= -4883.74793834221  delta_E= -4.36e-05  |g|= 0.00374  |ddm|= 0.0106
    CPU time for cycle= 6  17172.89 sec, wall time    237.09 sec
  HOMO = -0.114516121580401  LUMO = 0.0931099572732325
  mo_energy =
[-18.63259552 -18.6325871  -18.6325736  -18.63256746 -18.6325277
 -18.63251833 -18.63250922 -18.63250647 -18.63246506 -18.6324644
 -18.6324623  -18.63245435 -18.63244591 -18.63243067 -18.6324093
 -18.63240126 -18.63238762 -18.63234865 -18.63234802 -18.63234297
 -18.63228668 -18.6322784  -18.63227129 -18.63226929 -18.63225968
 -18.63223727 -18.63223247 -18.63222808 -18.63221808 -18.63220085
 -18.63219287 -18.63217496 -18.62783766 -18.62783509 -18.6278332
 -18.62782746 -18.62779762 -18.62779616 -18.62775849 -18.62774688
 -18.6277193  -18.62771421 -18.62770488 -18.62763704 -18.62761681
 -18.62761478 -18.62760717 -18.6276067  -18.62758231 -18.62756966
 -18.62756014 -18.62754773 -18.62751617 -18.62749057 -18.62746411
 -18.62745737 -18.62745271 -18.62744815 -18.62744312 -18.62744091
 -18.62743939 -18.62743088 -18.62742685 -18.62742027  -0.79041318
  -0.78675263  -0.78673417  -0.78614602  -0.78609779  -0.78301988
  -0.78297292  -0.78296269  -0.78293203  -0.78166686  -0.78081306
  -0.78067766  -0.78065997  -0.78064812  -0.78059563  -0.77924889
  -0.7792023   -0.77872717  -0.77872238  -0.77869973  -0.77867335
  -0.77866565  -0.77864935  -0.7786342   -0.77861355  -0.77834276
  -0.77832178  -0.77652066  -0.77650785  -0.77649151  -0.77643877
  -0.77640839  -0.74427738  -0.74415537  -0.74414965  -0.74414145
  -0.74411359  -0.74209024  -0.74207776  -0.74177303  -0.74175876
  -0.74175117  -0.7417118   -0.74170952  -0.74169625  -0.74169495
  -0.74167043  -0.74104315  -0.74098981  -0.73950911  -0.739489
  -0.73948676  -0.73945144  -0.73928065  -0.73809061  -0.73672652
  -0.73670208  -0.73666402  -0.73665163  -0.73299128  -0.73293465
  -0.73214483  -0.73213187  -0.72766609  -0.36308053  -0.36304627
  -0.36294611  -0.36290403  -0.36276745  -0.3627536   -0.3627517
  -0.36272957  -0.36272296  -0.36271922  -0.36269113  -0.36267354
  -0.36267306  -0.36266085  -0.36263597  -0.36255724  -0.36252316
  -0.36166772  -0.36165873  -0.36147749  -0.36143502  -0.36057486
  -0.36051239  -0.36046521  -0.36046202  -0.36043106  -0.36017121
  -0.35950544  -0.35946367  -0.35929207  -0.35928371  -0.35841483
  -0.32533201  -0.32466865  -0.32465584  -0.32433204  -0.32429234
  -0.32414031  -0.32320609  -0.32318443  -0.3230895   -0.32306533
  -0.32286347  -0.32241327  -0.32238502  -0.32236442  -0.32234795
  -0.32191696  -0.32189154  -0.32186946  -0.32185403  -0.32184398
  -0.32181259  -0.32179813  -0.32178043  -0.32088332  -0.32086615
  -0.32085726  -0.32083152  -0.32050641  -0.32049422  -0.32026823
  -0.320227    -0.31752463  -0.24482271  -0.2361286   -0.236109
  -0.23217732  -0.23213874  -0.22764891  -0.22761747  -0.22746414
  -0.22742918  -0.22553257  -0.22551498  -0.22548853  -0.22547675
  -0.22181479  -0.21934107  -0.21931198  -0.21930681  -0.21928468
  -0.21910718  -0.21907856  -0.21906913  -0.21904938  -0.21829125
  -0.21826935  -0.215822    -0.20980176  -0.20758067  -0.20756542
  -0.20161354  -0.2015875   -0.20146403  -0.20143432  -0.19499197
  -0.194963    -0.19455801  -0.19452743  -0.19047041  -0.18944114
  -0.18942261  -0.17954598  -0.17939296  -0.17937621  -0.17811676
  -0.1780916   -0.17808472  -0.17806535  -0.17793597  -0.17790773
  -0.17790324  -0.17788225  -0.17272206  -0.17174414  -0.1717221
  -0.17169939  -0.17168576  -0.17047328  -0.17045364  -0.17011533
  -0.17009473  -0.1641751   -0.16413723  -0.1603891   -0.16038315
  -0.15129219  -0.13235627  -0.13201146  -0.13198435  -0.13192203
  -0.13187132  -0.13079966  -0.13004728  -0.12999504  -0.12998976
  -0.1299565   -0.12986495  -0.12923054  -0.129208    -0.12918632
  -0.12916879  -0.12916366  -0.1291445   -0.12912967  -0.12911867
  -0.12909138  -0.12907418  -0.12906858  -0.12904084  -0.12843038
  -0.12839291  -0.12836839  -0.12831275  -0.12799387  -0.12794942
  -0.12742936  -0.12739622  -0.12532564  -0.11935402  -0.11816304
  -0.11815458  -0.11779595  -0.11773306  -0.11683985  -0.11681161
  -0.11676984  -0.11676514  -0.11675475  -0.11616644  -0.1157901
  -0.11578246  -0.11573395  -0.11566684  -0.11537548  -0.11536778
  -0.11534777  -0.11533495  -0.11528937  -0.11528489  -0.11528365
  -0.1152754   -0.11518299  -0.11516872  -0.1151222   -0.11511643
  -0.11498711  -0.11498329  -0.11476625  -0.11475731  -0.11451612
   0.09310996   0.13123454   0.13124071   0.13428927   0.13430357
   0.16977948   0.16978764   0.16979682   0.16980414   0.18694681
   0.18695111   0.19587539   0.19588417   0.20443466   0.20608007
   0.2216876    0.2216962    0.22170859   0.2217144    0.22970399
   0.22971731   0.22972513   0.22973468   0.23742002   0.2374324
   0.23869969   0.24107613   0.24108909   0.25209841   0.25210393
   0.27306552   0.27308978   0.27614663   0.28072325   0.28073042
   0.28585531   0.28586329   0.28768521   0.28769962   0.29071236
   0.2907172    0.29073438   0.29073922   0.29808      0.29808827
   0.30997498   0.31473423   0.32135717   0.32136095   0.32137573
   0.32137928   0.3293939    0.32940992   0.33188142   0.33188494
   0.34019522   0.34020704   0.34022449   0.34022941   0.34690192
   0.34691448   0.34714577   0.34715134   0.35177513   0.35178153
   0.35301125   0.35301904   0.35304835   0.35304943   0.35415176
   0.35468944   0.35470017   0.36790497   0.37234144   0.37235389
   0.37393429   0.37394532   0.37762451   0.3776266    0.38144824
   0.38146465   0.38147795   0.38148756   0.38178714   0.3817937
   0.38681316   0.38684229   0.39021027   0.3907162    0.39072388
   0.39073172   0.39073929   0.39812105   0.40046062   0.40047985
   0.40314652   0.4031509    0.40316146   0.40792421   0.40792748
   0.40838212   0.40839108   0.40989574   0.40990588   0.41109976
   0.41110848   0.41111501   0.41112302   0.41263046   0.41264409
   0.41265283   0.41265648   0.41266557   0.4136848    0.41369571
   0.418511     0.41854603   0.41863824   0.42520364   0.42522175
   0.42524162   0.42525442   0.43230626   0.4323416    0.44175429
   0.44480245   0.44480635   0.44792928   0.50217852   0.53431147
   0.53431303   0.54170641   0.54172096   0.56069041   0.57091523
   0.5709181    0.57339891   0.57340157   0.57492728   0.5749322
   0.57493483   0.5749399    0.58614255   0.58614294   0.59178735
   0.59179413   0.59180579   0.59181014   0.59227319   0.59228443
   0.59568724   0.59569729   0.59570941   0.59571762   0.60645142
   0.60645752   0.60894401   0.60961333   0.60961785   0.61550151
   0.61560657   0.61561092   0.6156119    0.61561663   0.61911151
   0.61911161   0.62206802   0.62208319   0.63802241   0.63802879
   0.64332265   0.64332292   0.64333069   0.64333165   0.64988392
   0.65385073   0.65385498   0.66656781   0.66657547   0.67523863
   0.67632995   0.67633353   0.67633843   0.676341     0.67689231
   0.67689502   0.6798709    0.68040398   0.68041979   0.68548469
   0.69188926   0.69189073   0.69706955   0.69708169   0.70415826
   0.70417027   0.70473917   0.70474753   0.70911249   0.70912609
   0.70913053   0.70913956   0.7144532    0.71446117   0.7196487
   0.72606061   0.72606874   0.73090948   0.73156164   0.73294437
   0.73654997   0.73655858   0.73656154   0.7365679    0.73703261
   0.7370383    0.73704029   0.73704507   0.74757149   0.74757531
   0.74922085   0.74923608   0.75705522   0.75706031   0.75706591
   0.75706915   0.75974092   0.75974511   0.76468269   0.76468572
   0.76468594   0.76468917   0.76785045   0.767851     0.77256662
   0.77257801   0.78748682   0.78773674   0.78773989   0.78919362
   0.78919438   0.79363494   0.79364142   0.79364717   0.79365205
   0.79534135   0.79534372   0.79609541   0.7985515    0.79855737
   0.82821339   0.82821662   0.8442151    0.85737198   0.85737438
   0.92812972   0.96198816   0.96427721   0.96428121   0.98560711
   0.99792277   0.99795066   1.00886859   1.0178574    1.01787411
   1.01788792   1.01789983   1.03072895   1.03074695   1.03149527
   1.03151543   1.03451566   1.03453929   1.03493232   1.03494588
   1.03660878   1.03661774   1.042757     1.04278616   1.05513352
   1.05514483   1.05514558   1.05514995   1.05695068   1.05695276
   1.05695891   1.05696585   1.06094489   1.06371221   1.06705066
   1.06708817   1.06764975   1.06765505   1.07523443   1.07523689
   1.07738927   1.07856636   1.0785863    1.07858815   1.078605
   1.08021156   1.08350376   1.08351495   1.08352485   1.08353431
   1.08466823   1.08468136   1.0877837    1.08779169   1.09361376
   1.09418159   1.09422258   1.09644176   1.09645401   1.09922415
   1.09923183   1.10006941   1.10007959   1.10200771   1.10339349
   1.10341648   1.10391525   1.10391748   1.10394433   1.1039449
   1.10536269   1.10538347   1.10799102   1.10799353   1.10829267
   1.10829916   1.10833357   1.10833795   1.10885419   1.10887994
   1.10899367   1.11220117   1.11560217   1.1156178    1.11562051
   1.11563285   1.11736305   1.11736394   1.11779531   1.11783457
   1.12058688   1.12790941   1.1279208    1.12792198   1.12792872
   1.13011434   1.13984695   1.13984942   1.14536724   1.14537558
   1.14758586   1.14759133   1.15329338   1.15329746   1.15452827
   1.15452949   1.15455593   1.15455776   1.15606906   1.1647567
   1.16476737   1.1647813    1.16478739   1.17477879   1.17477991
   1.17480887   1.17481035   1.17933579   1.17934751   1.18465883
   1.18468962   1.19684538   1.19684823   1.19807299   1.19808061
   1.20611003   1.20936703   1.20936806   1.23854371   1.25792999
   1.25793209   1.26870842   1.26872238   1.27176829   1.27435871
   1.27435872   1.27951693   1.27952337   1.28376733   1.28460385
   1.29227892   1.29228214   1.29230431   1.29230597   1.29272117
   1.29272225   1.29275162   1.29275354   1.29924195   1.29984847
   1.29986062   1.30428707   1.30429023   1.3066194    1.30745692
   1.30746061   1.31848118   1.31849722   1.31959617   1.31961342
   1.31962008   1.31963257   1.32341965   1.32344785   1.32517732
   1.32520335   1.32606478   1.32937779   1.32938539   1.3293936
   1.32939983   1.33139263   1.33139437   1.34563552   1.34564148
   1.34566073   1.34566416   1.34740027   1.34774331   1.34775027
   1.34988742   1.34988918   1.35103955   1.35104561   1.35106744
   1.35107027   1.35568789   1.35569217   1.35569427   1.35569777
   1.35587918   1.36215954   1.36217792   1.36219371   1.36221025
   1.3652663    1.36527285   1.36920312   1.37127233   1.37128126
   1.37136139   1.37136383   1.38418956   1.38706649   1.387075
   1.39169101   1.39174989   1.39175776   1.39495232   1.39495861
   1.39616905   1.39618044   1.39618907   1.39650757   1.39651005
   1.3965401    1.39654367   1.3992187    1.39924031   1.40078902
   1.40082009   1.40082708   1.40214243   1.4021477    1.40215539
   1.40216113   1.40466099   1.40524781   1.40525758   1.40571345
   1.40580861   1.40582976   1.40587157   1.40587952   1.40588112
   1.40588976   1.40649348   1.40649399   1.40651053   1.40651205
   1.40793658   1.40904946   1.40905849   1.40906999   1.40907498
   1.41429391   1.41430663   1.41621355   1.41702085   1.41703281
   1.41767913   1.41769694   1.41973335   1.41974165   1.41974352
   1.41974616   1.41975571   1.42000109   1.42000981   1.42132631
   1.42478996   1.42479681   1.42479888   1.42480525   1.43062614
   1.43063437   1.4319108    1.43192126   1.43846964   1.43847644
   1.44339221   1.44339885   1.44537499   1.44537519   1.44538162
   1.4453825    1.44601144   1.44601888   1.44789441   1.4479046
   1.44842818   1.44842973   1.44843391   1.44843747   1.45128187
   1.45129595   1.45963364   1.4596419    1.46017549   1.46193292
   1.46194508   1.4619512    1.46195928   1.4643476    1.46435373
   1.46648535   1.47113269   1.47114959   1.47137594   1.47138407
   1.47138543   1.47139166   1.47287408   1.47287595   1.47545482
   1.47566753   1.47567137   1.47567488   1.47567915   1.47627198
   1.47627368   1.47945471   1.47946271   1.48010335   1.48308536
   1.48309498   1.48540212   1.48542452   1.48545509   1.48546075
   1.48555746   1.4871786    1.49150046   1.49150235   1.49520729
   1.52381386   1.52382515   1.54423924   1.54424419   1.5454422
   1.54544987   1.54889858   1.54890695   1.5489158    1.54891768
   1.5489211    1.54892289   1.54991367   1.54992148   1.54993584
   1.54994102   1.5681092    1.56811971   1.56812688   1.56813313
   1.58519975   1.58948943   1.589497     1.59100749   1.59101275
   1.59819982   1.5982067    1.59822065   1.59822513   1.60566004
   1.60566433   1.61130378   1.6113113    1.61283289   1.61284809
   1.61649979   1.61650129   1.62278191   1.63526814   1.63527741
   1.63528996   1.63529614   1.64105984   1.6410669    1.65042109
   1.6656914    1.66569959   1.66570711   1.66571301   1.66976614
   1.66977668   1.68112091   1.68741688   1.6874253    1.68863892
   1.69477738   1.69478894   1.69760289   1.69873724   1.69874915
   1.70151679   1.70153659   1.70209635   1.70211462   1.70425875
   1.70427865   1.70926892   1.70927428   1.71196959   1.71197498
   1.71199148   1.71199486   1.71709331   1.72117253   1.72122469
   1.72124986   1.72409946   1.72410158   1.72487128   1.72488833
   1.7248887    1.7249007    1.72761153   1.7284237    1.72844071
   1.7284423    1.72845403   1.72981827   1.73550435   1.74505595
   1.74506617   1.74812138   1.74813409   1.7491398    1.7555022
   1.75550945   1.7606032    1.7606151    1.76934342   1.76935384
   1.78002334   1.78002882   1.78371933   1.78552918   1.78553754
   1.7855475    1.78555282   1.80377161   1.80935884   1.80936475
   1.80938214   1.80938994   1.80939746   1.80940497   1.82078828
   1.82079629   1.8208048    1.820812     1.83498399   1.83499237
   1.83539197   1.83540119   1.84710938   1.84711905   1.86973998
   1.86974933   1.8703442    1.87035394   1.87570279   1.87570833
   1.88134695   1.88135899   1.88313941   1.88514409   1.88657679
   1.89009743   1.89011658   1.89683605   1.901015     1.90102937
   1.90103406   1.90104403   1.90516198   1.9114681    1.91148117
   1.91791803   1.91792624   1.92639722   1.92640747   1.92765606
   1.93105154   1.93236827   1.93237587   1.9323805    1.93238601
   1.94152258   1.94153163   1.94153707   1.94154407   1.95371995
   1.95373258   1.95373487   1.95374452   1.9602017    1.96021249
   1.96207581   1.96209136   1.97253927   1.97254329   1.9820369
   1.98204538   1.9867985    1.98680526   1.98681749   1.98682253
   1.99400336   1.9940088    1.99882789   1.99884007   2.00492436
   2.00492705   2.00494419   2.00494654   2.00945175   2.01214372
   2.01215353   2.01294099   2.01294385   2.27576704   2.30063562
   2.30066179   2.31477935   2.31478341   2.33162734   2.34562174
   2.34564051   2.34565041   2.34566287   2.35299939   2.35300966
   2.36431706   2.36432661   2.36786922   2.36788409   2.36789731
   2.36790657   2.37041623   2.37145621   2.3714713    2.37148448
   2.3714938    2.37479822   2.37481372   2.38180141   2.38180503
   2.38245834   2.38247334   2.41171454   2.4117309    2.45434796
   2.48378888   2.48379049   2.48495208   2.48726991   2.48727719
   2.48807137   2.48807334   2.48807515   2.48896472   2.48897821
   2.48935684   2.48937048   2.49119302   2.49120024   2.49120373
   2.49121251   2.49193777   2.49194621   2.49194833   2.49195769
   2.49443434   2.49445457   2.51725907   2.51726657   2.51727877
   2.51728355   2.52384344   2.52385937   2.52648066   2.54430167
   2.54430444   2.55497775   2.55606213   2.55606788   2.56169011
   2.56169333   2.56485251   2.56841442   2.56842462   2.568439
   2.5684463    2.57051543   2.57470268   2.57471514   2.5747284
   2.57473948   2.57475186   2.57475828   2.57912742   2.57914522
   2.58204768   2.58699422   2.58702538   2.58887752   2.58891023
   2.58954718   2.58956143   2.58966032   2.5896784    2.58969503
   2.58970739   2.59296161   2.60097216   2.6009949    2.60170428
   2.60191719   2.60192963   2.61607805   2.61608907   2.6205694
   2.62057267   2.62059544   2.62059582   2.6272805    2.62973999
   2.62974193   2.62988169   2.62988797   2.63072917   2.63073117
   2.63151334   2.63151508   2.63154347   2.63154383   2.64297865
   2.64379474   2.64380824   2.64382713   2.64383551   2.65138939
   2.65139085   2.66671288   2.66671691   2.66836565   2.66839536
   2.68301925   2.94477488   2.94477559   2.94557046   2.94557622
   2.94751433   2.94753207   2.94753871   2.94794046   2.94795122
   2.94856605   2.94927982   2.94933683   2.95024099   2.9502578
   2.95025894   2.95027619   2.95029269   2.95030034   2.95039716
   2.95041058   2.9504503    2.95045333   2.9509671    2.95285883
   2.95288071   2.95291339   2.95292407   2.9532861    2.95573691
   2.95577565   2.95828316   2.95828905   2.95829871   2.95832693
   2.95833323   2.95833804   2.95834914   2.95836768   2.95898011
   2.95898076   2.95900497   2.95902088   2.96022423   2.96023601
   2.96060566   2.96061421   2.96175944   2.96176692   2.96252096
   2.96618212   2.96619873   2.96787092   2.96791139   2.97348318
   2.97602225   2.97607164   2.97607461   2.97610677   2.98145033
   2.98603055   2.98607165   2.99070809   2.9907169    2.9992802
   3.00181802   3.00183437   3.01283337   3.01298087   3.01309827
   3.01310909   3.01313436   3.01314527   3.01315071   3.01316956
   3.01330957   3.01335112   3.0134721    3.01543889   3.02142801
   3.02144351   3.02431713   3.02432734   3.02530307   3.02531379
   3.03111672   3.03113653   3.03116194   3.03117429   3.03130681
   3.03133026   3.03135265   3.03136689   3.04101137   3.0410294
   3.04286273   3.04287918   3.08354959   3.09268535   3.0927006
   3.10020379   3.10024347   3.10348866   3.10765407   3.10769025
   3.10770612   3.10772987   3.10854301   3.10858289   3.11238265
   3.11242443   3.11367099   3.1137162    3.113718     3.11374809
   3.11524438   3.11528295   3.11529312   3.11533838   3.11534151
   3.11537212   3.11580449   3.11584505   3.11584927   3.11589381
   3.11658594   3.12136843   3.12137735   3.12693768   3.14066943
   3.14071866   3.14231849   3.14366102   3.15345225   3.15347191
   3.156161     3.15618638   3.15621553   3.1562295    3.16111353
   3.16113169   3.16217509   3.16220003   3.1651423    3.16517396
   3.16519656   3.16521448   3.16557197   3.16559874   3.16694294
   3.16697556   3.16699691   3.16701541   3.17046515   3.17048731
   3.17128211   3.17130512   3.17331363   3.17352396   3.17506746
   3.17511354   3.21751303   3.21755211   3.21915689   3.21918376
   3.22081954   3.2208586    3.22243675   3.22298102   3.22471207
   3.22475005   3.2284048    3.23137088   3.23140679   3.2314194
   3.23144299   3.23201706   3.2320594    3.23206274   3.23209289
   3.23224121   3.23227398   3.23240692   3.23245285   3.23245458
   3.23248417   3.23529097   3.23532694   3.23717112   3.23721347
   3.24385867   3.24388379   3.24834023   3.53434675   3.5343673
   3.5358065    3.53582735   3.53732306   3.55048465   3.55051209
   3.55053881   3.55055328   3.55289794   3.55291615   3.55712624
   3.55715372   3.55718078   3.55719516   3.5591923    3.55933173
   3.55937979   3.56160353   3.56165147   3.56405533   3.56408207
   3.56410712   3.56412137   3.56862454   3.57976728   3.57978866
   3.58515039   3.58517191   3.58720372   3.58722268   3.59963443
   3.65058958   3.65189277   3.65193708   3.66003428   3.66005138
   3.6649836    3.66503329   3.66503391   3.66506656   3.66619807
   3.66942838   3.66953087   3.66954451   3.66961275   3.6757901
   3.67583167   3.73656903   3.73660954   3.73805991   3.73809954
   3.74116414   3.74121208   3.74121507   3.74124665   3.74386177
   3.74391024   3.74391232   3.74394415   3.74762269   3.74766294
   3.74967051   3.74971009   3.8419259    3.84359279   3.85059194
   3.85060317   3.85865032   3.85865363   3.85963791   3.85964464
   3.86221201   3.86226281   3.86533848   3.86590012   3.86594602
   3.87405225   3.87716838   3.87760352   3.8776327    3.87766283
   3.87767832   3.87825345   3.8782819    3.87830834   3.87832356
   3.88003342   3.88006093   3.88009004   3.88010457   3.88146187
   3.88150246   3.88470505   3.88475502   3.8849871    3.88499301
   3.88510497   3.88511794   3.88690737   3.88695995   3.88696187
   3.88699624   3.89052795   3.89057865   3.89058158   3.89061523
   3.89145995   3.89147089   3.8922883    3.89233892   3.89234191
   3.89237524   3.89482345   3.8948477    3.89614809   3.89617578
   3.89661134   3.89665092   3.89667511   3.8967081    3.89783499
   3.89786261   3.89893924   3.90107675   3.90112202   3.90364182
   3.9044401    6.17733648   6.22610449   6.22618175   6.23779498
   6.23780851   6.25079758   6.27097934   6.27099909   6.271058
   6.271068     6.28419834   6.29304968   6.29310837   6.2988989
   6.29894654   6.30614606   6.30620063   6.30620511   6.30624419
   6.30987165   6.30988447   6.31893762   6.31897644   6.31898909
   6.31901951   6.34474611   6.34479149   6.35504593   6.37751364
   6.37755209   6.39335197   6.3933861    6.4225523    6.42800648
   6.42802278   6.43262111   6.43269192   6.43841408   6.43846984
   6.44023921   6.44028514   6.44031551   6.44034589   6.44252234
   6.44258864   6.44615991   6.44621333   6.44755482   6.45571404
   6.45590928   6.45595957   6.45861821   6.45865154   6.4586692
   6.4586956    6.45874498   6.4587995    6.45881587   6.45884883
   6.46307124   6.46309887   6.46311672   6.46317275   6.47629347]
nelec by numeric integration = 639.9990386324938
    CPU time for vxc   8281.17 sec, wall time    129.41 sec
    CPU time for sr jk   9185.87 sec, wall time    112.06 sec
    CPU time for vj and vk   9185.90 sec, wall time    112.06 sec
E1 = -5186.323736781806  Ecoul = 1690.5897837523132  Exc = -591.8562995500623
cycle= 7 E= -4883.74793929946  delta_E= -9.57e-07  |g|= 0.00291  |ddm|= 0.00407
    CPU time for cycle= 7  17502.93 sec, wall time    242.05 sec
  HOMO = -0.114526301904174  LUMO = 0.0931076893763976
  mo_energy =
[-18.63241428 -18.6324136  -18.63241156 -18.63241023 -18.63240756
 -18.63240683 -18.63240558 -18.63240347 -18.63240271 -18.63240112
 -18.63239882 -18.63239854 -18.63239737 -18.63239637 -18.63239578
 -18.6323951  -18.63239472 -18.63239259 -18.63239131 -18.63239054
 -18.63238961 -18.6323889  -18.63238821 -18.63238751 -18.63238652
 -18.63238539 -18.63238294 -18.63238209 -18.63238124 -18.63237873
 -18.63237736 -18.63237347 -18.62762674 -18.6276253  -18.62762436
 -18.62762327 -18.62762189 -18.62762135 -18.6276204  -18.62761958
 -18.62761789 -18.62761756 -18.6276167  -18.62761594 -18.62761373
 -18.62761252 -18.62761151 -18.62761077 -18.62761048 -18.62760966
 -18.62760917 -18.62760831 -18.62760631 -18.62760618 -18.62760536
 -18.62760476 -18.62760269 -18.62760143 -18.62760071 -18.62760054
 -18.62759603 -18.62759432 -18.62759347 -18.6275835   -0.7904203
  -0.78675121  -0.78675006  -0.78613004  -0.78612851  -0.78298186
  -0.78297937  -0.78297888  -0.78297785  -0.78167379  -0.78082094
  -0.78066311  -0.78066037  -0.78064531  -0.78064267  -0.77923424
  -0.77923213  -0.77868693  -0.77868364  -0.77868308  -0.77868184
  -0.77868138  -0.77867843  -0.7786779   -0.77867669  -0.77834135
  -0.77833997  -0.77650583  -0.77650299  -0.77649288  -0.77649019
  -0.77641818  -0.7442813   -0.74414873  -0.74414668  -0.74414377
  -0.74414157  -0.74209003  -0.74208854  -0.74173518  -0.7417345
  -0.7417344   -0.7417312   -0.74171994  -0.74171924  -0.74171909
  -0.74171548  -0.74102463  -0.74102264  -0.73950268  -0.73950049
  -0.73948006  -0.73947784  -0.7392874   -0.73809714  -0.73669339
  -0.73669291  -0.73669281  -0.73669005  -0.73296997  -0.73296857
  -0.73214548  -0.73214421  -0.72767267  -0.36306865  -0.36306664
  -0.3629311   -0.36292908  -0.36276032  -0.36275081  -0.36274877
  -0.3627194   -0.36271708  -0.36271662  -0.3627158   -0.36268587
  -0.36268366  -0.36268316  -0.36268234  -0.36255403  -0.36255201
  -0.36167093  -0.36167015  -0.36146472  -0.36146307  -0.36058125
  -0.36047803  -0.36047559  -0.36047501  -0.36047411  -0.36018062
  -0.3594938   -0.35949211  -0.35929715  -0.35929634  -0.35842366
  -0.32533682  -0.32466806  -0.3246667   -0.32431741  -0.32431586
  -0.32414828  -0.32320061  -0.32319854  -0.32308462  -0.32308255
  -0.32287085  -0.32238368  -0.32238314  -0.32238268  -0.32238006
  -0.32188908  -0.32188853  -0.32188804  -0.32188544  -0.32181806
  -0.32181749  -0.32181703  -0.32181436  -0.32087986  -0.3208778
  -0.32085276  -0.32085069  -0.32050866  -0.32050729  -0.32025489
  -0.32025325  -0.31753092  -0.24483342  -0.23613006  -0.23612875
  -0.232169    -0.23216824  -0.22764447  -0.22764227  -0.22745989
  -0.22745769  -0.22551509  -0.22551431  -0.22551358  -0.22551214
  -0.22182485  -0.21932322  -0.2193219   -0.21932089  -0.21931992
  -0.21908945  -0.21908812  -0.21908711  -0.21908614  -0.21829207
  -0.21829044  -0.2158323   -0.20981284  -0.20758383  -0.20758229
  -0.20161125  -0.20160931  -0.20146185  -0.20145988  -0.19498919
  -0.1949871   -0.1945552   -0.19455308  -0.19048118  -0.18944454
  -0.18944318  -0.17955775  -0.17939677  -0.17939477  -0.17810087
  -0.17810054  -0.17809978  -0.17809808  -0.1779197   -0.17791937
  -0.17791858  -0.17791688  -0.17273403  -0.17172612  -0.17172459
  -0.17172403  -0.17172262  -0.17047464  -0.17047308  -0.17011681
  -0.1701152   -0.16416829  -0.16416725  -0.16039796  -0.16039741
  -0.15130367  -0.1323636   -0.13200814  -0.13200648  -0.13190732
  -0.13190571  -0.13081031  -0.13000911  -0.13000636  -0.13000555
  -0.13000473  -0.12987453  -0.12920951  -0.12920681  -0.12917053
  -0.12916765  -0.12916683  -0.12916596  -0.12912522  -0.12912259
  -0.12912161  -0.12912074  -0.12908367  -0.12908112  -0.12842029
  -0.12841758  -0.12835751  -0.12835478  -0.12798342  -0.12798153
  -0.12742476  -0.12742277  -0.12533646  -0.11936057  -0.11816595
  -0.11816451  -0.11777254  -0.11777059  -0.11680243  -0.11680204
  -0.11680193  -0.1167987   -0.11677009  -0.1161739   -0.11579196
  -0.11579126  -0.11570753  -0.11570568  -0.11537351  -0.11537209
  -0.11532207  -0.11532195  -0.11532173  -0.11531982  -0.11529221
  -0.11529126  -0.11515667  -0.11515661  -0.11515638  -0.11515442
  -0.11500339  -0.11500255  -0.1147732   -0.11477221  -0.1145263
   0.09310769   0.13123439   0.13123533   0.13429325   0.13429405
   0.16978775   0.16978803   0.16978936   0.1697903    0.18694358
   0.18694786   0.19587483   0.19587809   0.20443143   0.20607669
   0.22169604   0.22169626   0.22169996   0.22170007   0.22971503
   0.22971523   0.22971778   0.22971824   0.2374209    0.23742419
   0.23869578   0.24107865   0.24107905   0.25209433   0.25210062
   0.27307276   0.27307364   0.27614243   0.28072109   0.28072401
   0.28585337   0.28585701   0.28768681   0.28768956   0.29071836
   0.29071862   0.29072391   0.29072544   0.29807895   0.29808035
   0.30996993   0.31472963   0.32136201   0.32136228   0.3213651
   0.32136556   0.32939667   0.32939759   0.33187538   0.33188207
   0.34020794   0.34020823   0.34020914   0.34021008   0.3469009
   0.3469057    0.34714065   0.34714634   0.35177165   0.35177595
   0.35302352   0.35302427   0.35302917   0.35303016   0.35414676
   0.35468892   0.35468981   0.36789903   0.37234029   0.37234336
   0.37393354   0.37393479   0.37761931   0.37762078   0.38146186
   0.38146213   0.3814649    0.38146561   0.38178154   0.38178744
   0.38682225   0.38682236   0.39020456   0.39072135   0.39072194
   0.39072206   0.39072305   0.39811534   0.40046255   0.40046536
   0.40314519   0.40314699   0.40314972   0.40791925   0.40792026
   0.40837956   0.40838134   0.40989449   0.40989535   0.41110372
   0.41110448   0.41110638   0.41110764   0.41262495   0.41264731
   0.41264807   0.41264988   0.41265075   0.41368367   0.41368475
   0.41852191   0.41852228   0.4186317    0.42522262   0.42522315
   0.42522423   0.42522446   0.43231667   0.43231707   0.441747
   0.44479661   0.44479727   0.44792166   0.50217598   0.53430943
   0.53431005   0.5417119    0.54171231   0.56068755   0.57091177
   0.57091318   0.57339625   0.57339816   0.57493078   0.57493149
   0.57493191   0.57493205   0.58613881   0.58614012   0.59179484
   0.59179511   0.59179627   0.59179695   0.59227582   0.59227662
   0.59569823   0.59569864   0.59569998   0.59570106   0.6064526
   0.60645512   0.60894285   0.60961233   0.60961463   0.6154989
   0.61560823   0.61560859   0.61561041   0.61561104   0.61910838
   0.61911066   0.62207152   0.62207253   0.63802153   0.63802498
   0.64332427   0.64332438   0.64332599   0.64332643   0.64988078
   0.65385046   0.65385157   0.66656844   0.66657246   0.67523692
   0.67633239   0.67633314   0.67633532   0.67633639   0.67689049
   0.6768914    0.67986994   0.6804091    0.68040946   0.68548276
   0.69188763   0.69188888   0.69707394   0.69707452   0.70416167
   0.70416346   0.70473957   0.70474403   0.7091237    0.70912417
   0.70912558   0.70912562   0.71445383   0.71445782   0.71964664
   0.72606261   0.72606431   0.73090889   0.73156104   0.73294235
   0.73655764   0.7365579    0.73655909   0.73655973   0.73703702
   0.7370374    0.7370386    0.73703911   0.74757082   0.7475735
   0.74922618   0.7492264    0.75705915   0.75705936   0.75706333
   0.75706359   0.75974025   0.75974139   0.76468277   0.76468289
   0.76468623   0.76468646   0.76784854   0.76785089   0.77257133
   0.77257156   0.78748415   0.7877369    0.78773863   0.78919272
   0.78919329   0.79364182   0.79364207   0.79364347   0.79364382
   0.79534008   0.79534256   0.79609452   0.79855251   0.7985551
   0.82821378   0.82821423   0.84421377   0.85737187   0.8573732
   0.92812542   0.96198483   0.96427467   0.96427523   0.98560608
   0.99793298   0.99793363   1.00886395   1.0178756    1.01787594
   1.01787627   1.0178765    1.03073168   1.03073309   1.03149959
   1.03150136   1.03452068   1.03452286   1.03493361   1.03493522
   1.0366086    1.03660995   1.04276735   1.04276761   1.05513731
   1.05513804   1.05513867   1.05513956   1.05695116   1.05695159
   1.05695222   1.05695294   1.06093979   1.06370696   1.06706311
   1.06706333   1.06764569   1.0676465    1.07523      1.07523068
   1.07738385   1.07857936   1.07858009   1.07858102   1.07858177
   1.08020621   1.0835124    1.08351303   1.08351381   1.083515
   1.08466836   1.08466879   1.08778218   1.08778235   1.09360905
   1.09419676   1.09419739   1.09644143   1.09644288   1.09922027
   1.09922095   1.10006759   1.10006899   1.10200122   1.1033988
   1.10340052   1.10392468   1.10392493   1.10392517   1.10392532
   1.1053672    1.105369     1.10798565   1.10798577   1.1083102
   1.10831029   1.10831058   1.10831119   1.10886069   1.10886233
   1.108988     1.11219491   1.11561162   1.11561258   1.11561274
   1.11561309   1.11735713   1.11735828   1.11780935   1.11780949
   1.12058154   1.12791348   1.1279139    1.12791463   1.12791485
   1.13010992   1.13984372   1.13984405   1.14536736   1.14536754
   1.14758295   1.14758359   1.15329184   1.15329202   1.15453883
   1.15453886   1.15453902   1.15453937   1.15606321   1.16476731
   1.16476741   1.16476826   1.16476846   1.17479018   1.17479034
   1.17479053   1.17479116   1.17933716   1.17933796   1.18466849
   1.18466884   1.19684243   1.19684324   1.19807191   1.19807221
   1.20610738   1.20936296   1.20936531   1.23853849   1.25792406
   1.25792896   1.26870931   1.26871085   1.27176407   1.27435188
   1.27435466   1.27951342   1.2795171    1.28376165   1.28459923
   1.29228495   1.29228538   1.29228968   1.29229055   1.29272939
   1.29272984   1.29273508   1.29273654   1.29923755   1.29984781
   1.29984917   1.30428233   1.30428659   1.30661212   1.30745369
   1.30745517   1.3184828    1.31848431   1.31960928   1.31960984
   1.31961085   1.31961173   1.32342918   1.32342981   1.32518567
   1.32518609   1.32606064   1.32938227   1.32938314   1.32938504
   1.32938627   1.33138652   1.3313914    1.34564572   1.34564604
   1.34564678   1.34564715   1.34739746   1.3477398    1.34774564
   1.34988066   1.34988698   1.35105005   1.35105015   1.35105294
   1.35105348   1.35568621   1.35568665   1.35568948   1.35569029
   1.35587419   1.36216484   1.36216531   1.36219633   1.36219893
   1.36526662   1.36526727   1.36919875   1.37127003   1.37127272
   1.37135668   1.37135756   1.38418586   1.38706579   1.38706696
   1.39168814   1.39174758   1.39174894   1.39495223   1.39495255
   1.39616634   1.39617811   1.3961815    1.3965025    1.39650351
   1.39653899   1.39653914   1.39922347   1.39922431   1.40078701
   1.40082009   1.40082046   1.40214689   1.40214766   1.40214769
   1.40214867   1.40465576   1.40524668   1.40524699   1.40570608
   1.40581647   1.40581654   1.40587493   1.4058759    1.40587665
   1.40587775   1.40649489   1.40649543   1.40649732   1.4064982
   1.40793143   1.40905958   1.40905986   1.4090605    1.40906057
   1.41429665   1.414297     1.41620747   1.41702232   1.41702293
   1.41768276   1.41768305   1.41973676   1.41973816   1.41973843
   1.41974105   1.41974152   1.42000077   1.42000111   1.4213244
   1.42479263   1.42479287   1.42479411   1.42479451   1.43062513
   1.43062608   1.4319099    1.4319121    1.43846817   1.43846981
   1.44339296   1.44339397   1.44537435   1.44537464   1.44537489
   1.4453753    1.44601032   1.44601094   1.44789655   1.44789675
   1.44842837   1.44842848   1.44842863   1.44842891   1.45128659
   1.45128748   1.45963381   1.45963391   1.46017287   1.46194428
   1.46194461   1.46194528   1.46194626   1.46434497   1.46434707
   1.46648117   1.47113883   1.47113936   1.47138108   1.47138125
   1.4713813    1.47138167   1.47287083   1.47287286   1.47545288
   1.47566948   1.47566956   1.47566974   1.47566991   1.47626856
   1.47626861   1.47945562   1.47945586   1.48010145   1.48308643
   1.48308758   1.48540962   1.48541007   1.48545431   1.4854547
   1.48555217   1.4871744    1.49149711   1.49149797   1.49520382
   1.52381551   1.52381703   1.54423743   1.54423819   1.54544287
   1.54544334   1.5489066    1.54890695   1.5489078    1.54890827
   1.54891678   1.54891765   1.54992333   1.54992365   1.54992481
   1.54992558   1.56811825   1.56811827   1.56811937   1.56811998
   1.58519566   1.58948951   1.58949026   1.59100646   1.59100688
   1.59820969   1.5982097    1.59820984   1.59820997   1.60565906
   1.60565992   1.61130352   1.61130465   1.61283674   1.61283724
   1.61649738   1.61649769   1.6227787    1.63527945   1.63527948
   1.63527964   1.63528003   1.64105984   1.64106027   1.65041812
   1.66569917   1.66569931   1.66569977   1.66569994   1.66976736
   1.66976813   1.6811179    1.6874179    1.68741821   1.68863554
   1.69477893   1.69477989   1.69759975   1.69873958   1.69873999
   1.70152153   1.70152322   1.70210186   1.70210241   1.70426355
   1.70426524   1.70926818   1.7092686    1.71197881   1.7119791
   1.71197926   1.71198001   1.7170896    1.72117099   1.72123263
   1.72123313   1.72409643   1.72409701   1.72488225   1.7248828
   1.72488381   1.72488403   1.72760791   1.72843515   1.72843573
   1.72843675   1.72843695   1.72981432   1.73550054   1.74505716
   1.74505784   1.7481234    1.74812462   1.74913546   1.75550186
   1.75550216   1.76060497   1.76060606   1.7693447    1.76934549
   1.78002199   1.78002312   1.783716     1.78553759   1.7855379
   1.78553809   1.78553864   1.80376848   1.80935797   1.80935866
   1.8093891    1.80938941   1.80939026   1.80939061   1.82079598
   1.82079612   1.82079708   1.82079721   1.83498413   1.83498477
   1.83539295   1.83539349   1.8471098    1.84711132   1.869741
   1.86974217   1.87034531   1.87034661   1.8757019    1.87570293
   1.88134999   1.88135077   1.88313706   1.88514142   1.8865741
   1.89010412   1.89010431   1.89683317   1.90102708   1.90102746
   1.90102812   1.90102821   1.90515853   1.91147159   1.91147184
   1.91791891   1.91791948   1.92639958   1.92639974   1.92765417
   1.93104852   1.93237429   1.93237451   1.93237514   1.93237568
   1.9415304    1.94153072   1.9415311    1.94153167   1.95372915
   1.95372954   1.95373042   1.95373093   1.96020405   1.96020513
   1.96208035   1.9620808    1.97253833   1.97253849   1.98203838
   1.98203841   1.98680809   1.98680817   1.98680817   1.98680828
   1.99400335   1.99400349   1.99883045   1.99883193   2.00493229
   2.00493238   2.00493285   2.00493301   2.00944865   2.01214502
   2.0121461    2.01293917   2.01293957   2.27576117   2.30064265
   2.30064276   2.31477502   2.31477537   2.33162125   2.34563686
   2.34563725   2.34563854   2.34563881   2.35299821   2.35299994
   2.36431561   2.36431736   2.36788275   2.36788288   2.36788442
   2.36788502   2.37040967   2.37146991   2.37147004   2.37147169
   2.37147225   2.37479919   2.37480141   2.38179737   2.38179783
   2.38245906   2.38246117   2.41171657   2.41171661   2.45434282
   2.48378401   2.4837843    2.48494762   2.48726841   2.48726919
   2.48806649   2.48806679   2.48807018   2.4889656    2.48896681
   2.48935759   2.48935868   2.4911964    2.49119671   2.49119697
   2.49119761   2.49194138   2.49194172   2.49194209   2.49194278
   2.49443951   2.49443955   2.51726626   2.51726661   2.51726695
   2.51726766   2.52384589   2.52384655   2.5264743    2.54429712
   2.5442974    2.55497201   2.55605841   2.55605896   2.56168521
   2.56168563   2.56484672   2.56842422   2.56842459   2.56842485
   2.56842527   2.57050892   2.5747025    2.57470288   2.57473758
   2.57473798   2.57473833   2.57473873   2.57912935   2.57913046
   2.58204128   2.58700309   2.58700359   2.58888739   2.58888775
   2.58954781   2.58954874   2.58967823   2.58967881   2.58967885
   2.58967914   2.59295525   2.60097678   2.6009774    2.60169781
   2.60191673   2.6019171    2.61607714   2.61607809   2.62057626
   2.62057631   2.6205764    2.62057645   2.62727382   2.62973405
   2.62973419   2.62987792   2.62987796   2.6307231    2.63072327
   2.63152166   2.63152194   2.63152201   2.63152224   2.64297285
   2.6438092    2.64380963   2.64381017   2.64381045   2.65138284
   2.65138326   2.66670809   2.66670837   2.66837371   2.66837413
   2.6830124    2.94476589   2.94476622   2.94556385   2.94556391
   2.94750597   2.94752656   2.94752734   2.9479357    2.94793681
   2.94855625   2.94929922   2.94930087   2.95026061   2.9502618
   2.95026358   2.950264     2.95026413   2.95026618   2.95041639
   2.95041648   2.95041663   2.95041839   2.95095673   2.95288396
   2.95288423   2.95288446   2.95288678   2.95327664   2.95574634
   2.95574728   2.95831      2.95831224   2.95831263   2.95831339
   2.95831352   2.95831502   2.95831527   2.958316     2.95898309
   2.95898451   2.95898759   2.9589899    2.96022017   2.9602215
   2.96059921   2.96060002   2.96175362   2.96175374   2.96251187
   2.96618046   2.96618122   2.96787998   2.96788192   2.97347308
   2.9760559    2.9760587    2.97605928   2.97606045   2.98144011
   2.98603985   2.98604186   2.99070184   2.99070267   2.99926993
   3.00181638   3.00181779   3.01282598   3.01297308   3.01311688
   3.01311715   3.01311771   3.01311934   3.01314036   3.01314122
   3.01332061   3.01332224   3.01345817   3.01542926   3.02142585
   3.02142719   3.02431233   3.02431337   3.02529859   3.02529964
   3.03113737   3.03113791   3.03113792   3.03114024   3.03132835
   3.03132888   3.03132896   3.03133131   3.04101027   3.04101184
   3.04286084   3.0428623    3.08353808   3.0926811    3.09268222
   3.1002119    3.10021351   3.10347756   3.10768215   3.10768406
   3.10768464   3.10768559   3.10855077   3.10855308   3.11239127
   3.11239372   3.11370004   3.11370253   3.1137031    3.11370419
   3.11525185   3.11525427   3.11532262   3.11532513   3.11532574
   3.11532679   3.11581106   3.1158135    3.11585968   3.11586097
   3.11657524   3.1213618    3.12136233   3.12692675   3.14068494
   3.14068583   3.14230958   3.14365179   3.15345259   3.15345417
   3.15618835   3.15618865   3.15618917   3.15619125   3.16111324
   3.16111488   3.16217783   3.16217987   3.16517196   3.16517232
   3.16517307   3.16517542   3.16557563   3.16557772   3.1669725
   3.16697291   3.16697356   3.16697607   3.17046692   3.17046896
   3.17128385   3.1712859    3.17330749   3.17351316   3.17508072
   3.17508258   3.21752217   3.21752462   3.21916022   3.21916176
   3.22082862   3.22083091   3.22242799   3.2229714    3.22472088
   3.2247226    3.2283953    3.23139955   3.23140105   3.23140184
   3.23140221   3.23204831   3.23205023   3.23205132   3.23205178
   3.23224548   3.23224777   3.23243751   3.23243952   3.23244056
   3.23244109   3.23529857   3.23530084   3.23718292   3.23718348
   3.24386141   3.24386295   3.24833129   3.53434807   3.53435031
   3.53580783   3.53580999   3.53731487   3.5505129    3.55051344
   3.55051389   3.55051672   3.55289813   3.55290009   3.55715472
   3.55715528   3.55715565   3.55715853   3.55918645   3.55934568
   3.55934747   3.56161858   3.56162026   3.56408205   3.56408266
   3.56408279   3.56408565   3.56861631   3.5797688    3.57977091
   3.58515229   3.5851544    3.58720402   3.58720559   3.59962638
   3.65057939   3.65190346   3.65190527   3.66003193   3.66003303
   3.66501648   3.66501909   3.66501952   3.66502049   3.66618789
   3.66942138   3.66952738   3.66952846   3.66959694   3.67579942
   3.6758012    3.73657791   3.73658039   3.73806848   3.73807095
   3.74119691   3.74119941   3.7412001    3.74120107   3.74389442
   3.74389691   3.74389758   3.74389852   3.74763122   3.74763353
   3.7496789    3.74968121   3.84191742   3.84358435   3.85058841
   3.85058992   3.85864254   3.85864335   3.85963182   3.85963271
   3.86222797   3.86222989   3.86532869   3.86591138   3.86591332
   3.87404176   3.87715984   3.87763596   3.87763652   3.87763661
   3.87763967   3.87828066   3.87828125   3.87828136   3.87828437
   3.88006245   3.88006302   3.88006308   3.88006603   3.88147067
   3.88147302   3.8847206    3.88472242   3.88498067   3.88498167
   3.88510152   3.8851029    3.88694333   3.88694612   3.88694673
   3.88694776   3.89056325   3.89056596   3.89056607   3.89056705
   3.89145609   3.89145732   3.89232339   3.89232605   3.89232605
   3.89232702   3.89482522   3.89482611   3.89615138   3.8961524
   3.89662235   3.89662474   3.89667768   3.89667914   3.89783805
   3.89783889   3.89892892   3.90108792   3.90108981   3.90363306
   3.90442938   6.1773253    6.22613195   6.22613295   6.23779027
   6.23779142   6.25078716   6.27101456   6.271015     6.27101518
   6.27101775   6.28418783   6.29306732   6.2930695    6.29890996
   6.29891361   6.30618531   6.30618732   6.30618813   6.30619122
   6.30986723   6.30986878   6.3189669    6.31896913   6.31896959
   6.31897308   6.34475658   6.34475971   6.35503618   6.37752143
   6.37752443   6.39335817   6.39336108   6.42254089   6.42800261
   6.42800337   6.43264365   6.43264551   6.43842864   6.43843221
   6.44028182   6.44028441   6.44028479   6.44028635   6.44254032
   6.44254434   6.44617341   6.44617687   6.447543     6.45570186
   6.45592128   6.45592374   6.45864667   6.45864973   6.45865033
   6.45865312   6.4587844    6.45878733   6.45878826   6.45879061
   6.46308136   6.4630824    6.46312051   6.46312429   6.47628056]
nelec by numeric integration = 639.9990386619296
    CPU time for vxc   8641.04 sec, wall time    135.04 sec
    CPU time for sr jk   9200.39 sec, wall time    113.29 sec
    CPU time for vj and vk   9200.41 sec, wall time    113.29 sec
E1 = -5186.333004224818  Ecoul = 1690.6004320823652  Exc = -591.8576819006547
cycle= 8 E= -4883.74794076302  delta_E= -1.46e-06  |g|= 0.000232  |ddm|= 0.00208
    CPU time for cycle= 8  17872.96 sec, wall time    248.84 sec
  HOMO = -0.114526590954809  LUMO = 0.0931075847213271
  mo_energy =
[-18.6324075  -18.63240549 -18.63240469 -18.63240358 -18.63240308
 -18.63240104 -18.63240052 -18.63239986 -18.63239859 -18.63239832
 -18.63239746 -18.63239716 -18.63239707 -18.63239596 -18.63239509
 -18.63239484 -18.63239419 -18.63239367 -18.63239364 -18.63239325
 -18.63239278 -18.63239138 -18.63239077 -18.63238986 -18.63238848
 -18.63238811 -18.63238746 -18.63238698 -18.63238476 -18.63238371
 -18.63238342 -18.63237912 -18.62762309 -18.62762083 -18.62761993
 -18.62761817 -18.62761785 -18.62761744 -18.62761682 -18.62761606
 -18.62761582 -18.6276148  -18.62761456 -18.62761412 -18.6276133
 -18.62761274 -18.62761245 -18.62761219 -18.62761141 -18.62761133
 -18.62761095 -18.62761064 -18.62761058 -18.627609   -18.62760833
 -18.62760744 -18.62760671 -18.6276059  -18.62760508 -18.62760432
 -18.62760393 -18.62760179 -18.627601   -18.62759794  -0.79042011
  -0.78675047  -0.78675036  -0.7861298   -0.7861283   -0.78298009
  -0.78297998  -0.78297857  -0.7829783   -0.78167351  -0.78082065
  -0.7806615   -0.78066141  -0.7806438   -0.78064368  -0.77923376
  -0.77923199  -0.77868449  -0.7786843   -0.77868285  -0.7786824
  -0.77867933  -0.7786792   -0.7786776   -0.7786773   -0.77834046
  -0.77834023  -0.77650408  -0.77650399  -0.77649127  -0.77649115
  -0.77641783  -0.7442816   -0.74414806  -0.74414805  -0.74414309
  -0.74414282  -0.74208982  -0.74208932  -0.74173453  -0.74173419
  -0.74173378  -0.74173377  -0.74171912  -0.74171886  -0.74171846
  -0.74171844  -0.74102402  -0.74102381  -0.73950189  -0.73950177
  -0.73947926  -0.73947909  -0.73928766  -0.73809738  -0.73669287
  -0.73669265  -0.7366924   -0.73669215  -0.73296961  -0.73296932
  -0.73214522  -0.73214484  -0.72767282  -0.36306717  -0.36306707
  -0.36292962  -0.36292952  -0.36275977  -0.36274927  -0.36274918
  -0.36271749  -0.36271743  -0.36271614  -0.36271586  -0.36268403
  -0.36268396  -0.36268262  -0.36268236  -0.36255257  -0.36255247
  -0.36167009  -0.3616699   -0.36146413  -0.36146257  -0.36058069
  -0.360476    -0.36047585  -0.36047447  -0.36047423  -0.36018008
  -0.35949319  -0.35949161  -0.3592963   -0.35929609  -0.35842311
  -0.32533707  -0.32466777  -0.32466742  -0.32431693  -0.32431681
  -0.32414849  -0.32319981  -0.32319977  -0.32308382  -0.32308377
  -0.32287107  -0.32238293  -0.32238273  -0.32238244  -0.32238239
  -0.3218883   -0.32188813  -0.32188782  -0.32188776  -0.32181727
  -0.3218171   -0.32181679  -0.32181674  -0.3208791   -0.32087907
  -0.32085202  -0.32085194  -0.32050841  -0.32050804  -0.32025439
  -0.32025423  -0.31753118  -0.24483344  -0.23612954  -0.23612937
  -0.23216901  -0.23216837  -0.22764329  -0.22764327  -0.22745872
  -0.22745868  -0.22551428  -0.2255141   -0.22551363  -0.22551346
  -0.22182504  -0.21932193  -0.21932186  -0.21932102  -0.21932097
  -0.21908815  -0.21908808  -0.21908723  -0.21908719  -0.21829169
  -0.21829104  -0.21583247  -0.20981283  -0.20758352  -0.20758311
  -0.20161039  -0.20161037  -0.20146098  -0.20146091  -0.19498813
  -0.19498813  -0.19455412  -0.19455409  -0.19048125  -0.1894438
  -0.18944354  -0.17955762  -0.17939628  -0.17939516  -0.17810012
  -0.1781001   -0.17809978  -0.17809973  -0.17791895  -0.1779189
  -0.1779186   -0.17791853  -0.17273388  -0.1717249   -0.17172478
  -0.1717238   -0.17172373  -0.17047406  -0.17047403  -0.17011619
  -0.17011617  -0.16416827  -0.1641672   -0.16039769  -0.16039765
  -0.15130369  -0.13236354  -0.13200733  -0.13200711  -0.13190721
  -0.13190567  -0.1308102   -0.13000722  -0.13000706  -0.13000577
  -0.13000534  -0.12987446  -0.12920811  -0.129208    -0.12916854
  -0.12916838  -0.12916708  -0.12916667  -0.12912333  -0.12912316
  -0.12912183  -0.12912141  -0.12908247  -0.12908231  -0.12841888
  -0.12841876  -0.1283561   -0.12835596  -0.12798319  -0.12798155
  -0.12742378  -0.12742355  -0.12533634  -0.11936087  -0.11816579
  -0.11816525  -0.11777188  -0.11777183  -0.11680192  -0.11680175
  -0.11680134  -0.11680123  -0.11677039  -0.11617418  -0.11579192
  -0.11579172  -0.1157069   -0.11570687  -0.11537331  -0.11537278
  -0.11532187  -0.11532178  -0.11532164  -0.11532122  -0.11529208
  -0.11529192  -0.11515652  -0.1151564   -0.11515626  -0.11515586
  -0.11500328  -0.11500315  -0.11477302  -0.11477286  -0.11452659
   0.09310758   0.13123395   0.13123556   0.13429318   0.13429393
   0.16978733   0.16978774   0.16978959   0.16979039   0.18694389
   0.18694732   0.1958753    0.19587736   0.20443135   0.20607666
   0.2216964    0.22169669   0.22169912   0.22169963   0.22971546
   0.22971586   0.22971691   0.22971749   0.23742026   0.23742463
   0.23869554   0.24107838   0.24107924   0.25209422   0.25210066
   0.27307254   0.27307339   0.27614231   0.28072151   0.2807233
   0.28585366   0.28585665   0.28768749   0.28768846   0.29071826
   0.29071865   0.29072411   0.29072527   0.2980791    0.29807992
   0.3099696    0.31472971   0.3213619    0.32136277   0.32136462
   0.32136571   0.32939586   0.32939797   0.33187559   0.33188146
   0.34020763   0.34020799   0.34020915   0.34020957   0.34690137
   0.34690495   0.34714065   0.34714649   0.35177198   0.35177543
   0.35302405   0.35302421   0.35302833   0.35302968   0.35414663
   0.35468883   0.35468938   0.36789866   0.37234069   0.37234251
   0.37393392   0.37393395   0.37761952   0.37762084   0.38146212
   0.38146274   0.38146411   0.38146448   0.38178184   0.38178678
   0.38682187   0.38682239   0.39020427   0.39072155   0.39072192
   0.39072217   0.39072235   0.39811543   0.40046309   0.4004644
   0.40314504   0.40314745   0.40314903   0.40791952   0.40792027
   0.4083799    0.40838086   0.40989454   0.40989502   0.41110444
   0.41110477   0.41110589   0.41110662   0.41262485   0.4126479
   0.41264836   0.4126494    0.41265021   0.4136832    0.4136849
   0.41852189   0.41852259   0.41863188   0.42522303   0.42522371
   0.42522386   0.42522458   0.4323166    0.43231758   0.4417472
   0.44479694   0.4447974    0.44792192   0.50217545   0.53430875
   0.53430989   0.54171123   0.54171218   0.5606873    0.57091197
   0.57091342   0.57339643   0.57339804   0.57493058   0.57493085
   0.57493139   0.57493223   0.58613899   0.58614013   0.59179482
   0.59179539   0.59179664   0.59179709   0.59227598   0.59227608
   0.59569829   0.59569865   0.59570074   0.59570096   0.60645292
   0.606454     0.60894259   0.60961203   0.60961469   0.61549876
   0.61560853   0.61560896   0.61560997   0.61561054   0.61910863
   0.61911017   0.6220714    0.6220733    0.63802159   0.63802514
   0.64332435   0.64332462   0.64332576   0.64332605   0.64988112
   0.65385062   0.6538512    0.66656774   0.66657275   0.67523706
   0.67633221   0.67633279   0.67633536   0.67633641   0.67689093
   0.67689159   0.67986977   0.6804093    0.68040989   0.68548278
   0.69188769   0.69188886   0.697074     0.69707431   0.70416166
   0.70416331   0.70474017   0.70474384   0.70912437   0.70912492
   0.70912517   0.70912579   0.71445439   0.7144576    0.71964696
   0.72606288   0.72606384   0.73090872   0.73156075   0.73294264
   0.73655791   0.7365581    0.73655886   0.73655889   0.73703742
   0.73703759   0.73703833   0.73703849   0.747571     0.74757328
   0.74922626   0.74922689   0.75705959   0.75706001   0.75706305
   0.75706345   0.75974075   0.75974144   0.76468305   0.76468348
   0.76468589   0.76468624   0.7678489    0.76785067   0.77257133
   0.77257175   0.78748438   0.78773714   0.78773786   0.78919262
   0.78919338   0.79364198   0.79364214   0.79364356   0.79364377
   0.7953405    0.79534275   0.79609478   0.7985529    0.79855466
   0.82821373   0.82821418   0.84421376   0.85737196   0.85737319
   0.92812542   0.96198488   0.96427475   0.96427523   0.98560607
   0.99793319   0.99793355   1.00886409   1.01787559   1.01787588
   1.01787631   1.01787666   1.0307323    1.03073239   1.0315003
   1.03150041   1.03452158   1.03452195   1.03493404   1.0349345
   1.0366089    1.03660975   1.04276713   1.04276795   1.05513786
   1.05513824   1.05513843   1.055139     1.05695143   1.05695181
   1.05695201   1.05695257   1.06093976   1.06370701   1.06706289
   1.06706362   1.06764555   1.06764658   1.0752302    1.07523031
   1.07738379   1.07858025   1.07858046   1.0785807    1.07858084
   1.08020611   1.0835134    1.08351351   1.08351363   1.08351389
   1.08466809   1.08466913   1.08778208   1.08778226   1.0936089
   1.09419685   1.09419715   1.09644205   1.09644231   1.09922061
   1.09922084   1.10006817   1.10006855   1.10200125   1.1033996
   1.10339988   1.10392468   1.10392497   1.10392506   1.10392528
   1.10536808   1.10536818   1.10798565   1.10798584   1.10831026
   1.10831044   1.10831068   1.10831086   1.10886158   1.10886165
   1.1089881    1.11219495   1.1156122    1.11561243   1.1156127
   1.11561289   1.11735726   1.11735829   1.11780922   1.1178097
   1.12058143   1.12791386   1.12791416   1.12791447   1.12791465
   1.1301099    1.13984364   1.13984393   1.14536729   1.14536748
   1.14758335   1.1475834    1.15329183   1.15329188   1.15453885
   1.15453886   1.15453898   1.1545391    1.15606337   1.16476751
   1.16476763   1.16476806   1.16476824   1.17479002   1.17479049
   1.17479069   1.17479114   1.17933739   1.17933758   1.18466852
   1.18466883   1.19684236   1.19684358   1.19807178   1.19807227
   1.2061072    1.20936319   1.20936546   1.23853849   1.25792389
   1.25792871   1.26870899   1.26871112   1.27176394   1.27435177
   1.27435427   1.2795138    1.27951657   1.28376168   1.28459923
   1.29228528   1.29228538   1.29228934   1.29229025   1.2927295
   1.29272976   1.29273491   1.29273641   1.2992375    1.29984793
   1.29984907   1.30428252   1.30428632   1.30661223   1.30745379
   1.30745483   1.3184833    1.31848382   1.3196088    1.31960936
   1.31961126   1.31961218   1.32342915   1.3234297    1.32518565
   1.32518641   1.32606043   1.32938278   1.32938348   1.3293848
   1.32938571   1.33138654   1.33139111   1.34564584   1.34564627
   1.34564672   1.34564715   1.34739756   1.3477401    1.34774524
   1.34988075   1.34988682   1.35104991   1.35105082   1.35105251
   1.35105343   1.35568615   1.35568692   1.35568909   1.35569021
   1.35587403   1.36216504   1.36216517   1.36219696   1.36219822
   1.36526703   1.36526707   1.36919874   1.37127058   1.37127237
   1.37135685   1.37135748   1.38418587   1.38706605   1.38706643
   1.39168854   1.39174736   1.39174919   1.39495221   1.39495252
   1.39616657   1.39617845   1.3961809    1.39650296   1.3965031
   1.39653872   1.3965391    1.39922386   1.39922396   1.40078736
   1.40082062   1.40082069   1.40214731   1.40214741   1.4021478
   1.40214782   1.40465586   1.40524668   1.40524708   1.40570602
   1.40581645   1.40581682   1.40587567   1.40587575   1.40587651
   1.40587668   1.40649522   1.40649528   1.40649768   1.40649788
   1.40793147   1.40905989   1.40906005   1.40906044   1.40906065
   1.41429685   1.41429717   1.41620753   1.41702243   1.41702261
   1.41768242   1.41768345   1.41973675   1.41973866   1.41973896
   1.41974063   1.41974092   1.42000074   1.42000105   1.42132417
   1.42479291   1.4247931    1.42479401   1.42479411   1.43062533
   1.43062587   1.43191021   1.43191173   1.43846844   1.43846942
   1.4433933    1.44339343   1.44537444   1.44537463   1.44537484
   1.44537515   1.44601045   1.44601065   1.44789652   1.44789725
   1.44842837   1.44842856   1.44842873   1.44842896   1.4512867
   1.45128684   1.45963395   1.45963438   1.46017293   1.46194478
   1.46194495   1.46194497   1.46194509   1.46434526   1.46434676
   1.46648121   1.47113889   1.47113907   1.4713812    1.47138135
   1.47138159   1.47138165   1.47287105   1.47287225   1.47545252
   1.47566933   1.4756697    1.47566978   1.47567008   1.47626832
   1.47626863   1.47945579   1.47945606   1.48010127   1.48308684
   1.48308721   1.48540958   1.48540992   1.48545435   1.485455
   1.4855521    1.48717447   1.49149719   1.49149781   1.49520367
   1.52381601   1.52381658   1.54423754   1.54423795   1.54544285
   1.5454431    1.54890691   1.54890719   1.54890753   1.54890773
   1.54891705   1.54891733   1.54992353   1.54992394   1.54992467
   1.5499249    1.56811838   1.56811874   1.56811909   1.56811918
   1.58519565   1.58948968   1.58948982   1.5910066    1.59100684
   1.59820957   1.59820967   1.59820999   1.59821005   1.6056591
   1.60565941   1.6113038    1.6113042    1.61283678   1.61283712
   1.61649747   1.61649753   1.62277866   1.63527944   1.63527945
   1.63527975   1.63527982   1.64105996   1.64106003   1.65041809
   1.6656992    1.66569947   1.66569959   1.66569992   1.66976771
   1.66976773   1.68111767   1.68741781   1.68741829   1.68863549
   1.69477933   1.69477936   1.69759975   1.69873953   1.69874003
   1.70152232   1.70152242   1.70210196   1.7021022    1.70426434
   1.70426445   1.70926827   1.70926852   1.71197903   1.71197918
   1.71197933   1.71197949   1.71708944   1.72117101   1.72123268
   1.72123303   1.72409655   1.72409663   1.72488285   1.72488309
   1.72488346   1.72488355   1.72760807   1.72843576   1.72843596
   1.72843642   1.72843649   1.72981421   1.73550052   1.74505718
   1.74505756   1.74812394   1.7481241    1.74913557   1.75550186
   1.75550214   1.76060548   1.76060557   1.76934511   1.76934536
   1.78002204   1.78002282   1.78371587   1.78553738   1.78553768
   1.78553831   1.78553868   1.80376847   1.80935798   1.80935837
   1.8093893    1.80938957   1.80938982   1.80939014   1.82079611
   1.82079628   1.82079657   1.8207968    1.83498442   1.83498462
   1.83539262   1.83539378   1.84711017   1.84711097   1.86974125
   1.8697415    1.87034558   1.87034579   1.87570202   1.87570215
   1.88135068   1.88135071   1.88313739   1.88514176   1.88657387
   1.89010414   1.89010478   1.89683334   1.90102766   1.90102769
   1.90102829   1.90102835   1.90515828   1.91147172   1.91147234
   1.91791942   1.9179195    1.92639927   1.92639958   1.92765392
   1.93104884   1.93237452   1.93237462   1.9323748    1.93237482
   1.94153067   1.94153077   1.94153111   1.9415312    1.95372953
   1.95372996   1.95372996   1.95373029   1.96020437   1.96020441
   1.96208025   1.96208055   1.97253853   1.97253867   1.98203845
   1.98203892   1.98680798   1.98680832   1.98680856   1.9868088
   1.99400351   1.99400381   1.9988309    1.99883126   2.00493224
   2.00493277   2.00493297   2.00493328   2.00944848   2.01214541
   2.0121457    2.01293934   2.01293982   2.27576095   2.30064228
   2.30064268   2.31477488   2.31477502   2.33162099   2.34563722
   2.34563761   2.34563766   2.34563801   2.35299861   2.35299899
   2.36431601   2.36431641   2.36788301   2.3678835    2.36788358
   2.36788377   2.37040939   2.37147019   2.37147066   2.37147083
   2.37147099   2.37479971   2.37480019   2.38179705   2.38179761
   2.38245957   2.38245994   2.41171609   2.41171646   2.45434241
   2.48378415   2.4837842    2.48494743   2.48726858   2.48726865
   2.48806661   2.48806669   2.48806997   2.48896601   2.48896609
   2.48935799   2.489358     2.4911967    2.49119675   2.49119691
   2.49119705   2.4919418    2.4919418    2.4919419    2.49194213
   2.49443921   2.49443961   2.5172664    2.51726667   2.5172668
   2.51726689   2.52384593   2.52384614   2.52647436   2.54429705
   2.54429721   2.55497189   2.55605862   2.55605893   2.56168543
   2.56168563   2.56484666   2.56842442   2.56842456   2.56842498
   2.56842513   2.57050904   2.57470275   2.57470284   2.57473782
   2.5747381    2.57473834   2.57473856   2.57912982   2.5791299
   2.58204139   2.58700308   2.58700389   2.58888728   2.58888804
   2.58954825   2.58954828   2.58967843   2.58967854   2.58967921
   2.58967934   2.59295532   2.60097679   2.60097743   2.60169798
   2.601917     2.6019171    2.61607759   2.6160776    2.62057617
   2.62057621   2.6205766    2.62057664   2.62727386   2.6297341
   2.6297342    2.62987797   2.62987809   2.63072319   2.63072335
   2.63152163   2.63152179   2.63152228   2.63152236   2.64297281
   2.6438095    2.64380955   2.64381012   2.64381027   2.65138304
   2.65138312   2.66670819   2.66670827   2.66837358   2.66837423
   2.68301238   2.94476588   2.94476594   2.94556376   2.94556382
   2.94750572   2.9475267    2.94752681   2.94793592   2.94793618
   2.94855608   2.94929973   2.94929987   2.950261     2.95026118
   2.95026392   2.95026394   2.95026429   2.95026446   2.9504165
   2.9504166    2.95041681   2.95041714   2.95095685   2.95288438
   2.95288445   2.95288472   2.95288497   2.95327638   2.95574651
   2.95574672   2.95831139   2.95831157   2.95831265   2.95831292
   2.95831428   2.95831433   2.95831556   2.95831557   2.95898377
   2.95898382   2.95898882   2.95898885   2.96022042   2.96022075
   2.96059963   2.96059984   2.96175352   2.96175356   2.96251163
   2.96618075   2.96618077   2.96788025   2.96788189   2.97347321
   2.97605781   2.97605796   2.97605938   2.97605968   2.98144023
   2.98604015   2.98604182   2.99070227   2.9907025    2.99927007
   3.00181688   3.00181701   3.01282578   3.01297305   3.01311732
   3.01311757   3.01311765   3.01311791   3.01314055   3.01314069
   3.01332111   3.0133215    3.01345793   3.01542909   3.02142634
   3.02142644   3.02431256   3.02431278   3.02529895   3.02529904
   3.03113794   3.03113813   3.0311384    3.03113841   3.03132896
   3.03132914   3.03132939   3.03132943   3.04101081   3.04101092
   3.04286133   3.04286144   3.08353846   3.09268189   3.0926821
   3.10021224   3.10021368   3.10347784   3.10768361   3.1076837
   3.10768498   3.10768512   3.10855222   3.10855228   3.11239281
   3.11239286   3.11370193   3.11370206   3.11370342   3.11370366
   3.11525333   3.11525339   3.11532452   3.11532467   3.11532603
   3.11532627   3.11581254   3.1158126    3.11585987   3.11586124
   3.11657541   3.12136224   3.12136226   3.12692694   3.14068497
   3.14068543   3.14230941   3.14365158   3.15345309   3.15345329
   3.15618881   3.15618902   3.15618923   3.15618952   3.16111366
   3.16111394   3.16217862   3.16217867   3.16517263   3.16517279
   3.16517318   3.16517323   3.16557643   3.16557647   3.16697322
   3.1669733    3.16697372   3.1669738    3.17046762   3.17046767
   3.17128456   3.17128458   3.17330721   3.17351284   3.17508124
   3.17508145   3.21752358   3.21752364   3.21916107   3.21916122
   3.22082993   3.22083001   3.22242818   3.22297149   3.22472118
   3.22472274   3.22839553   3.23140066   3.23140073   3.23140171
   3.231402     3.23204981   3.23205002   3.23205107   3.23205133
   3.23224674   3.23224674   3.23243906   3.2324393    3.23244036
   3.23244058   3.23529983   3.23529986   3.23718277   3.23718378
   3.24386224   3.24386233   3.24833137   3.53434874   3.53434898
   3.53580851   3.53580866   3.53731458   3.55051366   3.55051367
   3.55051403   3.55051425   3.55289864   3.55289892   3.55715547
   3.55715548   3.55715587   3.55715601   3.55918611   3.55934621
   3.55934632   3.56161905   3.56161912   3.56408263   3.56408285
   3.56408318   3.56408323   3.56861597   3.57976947   3.57976953
   3.58515296   3.58515303   3.58720429   3.58720465   3.59962602
   3.65057977   3.65190394   3.65190559   3.66003276   3.66003302
   3.66501841   3.66501848   3.66501989   3.66502035   3.66618825
   3.66942179   3.6695282    3.66952841   3.66959735   3.67579984
   3.67580154   3.7365795    3.73657958   3.73807005   3.73807016
   3.74119883   3.7411991    3.74120046   3.74120063   3.74389633
   3.74389655   3.74389794   3.74389814   3.74763272   3.74763281
   3.74968041   3.74968046   3.84191717   3.8435841    3.85058867
   3.85058914   3.8586428    3.85864294   3.85963217   3.85963218
   3.86222865   3.86222874   3.86532905   3.86591184   3.8659136
   3.87404212   3.87715961   3.87763655   3.87763684   3.87763716
   3.87763723   3.87828134   3.8782815    3.87828187   3.87828194
   3.8800631    3.88006325   3.88006364   3.88006366   3.88147215
   3.88147227   3.88472117   3.88472134   3.88498102   3.88498111
   3.88510203   3.8851021    3.88694541   3.88694555   3.88694705
   3.88694738   3.89056492   3.89056527   3.8905664    3.89056715
   3.8914562    3.89145672   3.89232493   3.89232539   3.89232638
   3.89232719   3.89482567   3.89482605   3.89615188   3.89615232
   3.89662387   3.89662398   3.89667845   3.89667883   3.89783837
   3.897839     3.89892928   3.90108837   3.90109008   3.9036328
   3.90442974   6.17732514   6.22613189   6.22613254   6.23779049
   6.23779084   6.25078687   6.27101469   6.27101528   6.27101551
   6.27101599   6.28418759   6.29306776   6.29306859   6.29891147
   6.29891182   6.30618723   6.30618731   6.30618835   6.30618845
   6.30986728   6.30986802   6.31896888   6.31896901   6.31896997
   6.31897021   6.34475791   6.34475799   6.35503578   6.37752257
   6.37752259   6.39335917   6.3933592    6.42254089   6.42800291
   6.42800313   6.43264395   6.43264537   6.43843045   6.43843049
   6.44028338   6.4402838    6.44028505   6.44028555   6.44254253
   6.44254272   6.44617512   6.44617514   6.44754308   6.45570201
   6.45592167   6.45592352   6.45864914   6.45864921   6.45865073
   6.45865081   6.45878673   6.45878697   6.45878844   6.45878848
   6.46308178   6.46308244   6.46312251   6.46312263   6.47628081]
nelec by numeric integration = 639.9990386608447
    CPU time for vxc   8595.14 sec, wall time    134.31 sec
    CPU time for sr jk   9198.81 sec, wall time    111.73 sec
    CPU time for vj and vk   9198.82 sec, wall time    111.73 sec
E1 = -5186.333067783267  Ecoul = 1690.60050696222  Exc = -591.8576932300306
cycle= 9 E= -4883.74794077099  delta_E= -7.97e-09  |g|= 9.62e-05  |ddm|= 0.00023
    CPU time for cycle= 9  17824.18 sec, wall time    246.58 sec
  HOMO = -0.11452658819106  LUMO = 0.093107496083472
  mo_energy =
[-18.63241487 -18.63241299 -18.63241196 -18.63240937 -18.63240876
 -18.63240601 -18.63240524 -18.63240437 -18.63240293 -18.63240201
 -18.63240076 -18.63239805 -18.63239675 -18.63239617 -18.63239488
 -18.63239421 -18.63239307 -18.63239232 -18.63239176 -18.63239141
 -18.63238987 -18.63238834 -18.63238776 -18.63238754 -18.63238648
 -18.63238613 -18.63238406 -18.63238275 -18.63238177 -18.63237999
 -18.63237748 -18.63237343 -18.62762576 -18.62762533 -18.62762477
 -18.62762275 -18.62762148 -18.62762054 -18.62762024 -18.62761902
 -18.62761813 -18.62761692 -18.62761671 -18.62761656 -18.62761508
 -18.62761393 -18.6276138  -18.62761323 -18.62761257 -18.62761138
 -18.62761078 -18.62761025 -18.62760943 -18.62760788 -18.62760707
 -18.62760595 -18.62760565 -18.62760486 -18.62760307 -18.62760236
 -18.62760027 -18.62759964 -18.62759701 -18.62759025  -0.79042004
  -0.7867505   -0.78675018  -0.78613036  -0.7861276   -0.78298102
  -0.78298026  -0.78297775  -0.78297758  -0.78167342  -0.78082057
  -0.78066158  -0.78066117  -0.78064386  -0.78064346  -0.77923444
  -0.77923113  -0.77868556  -0.77868482  -0.77868187  -0.77868161
  -0.77868052  -0.77867921  -0.77867669  -0.77867648  -0.77834053
  -0.77833997  -0.77650413  -0.77650374  -0.77649131  -0.77649092
  -0.77641773  -0.74428163  -0.74414858  -0.74414778  -0.74414299
  -0.74414274  -0.74209011  -0.74208906  -0.74173481  -0.74173462
  -0.74173416  -0.74173312  -0.74171936  -0.7417192   -0.74171868
  -0.74171728  -0.7410243   -0.74102356  -0.73950214  -0.73950156
  -0.73947939  -0.73947893  -0.73928766  -0.7380974   -0.7366932
  -0.73669284  -0.73669242  -0.73669162  -0.73296969  -0.73296924
  -0.73214543  -0.73214463  -0.72767282  -0.36306689  -0.3630667
  -0.36292936  -0.36292916  -0.36275942  -0.36274904  -0.36274883
  -0.3627181   -0.36271748  -0.3627151   -0.36271482  -0.36268461
  -0.36268393  -0.36268166  -0.36268142  -0.36255227  -0.36255207
  -0.3616699   -0.36166941  -0.36146445  -0.36146156  -0.36058035
  -0.36047663  -0.36047584  -0.36047344  -0.36047323  -0.36017973
  -0.35949351  -0.35949058  -0.3592961   -0.35929559  -0.35842275
  -0.32533706  -0.32466796  -0.3246672   -0.3243171   -0.32431661
  -0.32414846  -0.32319996  -0.32319957  -0.32308396  -0.32308358
  -0.32287104  -0.32238312  -0.32238297  -0.32238261  -0.32238172
  -0.32188849  -0.32188837  -0.32188801  -0.32188713  -0.32181745
  -0.32181733  -0.32181696  -0.32181604  -0.32087931  -0.32087887
  -0.32085214  -0.32085177  -0.3205086   -0.32050782  -0.32025458
  -0.320254    -0.31753117  -0.24483335  -0.23612957  -0.23612919
  -0.23216911  -0.2321681   -0.22764334  -0.22764299  -0.22745877
  -0.22745839  -0.22551459  -0.22551417  -0.22551344  -0.22551298
  -0.221825    -0.21932244  -0.21932193  -0.21932061  -0.21932038
  -0.21908867  -0.21908814  -0.21908683  -0.21908658  -0.21829199
  -0.21829062  -0.21583241  -0.20981277  -0.20758375  -0.20758284
  -0.20161056  -0.20161009  -0.20146113  -0.20146063  -0.19498817
  -0.19498782  -0.19455416  -0.19455378  -0.19048113  -0.18944382
  -0.1894432   -0.17955749  -0.17939675  -0.17939443  -0.1781003
  -0.17810012  -0.17809984  -0.17809911  -0.17791915  -0.17791891
  -0.17791863  -0.1779179   -0.17273374  -0.17172547  -0.17172499
  -0.1717233   -0.17172299  -0.17047418  -0.17047375  -0.17011633
  -0.17011586  -0.16416857  -0.16416668  -0.16039769  -0.16039742
  -0.15130359  -0.13236354  -0.13200746  -0.13200696  -0.13190786
  -0.131905    -0.13081018  -0.13000834  -0.13000729  -0.13000499
  -0.13000471  -0.12987444  -0.12920833  -0.12920784  -0.12916969
  -0.12916862  -0.12916624  -0.12916598  -0.12912442  -0.12912333
  -0.12912109  -0.12912091  -0.12908252  -0.12908213  -0.12841899
  -0.12841861  -0.1283562   -0.12835582  -0.12798387  -0.12798083
  -0.12742389  -0.1274234   -0.12533632  -0.11936088  -0.11816611
  -0.11816496  -0.1177721   -0.11777165  -0.1168022   -0.11680211
  -0.11680145  -0.11680052  -0.11677038  -0.1161742   -0.11579193
  -0.11579175  -0.11570708  -0.1157067   -0.11537363  -0.1153725
  -0.11532231  -0.11532184  -0.11532124  -0.1153212   -0.11529214
  -0.11529185  -0.11515695  -0.11515644  -0.11515588  -0.11515578
  -0.11500337  -0.11500309  -0.1147731   -0.11477279  -0.11452659
   0.0931075    0.13123384   0.13123551   0.13429281   0.13429414
   0.16978721   0.16978767   0.16978918   0.1697907    0.1869438
   0.18694725   0.19587519   0.1958773    0.20443128   0.20607663
   0.22169601   0.22169687   0.22169894   0.22169973   0.22971514
   0.22971593   0.22971704   0.22971727   0.23742018   0.23742457
   0.23869539   0.24107872   0.24107884   0.25209416   0.25210066
   0.27307202   0.27307362   0.27614223   0.28072137   0.28072326
   0.2858536    0.28585667   0.28768733   0.28768836   0.29071795
   0.2907189    0.29072363   0.29072582   0.29807894   0.29807994
   0.3099694    0.31472975   0.32136207   0.32136251   0.32136495
   0.32136552   0.32939581   0.32939774   0.33187541   0.33188139
   0.34020754   0.3402078    0.34020877   0.34020962   0.34690118
   0.34690504   0.34714068   0.34714657   0.35177183   0.35177548
   0.35302311   0.35302475   0.35302795   0.35302998   0.35414658
   0.35468841   0.35468955   0.36789845   0.37234047   0.3723425
   0.37393371   0.37393387   0.37761959   0.37762095   0.38146169
   0.38146268   0.38146405   0.38146449   0.38178167   0.38178676
   0.38682153   0.38682251   0.39020408   0.39072139   0.39072157
   0.39072229   0.39072255   0.39811552   0.40046281   0.40046451
   0.40314497   0.40314725   0.40314916   0.40791962   0.40792039
   0.40837979   0.40838089   0.40989431   0.40989513   0.4111041
   0.41110476   0.41110578   0.41110689   0.41262481   0.41264758
   0.41264845   0.41264941   0.41265041   0.41368323   0.41368475
   0.41852165   0.41852307   0.41863203   0.4252228    0.42522363
   0.42522433   0.42522499   0.43231652   0.432318     0.44174737
   0.44479711   0.44479759   0.44792212   0.5021751    0.53430839
   0.53430975   0.5417109    0.54171197   0.56068718   0.57091209
   0.5709136    0.57339646   0.57339804   0.57493027   0.57493048
   0.57493135   0.57493215   0.58613903   0.58614026   0.5917948
   0.59179565   0.59179637   0.59179762   0.59227553   0.5922763
   0.59569792   0.59569928   0.59569999   0.59570193   0.60645269
   0.60645367   0.60894242   0.60961194   0.60961458   0.61549863
   0.61560865   0.61560874   0.61561003   0.61561042   0.61910858
   0.61911004   0.62207163   0.62207352   0.63802166   0.63802524
   0.64332421   0.64332471   0.64332561   0.64332612   0.64988135
   0.65385052   0.65385123   0.6665675    0.66657266   0.67523712
   0.67633196   0.67633286   0.67633513   0.67633649   0.67689116
   0.67689182   0.67986966   0.68040925   0.68041039   0.68548276
   0.69188774   0.69188883   0.69707394   0.69707425   0.70416128
   0.70416358   0.70474023   0.70474398   0.7091243    0.70912523
   0.70912546   0.70912614   0.71445445   0.71445775   0.71964719
   0.72606275   0.72606385   0.73090863   0.73156056   0.73294286
   0.73655782   0.73655787   0.73655864   0.73655901   0.73703718
   0.73703765   0.73703814   0.73703871   0.74757092   0.74757333
   0.74922634   0.74922724   0.7570596    0.75706021   0.75706305
   0.75706362   0.75974098   0.75974164   0.76468322   0.76468339
   0.76468589   0.76468628   0.76784898   0.76785068   0.77257141
   0.77257177   0.78748457   0.78773699   0.78773762   0.78919263
   0.78919335   0.79364197   0.79364212   0.79364369   0.79364377
   0.79534066   0.79534298   0.79609493   0.79855287   0.79855464
   0.82821383   0.82821399   0.84421375   0.85737197   0.8573732
   0.92812545   0.9619849    0.96427477   0.96427526   0.98560603
   0.99793269   0.99793408   1.00886418   1.01787546   1.0178756
   1.01787644   1.01787692   1.03073218   1.03073257   1.03150012
   1.03150053   1.03452146   1.03452217   1.03493389   1.03493458
   1.03660893   1.03660972   1.04276714   1.04276801   1.05513765
   1.05513837   1.05513846   1.05513917   1.05695134   1.05695182
   1.05695192   1.0569528    1.06093977   1.06370708   1.0670629
   1.06706383   1.06764568   1.0676466    1.0752301    1.07523045
   1.07738383   1.07857999   1.07858049   1.07858093   1.07858122
   1.08020612   1.08351324   1.08351348   1.08351371   1.08351443
   1.08466827   1.08466915   1.08778201   1.08778228   1.09360883
   1.09419679   1.09419725   1.09644206   1.09644244   1.09922066
   1.09922103   1.10006826   1.10006869   1.10200135   1.10339948
   1.10340011   1.10392466   1.10392495   1.10392512   1.10392552
   1.10536805   1.10536835   1.10798576   1.10798591   1.10830995
   1.10831051   1.10831091   1.10831114   1.10886145   1.1088619
   1.10898814   1.11219506   1.11561184   1.11561242   1.11561293
   1.11561322   1.1173573    1.11735843   1.11780906   1.11781005
   1.12058148   1.12791369   1.12791431   1.12791454   1.12791492
   1.13010998   1.13984356   1.13984397   1.14536727   1.14536742
   1.14758343   1.14758359   1.15329176   1.15329184   1.15453848
   1.15453877   1.15453906   1.1545393    1.15606353   1.16476742
   1.1647675    1.16476819   1.16476852   1.17478981   1.1747902
   1.17479076   1.1747916    1.17933707   1.17933789   1.18466836
   1.18466916   1.19684244   1.19684364   1.19807188   1.19807232
   1.20610713   1.20936325   1.20936554   1.23853862   1.2579238
   1.25792868   1.26870902   1.26871098   1.27176389   1.27435172
   1.27435422   1.27951375   1.27951662   1.28376167   1.28459926
   1.29228489   1.2922857    1.29228907   1.29229067   1.29272892
   1.29273017   1.29273453   1.29273691   1.29923749   1.29984771
   1.29984931   1.30428243   1.30428639   1.30661231   1.30745371
   1.30745482   1.31848265   1.31848455   1.31960908   1.31960931
   1.31961107   1.31961207   1.32342924   1.32342962   1.32518561
   1.32518667   1.32606033   1.32938269   1.32938354   1.32938478
   1.32938593   1.33138649   1.33139106   1.34564572   1.34564646
   1.34564674   1.34564731   1.34739763   1.34774002   1.34774529
   1.34988065   1.3498869    1.35104994   1.35105067   1.35105289
   1.35105325   1.35568631   1.35568676   1.35568928   1.35569001
   1.35587402   1.36216491   1.36216535   1.36219685   1.36219829
   1.3652671    1.36526715   1.36919879   1.37127057   1.37127259
   1.37135693   1.37135756   1.3841859    1.38706593   1.38706642
   1.39168879   1.39174744   1.39174926   1.39495222   1.39495251
   1.39616671   1.39617832   1.39618098   1.39650264   1.39650358
   1.39653865   1.39653904   1.39922321   1.39922478   1.40078757
   1.40082082   1.40082097   1.40214706   1.40214741   1.40214755
   1.40214813   1.40465599   1.40524685   1.40524714   1.40570602
   1.40581639   1.40581705   1.40587519   1.40587592   1.40587617
   1.40587705   1.40649509   1.40649573   1.40649725   1.40649849
   1.40793154   1.40905985   1.40906003   1.40906059   1.40906089
   1.41429676   1.41429749   1.41620765   1.41702248   1.4170225
   1.41768255   1.41768342   1.41973678   1.41973861   1.41973887
   1.41974078   1.41974096   1.42000081   1.42000099   1.42132405
   1.42479298   1.42479299   1.42479403   1.42479424   1.43062528
   1.43062595   1.43191014   1.43191185   1.43846841   1.43846945
   1.44339319   1.44339343   1.44537433   1.44537469   1.44537487
   1.44537529   1.44601035   1.44601077   1.44789669   1.44789739
   1.44842836   1.44842863   1.44842876   1.44842913   1.4512864
   1.45128686   1.45963415   1.45963456   1.46017296   1.46194461
   1.46194478   1.46194486   1.46194516   1.46434523   1.46434685
   1.46648126   1.47113884   1.47113899   1.4713812    1.47138135
   1.47138182   1.47138182   1.47287098   1.47287209   1.47545231
   1.47566933   1.47566976   1.47566989   1.47567021   1.47626828
   1.47626864   1.47945591   1.47945621   1.48010118   1.48308681
   1.48308732   1.48540948   1.48540998   1.48545445   1.48545516
   1.48555212   1.48717454   1.49149719   1.49149785   1.4952036
   1.52381596   1.52381668   1.54423748   1.54423801   1.54544271
   1.54544313   1.5489068    1.54890724   1.54890757   1.54890767
   1.54891702   1.54891739   1.54992361   1.54992384   1.54992459
   1.54992489   1.56811822   1.56811875   1.56811911   1.56811916
   1.58519567   1.58948958   1.58948977   1.59100663   1.5910069
   1.59820953   1.59820958   1.59821009   1.59821017   1.60565896
   1.60565935   1.61130375   1.61130418   1.61283694   1.61283701
   1.61649738   1.61649762   1.62277868   1.63527925   1.63527943
   1.63527985   1.63527991   1.64105994   1.64106001   1.65041807
   1.66569912   1.66569928   1.66569979   1.66570004   1.66976771
   1.66976774   1.68111752   1.6874177    1.68741841   1.6886355
   1.69477925   1.69477939   1.69759976   1.69873953   1.69874003
   1.70152224   1.7015225    1.70210193   1.7021022    1.70426425
   1.70426452   1.70926831   1.70926853   1.71197899   1.7119792
   1.71197937   1.71197947   1.71708936   1.72117101   1.72123272
   1.72123299   1.72409646   1.72409661   1.72488256   1.72488305
   1.72488364   1.72488375   1.72760817   1.72843547   1.72843591
   1.72843659   1.72843672   1.72981417   1.73550053   1.7450568
   1.74505777   1.7481239    1.74812418   1.74913565   1.75550186
   1.75550219   1.76060543   1.76060566   1.76934518   1.76934549
   1.78002196   1.78002273   1.78371578   1.78553721   1.78553786
   1.7855379    1.78553901   1.80376849   1.80935789   1.80935832
   1.80938925   1.80938947   1.80938968   1.80939014   1.82079591
   1.82079628   1.82079636   1.82079689   1.83498444   1.8349847
   1.83539267   1.83539373   1.84711015   1.84711099   1.86974108
   1.86974144   1.87034538   1.87034568   1.87570182   1.87570196
   1.88135086   1.88135092   1.8831376    1.88514199   1.88657375
   1.89010412   1.89010511   1.89683345   1.90102763   1.90102777
   1.90102864   1.90102872   1.90515813   1.91147177   1.91147274
   1.91791959   1.91791971   1.9263991    1.92639946   1.92765375
   1.93104908   1.93237436   1.93237445   1.93237467   1.93237478
   1.94153055   1.94153075   1.94153112   1.94153132   1.9537293
   1.95372975   1.95373003   1.95373051   1.96020424   1.9602043
   1.96208012   1.9620805    1.97253867   1.97253882   1.98203866
   1.98203917   1.98680805   1.98680841   1.98680883   1.9868091
   1.99400368   1.99400402   1.9988308    1.99883122   2.00493217
   2.00493279   2.0049331    2.00493377   2.00944839   2.01214537
   2.01214574   2.01293948   2.01294001   2.27576081   2.30064182
   2.30064287   2.31477466   2.31477495   2.33162085   2.34563674
   2.34563723   2.34563773   2.34563823   2.35299841   2.35299886
   2.36431581   2.36431627   2.36788254   2.36788332   2.36788353
   2.36788376   2.37040925   2.3714697    2.37147055   2.37147071
   2.37147101   2.37479947   2.37480005   2.38179685   2.38179751
   2.38245933   2.38245979   2.41171576   2.41171642   2.45434217
   2.48378409   2.48378428   2.48494731   2.48726848   2.48726855
   2.48806653   2.48806678   2.48806987   2.48896581   2.48896614
   2.48935779   2.48935806   2.49119656   2.49119664   2.49119684
   2.49119723   2.49194157   2.49194172   2.49194184   2.49194233
   2.49443896   2.49443968   2.51726623   2.51726637   2.5172668
   2.517267     2.52384566   2.52384623   2.52647437   2.54429693
   2.54429719   2.55497182   2.55605864   2.55605898   2.56168547
   2.56168569   2.56484663   2.56842417   2.56842443   2.56842517
   2.56842539   2.57050911   2.57470284   2.57470287   2.57473757
   2.57473794   2.57473853   2.57473882   2.57912971   2.57912994
   2.58204145   2.58700281   2.58700433   2.58888701   2.58888841
   2.58954817   2.5895483    2.5896782    2.58967823   2.58967964
   2.58967971   2.59295536   2.60097658   2.60097766   2.60169807
   2.6019171    2.60191715   2.61607754   2.6160776    2.62057602
   2.62057617   2.62057677   2.6205768    2.62727389   2.62973408
   2.62973427   2.62987801   2.62987819   2.6307232    2.63072347
   2.63152141   2.63152165   2.63152252   2.63152263   2.64297277
   2.64380923   2.64380935   2.64381029   2.64381051   2.65138302
   2.65138318   2.66670817   2.66670826   2.66837333   2.66837444
   2.68301236   2.94476585   2.94476602   2.94556379   2.94556387
   2.94750574   2.94752662   2.94752689   2.94793581   2.94793638
   2.94855617   2.94929972   2.94929993   2.95026088   2.95026111
   2.95026366   2.95026399   2.95026433   2.95026483   2.95041617
   2.95041659   2.95041714   2.95041726   2.95095687   2.95288409
   2.95288439   2.95288487   2.95288534   2.9532764    2.95574662
   2.95574673   2.95831059   2.95831088   2.95831321   2.95831322
   2.95831388   2.95831435   2.95831606   2.95831609   2.95898376
   2.95898378   2.95898866   2.95898914   2.96022024   2.96022097
   2.9605995    2.96060002   2.96175347   2.96175358   2.96251165
   2.96618075   2.96618076   2.96787954   2.96788264   2.97347323
   2.97605672   2.9760576    2.97606021   2.97606038   2.98144025
   2.98603942   2.98604259   2.99070214   2.99070267   2.99927008
   3.00181683   3.00181723   3.01282582   3.01297317   3.01311715
   3.0131175    3.01311772   3.01311834   3.01314067   3.01314077
   3.013321     3.01332185   3.01345802   3.01542919   3.0214263
   3.02142666   3.02431251   3.02431301   3.02529892   3.02529923
   3.03113789   3.03113792   3.03113832   3.03113908   3.03132893
   3.03132893   3.03132933   3.03133011   3.04101075   3.04101116
   3.04286127   3.04286166   3.08353871   3.09268196   3.09268248
   3.10021185   3.10021449   3.10347805   3.10768302   3.10768355
   3.10768581   3.10768586   3.10855233   3.10855261   3.11239289
   3.11239322   3.11370117   3.11370193   3.11370435   3.11370447
   3.11525341   3.11525374   3.11532376   3.11532455   3.11532696
   3.11532709   3.11581262   3.11581296   3.11585953   3.11586199
   3.1165756    3.1213624    3.12136249   3.12692714   3.14068493
   3.14068547   3.14230942   3.14365157   3.15345292   3.15345347
   3.15618841   3.15618899   3.1561894    3.15618977   3.16111344
   3.16111413   3.16217838   3.16217892   3.16517218   3.16517274
   3.16517315   3.16517373   3.1655762    3.16557669   3.1669728
   3.1669732    3.16697367   3.16697435   3.17046733   3.17046793
   3.17128427   3.17128484   3.17330721   3.17351283   3.17508098
   3.17508169   3.21752349   3.21752392   3.21916112   3.21916135
   3.22082992   3.22083021   3.22242827   3.22297157   3.22472064
   3.22472347   3.22839563   3.23140004   3.23140063   3.23140225
   3.23140251   3.23204906   3.23204997   3.23205168   3.23205188
   3.23224664   3.23224702   3.23243828   3.23243919   3.23244102
   3.23244117   3.23529976   3.23530011   3.23718249   3.23718423
   3.24386227   3.24386247   3.24833146   3.53434846   3.53434921
   3.53580823   3.53580889   3.53731457   3.55051332   3.55051348
   3.5505138    3.55051488   3.55289838   3.55289912   3.55715514
   3.55715524   3.55715562   3.55715668   3.55918607   3.55934593
   3.55934655   3.56161882   3.56161925   3.56408239   3.56408257
   3.56408292   3.56408388   3.56861592   3.57976916   3.57976973
   3.58515266   3.58515322   3.58720419   3.58720465   3.59962597
   3.65058002   3.65190349   3.65190656   3.66003288   3.66003341
   3.6650177    3.66501835   3.66502082   3.66502126   3.6661885
   3.66942203   3.66952831   3.66952881   3.66959762   3.67579944
   3.67580243   3.73657957   3.73658      3.73807012   3.73807058
   3.74119808   3.74119896   3.74120144   3.74120153   3.74389559
   3.74389644   3.74389889   3.74389902   3.74763288   3.74763314
   3.74968054   3.74968084   3.84191723   3.84358416   3.85058845
   3.85058948   3.85864276   3.85864321   3.85963209   3.85963246
   3.86222843   3.8622291    3.86532927   3.86591133   3.86591454
   3.87404234   3.87715968   3.87763637   3.87763661   3.87763698
   3.87763805   3.87828122   3.87828124   3.87828168   3.87828276
   3.88006298   3.880063     3.88006345   3.88006447   3.88147226
   3.88147259   3.88472103   3.88472159   3.88498094   3.88498139
   3.8851019    3.8851024    3.88694454   3.8869454    3.88694801
   3.8869483    3.89056442   3.89056478   3.89056732   3.89056808
   3.89145607   3.89145697   3.89232452   3.89232478   3.89232731
   3.89232814   3.8948259    3.89482618   3.89615212   3.89615241
   3.8966239    3.89662428   3.8966788    3.89667896   3.89783862
   3.89783912   3.8989295    3.90108786   3.90109102   3.90363285
   3.90442996   6.17732515   6.22613177   6.22613265   6.23779031
   6.23779101   6.25078684   6.27101429   6.27101512   6.27101563
   6.27101637   6.28418757   6.29306732   6.29306899   6.29891104
   6.29891226   6.30618622   6.3061871    6.30618848   6.30618954
   6.30986698   6.30986824   6.31896802   6.3189685    6.31897008
   6.31897147   6.34475754   6.34475835   6.35503573   6.37752211
   6.37752301   6.39335865   6.39335963   6.42254092   6.42800304
   6.42800307   6.432643     6.4326464    6.43843008   6.43843093
   6.44028247   6.440283     6.44028597   6.44028652   6.44254223
   6.44254317   6.44617473   6.44617558   6.44754313   6.45570206
   6.45592097   6.45592431   6.4586479    6.45864885   6.4586512
   6.45865203   6.45878549   6.4587868    6.45878896   6.45878952
   6.46308177   6.46308244   6.46312226   6.46312312   6.47628089]
nelec by numeric integration = 639.9990386606224
    CPU time for vxc   8798.66 sec, wall time    137.49 sec
    CPU time for sr jk   9173.21 sec, wall time    110.49 sec
    CPU time for vj and vk   9173.30 sec, wall time    110.49 sec
E1 = -5186.333064987434  Ecoul = 1690.6005056901085  Exc = -591.8576947486274
Extra cycle  E= -4883.74794076586  delta_E= 5.13e-09  |g|= 0.000195  |ddm|= 0.000207
    CPU time for scf_cycle 1776488.02 sec, wall time  27406.63 sec
    CPU time for SCF 1776553.60 sec, wall time  27418.57 sec
converged SCF energy = -4883.74794076586
{'cell': <pyscf.pbc.gto.cell.Cell object at 0x7f9075db0650>, 'verbose': 5, 'max_memory': 4000, 'stdout': <_io.TextIOWrapper name='<stdout>' mode='w' encoding='utf-8'>, '_chkfile': <tempfile._TemporaryFileWrapper object at 0x7f9061da6c90>, 'chkfile': '/tmp/tmp34gj_8i2', 'mo_energy': array([-18.63241487, -18.63241299, -18.63241196, ...,   6.46312226,
         6.46312312,   6.47628089]), 'mo_coeff': array([[ 7.46601504e-06,  3.23377502e-05,  9.71473455e-05, ...,
         1.76709056e-03,  7.71697481e-02,  3.99769196e-02],
       [ 5.72322955e-06, -2.39016574e-07, -1.77446530e-05, ...,
         4.86113534e-03,  2.21766748e-01,  1.10341786e-01],
       [-2.32948971e-05, -6.74951971e-06,  8.96142109e-05, ...,
         4.82906499e-03,  1.83992670e-01,  1.11131765e-01],
       ...,
       [ 7.36972997e-05, -5.20180306e-05,  3.06354178e-05, ...,
        -3.20693921e-03,  7.04640945e-02, -5.66669835e-02],
       [ 3.59153207e-05, -2.21675135e-05,  1.39614898e-05, ...,
        -6.42783684e-04,  3.13589977e-02, -2.69604563e-02],
       [-2.37653968e-05,  1.34148726e-05, -8.48981036e-06, ...,
         3.95816732e-04, -2.85883192e-02,  2.09178377e-02]]), 'mo_occ': array([2., 2., 2., ..., 0., 0., 0.]), 'e_tot': -4883.747940765863, 'converged': True, 'cycles': 9, 'scf_summary': {'nuc': -796.1576867199097, 'e1': -5186.333064987434, 'coul': 1690.6005056901085, 'exc': -591.8576947486274}, '_opt': {None: None}, '_eri': None, 'with_df': <pyscf.pbc.df.rsdf.RSGDF object at 0x7f90646ffb50>, 'rsjk': None, 'exxdiv': None, 'conv_tol': 1e-08, 'xc': 'pbe', 'grids': <pyscf.pbc.dft.gen_grid.BeckeGrids object at 0x7f905d988a90>, 'nlc': '', 'nlcgrids': <pyscf.pbc.dft.gen_grid.BeckeGrids object at 0x7f9074905d10>, 'small_rho_cutoff': 1e-07, '_numint': <pyscf.pbc.dft.numint.NumInt object at 0x7f9073bbd2d0>, '_t0': 1776576.653780992, '_w0': 874199.943717986}


==> anc/files/timings/comparison_to_pyscf/Ice_XI_2x_supercell/slurm-32193065.out <==
/global/cfs/cdirs/m4322/diptarka/periodic-benchmark/timings/Zenodo/Ice_XI_2x_supercell


==> anc/files/timings/comparison_to_pyscf/Ice_XI_2x_supercell/submit.sh <==
#!/bin/bash
#SBATCH --image=docker:mtzgroup/terachem-fms-experimental:202410-ubuntu22.04-cuda12.1.1-openmm8.1-sm_70_80_90
#SBATCH --qos=regular
#SBATCH --nodes=1
#SBATCH --ntasks-per-node=4
#SBATCH -n 1
#SBATCH -C gpu
#SBATCH -t 48:00:00
#SBATCH -J pbc_timings
#SBATCH --account=m4322

export SLURM_CPU_BIND="cores"
WORKING_DIR=$SLURM_SUBMIT_DIR
echo $WORKING_DIR
cd ${WORKING_DIR}

ml python
shifter --image=docker:mtzgroup/terachem-fms-experimental:202410-ubuntu22.04-cuda12.1.1-openmm8.1-sm_70_80_90 --module=gpu --clearenv ../jobs.sh

python ../pyscf_hf.py geometry.xyz 32 > pyscf_hf_32.out
python ../pyscf_pbe.py geometry.xyz 32 > pyscf_pbe_32.out

python ../pyscf_hf.py geometry.xyz 64 > pyscf_hf_64.out
python ../pyscf_pbe.py geometry.xyz 64 > pyscf_pbe_64.out



==> anc/files/timings/comparison_to_pyscf/Ice_XI_2x_supercell/tc_hf_pbc.out <==
| Use device 0 as 0th gpu
| Startfile from command line: ../tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.10-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by root         Fri Oct 11 02:11:10 UTC 2024  *
|       *  Supported architecture SMs: 70 80 90                   *
|       *  Build cuda_12.1.r12.1/compiler.32688072_0              *
|       *  Git Version: 7170bd053fcb4a0003aa10a89c106dceaccf56a2  *
|       ***********************************************************


| Job started   Sun Oct 27 06:04:02 2024
| On nid001760 (available memory: 237187 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g0  ../tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX Open Kernel Module for x86_64  535.183.06  Release Build  (dvs-builder@U16-I3-A14-4-1)  Wed Jun 26 06:59:29 UTC 2024
|  GCC version:  gcc version 7.5.0 (SUSE Linux) 

|  	linux-vdso.so.1 (0x00007ffe5aaf3000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f85bd9ab000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f85bd98f000)
|  	libimf.so => /software/terachem/lib/libimf.so (0x00007f85bd200000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f85bd8a8000)
|  	libmpi.so.12 => /software/intel-mpi/latest/lib/release/libmpi.so.12 (0x00007f85bb800000)
|  	libdftbplus.so => /software/terachem/lib/libdftbplus.so (0x00007f85bb4c8000)
|  	libfsockets.so => /software/terachem/lib/libfsockets.so (0x00007f85bd89f000)
|  	libxmlf90.so => /software/terachem/lib/libxmlf90.so (0x00007f85bd1d9000)
|  	libthcbox.so.1 => /software/terachem/lib/libthcbox.so.1 (0x00007f85b9f81000)
|  	libOpenMM.so.8.1 => /software/terachem/lib/libOpenMM.so.8.1 (0x00007f85b9a42000)
|  	libnvToolsExt.so.1 => /software/terachem/lib/libnvToolsExt.so.1 (0x00007f85b9800000)
|  	libgpubox.so.1 => /software/terachem/lib/libgpubox.so.1 (0x00007f85bd892000)
|  	libcpubox.so.1 => /software/terachem/lib/libcpubox.so.1 (0x00007f85bd1d3000)
|  	libtensorbox.so.1 => /software/terachem/lib/libtensorbox.so.1 (0x00007f85bd1b7000)
|  	libiobox.so.1 => /software/terachem/lib/libiobox.so.1 (0x00007f85bd1b1000)
|  	libintbox.so.1 => /software/terachem/lib/libintbox.so.1 (0x00007f857b6cf000)
|  	libatmx2cbox.so.1 => /software/terachem/lib/libatmx2cbox.so.1 (0x00007f85bd0f0000)
|  	libperiodicbox.so.1 => /software/terachem/lib/libperiodicbox.so.1 (0x00007f8569002000)
|  	libsqmbox.so.1 => /software/terachem/lib/libsqmbox.so.1 (0x00007f8568c5c000)
|  	libgridbox.so.1 => /software/terachem/lib/libgridbox.so.1 (0x00007f85673c9000)
|  	libdftbox.so.1 => /software/terachem/lib/libdftbox.so.1 (0x00007f85672c9000)
|  	libcibox.so.1 => /software/terachem/lib/libcibox.so.1 (0x00007f8566e51000)
|  	libccbox.so.1 => /software/terachem/lib/libccbox.so.1 (0x00007f8566a45000)
|  	libsimbox.so.1 => /software/terachem/lib/libsimbox.so.1 (0x00007f85bd0c8000)
|  	liboptbox.so.1 => /software/terachem/lib/liboptbox.so.1 (0x00007f85bd093000)
|  	libprotobuf.so.25 => /software/terachem/lib/libprotobuf.so.25 (0x00007f85665dc000)
|  	libcommbox.so.1 => /software/terachem/lib/libcommbox.so.1 (0x00007f856657c000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f85664d8000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f8566096000)
|  	libcuda.so.1 => /opt/udiImage/modules/gpu/lib64/libcuda.so.1 (0x00007f8564429000)
|  	libcudart.so.12 => /software/terachem/lib/libcudart.so.12 (0x00007f8564000000)
|  	libcublas.so.12 => /software/terachem/lib/libcublas.so.12 (0x00007f855d600000)
|  	libcufft.so.11 => /software/terachem/lib/libcufft.so.11 (0x00007f8551a00000)
|  	libcusparse.so.12 => /software/terachem/lib/libcusparse.so.12 (0x00007f8541a00000)
|  	libcusolver.so.11 => /software/terachem/lib/libcusolver.so.11 (0x00007f853aa00000)
|  	libcublasLt.so.12 => /software/terachem/lib/libcublasLt.so.12 (0x00007f8518a00000)
|  	libsvml.so => /software/terachem/lib/libsvml.so (0x00007f8516a00000)
|  	libirng.so => /software/terachem/lib/libirng.so (0x00007f8516600000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f85163d4000)
|  	libiomp5.so => /software/terachem/lib/libiomp5.so (0x00007f8515e00000)
|  	libcilkrts.so.5 => /software/terachem/lib/libcilkrts.so.5 (0x00007f8515a00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f85bd06f000)
|  	libintlc.so.5 => /software/terachem/lib/libintlc.so.5 (0x00007f8515600000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f85153d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f85bda57000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f85bd045000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f85b9a21000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f8564366000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f85642f9000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f85b9a0d000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f8563fac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f8563f4d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f85642e8000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f855d531000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f85bd037000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f85642e3000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f85642de000)
|  	libifport.so.5 => /software/terachem/lib/libifport.so.5 (0x00007f8515000000)
|  	libifcoremt.so.5 => /software/terachem/lib/libifcoremt.so.5 (0x00007f851623e000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f85642d9000)
|  	libnvJitLink.so.12 => /software/terachem/lib/libnvJitLink.so.12 (0x00007f8511e00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f8515c56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f8511c15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f8563f05000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f8563ebf000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f855197e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f85518b3000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f85642aa000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f8563eb9000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f8563eab000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f8563e90000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f855d50e000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f85158c5000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f855d4f6000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f8563e89000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f855d4e2000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f855d4d5000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /tmp/terachem/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 13
|  AVAILABLE: 987
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1271495464

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 4 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 32170.25 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 9.0038000000 A, b = 15.5956000000 A, c = 14.6560000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(17.0147148483, 0.0000000000, 0.0000000000), (0.0000000000, 29.4714106141, 0.0000000000), (0.0000000000, 0.0000000000, 27.6958240761), 
Reciprocal space lattice vector in a.u.:
(0.3692794950, -0.0000000000, -0.0000000000), (0.0000000000, 0.2131959474, -0.0000000000), (0.0000000000, 0.0000000000, 0.2268639955), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)
Atom 24 = (0.0000000000, 9.7963017258, 14.7217213347)
Atom 25 = (4.2536787121, 12.1643173610, 26.8220147793)
Atom 26 = (0.0000000000, 9.7786138906, 16.5662639741)
Atom 27 = (0.0000000000, 7.9027584916, 14.1013242930)
Atom 28 = (5.7560864613, 11.4172330891, 27.4424118211)
Atom 29 = (0.0000000000, 4.9394035812, 21.6456773538)
Atom 30 = (4.2536787121, 2.4284490723, 14.7217213347)
Atom 31 = (4.2536787121, 12.3072562348, 21.6456773538)
Atom 32 = (4.2536787121, 2.5713879460, 19.8980587603)
Atom 33 = (0.0000000000, 4.7964647075, 26.8220147793)
Atom 34 = (0.0000000000, 9.9392405995, 19.8980587603)
Atom 35 = (0.0000000000, 4.9570914165, 23.4902199931)
Atom 36 = (4.2536787121, 2.4107612371, 16.5662639741)
Atom 37 = (4.2536787121, 12.3249440700, 23.4902199931)
Atom 38 = (0.0000000000, 6.8329468154, 21.0252803120)
Atom 39 = (4.2536787121, 0.5349058381, 14.1013242930)
Atom 40 = (4.2536787121, 14.2007994690, 21.0252803120)
Atom 41 = (2.7512709628, 3.3184722180, 20.5184558021)
Atom 42 = (5.7560864613, 3.3184722180, 20.5184558021)
Atom 43 = (2.7512709628, 11.4172330891, 27.4424118211)
Atom 44 = (1.5024077493, 4.0493804355, 27.4424118211)
Atom 45 = (-1.5024077493, 10.6863248715, 20.5184558021)
Atom 46 = (1.5024077493, 10.6863248715, 20.5184558021)
Atom 47 = (-1.5024077493, 4.0493804355, 27.4424118211)
Atom 48 = (0.0000000000, 24.5320070329, 0.8738092967)
Atom 49 = (4.2536787121, 26.9000226681, 12.9741027413)
Atom 50 = (0.0000000000, 24.5143191976, 2.7183519361)
Atom 51 = (0.0000000000, 22.6384637987, 0.2534122550)
Atom 52 = (5.7560864613, 26.1529383961, 13.5944997831)
Atom 53 = (0.0000000000, 19.6751088883, 7.7977653157)
Atom 54 = (4.2536787121, 17.1641543794, 0.8738092967)
Atom 55 = (4.2536787121, 27.0429615418, 7.7977653157)
Atom 56 = (4.2536787121, 17.3070932531, 6.0501467223)
Atom 57 = (0.0000000000, 19.5321700146, 12.9741027413)
Atom 58 = (0.0000000000, 24.6749459066, 6.0501467223)
Atom 59 = (0.0000000000, 19.6927967235, 9.6423079551)
Atom 60 = (4.2536787121, 17.1464665441, 2.7183519361)
Atom 61 = (4.2536787121, 27.0606493771, 9.6423079551)
Atom 62 = (0.0000000000, 21.5686521225, 7.1773682740)
Atom 63 = (4.2536787121, 15.2706111451, 0.2534122550)
Atom 64 = (4.2536787121, 28.9365047760, 7.1773682740)
Atom 65 = (2.7512709628, 18.0541775251, 6.6705437641)
Atom 66 = (5.7560864613, 18.0541775251, 6.6705437641)
Atom 67 = (2.7512709628, 26.1529383961, 13.5944997831)
Atom 68 = (1.5024077493, 18.7850857426, 13.5944997831)
Atom 69 = (-1.5024077493, 25.4220301786, 6.6705437641)
Atom 70 = (1.5024077493, 25.4220301786, 6.6705437641)
Atom 71 = (-1.5024077493, 18.7850857426, 13.5944997831)
Atom 72 = (0.0000000000, 24.5320070329, 14.7217213347)
Atom 73 = (4.2536787121, 26.9000226681, 26.8220147793)
Atom 74 = (0.0000000000, 24.5143191976, 16.5662639741)
Atom 75 = (0.0000000000, 22.6384637987, 14.1013242930)
Atom 76 = (5.7560864613, 26.1529383961, 27.4424118211)
Atom 77 = (0.0000000000, 19.6751088883, 21.6456773538)
Atom 78 = (4.2536787121, 17.1641543794, 14.7217213347)
Atom 79 = (4.2536787121, 27.0429615418, 21.6456773538)
Atom 80 = (4.2536787121, 17.3070932531, 19.8980587603)
Atom 81 = (0.0000000000, 19.5321700146, 26.8220147793)
Atom 82 = (0.0000000000, 24.6749459066, 19.8980587603)
Atom 83 = (0.0000000000, 19.6927967235, 23.4902199931)
Atom 84 = (4.2536787121, 17.1464665441, 16.5662639741)
Atom 85 = (4.2536787121, 27.0606493771, 23.4902199931)
Atom 86 = (0.0000000000, 21.5686521225, 21.0252803120)
Atom 87 = (4.2536787121, 15.2706111451, 14.1013242930)
Atom 88 = (4.2536787121, 28.9365047760, 21.0252803120)
Atom 89 = (2.7512709628, 18.0541775251, 20.5184558021)
Atom 90 = (5.7560864613, 18.0541775251, 20.5184558021)
Atom 91 = (2.7512709628, 26.1529383961, 27.4424118211)
Atom 92 = (1.5024077493, 18.7850857426, 27.4424118211)
Atom 93 = (-1.5024077493, 25.4220301786, 20.5184558021)
Atom 94 = (1.5024077493, 25.4220301786, 20.5184558021)
Atom 95 = (-1.5024077493, 18.7850857426, 27.4424118211)
Atom 96 = (8.5073574241, 9.7963017258, 0.8738092967)
Atom 97 = (12.7610361362, 12.1643173610, 12.9741027413)
Atom 98 = (8.5073574241, 9.7786138906, 2.7183519361)
Atom 99 = (8.5073574241, 7.9027584916, 0.2534122550)
Atom 100 = (14.2634438855, 11.4172330891, 13.5944997831)
Atom 101 = (8.5073574241, 4.9394035812, 7.7977653157)
Atom 102 = (12.7610361362, 2.4284490723, 0.8738092967)
Atom 103 = (12.7610361362, 12.3072562348, 7.7977653157)
Atom 104 = (12.7610361362, 2.5713879460, 6.0501467223)
Atom 105 = (8.5073574241, 4.7964647075, 12.9741027413)
Atom 106 = (8.5073574241, 9.9392405995, 6.0501467223)
Atom 107 = (8.5073574241, 4.9570914165, 9.6423079551)
Atom 108 = (12.7610361362, 2.4107612371, 2.7183519361)
Atom 109 = (12.7610361362, 12.3249440700, 9.6423079551)
Atom 110 = (8.5073574241, 6.8329468154, 7.1773682740)
Atom 111 = (12.7610361362, 0.5349058381, 0.2534122550)
Atom 112 = (12.7610361362, 14.2007994690, 7.1773682740)
Atom 113 = (11.2586283869, 3.3184722180, 6.6705437641)
Atom 114 = (14.2634438855, 3.3184722180, 6.6705437641)
Atom 115 = (11.2586283869, 11.4172330891, 13.5944997831)
Atom 116 = (10.0097651734, 4.0493804355, 13.5944997831)
Atom 117 = (7.0049496748, 10.6863248715, 6.6705437641)
Atom 118 = (10.0097651734, 10.6863248715, 6.6705437641)
Atom 119 = (7.0049496748, 4.0493804355, 13.5944997831)
Atom 120 = (8.5073574241, 9.7963017258, 14.7217213347)
Atom 121 = (12.7610361362, 12.1643173610, 26.8220147793)
Atom 122 = (8.5073574241, 9.7786138906, 16.5662639741)
Atom 123 = (8.5073574241, 7.9027584916, 14.1013242930)
Atom 124 = (14.2634438855, 11.4172330891, 27.4424118211)
Atom 125 = (8.5073574241, 4.9394035812, 21.6456773538)
Atom 126 = (12.7610361362, 2.4284490723, 14.7217213347)
Atom 127 = (12.7610361362, 12.3072562348, 21.6456773538)
Atom 128 = (12.7610361362, 2.5713879460, 19.8980587603)
Atom 129 = (8.5073574241, 4.7964647075, 26.8220147793)
Atom 130 = (8.5073574241, 9.9392405995, 19.8980587603)
Atom 131 = (8.5073574241, 4.9570914165, 23.4902199931)
Atom 132 = (12.7610361362, 2.4107612371, 16.5662639741)
Atom 133 = (12.7610361362, 12.3249440700, 23.4902199931)
Atom 134 = (8.5073574241, 6.8329468154, 21.0252803120)
Atom 135 = (12.7610361362, 0.5349058381, 14.1013242930)
Atom 136 = (12.7610361362, 14.2007994690, 21.0252803120)
Atom 137 = (11.2586283869, 3.3184722180, 20.5184558021)
Atom 138 = (14.2634438855, 3.3184722180, 20.5184558021)
Atom 139 = (11.2586283869, 11.4172330891, 27.4424118211)
Atom 140 = (10.0097651734, 4.0493804355, 27.4424118211)
Atom 141 = (7.0049496748, 10.6863248715, 20.5184558021)
Atom 142 = (10.0097651734, 10.6863248715, 20.5184558021)
Atom 143 = (7.0049496748, 4.0493804355, 27.4424118211)
Atom 144 = (8.5073574241, 24.5320070329, 0.8738092967)
Atom 145 = (12.7610361362, 26.9000226681, 12.9741027413)
Atom 146 = (8.5073574241, 24.5143191976, 2.7183519361)
Atom 147 = (8.5073574241, 22.6384637987, 0.2534122550)
Atom 148 = (14.2634438855, 26.1529383961, 13.5944997831)
Atom 149 = (8.5073574241, 19.6751088883, 7.7977653157)
Atom 150 = (12.7610361362, 17.1641543794, 0.8738092967)
Atom 151 = (12.7610361362, 27.0429615418, 7.7977653157)
Atom 152 = (12.7610361362, 17.3070932531, 6.0501467223)
Atom 153 = (8.5073574241, 19.5321700146, 12.9741027413)
Atom 154 = (8.5073574241, 24.6749459066, 6.0501467223)
Atom 155 = (8.5073574241, 19.6927967235, 9.6423079551)
Atom 156 = (12.7610361362, 17.1464665441, 2.7183519361)
Atom 157 = (12.7610361362, 27.0606493771, 9.6423079551)
Atom 158 = (8.5073574241, 21.5686521225, 7.1773682740)
Atom 159 = (12.7610361362, 15.2706111451, 0.2534122550)
Atom 160 = (12.7610361362, 28.9365047760, 7.1773682740)
Atom 161 = (11.2586283869, 18.0541775251, 6.6705437641)
Atom 162 = (14.2634438855, 18.0541775251, 6.6705437641)
Atom 163 = (11.2586283869, 26.1529383961, 13.5944997831)
Atom 164 = (10.0097651734, 18.7850857426, 13.5944997831)
Atom 165 = (7.0049496748, 25.4220301786, 6.6705437641)
Atom 166 = (10.0097651734, 25.4220301786, 6.6705437641)
Atom 167 = (7.0049496748, 18.7850857426, 13.5944997831)
Atom 168 = (8.5073574241, 24.5320070329, 14.7217213347)
Atom 169 = (12.7610361362, 26.9000226681, 26.8220147793)
Atom 170 = (8.5073574241, 24.5143191976, 16.5662639741)
Atom 171 = (8.5073574241, 22.6384637987, 14.1013242930)
Atom 172 = (14.2634438855, 26.1529383961, 27.4424118211)
Atom 173 = (8.5073574241, 19.6751088883, 21.6456773538)
Atom 174 = (12.7610361362, 17.1641543794, 14.7217213347)
Atom 175 = (12.7610361362, 27.0429615418, 21.6456773538)
Atom 176 = (12.7610361362, 17.3070932531, 19.8980587603)
Atom 177 = (8.5073574241, 19.5321700146, 26.8220147793)
Atom 178 = (8.5073574241, 24.6749459066, 19.8980587603)
Atom 179 = (8.5073574241, 19.6927967235, 23.4902199931)
Atom 180 = (12.7610361362, 17.1464665441, 16.5662639741)
Atom 181 = (12.7610361362, 27.0606493771, 23.4902199931)
Atom 182 = (8.5073574241, 21.5686521225, 21.0252803120)
Atom 183 = (12.7610361362, 15.2706111451, 14.1013242930)
Atom 184 = (12.7610361362, 28.9365047760, 21.0252803120)
Atom 185 = (11.2586283869, 18.0541775251, 20.5184558021)
Atom 186 = (14.2634438855, 18.0541775251, 20.5184558021)
Atom 187 = (11.2586283869, 26.1529383961, 27.4424118211)
Atom 188 = (10.0097651734, 18.7850857426, 27.4424118211)
Atom 189 = (7.0049496748, 25.4220301786, 20.5184558021)
Atom 190 = (10.0097651734, 25.4220301786, 20.5184558021)
Atom 191 = (7.0049496748, 18.7850857426, 27.4424118211)

Default periodic omega parameter = 0.1082334843



Basis set:       def2-svp
Total atoms:     192
Total charge:    0
Total electrons: 640 (320-alpha, 320-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  1600
Total AO shells: 768 (448 S-shells; 256 P-shells; 64 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -796.157744373147 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.8185934679   -4827.2511771423  5.53 9.19 0.12 0.00   -4827.2511771423    14.85  
|    2     0.1106682463      -0.4465442478  49.14 160.71 0.17 0.00   -4827.6977213901   210.02  
|    3     0.0578713778      -0.7849251866  45.91 146.76 0.18 0.00   -4828.4826465767   192.85  
|    4     0.0072650126      -0.3017990713  43.83 138.09 0.18 0.00   -4828.7844456480   182.11  
|    5     0.0027604275      -0.0070483623  38.53 112.33 0.26 0.00   -4828.7914940102   151.13  
|    6     0.0011596039      -0.0004120389  35.58 97.33 0.19 0.00   -4828.7919060491   133.11  
|    7     0.0003332603      -0.0000934004  32.86 87.97 0.18 0.00   -4828.7919994496   121.02  
|    8     0.0000286289      -0.0000099206  30.67 80.58 0.21 0.00   -4828.7920093702   111.47  
|    9     0.0000039492      -0.0000001048  49.54 161.50 0.19 0.00   -4828.7920094750   211.24  
|   10     0.0000006072      -0.0000000052  22.22 53.57 0.26 0.00   -4828.7920094801    75.97  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -4828.7920094801 a.u.
HOMO-LUMO GAP: 13.175 eV
CENTER OF MASS: {3.376425, 7.797800, 7.364495} ANGS
DIPOLE MOMENT: {2.216748, -2.197425, 80.927704} (|D| = 80.987875) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 1409.46 sec 

| Job finished: Sun Oct 27 06:27:53 2024



==> anc/files/timings/comparison_to_pyscf/Ice_XI_2x_supercell/tc_pbe_pbc.out <==
| Use device 0 as 0th gpu
| Startfile from command line: ../tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.10-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by root         Fri Oct 11 02:11:10 UTC 2024  *
|       *  Supported architecture SMs: 70 80 90                   *
|       *  Build cuda_12.1.r12.1/compiler.32688072_0              *
|       *  Git Version: 7170bd053fcb4a0003aa10a89c106dceaccf56a2  *
|       ***********************************************************


| Job started   Sun Oct 27 06:27:54 2024
| On nid001760 (available memory: 237325 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g0  ../tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX Open Kernel Module for x86_64  535.183.06  Release Build  (dvs-builder@U16-I3-A14-4-1)  Wed Jun 26 06:59:29 UTC 2024
|  GCC version:  gcc version 7.5.0 (SUSE Linux) 

|  	linux-vdso.so.1 (0x00007ffca83ad000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f85b8efe000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f85b8ee2000)
|  	libimf.so => /software/terachem/lib/libimf.so (0x00007f85b8800000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f85b8719000)
|  	libmpi.so.12 => /software/intel-mpi/latest/lib/release/libmpi.so.12 (0x00007f85b6e00000)
|  	libdftbplus.so => /software/terachem/lib/libdftbplus.so (0x00007f85b6ac8000)
|  	libfsockets.so => /software/terachem/lib/libfsockets.so (0x00007f85b8ed9000)
|  	libxmlf90.so => /software/terachem/lib/libxmlf90.so (0x00007f85b8eb2000)
|  	libthcbox.so.1 => /software/terachem/lib/libthcbox.so.1 (0x00007f85b5581000)
|  	libOpenMM.so.8.1 => /software/terachem/lib/libOpenMM.so.8.1 (0x00007f85b5042000)
|  	libnvToolsExt.so.1 => /software/terachem/lib/libnvToolsExt.so.1 (0x00007f85b4e00000)
|  	libgpubox.so.1 => /software/terachem/lib/libgpubox.so.1 (0x00007f85b8ea5000)
|  	libcpubox.so.1 => /software/terachem/lib/libcpubox.so.1 (0x00007f85b8e9f000)
|  	libtensorbox.so.1 => /software/terachem/lib/libtensorbox.so.1 (0x00007f85b86fd000)
|  	libiobox.so.1 => /software/terachem/lib/libiobox.so.1 (0x00007f85b8e99000)
|  	libintbox.so.1 => /software/terachem/lib/libintbox.so.1 (0x00007f8576ccf000)
|  	libatmx2cbox.so.1 => /software/terachem/lib/libatmx2cbox.so.1 (0x00007f85b863c000)
|  	libperiodicbox.so.1 => /software/terachem/lib/libperiodicbox.so.1 (0x00007f8564602000)
|  	libsqmbox.so.1 => /software/terachem/lib/libsqmbox.so.1 (0x00007f856425c000)
|  	libgridbox.so.1 => /software/terachem/lib/libgridbox.so.1 (0x00007f85629c9000)
|  	libdftbox.so.1 => /software/terachem/lib/libdftbox.so.1 (0x00007f85628c9000)
|  	libcibox.so.1 => /software/terachem/lib/libcibox.so.1 (0x00007f8562451000)
|  	libccbox.so.1 => /software/terachem/lib/libccbox.so.1 (0x00007f8562045000)
|  	libsimbox.so.1 => /software/terachem/lib/libsimbox.so.1 (0x00007f85b501a000)
|  	liboptbox.so.1 => /software/terachem/lib/liboptbox.so.1 (0x00007f8562010000)
|  	libprotobuf.so.25 => /software/terachem/lib/libprotobuf.so.25 (0x00007f8561ba7000)
|  	libcommbox.so.1 => /software/terachem/lib/libcommbox.so.1 (0x00007f8561b47000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f8561aa3000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f8561661000)
|  	libcuda.so.1 => /opt/udiImage/modules/gpu/lib64/libcuda.so.1 (0x00007f855f9f4000)
|  	libcudart.so.12 => /software/terachem/lib/libcudart.so.12 (0x00007f855f600000)
|  	libcublas.so.12 => /software/terachem/lib/libcublas.so.12 (0x00007f8558c00000)
|  	libcufft.so.11 => /software/terachem/lib/libcufft.so.11 (0x00007f854d000000)
|  	libcusparse.so.12 => /software/terachem/lib/libcusparse.so.12 (0x00007f853d000000)
|  	libcusolver.so.11 => /software/terachem/lib/libcusolver.so.11 (0x00007f8536000000)
|  	libcublasLt.so.12 => /software/terachem/lib/libcublasLt.so.12 (0x00007f8514000000)
|  	libsvml.so => /software/terachem/lib/libsvml.so (0x00007f8512000000)
|  	libirng.so => /software/terachem/lib/libirng.so (0x00007f8511c00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f85119d4000)
|  	libiomp5.so => /software/terachem/lib/libiomp5.so (0x00007f8511400000)
|  	libcilkrts.so.5 => /software/terachem/lib/libcilkrts.so.5 (0x00007f8511000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f855f930000)
|  	libintlc.so.5 => /software/terachem/lib/libintlc.so.5 (0x00007f8510c00000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f85109d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f85b8faa000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f855f906000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f855f8e5000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f855f8c6000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f855f593000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f855f8b2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f855f53f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f855f4e0000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f855f4cf000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f8558b31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f85b500c000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f85b8637000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f855f8ad000)
|  	libifport.so.5 => /software/terachem/lib/libifport.so.5 (0x00007f8510600000)
|  	libifcoremt.so.5 => /software/terachem/lib/libifcoremt.so.5 (0x00007f851183e000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f855f8a8000)
|  	libnvJitLink.so.12 => /software/terachem/lib/libnvJitLink.so.12 (0x00007f850d400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f8511256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f850d215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f855f487000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f8558aeb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f854cf7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f854ceb3000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f8558abc000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f854cead000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f854ce9f000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f853cfe5000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f853cfc2000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f8510ec5000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f853cfaa000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f853cfa3000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f853cf8f000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f853cf82000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /tmp/terachem/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 12
|  AVAILABLE: 988
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 651126900

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 4 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 32170.25 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 9.0038000000 A, b = 15.5956000000 A, c = 14.6560000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(17.0147148483, 0.0000000000, 0.0000000000), (0.0000000000, 29.4714106141, 0.0000000000), (0.0000000000, 0.0000000000, 27.6958240761), 
Reciprocal space lattice vector in a.u.:
(0.3692794950, -0.0000000000, -0.0000000000), (0.0000000000, 0.2131959474, -0.0000000000), (0.0000000000, 0.0000000000, 0.2268639955), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)
Atom 24 = (0.0000000000, 9.7963017258, 14.7217213347)
Atom 25 = (4.2536787121, 12.1643173610, 26.8220147793)
Atom 26 = (0.0000000000, 9.7786138906, 16.5662639741)
Atom 27 = (0.0000000000, 7.9027584916, 14.1013242930)
Atom 28 = (5.7560864613, 11.4172330891, 27.4424118211)
Atom 29 = (0.0000000000, 4.9394035812, 21.6456773538)
Atom 30 = (4.2536787121, 2.4284490723, 14.7217213347)
Atom 31 = (4.2536787121, 12.3072562348, 21.6456773538)
Atom 32 = (4.2536787121, 2.5713879460, 19.8980587603)
Atom 33 = (0.0000000000, 4.7964647075, 26.8220147793)
Atom 34 = (0.0000000000, 9.9392405995, 19.8980587603)
Atom 35 = (0.0000000000, 4.9570914165, 23.4902199931)
Atom 36 = (4.2536787121, 2.4107612371, 16.5662639741)
Atom 37 = (4.2536787121, 12.3249440700, 23.4902199931)
Atom 38 = (0.0000000000, 6.8329468154, 21.0252803120)
Atom 39 = (4.2536787121, 0.5349058381, 14.1013242930)
Atom 40 = (4.2536787121, 14.2007994690, 21.0252803120)
Atom 41 = (2.7512709628, 3.3184722180, 20.5184558021)
Atom 42 = (5.7560864613, 3.3184722180, 20.5184558021)
Atom 43 = (2.7512709628, 11.4172330891, 27.4424118211)
Atom 44 = (1.5024077493, 4.0493804355, 27.4424118211)
Atom 45 = (-1.5024077493, 10.6863248715, 20.5184558021)
Atom 46 = (1.5024077493, 10.6863248715, 20.5184558021)
Atom 47 = (-1.5024077493, 4.0493804355, 27.4424118211)
Atom 48 = (0.0000000000, 24.5320070329, 0.8738092967)
Atom 49 = (4.2536787121, 26.9000226681, 12.9741027413)
Atom 50 = (0.0000000000, 24.5143191976, 2.7183519361)
Atom 51 = (0.0000000000, 22.6384637987, 0.2534122550)
Atom 52 = (5.7560864613, 26.1529383961, 13.5944997831)
Atom 53 = (0.0000000000, 19.6751088883, 7.7977653157)
Atom 54 = (4.2536787121, 17.1641543794, 0.8738092967)
Atom 55 = (4.2536787121, 27.0429615418, 7.7977653157)
Atom 56 = (4.2536787121, 17.3070932531, 6.0501467223)
Atom 57 = (0.0000000000, 19.5321700146, 12.9741027413)
Atom 58 = (0.0000000000, 24.6749459066, 6.0501467223)
Atom 59 = (0.0000000000, 19.6927967235, 9.6423079551)
Atom 60 = (4.2536787121, 17.1464665441, 2.7183519361)
Atom 61 = (4.2536787121, 27.0606493771, 9.6423079551)
Atom 62 = (0.0000000000, 21.5686521225, 7.1773682740)
Atom 63 = (4.2536787121, 15.2706111451, 0.2534122550)
Atom 64 = (4.2536787121, 28.9365047760, 7.1773682740)
Atom 65 = (2.7512709628, 18.0541775251, 6.6705437641)
Atom 66 = (5.7560864613, 18.0541775251, 6.6705437641)
Atom 67 = (2.7512709628, 26.1529383961, 13.5944997831)
Atom 68 = (1.5024077493, 18.7850857426, 13.5944997831)
Atom 69 = (-1.5024077493, 25.4220301786, 6.6705437641)
Atom 70 = (1.5024077493, 25.4220301786, 6.6705437641)
Atom 71 = (-1.5024077493, 18.7850857426, 13.5944997831)
Atom 72 = (0.0000000000, 24.5320070329, 14.7217213347)
Atom 73 = (4.2536787121, 26.9000226681, 26.8220147793)
Atom 74 = (0.0000000000, 24.5143191976, 16.5662639741)
Atom 75 = (0.0000000000, 22.6384637987, 14.1013242930)
Atom 76 = (5.7560864613, 26.1529383961, 27.4424118211)
Atom 77 = (0.0000000000, 19.6751088883, 21.6456773538)
Atom 78 = (4.2536787121, 17.1641543794, 14.7217213347)
Atom 79 = (4.2536787121, 27.0429615418, 21.6456773538)
Atom 80 = (4.2536787121, 17.3070932531, 19.8980587603)
Atom 81 = (0.0000000000, 19.5321700146, 26.8220147793)
Atom 82 = (0.0000000000, 24.6749459066, 19.8980587603)
Atom 83 = (0.0000000000, 19.6927967235, 23.4902199931)
Atom 84 = (4.2536787121, 17.1464665441, 16.5662639741)
Atom 85 = (4.2536787121, 27.0606493771, 23.4902199931)
Atom 86 = (0.0000000000, 21.5686521225, 21.0252803120)
Atom 87 = (4.2536787121, 15.2706111451, 14.1013242930)
Atom 88 = (4.2536787121, 28.9365047760, 21.0252803120)
Atom 89 = (2.7512709628, 18.0541775251, 20.5184558021)
Atom 90 = (5.7560864613, 18.0541775251, 20.5184558021)
Atom 91 = (2.7512709628, 26.1529383961, 27.4424118211)
Atom 92 = (1.5024077493, 18.7850857426, 27.4424118211)
Atom 93 = (-1.5024077493, 25.4220301786, 20.5184558021)
Atom 94 = (1.5024077493, 25.4220301786, 20.5184558021)
Atom 95 = (-1.5024077493, 18.7850857426, 27.4424118211)
Atom 96 = (8.5073574241, 9.7963017258, 0.8738092967)
Atom 97 = (12.7610361362, 12.1643173610, 12.9741027413)
Atom 98 = (8.5073574241, 9.7786138906, 2.7183519361)
Atom 99 = (8.5073574241, 7.9027584916, 0.2534122550)
Atom 100 = (14.2634438855, 11.4172330891, 13.5944997831)
Atom 101 = (8.5073574241, 4.9394035812, 7.7977653157)
Atom 102 = (12.7610361362, 2.4284490723, 0.8738092967)
Atom 103 = (12.7610361362, 12.3072562348, 7.7977653157)
Atom 104 = (12.7610361362, 2.5713879460, 6.0501467223)
Atom 105 = (8.5073574241, 4.7964647075, 12.9741027413)
Atom 106 = (8.5073574241, 9.9392405995, 6.0501467223)
Atom 107 = (8.5073574241, 4.9570914165, 9.6423079551)
Atom 108 = (12.7610361362, 2.4107612371, 2.7183519361)
Atom 109 = (12.7610361362, 12.3249440700, 9.6423079551)
Atom 110 = (8.5073574241, 6.8329468154, 7.1773682740)
Atom 111 = (12.7610361362, 0.5349058381, 0.2534122550)
Atom 112 = (12.7610361362, 14.2007994690, 7.1773682740)
Atom 113 = (11.2586283869, 3.3184722180, 6.6705437641)
Atom 114 = (14.2634438855, 3.3184722180, 6.6705437641)
Atom 115 = (11.2586283869, 11.4172330891, 13.5944997831)
Atom 116 = (10.0097651734, 4.0493804355, 13.5944997831)
Atom 117 = (7.0049496748, 10.6863248715, 6.6705437641)
Atom 118 = (10.0097651734, 10.6863248715, 6.6705437641)
Atom 119 = (7.0049496748, 4.0493804355, 13.5944997831)
Atom 120 = (8.5073574241, 9.7963017258, 14.7217213347)
Atom 121 = (12.7610361362, 12.1643173610, 26.8220147793)
Atom 122 = (8.5073574241, 9.7786138906, 16.5662639741)
Atom 123 = (8.5073574241, 7.9027584916, 14.1013242930)
Atom 124 = (14.2634438855, 11.4172330891, 27.4424118211)
Atom 125 = (8.5073574241, 4.9394035812, 21.6456773538)
Atom 126 = (12.7610361362, 2.4284490723, 14.7217213347)
Atom 127 = (12.7610361362, 12.3072562348, 21.6456773538)
Atom 128 = (12.7610361362, 2.5713879460, 19.8980587603)
Atom 129 = (8.5073574241, 4.7964647075, 26.8220147793)
Atom 130 = (8.5073574241, 9.9392405995, 19.8980587603)
Atom 131 = (8.5073574241, 4.9570914165, 23.4902199931)
Atom 132 = (12.7610361362, 2.4107612371, 16.5662639741)
Atom 133 = (12.7610361362, 12.3249440700, 23.4902199931)
Atom 134 = (8.5073574241, 6.8329468154, 21.0252803120)
Atom 135 = (12.7610361362, 0.5349058381, 14.1013242930)
Atom 136 = (12.7610361362, 14.2007994690, 21.0252803120)
Atom 137 = (11.2586283869, 3.3184722180, 20.5184558021)
Atom 138 = (14.2634438855, 3.3184722180, 20.5184558021)
Atom 139 = (11.2586283869, 11.4172330891, 27.4424118211)
Atom 140 = (10.0097651734, 4.0493804355, 27.4424118211)
Atom 141 = (7.0049496748, 10.6863248715, 20.5184558021)
Atom 142 = (10.0097651734, 10.6863248715, 20.5184558021)
Atom 143 = (7.0049496748, 4.0493804355, 27.4424118211)
Atom 144 = (8.5073574241, 24.5320070329, 0.8738092967)
Atom 145 = (12.7610361362, 26.9000226681, 12.9741027413)
Atom 146 = (8.5073574241, 24.5143191976, 2.7183519361)
Atom 147 = (8.5073574241, 22.6384637987, 0.2534122550)
Atom 148 = (14.2634438855, 26.1529383961, 13.5944997831)
Atom 149 = (8.5073574241, 19.6751088883, 7.7977653157)
Atom 150 = (12.7610361362, 17.1641543794, 0.8738092967)
Atom 151 = (12.7610361362, 27.0429615418, 7.7977653157)
Atom 152 = (12.7610361362, 17.3070932531, 6.0501467223)
Atom 153 = (8.5073574241, 19.5321700146, 12.9741027413)
Atom 154 = (8.5073574241, 24.6749459066, 6.0501467223)
Atom 155 = (8.5073574241, 19.6927967235, 9.6423079551)
Atom 156 = (12.7610361362, 17.1464665441, 2.7183519361)
Atom 157 = (12.7610361362, 27.0606493771, 9.6423079551)
Atom 158 = (8.5073574241, 21.5686521225, 7.1773682740)
Atom 159 = (12.7610361362, 15.2706111451, 0.2534122550)
Atom 160 = (12.7610361362, 28.9365047760, 7.1773682740)
Atom 161 = (11.2586283869, 18.0541775251, 6.6705437641)
Atom 162 = (14.2634438855, 18.0541775251, 6.6705437641)
Atom 163 = (11.2586283869, 26.1529383961, 13.5944997831)
Atom 164 = (10.0097651734, 18.7850857426, 13.5944997831)
Atom 165 = (7.0049496748, 25.4220301786, 6.6705437641)
Atom 166 = (10.0097651734, 25.4220301786, 6.6705437641)
Atom 167 = (7.0049496748, 18.7850857426, 13.5944997831)
Atom 168 = (8.5073574241, 24.5320070329, 14.7217213347)
Atom 169 = (12.7610361362, 26.9000226681, 26.8220147793)
Atom 170 = (8.5073574241, 24.5143191976, 16.5662639741)
Atom 171 = (8.5073574241, 22.6384637987, 14.1013242930)
Atom 172 = (14.2634438855, 26.1529383961, 27.4424118211)
Atom 173 = (8.5073574241, 19.6751088883, 21.6456773538)
Atom 174 = (12.7610361362, 17.1641543794, 14.7217213347)
Atom 175 = (12.7610361362, 27.0429615418, 21.6456773538)
Atom 176 = (12.7610361362, 17.3070932531, 19.8980587603)
Atom 177 = (8.5073574241, 19.5321700146, 26.8220147793)
Atom 178 = (8.5073574241, 24.6749459066, 19.8980587603)
Atom 179 = (8.5073574241, 19.6927967235, 23.4902199931)
Atom 180 = (12.7610361362, 17.1464665441, 16.5662639741)
Atom 181 = (12.7610361362, 27.0606493771, 23.4902199931)
Atom 182 = (8.5073574241, 21.5686521225, 21.0252803120)
Atom 183 = (12.7610361362, 15.2706111451, 14.1013242930)
Atom 184 = (12.7610361362, 28.9365047760, 21.0252803120)
Atom 185 = (11.2586283869, 18.0541775251, 20.5184558021)
Atom 186 = (14.2634438855, 18.0541775251, 20.5184558021)
Atom 187 = (11.2586283869, 26.1529383961, 27.4424118211)
Atom 188 = (10.0097651734, 18.7850857426, 27.4424118211)
Atom 189 = (7.0049496748, 25.4220301786, 20.5184558021)
Atom 190 = (10.0097651734, 25.4220301786, 20.5184558021)
Atom 191 = (7.0049496748, 18.7850857426, 27.4424118211)

Default periodic omega parameter = 0.1082334843

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     192
Total charge:    0
Total electrons: 640 (320-alpha, 320-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  1600
Total AO shells: 768 (448 S-shells; 256 P-shells; 64 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -796.157744373147 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 13876.11384, which suppose to be the same as real space unit cell volume 13888.00584, the difference indicates how bad your result is.
| time to set the grid = 14.65 s
DFT grid points: 1157737 (6029 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.7415770940   -4885.2526421952   639.9930694671  -582.7321028217  5.53 0.00 0.08 9.84   -4885.2526421952    15.45  
|    2     0.1840313040      +4.8372095429   640.0004417162  -606.1879554859  49.29 0.00 0.22 13.83   -4880.4154326523    63.35  
|    3     0.2615249113      +3.4225659579   639.9987121474  -572.5196924593  50.22 0.00 0.18 14.19   -4876.9928666944    64.60  
|    4     0.0075236747      -6.7502405190   639.9999703979  -591.9552218521  49.13 0.00 0.25 13.99   -4883.7431072134    63.39  
|    5     0.0123763663      +0.0057357620   639.9999185924  -591.8323072505  41.21 0.00 0.18 13.97   -4883.7373714514    55.37  
|    6     0.0004185927      -0.0102027088   639.9999445213  -591.8370507569  39.91 0.00 0.24 13.94   -4883.7475741602    54.10  
|    7     0.0000761663      -0.0000126423   639.9999445943  -591.8542046693  31.18 0.00 0.18 13.95   -4883.7475868026    45.32  
|    8     0.0000048034      -0.0000004961   639.9999447691  -591.8579206846  27.50 0.00 0.18 13.95   -4883.7475872987    41.65  
|    9     0.0000010373      +0.0000000677   639.9999447841  -591.8580170237  50.71 0.00 0.27 13.98   -4883.7475872310    64.97  
|   10     0.0000000891      +0.0000000010   639.9999447847  -591.8580247421  19.46 0.00 0.44 13.94   -4883.7475872300    33.69  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -4883.7475872300 a.u.
HOMO-LUMO GAP: 5.651 eV
CENTER OF MASS: {3.376425, 7.797800, 7.364495} ANGS
DIPOLE MOMENT: {4.100965, -3.376649, 60.694265} (|D| = 60.926296) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 522.07 sec 

| Job finished: Sun Oct 27 06:36:55 2024



==> anc/files/timings/comparison_to_pyscf/Si_2x_supercell/geometry.xyz <==
64
3D 10.861640 10.861640 10.861640 90.000000 90.000000 90.000000
Si 0.000000 0.000000 0.000000
Si 0.000000 2.715410 2.715410
Si 2.715410 2.715410 0.000000
Si 2.715410 0.000000 2.715410
Si 4.073110 1.357710 4.073110
Si 1.357700 1.357700 1.357700
Si 1.357710 4.073110 4.073110
Si 4.073110 4.073110 1.357700
Si 0.000000 0.000000 5.430820
Si 0.000000 2.715410 8.146230
Si 2.715410 2.715410 5.430820
Si 2.715410 0.000000 8.146230
Si 4.073110 1.357710 9.503930
Si 1.357700 1.357700 6.788520
Si 1.357710 4.073110 9.503930
Si 4.073110 4.073110 6.788520
Si 0.000000 5.430820 0.000000
Si 0.000000 8.146230 2.715410
Si 2.715410 8.146230 0.000000
Si 2.715410 5.430820 2.715410
Si 4.073110 6.788530 4.073110
Si 1.357700 6.788520 1.357700
Si 1.357710 9.503930 4.073110
Si 4.073110 9.503930 1.357700
Si 0.000000 5.430820 5.430820
Si 0.000000 8.146230 8.146230
Si 2.715410 8.146230 5.430820
Si 2.715410 5.430820 8.146230
Si 4.073110 6.788530 9.503930
Si 1.357700 6.788520 6.788520
Si 1.357710 9.503930 9.503930
Si 4.073110 9.503930 6.788520
Si 5.430820 0.000000 0.000000
Si 5.430820 2.715410 2.715410
Si 8.146230 2.715410 0.000000
Si 8.146230 0.000000 2.715410
Si 9.503930 1.357710 4.073110
Si 6.788520 1.357700 1.357700
Si 6.788530 4.073110 4.073110
Si 9.503930 4.073110 1.357700
Si 5.430820 0.000000 5.430820
Si 5.430820 2.715410 8.146230
Si 8.146230 2.715410 5.430820
Si 8.146230 0.000000 8.146230
Si 9.503930 1.357710 9.503930
Si 6.788520 1.357700 6.788520
Si 6.788530 4.073110 9.503930
Si 9.503930 4.073110 6.788520
Si 5.430820 5.430820 0.000000
Si 5.430820 8.146230 2.715410
Si 8.146230 8.146230 0.000000
Si 8.146230 5.430820 2.715410
Si 9.503930 6.788530 4.073110
Si 6.788520 6.788520 1.357700
Si 6.788530 9.503930 4.073110
Si 9.503930 9.503930 1.357700
Si 5.430820 5.430820 5.430820
Si 5.430820 8.146230 8.146230
Si 8.146230 8.146230 5.430820
Si 8.146230 5.430820 8.146230
Si 9.503930 6.788530 9.503930
Si 6.788520 6.788520 6.788520
Si 6.788530 9.503930 9.503930
Si 9.503930 9.503930 6.788520


==> anc/files/timings/comparison_to_pyscf/Si_2x_supercell/pyscf_hf_32.out <==
a = 10.86164, b = 10.86164, c = 10.86164, alpha = 90.00000, beta = 90.00000, gamma = 90.00000
lattice_vector = [[1.08616400e+01 0.00000000e+00 0.00000000e+00]
 [6.65083633e-16 1.08616400e+01 0.00000000e+00]
 [6.65083633e-16 6.65083633e-16 1.08616400e+01]]
Si 0.000000 0.000000 0.000000
Si 0.000000 2.715410 2.715410
Si 2.715410 2.715410 0.000000
Si 2.715410 0.000000 2.715410
Si 4.073110 1.357710 4.073110
Si 1.357700 1.357700 1.357700
Si 1.357710 4.073110 4.073110
Si 4.073110 4.073110 1.357700
Si 0.000000 0.000000 5.430820
Si 0.000000 2.715410 8.146230
Si 2.715410 2.715410 5.430820
Si 2.715410 0.000000 8.146230
Si 4.073110 1.357710 9.503930
Si 1.357700 1.357700 6.788520
Si 1.357710 4.073110 9.503930
Si 4.073110 4.073110 6.788520
Si 0.000000 5.430820 0.000000
Si 0.000000 8.146230 2.715410
Si 2.715410 8.146230 0.000000
Si 2.715410 5.430820 2.715410
Si 4.073110 6.788530 4.073110
Si 1.357700 6.788520 1.357700
Si 1.357710 9.503930 4.073110
Si 4.073110 9.503930 1.357700
Si 0.000000 5.430820 5.430820
Si 0.000000 8.146230 8.146230
Si 2.715410 8.146230 5.430820
Si 2.715410 5.430820 8.146230
Si 4.073110 6.788530 9.503930
Si 1.357700 6.788520 6.788520
Si 1.357710 9.503930 9.503930
Si 4.073110 9.503930 6.788520
Si 5.430820 0.000000 0.000000
Si 5.430820 2.715410 2.715410
Si 8.146230 2.715410 0.000000
Si 8.146230 0.000000 2.715410
Si 9.503930 1.357710 4.073110
Si 6.788520 1.357700 1.357700
Si 6.788530 4.073110 4.073110
Si 9.503930 4.073110 1.357700
Si 5.430820 0.000000 5.430820
Si 5.430820 2.715410 8.146230
Si 8.146230 2.715410 5.430820
Si 8.146230 0.000000 8.146230
Si 9.503930 1.357710 9.503930
Si 6.788520 1.357700 6.788520
Si 6.788530 4.073110 9.503930
Si 9.503930 4.073110 6.788520
Si 5.430820 5.430820 0.000000
Si 5.430820 8.146230 2.715410
Si 8.146230 8.146230 0.000000
Si 8.146230 5.430820 2.715410
Si 9.503930 6.788530 4.073110
Si 6.788520 6.788520 1.357700
Si 6.788530 9.503930 4.073110
Si 9.503930 9.503930 1.357700
Si 5.430820 5.430820 5.430820
Si 5.430820 8.146230 8.146230
Si 8.146230 8.146230 5.430820
Si 8.146230 5.430820 8.146230
Si 9.503930 6.788530 9.503930
Si 6.788520 6.788520 6.788520
Si 6.788530 9.503930 9.503930
Si 9.503930 9.503930 6.788520

#INFO: **** input file is /global/cfs/cdirs/m4322/diptarka/periodic-benchmark/timings/Zenodo/pyscf_hf.py ****
import numpy as np
import sys
import os

if (len(sys.argv) < 3):
    print("Please enter xyz filename as input argument!")
    exit()

if (len(sys.argv) > 3):
    print("Too many arguments!")
    exit()

xyz_filename = sys.argv[1]

xyz_file = open(xyz_filename, "r")
xyz_lines = xyz_file.readlines()
xyz_file.close()

n_atom = int(xyz_lines[0])
xyz_lines.pop(0)

fields = xyz_lines[0].split()
xyz_lines.pop(0)
assert (fields[0] == "3D")
a = float(fields[1])
b = float(fields[2])
c = float(fields[3])
if (len(fields) == 4):
    alpha = 90
    beta  = 90
    gamma = 90
elif (len(fields) == 7):
    alpha = float(fields[4])
    beta  = float(fields[5])
    gamma = float(fields[6])
else:
    print("Incorrect unit cell description on the second line!")
    exit()

print("a = %.5f, b = %.5f, c = %.5f, alpha = %.5f, beta = %.5f, gamma = %.5f"
      %(a, b, c, alpha, beta, gamma))

alpha *= np.pi / 180.0
beta  *= np.pi / 180.0
gamma *= np.pi / 180.0
V_cell = a * b * c * np.sqrt(1.0 - np.cos(alpha)*np.cos(alpha) - np.cos(beta)*np.cos(beta) - np.cos(gamma)*np.cos(gamma) + 2*np.cos(alpha)*np.cos(beta)*np.cos(gamma))

lattice_vector = np.array([
    [ a, 0.0, 0.0, ],
    [ b * np.cos(gamma), b * np.sin(gamma), 0.0, ],
    [ c * np.cos(beta), c * (np.cos(alpha) - np.cos(beta)*np.cos(gamma)) / np.sin(gamma), V_cell / (a * b * np.sin(gamma)) ],
])

print("lattice_vector = " + str(lattice_vector))

xyz_lines = xyz_lines[:n_atom]
xyz_lines = "".join(xyz_lines)
print(xyz_lines)


from pyscf import lib
from pyscf.pbc import gto, scf, df, dft

os.environ["OMP_NUM_THREADS"] = sys.argv[2]

lib.num_threads(sys.argv[2])
cell = gto.M(
    atom = xyz_lines,
    basis = 'def2-svp',
    cart = True,
    a = lattice_vector,
    dimension = 3,
    precision = 1e-14,
    verbose = 5,
)

mf = scf.KRHF(cell, exxdiv = None)
mf.with_df = df.RSGDF(cell)

mf.kernel()

print(mf.__dict__)


#INFO: ******************** input file end ********************


System: uname_result(system='Linux', node='nid003260', release='5.14.21-150400.24.111_12.0.91-cray_shasta_c', version='#1 SMP Mon Aug 5 07:02:07 UTC 2024 (0c4e917)', machine='x86_64')  Threads 32
Python 3.11.7 | packaged by conda-forge | (main, Dec 23 2023, 14:43:09) [GCC 12.3.0]
numpy 1.26.3  scipy 1.11.4  h5py 3.10.0
Date: Sun Oct 27 07:34:04 2024
PySCF version 2.7.0
PySCF path  /global/cfs/cdirs/m4322/software/pyscf/pyscf
GIT HEAD (branch master) 410d9608a73ad3a507b3008a6f68549288ebfc33

[CONFIG] conf_file None
[INPUT] verbose = 5
[INPUT] max_memory = 4000 
[INPUT] num. atoms = 64
[INPUT] num. electrons = 896
[INPUT] charge = 0
[INPUT] spin (= nelec alpha-beta = 2S) = 0
[INPUT] symmetry False subgroup None
[INPUT] Mole.unit = angstrom
[INPUT] Cartesian GTO integrals (6d 10f)
[INPUT] Symbol           X                Y                Z      unit          X                Y                Z       unit  Magmom
[INPUT]  1 Si     0.000000000000   0.000000000000   0.000000000000 AA    0.000000000000   0.000000000000   0.000000000000 Bohr   0.0
[INPUT]  2 Si     0.000000000000   2.715410000000   2.715410000000 AA    0.000000000000   5.131381215905   5.131381215905 Bohr   0.0
[INPUT]  3 Si     2.715410000000   2.715410000000   0.000000000000 AA    5.131381215905   5.131381215905   0.000000000000 Bohr   0.0
[INPUT]  4 Si     2.715410000000   0.000000000000   2.715410000000 AA    5.131381215905   0.000000000000   5.131381215905 Bohr   0.0
[INPUT]  5 Si     4.073110000000   1.357710000000   4.073110000000 AA    7.697062375227   2.565700056583   7.697062375227 Bohr   0.0
[INPUT]  6 Si     1.357700000000   1.357700000000   1.357700000000 AA    2.565681159322   2.565681159322   2.565681159322 Bohr   0.0
[INPUT]  7 Si     1.357710000000   4.073110000000   4.073110000000 AA    2.565700056583   7.697062375227   7.697062375227 Bohr   0.0
[INPUT]  8 Si     4.073110000000   4.073110000000   1.357700000000 AA    7.697062375227   7.697062375227   2.565681159322 Bohr   0.0
[INPUT]  9 Si     0.000000000000   0.000000000000   5.430820000000 AA    0.000000000000   0.000000000000  10.262762431810 Bohr   0.0
[INPUT] 10 Si     0.000000000000   2.715410000000   8.146230000000 AA    0.000000000000   5.131381215905  15.394143647716 Bohr   0.0
[INPUT] 11 Si     2.715410000000   2.715410000000   5.430820000000 AA    5.131381215905   5.131381215905  10.262762431810 Bohr   0.0
[INPUT] 12 Si     2.715410000000   0.000000000000   8.146230000000 AA    5.131381215905   0.000000000000  15.394143647716 Bohr   0.0
[INPUT] 13 Si     4.073110000000   1.357710000000   9.503930000000 AA    7.697062375227   2.565700056583  17.959824807038 Bohr   0.0
[INPUT] 14 Si     1.357700000000   1.357700000000   6.788520000000 AA    2.565681159322   2.565681159322  12.828443591132 Bohr   0.0
[INPUT] 15 Si     1.357710000000   4.073110000000   9.503930000000 AA    2.565700056583   7.697062375227  17.959824807038 Bohr   0.0
[INPUT] 16 Si     4.073110000000   4.073110000000   6.788520000000 AA    7.697062375227   7.697062375227  12.828443591132 Bohr   0.0
[INPUT] 17 Si     0.000000000000   5.430820000000   0.000000000000 AA    0.000000000000  10.262762431810   0.000000000000 Bohr   0.0
[INPUT] 18 Si     0.000000000000   8.146230000000   2.715410000000 AA    0.000000000000  15.394143647716   5.131381215905 Bohr   0.0
[INPUT] 19 Si     2.715410000000   8.146230000000   0.000000000000 AA    5.131381215905  15.394143647716   0.000000000000 Bohr   0.0
[INPUT] 20 Si     2.715410000000   5.430820000000   2.715410000000 AA    5.131381215905  10.262762431810   5.131381215905 Bohr   0.0
[INPUT] 21 Si     4.073110000000   6.788530000000   4.073110000000 AA    7.697062375227  12.828462488394   7.697062375227 Bohr   0.0
[INPUT] 22 Si     1.357700000000   6.788520000000   1.357700000000 AA    2.565681159322  12.828443591132   2.565681159322 Bohr   0.0
[INPUT] 23 Si     1.357710000000   9.503930000000   4.073110000000 AA    2.565700056583  17.959824807038   7.697062375227 Bohr   0.0
[INPUT] 24 Si     4.073110000000   9.503930000000   1.357700000000 AA    7.697062375227  17.959824807038   2.565681159322 Bohr   0.0
[INPUT] 25 Si     0.000000000000   5.430820000000   5.430820000000 AA    0.000000000000  10.262762431810  10.262762431810 Bohr   0.0
[INPUT] 26 Si     0.000000000000   8.146230000000   8.146230000000 AA    0.000000000000  15.394143647716  15.394143647716 Bohr   0.0
[INPUT] 27 Si     2.715410000000   8.146230000000   5.430820000000 AA    5.131381215905  15.394143647716  10.262762431810 Bohr   0.0
[INPUT] 28 Si     2.715410000000   5.430820000000   8.146230000000 AA    5.131381215905  10.262762431810  15.394143647716 Bohr   0.0
[INPUT] 29 Si     4.073110000000   6.788530000000   9.503930000000 AA    7.697062375227  12.828462488394  17.959824807038 Bohr   0.0
[INPUT] 30 Si     1.357700000000   6.788520000000   6.788520000000 AA    2.565681159322  12.828443591132  12.828443591132 Bohr   0.0
[INPUT] 31 Si     1.357710000000   9.503930000000   9.503930000000 AA    2.565700056583  17.959824807038  17.959824807038 Bohr   0.0
[INPUT] 32 Si     4.073110000000   9.503930000000   6.788520000000 AA    7.697062375227  17.959824807038  12.828443591132 Bohr   0.0
[INPUT] 33 Si     5.430820000000   0.000000000000   0.000000000000 AA   10.262762431810   0.000000000000   0.000000000000 Bohr   0.0
[INPUT] 34 Si     5.430820000000   2.715410000000   2.715410000000 AA   10.262762431810   5.131381215905   5.131381215905 Bohr   0.0
[INPUT] 35 Si     8.146230000000   2.715410000000   0.000000000000 AA   15.394143647716   5.131381215905   0.000000000000 Bohr   0.0
[INPUT] 36 Si     8.146230000000   0.000000000000   2.715410000000 AA   15.394143647716   0.000000000000   5.131381215905 Bohr   0.0
[INPUT] 37 Si     9.503930000000   1.357710000000   4.073110000000 AA   17.959824807038   2.565700056583   7.697062375227 Bohr   0.0
[INPUT] 38 Si     6.788520000000   1.357700000000   1.357700000000 AA   12.828443591132   2.565681159322   2.565681159322 Bohr   0.0
[INPUT] 39 Si     6.788530000000   4.073110000000   4.073110000000 AA   12.828462488394   7.697062375227   7.697062375227 Bohr   0.0
[INPUT] 40 Si     9.503930000000   4.073110000000   1.357700000000 AA   17.959824807038   7.697062375227   2.565681159322 Bohr   0.0
[INPUT] 41 Si     5.430820000000   0.000000000000   5.430820000000 AA   10.262762431810   0.000000000000  10.262762431810 Bohr   0.0
[INPUT] 42 Si     5.430820000000   2.715410000000   8.146230000000 AA   10.262762431810   5.131381215905  15.394143647716 Bohr   0.0
[INPUT] 43 Si     8.146230000000   2.715410000000   5.430820000000 AA   15.394143647716   5.131381215905  10.262762431810 Bohr   0.0
[INPUT] 44 Si     8.146230000000   0.000000000000   8.146230000000 AA   15.394143647716   0.000000000000  15.394143647716 Bohr   0.0
[INPUT] 45 Si     9.503930000000   1.357710000000   9.503930000000 AA   17.959824807038   2.565700056583  17.959824807038 Bohr   0.0
[INPUT] 46 Si     6.788520000000   1.357700000000   6.788520000000 AA   12.828443591132   2.565681159322  12.828443591132 Bohr   0.0
[INPUT] 47 Si     6.788530000000   4.073110000000   9.503930000000 AA   12.828462488394   7.697062375227  17.959824807038 Bohr   0.0
[INPUT] 48 Si     9.503930000000   4.073110000000   6.788520000000 AA   17.959824807038   7.697062375227  12.828443591132 Bohr   0.0
[INPUT] 49 Si     5.430820000000   5.430820000000   0.000000000000 AA   10.262762431810  10.262762431810   0.000000000000 Bohr   0.0
[INPUT] 50 Si     5.430820000000   8.146230000000   2.715410000000 AA   10.262762431810  15.394143647716   5.131381215905 Bohr   0.0
[INPUT] 51 Si     8.146230000000   8.146230000000   0.000000000000 AA   15.394143647716  15.394143647716   0.000000000000 Bohr   0.0
[INPUT] 52 Si     8.146230000000   5.430820000000   2.715410000000 AA   15.394143647716  10.262762431810   5.131381215905 Bohr   0.0
[INPUT] 53 Si     9.503930000000   6.788530000000   4.073110000000 AA   17.959824807038  12.828462488394   7.697062375227 Bohr   0.0
[INPUT] 54 Si     6.788520000000   6.788520000000   1.357700000000 AA   12.828443591132  12.828443591132   2.565681159322 Bohr   0.0
[INPUT] 55 Si     6.788530000000   9.503930000000   4.073110000000 AA   12.828462488394  17.959824807038   7.697062375227 Bohr   0.0
[INPUT] 56 Si     9.503930000000   9.503930000000   1.357700000000 AA   17.959824807038  17.959824807038   2.565681159322 Bohr   0.0
[INPUT] 57 Si     5.430820000000   5.430820000000   5.430820000000 AA   10.262762431810  10.262762431810  10.262762431810 Bohr   0.0
[INPUT] 58 Si     5.430820000000   8.146230000000   8.146230000000 AA   10.262762431810  15.394143647716  15.394143647716 Bohr   0.0
[INPUT] 59 Si     8.146230000000   8.146230000000   5.430820000000 AA   15.394143647716  15.394143647716  10.262762431810 Bohr   0.0
[INPUT] 60 Si     8.146230000000   5.430820000000   8.146230000000 AA   15.394143647716  10.262762431810  15.394143647716 Bohr   0.0
[INPUT] 61 Si     9.503930000000   6.788530000000   9.503930000000 AA   17.959824807038  12.828462488394  17.959824807038 Bohr   0.0
[INPUT] 62 Si     6.788520000000   6.788520000000   6.788520000000 AA   12.828443591132  12.828443591132  12.828443591132 Bohr   0.0
[INPUT] 63 Si     6.788530000000   9.503930000000   9.503930000000 AA   12.828462488394  17.959824807038  17.959824807038 Bohr   0.0
[INPUT] 64 Si     9.503930000000   9.503930000000   6.788520000000 AA   17.959824807038  17.959824807038  12.828443591132 Bohr   0.0
[INPUT] ---------------- BASIS SET ---------------- 
[INPUT] l, kappa, [nprim/nctr], expnt,             c_1 c_2 ...
[INPUT] Si
[INPUT] 0    0    [5    /1   ]  6903.7118686      0.0013373962995
                                1038.4346419      0.0099966546241
                                235.8758148       0.044910165101
                                66.069385169      0.1146363854
                                20.247945761      0.10280063858
[INPUT] 0    0    [3    /1   ]  34.35348173       0.07083728501
                                3.6370788192      -0.43028836252
                                1.4002048599      -0.41382774969
[INPUT] 0    0    [1    /1   ]  0.20484414805        1
[INPUT] 0    0    [1    /1   ]  0.077994095468       1
[INPUT] 1    0    [5    /1   ]  179.83907373      0.0061916656462
                                41.907258846      0.043399431982
                                12.955294367      0.15632019351
                                4.4383267393      0.29419996982
                                1.5462247904      0.23536823814
[INPUT] 1    0    [1    /1   ]  0.35607612302        1
[INPUT] 1    0    [1    /1   ]  0.10008513762        1
[INPUT] 2    0    [1    /1   ]  0.35                 1

Ewald components = 1256.82965264073, -4555.39855795267, 6.47308246271394
nuclear repulsion = -3292.09582284923
number of shells = 512
number of NR pGTOs = 2368
number of NR cGTOs = 1216
basis = def2-svp
ecp = {}
CPU time:         3.72
lattice vectors  a1 [20.525524864, 0.000000000, 0.000000000]
                 a2 [0.000000000, 20.525524864, 0.000000000]
                 a3 [0.000000000, 0.000000000, 20.525524864]
dimension = 3
low_dim_ft_type = None
Cell volume = 8647.35
rcut = 31.340826108430313 (nimgs = [2 2 2])
lattice sum = 279 cells
precision = 1e-14
pseudo = None
ke_cutoff = 854193.3020676001
    = [8541 8541 8541] mesh (623054684421 PWs)


******** <class 'pyscf.pbc.scf.khf.KRHF'> ********
method = KRHF
initial guess = minao
damping factor = 0
level_shift factor = 0
DIIS = <class 'pyscf.scf.diis.CDIIS'>
diis_start_cycle = 1
diis_space = 8
diis_damp = 0
SCF conv_tol = 1e-08
SCF conv_tol_grad = None
SCF max_cycles = 50
direct_scf = True
direct_scf_tol = 1e-13
chkfile to save SCF result = /tmp/tmpdgth_5tr
max_memory 4000 MB (current use 137 MB)


******** PBC SCF flags ********
N kpts = 1
kpts = [[0. 0. 0.]]
Exchange divergence treatment (exxdiv) = None
DF object = <pyscf.pbc.df.rsdf.RSGDF object at 0x7f5950404110>
Set gradient conv threshold to 0.0001
Big error detected in the electron number of initial guess density matrix (Ne/cell = 895.825)!
  This can cause huge error in Fock matrix and lead to instability in SCF for low-dimensional systems.
  DM is normalized wrt the number of electrons 896.0
kmesh for bvk-cell = [1 1 1]


******** <class 'pyscf.pbc.df.rsdf_builder._RSNucBuilder'> ********
mesh = [45 45 45] (91125 PWs)
ke_cutoff = 22.677050119349712
omega = 0.49800659635537037
exclude_d_aux = False
exclude_dd_block = True
j2c_eig_always = False
has_long_range = True
Set _RSNucBuilder.direct_scf_tol to 2.73857e-18
rs_cell.nbas 704 nao 1536
No. smooth_bas in rs_cell 128
sup-mol nbas = 5983 cGTO = 13316 pGTO = 17581
sup-mol-ft nbas = 14079 cGTO = 31597 pGTO = 46041
    CPU time for int3c kernel initialization      3.06 sec, wall time      0.10 sec
Set ft_ao cutoff to 1e-15
    CPU time for get_nuc   5892.50 sec, wall time    217.79 sec
Default auxbasis def2-svp-jkfit is used for Si def2-svp
num shells = 2432, num cGTOs = 9920


******** <class 'pyscf.pbc.df.rsdf.RSGDF'> ********
cell num shells = 512, num cGTOs = 1216, num pGTOs = 2368
use_bvk = True
precision_R = 1e-16
precision_G = 1e-14
j2c_eig_always = False
omega = 0.3
ke_cutoff = 7.102720056256888
mesh_compact = [27 27 27] (19683 PWs)
auxbasis = {'Si': 'def2-svp-jkfit'}
auxcell precision= 1e-14
auxcell rcut = 32.919656632051165
omega_j2c = 0.4
mesh_j2c = [33 33 33] (35937 PWs)
auxcell num shells = 2432, num cGTOs = 9920, num pGTOs = 10688
exp_to_discard = None
_cderi_to_save = /tmp/tmp6hpxii8w
len(kpts) = 1
kmesh for bvk-cell = [1 1 1]
rs_cell.nbas 704 nao 1536
No. smooth_bas in rs_cell 0
sup-mol-ft nbas = 12924 cGTO = 29074 pGTO = 41607
j3c prescreening: cell rcut 41.31 Bohr  keep 117 imgs
Using PBCsr3c_gs2 to evaluate SR integrals
Set ft_ao cutoff to 1e-15
    CPU time for int2c2e    641.95 sec, wall time     20.81 sec
cond = -1.412e+13, drop 361 bfns
    CPU time for get_k_kpts  14655.29 sec, wall time    354.05 sec
    CPU time for get_j   4233.14 sec, wall time     83.16 sec
    CPU time for vj and vk 351692.91 sec, wall time  10673.32 sec
E1 = -19492.177958761342  E_coul = 4337.446644222199
init E= -18446.8271373884
    CPU time for initialize scf 357618.98 sec, wall time  10892.16 sec
HOMO = 0.411354933275  LUMO = 0.435190993806
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-6.81259889e+01 -6.81253097e+01 -6.81253096e+01 -6.81252985e+01
 -6.81246528e+01 -6.81246527e+01 -6.81246432e+01 -6.81239794e+01
 -6.81235167e+01 -6.81235167e+01 -6.81235062e+01 -6.81228089e+01
 -6.81228087e+01 -6.81228050e+01 -6.81228010e+01 -6.81227936e+01
 -6.81227934e+01 -6.81223283e+01 -6.81223153e+01 -6.81223153e+01
 -6.81215713e+01 -6.81215712e+01 -6.81215607e+01 -6.81209141e+01
 -6.81209010e+01 -6.81209010e+01 -6.81203418e+01 -6.81178669e+01
 -6.81178530e+01 -6.81178530e+01 -6.81175909e+01 -6.81175909e+01
 -6.81175875e+01 -6.81175806e+01 -6.81175758e+01 -6.81175758e+01
 -6.81175601e+01 -6.81175600e+01 -6.81175513e+01 -6.81165658e+01
 -6.81165658e+01 -6.81165617e+01 -6.81165551e+01 -6.81165487e+01
 -6.81165487e+01 -6.81164206e+01 -6.81164204e+01 -6.81164172e+01
 -6.81164141e+01 -6.81164067e+01 -6.81164065e+01 -6.81158757e+01
 -6.81158755e+01 -6.81158655e+01 -6.81141020e+01 -6.81141020e+01
 -6.81140929e+01 -6.81139543e+01 -6.81139421e+01 -6.81139421e+01
 -6.81136917e+01 -6.81136917e+01 -6.81136821e+01 -6.81129593e+01
 -5.52480388e+00 -5.52398062e+00 -5.52398057e+00 -5.52387261e+00
 -5.52322737e+00 -5.52313122e+00 -5.52313113e+00 -5.52289627e+00
 -5.52254321e+00 -5.52254321e+00 -5.52239462e+00 -5.52219068e+00
 -5.52219064e+00 -5.52200090e+00 -5.52185787e+00 -5.52184839e+00
 -5.52184831e+00 -5.52140929e+00 -5.52140921e+00 -5.52126169e+00
 -5.52118585e+00 -5.52118578e+00 -5.52106066e+00 -5.52090702e+00
 -5.52083613e+00 -5.52083613e+00 -5.52078654e+00 -5.51961861e+00
 -5.51961858e+00 -5.51953484e+00 -5.51939767e+00 -5.51939758e+00
 -5.51922750e+00 -5.51914571e+00 -5.51909628e+00 -5.51909628e+00
 -5.51877949e+00 -5.51877943e+00 -5.51873374e+00 -5.51855876e+00
 -5.51853210e+00 -5.51849189e+00 -5.51849189e+00 -5.51832268e+00
 -5.51832260e+00 -5.51826710e+00 -5.51826131e+00 -5.51826125e+00
 -5.51792536e+00 -5.51791676e+00 -5.51791672e+00 -5.51781382e+00
 -5.51772111e+00 -5.51772109e+00 -5.51708389e+00 -5.51708387e+00
 -5.51704500e+00 -5.51685072e+00 -5.51645317e+00 -5.51645316e+00
 -5.51631891e+00 -5.51631890e+00 -5.51627060e+00 -5.51579916e+00
 -3.61791277e+00 -3.61791273e+00 -3.61777328e+00 -3.61747426e+00
 -3.61747418e+00 -3.61747184e+00 -3.61727302e+00 -3.61724563e+00
 -3.61724560e+00 -3.61710195e+00 -3.61704033e+00 -3.61695645e+00
 -3.61695638e+00 -3.61687473e+00 -3.61687050e+00 -3.61687040e+00
 -3.61657755e+00 -3.61657751e+00 -3.61648969e+00 -3.61648966e+00
 -3.61626960e+00 -3.61619670e+00 -3.61619664e+00 -3.61609926e+00
 -3.61607249e+00 -3.61607244e+00 -3.61601116e+00 -3.61594438e+00
 -3.61594435e+00 -3.61593419e+00 -3.61591157e+00 -3.61591155e+00
 -3.61589713e+00 -3.61567158e+00 -3.61563595e+00 -3.61563594e+00
 -3.61559996e+00 -3.61559238e+00 -3.61559232e+00 -3.61554207e+00
 -3.61554175e+00 -3.61554167e+00 -3.61543981e+00 -3.61543980e+00
 -3.61541789e+00 -3.61538015e+00 -3.61538011e+00 -3.61532086e+00
 -3.61532082e+00 -3.61524228e+00 -3.61523008e+00 -3.61521917e+00
 -3.61514987e+00 -3.61514985e+00 -3.61488502e+00 -3.61488489e+00
 -3.61487389e+00 -3.61487290e+00 -3.61485899e+00 -3.61485894e+00
 -3.61476640e+00 -3.61476624e+00 -3.61475501e+00 -3.61468436e+00
 -3.61460314e+00 -3.61460311e+00 -3.61459670e+00 -3.61446492e+00
 -3.61446492e+00 -3.61445941e+00 -3.61441936e+00 -3.61441924e+00
 -3.61439050e+00 -3.61439049e+00 -3.61438771e+00 -3.61435310e+00
 -3.61435308e+00 -3.61418005e+00 -3.61417125e+00 -3.61417124e+00
 -3.61412634e+00 -3.61310589e+00 -3.61310216e+00 -3.61310214e+00
 -3.61298518e+00 -3.61298015e+00 -3.61298014e+00 -3.61294199e+00
 -3.61294187e+00 -3.61293445e+00 -3.61272969e+00 -3.61272966e+00
 -3.61270369e+00 -3.61269579e+00 -3.61267819e+00 -3.61267811e+00
 -3.61261028e+00 -3.61259644e+00 -3.61259639e+00 -3.61234057e+00
 -3.61232810e+00 -3.61232807e+00 -3.61230496e+00 -3.61225867e+00
 -3.61225866e+00 -3.61223410e+00 -3.61221897e+00 -3.61221364e+00
 -3.61221363e+00 -3.61209429e+00 -3.61209428e+00 -3.61206098e+00
 -3.61206038e+00 -3.61205333e+00 -3.61205321e+00 -3.61201340e+00
 -3.61197998e+00 -3.61197997e+00 -3.61194783e+00 -3.61194779e+00
 -3.61186161e+00 -3.61185914e+00 -3.61185051e+00 -3.61185051e+00
 -3.61184225e+00 -3.61184070e+00 -3.61184069e+00 -3.61181666e+00
 -3.61181666e+00 -3.61179771e+00 -3.61179767e+00 -3.61177151e+00
 -3.61177147e+00 -3.61176667e+00 -3.61176430e+00 -3.61173130e+00
 -3.61171647e+00 -3.61171647e+00 -3.61165859e+00 -3.61165858e+00
 -3.61165856e+00 -3.61149814e+00 -3.61146106e+00 -3.61146103e+00
 -3.61142780e+00 -3.61137443e+00 -3.61137429e+00 -3.61134872e+00
 -3.61134871e+00 -3.61134723e+00 -3.61133864e+00 -3.61133855e+00
 -3.61132612e+00 -3.61126845e+00 -3.61126841e+00 -3.61126745e+00
 -3.61098295e+00 -3.61098291e+00 -3.61096393e+00 -3.61094155e+00
 -3.61094151e+00 -3.61093250e+00 -3.61074921e+00 -3.61074918e+00
 -3.61073104e+00 -3.61058446e+00 -3.61058442e+00 -3.61019713e+00
 -3.61016970e+00 -3.61016967e+00 -3.61007687e+00 -3.60999081e+00
 -3.60999080e+00 -3.60994238e+00 -3.60984821e+00 -3.60984682e+00
 -3.60984681e+00 -3.60980076e+00 -3.60980073e+00 -3.60977127e+00
 -3.60976115e+00 -3.60975598e+00 -3.60975598e+00 -3.60966389e+00
 -3.60962910e+00 -3.60962908e+00 -3.60946594e+00 -3.60946592e+00
 -3.60946304e+00 -3.60923645e+00 -3.60909309e+00 -3.60909307e+00
 -4.51177338e-01 -3.47762396e-01 -3.47753516e-01 -3.47753193e-01
 -3.47191914e-01 -3.47191589e-01 -3.47183797e-01 -2.63415074e-01
 -2.63393093e-01 -2.63392858e-01 -2.63178711e-01 -2.63151356e-01
 -2.63151165e-01 -2.63119285e-01 -2.63118726e-01 -2.63052116e-01
 -2.62975922e-01 -2.62724970e-01 -2.62724671e-01 -2.38319752e-01
 -2.38099130e-01 -2.38098759e-01 -2.37957932e-01 -9.75838806e-02
 -9.75741795e-02 -9.75739614e-02 -9.72631170e-02 -9.72622082e-02
 -9.72154455e-02 -8.52105479e-02 -8.51949334e-02 -8.51949092e-02
 -8.51188102e-02 -8.51143403e-02 -8.51143002e-02 -8.49563945e-02
 -8.48651542e-02 -8.48644327e-02 -8.47543323e-02 -8.47542185e-02
 -8.47334654e-02 -3.65515588e-02 -3.64843512e-02 -3.64842304e-02
 -3.60744288e-02  6.72165697e-02  6.72413147e-02  6.72418330e-02
  6.73350079e-02  6.73422458e-02  6.73427026e-02  6.74681234e-02
  6.74918347e-02  6.75499950e-02  6.75501384e-02  6.76667803e-02
  6.76671566e-02  1.77615788e-01  1.77615856e-01  1.77645129e-01
  1.77666642e-01  1.77721208e-01  1.77750634e-01  1.77752818e-01
  1.77752966e-01  1.77801149e-01  1.77801307e-01  1.77863607e-01
  1.77863799e-01  1.83779196e-01  1.83832464e-01  1.83832577e-01
  1.83927214e-01  1.83943353e-01  1.83943426e-01  1.83973545e-01
  1.83993610e-01  1.83993902e-01  1.84007577e-01  1.84039747e-01
  1.84039787e-01  1.93189524e-01  1.93231388e-01  1.93250375e-01
  1.93250461e-01  1.93326288e-01  1.93326379e-01  2.41241298e-01
  2.41241333e-01  2.41287518e-01  2.41296262e-01  2.41296775e-01
  2.41297524e-01  2.99347024e-01  2.99347515e-01  2.99426380e-01
  2.99468586e-01  2.99519171e-01  2.99519175e-01  2.99623382e-01
  2.99682788e-01  2.99683123e-01  2.99732674e-01  2.99732806e-01
  2.99885180e-01  3.32606295e-01  3.32606738e-01  3.32654331e-01
  3.32753852e-01  3.32812741e-01  3.32813052e-01  3.32873522e-01
  3.32873531e-01  3.32884643e-01  3.32966469e-01  3.32966785e-01
  3.33236315e-01  3.40173408e-01  3.40173856e-01  3.40507665e-01
  3.40527088e-01  3.40565632e-01  3.40566422e-01  3.40804597e-01
  3.40804810e-01  4.11249004e-01  4.11249805e-01  4.11354933e-01] [0.43519099 0.43519119 0.43522264 0.43542473 0.43542528 0.43546007
 0.45710742 0.45712283 0.45712294 0.4571766  0.45720783 0.45720793
 0.46713779 0.46740336 0.46740354 0.46761357 0.52392185 0.52392222
 0.52392569 0.52413638 0.52414299 0.52414301 0.52415404 0.52415584
 0.52418065 0.52418077 0.52423048 0.52423079 0.53620506 0.53627364
 0.5362741  0.5428707  0.56782201 0.56782214 0.56783364 0.56787817
 0.56789188 0.56789202 0.57967396 0.57967473 0.57972161 0.57974361
 0.57974427 0.57990443 0.57991235 0.57991284 0.62507393 0.62507403
 0.6250799  0.62508628 0.62513271 0.62513288 0.62514502 0.6251653
 0.62516532 0.62518158 0.62518832 0.62518871 0.64653813 0.64653839
 0.64654612 0.64658824 0.64658843 0.64661224 0.64662203 0.6466224
 0.64665555 0.64668774 0.64668788 0.64676998 0.65206831 0.65208457
 0.65208477 0.65212575 0.65212577 0.65214019 0.65214738 0.65216382
 0.65216395 0.65219549 0.65219551 0.65224984 0.67211024 0.67216702
 0.67216704 0.672317   0.67231714 0.67233799 0.67234255 0.67234256
 0.67235063 0.6725002  0.67253753 0.67253787 0.69831478 0.69834635
 0.69834646 0.69836825 0.69836842 0.69838945 0.69841098 0.69841103
 0.6984299  0.69848155 0.69848478 0.69848483 0.70189916 0.70192607
 0.70192629 0.70204379 0.70205305 0.7020532  0.7021121  0.70211737
 0.70211737 0.7022069  0.70231909 0.7023191  0.76112611 0.7629996
 0.76324999 0.76325053 0.76348933 0.82025355 0.82028568 0.82031438
 0.8203146  0.82043993 0.82044015 0.82865145 0.82865169 0.82866201
 0.82866872 0.82866874 0.82867729 0.82873602 0.82873609 0.82875433
 0.82875436 0.8287727  0.82884429 0.85413763 0.85413763 0.89318607
 0.89318623 0.89323395 0.89328253 0.89334877 0.89334946 0.9003475
 0.90035186 0.90035199 0.90041042 0.90042379 0.90042391 0.90046629
 0.90046698 0.90046704 0.90055385 0.90057963 0.90057988 0.91740641
 0.91740669 0.9174329  0.91766174 0.91766201 0.91779004 0.93357547
 0.93360254 0.9336027  0.93366862 0.93373848 0.93373857 0.93376141
 0.93376176 0.93376563 0.93376587 0.93376885 0.93376956 0.93403243
 0.93403263 0.93403839 0.93404437 0.93407133 0.93407148 0.96074462
 0.96074474 0.96091002 0.96094635 0.96111695 0.96111782 0.96848067
 0.96848096 0.96856159 0.96857336 0.96857637 0.96857642 0.96876446
 0.96876482 0.97633002 0.97636835 0.97636875 0.97648677 1.00935135
 1.00939095 1.00939096 1.00952206 1.01798373 1.01800842 1.01800844
 1.01816589 1.01817357 1.01817376 1.01823681 1.01823696 1.01826344
 1.01832816 1.01847088 1.0184709  1.04030746 1.04030805 1.04032083
 1.04034394 1.04034452 1.04036255 1.04902754 1.05993109 1.05993141
 1.05999065 1.06008994 1.06009037 1.06012882 1.06017348 1.06017427
 1.06077585 1.06077771 1.06077777 1.06091272 1.06091295 1.06092258
 1.06095544 1.06095561 1.06098911 1.06098916 1.06112161 1.06112188
 1.07512377 1.07512384 1.07515794 1.07535361 1.07535369 1.07539486
 1.08521437 1.08521439 1.08524092 1.0853499  1.08536955 1.08536982
 1.08542587 1.08543162 1.085432   1.08557522 1.08557524 1.08561263
 1.10002982 1.10002991 1.10005373 1.10007036 1.10009028 1.10009042
 1.10021625 1.1002164  1.10021885 1.10022671 1.10022679 1.10022755
 1.10651148 1.10654857 1.10654869 1.10664968 1.10664968 1.10670653
 1.16503324 1.16507272 1.1650732  1.16510631 1.16510685 1.16512704
 1.16520512 1.16520517 1.16525263 1.16533827 1.16538549 1.16538561
 1.22237948 1.22239865 1.22239955 1.23266224 1.2327037  1.23270376
 1.2328033  1.23280342 1.23280643 1.23283952 1.23283965 1.23284668
 1.23297627 1.23297887 1.23297897 1.25775315 1.25775326 1.25775956
 1.25777706 1.25777715 1.25777914 1.25783054 1.25785768 1.25785769
 1.25792272 1.25792276 1.25792576 1.26658646 1.26658706 1.26660792
 1.26661759 1.26662698 1.26662724 1.26666998 1.26667035 1.26670468
 1.26670504 1.26672236 1.26679377 1.30541828 1.30541989 1.30541998
 1.30548561 1.30548564 1.30550334 1.30555794 1.30555815 1.3055584
 1.30565216 1.30565221 1.30568619 1.31729803 1.31740241 1.3174026
 1.31748962 1.32604073 1.32609327 1.3260935  1.32612715 1.32612716
 1.32616639 1.32617789 1.32622904 1.32622907 1.32627547 1.32629269
 1.32629293 1.32632024 1.32632043 1.32632323 1.32643551 1.32858483
 1.32863625 1.32863629 1.32873918 1.32873927 1.32880336 1.3330065
 1.3330065  1.33302028 1.33302104 1.33305674 1.33305687 1.33332667
 1.33333364 1.33333379 1.33340399 1.33340402 1.3334066  1.34196028
 1.34196034 1.34196232 1.34212712 1.34212729 1.34214764 1.34221249
 1.34224664 1.34224665 1.3423222  1.3423223  1.34246958 1.37296246
 1.37296284 1.37303369 1.37306597 1.37306634 1.37309068 1.37650736
 1.37651917 1.37651991 1.37654207 1.37654441 1.37654442 1.37656738
 1.37659153 1.37659158 1.37663571 1.37663645 1.37667366 1.39618134
 1.39618178 1.39620462 1.39643574 1.39643618 1.39657593 1.4078319
 1.40786008 1.40786013 1.40788313 1.40788316 1.40795439 1.4080586
 1.40805885 1.4081057  1.40815909 1.40828729 1.40828749 1.413317
 1.41333328 1.41333368 1.41341084 1.41341106 1.41342795 1.43791054
 1.43791072 1.43791331 1.43818496 1.43818515 1.43819659 1.46067422
 1.46067426 1.46069017 1.46078188 1.46080632 1.46080661 1.46080874
 1.46084704 1.46084725 1.46086625 1.46086636 1.46094955 1.47020674
 1.47020676 1.47021858 1.4702202  1.47023637 1.4702367  1.49616825
 1.49616854 1.49635609 1.4963845  1.49638498 1.49639479 1.49651817
 1.49651853 1.54975752 1.54975774 1.54976634 1.5497877  1.5497879
 1.54980436 1.54980592 1.54980639 1.54980967 1.54982405 1.54987202
 1.54987208 1.55373181 1.55373269 1.55381654 1.55383583 1.55383649
 1.55392067 1.55399828 1.55399892 1.55904949 1.55904958 1.55909779
 1.55921872 1.55931092 1.55931289 1.57286891 1.57286907 1.5730558
 1.58078625 1.58078625 1.60103639 1.60107092 1.60107135 1.60114276
 1.60114344 1.60117442 1.60654837 1.60656707 1.60656715 1.6065884
 1.60659415 1.60659447 1.60663617 1.6066365  1.60663886 1.60664457
 1.60665137 1.6066519  1.63474491 1.63480476 1.63480478 1.63491479
 1.63491489 1.63494351 1.63494651 1.63497151 1.63497188 1.63512075
 1.63519667 1.6351969  1.63657199 1.63666876 1.63666917 1.63681357
 1.65805429 1.65805433 1.65805658 1.65805662 1.65809396 1.65814389
 1.6668204  1.66682047 1.66687165 1.66690529 1.66690534 1.66692466
 1.66693662 1.66694669 1.66694681 1.66702004 1.66702048 1.66706175
 1.72694503 1.72694772 1.72701173 1.73457289 1.73457292 1.73461614
 1.73475217 1.73475687 1.73475688 1.73479666 1.73484766 1.73484777
 1.73494841 1.73494846 1.73510261 1.73669639 1.73678031 1.73678121
 1.73683105 1.7368312  1.73683918 1.73685745 1.73685995 1.73686006
 1.73694891 1.73694966 1.73694971 1.74038643 1.74038654 1.74043605
 1.74047852 1.7405037  1.74050374 1.74053639 1.74058886 1.74058894
 1.74059671 1.74061289 1.74061302 1.7843923  1.78439235 1.78443897
 1.78443902 1.78444338 1.784471   1.80000855 1.80000914 1.80013919
 1.80021614 1.8002169  1.80021699 1.80035626 1.80035638 1.8262616
 1.82629618 1.82629631 1.8265633  1.82656345 1.82656596 1.82924658
 1.82925071 1.82925104 1.82925579 1.82927131 1.8292714  1.82932744
 1.82932814 1.82936303 1.82938165 1.82940848 1.82940959 1.84494622
 1.84494651 1.84504136 1.8450419  1.84504358 1.84505163 1.84512291
 1.84512447 1.84689887 1.84689902 1.84691767 1.84693487 1.84693495
 1.84693792 1.84694108 1.84696527 1.84696533 1.84697754 1.84697778
 1.84700779 1.89795339 1.89795367 1.89796884 1.89812875 1.89813774
 1.89813825 1.89815577 1.89815619 1.89815646 1.89827835 1.89832124
 1.89832134 1.93088191 1.93110092 1.93110215 1.93135992 1.96727017
 1.96727027 1.96730335 1.96893851 1.96893908 1.96896957 1.9689926
 1.96899752 1.96899769 1.96900505 1.96900519 1.96903527 1.9690601
 1.96906061 1.96913617 2.12364842 2.12367055 2.12367081 2.12383819
 2.12383876 2.12384855 2.1238591  2.12386113 2.12386665 2.12402955
 2.12406221 2.12406238 2.2282802  2.22831858 2.22831914 2.2283678
 2.22836882 2.22841104 2.22841183 2.22844012 2.2284849  2.22854493
 2.22865817 2.22865898 2.24154193 2.24154201 2.24156784 2.2415891
 2.2416296  2.24162988 2.72316849 2.90228002 2.90237201 2.90237223
 2.90264354 2.90264426 2.90271006 2.90283103 2.90291926 2.90292011
 2.90300754 2.90344063 2.90344118 2.93028078 2.93036686 2.9303672
 2.93042494 2.93084395 2.93084429 3.00962758 3.01007161 3.0100718
 3.01047129 3.17470432 3.17473867 3.17473877 3.1747891  3.17478911
 3.17486002 3.17493414 3.17509527 3.1750953  3.17535617 3.17535625
 3.17554377 3.19120437 3.19149142 3.19149204 3.1920013  3.19200131
 3.19221243 3.20564867 3.2057322  3.20573251 3.20581004 3.20626036
 3.20626066 3.26585481 3.29429094 3.29436926 3.29436944 3.29470376
 3.29470404 3.29472262 3.29491347 3.29491436 3.29495634 3.29498808
 3.29542033 3.29542117 3.50004437 3.50044063 3.50044309 3.5007785 ]
    CPU time for get_k_kpts   8065.87 sec, wall time    145.90 sec
    CPU time for get_j   4329.80 sec, wall time     83.46 sec
    CPU time for vj and vk  12395.79 sec, wall time    229.36 sec
E1 = -19450.956210806202  E_coul = 4317.555104278319
cycle= 1 E= -18425.4969293771  delta_E= 21.3  |g|= 0.856  |ddm|= 16.6
    CPU time for cycle= 1  12402.66 sec, wall time    229.58 sec
HOMO = 0.351692408989  LUMO = 0.449776318075
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-6.81900540e+01 -6.81892266e+01 -6.81892266e+01 -6.81892161e+01
 -6.81879721e+01 -6.81879586e+01 -6.81879586e+01 -6.81877963e+01
 -6.81877963e+01 -6.81877858e+01 -6.81868790e+01 -6.81868788e+01
 -6.81868687e+01 -6.81860625e+01 -6.81860623e+01 -6.81860585e+01
 -6.81860533e+01 -6.81860466e+01 -6.81860464e+01 -6.81856159e+01
 -6.81856159e+01 -6.81856123e+01 -6.81856080e+01 -6.81856009e+01
 -6.81856009e+01 -6.81838867e+01 -6.81838866e+01 -6.81838773e+01
 -6.81834535e+01 -6.81834535e+01 -6.81834495e+01 -6.81834458e+01
 -6.81834393e+01 -6.81834382e+01 -6.81834382e+01 -6.81829660e+01
 -6.81829533e+01 -6.81829533e+01 -6.81823673e+01 -6.81823543e+01
 -6.81823543e+01 -6.81813869e+01 -6.81813867e+01 -6.81813770e+01
 -6.81800892e+01 -6.81800761e+01 -6.81800761e+01 -6.81794623e+01
 -6.81794621e+01 -6.81794585e+01 -6.81794532e+01 -6.81794467e+01
 -6.81794466e+01 -6.81786183e+01 -6.81786182e+01 -6.81786083e+01
 -6.81776159e+01 -6.81769360e+01 -6.81769358e+01 -6.81769254e+01
 -6.81760828e+01 -6.81760828e+01 -6.81760732e+01 -6.81751213e+01
 -5.54889671e+00 -5.54809459e+00 -5.54809458e+00 -5.54807355e+00
 -5.54679878e+00 -5.54679055e+00 -5.54679055e+00 -5.54666060e+00
 -5.54665648e+00 -5.54665648e+00 -5.54598928e+00 -5.54598906e+00
 -5.54596494e+00 -5.54518718e+00 -5.54518697e+00 -5.54518350e+00
 -5.54517660e+00 -5.54517264e+00 -5.54517243e+00 -5.54470915e+00
 -5.54470913e+00 -5.54470642e+00 -5.54469872e+00 -5.54469317e+00
 -5.54469315e+00 -5.54321083e+00 -5.54311681e+00 -5.54311660e+00
 -5.54302590e+00 -5.54264281e+00 -5.54264280e+00 -5.54264207e+00
 -5.54263547e+00 -5.54263292e+00 -5.54263291e+00 -5.54211398e+00
 -5.54210284e+00 -5.54210284e+00 -5.54205070e+00 -5.54203943e+00
 -5.54203942e+00 -5.54111190e+00 -5.54111167e+00 -5.54110252e+00
 -5.53990771e+00 -5.53989700e+00 -5.53989700e+00 -5.53928379e+00
 -5.53928359e+00 -5.53928195e+00 -5.53926713e+00 -5.53926312e+00
 -5.53926292e+00 -5.53847067e+00 -5.53847064e+00 -5.53846500e+00
 -5.53757549e+00 -5.53692710e+00 -5.53692688e+00 -5.53691060e+00
 -5.53608673e+00 -5.53608672e+00 -5.53608372e+00 -5.53513923e+00
 -3.65746256e+00 -3.65746254e+00 -3.65734895e+00 -3.65657711e+00
 -3.65657709e+00 -3.65656648e+00 -3.65656441e+00 -3.65655398e+00
 -3.65655397e+00 -3.65647472e+00 -3.65638312e+00 -3.65638310e+00
 -3.65547818e+00 -3.65547817e+00 -3.65547605e+00 -3.65530637e+00
 -3.65527052e+00 -3.65527051e+00 -3.65525495e+00 -3.65525494e+00
 -3.65524473e+00 -3.65524178e+00 -3.65520612e+00 -3.65520612e+00
 -3.65514671e+00 -3.65514669e+00 -3.65513557e+00 -3.65486157e+00
 -3.65485903e+00 -3.65485902e+00 -3.65437505e+00 -3.65437484e+00
 -3.65435415e+00 -3.65431394e+00 -3.65431385e+00 -3.65429093e+00
 -3.65425374e+00 -3.65425364e+00 -3.65422154e+00 -3.65373349e+00
 -3.65373187e+00 -3.65373172e+00 -3.65372312e+00 -3.65372298e+00
 -3.65371522e+00 -3.65363262e+00 -3.65363248e+00 -3.65363185e+00
 -3.65362423e+00 -3.65362127e+00 -3.65362112e+00 -3.65356089e+00
 -3.65356084e+00 -3.65355466e+00 -3.65355019e+00 -3.65354381e+00
 -3.65354375e+00 -3.65318511e+00 -3.65318511e+00 -3.65318271e+00
 -3.65315273e+00 -3.65314598e+00 -3.65314597e+00 -3.65308533e+00
 -3.65308532e+00 -3.65308474e+00 -3.65308115e+00 -3.65308042e+00
 -3.65308041e+00 -3.65295499e+00 -3.65295497e+00 -3.65294828e+00
 -3.65294623e+00 -3.65293976e+00 -3.65293974e+00 -3.65184060e+00
 -3.65184049e+00 -3.65163038e+00 -3.65149726e+00 -3.65147913e+00
 -3.65147891e+00 -3.65146493e+00 -3.65145714e+00 -3.65145695e+00
 -3.65125971e+00 -3.65122682e+00 -3.65122159e+00 -3.65122159e+00
 -3.65114007e+00 -3.65114007e+00 -3.65113558e+00 -3.65112996e+00
 -3.65112986e+00 -3.65110330e+00 -3.65109930e+00 -3.65109929e+00
 -3.65106968e+00 -3.65106565e+00 -3.65106564e+00 -3.65100117e+00
 -3.65100115e+00 -3.65099894e+00 -3.65099094e+00 -3.65099092e+00
 -3.65098493e+00 -3.65055042e+00 -3.65055042e+00 -3.65055030e+00
 -3.65040441e+00 -3.65040212e+00 -3.65040212e+00 -3.65039547e+00
 -3.65039390e+00 -3.65039390e+00 -3.65036093e+00 -3.65036093e+00
 -3.65035727e+00 -3.65035664e+00 -3.65035376e+00 -3.65035376e+00
 -3.65034714e+00 -3.65034713e+00 -3.65034604e+00 -3.64947572e+00
 -3.64947550e+00 -3.64944415e+00 -3.64939898e+00 -3.64939876e+00
 -3.64939637e+00 -3.64938748e+00 -3.64937858e+00 -3.64937839e+00
 -3.64839377e+00 -3.64839368e+00 -3.64839366e+00 -3.64829103e+00
 -3.64829102e+00 -3.64828974e+00 -3.64819138e+00 -3.64819046e+00
 -3.64819046e+00 -3.64764157e+00 -3.64764073e+00 -3.64764059e+00
 -3.64762069e+00 -3.64761604e+00 -3.64761591e+00 -3.64758272e+00
 -3.64758265e+00 -3.64757853e+00 -3.64757710e+00 -3.64757704e+00
 -3.64757292e+00 -3.64750794e+00 -3.64750785e+00 -3.64750403e+00
 -3.64745536e+00 -3.64744681e+00 -3.64744673e+00 -3.64690736e+00
 -3.64686472e+00 -3.64686471e+00 -3.64681862e+00 -3.64681860e+00
 -3.64680643e+00 -3.64676213e+00 -3.64676209e+00 -3.64675363e+00
 -3.64593307e+00 -3.64585845e+00 -3.64585845e+00 -3.64532967e+00
 -3.64532943e+00 -3.64532912e+00 -3.64519438e+00 -3.64519430e+00
 -3.64517722e+00 -3.64517715e+00 -3.64517619e+00 -3.64514209e+00
 -3.64450949e+00 -3.64450949e+00 -3.64442344e+00 -3.64435917e+00
 -3.64435048e+00 -3.64435045e+00 -3.64430105e+00 -3.64430104e+00
 -3.64429755e+00 -3.64338627e+00 -3.64334170e+00 -3.64334169e+00
 -2.85362717e-01 -2.29181863e-01 -2.29181681e-01 -2.28593293e-01
 -2.28593107e-01 -2.28459886e-01 -2.28427201e-01 -1.78451101e-01
 -1.78450892e-01 -1.78062594e-01 -1.78059744e-01 -1.77977893e-01
 -1.77977453e-01 -1.77694739e-01 -1.77694582e-01 -1.77614623e-01
 -1.77325853e-01 -1.77325717e-01 -1.77137347e-01 -1.62172281e-01
 -1.61935038e-01 -1.61934736e-01 -1.61636264e-01 -6.53210786e-02
 -6.50599451e-02 -6.50599322e-02 -6.43858215e-02 -6.43852161e-02
 -6.39657512e-02 -5.66132571e-02 -5.62314585e-02 -5.62311301e-02
 -5.59604693e-02 -5.59188296e-02 -5.59187137e-02 -5.55371647e-02
 -5.55270379e-02 -5.55269381e-02 -5.53361639e-02 -5.53360151e-02
 -5.51048133e-02 -1.64650392e-02 -1.63826478e-02 -1.63825589e-02
 -1.63180752e-02  6.35185070e-02  6.35188627e-02  6.35761775e-02
  6.36342412e-02  6.36347607e-02  6.37320198e-02  6.37322617e-02
  6.37756648e-02  6.38429973e-02  6.39903947e-02  6.39908653e-02
  6.40971475e-02  1.58965420e-01  1.58965485e-01  1.58987427e-01
  1.59072498e-01  1.59087031e-01  1.59087125e-01  1.59147929e-01
  1.59148155e-01  1.59220594e-01  1.59269317e-01  1.59269517e-01
  1.59279786e-01  1.66560920e-01  1.66561039e-01  1.66793972e-01
  1.66907346e-01  1.66907390e-01  1.66908470e-01  1.67001844e-01
  1.67338725e-01  1.67338728e-01  1.67406135e-01  1.67406301e-01
  1.67767543e-01  1.72343195e-01  1.72343279e-01  1.72377392e-01
  1.72477515e-01  1.72477584e-01  1.72631334e-01  2.02937865e-01
  2.02938403e-01  2.03095791e-01  2.03118778e-01  2.03272719e-01
  2.03272782e-01  2.57095170e-01  2.57304854e-01  2.57304979e-01
  2.57437139e-01  2.57437531e-01  2.57633677e-01  2.57633739e-01
  2.57650345e-01  2.57779108e-01  2.57840368e-01  2.57965271e-01
  2.57965817e-01  2.82835200e-01  2.82835264e-01  2.83133938e-01
  2.83553461e-01  2.83554003e-01  2.83612191e-01  2.83742185e-01
  2.83892413e-01  2.83892725e-01  2.84428532e-01  2.84543743e-01
  2.84544340e-01  2.89127373e-01  2.89127929e-01  2.89262884e-01
  2.89281617e-01  2.89282448e-01  2.89328487e-01  2.89375519e-01
  2.89375632e-01  3.51686643e-01  3.51691543e-01  3.51692409e-01] [0.44977632 0.44989347 0.44989417 0.4500787  0.45007871 0.45017288
 0.46862234 0.46862242 0.4686458  0.46884889 0.46884896 0.4690383
 0.49496907 0.49512767 0.49512779 0.49529727 0.53500815 0.53500818
 0.53519065 0.53528944 0.53537866 0.5353789  0.53544502 0.53544523
 0.53552899 0.53568858 0.53568899 0.53581327 0.5386726  0.53870813
 0.53870864 0.57744548 0.57744712 0.57744723 0.57777053 0.57777064
 0.57779315 0.57991296 0.57991365 0.58009179 0.58011847 0.58014414
 0.58014461 0.58028024 0.58028094 0.59214965 0.61496807 0.61503164
 0.61503165 0.61517957 0.61517999 0.61526804 0.61532065 0.61532093
 0.61533176 0.61536936 0.61536963 0.61539725 0.65123609 0.65144602
 0.65144606 0.65155748 0.65168492 0.65170685 0.65170721 0.65178867
 0.65178885 0.65182399 0.65182854 0.65182857 0.66189298 0.66189352
 0.6620594  0.66205942 0.66210874 0.66215475 0.66226844 0.66245401
 0.66245402 0.66251448 0.66251497 0.66279942 0.66474351 0.66485316
 0.66485328 0.66491694 0.66491697 0.6649613  0.66507502 0.66510154
 0.66510157 0.66514589 0.66514615 0.66521042 0.69411034 0.69411682
 0.69411687 0.69423345 0.69428524 0.69428535 0.69443435 0.69443446
 0.69444592 0.69448956 0.69448973 0.69453636 0.71515539 0.7151555
 0.71539604 0.71542822 0.71542828 0.71551397 0.71564047 0.71564053
 0.71571651 0.71578936 0.7157896  0.71585725 0.76748722 0.76757968
 0.7677516  0.76775213 0.76796952 0.81698224 0.81728254 0.81728264
 0.81733046 0.817363   0.8173631  0.81754449 0.81754458 0.81758523
 0.81769924 0.81777578 0.81777586 0.83334705 0.83334726 0.83365468
 0.83365489 0.83374185 0.83380323 0.84385742 0.84385742 0.9066106
 0.90661073 0.90662951 0.90673944 0.90674399 0.90674419 0.90677026
 0.90677028 0.9067736  0.90684823 0.90684836 0.9068919  0.90807224
 0.90807282 0.90821475 0.90826586 0.90838456 0.90838466 0.90943566
 0.90985387 0.90985415 0.91010095 0.91017558 0.91017586 0.93477693
 0.93477698 0.93507871 0.93507872 0.93517112 0.93531495 0.93572158
 0.93572184 0.93581871 0.93590185 0.9359904  0.93599055 0.9362661
 0.93630651 0.93630659 0.93637239 0.93637272 0.93645494 0.95152707
 0.95152799 0.95164868 0.95170072 0.95182618 0.95182634 0.96419533
 0.96419579 0.96432083 0.9643428  0.96434289 0.96435316 0.96448304
 0.96448337 0.97791408 0.97793155 0.97793188 0.97794273 1.02076874
 1.02076882 1.02091675 1.02104813 1.02107537 1.0210755  1.02110181
 1.02110203 1.02110459 1.02130594 1.02130602 1.02141265 1.02705944
 1.02712005 1.02712009 1.02713737 1.04618862 1.05045685 1.05049889
 1.05049891 1.05063024 1.05063026 1.05071915 1.05894764 1.05894791
 1.05911283 1.05920035 1.05920051 1.05936929 1.05942713 1.05942722
 1.05945941 1.05949036 1.05949045 1.05957634 1.06495719 1.0649577
 1.06511907 1.0651192  1.06511935 1.06512313 1.06529553 1.06529598
 1.07105479 1.07105488 1.07115189 1.07131197 1.07131611 1.0713162
 1.0879804  1.08798043 1.08808776 1.08819133 1.0881938  1.08819407
 1.0882358  1.08823614 1.0883256  1.08842328 1.0884449  1.08844496
 1.10380737 1.10407103 1.10407125 1.10469525 1.10469526 1.10524147
 1.10551751 1.1056646  1.10566469 1.10577049 1.10577064 1.10580116
 1.10662023 1.1069192  1.10691921 1.10722538 1.10722558 1.10728664
 1.17156206 1.17156217 1.17162781 1.17190396 1.17197735 1.17197744
 1.17202008 1.17207402 1.17207456 1.17216423 1.1721647  1.17222086
 1.2314416  1.23144251 1.23145577 1.23891234 1.23891243 1.23896119
 1.2390131  1.23904161 1.23904176 1.23918803 1.23918813 1.23921575
 1.23921917 1.23921919 1.23946159 1.25845561 1.25853119 1.25853121
 1.25864505 1.25864507 1.25868877 1.25880821 1.25880824 1.25883843
 1.25883845 1.25885929 1.25891569 1.27123123 1.27136561 1.27140836
 1.27140875 1.27153289 1.27154648 1.27154668 1.27158902 1.27158929
 1.27162684 1.27162732 1.27164795 1.30355494 1.30366866 1.30366882
 1.30381807 1.30381813 1.303874   1.30389537 1.30391797 1.303918
 1.30405996 1.30408102 1.30408112 1.32128899 1.3214372  1.32143735
 1.32156857 1.32476688 1.32485379 1.32485396 1.32496286 1.32934218
 1.32934223 1.32939146 1.32939184 1.32941509 1.32941526 1.32953312
 1.32953316 1.32957143 1.32957145 1.32958779 1.32977961 1.33013746
 1.33029963 1.33029978 1.33065083 1.33065083 1.3308342  1.33834247
 1.33851565 1.33851567 1.33883739 1.33883752 1.33893807 1.3391445
 1.33914451 1.33915356 1.33920687 1.33920701 1.33932149 1.34849848
 1.3487445  1.34874461 1.34891619 1.34896661 1.34896662 1.34910275
 1.34910294 1.34914364 1.34935704 1.34942874 1.34942877 1.38124677
 1.38127861 1.38128602 1.38128631 1.38144538 1.38144566 1.38330386
 1.38340472 1.38340548 1.38351602 1.38351605 1.38352962 1.38359411
 1.3836074  1.38360742 1.38364426 1.38364504 1.38368463 1.40073168
 1.40099337 1.40099378 1.40126079 1.40133252 1.40133291 1.40840407
 1.40840422 1.40858592 1.40864606 1.40870767 1.40878268 1.40878286
 1.40893038 1.4089304  1.40898285 1.40898287 1.40915844 1.41322414
 1.41324598 1.413246   1.41330472 1.41330493 1.41334384 1.44317498
 1.44317517 1.44317863 1.44358051 1.44358069 1.4436143  1.46709583
 1.46719952 1.4671998  1.46732768 1.46732769 1.46736959 1.46736991
 1.46738127 1.46746021 1.46761656 1.46761658 1.4676625  1.46977568
 1.469776   1.46983609 1.46985738 1.46992043 1.46992047 1.50324572
 1.50324616 1.50346168 1.50347802 1.50347841 1.50349165 1.50374424
 1.5037445  1.55348339 1.55348343 1.5535358  1.55356551 1.55356593
 1.55360588 1.55362691 1.55363127 1.5536313  1.55367873 1.55367901
 1.55370944 1.55630291 1.55630353 1.55654472 1.55657726 1.55657806
 1.55658436 1.55682946 1.55683036 1.56494366 1.56494548 1.56523299
 1.5652876  1.56556522 1.56556525 1.57731598 1.57732677 1.5773269
 1.58789471 1.58789471 1.6056054  1.60570019 1.60570036 1.60592121
 1.60592121 1.60605961 1.60902543 1.60904848 1.60904888 1.60905581
 1.6090876  1.6090877  1.60923856 1.609325   1.60932509 1.60957255
 1.60957273 1.60970409 1.63351034 1.63351049 1.63357348 1.63379309
 1.63379802 1.6337983  1.63380683 1.63386992 1.63387    1.63404737
 1.63404737 1.6341519  1.64029764 1.64032774 1.64032822 1.64035709
 1.66386955 1.66386959 1.66397273 1.66401221 1.66401225 1.66406643
 1.672302   1.6725888  1.67258928 1.6726316  1.6727908  1.6728088
 1.67280896 1.67308575 1.67308614 1.67314842 1.67323961 1.67323996
 1.72444965 1.72445943 1.724462   1.73240705 1.73270991 1.73270995
 1.73285488 1.73285503 1.73287241 1.73296969 1.73296971 1.73303307
 1.7331221  1.7332399  1.73323993 1.74064907 1.74064955 1.74075898
 1.74102808 1.74106754 1.7410679  1.74112526 1.74122354 1.74122446
 1.74152239 1.74152245 1.74183531 1.74512024 1.74533081 1.74533092
 1.74576425 1.74576436 1.74597565 1.74598045 1.74605345 1.74605346
 1.74617099 1.74617114 1.74624411 1.78284568 1.78295768 1.78297191
 1.78297198 1.78309405 1.78309413 1.79847243 1.79847264 1.79862418
 1.79863064 1.79863071 1.79865774 1.79880192 1.79880238 1.82728352
 1.82728366 1.82731106 1.82762342 1.82762363 1.82773517 1.83059116
 1.83059231 1.8306371  1.83076005 1.83081419 1.83081494 1.83091964
 1.83097384 1.83097384 1.83102998 1.83103014 1.83114039 1.84464001
 1.84468891 1.84468895 1.84475497 1.844755   1.84477751 1.84479967
 1.84481324 1.8448133  1.84484251 1.8448426  1.84485509 1.84755108
 1.84755256 1.84778341 1.84780035 1.84780059 1.84783171 1.84806213
 1.84806215 1.89724571 1.89728719 1.8972872  1.89745949 1.89746336
 1.89746392 1.89748813 1.8974883  1.89750675 1.89768659 1.89768699
 1.89770505 1.92807653 1.92824189 1.92824315 1.92845585 1.96832897
 1.96853598 1.9685366  1.96858509 1.96863681 1.96866375 1.96866398
 1.96866448 1.96873745 1.96873778 1.96879806 1.96879822 1.96925651
 1.96925672 1.96932136 2.12119348 2.12119363 2.12122658 2.12140798
 2.12141114 2.12141306 2.12146164 2.12147191 2.12147257 2.12162696
 2.12162722 2.12171671 2.22590955 2.22591042 2.2261046  2.22614373
 2.22623927 2.22626837 2.22626923 2.22644688 2.2264476  2.22647919
 2.22647948 2.22661816 2.23916947 2.23916974 2.23925384 2.23928084
 2.23936458 2.23936467 2.72584965 2.90242467 2.90242523 2.90303705
 2.90304334 2.90318965 2.90319046 2.90337816 2.90339138 2.90339208
 2.90399669 2.90399691 2.9041245  2.93104955 2.93104987 2.93186875
 2.93186907 2.93201865 2.93214791 3.00917215 3.00963891 3.00963905
 3.01020874 3.17299998 3.17314731 3.17314734 3.17329993 3.17329998
 3.17341036 3.17392275 3.17404483 3.17404489 3.17413475 3.17413476
 3.17416539 3.19015455 3.19026231 3.19026238 3.19064712 3.19064759
 3.19093813 3.20326201 3.20326224 3.20375488 3.20392    3.20392022
 3.2040733  3.26341416 3.29171048 3.29171127 3.29221898 3.29235747
 3.29235821 3.29259209 3.29274452 3.29277873 3.2927789  3.293129
 3.29312915 3.29327433 3.49705603 3.49748575 3.49748828 3.49798644]
    CPU time for get_k_kpts   8241.37 sec, wall time    149.38 sec
    CPU time for get_j   4415.23 sec, wall time     84.47 sec
    CPU time for vj and vk  12656.73 sec, wall time    233.86 sec
E1 = -19462.5672756213  E_coul = 4328.605373816048
cycle= 2 E= -18426.0577246545  delta_E= -0.561  |g|= 0.231  |ddm|= 2.78
    CPU time for cycle= 2  12665.31 sec, wall time    234.12 sec
HOMO = 0.342078476608  LUMO = 0.459020405394
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-6.81798834e+01 -6.81756477e+01 -6.81756476e+01 -6.81756374e+01
 -6.81718851e+01 -6.81718847e+01 -6.81718749e+01 -6.81689525e+01
 -6.81680804e+01 -6.81680803e+01 -6.81680702e+01 -6.81644816e+01
 -6.81644813e+01 -6.81644776e+01 -6.81644729e+01 -6.81644661e+01
 -6.81644658e+01 -6.81613488e+01 -6.81613356e+01 -6.81613356e+01
 -6.81598237e+01 -6.81598106e+01 -6.81598106e+01 -6.81583174e+01
 -6.81583170e+01 -6.81583069e+01 -6.81568744e+01 -6.81568743e+01
 -6.81568707e+01 -6.81568657e+01 -6.81568589e+01 -6.81568588e+01
 -6.81545849e+01 -6.81545717e+01 -6.81545716e+01 -6.81537521e+01
 -6.81537518e+01 -6.81537418e+01 -6.81499743e+01 -6.81499742e+01
 -6.81499704e+01 -6.81499657e+01 -6.81499587e+01 -6.81499586e+01
 -6.81493785e+01 -6.81473504e+01 -6.81473500e+01 -6.81473464e+01
 -6.81473416e+01 -6.81473349e+01 -6.81473346e+01 -6.81446262e+01
 -6.81446130e+01 -6.81446130e+01 -6.81435162e+01 -6.81435159e+01
 -6.81435063e+01 -6.81431400e+01 -6.81431399e+01 -6.81431293e+01
 -6.81377532e+01 -6.81377531e+01 -6.81377431e+01 -6.81342459e+01
 -5.54665681e+00 -5.54248183e+00 -5.54248177e+00 -5.54246864e+00
 -5.53876261e+00 -5.53876245e+00 -5.53875425e+00 -5.53586875e+00
 -5.53522583e+00 -5.53522577e+00 -5.53521192e+00 -5.53167999e+00
 -5.53167982e+00 -5.53167655e+00 -5.53167072e+00 -5.53166601e+00
 -5.53166584e+00 -5.52857816e+00 -5.52856729e+00 -5.52856727e+00
 -5.52770474e+00 -5.52769381e+00 -5.52769380e+00 -5.52576268e+00
 -5.52576250e+00 -5.52575116e+00 -5.52473662e+00 -5.52473657e+00
 -5.52473569e+00 -5.52471928e+00 -5.52471726e+00 -5.52471721e+00
 -5.52208510e+00 -5.52207417e+00 -5.52207415e+00 -5.52160637e+00
 -5.52160621e+00 -5.52159755e+00 -5.51811498e+00 -5.51811492e+00
 -5.51811201e+00 -5.51810436e+00 -5.51809996e+00 -5.51809990e+00
 -5.51699146e+00 -5.51548152e+00 -5.51548134e+00 -5.51547877e+00
 -5.51547114e+00 -5.51546663e+00 -5.51546645e+00 -5.51312056e+00
 -5.51310974e+00 -5.51310974e+00 -5.51175606e+00 -5.51172344e+00
 -5.51172327e+00 -5.51152579e+00 -5.51152578e+00 -5.51147147e+00
 -5.50630552e+00 -5.50630548e+00 -5.50629742e+00 -5.50288611e+00
 -3.65650130e+00 -3.65649338e+00 -3.65649336e+00 -3.65232496e+00
 -3.65232490e+00 -3.65232029e+00 -3.65231799e+00 -3.65230841e+00
 -3.65230836e+00 -3.65225971e+00 -3.65223977e+00 -3.65223971e+00
 -3.64861395e+00 -3.64861162e+00 -3.64861146e+00 -3.64859844e+00
 -3.64858885e+00 -3.64858870e+00 -3.64853036e+00 -3.64853021e+00
 -3.64852398e+00 -3.64569674e+00 -3.64569674e+00 -3.64564448e+00
 -3.64504986e+00 -3.64504631e+00 -3.64504624e+00 -3.64501877e+00
 -3.64501871e+00 -3.64500283e+00 -3.64494297e+00 -3.64494290e+00
 -3.64492358e+00 -3.64153949e+00 -3.64153020e+00 -3.64153005e+00
 -3.64151849e+00 -3.64151833e+00 -3.64151684e+00 -3.64147085e+00
 -3.64147075e+00 -3.64146527e+00 -3.64146051e+00 -3.64146040e+00
 -3.64145450e+00 -3.64143399e+00 -3.64143387e+00 -3.64143379e+00
 -3.64142775e+00 -3.64142448e+00 -3.64142435e+00 -3.63843591e+00
 -3.63843590e+00 -3.63843304e+00 -3.63839714e+00 -3.63839288e+00
 -3.63839287e+00 -3.63827676e+00 -3.63827675e+00 -3.63827611e+00
 -3.63752439e+00 -3.63752335e+00 -3.63752334e+00 -3.63743647e+00
 -3.63743647e+00 -3.63743585e+00 -3.63731079e+00 -3.63731078e+00
 -3.63730962e+00 -3.63565697e+00 -3.63564520e+00 -3.63564503e+00
 -3.63558127e+00 -3.63558110e+00 -3.63557761e+00 -3.63552479e+00
 -3.63552059e+00 -3.63552040e+00 -3.63453869e+00 -3.63453868e+00
 -3.63453384e+00 -3.63453383e+00 -3.63453313e+00 -3.63452957e+00
 -3.63441335e+00 -3.63441334e+00 -3.63440637e+00 -3.63440581e+00
 -3.63439517e+00 -3.63439516e+00 -3.63437538e+00 -3.63437054e+00
 -3.63437051e+00 -3.63433046e+00 -3.63432934e+00 -3.63432929e+00
 -3.63188774e+00 -3.63188771e+00 -3.63188648e+00 -3.63186413e+00
 -3.63186411e+00 -3.63186261e+00 -3.63181695e+00 -3.63181439e+00
 -3.63181437e+00 -3.63146367e+00 -3.63146350e+00 -3.63144926e+00
 -3.63134676e+00 -3.63133626e+00 -3.63133611e+00 -3.63131481e+00
 -3.63131465e+00 -3.63129935e+00 -3.62792648e+00 -3.62792191e+00
 -3.62792190e+00 -3.62791703e+00 -3.62791421e+00 -3.62791421e+00
 -3.62783747e+00 -3.62783742e+00 -3.62783680e+00 -3.62783053e+00
 -3.62783048e+00 -3.62782873e+00 -3.62777547e+00 -3.62777546e+00
 -3.62776539e+00 -3.62776283e+00 -3.62775867e+00 -3.62775866e+00
 -3.62679239e+00 -3.62670225e+00 -3.62670224e+00 -3.62526176e+00
 -3.62526170e+00 -3.62526107e+00 -3.62525576e+00 -3.62525084e+00
 -3.62525078e+00 -3.62517712e+00 -3.62517697e+00 -3.62517347e+00
 -3.62516674e+00 -3.62516660e+00 -3.62516392e+00 -3.62512715e+00
 -3.62512704e+00 -3.62512695e+00 -3.62512034e+00 -3.62511651e+00
 -3.62511648e+00 -3.62291087e+00 -3.62290820e+00 -3.62290819e+00
 -3.62282059e+00 -3.62282058e+00 -3.62281990e+00 -3.62272978e+00
 -3.62272977e+00 -3.62272752e+00 -3.62179434e+00 -3.62171750e+00
 -3.62171748e+00 -3.62159126e+00 -3.62159124e+00 -3.62159083e+00
 -3.62142401e+00 -3.62141910e+00 -3.62141891e+00 -3.62123364e+00
 -3.62123361e+00 -3.62122320e+00 -3.62105878e+00 -3.62105871e+00
 -3.62101103e+00 -3.62095294e+00 -3.62095286e+00 -3.62090280e+00
 -3.61606614e+00 -3.61606610e+00 -3.61603234e+00 -3.61599944e+00
 -3.61598936e+00 -3.61598931e+00 -3.61594877e+00 -3.61594872e+00
 -3.61594544e+00 -3.61257022e+00 -3.61254027e+00 -3.61254026e+00
 -2.79203391e-01 -2.23098479e-01 -2.22818984e-01 -2.22818816e-01
 -2.22805660e-01 -2.21228827e-01 -2.21228658e-01 -1.74668268e-01
 -1.74361859e-01 -1.74361690e-01 -1.73089384e-01 -1.71058628e-01
 -1.71058355e-01 -1.70456426e-01 -1.70455852e-01 -1.70349707e-01
 -1.70300106e-01 -1.69239253e-01 -1.69239004e-01 -1.54701396e-01
 -1.52387458e-01 -1.52387259e-01 -1.50350057e-01 -6.33136735e-02
 -6.25325891e-02 -6.25325859e-02 -6.10086645e-02 -6.10081998e-02
 -6.02697581e-02 -5.02694318e-02 -5.02694041e-02 -5.00774668e-02
 -5.00769456e-02 -5.00766669e-02 -4.92214011e-02 -4.89938173e-02
 -4.74343296e-02 -4.74340210e-02 -4.56722832e-02 -4.56722774e-02
 -4.49294399e-02 -1.15796170e-02 -1.12419090e-02 -1.12418091e-02
 -1.09057782e-02  6.74581762e-02  6.77732560e-02  6.77732859e-02
  6.78011564e-02  6.79713950e-02  6.79718033e-02  6.80161132e-02
  6.81039688e-02  6.81041322e-02  6.82324723e-02  6.82327262e-02
  6.82518525e-02  1.54860305e-01  1.54860394e-01  1.55189033e-01
  1.56272571e-01  1.56272634e-01  1.56899568e-01  1.57428604e-01
  1.58463992e-01  1.58463994e-01  1.59832093e-01  1.59832175e-01
  1.59993731e-01  1.67596470e-01  1.68198421e-01  1.68198544e-01
  1.68866116e-01  1.68866153e-01  1.69446876e-01  1.69511023e-01
  1.70181692e-01  1.70181758e-01  1.70583897e-01  1.70609132e-01
  1.70609237e-01  1.74435805e-01  1.74435872e-01  1.74776800e-01
  1.74819359e-01  1.74819390e-01  1.75029160e-01  1.99327987e-01
  1.99328024e-01  2.00014277e-01  2.00021692e-01  2.00683253e-01
  2.00683734e-01  2.52357873e-01  2.52466825e-01  2.52588258e-01
  2.52588728e-01  2.52801516e-01  2.52801628e-01  2.53599384e-01
  2.53599770e-01  2.53697462e-01  2.53710157e-01  2.53710233e-01
  2.54224978e-01  2.72729625e-01  2.72729641e-01  2.74089045e-01
  2.74321340e-01  2.74321833e-01  2.74583724e-01  2.77246794e-01
  2.77247187e-01  2.77998789e-01  2.77999376e-01  2.78154803e-01
  2.79169026e-01  2.83202964e-01  2.83203438e-01  2.86508082e-01
  2.86508657e-01  2.86529830e-01  2.86755963e-01  2.88988523e-01
  2.88988695e-01  3.42063217e-01  3.42077612e-01  3.42078477e-01] [0.45902041 0.45908655 0.45908655 0.45926181 0.45926245 0.45936958
 0.47933503 0.47963581 0.47969369 0.47969375 0.47975173 0.47975182
 0.51017323 0.51034794 0.51034804 0.51046661 0.54406595 0.54425188
 0.54425197 0.5444966  0.54449664 0.54466291 0.54469079 0.54469098
 0.54475842 0.54555141 0.5455516  0.54605149 0.55002736 0.5500278
 0.5500288  0.58479613 0.58556964 0.58562749 0.58562758 0.58604099
 0.58604108 0.58709841 0.58709896 0.58780711 0.58782546 0.58782567
 0.5878277  0.58854392 0.58854444 0.61561389 0.61561424 0.61563393
 0.61585002 0.61591261 0.61591287 0.61591537 0.61613324 0.61613372
 0.61632527 0.61632527 0.61640165 0.6189162  0.65871117 0.6587113
 0.65917384 0.65917392 0.6593168  0.65940918 0.65964695 0.66011694
 0.66011717 0.66029674 0.660297   0.66057377 0.66320971 0.66337672
 0.66337714 0.66356838 0.66391851 0.66391869 0.6639652  0.66396537
 0.66397013 0.66405668 0.66426372 0.66426374 0.67494453 0.67497674
 0.67497701 0.6751616  0.67516165 0.67518527 0.67540155 0.67549463
 0.67549465 0.67566151 0.67566163 0.67592489 0.70008505 0.70018423
 0.70018444 0.70021658 0.70025281 0.70025294 0.70034419 0.7003443
 0.7003799  0.70074503 0.70074505 0.70079341 0.72432956 0.72460643
 0.72460645 0.7247809  0.72506596 0.7251003  0.7251006  0.72555784
 0.72555785 0.72564333 0.72589041 0.72589052 0.76673211 0.76740556
 0.76740605 0.76798332 0.76808446 0.82012075 0.8201209  0.82017487
 0.82038252 0.82038278 0.82046393 0.82050529 0.82050545 0.82098352
 0.8209836  0.82108326 0.8215015  0.84449445 0.84506352 0.84526156
 0.84526178 0.84587229 0.8458725  0.8489363  0.84893631 0.91091748
 0.91141468 0.9114148  0.91156523 0.91163318 0.91163325 0.91192496
 0.91196049 0.91196123 0.91196123 0.9122106  0.91221081 0.91518709
 0.91518737 0.91532519 0.91532747 0.91532805 0.91566959 0.91567362
 0.91594556 0.91594563 0.91615411 0.91615439 0.91661073 0.93604376
 0.93626939 0.9363166  0.93631669 0.9367958  0.93679585 0.93875078
 0.93875111 0.93949083 0.93979999 0.94018658 0.94018668 0.94106154
 0.94106174 0.94135597 0.94158415 0.94252075 0.94252081 0.95290273
 0.95290283 0.9543398  0.95434803 0.95552311 0.95552388 0.96767585
 0.96767616 0.9679952  0.96800653 0.96800659 0.96802049 0.9683439
 0.96834435 0.98208189 0.98229609 0.98229645 0.98247686 1.02170666
 1.02228324 1.02228341 1.02286234 1.02322648 1.02343677 1.02343679
 1.0239252  1.02392532 1.02400532 1.02435206 1.02435208 1.03517193
 1.03581959 1.03581964 1.03635376 1.04054158 1.05785961 1.05790517
 1.05790526 1.0579604  1.05796059 1.0579716  1.05940278 1.05945073
 1.05945083 1.05998511 1.05998531 1.05998875 1.06004669 1.06004672
 1.06012764 1.0604432  1.06065871 1.0606589  1.07076488 1.07076498
 1.07080474 1.07115923 1.07115955 1.07162275 1.07162298 1.07193686
 1.07198134 1.07213009 1.07230221 1.07230264 1.07253826 1.07253884
 1.09457564 1.09457576 1.09458475 1.09514074 1.09514098 1.0952318
 1.09523181 1.09529457 1.09529478 1.0957012  1.09586372 1.09586378
 1.10732799 1.10776679 1.10776692 1.10901713 1.10901714 1.1100223
 1.11290992 1.11293211 1.11293223 1.11326407 1.11326411 1.11376331
 1.11441559 1.11592208 1.11592209 1.11751236 1.1175125  1.11809513
 1.17753075 1.17753083 1.17764701 1.17786147 1.17810551 1.17810604
 1.17819328 1.17819375 1.17843188 1.17891153 1.17902924 1.17902936
 1.24019412 1.240195   1.24020234 1.24453022 1.24504642 1.24504653
 1.24517055 1.24518725 1.24518739 1.24550591 1.24550603 1.24554731
 1.24575486 1.24586297 1.24586305 1.26122274 1.26142101 1.26142104
 1.26152906 1.26152921 1.26153862 1.26178641 1.26199307 1.26199351
 1.26202989 1.26203008 1.26217034 1.27750946 1.27750951 1.27754641
 1.27761502 1.27761504 1.27784327 1.27784359 1.27796881 1.27817408
 1.27818018 1.27818026 1.27843114 1.30243824 1.30284413 1.3028443
 1.30305386 1.303054   1.30333298 1.3037717  1.30391394 1.3039141
 1.30415283 1.30415293 1.30458501 1.32581668 1.32595834 1.32595852
 1.32607296 1.32610905 1.32631712 1.32631728 1.32655607 1.33165647
 1.33211773 1.33211777 1.33317613 1.33317613 1.3335487  1.33390619
 1.33392586 1.33392598 1.33396932 1.33399294 1.33399313 1.33424092
 1.33424106 1.33439498 1.33447075 1.33447101 1.33461327 1.34433013
 1.34433019 1.34461994 1.34513224 1.34521849 1.34521867 1.34526674
 1.34636704 1.34636712 1.34729876 1.34729885 1.34775169 1.35534916
 1.3553492  1.35571648 1.35586697 1.35586706 1.35631791 1.35631812
 1.35658439 1.35667473 1.35731156 1.35731157 1.35794427 1.38920363
 1.3896531  1.38965313 1.38969095 1.38986396 1.38986412 1.39076712
 1.39089276 1.39089325 1.39095597 1.39095614 1.39105853 1.39111589
 1.39118802 1.39118825 1.39155965 1.39156011 1.39158553 1.40742575
 1.40742629 1.40748622 1.40748677 1.40761292 1.40898862 1.41203523
 1.41203523 1.41204749 1.41228744 1.41232527 1.41232536 1.41243459
 1.41243472 1.41248233 1.41304014 1.41304684 1.413047   1.41366519
 1.4137771  1.41377735 1.41399476 1.41399476 1.41409525 1.44880737
 1.44902274 1.44902289 1.44959428 1.44960915 1.44960931 1.47307671
 1.47307703 1.47310884 1.47318045 1.47319036 1.47319049 1.47439401
 1.47439429 1.47443411 1.47456015 1.47456019 1.47476219 1.47479885
 1.47508884 1.47508906 1.47520577 1.47520587 1.47529699 1.51066546
 1.51066594 1.51140451 1.51140505 1.51141127 1.51142272 1.51211327
 1.51211383 1.55882525 1.55882561 1.55890443 1.55907814 1.55907823
 1.55923073 1.55929971 1.55935613 1.55936627 1.55936672 1.55973524
 1.55973529 1.5612525  1.56126268 1.56126302 1.56132696 1.56132716
 1.56138031 1.56138095 1.56139878 1.57251209 1.57251213 1.57268351
 1.57275771 1.57288787 1.57288979 1.58378248 1.58380389 1.58380402
 1.59532806 1.59532806 1.60904635 1.60944141 1.60944144 1.61053877
 1.61053879 1.6113692  1.61427217 1.61428292 1.61428319 1.61448358
 1.61452439 1.61452442 1.61511134 1.61585759 1.61585764 1.61665502
 1.61665511 1.61692373 1.63536375 1.6359189  1.635919   1.6359459
 1.63644213 1.63644219 1.63651256 1.63656847 1.6365686  1.63666923
 1.63666928 1.63667422 1.64576882 1.64623477 1.64623523 1.64661816
 1.66844617 1.66844628 1.66909689 1.66909698 1.66914095 1.67131161
 1.68005324 1.68005341 1.68015986 1.68044831 1.68044876 1.68054745
 1.68091723 1.68194936 1.68201847 1.68201853 1.68292029 1.68292042
 1.72449056 1.72449882 1.72450133 1.73408109 1.73408117 1.73414939
 1.73427806 1.7342781  1.73482219 1.73482223 1.73499666 1.73549374
 1.73556102 1.73556108 1.73638544 1.74480254 1.74501016 1.7450103
 1.74599994 1.74600605 1.74600666 1.74603461 1.74612069 1.74612081
 1.7473317  1.74754045 1.74754047 1.75326354 1.75326371 1.75366426
 1.75451002 1.75451031 1.75455872 1.75483505 1.75490328 1.75490331
 1.75551791 1.75579455 1.75579468 1.78514141 1.78572051 1.7857206
 1.78577822 1.7857783  1.78579074 1.80104205 1.80104241 1.80159609
 1.80161871 1.8016189  1.80162405 1.80217861 1.80217891 1.83079376
 1.83080328 1.8308034  1.83113986 1.83115627 1.83115646 1.8353228
 1.83533018 1.83533041 1.83534183 1.83536195 1.83536206 1.83552987
 1.83553007 1.83578141 1.8358812  1.83608485 1.83608603 1.8446765
 1.84467657 1.84470624 1.84491265 1.84491276 1.84491431 1.84495423
 1.8451482  1.84514821 1.84526446 1.84526461 1.84544006 1.85233812
 1.85233839 1.8524747  1.85251944 1.85252042 1.85255035 1.85264616
 1.85264688 1.89856073 1.89874989 1.89875033 1.89889788 1.89902158
 1.89902199 1.89910116 1.89949564 1.89949592 1.89958802 1.89992897
 1.89992913 1.92689557 1.92768415 1.92768537 1.92844177 1.97140658
 1.97140717 1.97150381 1.97166207 1.97166232 1.97166241 1.97176334
 1.97176377 1.97181258 1.97183659 1.97183661 1.97212053 1.97393689
 1.97393704 1.97396674 2.12320831 2.123284   2.12328436 2.12336848
 2.12336848 2.12338031 2.12341487 2.12341681 2.1234372  2.12356062
 2.12361082 2.12361103 2.22801867 2.22801947 2.22811503 2.22822176
 2.22838568 2.22838646 2.22876572 2.2289806  2.22898116 2.22907935
 2.22908036 2.22939708 2.24243883 2.2424389  2.24251657 2.24258892
 2.24270601 2.24270617 2.73880859 2.9111195  2.91267568 2.91267602
 2.91284156 2.91444747 2.91450744 2.91450761 2.91542702 2.91542762
 2.91617033 2.91650513 2.91650532 2.94477169 2.94505334 2.94505339
 2.94539794 2.94539795 2.94642198 3.02006977 3.02125838 3.02125863
 3.02230497 3.1799566  3.18088767 3.18088772 3.18243859 3.18243894
 3.18281317 3.18425476 3.18425482 3.18443415 3.18486712 3.1848673
 3.18598419 3.19985687 3.2014159  3.20141647 3.20367338 3.20367344
 3.20440705 3.2114078  3.21320931 3.2134994  3.21349969 3.21483195
 3.2148323  3.27395672 3.30149614 3.30160707 3.30160716 3.30236578
 3.30256751 3.30256772 3.30290805 3.30290906 3.3031292  3.3031979
 3.30399705 3.3039979  3.50670747 3.50756671 3.5075691  3.50828322]
    CPU time for get_k_kpts   8418.81 sec, wall time    155.21 sec
    CPU time for get_j   4452.12 sec, wall time     85.40 sec
    CPU time for vj and vk  12871.54 sec, wall time    240.63 sec
E1 = -19461.03142004095  E_coul = 4327.057206536683
cycle= 3 E= -18426.0700363535  delta_E= -0.0123  |g|= 0.238  |ddm|= 1.18
    CPU time for cycle= 3  12880.05 sec, wall time    240.90 sec
HOMO = 0.340764067002  LUMO = 0.460244592548
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-6.81673338e+01 -6.81654304e+01 -6.81654303e+01 -6.81654199e+01
 -6.81637894e+01 -6.81637892e+01 -6.81637795e+01 -6.81630902e+01
 -6.81627676e+01 -6.81627676e+01 -6.81627572e+01 -6.81614242e+01
 -6.81614241e+01 -6.81614203e+01 -6.81614158e+01 -6.81614086e+01
 -6.81614085e+01 -6.81609837e+01 -6.81609705e+01 -6.81609705e+01
 -6.81602057e+01 -6.81601927e+01 -6.81601926e+01 -6.81595261e+01
 -6.81595261e+01 -6.81595221e+01 -6.81595174e+01 -6.81595106e+01
 -6.81595106e+01 -6.81590015e+01 -6.81590013e+01 -6.81589912e+01
 -6.81580388e+01 -6.81580387e+01 -6.81580289e+01 -6.81575445e+01
 -6.81575314e+01 -6.81575314e+01 -6.81567447e+01 -6.81567446e+01
 -6.81567409e+01 -6.81567359e+01 -6.81567291e+01 -6.81567291e+01
 -6.81555210e+01 -6.81555209e+01 -6.81555172e+01 -6.81555125e+01
 -6.81555056e+01 -6.81555054e+01 -6.81546797e+01 -6.81546666e+01
 -6.81546666e+01 -6.81545403e+01 -6.81534673e+01 -6.81534673e+01
 -6.81534574e+01 -6.81528241e+01 -6.81528239e+01 -6.81528134e+01
 -6.81505730e+01 -6.81505730e+01 -6.81505630e+01 -6.81481559e+01
 -5.53352645e+00 -5.53170125e+00 -5.53170122e+00 -5.53168544e+00
 -5.53008651e+00 -5.53008647e+00 -5.53008606e+00 -5.52929221e+00
 -5.52914395e+00 -5.52914392e+00 -5.52912231e+00 -5.52781401e+00
 -5.52781397e+00 -5.52780938e+00 -5.52780580e+00 -5.52780018e+00
 -5.52780013e+00 -5.52744728e+00 -5.52743670e+00 -5.52743670e+00
 -5.52653499e+00 -5.52652356e+00 -5.52652354e+00 -5.52599581e+00
 -5.52599580e+00 -5.52598858e+00 -5.52598755e+00 -5.52597815e+00
 -5.52597813e+00 -5.52547153e+00 -5.52547148e+00 -5.52545742e+00
 -5.52445932e+00 -5.52445927e+00 -5.52445166e+00 -5.52398188e+00
 -5.52397110e+00 -5.52397108e+00 -5.52333092e+00 -5.52333089e+00
 -5.52332752e+00 -5.52331804e+00 -5.52331347e+00 -5.52331345e+00
 -5.52204089e+00 -5.52204083e+00 -5.52203849e+00 -5.52202929e+00
 -5.52202446e+00 -5.52202441e+00 -5.52135543e+00 -5.52134473e+00
 -5.52134472e+00 -5.52110442e+00 -5.52009088e+00 -5.52008556e+00
 -5.52008554e+00 -5.51945598e+00 -5.51945592e+00 -5.51942926e+00
 -5.51730462e+00 -5.51730459e+00 -5.51729779e+00 -5.51500269e+00
 -3.64357768e+00 -3.64357766e+00 -3.64356077e+00 -3.64175106e+00
 -3.64175104e+00 -3.64174422e+00 -3.64172248e+00 -3.64171097e+00
 -3.64171095e+00 -3.64165998e+00 -3.64161145e+00 -3.64161143e+00
 -3.64023581e+00 -3.64017409e+00 -3.64017405e+00 -3.64013251e+00
 -3.64013246e+00 -3.64012529e+00 -3.64002091e+00 -3.64002087e+00
 -3.64000737e+00 -3.63932108e+00 -3.63932107e+00 -3.63925052e+00
 -3.63917315e+00 -3.63917314e+00 -3.63915644e+00 -3.63910395e+00
 -3.63909255e+00 -3.63909253e+00 -3.63898802e+00 -3.63898799e+00
 -3.63892906e+00 -3.63791107e+00 -3.63790061e+00 -3.63790058e+00
 -3.63786666e+00 -3.63786663e+00 -3.63786158e+00 -3.63783167e+00
 -3.63783162e+00 -3.63782634e+00 -3.63782529e+00 -3.63782524e+00
 -3.63782089e+00 -3.63776936e+00 -3.63776935e+00 -3.63776271e+00
 -3.63775666e+00 -3.63774776e+00 -3.63774776e+00 -3.63754217e+00
 -3.63754217e+00 -3.63753932e+00 -3.63747801e+00 -3.63747800e+00
 -3.63747780e+00 -3.63736980e+00 -3.63736760e+00 -3.63736760e+00
 -3.63651803e+00 -3.63651443e+00 -3.63651441e+00 -3.63640105e+00
 -3.63639980e+00 -3.63639979e+00 -3.63639255e+00 -3.63639254e+00
 -3.63638657e+00 -3.63615620e+00 -3.63615297e+00 -3.63615295e+00
 -3.63606989e+00 -3.63606523e+00 -3.63606521e+00 -3.63595103e+00
 -3.63595102e+00 -3.63594977e+00 -3.63594311e+00 -3.63594235e+00
 -3.63594233e+00 -3.63588657e+00 -3.63588656e+00 -3.63587738e+00
 -3.63585442e+00 -3.63584643e+00 -3.63584642e+00 -3.63547227e+00
 -3.63545841e+00 -3.63545836e+00 -3.63530927e+00 -3.63530561e+00
 -3.63530556e+00 -3.63525946e+00 -3.63525288e+00 -3.63525284e+00
 -3.63453458e+00 -3.63453417e+00 -3.63453412e+00 -3.63452250e+00
 -3.63452246e+00 -3.63451455e+00 -3.63441086e+00 -3.63441081e+00
 -3.63439275e+00 -3.63403278e+00 -3.63403277e+00 -3.63403090e+00
 -3.63400295e+00 -3.63400294e+00 -3.63399998e+00 -3.63393202e+00
 -3.63392728e+00 -3.63392726e+00 -3.63339552e+00 -3.63338978e+00
 -3.63338977e+00 -3.63336898e+00 -3.63336897e+00 -3.63336843e+00
 -3.63330714e+00 -3.63330712e+00 -3.63330688e+00 -3.63329600e+00
 -3.63329598e+00 -3.63329155e+00 -3.63321998e+00 -3.63321997e+00
 -3.63321199e+00 -3.63317509e+00 -3.63317040e+00 -3.63317039e+00
 -3.63203639e+00 -3.63203639e+00 -3.63202899e+00 -3.63202421e+00
 -3.63201203e+00 -3.63201202e+00 -3.63196138e+00 -3.63196135e+00
 -3.63195996e+00 -3.63195087e+00 -3.63195083e+00 -3.63194880e+00
 -3.63191732e+00 -3.63191730e+00 -3.63190996e+00 -3.63190003e+00
 -3.63189188e+00 -3.63189185e+00 -3.63138485e+00 -3.63138150e+00
 -3.63138149e+00 -3.63125575e+00 -3.63125575e+00 -3.63125541e+00
 -3.63122443e+00 -3.63122442e+00 -3.63122192e+00 -3.63109213e+00
 -3.63102540e+00 -3.63102539e+00 -3.63029365e+00 -3.63021721e+00
 -3.63021721e+00 -3.63008930e+00 -3.63008928e+00 -3.63006373e+00
 -3.62998550e+00 -3.62998543e+00 -3.62998540e+00 -3.62944807e+00
 -3.62944226e+00 -3.62944220e+00 -3.62933558e+00 -3.62933552e+00
 -3.62931915e+00 -3.62926139e+00 -3.62926134e+00 -3.62919386e+00
 -3.62731958e+00 -3.62731956e+00 -3.62727038e+00 -3.62723871e+00
 -3.62722936e+00 -3.62722932e+00 -3.62719945e+00 -3.62719942e+00
 -3.62719928e+00 -3.62491786e+00 -3.62490212e+00 -3.62490210e+00
 -2.77802461e-01 -2.21542961e-01 -2.21542765e-01 -2.21536382e-01
 -2.21366157e-01 -2.21365958e-01 -2.21269933e-01 -1.71250554e-01
 -1.71215013e-01 -1.71214798e-01 -1.71035436e-01 -1.70758001e-01
 -1.70757917e-01 -1.70726489e-01 -1.70674328e-01 -1.70674060e-01
 -1.70497422e-01 -1.70497235e-01 -1.70434205e-01 -1.55252527e-01
 -1.54762442e-01 -1.54762191e-01 -1.54242476e-01 -5.93143495e-02
 -5.90810731e-02 -5.90810675e-02 -5.86938638e-02 -5.86933458e-02
 -5.85462240e-02 -5.00811514e-02 -5.00810412e-02 -5.00625885e-02
 -4.99914460e-02 -4.99912355e-02 -4.99538505e-02 -4.97674588e-02
 -4.94497638e-02 -4.94494779e-02 -4.88836871e-02 -4.88836781e-02
 -4.85895756e-02 -1.09570510e-02 -1.08923032e-02 -1.08922023e-02
 -1.08279524e-02  6.78270484e-02  6.78271533e-02  6.78288809e-02
  6.78494731e-02  6.78495851e-02  6.78646594e-02  6.78915853e-02
  6.78936689e-02  6.78937508e-02  6.79793297e-02  6.79797826e-02
  6.80375219e-02  1.58580935e-01  1.58581030e-01  1.58634562e-01
  1.58852498e-01  1.58852563e-01  1.58968176e-01  1.59065181e-01
  1.59205980e-01  1.59205990e-01  1.59397874e-01  1.59397953e-01
  1.59405609e-01  1.67452165e-01  1.67534503e-01  1.67534631e-01
  1.67633988e-01  1.67634005e-01  1.67842624e-01  1.67900579e-01
  1.68040119e-01  1.68040210e-01  1.68239306e-01  1.68239409e-01
  1.68323567e-01  1.74489646e-01  1.74489698e-01  1.74554020e-01
  1.74564993e-01  1.74565042e-01  1.74597337e-01  1.99269609e-01
  1.99269661e-01  1.99393384e-01  1.99398468e-01  1.99521084e-01
  1.99521597e-01  2.52366850e-01  2.52441637e-01  2.52442061e-01
  2.52450002e-01  2.52450210e-01  2.52497412e-01  2.52620596e-01
  2.52620987e-01  2.52643968e-01  2.52689875e-01  2.52689972e-01
  2.52694298e-01  2.75917522e-01  2.75917558e-01  2.76421282e-01
  2.76501506e-01  2.76501936e-01  2.76523913e-01  2.77258056e-01
  2.77258452e-01  2.77441541e-01  2.77466344e-01  2.77466958e-01
  2.77510257e-01  2.81746650e-01  2.81747192e-01  2.82722995e-01
  2.82727909e-01  2.82728561e-01  2.82786050e-01  2.83551399e-01
  2.83551607e-01  3.40761300e-01  3.40763241e-01  3.40764067e-01] [0.46024459 0.46026036 0.46026036 0.46029863 0.46029929 0.46032303
 0.47970609 0.47970614 0.47974093 0.47974098 0.47974515 0.47974792
 0.51162439 0.5116464  0.5116465  0.51165426 0.54539607 0.54539919
 0.54539928 0.54540194 0.54540201 0.54542142 0.54542195 0.54542195
 0.54550048 0.54561668 0.54561685 0.54573692 0.55031646 0.55031692
 0.55031907 0.58598807 0.58602735 0.58602746 0.58603903 0.58607816
 0.58607826 0.58782249 0.58782306 0.58794966 0.58794995 0.58795103
 0.58795351 0.58808409 0.58808464 0.61599381 0.61599405 0.61599874
 0.61601359 0.61601402 0.6160271  0.61602785 0.61606191 0.61606195
 0.61611664 0.61611685 0.61614826 0.61915952 0.66021177 0.66021178
 0.66021538 0.66027666 0.6602768  0.66031684 0.66039808 0.66042174
 0.66044544 0.66044581 0.66053213 0.66053219 0.66385711 0.66385763
 0.66387626 0.66392402 0.66392403 0.6639456  0.66394845 0.66400548
 0.6640055  0.66408156 0.66408203 0.66419171 0.67494981 0.67495003
 0.67497552 0.67498088 0.67500845 0.67500849 0.675015   0.67503335
 0.67503341 0.67504095 0.67504097 0.67504237 0.69988793 0.69988808
 0.69988808 0.69994143 0.69994711 0.69994716 0.69996648 0.69996661
 0.6999667  0.70001426 0.70001436 0.70001971 0.72531065 0.72531069
 0.72533197 0.72538805 0.72539184 0.7253919  0.72539366 0.72542303
 0.72542327 0.72545766 0.7254578  0.72550092 0.76704599 0.7671755
 0.76717601 0.76731064 0.76835581 0.8205231  0.82052317 0.82053446
 0.82058669 0.82058669 0.82059546 0.82060484 0.82060642 0.82060658
 0.82063602 0.82065767 0.8206578  0.84529564 0.8452959  0.84530354
 0.84533658 0.84533685 0.84538822 0.84931357 0.84931357 0.91204289
 0.91211168 0.91211168 0.91212953 0.91213116 0.91213118 0.91217785
 0.91217796 0.91218431 0.91221174 0.91223023 0.91223035 0.91557317
 0.91557825 0.91557853 0.91570606 0.91582438 0.91582465 0.9162892
 0.91628979 0.91632739 0.91634407 0.91638408 0.91638413 0.93634273
 0.9363428  0.93634761 0.93634767 0.93635843 0.93654353 0.94052207
 0.94052234 0.94069405 0.94072291 0.94079639 0.94079651 0.94094948
 0.94094971 0.94101907 0.94103658 0.94120899 0.94120909 0.95220927
 0.9522094  0.95248526 0.95249582 0.95276019 0.95276107 0.9676755
 0.96767581 0.96773897 0.96774195 0.96774199 0.96774568 0.96780857
 0.96780904 0.98196159 0.98199985 0.98200022 0.98202944 1.02361074
 1.02362227 1.02362243 1.02368814 1.02372073 1.02372081 1.02376304
 1.02378925 1.02379185 1.02379186 1.02385802 1.02385812 1.03564582
 1.0357709  1.03577094 1.03589265 1.04119485 1.05811406 1.0581199
 1.0581238  1.05812381 1.05812497 1.05812508 1.05980227 1.05980243
 1.0598443  1.05986707 1.05988643 1.05988652 1.0599425  1.05994288
 1.05997879 1.06003082 1.06003095 1.06016814 1.07119133 1.07119141
 1.07120183 1.07128579 1.07128587 1.0714322  1.07219266 1.07219291
 1.07226767 1.07226809 1.07227152 1.07228295 1.07235824 1.07235889
 1.09438357 1.09438372 1.09441395 1.09449411 1.09449424 1.094502
 1.09455828 1.09455859 1.09455893 1.09464795 1.09464804 1.09467807
 1.1101682  1.11034284 1.110343   1.11084402 1.11084402 1.1112367
 1.11291048 1.11292283 1.11292304 1.11297769 1.11297771 1.11309398
 1.11333978 1.11384436 1.11384436 1.11440049 1.11440066 1.11460021
 1.17839288 1.17840768 1.17840814 1.17842496 1.17842537 1.17844658
 1.17844679 1.17845085 1.17846407 1.17846732 1.1784948  1.17849495
 1.23975461 1.23975546 1.23975714 1.24510391 1.24510395 1.24513731
 1.24519722 1.24519738 1.24519893 1.24521808 1.24521942 1.24521947
 1.24529995 1.24530003 1.24530276 1.26163115 1.26163574 1.26163583
 1.26165764 1.26165776 1.26166841 1.26168624 1.26170554 1.26170589
 1.26172565 1.26172566 1.26176019 1.27770236 1.27773342 1.27773395
 1.27774563 1.27774589 1.27774636 1.27775996 1.27775998 1.27776246
 1.27777237 1.27777718 1.27777733 1.30377274 1.30379592 1.30379594
 1.30381344 1.30382071 1.30382094 1.30382818 1.30384592 1.30384593
 1.30386878 1.30386885 1.30388796 1.32582131 1.32585094 1.32585111
 1.32587735 1.32669387 1.32672401 1.32672416 1.32676789 1.33380122
 1.33386877 1.33386885 1.33402519 1.33402524 1.33407415 1.33408216
 1.33408224 1.33410126 1.33410976 1.33410979 1.33413023 1.33413051
 1.33414016 1.33418347 1.33418354 1.33418927 1.33424799 1.34506585
 1.34506594 1.34508354 1.34515778 1.3451802  1.3451804  1.34526776
 1.34543849 1.34543853 1.34572764 1.34572774 1.34588191 1.35611719
 1.35611721 1.3561452  1.35614533 1.35618086 1.3561943  1.35621403
 1.35624116 1.3562414  1.35632795 1.35632796 1.35639529 1.38867078
 1.3888367  1.38884641 1.38884676 1.38889653 1.38889687 1.39081937
 1.39081962 1.39082263 1.39082969 1.39084476 1.39084527 1.39087012
 1.3908704  1.39087068 1.39087137 1.3908743  1.39087436 1.40767774
 1.40767947 1.40767973 1.40774359 1.4077439  1.40782961 1.41228773
 1.41228774 1.412308   1.41235568 1.41236892 1.41236897 1.41237496
 1.41238671 1.41238685 1.41239861 1.41239886 1.41240356 1.41362758
 1.41364933 1.41364959 1.41369138 1.41369139 1.41371176 1.4490176
 1.44902218 1.44902234 1.44915697 1.44915714 1.44916102 1.47282055
 1.47282238 1.47282246 1.47282539 1.47282576 1.47282723 1.47472228
 1.4747225  1.47473651 1.47475333 1.47475347 1.47475881 1.47478426
 1.47478451 1.47478879 1.4747999  1.4747999  1.47485198 1.51071685
 1.51071729 1.51086    1.51086026 1.51086062 1.51086312 1.51099747
 1.51099801 1.55903781 1.55903801 1.5590402  1.55908944 1.55908959
 1.55909446 1.55910726 1.5591082  1.55910858 1.55915949 1.5591604
 1.55916049 1.56112415 1.56112479 1.56115071 1.56115159 1.56115191
 1.56116168 1.5611864  1.56118699 1.57273517 1.57273521 1.57278065
 1.57279902 1.57283699 1.57283888 1.58345742 1.58345818 1.58345832
 1.59522041 1.59522041 1.6112601  1.61137774 1.6113778  1.61169915
 1.61169916 1.61192172 1.61418917 1.61422057 1.61422081 1.61426359
 1.61426369 1.61426553 1.6144279  1.61461323 1.6146133  1.61493351
 1.61493368 1.61506142 1.63606857 1.63615614 1.63615622 1.6361683
 1.63618988 1.63618991 1.63623398 1.63623694 1.63623715 1.63625735
 1.63626496 1.63626499 1.6453924  1.64547259 1.6454731  1.64555123
 1.67023333 1.67023341 1.67035673 1.6703568  1.67035765 1.67072383
 1.67988223 1.67992613 1.67992615 1.67992981 1.67993007 1.67993292
 1.67998132 1.68033949 1.68033961 1.68034028 1.68054762 1.68054776
 1.72492526 1.72493136 1.72493389 1.73516707 1.73516808 1.73516818
 1.73518451 1.73518456 1.73520893 1.73521937 1.7352194  1.73526662
 1.73527666 1.73527672 1.73534229 1.74695959 1.74695994 1.7469654
 1.74722176 1.74722215 1.74723399 1.74725001 1.74725843 1.74725907
 1.74753815 1.7475382  1.74757631 1.75250745 1.75250761 1.75258418
 1.75280464 1.75286145 1.75286155 1.75295456 1.7529546  1.75300342
 1.75323843 1.75330495 1.75330497 1.78484367 1.78501843 1.78502938
 1.78502946 1.78505806 1.78505813 1.80106412 1.8010645  1.80116993
 1.80117077 1.80117302 1.80117324 1.8012807  1.80128098 1.83093142
 1.83093157 1.83099963 1.83103085 1.831031   1.83103389 1.83528757
 1.83529659 1.8352966  1.83533221 1.83533262 1.83534599 1.83538911
 1.83539001 1.8354009  1.83540357 1.8354143  1.83541512 1.84507595
 1.84507599 1.8450905  1.84509654 1.84511827 1.84511837 1.84512806
 1.84513336 1.84513349 1.84514176 1.84514199 1.84514294 1.85251085
 1.85251111 1.85254208 1.85255457 1.85255523 1.85255792 1.85258194
 1.85258303 1.89878803 1.89880363 1.89880412 1.89881808 1.8988223
 1.89882276 1.89886641 1.89890898 1.89890926 1.89891423 1.89898437
 1.89898453 1.92694966 1.92710179 1.92710304 1.92724441 1.97121292
 1.97123568 1.97124186 1.97124254 1.97126641 1.97126688 1.97129077
 1.97132264 1.97132272 1.97132945 1.97137097 1.97137105 1.97356305
 1.9735632  1.97356382 2.123243   2.12324311 2.12326198 2.1232746
 2.12327596 2.12328053 2.12329216 2.12329351 2.12329396 2.12332589
 2.12333372 2.12333387 2.22861999 2.22864472 2.22864559 2.22865113
 2.22865197 2.22874027 2.22876484 2.22876552 2.22877124 2.22879272
 2.22886453 2.22886566 2.24144591 2.24144596 2.24147653 2.24147988
 2.24150913 2.24150931 2.73883898 2.91470431 2.91486029 2.91488687
 2.91488768 2.91501386 2.9150142  2.91505138 2.91513343 2.91513407
 2.9151758  2.91523034 2.91523065 2.94346882 2.94346925 2.94349731
 2.94349775 2.94350774 2.9440842  3.02019286 3.02042978 3.02043
 3.02064499 3.18351039 3.18370238 3.18370244 3.18395656 3.18395689
 3.18397422 3.18412881 3.18414089 3.18414104 3.18420609 3.18420627
 3.18430027 3.20021806 3.2004761  3.20047674 3.20098311 3.20098313
 3.20122994 3.21287262 3.21296592 3.21296621 3.21297397 3.21311967
 3.21311997 3.27250526 3.30178936 3.30178938 3.30179215 3.30193848
 3.30194058 3.30194154 3.3020709  3.30208157 3.302082   3.30213835
 3.30213891 3.30233666 3.5067679  3.50695052 3.50695292 3.50709213]
    CPU time for get_k_kpts   8325.85 sec, wall time    149.81 sec
    CPU time for get_j   4538.42 sec, wall time     85.96 sec
    CPU time for vj and vk  12864.40 sec, wall time    235.77 sec
E1 = -19461.191010630922  E_coul = 4327.199764355612
cycle= 4 E= -18426.0870691245  delta_E= -0.017  |g|= 0.0955  |ddm|= 0.709
    CPU time for cycle= 4  12872.91 sec, wall time    236.04 sec
HOMO = 0.340025387949  LUMO = 0.46024637841
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-6.81641473e+01 -6.81641332e+01 -6.81641332e+01 -6.81638079e+01
 -6.81637941e+01 -6.81637941e+01 -6.81635480e+01 -6.81635480e+01
 -6.81635455e+01 -6.81635443e+01 -6.81635349e+01 -6.81635349e+01
 -6.81635306e+01 -6.81635306e+01 -6.81635289e+01 -6.81635194e+01
 -6.81635194e+01 -6.81635190e+01 -6.81629698e+01 -6.81628710e+01
 -6.81628710e+01 -6.81628554e+01 -6.81628552e+01 -6.81628552e+01
 -6.81628511e+01 -6.81628452e+01 -6.81628451e+01 -6.81628451e+01
 -6.81628369e+01 -6.81628349e+01 -6.81628348e+01 -6.81627764e+01
 -6.81627763e+01 -6.81627675e+01 -6.81626699e+01 -6.81626699e+01
 -6.81626573e+01 -6.81625549e+01 -6.81625549e+01 -6.81625530e+01
 -6.81625521e+01 -6.81625503e+01 -6.81625503e+01 -6.81625380e+01
 -6.81625380e+01 -6.81625336e+01 -6.81623692e+01 -6.81623692e+01
 -6.81623599e+01 -6.81621788e+01 -6.81621788e+01 -6.81621689e+01
 -6.81620710e+01 -6.81620710e+01 -6.81620646e+01 -6.81620226e+01
 -6.81620116e+01 -6.81620116e+01 -6.81619676e+01 -6.81619511e+01
 -6.81619413e+01 -6.81619413e+01 -6.81617969e+01 -6.81614314e+01
 -5.52855019e+00 -5.52853999e+00 -5.52853998e+00 -5.52826066e+00
 -5.52825112e+00 -5.52825111e+00 -5.52803328e+00 -5.52803328e+00
 -5.52802469e+00 -5.52801910e+00 -5.52801910e+00 -5.52801429e+00
 -5.52800725e+00 -5.52800165e+00 -5.52800165e+00 -5.52800058e+00
 -5.52799013e+00 -5.52799013e+00 -5.52749203e+00 -5.52744886e+00
 -5.52744451e+00 -5.52744450e+00 -5.52740312e+00 -5.52739463e+00
 -5.52739461e+00 -5.52739331e+00 -5.52738973e+00 -5.52738971e+00
 -5.52738875e+00 -5.52738873e+00 -5.52738769e+00 -5.52730314e+00
 -5.52730310e+00 -5.52730049e+00 -5.52727693e+00 -5.52727692e+00
 -5.52724921e+00 -5.52716866e+00 -5.52716864e+00 -5.52715585e+00
 -5.52714744e+00 -5.52714140e+00 -5.52714135e+00 -5.52710080e+00
 -5.52710079e+00 -5.52709595e+00 -5.52694324e+00 -5.52692802e+00
 -5.52692801e+00 -5.52680981e+00 -5.52680976e+00 -5.52678280e+00
 -5.52672850e+00 -5.52672849e+00 -5.52672421e+00 -5.52661404e+00
 -5.52661401e+00 -5.52661400e+00 -5.52660195e+00 -5.52659678e+00
 -5.52659677e+00 -5.52653639e+00 -5.52646024e+00 -5.52614714e+00
 -3.63892102e+00 -3.63892100e+00 -3.63892013e+00 -3.63887371e+00
 -3.63887292e+00 -3.63887292e+00 -3.63881400e+00 -3.63881353e+00
 -3.63881352e+00 -3.63870726e+00 -3.63870726e+00 -3.63870722e+00
 -3.63863862e+00 -3.63863861e+00 -3.63863794e+00 -3.63853574e+00
 -3.63853483e+00 -3.63853482e+00 -3.63841669e+00 -3.63840234e+00
 -3.63840233e+00 -3.63839710e+00 -3.63839709e+00 -3.63839469e+00
 -3.63837674e+00 -3.63837673e+00 -3.63837407e+00 -3.63836430e+00
 -3.63835714e+00 -3.63835714e+00 -3.63834957e+00 -3.63834956e+00
 -3.63833965e+00 -3.63833230e+00 -3.63833229e+00 -3.63831851e+00
 -3.63830207e+00 -3.63830207e+00 -3.63829532e+00 -3.63829209e+00
 -3.63828938e+00 -3.63828937e+00 -3.63814526e+00 -3.63814461e+00
 -3.63814460e+00 -3.63808058e+00 -3.63808058e+00 -3.63807982e+00
 -3.63805244e+00 -3.63804833e+00 -3.63804832e+00 -3.63797448e+00
 -3.63797448e+00 -3.63796993e+00 -3.63793625e+00 -3.63793623e+00
 -3.63789310e+00 -3.63789308e+00 -3.63786120e+00 -3.63783848e+00
 -3.63782673e+00 -3.63781406e+00 -3.63781404e+00 -3.63779666e+00
 -3.63778180e+00 -3.63778176e+00 -3.63777679e+00 -3.63776672e+00
 -3.63776240e+00 -3.63776238e+00 -3.63774242e+00 -3.63774239e+00
 -3.63774081e+00 -3.63771575e+00 -3.63771574e+00 -3.63771349e+00
 -3.63769268e+00 -3.63769267e+00 -3.63766828e+00 -3.63766828e+00
 -3.63766562e+00 -3.63762555e+00 -3.63760418e+00 -3.63760416e+00
 -3.63759320e+00 -3.63758174e+00 -3.63758173e+00 -3.63756826e+00
 -3.63756824e+00 -3.63754770e+00 -3.63753101e+00 -3.63753100e+00
 -3.63751736e+00 -3.63751735e+00 -3.63751541e+00 -3.63748278e+00
 -3.63747855e+00 -3.63747724e+00 -3.63747722e+00 -3.63745712e+00
 -3.63745711e+00 -3.63745688e+00 -3.63742679e+00 -3.63742678e+00
 -3.63742596e+00 -3.63742228e+00 -3.63742227e+00 -3.63741740e+00
 -3.63739357e+00 -3.63739356e+00 -3.63738857e+00 -3.63735585e+00
 -3.63735583e+00 -3.63734799e+00 -3.63733605e+00 -3.63733604e+00
 -3.63730469e+00 -3.63729296e+00 -3.63729296e+00 -3.63728155e+00
 -3.63723850e+00 -3.63723848e+00 -3.63723202e+00 -3.63721140e+00
 -3.63720693e+00 -3.63720692e+00 -3.63719199e+00 -3.63719198e+00
 -3.63718059e+00 -3.63717606e+00 -3.63717606e+00 -3.63717533e+00
 -3.63717533e+00 -3.63717454e+00 -3.63713779e+00 -3.63713012e+00
 -3.63712739e+00 -3.63712737e+00 -3.63710410e+00 -3.63710407e+00
 -3.63709490e+00 -3.63708027e+00 -3.63705021e+00 -3.63705020e+00
 -3.63704263e+00 -3.63704263e+00 -3.63704158e+00 -3.63698641e+00
 -3.63697841e+00 -3.63697839e+00 -3.63690237e+00 -3.63690013e+00
 -3.63690012e+00 -3.63683641e+00 -3.63683637e+00 -3.63679074e+00
 -3.63679016e+00 -3.63675795e+00 -3.63675792e+00 -3.63675722e+00
 -3.63674062e+00 -3.63674061e+00 -3.63673142e+00 -3.63672876e+00
 -3.63672874e+00 -3.63668557e+00 -3.63668255e+00 -3.63668254e+00
 -3.63668062e+00 -3.63665559e+00 -3.63665559e+00 -3.63664100e+00
 -3.63663940e+00 -3.63663939e+00 -3.63662130e+00 -3.63661940e+00
 -3.63660938e+00 -3.63660937e+00 -3.63652132e+00 -3.63652130e+00
 -3.63651280e+00 -3.63650675e+00 -3.63649804e+00 -3.63649803e+00
 -3.63648544e+00 -3.63648212e+00 -3.63648211e+00 -3.63648057e+00
 -3.63648056e+00 -3.63622150e+00 -3.63622150e+00 -3.63612198e+00
 -2.77720592e-01 -2.21714064e-01 -2.21713888e-01 -2.21359694e-01
 -2.21359516e-01 -2.21279043e-01 -2.21204195e-01 -1.71216033e-01
 -1.71215796e-01 -1.71007792e-01 -1.70934919e-01 -1.70934320e-01
 -1.70689446e-01 -1.70669913e-01 -1.70669542e-01 -1.70644691e-01
 -1.70527463e-01 -1.70527231e-01 -1.70467624e-01 -1.55708156e-01
 -1.55495257e-01 -1.55494974e-01 -1.55238864e-01 -5.84730504e-02
 -5.83987862e-02 -5.83987850e-02 -5.82075183e-02 -5.82069520e-02
 -5.80892702e-02 -5.04881991e-02 -5.03443403e-02 -5.03440227e-02
 -5.01408459e-02 -5.01406858e-02 -5.01249759e-02 -5.00374223e-02
 -5.00372849e-02 -5.00172961e-02 -4.99335176e-02 -4.99332059e-02
 -4.99276497e-02 -1.11161711e-02 -1.10633199e-02 -1.10632219e-02
 -1.10201752e-02  6.74976809e-02  6.74980238e-02  6.75275410e-02
  6.75713949e-02  6.75719245e-02  6.76121267e-02  6.76123876e-02
  6.76563941e-02  6.76749468e-02  6.77708401e-02  6.77713100e-02
  6.78412258e-02  1.58978293e-01  1.58978409e-01  1.59000466e-01
  1.59131101e-01  1.59131142e-01  1.59157335e-01  1.59182659e-01
  1.59261678e-01  1.59261690e-01  1.59275865e-01  1.59275967e-01
  1.59354490e-01  1.66996986e-01  1.66997098e-01  1.67075151e-01
  1.67121301e-01  1.67121478e-01  1.67129025e-01  1.67160728e-01
  1.67245064e-01  1.67245160e-01  1.67257888e-01  1.67258011e-01
  1.67462217e-01  1.74131610e-01  1.74131670e-01  1.74140000e-01
  1.74228609e-01  1.74228662e-01  1.74273466e-01  1.98939739e-01
  1.98940273e-01  1.99032377e-01  1.99050020e-01  1.99143867e-01
  1.99143928e-01  2.51802379e-01  2.51930556e-01  2.51930661e-01
  2.52028660e-01  2.52029096e-01  2.52133853e-01  2.52147781e-01
  2.52147830e-01  2.52202246e-01  2.52271469e-01  2.52302328e-01
  2.52302881e-01  2.76649325e-01  2.76894320e-01  2.76894674e-01
  2.76999710e-01  2.77059006e-01  2.77059031e-01  2.77106896e-01
  2.77107285e-01  2.77150216e-01  2.77171737e-01  2.77249104e-01
  2.77249647e-01  2.80925393e-01  2.80925740e-01  2.81123794e-01
  2.81124460e-01  2.81128118e-01  2.81157318e-01  2.81357372e-01
  2.81357967e-01  3.40021897e-01  3.40024545e-01  3.40025388e-01] [0.46024638 0.46029922 0.46029989 0.46038654 0.46038654 0.46041978
 0.47957939 0.47957946 0.47960119 0.47966251 0.47966259 0.47979329
 0.5116253  0.51169063 0.51169072 0.51176911 0.54534154 0.54534157
 0.54539455 0.54544877 0.54548418 0.54548456 0.54551097 0.545511
 0.54555216 0.54562823 0.54562861 0.5457219  0.5503151  0.55031557
 0.55031734 0.58591773 0.58591785 0.58605921 0.58607533 0.58607544
 0.58609787 0.5877974  0.58779806 0.58788924 0.58790838 0.58790888
 0.58790974 0.58800497 0.58800561 0.61572318 0.61576443 0.61576443
 0.61584846 0.61584891 0.61590074 0.61594232 0.6159425  0.61596756
 0.61597001 0.6159702  0.6159918  0.61885522 0.66020452 0.66032632
 0.66032653 0.66033585 0.66038697 0.66040683 0.6604071  0.66048199
 0.66048219 0.66051539 0.66052857 0.6605289  0.66357307 0.66357344
 0.66362911 0.66362923 0.66365343 0.66366611 0.66375797 0.66375799
 0.66378558 0.66380897 0.66380947 0.66394923 0.67468605 0.6747305
 0.67473067 0.67476583 0.67478043 0.67478045 0.67483    0.67483251
 0.67483262 0.67483554 0.67483561 0.67486188 0.69951027 0.6995225
 0.69952255 0.6995968  0.69962615 0.69962627 0.69972372 0.69972383
 0.69973649 0.69974321 0.69974339 0.69977059 0.72507947 0.72507959
 0.72518683 0.72521113 0.72521116 0.72537025 0.72538147 0.72538147
 0.72540909 0.72541103 0.72541131 0.72545885 0.76717389 0.76731161
 0.76731214 0.76742828 0.7685333  0.81996613 0.82014659 0.82015458
 0.82015471 0.8202195  0.82021957 0.8203203  0.82032042 0.82034417
 0.82034533 0.82038823 0.82038827 0.84470375 0.84470396 0.84491287
 0.84491308 0.8449739  0.84507602 0.84912575 0.84912575 0.91194278
 0.91194292 0.91195655 0.91200203 0.91200207 0.91200226 0.91203228
 0.91203232 0.91204616 0.91206858 0.91206867 0.91210817 0.91507754
 0.91533612 0.91533641 0.91545313 0.91549768 0.91549797 0.91619275
 0.91619336 0.91624581 0.91626025 0.91630792 0.916308   0.93623472
 0.93623476 0.93641566 0.9364157  0.9364754  0.93660515 0.94046343
 0.94046357 0.94046511 0.94050306 0.94050329 0.94051367 0.94064536
 0.94067891 0.94067892 0.94071271 0.94071308 0.94075935 0.95159362
 0.95159455 0.95170118 0.95172193 0.95182989 0.95183002 0.96727612
 0.96727656 0.96734507 0.96735469 0.96735475 0.96735842 0.96742565
 0.96742598 0.98156034 0.98157122 0.98157154 0.98157617 1.02351915
 1.0235192  1.02366453 1.02368908 1.02368919 1.02372424 1.02377721
 1.02377733 1.02388026 1.02390009 1.02390015 1.02392081 1.03535838
 1.03539586 1.03539591 1.03543167 1.04173361 1.0576502  1.05767094
 1.05767095 1.05772654 1.05772663 1.05776119 1.05968074 1.05968099
 1.05977903 1.0598324  1.05983254 1.05993308 1.05996279 1.05996283
 1.05999497 1.06000895 1.06000914 1.06005578 1.07115186 1.07115194
 1.07121908 1.07130093 1.07130102 1.07130936 1.07189702 1.07189747
 1.07193859 1.0719406  1.07194061 1.07194474 1.07200051 1.07200093
 1.0938114  1.0938114  1.09387411 1.0939225  1.09392774 1.09392809
 1.09395007 1.09395035 1.09401034 1.09406458 1.09406464 1.09406567
 1.11127699 1.11133796 1.11133813 1.11143684 1.11143685 1.11147426
 1.11230497 1.11233941 1.11233963 1.11236119 1.11236119 1.11238246
 1.11247683 1.11247698 1.11249638 1.11254028 1.11256167 1.11256174
 1.17787445 1.17787457 1.17790911 1.1781234  1.17813849 1.17816723
 1.17816775 1.1781732  1.17817341 1.17819951 1.17819988 1.1782439
 1.23926197 1.23926285 1.23926611 1.24460353 1.24460361 1.24463313
 1.24465325 1.24466535 1.24466549 1.24475709 1.24475737 1.24477009
 1.24477028 1.24477561 1.24492538 1.26129217 1.26134305 1.26134306
 1.26141464 1.26141475 1.26144405 1.26152094 1.26152099 1.26155478
 1.26155485 1.26155537 1.26161711 1.2771684  1.27724637 1.2772681
 1.27726842 1.27734338 1.27737929 1.27737938 1.27739088 1.27739119
 1.27741628 1.27741659 1.27743079 1.30368801 1.30377972 1.30377988
 1.30387295 1.30387311 1.30390267 1.30395114 1.30395659 1.30395668
 1.30405839 1.30405952 1.30405962 1.32564139 1.3256819  1.32568207
 1.32573144 1.3264398  1.32649477 1.32649492 1.32654109 1.33375839
 1.33375851 1.3337846  1.3337908  1.33379089 1.33379666 1.33384653
 1.3338467  1.33385275 1.33389279 1.33389283 1.3339484  1.33407251
 1.33407256 1.3341105  1.33412309 1.33412309 1.33415249 1.34458508
 1.344632   1.34463201 1.34477166 1.34477177 1.34487549 1.34488994
 1.34489319 1.3448933  1.344952   1.34495202 1.34497034 1.35538145
 1.35559628 1.35561081 1.35561082 1.35563692 1.35563702 1.35577671
 1.35577689 1.3557998  1.35582935 1.3558719  1.3558719  1.38808015
 1.38808805 1.38809645 1.38809674 1.38816884 1.38816912 1.39018163
 1.39024103 1.39024181 1.39031533 1.39032008 1.39032011 1.39036628
 1.3903663  1.39037555 1.39038664 1.39038744 1.39039643 1.40706815
 1.40729988 1.40730032 1.4073906  1.40743129 1.40743172 1.41183497
 1.41183513 1.41192395 1.41195402 1.41204985 1.41205    1.41206096
 1.41212772 1.41212781 1.41216304 1.4121631  1.41223684 1.41359176
 1.41360555 1.41360556 1.41364116 1.41364142 1.41366377 1.44857638
 1.44857655 1.44858141 1.44877466 1.44877483 1.4488087  1.47250165
 1.472502   1.47253629 1.47253999 1.472572   1.47257207 1.47412403
 1.47419254 1.47419286 1.47422806 1.4742281  1.47426818 1.4742685
 1.47427187 1.47432747 1.47439505 1.47439505 1.47441864 1.51015646
 1.51015695 1.51028539 1.51029234 1.51029277 1.51029444 1.51043888
 1.5104392  1.55857823 1.55857826 1.55862316 1.55863794 1.55863841
 1.55865887 1.55868233 1.5586826  1.55868268 1.55872012 1.55872041
 1.55872697 1.56063001 1.56063064 1.56073398 1.56075063 1.56075149
 1.56075613 1.56085934 1.56086031 1.57206776 1.57206961 1.57220103
 1.57222763 1.57235318 1.57235319 1.58285446 1.58285752 1.58285765
 1.59475062 1.59475062 1.61160288 1.61162113 1.6116213  1.61165149
 1.61165149 1.61166388 1.61378785 1.61379777 1.61379816 1.61380073
 1.61381127 1.6138113  1.61385107 1.61385122 1.61386131 1.6139174
 1.61391763 1.61396476 1.63583734 1.63583749 1.63586931 1.63593354
 1.63594345 1.63594376 1.63600042 1.63600057 1.63601013 1.63605706
 1.63605711 1.63614702 1.64491045 1.64495646 1.64495698 1.6449977
 1.67014627 1.67024561 1.67025009 1.67025015 1.67026502 1.67026508
 1.67909836 1.67926242 1.67926297 1.67928201 1.67935277 1.67935296
 1.67936169 1.67939374 1.67939391 1.67944555 1.67947406 1.67947416
 1.72487962 1.72488674 1.7248893  1.73474269 1.73498443 1.73498446
 1.735017   1.73505232 1.73505238 1.73513471 1.73513476 1.7351416
 1.73517757 1.73522818 1.73522822 1.74697079 1.74697134 1.74704742
 1.74707714 1.74707979 1.74708571 1.74708613 1.74716511 1.74716522
 1.74719443 1.74719528 1.74738476 1.75167734 1.75177544 1.75177551
 1.75187606 1.75187617 1.75196334 1.7519634  1.75197528 1.7519801
 1.75205496 1.75207321 1.75207334 1.78463057 1.78467226 1.78469004
 1.78469011 1.78475587 1.78475593 1.80074884 1.8007491  1.80083977
 1.80084038 1.80084047 1.80085298 1.80094114 1.80094153 1.83060849
 1.83060865 1.83062352 1.83076836 1.83076855 1.83083755 1.83480001
 1.83480121 1.83484069 1.83490734 1.83495647 1.83495714 1.83499998
 1.83501387 1.83501394 1.83504983 1.83504992 1.83510198 1.844975
 1.84500955 1.84500962 1.84505991 1.84505994 1.84506483 1.84508987
 1.84508999 1.84509179 1.84511144 1.84511147 1.84511367 1.85209369
 1.85209515 1.85220236 1.85221115 1.85221128 1.85222666 1.85233406
 1.85233408 1.89857456 1.89857461 1.89861589 1.89865909 1.89867866
 1.89867879 1.89869671 1.89869713 1.89871327 1.89878451 1.89878488
 1.89880411 1.92690606 1.92701588 1.92701714 1.92714045 1.97077171
 1.97089809 1.97089874 1.97091954 1.97095638 1.97098748 1.9709877
 1.97103963 1.97103983 1.97105304 1.97106299 1.97106353 1.97315649
 1.97315664 1.9731627  2.12290747 2.12290763 2.12291975 2.12300221
 2.12300237 2.1230041  2.12303292 2.1230373  2.12303789 2.12310145
 2.12310171 2.1231484  2.22829516 2.22829608 2.2283533  2.22841918
 2.22849802 2.22849893 2.22851513 2.22854454 2.22854519 2.2285778
 2.22857888 2.22862971 2.24093487 2.2409351  2.24097914 2.24099203
 2.24103529 2.24103537 2.73788256 2.91373968 2.91374023 2.91401241
 2.91410851 2.91410937 2.91431381 2.91436872 2.91437083 2.9143717
 2.91457181 2.91457218 2.9146345  2.9420142  2.94201452 2.94240059
 2.94240091 2.94248321 2.94253929 3.0191483  3.01939756 3.01939774
 3.0196937  3.18285827 3.18302954 3.18302966 3.18328326 3.18328327
 3.18335512 3.18343514 3.18346932 3.18346935 3.18353567 3.18353579
 3.18355274 3.19919641 3.19931725 3.19931725 3.1996244  3.19962503
 3.19981208 3.21181522 3.21181547 3.21220189 3.21220214 3.21227582
 3.2123155  3.27142013 3.30059365 3.30059444 3.30084827 3.30092601
 3.30092678 3.30108165 3.3011636  3.3011637  3.30118149 3.30136295
 3.30136305 3.30141379 3.505757   3.5059834  3.50598589 3.50623363]
    CPU time for get_k_kpts   8366.59 sec, wall time    151.82 sec
    CPU time for get_j   4509.48 sec, wall time     85.55 sec
    CPU time for vj and vk  12876.17 sec, wall time    237.38 sec
E1 = -19461.43509663947  E_coul = 4327.440637591596
cycle= 5 E= -18426.0902818971  delta_E= -0.00321  |g|= 0.0103  |ddm|= 0.211
    CPU time for cycle= 5  12884.87 sec, wall time    237.65 sec
HOMO = 0.340027243584  LUMO = 0.460291861681
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-6.81633050e+01 -6.81632088e+01 -6.81631670e+01 -6.81631670e+01
 -6.81631497e+01 -6.81631277e+01 -6.81631276e+01 -6.81631265e+01
 -6.81630799e+01 -6.81630758e+01 -6.81630758e+01 -6.81630647e+01
 -6.81630524e+01 -6.81630450e+01 -6.81630449e+01 -6.81630391e+01
 -6.81629506e+01 -6.81629506e+01 -6.81629377e+01 -6.81629346e+01
 -6.81629182e+01 -6.81629182e+01 -6.81629078e+01 -6.81629078e+01
 -6.81628958e+01 -6.81628821e+01 -6.81628737e+01 -6.81628737e+01
 -6.81628393e+01 -6.81628392e+01 -6.81628264e+01 -6.81628244e+01
 -6.81628241e+01 -6.81628240e+01 -6.81628144e+01 -6.81628143e+01
 -6.81628133e+01 -6.81628128e+01 -6.81628063e+01 -6.81628062e+01
 -6.81628001e+01 -6.81628000e+01 -6.81627984e+01 -6.81627850e+01
 -6.81627849e+01 -6.81627750e+01 -6.81626915e+01 -6.81626739e+01
 -6.81626739e+01 -6.81626660e+01 -6.81626642e+01 -6.81626642e+01
 -6.81626600e+01 -6.81626517e+01 -6.81626517e+01 -6.81626395e+01
 -6.81626395e+01 -6.81626357e+01 -6.81626241e+01 -6.81626241e+01
 -6.81626232e+01 -6.81625945e+01 -6.81625864e+01 -6.81625864e+01
 -5.52790045e+00 -5.52781607e+00 -5.52776383e+00 -5.52776383e+00
 -5.52775546e+00 -5.52769657e+00 -5.52768641e+00 -5.52768640e+00
 -5.52766554e+00 -5.52766516e+00 -5.52766516e+00 -5.52764281e+00
 -5.52761929e+00 -5.52759958e+00 -5.52759958e+00 -5.52756682e+00
 -5.52753120e+00 -5.52752955e+00 -5.52752955e+00 -5.52752462e+00
 -5.52752462e+00 -5.52750058e+00 -5.52749469e+00 -5.52749468e+00
 -5.52747206e+00 -5.52747206e+00 -5.52746744e+00 -5.52742784e+00
 -5.52742524e+00 -5.52742524e+00 -5.52742450e+00 -5.52741007e+00
 -5.52741007e+00 -5.52739875e+00 -5.52739874e+00 -5.52739459e+00
 -5.52737750e+00 -5.52737079e+00 -5.52737079e+00 -5.52735815e+00
 -5.52735814e+00 -5.52735513e+00 -5.52733900e+00 -5.52733899e+00
 -5.52731965e+00 -5.52731319e+00 -5.52726790e+00 -5.52726789e+00
 -5.52726778e+00 -5.52724835e+00 -5.52724457e+00 -5.52724457e+00
 -5.52722858e+00 -5.52718656e+00 -5.52718656e+00 -5.52716606e+00
 -5.52714917e+00 -5.52714917e+00 -5.52712599e+00 -5.52712599e+00
 -5.52712567e+00 -5.52708527e+00 -5.52708527e+00 -5.52705825e+00
 -3.63836337e+00 -3.63836335e+00 -3.63833005e+00 -3.63827498e+00
 -3.63827496e+00 -3.63827048e+00 -3.63824934e+00 -3.63824933e+00
 -3.63822927e+00 -3.63822750e+00 -3.63818072e+00 -3.63818072e+00
 -3.63817177e+00 -3.63817057e+00 -3.63816730e+00 -3.63816730e+00
 -3.63816004e+00 -3.63816003e+00 -3.63815792e+00 -3.63815026e+00
 -3.63813003e+00 -3.63813002e+00 -3.63812988e+00 -3.63812634e+00
 -3.63812634e+00 -3.63812125e+00 -3.63812125e+00 -3.63809074e+00
 -3.63808405e+00 -3.63808405e+00 -3.63807188e+00 -3.63807188e+00
 -3.63805102e+00 -3.63805102e+00 -3.63801861e+00 -3.63801158e+00
 -3.63801158e+00 -3.63801157e+00 -3.63800451e+00 -3.63800450e+00
 -3.63798989e+00 -3.63798905e+00 -3.63798905e+00 -3.63798258e+00
 -3.63798258e+00 -3.63797811e+00 -3.63797806e+00 -3.63797765e+00
 -3.63797764e+00 -3.63795918e+00 -3.63794908e+00 -3.63794908e+00
 -3.63794422e+00 -3.63792801e+00 -3.63791863e+00 -3.63791833e+00
 -3.63791832e+00 -3.63791203e+00 -3.63790959e+00 -3.63790959e+00
 -3.63790523e+00 -3.63790522e+00 -3.63788076e+00 -3.63787386e+00
 -3.63787386e+00 -3.63786887e+00 -3.63786020e+00 -3.63785749e+00
 -3.63785749e+00 -3.63785400e+00 -3.63783703e+00 -3.63783703e+00
 -3.63783167e+00 -3.63781627e+00 -3.63781627e+00 -3.63780361e+00
 -3.63780159e+00 -3.63779212e+00 -3.63779212e+00 -3.63778945e+00
 -3.63777634e+00 -3.63777634e+00 -3.63776902e+00 -3.63776902e+00
 -3.63775341e+00 -3.63775341e+00 -3.63774408e+00 -3.63766256e+00
 -3.63766256e+00 -3.63765129e+00 -3.63762812e+00 -3.63761617e+00
 -3.63761617e+00 -3.63759983e+00 -3.63759983e+00 -3.63759262e+00
 -3.63758532e+00 -3.63758273e+00 -3.63758273e+00 -3.63757582e+00
 -3.63757582e+00 -3.63755699e+00 -3.63753675e+00 -3.63753675e+00
 -3.63750864e+00 -3.63750864e+00 -3.63750067e+00 -3.63749345e+00
 -3.63746502e+00 -3.63744737e+00 -3.63744287e+00 -3.63744287e+00
 -3.63741638e+00 -3.63741638e+00 -3.63739616e+00 -3.63739616e+00
 -3.63739337e+00 -3.63738742e+00 -3.63737682e+00 -3.63737656e+00
 -3.63737656e+00 -3.63736950e+00 -3.63736950e+00 -3.63734752e+00
 -3.63734752e+00 -3.63733744e+00 -3.63733039e+00 -3.63733039e+00
 -3.63731845e+00 -3.63731842e+00 -3.63731015e+00 -3.63731015e+00
 -3.63730045e+00 -3.63730045e+00 -3.63729153e+00 -3.63727354e+00
 -3.63726136e+00 -3.63726136e+00 -3.63725147e+00 -3.63723736e+00
 -3.63723224e+00 -3.63723224e+00 -3.63721690e+00 -3.63720878e+00
 -3.63720878e+00 -3.63720727e+00 -3.63720727e+00 -3.63719392e+00
 -3.63719289e+00 -3.63719288e+00 -3.63716909e+00 -3.63715236e+00
 -3.63715236e+00 -3.63715058e+00 -3.63714191e+00 -3.63714191e+00
 -3.63712763e+00 -3.63712763e+00 -3.63711239e+00 -3.63710717e+00
 -3.63710717e+00 -3.63710301e+00 -3.63708872e+00 -3.63708622e+00
 -3.63708622e+00 -3.63707836e+00 -3.63707505e+00 -3.63707505e+00
 -3.63706480e+00 -3.63706480e+00 -3.63705579e+00 -3.63705579e+00
 -3.63705524e+00 -3.63705109e+00 -3.63705004e+00 -3.63703748e+00
 -3.63703748e+00 -3.63703047e+00 -3.63703046e+00 -3.63701999e+00
 -3.63701800e+00 -3.63701731e+00 -3.63701731e+00 -3.63700538e+00
 -3.63700368e+00 -3.63700367e+00 -3.63699972e+00 -3.63698437e+00
 -3.63698437e+00 -3.63697366e+00 -3.63696525e+00 -3.63696525e+00
 -2.77734012e-01 -2.21595142e-01 -2.21483109e-01 -2.21446876e-01
 -2.21446717e-01 -2.21361853e-01 -2.21361695e-01 -1.70944961e-01
 -1.70895267e-01 -1.70895164e-01 -1.70875655e-01 -1.70837447e-01
 -1.70798815e-01 -1.70798577e-01 -1.70742026e-01 -1.70741505e-01
 -1.70705320e-01 -1.70684546e-01 -1.70684377e-01 -1.55511276e-01
 -1.55488793e-01 -1.55488532e-01 -1.55467762e-01 -5.83205271e-02
 -5.83107219e-02 -5.83101729e-02 -5.82930583e-02 -5.82930449e-02
 -5.82857154e-02 -5.02242591e-02 -5.01918634e-02 -5.01913803e-02
 -5.01814171e-02 -5.01811017e-02 -5.01592901e-02 -5.01027494e-02
 -5.01025959e-02 -5.00959897e-02 -5.00571454e-02 -5.00568452e-02
 -5.00027044e-02 -1.10917819e-02 -1.10863256e-02 -1.10861842e-02
 -1.10820287e-02  6.75294250e-02  6.75616291e-02  6.75620987e-02
  6.76062747e-02  6.76153892e-02  6.76263661e-02  6.76266037e-02
  6.76483355e-02  6.76488503e-02  6.76666308e-02  6.76794844e-02
  6.76798204e-02  1.59095120e-01  1.59107097e-01  1.59107227e-01
  1.59133476e-01  1.59133516e-01  1.59152537e-01  1.59161544e-01
  1.59194428e-01  1.59194433e-01  1.59240321e-01  1.59240450e-01
  1.59241162e-01  1.67079764e-01  1.67128221e-01  1.67128286e-01
  1.67154862e-01  1.67154946e-01  1.67160204e-01  1.67183405e-01
  1.67189443e-01  1.67201958e-01  1.67202039e-01  1.67214216e-01
  1.67214301e-01  1.74165866e-01  1.74165925e-01  1.74167457e-01
  1.74172944e-01  1.74173020e-01  1.74173021e-01  1.99053080e-01
  1.99053140e-01  1.99059245e-01  1.99060970e-01  1.99067871e-01
  1.99068398e-01  2.52047178e-01  2.52065427e-01  2.52065515e-01
  2.52086186e-01  2.52086769e-01  2.52091993e-01  2.52126408e-01
  2.52131261e-01  2.52131746e-01  2.52171334e-01  2.52171391e-01
  2.52189293e-01  2.77021221e-01  2.77021354e-01  2.77027665e-01
  2.77033183e-01  2.77033452e-01  2.77045309e-01  2.77045957e-01
  2.77065895e-01  2.77080125e-01  2.77116847e-01  2.77117296e-01
  2.77188822e-01  2.81132687e-01  2.81133249e-01  2.81147994e-01
  2.81150670e-01  2.81151320e-01  2.81152179e-01  2.81169916e-01
  2.81170223e-01  3.40024041e-01  3.40026406e-01  3.40027244e-01] [0.46029186 0.46029493 0.46029493 0.46030119 0.46030185 0.46030524
 0.4795703  0.47962058 0.47963155 0.47963159 0.47964162 0.47964166
 0.51163036 0.51163669 0.51163678 0.51164239 0.5454223  0.54545798
 0.5454582  0.5454693  0.54547748 0.54548816 0.54548836 0.54550174
 0.54550179 0.54550618 0.5455066  0.54550661 0.55031393 0.55031439
 0.5503159  0.58595872 0.58598832 0.5859999  0.58599999 0.58602993
 0.58603002 0.58789056 0.58789123 0.58789864 0.58789892 0.58789914
 0.58790144 0.58790971 0.58791032 0.61580519 0.61583247 0.61583268
 0.61584    0.61584659 0.61584689 0.61587679 0.61589167 0.61589216
 0.61590801 0.61590803 0.61592921 0.61875278 0.66036937 0.66037412
 0.66037445 0.66037736 0.66037747 0.66040945 0.6604096  0.66042943
 0.66045325 0.66045348 0.66045745 0.66050255 0.66358352 0.66363954
 0.66364001 0.66366848 0.6636855  0.66368554 0.66369686 0.66371763
 0.66372319 0.66372355 0.66374579 0.66374596 0.67474272 0.67475557
 0.67475565 0.67476133 0.67476146 0.67476732 0.67478595 0.67478598
 0.67479239 0.67480414 0.67480431 0.67482349 0.69959779 0.69960174
 0.69960578 0.69960587 0.69961121 0.69961138 0.69967307 0.69967319
 0.69968261 0.69969143 0.69969148 0.69969912 0.72519358 0.72521935
 0.72523113 0.72523128 0.72525011 0.72527143 0.72527153 0.72531673
 0.72531675 0.72532799 0.72533035 0.72533047 0.76729234 0.76730194
 0.76730245 0.76731366 0.76852089 0.82018144 0.82018958 0.82018974
 0.82020098 0.820201   0.82020924 0.82020927 0.82022719 0.82026644
 0.8202666  0.82027243 0.82031345 0.84472024 0.84480666 0.84483336
 0.84483355 0.84489125 0.84489145 0.8491216  0.8491216  0.91198285
 0.91199788 0.91199801 0.91199995 0.91200571 0.91200574 0.91201098
 0.91201621 0.9120165  0.91201678 0.91202092 0.91202134 0.91532695
 0.91532706 0.91534103 0.91534114 0.91535952 0.91544782 0.91623569
 0.91623576 0.9162414  0.91624157 0.91624476 0.91624535 0.93628147
 0.93637504 0.9364034  0.93640344 0.93646031 0.93646036 0.94053713
 0.94055094 0.94055129 0.94056821 0.94056832 0.94057256 0.94057984
 0.94057989 0.94058018 0.9405944  0.94059533 0.94059551 0.95167528
 0.9516754  0.95168484 0.95168607 0.95169647 0.95169739 0.96732436
 0.96732469 0.96733156 0.96733188 0.96733211 0.96733233 0.96733813
 0.96733862 0.98153741 0.98154026 0.98154158 0.98154201 1.02363911
 1.02368791 1.02368809 1.02370692 1.02373183 1.02374789 1.02374797
 1.02376336 1.0237634  1.02377682 1.02380288 1.02380293 1.03537029
 1.03537142 1.03537145 1.0353758  1.0417479  1.05766467 1.05766802
 1.05766804 1.0576733  1.0576733  1.05767552 1.05980772 1.05983806
 1.05983831 1.05984769 1.05987387 1.0598918  1.05989192 1.05991848
 1.05991859 1.05994082 1.05995217 1.0599524  1.0712328  1.07123752
 1.07124299 1.07124305 1.07126412 1.07126418 1.07191547 1.07191598
 1.07191971 1.07192006 1.07192092 1.07192207 1.07192843 1.07192868
 1.09387797 1.09389562 1.0938958  1.09390616 1.09392487 1.09392522
 1.09393224 1.09393767 1.09393792 1.09393806 1.09395539 1.09395551
 1.11135951 1.1113631  1.11136318 1.11137244 1.11137255 1.11137762
 1.11237356 1.11237364 1.11237933 1.11240095 1.11240111 1.11240115
 1.11240893 1.11241799 1.11241812 1.11242146 1.11242163 1.11243293
 1.17802365 1.1780237  1.17802657 1.17805686 1.17806684 1.17806741
 1.17808049 1.17808099 1.17809114 1.17814819 1.17815116 1.17815126
 1.23924109 1.23924196 1.23924445 1.24462798 1.24466205 1.24466633
 1.24466633 1.24468849 1.24470093 1.24470095 1.24470342 1.24470343
 1.24471129 1.24471142 1.24471604 1.26137141 1.2614076  1.26140767
 1.26142134 1.26143796 1.26143801 1.26147377 1.26148306 1.26148321
 1.26150562 1.26150565 1.26153119 1.27727739 1.27728522 1.27728552
 1.27728599 1.27728612 1.27731136 1.27731139 1.27732779 1.27735154
 1.27735182 1.27736031 1.27739008 1.30383799 1.30385583 1.30385595
 1.30387576 1.30387585 1.30390436 1.30393253 1.30394986 1.30395001
 1.30396015 1.30396029 1.30399953 1.32567248 1.32567687 1.32567704
 1.32568157 1.3264666  1.32647092 1.32647108 1.32647553 1.33377719
 1.33380998 1.33381577 1.33381587 1.33383146 1.33383924 1.3338394
 1.33385579 1.33385612 1.33385881 1.33385885 1.33386784 1.33404859
 1.33405107 1.33405109 1.33406353 1.33406366 1.33406777 1.34472195
 1.34475309 1.34475317 1.34475838 1.34477037 1.34477037 1.34480517
 1.34482154 1.34482163 1.34484816 1.34484817 1.34487314 1.35562865
 1.35563558 1.35563569 1.35565    1.35565007 1.35565434 1.35565438
 1.35567149 1.35571226 1.35571227 1.35572005 1.35576343 1.38807563
 1.38807589 1.38809262 1.38809287 1.38810081 1.38812512 1.39025384
 1.39026762 1.39026764 1.39027282 1.39027363 1.3902766  1.39029552
 1.39029556 1.39030439 1.39031701 1.39031779 1.39033855 1.40726801
 1.40726829 1.40728265 1.40728294 1.40729932 1.40737581 1.41197633
 1.41197634 1.41197791 1.41198524 1.41200516 1.41200533 1.41204709
 1.41204713 1.41206767 1.41208999 1.41209211 1.41209224 1.41362095
 1.41362265 1.41362292 1.41362646 1.41362653 1.41362794 1.44863768
 1.44865696 1.44865714 1.44866686 1.44867003 1.44867021 1.47252808
 1.47252814 1.4725309  1.47253204 1.47253368 1.47253404 1.47419453
 1.47421059 1.47421066 1.47423538 1.47423663 1.47423684 1.47424786
 1.47427013 1.47427015 1.47428136 1.47428167 1.47428547 1.51025538
 1.51025572 1.51026809 1.51026851 1.51026933 1.51027009 1.51027945
 1.51027995 1.55860378 1.55861229 1.5586125  1.55863182 1.55863389
 1.55863401 1.55863827 1.5586471  1.55864754 1.55865173 1.55866208
 1.55866209 1.56071707 1.56071796 1.56072624 1.56072702 1.56072726
 1.56072843 1.56073858 1.56073924 1.57216772 1.57216778 1.57218146
 1.57218183 1.57219145 1.5721933  1.58282825 1.58282837 1.58282863
 1.59472345 1.59472345 1.61160542 1.61160665 1.61160671 1.61160916
 1.61160925 1.61161119 1.6137827  1.61380206 1.61380229 1.61381377
 1.61382196 1.61382206 1.61384028 1.61384337 1.61384376 1.61385065
 1.61385068 1.61386304 1.63592314 1.63594326 1.63594496 1.63594498
 1.63596778 1.63597038 1.6359704  1.63597287 1.63597307 1.63597779
 1.63597793 1.63597992 1.64493026 1.6449326  1.64493314 1.64493809
 1.67019817 1.6701982  1.6702072  1.67020724 1.6702141  1.67024427
 1.67927425 1.67927971 1.67928006 1.6792807  1.67928096 1.67930725
 1.6793074  1.67932722 1.6793482  1.67935011 1.67935052 1.67940061
 1.72487298 1.72487998 1.72488253 1.73501934 1.73502548 1.73502563
 1.73503381 1.73503388 1.73504791 1.73504799 1.73507362 1.7351
 1.73510577 1.73510585 1.7351712  1.74701228 1.7470563  1.74705724
 1.74708783 1.74708829 1.74708859 1.74710642 1.74711128 1.74712013
 1.74712016 1.74712854 1.74712904 1.75183454 1.7518473  1.7518474
 1.7518641  1.75186456 1.75186459 1.75190978 1.75190988 1.75191064
 1.75194548 1.75194562 1.75195801 1.78467073 1.78467078 1.78469203
 1.78469209 1.78470271 1.78473559 1.80082653 1.80082688 1.80083324
 1.80083395 1.80083499 1.80083525 1.8008439  1.8008441  1.83065835
 1.83069426 1.83069578 1.83069597 1.83070006 1.83070027 1.83489997
 1.83490274 1.83490367 1.83491766 1.8349179  1.83492382 1.8349399
 1.83494503 1.83494506 1.834977   1.83498397 1.83498524 1.84503891
 1.84504784 1.84504801 1.84505009 1.84505031 1.84505473 1.84506882
 1.84506883 1.84507196 1.84508157 1.84508165 1.84509562 1.85217992
 1.85218002 1.85219117 1.85219167 1.85219207 1.85219247 1.85220126
 1.8522028  1.89866725 1.89867133 1.89867455 1.89867482 1.89867714
 1.89867752 1.89868231 1.89868852 1.89868859 1.89869331 1.89870155
 1.89870164 1.92701182 1.92702504 1.92702634 1.92703164 1.97092028
 1.97092555 1.97092566 1.97093047 1.97093093 1.9709573  1.97095739
 1.97097755 1.97099795 1.97099817 1.97099876 1.97104626 1.97312933
 1.97312947 1.97313087 2.12298558 2.12299558 2.12299979 2.12300063
 2.1230066  2.12300679 2.12301141 2.12301309 2.12301432 2.12301728
 2.12301744 2.12301786 2.22841469 2.22841469 2.22841597 2.22843449
 2.22844894 2.22844988 2.22847783 2.22847858 2.22849349 2.22852678
 2.22852782 2.22852797 2.24096851 2.24096862 2.24097234 2.24097503
 2.24097879 2.24097884 2.73783682 2.9140376  2.91408924 2.91408932
 2.9141368  2.91416802 2.91420317 2.91420375 2.91425649 2.91425726
 2.91430057 2.91433132 2.91433178 2.94211939 2.94223221 2.94226825
 2.94226854 2.94235583 2.94235612 3.0193452  3.01937126 3.01937147
 3.01939297 3.18318141 3.18321876 3.18321884 3.18322807 3.18322808
 3.18323726 3.18329564 3.18329571 3.18331984 3.18336707 3.18336719
 3.1834289  3.19941572 3.19943222 3.19943284 3.19945918 3.19945918
 3.19946898 3.21192681 3.21203238 3.21206643 3.21206667 3.21215096
 3.2121512  3.27138556 3.30087684 3.30091722 3.30091737 3.30096058
 3.30098348 3.30101667 3.30101707 3.30106485 3.30106515 3.30110015
 3.30112979 3.30113032 3.5059278  3.50595848 3.50596115 3.50596909]
    CPU time for get_k_kpts   8515.88 sec, wall time    153.90 sec
    CPU time for get_j   4584.88 sec, wall time     85.53 sec
    CPU time for vj and vk  13100.86 sec, wall time    239.43 sec
E1 = -19461.43990712941  E_coul = 4327.445411349265
cycle= 6 E= -18426.0903186294  delta_E= -3.67e-05  |g|= 0.00386  |ddm|= 0.0357
    CPU time for cycle= 6  13109.27 sec, wall time    239.69 sec
HOMO = 0.340035342143  LUMO = 0.460258340352
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-6.81630131e+01 -6.81629825e+01 -6.81629825e+01 -6.81629749e+01
 -6.81629666e+01 -6.81629666e+01 -6.81629499e+01 -6.81629315e+01
 -6.81629314e+01 -6.81629236e+01 -6.81629126e+01 -6.81629125e+01
 -6.81629125e+01 -6.81629016e+01 -6.81628981e+01 -6.81628980e+01
 -6.81628862e+01 -6.81628711e+01 -6.81628710e+01 -6.81628576e+01
 -6.81628549e+01 -6.81628548e+01 -6.81628547e+01 -6.81628437e+01
 -6.81628431e+01 -6.81628431e+01 -6.81628272e+01 -6.81628226e+01
 -6.81628191e+01 -6.81628190e+01 -6.81628120e+01 -6.81628120e+01
 -6.81628089e+01 -6.81628082e+01 -6.81628081e+01 -6.81628015e+01
 -6.81628015e+01 -6.81627990e+01 -6.81627990e+01 -6.81627955e+01
 -6.81627925e+01 -6.81627777e+01 -6.81627776e+01 -6.81627689e+01
 -6.81627538e+01 -6.81627538e+01 -6.81627533e+01 -6.81627419e+01
 -6.81627419e+01 -6.81627403e+01 -6.81627189e+01 -6.81627189e+01
 -6.81627156e+01 -6.81627069e+01 -6.81627034e+01 -6.81627034e+01
 -6.81627001e+01 -6.81627001e+01 -6.81626909e+01 -6.81626776e+01
 -6.81626776e+01 -6.81626757e+01 -6.81626250e+01 -6.81625084e+01
 -5.52765978e+00 -5.52764684e+00 -5.52764684e+00 -5.52763585e+00
 -5.52762410e+00 -5.52761205e+00 -5.52761204e+00 -5.52759776e+00
 -5.52759322e+00 -5.52759322e+00 -5.52756764e+00 -5.52756764e+00
 -5.52755653e+00 -5.52754116e+00 -5.52754115e+00 -5.52753422e+00
 -5.52752673e+00 -5.52751933e+00 -5.52751933e+00 -5.52750428e+00
 -5.52750064e+00 -5.52750064e+00 -5.52748852e+00 -5.52748607e+00
 -5.52748154e+00 -5.52748154e+00 -5.52746584e+00 -5.52746082e+00
 -5.52746082e+00 -5.52744416e+00 -5.52744416e+00 -5.52744169e+00
 -5.52743777e+00 -5.52741093e+00 -5.52741093e+00 -5.52740531e+00
 -5.52740531e+00 -5.52738318e+00 -5.52738084e+00 -5.52737384e+00
 -5.52737384e+00 -5.52735946e+00 -5.52735946e+00 -5.52734250e+00
 -5.52732785e+00 -5.52732171e+00 -5.52732171e+00 -5.52731591e+00
 -5.52730967e+00 -5.52730966e+00 -5.52728629e+00 -5.52727637e+00
 -5.52726096e+00 -5.52726096e+00 -5.52724894e+00 -5.52724894e+00
 -5.52722262e+00 -5.52722262e+00 -5.52721713e+00 -5.52721305e+00
 -5.52721305e+00 -5.52718931e+00 -5.52712471e+00 -5.52708228e+00
 -3.63813683e+00 -3.63813544e+00 -3.63813543e+00 -3.63812040e+00
 -3.63812039e+00 -3.63811808e+00 -3.63811457e+00 -3.63811456e+00
 -3.63809973e+00 -3.63809973e+00 -3.63809558e+00 -3.63809039e+00
 -3.63808936e+00 -3.63808936e+00 -3.63808358e+00 -3.63808358e+00
 -3.63808130e+00 -3.63808129e+00 -3.63807799e+00 -3.63807799e+00
 -3.63807600e+00 -3.63807599e+00 -3.63807177e+00 -3.63806873e+00
 -3.63806118e+00 -3.63806117e+00 -3.63805584e+00 -3.63805584e+00
 -3.63805376e+00 -3.63805196e+00 -3.63804312e+00 -3.63804311e+00
 -3.63803730e+00 -3.63803328e+00 -3.63803328e+00 -3.63803003e+00
 -3.63802957e+00 -3.63802956e+00 -3.63802400e+00 -3.63802400e+00
 -3.63802214e+00 -3.63801161e+00 -3.63801161e+00 -3.63800729e+00
 -3.63800729e+00 -3.63800691e+00 -3.63799648e+00 -3.63799647e+00
 -3.63799614e+00 -3.63799605e+00 -3.63799118e+00 -3.63798296e+00
 -3.63797727e+00 -3.63797727e+00 -3.63797676e+00 -3.63797193e+00
 -3.63796904e+00 -3.63796903e+00 -3.63794516e+00 -3.63794515e+00
 -3.63793679e+00 -3.63793678e+00 -3.63790396e+00 -3.63789456e+00
 -3.63789279e+00 -3.63789278e+00 -3.63786291e+00 -3.63785854e+00
 -3.63785853e+00 -3.63785363e+00 -3.63785363e+00 -3.63785109e+00
 -3.63784300e+00 -3.63784299e+00 -3.63783184e+00 -3.63782432e+00
 -3.63781966e+00 -3.63781966e+00 -3.63780492e+00 -3.63780492e+00
 -3.63780435e+00 -3.63779517e+00 -3.63779384e+00 -3.63779384e+00
 -3.63779043e+00 -3.63777232e+00 -3.63777231e+00 -3.63760356e+00
 -3.63759586e+00 -3.63759585e+00 -3.63759026e+00 -3.63758737e+00
 -3.63758098e+00 -3.63758098e+00 -3.63757619e+00 -3.63757619e+00
 -3.63757543e+00 -3.63756792e+00 -3.63756792e+00 -3.63756492e+00
 -3.63756492e+00 -3.63756320e+00 -3.63756320e+00 -3.63755855e+00
 -3.63755369e+00 -3.63741571e+00 -3.63741571e+00 -3.63740641e+00
 -3.63739801e+00 -3.63739801e+00 -3.63739329e+00 -3.63738895e+00
 -3.63738895e+00 -3.63737852e+00 -3.63737852e+00 -3.63737539e+00
 -3.63736490e+00 -3.63736237e+00 -3.63735799e+00 -3.63735799e+00
 -3.63732914e+00 -3.63732163e+00 -3.63732163e+00 -3.63730264e+00
 -3.63730264e+00 -3.63729342e+00 -3.63728483e+00 -3.63728483e+00
 -3.63727257e+00 -3.63725940e+00 -3.63725459e+00 -3.63724083e+00
 -3.63724083e+00 -3.63723787e+00 -3.63722638e+00 -3.63722637e+00
 -3.63722210e+00 -3.63722210e+00 -3.63721337e+00 -3.63721038e+00
 -3.63721037e+00 -3.63720634e+00 -3.63720633e+00 -3.63720134e+00
 -3.63719424e+00 -3.63719424e+00 -3.63718640e+00 -3.63718640e+00
 -3.63717797e+00 -3.63717582e+00 -3.63717332e+00 -3.63717263e+00
 -3.63717262e+00 -3.63716987e+00 -3.63716953e+00 -3.63716953e+00
 -3.63715981e+00 -3.63715980e+00 -3.63715850e+00 -3.63715117e+00
 -3.63715116e+00 -3.63715045e+00 -3.63714052e+00 -3.63713616e+00
 -3.63713615e+00 -3.63713475e+00 -3.63713397e+00 -3.63713396e+00
 -3.63713300e+00 -3.63711745e+00 -3.63711745e+00 -3.63711525e+00
 -3.63711298e+00 -3.63711298e+00 -3.63710817e+00 -3.63710817e+00
 -3.63710311e+00 -3.63710311e+00 -3.63709902e+00 -3.63709482e+00
 -3.63709482e+00 -3.63708641e+00 -3.63708284e+00 -3.63708173e+00
 -3.63708172e+00 -3.63707158e+00 -3.63706981e+00 -3.63702870e+00
 -3.63702505e+00 -3.63702505e+00 -3.63698824e+00 -3.63698824e+00
 -2.77739787e-01 -2.21474456e-01 -2.21474235e-01 -2.21464134e-01
 -2.21457043e-01 -2.21456822e-01 -2.21391897e-01 -1.70847331e-01
 -1.70847279e-01 -1.70836099e-01 -1.70827582e-01 -1.70821366e-01
 -1.70820844e-01 -1.70790562e-01 -1.70790184e-01 -1.70780007e-01
 -1.70772622e-01 -1.70772513e-01 -1.70720083e-01 -1.55528365e-01
 -1.55487219e-01 -1.55486955e-01 -1.55450721e-01 -5.83367230e-02
 -5.83182080e-02 -5.83176597e-02 -5.82865088e-02 -5.82865029e-02
 -5.82738188e-02 -5.01584191e-02 -5.01570149e-02 -5.01569096e-02
 -5.01428716e-02 -5.01423499e-02 -5.01419228e-02 -5.01403306e-02
 -5.01192006e-02 -5.01188951e-02 -5.00953023e-02 -5.00952899e-02
 -5.00865984e-02 -1.11053036e-02 -1.10967135e-02 -1.10965914e-02
 -1.10888202e-02  6.75995566e-02  6.75998932e-02  6.76037781e-02
  6.76080463e-02  6.76083877e-02  6.76140244e-02  6.76142435e-02
  6.76146165e-02  6.76194689e-02  6.76322796e-02  6.76327390e-02
  6.76441708e-02  1.59147742e-01  1.59156970e-01  1.59157070e-01
  1.59159010e-01  1.59159031e-01  1.59177501e-01  1.59178105e-01
  1.59178161e-01  1.59181269e-01  1.59190320e-01  1.59195217e-01
  1.59195319e-01  1.67141853e-01  1.67141868e-01  1.67156201e-01
  1.67165895e-01  1.67166252e-01  1.67166361e-01  1.67171826e-01
  1.67171964e-01  1.67184320e-01  1.67193070e-01  1.67193091e-01
  1.67193189e-01  1.74153458e-01  1.74153512e-01  1.74155187e-01
  1.74169722e-01  1.74170286e-01  1.74170338e-01  1.99064240e-01
  1.99064298e-01  1.99078154e-01  1.99081380e-01  1.99095727e-01
  1.99096254e-01  2.52093194e-01  2.52104984e-01  2.52105458e-01
  2.52109541e-01  2.52109720e-01  2.52131046e-01  2.52131455e-01
  2.52136745e-01  2.52139275e-01  2.52143793e-01  2.52166770e-01
  2.52166867e-01  2.77049725e-01  2.77060487e-01  2.77061062e-01
  2.77070843e-01  2.77070981e-01  2.77071427e-01  2.77093551e-01
  2.77093819e-01  2.77093998e-01  2.77097754e-01  2.77128564e-01
  2.77128661e-01  2.81132941e-01  2.81133511e-01  2.81163647e-01
  2.81168531e-01  2.81169150e-01  2.81169901e-01  2.81203258e-01
  2.81203597e-01  3.40032190e-01  3.40034506e-01  3.40035342e-01] [0.46025834 0.46026427 0.46026427 0.46027773 0.46027839 0.46028596
 0.47959369 0.47959376 0.47961226 0.47961816 0.47961823 0.47962161
 0.51158709 0.51159948 0.51159958 0.51161011 0.54544117 0.54544147
 0.54545367 0.54546395 0.54546422 0.54546441 0.54547469 0.54547473
 0.54547666 0.54549112 0.54549114 0.54549899 0.55032007 0.55032053
 0.55032182 0.58597466 0.58597478 0.58597845 0.58598816 0.58598827
 0.58600885 0.58788685 0.5878875  0.5879015  0.58790192 0.58790412
 0.58790426 0.58792117 0.58792181 0.61584234 0.61584288 0.61584313
 0.61584912 0.6158494  0.61584968 0.61585655 0.61585799 0.6158581
 0.61587301 0.61587322 0.61588343 0.61868487 0.66039693 0.66040782
 0.66041007 0.66041034 0.66042337 0.66042355 0.66042438 0.66043044
 0.66043053 0.66043515 0.66044008 0.66044013 0.66365651 0.66365651
 0.66366467 0.66366498 0.66366631 0.66366637 0.66366782 0.66366835
 0.66368624 0.66369251 0.66369291 0.66370452 0.67476386 0.674767
 0.67476759 0.67476775 0.6747692  0.67476922 0.67477288 0.6747757
 0.67477588 0.67478192 0.67478192 0.67478514 0.69963006 0.69963227
 0.69963237 0.69963674 0.69963945 0.6996395  0.6996498  0.69964998
 0.69965218 0.69966342 0.69966353 0.69966603 0.72523835 0.72523856
 0.72524537 0.72524548 0.72524844 0.72524852 0.72526694 0.72526705
 0.72527245 0.72527257 0.72527418 0.72530621 0.76727517 0.76729409
 0.7672946  0.7673165  0.76850819 0.82019627 0.82020057 0.82020078
 0.82020899 0.82021036 0.8202104  0.82021855 0.82023065 0.82023074
 0.82023285 0.82025017 0.82025027 0.84478978 0.8447901  0.8447937
 0.84479402 0.84479753 0.84484203 0.84912675 0.84912675 0.91199487
 0.91199501 0.91199784 0.91200257 0.91200279 0.91200408 0.91200661
 0.91200667 0.91201074 0.91201679 0.91201731 0.91201737 0.91533589
 0.91534115 0.91534142 0.91535559 0.91538867 0.91538893 0.91623259
 0.91623267 0.91624128 0.91624295 0.91625024 0.91625085 0.93638539
 0.9363854  0.93638805 0.93638807 0.93639584 0.93643707 0.94054505
 0.94054548 0.94054548 0.94055394 0.9405543  0.94055619 0.94058063
 0.94058088 0.94058402 0.94058625 0.94058802 0.94058814 0.95165482
 0.95165494 0.95167241 0.9516751  0.95169347 0.95169438 0.96731152
 0.96731185 0.96732358 0.96732439 0.96732443 0.9673252  0.96733612
 0.96733659 0.98152313 0.98152667 0.9815278  0.98152844 1.02370771
 1.02370776 1.02371675 1.0237218  1.02372346 1.02372348 1.02374088
 1.02374253 1.02374295 1.02374605 1.02374607 1.02378215 1.03535885
 1.03536262 1.03536264 1.03536995 1.04174901 1.05764875 1.05765443
 1.05765449 1.05766356 1.05766358 1.05766712 1.05986398 1.05986409
 1.05987208 1.0598726  1.05987675 1.05987691 1.05988549 1.05988587
 1.05989567 1.05990398 1.05990413 1.05992739 1.07123829 1.07123837
 1.07124044 1.07125725 1.07125733 1.071268   1.0719072  1.07190764
 1.07191583 1.07191634 1.07191657 1.07191889 1.07192617 1.07192644
 1.09389638 1.09389643 1.09390091 1.09391119 1.09391151 1.0939124
 1.09391828 1.09392051 1.09392085 1.09392829 1.09392829 1.09394316
 1.11134994 1.11135612 1.11135617 1.1113724  1.11137253 1.11138213
 1.11237438 1.11237449 1.11237961 1.11238014 1.11238703 1.11238713
 1.11240403 1.11240515 1.11240535 1.11241165 1.11241166 1.11241226
 1.17805434 1.17805475 1.17805972 1.17806086 1.17806369 1.17806588
 1.1780664  1.17807076 1.17807091 1.17810072 1.17810079 1.17810798
 1.23923483 1.2392357  1.23923807 1.24465571 1.24465576 1.24467198
 1.24467273 1.24467284 1.244676   1.24468544 1.24468547 1.24468668
 1.24469402 1.24469411 1.24469735 1.26143573 1.26144263 1.26144287
 1.26144347 1.26144359 1.26144476 1.26145488 1.26145494 1.26145938
 1.26147032 1.2614704  1.26148242 1.27729544 1.2773006  1.2773019
 1.27730218 1.27730586 1.27730883 1.27730903 1.27732035 1.27732039
 1.27732204 1.27732563 1.27732589 1.30389278 1.30389288 1.30389394
 1.30390516 1.30390695 1.30390712 1.30390739 1.30392397 1.30392408
 1.30393416 1.30393419 1.30394206 1.32566725 1.325675   1.32567518
 1.32568251 1.32645436 1.32646226 1.32646241 1.32647091 1.3338195
 1.3338196  1.33382795 1.33382959 1.33382974 1.33383911 1.33384144
 1.33384157 1.33384337 1.33384466 1.33384482 1.33384789 1.33403355
 1.33403801 1.33403802 1.33404982 1.33404997 1.33405716 1.34476741
 1.34476779 1.34476794 1.34477607 1.34477615 1.34478303 1.34478397
 1.34479417 1.34479418 1.34481325 1.34481333 1.34482707 1.35563842
 1.35564255 1.35564258 1.35565431 1.35565744 1.35565745 1.35567098
 1.35567722 1.3556774  1.35568001 1.35570214 1.35570225 1.38807179
 1.38808635 1.38808688 1.3880869  1.38808923 1.38808955 1.39026802
 1.39026928 1.39026934 1.39027107 1.39027144 1.39027211 1.39027311
 1.39027937 1.39028015 1.39029001 1.39029001 1.3902926  1.40727056
 1.40727493 1.40727529 1.40728443 1.40731364 1.40731402 1.41200345
 1.41200347 1.41200709 1.41201972 1.41201981 1.41202222 1.4120223
 1.41203517 1.41203534 1.41204794 1.41204807 1.41206233 1.41361811
 1.41362144 1.41362172 1.41362771 1.41362776 1.41363021 1.44863343
 1.44863359 1.44863905 1.44866883 1.448669   1.44867    1.47252532
 1.47252539 1.47253034 1.47253159 1.47253594 1.4725363  1.47421806
 1.47421823 1.47422345 1.47422935 1.4742294  1.47423766 1.47424349
 1.47424364 1.47424605 1.4742497  1.47425493 1.47425517 1.51023657
 1.51023689 1.51026013 1.51026054 1.51026113 1.51026266 1.51028133
 1.51028182 1.55861906 1.55861911 1.55862078 1.55862366 1.55862507
 1.55862527 1.55862683 1.55862844 1.55862849 1.55863536 1.5586354
 1.55864476 1.56070367 1.5607046  1.56072066 1.56072163 1.56072263
 1.56072284 1.56074192 1.56074258 1.57214682 1.57214686 1.57217003
 1.57217246 1.57219143 1.57219329 1.5828215  1.58282162 1.58282188
 1.59471431 1.59471431 1.6115934  1.61159546 1.61159547 1.61160024
 1.61160027 1.61160344 1.61380937 1.61381236 1.61381239 1.6138204
 1.61382057 1.61382458 1.61382736 1.61382756 1.61382918 1.61382941
 1.61382994 1.61383148 1.63593983 1.63593986 1.63595179 1.63595511
 1.63595728 1.63595756 1.63596353 1.63596357 1.63596599 1.63598071
 1.63598082 1.6359819  1.64491956 1.64492482 1.64492533 1.64493377
 1.67019756 1.6701987  1.67019986 1.6701999  1.67021038 1.67021042
 1.67928172 1.67929236 1.6792931  1.67929311 1.67930089 1.67930094
 1.67930849 1.6793122  1.67931225 1.67931632 1.67932858 1.67932862
 1.72487038 1.72487736 1.72487991 1.73503784 1.73504969 1.73504971
 1.73505376 1.73505386 1.73505638 1.735063   1.73507315 1.73507317
 1.73507736 1.73510005 1.73510006 1.74705582 1.74705589 1.74707721
 1.74707911 1.74707924 1.74708043 1.74708616 1.74709066 1.74709163
 1.74710083 1.74710103 1.74710421 1.75185484 1.75186568 1.75186585
 1.75186945 1.75186957 1.75188091 1.75188103 1.75188611 1.75189016
 1.75189689 1.75191173 1.75191174 1.78467806 1.78469398 1.78469699
 1.78469707 1.78469781 1.78469788 1.80081818 1.80081857 1.80083219
 1.80083236 1.80083401 1.80083422 1.8008497  1.80084991 1.83066801
 1.83066817 1.83067861 1.8306992  1.83069935 1.83070095 1.83491305
 1.83491559 1.83491559 1.83492097 1.83492166 1.83492383 1.83493335
 1.83493409 1.8349436  1.83494598 1.83495231 1.83495322 1.84505628
 1.84505685 1.84505691 1.8450596  1.84506001 1.84506006 1.84506012
 1.84506519 1.84506523 1.84507211 1.84507211 1.84507437 1.85216413
 1.85216417 1.85218416 1.85218456 1.85218488 1.85218539 1.85220263
 1.85220415 1.89866493 1.89866529 1.89866725 1.89867936 1.89867957
 1.89867999 1.89868312 1.89868371 1.89868381 1.89869687 1.89869691
 1.898703   1.92700464 1.92702729 1.92702855 1.92704188 1.97094152
 1.97094618 1.97095033 1.97095101 1.97096067 1.97096119 1.9709614
 1.97096808 1.97096809 1.97097185 1.97097752 1.97097758 1.97312114
 1.97312128 1.97312173 2.12298838 2.1229886  2.12299408 2.12299987
 2.12300154 2.12300454 2.12300471 2.12300816 2.12300932 2.12302207
 2.1230221  2.1230222  2.2284478  2.22844809 2.22844967 2.22845618
 2.22845925 2.22845929 2.22846044 2.22846683 2.22846785 2.22848541
 2.22848648 2.22849498 2.24096238 2.2409624  2.24096997 2.24097211
 2.24097998 2.24098012 2.73782415 2.91413442 2.91413459 2.91414708
 2.91416508 2.9141718  2.9141725  2.91420394 2.91420465 2.91420759
 2.91422535 2.9142254  2.91428057 2.94223299 2.94223339 2.94224275
 2.9422537  2.94225409 2.94231847 3.01931453 3.01936244 3.01936264
 3.01940233 3.18323573 3.18324032 3.18324034 3.18325122 3.18325135
 3.18325514 3.18326485 3.18328739 3.18328748 3.18331825 3.18331828
 3.18332509 3.19938224 3.19941277 3.19941341 3.1994623  3.19946231
 3.19948089 3.21203328 3.21203359 3.21204243 3.21205616 3.21205648
 3.21211736 3.27137726 3.30095436 3.30095443 3.30096452 3.30098304
 3.30099073 3.30099167 3.30102261 3.30102372 3.30102455 3.30103724
 3.30103728 3.30108976 3.50590243 3.50595167 3.50595408 3.50597693]
    CPU time for get_k_kpts   8427.67 sec, wall time    151.45 sec
    CPU time for get_j   4592.93 sec, wall time     86.11 sec
    CPU time for vj and vk  13020.71 sec, wall time    237.56 sec
E1 = -19461.439275008954  E_coul = 4327.444774363928
cycle= 7 E= -18426.0903234943  delta_E= -4.86e-06  |g|= 0.00149  |ddm|= 0.013
    CPU time for cycle= 7  13029.66 sec, wall time    237.84 sec
HOMO = 0.340035190954  LUMO = 0.460267368236
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-6.81628752e+01 -6.81628719e+01 -6.81628719e+01 -6.81628686e+01
 -6.81628311e+01 -6.81628250e+01 -6.81628250e+01 -6.81628238e+01
 -6.81628238e+01 -6.81628232e+01 -6.81628218e+01 -6.81628218e+01
 -6.81628211e+01 -6.81628207e+01 -6.81628186e+01 -6.81628186e+01
 -6.81628169e+01 -6.81628142e+01 -6.81628142e+01 -6.81628120e+01
 -6.81628112e+01 -6.81628112e+01 -6.81628098e+01 -6.81628098e+01
 -6.81628090e+01 -6.81628086e+01 -6.81628086e+01 -6.81628085e+01
 -6.81628080e+01 -6.81628080e+01 -6.81628067e+01 -6.81628057e+01
 -6.81628056e+01 -6.81628055e+01 -6.81627991e+01 -6.81627955e+01
 -6.81627951e+01 -6.81627950e+01 -6.81627931e+01 -6.81627931e+01
 -6.81627903e+01 -6.81627840e+01 -6.81627810e+01 -6.81627809e+01
 -6.81627775e+01 -6.81627732e+01 -6.81627689e+01 -6.81627689e+01
 -6.81627675e+01 -6.81627673e+01 -6.81627673e+01 -6.81627655e+01
 -6.81627655e+01 -6.81627654e+01 -6.81627646e+01 -6.81627633e+01
 -6.81627633e+01 -6.81627629e+01 -6.81627606e+01 -6.81627606e+01
 -6.81627601e+01 -6.81627581e+01 -6.81627581e+01 -6.81627342e+01
 -5.52761387e+00 -5.52757494e+00 -5.52757097e+00 -5.52757084e+00
 -5.52757084e+00 -5.52756964e+00 -5.52756964e+00 -5.52753958e+00
 -5.52753722e+00 -5.52753722e+00 -5.52753444e+00 -5.52751951e+00
 -5.52751503e+00 -5.52751503e+00 -5.52751360e+00 -5.52751360e+00
 -5.52751359e+00 -5.52751228e+00 -5.52751228e+00 -5.52751142e+00
 -5.52751139e+00 -5.52750978e+00 -5.52750978e+00 -5.52743702e+00
 -5.52743611e+00 -5.52743610e+00 -5.52743338e+00 -5.52743338e+00
 -5.52743323e+00 -5.52743173e+00 -5.52743173e+00 -5.52743097e+00
 -5.52742896e+00 -5.52742896e+00 -5.52742831e+00 -5.52742812e+00
 -5.52742777e+00 -5.52742777e+00 -5.52742747e+00 -5.52742747e+00
 -5.52742706e+00 -5.52732168e+00 -5.52731921e+00 -5.52731921e+00
 -5.52731637e+00 -5.52730393e+00 -5.52729969e+00 -5.52729969e+00
 -5.52729833e+00 -5.52729821e+00 -5.52729821e+00 -5.52729690e+00
 -5.52729690e+00 -5.52729606e+00 -5.52729595e+00 -5.52729449e+00
 -5.52729449e+00 -5.52722917e+00 -5.52722532e+00 -5.52722532e+00
 -5.52722530e+00 -5.52722398e+00 -5.52722398e+00 -5.52714686e+00
 -3.63807371e+00 -3.63807370e+00 -3.63807291e+00 -3.63807217e+00
 -3.63807125e+00 -3.63807125e+00 -3.63807057e+00 -3.63807054e+00
 -3.63807054e+00 -3.63806998e+00 -3.63806998e+00 -3.63806968e+00
 -3.63806078e+00 -3.63806076e+00 -3.63805943e+00 -3.63805942e+00
 -3.63805810e+00 -3.63805810e+00 -3.63801895e+00 -3.63801894e+00
 -3.63801852e+00 -3.63801732e+00 -3.63801711e+00 -3.63801711e+00
 -3.63801664e+00 -3.63801627e+00 -3.63801627e+00 -3.63801547e+00
 -3.63801490e+00 -3.63801490e+00 -3.63801366e+00 -3.63801365e+00
 -3.63801168e+00 -3.63801161e+00 -3.63801144e+00 -3.63801144e+00
 -3.63800944e+00 -3.63800944e+00 -3.63800148e+00 -3.63800148e+00
 -3.63800039e+00 -3.63799988e+00 -3.63799988e+00 -3.63799986e+00
 -3.63799894e+00 -3.63799894e+00 -3.63799840e+00 -3.63799839e+00
 -3.63799838e+00 -3.63799793e+00 -3.63799792e+00 -3.63799772e+00
 -3.63799669e+00 -3.63799593e+00 -3.63799587e+00 -3.63799517e+00
 -3.63799517e+00 -3.63799453e+00 -3.63799453e+00 -3.63799419e+00
 -3.63799418e+00 -3.63799309e+00 -3.63788786e+00 -3.63788781e+00
 -3.63788780e+00 -3.63787120e+00 -3.63787020e+00 -3.63787019e+00
 -3.63786938e+00 -3.63782434e+00 -3.63782426e+00 -3.63782426e+00
 -3.63782227e+00 -3.63782217e+00 -3.63782216e+00 -3.63781705e+00
 -3.63781674e+00 -3.63781673e+00 -3.63781555e+00 -3.63781539e+00
 -3.63781539e+00 -3.63781515e+00 -3.63781502e+00 -3.63781501e+00
 -3.63781498e+00 -3.63781403e+00 -3.63781402e+00 -3.63757270e+00
 -3.63757261e+00 -3.63757235e+00 -3.63757235e+00 -3.63757232e+00
 -3.63757232e+00 -3.63757108e+00 -3.63757107e+00 -3.63757099e+00
 -3.63757099e+00 -3.63757095e+00 -3.63757061e+00 -3.63755905e+00
 -3.63755897e+00 -3.63755896e+00 -3.63755894e+00 -3.63755894e+00
 -3.63755882e+00 -3.63737501e+00 -3.63737462e+00 -3.63737461e+00
 -3.63737348e+00 -3.63737336e+00 -3.63737336e+00 -3.63737320e+00
 -3.63737286e+00 -3.63737286e+00 -3.63737283e+00 -3.63737201e+00
 -3.63737201e+00 -3.63733566e+00 -3.63733566e+00 -3.63733565e+00
 -3.63733349e+00 -3.63733345e+00 -3.63733345e+00 -3.63726539e+00
 -3.63726443e+00 -3.63726443e+00 -3.63726357e+00 -3.63725999e+00
 -3.63725998e+00 -3.63725983e+00 -3.63718896e+00 -3.63718896e+00
 -3.63718814e+00 -3.63718814e+00 -3.63718794e+00 -3.63718709e+00
 -3.63718709e+00 -3.63718708e+00 -3.63718655e+00 -3.63718630e+00
 -3.63718630e+00 -3.63718596e+00 -3.63718595e+00 -3.63718586e+00
 -3.63718574e+00 -3.63718560e+00 -3.63718495e+00 -3.63718460e+00
 -3.63718460e+00 -3.63718424e+00 -3.63718424e+00 -3.63718369e+00
 -3.63718369e+00 -3.63718254e+00 -3.63716820e+00 -3.63716820e+00
 -3.63716647e+00 -3.63716647e+00 -3.63716635e+00 -3.63716608e+00
 -3.63716434e+00 -3.63716433e+00 -3.63712461e+00 -3.63712461e+00
 -3.63712363e+00 -3.63712289e+00 -3.63712240e+00 -3.63712240e+00
 -3.63712194e+00 -3.63712115e+00 -3.63712115e+00 -3.63712080e+00
 -3.63712080e+00 -3.63712077e+00 -3.63712028e+00 -3.63711990e+00
 -3.63711990e+00 -3.63711965e+00 -3.63711918e+00 -3.63711918e+00
 -3.63710037e+00 -3.63710037e+00 -3.63709983e+00 -3.63709910e+00
 -3.63709831e+00 -3.63709831e+00 -3.63709767e+00 -3.63709760e+00
 -3.63709760e+00 -3.63709699e+00 -3.63709699e+00 -3.63709677e+00
 -2.77739754e-01 -2.21454898e-01 -2.21452865e-01 -2.21452619e-01
 -2.21452437e-01 -2.21452036e-01 -2.21451983e-01 -1.70804388e-01
 -1.70803221e-01 -1.70803000e-01 -1.70802359e-01 -1.70802118e-01
 -1.70801885e-01 -1.70800878e-01 -1.70800785e-01 -1.70800726e-01
 -1.70800684e-01 -1.70799977e-01 -1.70799912e-01 -1.55488020e-01
 -1.55487820e-01 -1.55487669e-01 -1.55485819e-01 -5.83041765e-02
 -5.83037196e-02 -5.83034729e-02 -5.83024711e-02 -5.83023508e-02
 -5.83010573e-02 -5.01313441e-02 -5.01307373e-02 -5.01306083e-02
 -5.01294252e-02 -5.01293781e-02 -5.01292021e-02 -5.01291792e-02
 -5.01285838e-02 -5.01284579e-02 -5.01282785e-02 -5.01277081e-02
 -5.01274694e-02 -1.10992142e-02 -1.10981107e-02 -1.10973517e-02
 -1.10972105e-02  6.76133741e-02  6.76143161e-02  6.76144584e-02
  6.76146814e-02  6.76149452e-02  6.76153639e-02  6.76155055e-02
  6.76157957e-02  6.76158933e-02  6.76160696e-02  6.76165505e-02
  6.76167087e-02  1.59173919e-01  1.59174037e-01  1.59174075e-01
  1.59175033e-01  1.59175054e-01  1.59175278e-01  1.59175596e-01
  1.59175682e-01  1.59175858e-01  1.59175942e-01  1.59176277e-01
  1.59176335e-01  1.67170982e-01  1.67171016e-01  1.67171146e-01
  1.67171826e-01  1.67171912e-01  1.67171927e-01  1.67172246e-01
  1.67172278e-01  1.67172478e-01  1.67172481e-01  1.67173149e-01
  1.67173157e-01  1.74159894e-01  1.74160233e-01  1.74160286e-01
  1.74160714e-01  1.74160995e-01  1.74161054e-01  1.99083325e-01
  1.99083749e-01  1.99083773e-01  1.99084227e-01  1.99085007e-01
  1.99085035e-01  2.52129664e-01  2.52129998e-01  2.52130095e-01
  2.52130159e-01  2.52130674e-01  2.52130770e-01  2.52131335e-01
  2.52131587e-01  2.52131592e-01  2.52131884e-01  2.52132111e-01
  2.52132753e-01  2.77086971e-01  2.77087001e-01  2.77087341e-01
  2.77087729e-01  2.77087854e-01  2.77088019e-01  2.77088466e-01
  2.77088790e-01  2.77089177e-01  2.77089269e-01  2.77089462e-01
  2.77090341e-01  2.81169192e-01  2.81169956e-01  2.81169975e-01
  2.81170770e-01  2.81170806e-01  2.81171426e-01  2.81172603e-01
  2.81173190e-01  3.40032064e-01  3.40034355e-01  3.40035191e-01] [0.46026737 0.4602677  0.46026788 0.4602682  0.46026854 0.46026887
 0.47960902 0.47960905 0.47960913 0.47960923 0.4796098  0.47960985
 0.51159359 0.51159389 0.51159398 0.51159445 0.54546859 0.54546859
 0.54546868 0.54546881 0.54546894 0.54546898 0.54546906 0.54546935
 0.5454695  0.54546996 0.54547022 0.54547066 0.55032479 0.55032524
 0.55032649 0.58598326 0.58598359 0.58598362 0.58598404 0.58598405
 0.58598415 0.58790531 0.5879055  0.58790564 0.58790686 0.58790727
 0.58790754 0.58790772 0.58790821 0.61585337 0.61585389 0.61585409
 0.61585432 0.61585447 0.61585489 0.61585503 0.61585504 0.61585538
 0.61585551 0.61585569 0.61585586 0.61867484 0.66042512 0.66042538
 0.66042616 0.66042638 0.66042649 0.66042663 0.66042671 0.66042693
 0.66042696 0.66042743 0.66042757 0.660428   0.66367065 0.66367081
 0.66367102 0.66367112 0.66367132 0.66367179 0.66367186 0.66367208
 0.66367212 0.66367218 0.66367249 0.66367284 0.6747733  0.67477374
 0.67477385 0.67477404 0.67477414 0.67477415 0.67477422 0.67477439
 0.67477439 0.67477481 0.67477482 0.67477509 0.69964743 0.69964751
 0.69964753 0.69964811 0.69964815 0.69964833 0.69964848 0.69964854
 0.69964867 0.6996488  0.69964887 0.6996489  0.7252575  0.72525872
 0.7252589  0.72525902 0.72525903 0.7252591  0.72525974 0.72525982
 0.7252599  0.72526018 0.72526034 0.72526041 0.76729212 0.76729275
 0.76729305 0.76729349 0.76850492 0.82021918 0.8202192  0.82021928
 0.82021966 0.8202199  0.82022024 0.82022033 0.82022034 0.82022067
 0.82022083 0.82022094 0.82022119 0.84479607 0.84479749 0.8447978
 0.84479801 0.8447985  0.84479873 0.84912999 0.84912999 0.91200615
 0.91200666 0.9120067  0.91200675 0.9120068  0.91200697 0.91200751
 0.91200776 0.91200799 0.91200809 0.91200818 0.9120083  0.91536002
 0.91536015 0.91536109 0.91536143 0.91536171 0.91536195 0.9162432
 0.91624372 0.91624454 0.91624455 0.91624476 0.91624485 0.93639548
 0.93639661 0.93639666 0.93639672 0.9363969  0.93639696 0.94056743
 0.94056744 0.9405675  0.94056755 0.94056803 0.9405681  0.94056816
 0.94056826 0.94056866 0.94056875 0.9405689  0.94056891 0.95167198
 0.95167212 0.95167295 0.95167327 0.95167362 0.95167374 0.96732308
 0.96732309 0.96732401 0.96732455 0.96732487 0.96732491 0.9673252
 0.96732525 0.98152248 0.981525   0.98152654 0.98152681 1.02373154
 1.02373207 1.02373217 1.02373252 1.02373254 1.02373282 1.02373309
 1.0237335  1.02373364 1.02373373 1.02373394 1.0237342  1.0353629
 1.03536321 1.03536394 1.0353653  1.04174721 1.05765713 1.05765795
 1.0576583  1.05765865 1.05765911 1.05765973 1.05988355 1.05988438
 1.05988442 1.05988472 1.05988503 1.05988508 1.0598852  1.0598854
 1.05988555 1.0598856  1.05988572 1.05988592 1.07124988 1.07124995
 1.07125016 1.07125056 1.07125062 1.07125081 1.07191668 1.07191669
 1.07191748 1.07191867 1.07191878 1.07191921 1.07191947 1.07192051
 1.09391513 1.09391524 1.09391549 1.09391569 1.09391588 1.09391592
 1.09391686 1.09391686 1.0939171  1.09391723 1.09391747 1.09391758
 1.11136433 1.11136496 1.11136574 1.11136692 1.11136769 1.11136822
 1.11239425 1.11239425 1.11239436 1.11239446 1.11239464 1.11239475
 1.11239499 1.11239506 1.11239529 1.11239536 1.11239546 1.11239546
 1.17807199 1.17807203 1.17807314 1.17807323 1.17807338 1.17807397
 1.17807422 1.17807437 1.17807445 1.17807478 1.17807505 1.17807541
 1.23923615 1.23923702 1.23923938 1.24467837 1.24467856 1.24467867
 1.24467903 1.24467918 1.24467923 1.24467929 1.24467978 1.24467988
 1.24468009 1.24468042 1.24468047 1.26145312 1.26145347 1.26145348
 1.26145395 1.26145418 1.2614543  1.26145466 1.26145491 1.26145507
 1.26145549 1.26145551 1.26145577 1.27731079 1.2773113  1.27731141
 1.27731151 1.27731185 1.27731194 1.27731239 1.27731257 1.27731299
 1.27731324 1.27731349 1.27731381 1.30391253 1.30391278 1.30391289
 1.30391346 1.30391356 1.30391372 1.30391374 1.303914   1.30391405
 1.30391419 1.30391448 1.30391461 1.32567473 1.32567474 1.32567502
 1.32567573 1.32646175 1.32646244 1.32646269 1.32646271 1.33383577
 1.33383591 1.33383595 1.33383624 1.33383649 1.3338366  1.3338366
 1.33383715 1.33383721 1.33383733 1.33383758 1.33383789 1.33404332
 1.33404358 1.33404369 1.33404412 1.33404417 1.33404426 1.34478828
 1.34478875 1.34478889 1.34478928 1.34478937 1.34478963 1.3447898
 1.34478996 1.34479003 1.34479034 1.34479047 1.34479067 1.35566656
 1.35566664 1.35566723 1.3556674  1.35566774 1.35566792 1.35566818
 1.35566855 1.35566864 1.35566872 1.35566877 1.35566913 1.38808492
 1.38808497 1.38808567 1.38808597 1.38808666 1.38808674 1.39027519
 1.39027587 1.39027636 1.39027637 1.39027692 1.39027697 1.39027721
 1.39027747 1.39027749 1.39027757 1.39027843 1.39027876 1.40728781
 1.40728821 1.40728939 1.40729018 1.40729088 1.40729119 1.41202665
 1.41202704 1.41202711 1.41202739 1.41202763 1.41202785 1.412028
 1.41202814 1.41202835 1.41202849 1.41202906 1.4120291  1.41362334
 1.41362379 1.41362413 1.41362484 1.41362509 1.41362549 1.44865222
 1.44865235 1.4486524  1.44865331 1.44865332 1.44865347 1.47253096
 1.47253127 1.47253172 1.4725318  1.47253206 1.47253207 1.47423715
 1.4742372  1.47423752 1.47423762 1.47423786 1.47423786 1.47423816
 1.47423819 1.47423849 1.47423902 1.47423913 1.47423921 1.51025903
 1.51025947 1.51026051 1.51026117 1.51026148 1.51026176 1.51026214
 1.5102624  1.55862735 1.55862738 1.55862744 1.55862769 1.55862781
 1.55862784 1.55862793 1.55862803 1.55862831 1.55862838 1.55862854
 1.55862885 1.5607212  1.56072158 1.56072169 1.5607237  1.56072408
 1.56072412 1.56072425 1.56072508 1.57216782 1.57216909 1.57217115
 1.57217189 1.57217248 1.57217276 1.58282233 1.58282246 1.5828228
 1.59471496 1.59471496 1.61159677 1.61159732 1.61159814 1.61159837
 1.61159899 1.61159988 1.61382199 1.61382236 1.61382252 1.61382281
 1.61382293 1.61382318 1.61382423 1.61382427 1.61382469 1.61382483
 1.61382489 1.61382523 1.63596103 1.63596126 1.63596134 1.63596171
 1.63596181 1.635962   1.63596204 1.63596213 1.6359624  1.63596289
 1.63596353 1.63596359 1.64492534 1.64492538 1.6449261  1.64492764
 1.67020275 1.67020281 1.67020329 1.67020336 1.67020347 1.6702036
 1.67930472 1.67930485 1.67930562 1.67930579 1.67930615 1.67930628
 1.6793065  1.6793068  1.67930705 1.67930714 1.67930738 1.6793079
 1.72487011 1.72487709 1.72487964 1.73506518 1.73506518 1.73506594
 1.73506628 1.73506634 1.73506649 1.73506678 1.73506679 1.73506692
 1.73506711 1.73506713 1.73506764 1.74708195 1.74708201 1.74708277
 1.74708325 1.74708333 1.7470839  1.74708415 1.74708471 1.74708483
 1.74708524 1.74708572 1.74708645 1.75188111 1.75188115 1.7518819
 1.75188208 1.75188253 1.75188285 1.75188291 1.75188298 1.75188308
 1.75188319 1.75188324 1.7518837  1.784694   1.78469411 1.78469412
 1.78469427 1.7846943  1.78469432 1.8008327  1.80083315 1.80083378
 1.80083385 1.80083416 1.80083492 1.80083608 1.80083614 1.83068523
 1.83068527 1.83068555 1.83068659 1.83068695 1.83068707 1.83492944
 1.83492974 1.83493005 1.83493073 1.83493077 1.8349313  1.83493189
 1.83493192 1.83493266 1.83493305 1.83493372 1.83493402 1.84506269
 1.84506297 1.84506304 1.84506312 1.84506332 1.84506348 1.84506362
 1.84506366 1.84506373 1.84506385 1.84506397 1.845064   1.8521822
 1.85218231 1.85218364 1.85218504 1.85218562 1.85218564 1.85218588
 1.85218672 1.89868121 1.89868129 1.8986814  1.89868148 1.898682
 1.89868207 1.8986821  1.89868242 1.89868256 1.89868304 1.89868317
 1.89868403 1.92702111 1.92702556 1.92702764 1.92702778 1.97096001
 1.97096005 1.9709609  1.97096108 1.97096157 1.97096192 1.97096215
 1.97096231 1.97096236 1.97096257 1.97096273 1.97096318 1.97312137
 1.97312151 1.97312189 2.1230016  2.1230032  2.12300356 2.12300368
 2.12300446 2.12300453 2.12300716 2.12300723 2.12300831 2.12300859
 2.12300927 2.12300969 2.22846338 2.22846354 2.22846381 2.228464
 2.22846531 2.22846546 2.22846554 2.22846652 2.22846712 2.22846768
 2.2284679  2.22846825 2.24096926 2.24097075 2.24097119 2.24097204
 2.24097266 2.24097382 2.73782528 2.91418491 2.91418856 2.91418866
 2.91418971 2.91419068 2.91419088 2.91419113 2.9141917  2.91419219
 2.91419248 2.91419313 2.91419329 2.94225409 2.9422567  2.94225714
 2.9422577  2.94225853 2.94225888 3.01935972 3.01936164 3.01936182
 3.01936345 3.18327064 3.18327211 3.18327211 3.1832731  3.18327345
 3.18327459 3.18327508 3.18327519 3.18327522 3.18327617 3.18327634
 3.18327651 3.19943348 3.19943567 3.19943584 3.19943776 3.19943869
 3.19943965 3.21205447 3.21205705 3.2120574  3.21205797 3.21205875
 3.21205905 3.2713782  3.30100265 3.30100475 3.30100489 3.30100571
 3.3010063  3.30100721 3.30100797 3.30100885 3.30100897 3.30100972
 3.30100973 3.30101005 3.50593477 3.50594734 3.50595368 3.50595455]
    CPU time for get_k_kpts   8505.47 sec, wall time    151.63 sec
    CPU time for get_j   4667.83 sec, wall time     87.30 sec
    CPU time for vj and vk  13174.33 sec, wall time    238.96 sec
E1 = -19461.43898127954  E_coul = 4327.444479742471
cycle= 8 E= -18426.0903243863  delta_E= -8.92e-07  |g|= 7.29e-05  |ddm|= 0.00404
    CPU time for cycle= 8  13183.03 sec, wall time    239.24 sec
HOMO = 0.340032764364  LUMO = 0.460268885094
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-6.81628696e+01 -6.81628693e+01 -6.81628692e+01 -6.81628691e+01
 -6.81628211e+01 -6.81628211e+01 -6.81628210e+01 -6.81628206e+01
 -6.81628206e+01 -6.81628203e+01 -6.81628203e+01 -6.81628202e+01
 -6.81628197e+01 -6.81628193e+01 -6.81628192e+01 -6.81628181e+01
 -6.81628095e+01 -6.81628094e+01 -6.81628088e+01 -6.81628077e+01
 -6.81628077e+01 -6.81628076e+01 -6.81628076e+01 -6.81628075e+01
 -6.81628075e+01 -6.81628069e+01 -6.81628069e+01 -6.81628065e+01
 -6.81628063e+01 -6.81628057e+01 -6.81628057e+01 -6.81628056e+01
 -6.81628051e+01 -6.81628050e+01 -6.81627938e+01 -6.81627938e+01
 -6.81627937e+01 -6.81627936e+01 -6.81627931e+01 -6.81627917e+01
 -6.81627889e+01 -6.81627786e+01 -6.81627785e+01 -6.81627784e+01
 -6.81627781e+01 -6.81627655e+01 -6.81627655e+01 -6.81627653e+01
 -6.81627652e+01 -6.81627652e+01 -6.81627642e+01 -6.81627642e+01
 -6.81627642e+01 -6.81627639e+01 -6.81627637e+01 -6.81627637e+01
 -6.81627620e+01 -6.81627593e+01 -6.81627593e+01 -6.81627586e+01
 -6.81627586e+01 -6.81627579e+01 -6.81627565e+01 -6.81627322e+01
 -5.52761007e+00 -5.52756784e+00 -5.52756784e+00 -5.52756768e+00
 -5.52756768e+00 -5.52756704e+00 -5.52756608e+00 -5.52753369e+00
 -5.52753342e+00 -5.52753342e+00 -5.52753314e+00 -5.52751032e+00
 -5.52751032e+00 -5.52751025e+00 -5.52750991e+00 -5.52750991e+00
 -5.52750947e+00 -5.52750947e+00 -5.52750934e+00 -5.52750915e+00
 -5.52750873e+00 -5.52750873e+00 -5.52750730e+00 -5.52743092e+00
 -5.52743092e+00 -5.52743048e+00 -5.52743001e+00 -5.52743001e+00
 -5.52742988e+00 -5.52742692e+00 -5.52742617e+00 -5.52742610e+00
 -5.52742610e+00 -5.52742594e+00 -5.52742594e+00 -5.52742566e+00
 -5.52742533e+00 -5.52742532e+00 -5.52742484e+00 -5.52742484e+00
 -5.52742407e+00 -5.52731566e+00 -5.52731542e+00 -5.52731542e+00
 -5.52731515e+00 -5.52729503e+00 -5.52729502e+00 -5.52729493e+00
 -5.52729465e+00 -5.52729465e+00 -5.52729412e+00 -5.52729412e+00
 -5.52729404e+00 -5.52729383e+00 -5.52729345e+00 -5.52729345e+00
 -5.52729191e+00 -5.52722241e+00 -5.52722241e+00 -5.52722221e+00
 -5.52722221e+00 -5.52722155e+00 -5.52722055e+00 -5.52714324e+00
 -3.63806801e+00 -3.63806800e+00 -3.63806798e+00 -3.63806760e+00
 -3.63806759e+00 -3.63806759e+00 -3.63806726e+00 -3.63806726e+00
 -3.63806716e+00 -3.63806676e+00 -3.63806659e+00 -3.63806658e+00
 -3.63805561e+00 -3.63805561e+00 -3.63805556e+00 -3.63805549e+00
 -3.63805539e+00 -3.63805537e+00 -3.63801326e+00 -3.63801326e+00
 -3.63801324e+00 -3.63801323e+00 -3.63801313e+00 -3.63801300e+00
 -3.63801279e+00 -3.63801278e+00 -3.63801261e+00 -3.63801216e+00
 -3.63801214e+00 -3.63801213e+00 -3.63800778e+00 -3.63800778e+00
 -3.63800769e+00 -3.63800762e+00 -3.63800751e+00 -3.63800750e+00
 -3.63800738e+00 -3.63800737e+00 -3.63799650e+00 -3.63799600e+00
 -3.63799595e+00 -3.63799594e+00 -3.63799576e+00 -3.63799575e+00
 -3.63799569e+00 -3.63799546e+00 -3.63799546e+00 -3.63799544e+00
 -3.63799488e+00 -3.63799488e+00 -3.63799236e+00 -3.63799212e+00
 -3.63799211e+00 -3.63799191e+00 -3.63799191e+00 -3.63799183e+00
 -3.63799183e+00 -3.63799170e+00 -3.63799139e+00 -3.63799106e+00
 -3.63799106e+00 -3.63799102e+00 -3.63788401e+00 -3.63788393e+00
 -3.63788392e+00 -3.63786643e+00 -3.63786636e+00 -3.63786636e+00
 -3.63786625e+00 -3.63781952e+00 -3.63781947e+00 -3.63781947e+00
 -3.63781928e+00 -3.63781923e+00 -3.63781923e+00 -3.63781201e+00
 -3.63781200e+00 -3.63781179e+00 -3.63781177e+00 -3.63781177e+00
 -3.63781174e+00 -3.63781173e+00 -3.63781162e+00 -3.63781128e+00
 -3.63781100e+00 -3.63781099e+00 -3.63781084e+00 -3.63756817e+00
 -3.63756815e+00 -3.63756815e+00 -3.63756813e+00 -3.63756807e+00
 -3.63756807e+00 -3.63756744e+00 -3.63756744e+00 -3.63756743e+00
 -3.63756743e+00 -3.63756734e+00 -3.63756733e+00 -3.63755513e+00
 -3.63755513e+00 -3.63755512e+00 -3.63755512e+00 -3.63755512e+00
 -3.63755508e+00 -3.63736986e+00 -3.63736986e+00 -3.63736966e+00
 -3.63736966e+00 -3.63736965e+00 -3.63736962e+00 -3.63736962e+00
 -3.63736953e+00 -3.63736920e+00 -3.63736891e+00 -3.63736891e+00
 -3.63736883e+00 -3.63733076e+00 -3.63733076e+00 -3.63733074e+00
 -3.63733055e+00 -3.63733055e+00 -3.63733054e+00 -3.63726075e+00
 -3.63726050e+00 -3.63726050e+00 -3.63726045e+00 -3.63725605e+00
 -3.63725605e+00 -3.63725582e+00 -3.63718378e+00 -3.63718310e+00
 -3.63718306e+00 -3.63718306e+00 -3.63718294e+00 -3.63718294e+00
 -3.63718278e+00 -3.63718271e+00 -3.63718258e+00 -3.63718258e+00
 -3.63718213e+00 -3.63718207e+00 -3.63718207e+00 -3.63718179e+00
 -3.63718179e+00 -3.63718150e+00 -3.63718149e+00 -3.63718129e+00
 -3.63718129e+00 -3.63718125e+00 -3.63718109e+00 -3.63718088e+00
 -3.63718088e+00 -3.63718058e+00 -3.63716273e+00 -3.63716272e+00
 -3.63716253e+00 -3.63716252e+00 -3.63716252e+00 -3.63716248e+00
 -3.63716233e+00 -3.63716232e+00 -3.63711839e+00 -3.63711839e+00
 -3.63711839e+00 -3.63711828e+00 -3.63711828e+00 -3.63711812e+00
 -3.63711797e+00 -3.63711797e+00 -3.63711772e+00 -3.63711772e+00
 -3.63711768e+00 -3.63711746e+00 -3.63711693e+00 -3.63711692e+00
 -3.63711692e+00 -3.63711634e+00 -3.63711612e+00 -3.63711612e+00
 -3.63709517e+00 -3.63709517e+00 -3.63709516e+00 -3.63709479e+00
 -3.63709473e+00 -3.63709473e+00 -3.63709440e+00 -3.63709440e+00
 -3.63709437e+00 -3.63709384e+00 -3.63709373e+00 -3.63709373e+00
 -2.77738747e-01 -2.21452513e-01 -2.21452362e-01 -2.21452046e-01
 -2.21451922e-01 -2.21451724e-01 -2.21450991e-01 -1.70801926e-01
 -1.70801881e-01 -1.70801584e-01 -1.70801320e-01 -1.70801135e-01
 -1.70801112e-01 -1.70801038e-01 -1.70800898e-01 -1.70800693e-01
 -1.70800274e-01 -1.70800254e-01 -1.70799055e-01 -1.55487481e-01
 -1.55486960e-01 -1.55486582e-01 -1.55485713e-01 -5.83037819e-02
 -5.83033373e-02 -5.83026963e-02 -5.83024214e-02 -5.83022056e-02
 -5.83009333e-02 -5.01301398e-02 -5.01300145e-02 -5.01297903e-02
 -5.01295845e-02 -5.01293682e-02 -5.01291721e-02 -5.01289759e-02
 -5.01285795e-02 -5.01285652e-02 -5.01281238e-02 -5.01278789e-02
 -5.01273394e-02 -1.10986383e-02 -1.10974739e-02 -1.10967490e-02
 -1.10965595e-02  6.76135518e-02  6.76142547e-02  6.76146005e-02
  6.76149592e-02  6.76150078e-02  6.76150362e-02  6.76154276e-02
  6.76156231e-02  6.76157867e-02  6.76158614e-02  6.76163181e-02
  6.76163854e-02  1.59175472e-01  1.59175688e-01  1.59175843e-01
  1.59175987e-01  1.59176012e-01  1.59176332e-01  1.59176470e-01
  1.59176561e-01  1.59176596e-01  1.59176861e-01  1.59176983e-01
  1.59177022e-01  1.67172490e-01  1.67172493e-01  1.67172561e-01
  1.67172652e-01  1.67172774e-01  1.67172934e-01  1.67172964e-01
  1.67172994e-01  1.67173217e-01  1.67173518e-01  1.67173533e-01
  1.67173649e-01  1.74159583e-01  1.74159657e-01  1.74159844e-01
  1.74159938e-01  1.74160092e-01  1.74160242e-01  1.99084100e-01
  1.99084162e-01  1.99084396e-01  1.99084612e-01  1.99085073e-01
  1.99085359e-01  2.52129846e-01  2.52129951e-01  2.52130131e-01
  2.52130312e-01  2.52130517e-01  2.52130677e-01  2.52130935e-01
  2.52131280e-01  2.52131413e-01  2.52131512e-01  2.52131958e-01
  2.52132068e-01  2.77086592e-01  2.77086905e-01  2.77087017e-01
  2.77087021e-01  2.77087659e-01  2.77087778e-01  2.77087837e-01
  2.77088038e-01  2.77088416e-01  2.77088699e-01  2.77089208e-01
  2.77089232e-01  2.81168678e-01  2.81169303e-01  2.81169353e-01
  2.81170160e-01  2.81170193e-01  2.81171248e-01  2.81171791e-01
  2.81172011e-01  3.40029643e-01  3.40031928e-01  3.40032764e-01] [0.46026889 0.46026934 0.4602695  0.4602697  0.46026998 0.46027057
 0.4796115  0.47961153 0.47961166 0.47961176 0.47961189 0.4796119
 0.51159552 0.51159554 0.51159563 0.51159578 0.54547069 0.54547072
 0.54547074 0.54547079 0.54547115 0.54547116 0.54547129 0.54547132
 0.54547153 0.54547188 0.54547195 0.54547204 0.55032874 0.5503292
 0.55033044 0.58598477 0.58598482 0.58598503 0.58598508 0.58598531
 0.58598538 0.58790793 0.58790816 0.58790839 0.58790932 0.58790983
 0.58791027 0.58791056 0.58791071 0.61585373 0.61585382 0.61585413
 0.61585451 0.61585471 0.61585484 0.61585493 0.61585535 0.61585551
 0.61585559 0.61585572 0.61585577 0.6186769  0.66042817 0.66042868
 0.66042888 0.66042922 0.66042937 0.6604294  0.6604295  0.66042959
 0.66042997 0.66043008 0.66043018 0.66043021 0.6636709  0.66367092
 0.66367119 0.66367135 0.66367144 0.66367149 0.66367172 0.66367172
 0.66367203 0.66367235 0.66367235 0.66367281 0.67477584 0.67477593
 0.67477602 0.67477612 0.67477622 0.67477627 0.67477631 0.6747764
 0.67477648 0.67477656 0.67477665 0.67477671 0.69964962 0.69964974
 0.69964976 0.6996499  0.69965    0.69965006 0.6996502  0.69965021
 0.69965028 0.69965034 0.69965041 0.69965057 0.72526022 0.72526033
 0.72526051 0.72526059 0.72526076 0.72526089 0.72526116 0.72526123
 0.72526127 0.72526131 0.72526149 0.7252616  0.76729143 0.76729199
 0.76729227 0.76729283 0.76850395 0.82022075 0.82022089 0.82022095
 0.82022109 0.8202212  0.82022137 0.82022144 0.82022155 0.82022162
 0.82022166 0.82022207 0.82022216 0.8447984  0.84479862 0.84479906
 0.84479924 0.84479953 0.84479974 0.84913228 0.84913228 0.91200777
 0.91200817 0.91200817 0.91200836 0.91200869 0.91200881 0.91200897
 0.91200901 0.9120095  0.91200957 0.91200967 0.91200972 0.91536248
 0.91536261 0.91536314 0.91536321 0.9153638  0.915364   0.91624575
 0.91624605 0.91624639 0.91624665 0.91624684 0.91624699 0.93639645
 0.93639651 0.93639663 0.93639671 0.93639673 0.9363969  0.94056906
 0.94056911 0.94056958 0.94056959 0.94056961 0.94056964 0.94056978
 0.94056979 0.94056981 0.94056981 0.94057031 0.94057033 0.95167258
 0.95167293 0.95167343 0.95167352 0.95167412 0.95167477 0.96732441
 0.96732458 0.96732535 0.96732581 0.96732621 0.96732623 0.96732644
 0.96732668 0.98152341 0.98152595 0.98152747 0.98152775 1.02373246
 1.02373253 1.02373269 1.02373278 1.02373303 1.02373308 1.02373351
 1.0237336  1.02373387 1.02373388 1.023734   1.02373441 1.03536457
 1.03536482 1.03536565 1.03536684 1.04174531 1.05765889 1.05765958
 1.05766009 1.05766017 1.05766075 1.05766129 1.05988447 1.05988448
 1.05988466 1.05988466 1.05988471 1.05988487 1.05988489 1.05988509
 1.05988535 1.05988535 1.05988541 1.05988565 1.0712502  1.07125029
 1.07125041 1.07125045 1.07125066 1.07125074 1.07191877 1.07191887
 1.07191963 1.07192044 1.07192067 1.07192144 1.07192159 1.0719225
 1.09391712 1.09391725 1.09391766 1.09391768 1.09391773 1.09391778
 1.0939187  1.09391874 1.09391877 1.09391881 1.09391927 1.09391928
 1.11136633 1.11136684 1.11136768 1.11136855 1.11136951 1.11137014
 1.11239639 1.11239645 1.11239664 1.11239667 1.11239671 1.11239676
 1.11239683 1.11239683 1.11239688 1.11239693 1.11239715 1.11239719
 1.17807462 1.17807485 1.17807503 1.17807506 1.17807563 1.17807572
 1.17807582 1.17807593 1.17807662 1.17807664 1.17807668 1.17807702
 1.2392385  1.23923937 1.23924173 1.24468026 1.24468045 1.24468056
 1.24468099 1.24468101 1.24468114 1.24468119 1.24468143 1.24468155
 1.24468181 1.24468186 1.24468194 1.26145435 1.26145454 1.26145458
 1.2614547  1.26145475 1.26145513 1.26145569 1.26145597 1.26145604
 1.26145619 1.26145637 1.26145651 1.27731293 1.27731324 1.27731333
 1.27731358 1.27731363 1.27731401 1.27731427 1.27731442 1.27731457
 1.2773151  1.27731525 1.27731545 1.30391283 1.30391293 1.30391299
 1.30391315 1.30391325 1.30391347 1.30391352 1.30391372 1.30391374
 1.30391399 1.30391416 1.30391434 1.32567505 1.32567505 1.32567536
 1.32567597 1.32646309 1.32646365 1.32646393 1.32646394 1.33383711
 1.33383715 1.33383722 1.33383725 1.33383775 1.33383787 1.33383794
 1.33383796 1.33383831 1.33383858 1.33383861 1.33383895 1.33404439
 1.33404448 1.33404457 1.33404477 1.33404493 1.33404511 1.3447911
 1.34479117 1.3447912  1.34479135 1.34479138 1.34479141 1.34479151
 1.34479161 1.34479169 1.34479182 1.344792   1.3447921  1.35566937
 1.35566954 1.35566965 1.35566969 1.35566987 1.35566994 1.35566997
 1.35567028 1.35567033 1.35567034 1.3556706  1.35567062 1.38808692
 1.38808697 1.38808769 1.38808771 1.38808841 1.38808851 1.39027761
 1.39027785 1.39027848 1.39027878 1.39027884 1.39027888 1.390279
 1.39027906 1.3902792  1.39027932 1.39028021 1.39028033 1.40729045
 1.40729078 1.40729148 1.40729163 1.40729239 1.40729252 1.41202833
 1.41202857 1.41202857 1.41202861 1.41202879 1.41202886 1.41202898
 1.41202907 1.4120291  1.41202916 1.41202925 1.41202939 1.41362327
 1.41362376 1.41362409 1.41362482 1.41362505 1.41362543 1.44865409
 1.44865415 1.44865448 1.4486546  1.44865494 1.44865497 1.47253201
 1.47253224 1.47253242 1.47253252 1.4725327  1.47253278 1.47423953
 1.47423968 1.47423974 1.47423978 1.47424007 1.47424015 1.47424023
 1.4742404  1.47424059 1.47424063 1.47424067 1.47424081 1.51026187
 1.51026218 1.5102625  1.51026294 1.51026341 1.51026353 1.51026406
 1.51026416 1.55862909 1.55862911 1.55862914 1.55862924 1.55862939
 1.55862946 1.55862947 1.55862979 1.55862996 1.55863005 1.55863008
 1.5586304  1.56072262 1.56072295 1.56072319 1.56072451 1.56072504
 1.5607258  1.560726   1.56072629 1.5721707  1.57217142 1.57217302
 1.5721738  1.57217456 1.57217489 1.58282411 1.58282424 1.58282458
 1.59471703 1.59471703 1.61159855 1.61159911 1.61159994 1.61160009
 1.61160077 1.61160166 1.61382369 1.61382382 1.61382408 1.61382429
 1.61382437 1.6138245  1.61382575 1.61382587 1.61382608 1.61382617
 1.61382636 1.61382645 1.63596208 1.63596214 1.63596232 1.63596238
 1.63596261 1.63596271 1.63596277 1.63596283 1.6359631  1.63596322
 1.63596329 1.63596355 1.64492678 1.64492678 1.64492753 1.64492903
 1.67020468 1.6702049  1.67020494 1.670205   1.67020507 1.6702051
 1.67930713 1.6793076  1.67930786 1.67930789 1.67930811 1.67930834
 1.67930865 1.67930875 1.67930897 1.67930903 1.67930936 1.67930953
 1.72487022 1.7248772  1.72487975 1.73506678 1.7350669  1.73506693
 1.73506704 1.73506708 1.7350671  1.73506716 1.73506719 1.73506725
 1.73506733 1.73506749 1.73506765 1.74708434 1.74708446 1.74708472
 1.74708492 1.7470855  1.74708566 1.74708577 1.74708609 1.74708614
 1.74708694 1.74708709 1.74708809 1.75188398 1.75188417 1.75188426
 1.75188437 1.75188447 1.75188457 1.75188461 1.75188476 1.75188478
 1.75188487 1.75188498 1.75188519 1.78469446 1.78469452 1.78469467
 1.78469469 1.78469481 1.78469486 1.80083341 1.800834   1.80083442
 1.80083452 1.80083517 1.80083563 1.80083669 1.80083675 1.83068686
 1.83068688 1.83068717 1.83068726 1.83068754 1.8306876  1.83493112
 1.83493128 1.83493131 1.83493199 1.83493205 1.83493291 1.83493301
 1.83493346 1.83493364 1.83493465 1.83493499 1.83493529 1.84506307
 1.84506314 1.84506326 1.84506345 1.84506353 1.84506362 1.84506368
 1.84506369 1.84506376 1.84506391 1.845064   1.84506402 1.85218376
 1.85218403 1.85218507 1.85218654 1.85218665 1.85218687 1.8521875
 1.85218809 1.89868169 1.89868172 1.89868186 1.89868186 1.89868242
 1.89868246 1.89868254 1.89868276 1.89868279 1.89868357 1.89868358
 1.89868423 1.9270208  1.92702506 1.92702722 1.92702723 1.97096111
 1.97096145 1.97096171 1.97096211 1.97096229 1.97096262 1.97096285
 1.9709629  1.9709632  1.97096324 1.97096354 1.97096365 1.9731227
 1.97312284 1.97312322 2.12300215 2.12300407 2.12300421 2.12300425
 2.12300526 2.12300534 2.12300775 2.12300779 2.12300872 2.1230089
 2.12300983 2.12301006 2.22846438 2.22846453 2.22846474 2.22846491
 2.22846611 2.22846611 2.22846673 2.22846681 2.228468   2.22846818
 2.22846831 2.22846848 2.24096994 2.24097129 2.24097178 2.24097283
 2.24097352 2.24097461 2.73782789 2.91419095 2.91419152 2.91419221
 2.91419229 2.91419238 2.91419312 2.91419343 2.9141935  2.91419364
 2.91419422 2.91419422 2.91419465 2.94225853 2.9422589  2.94225952
 2.94225996 2.9422602  2.94226066 3.01936361 3.01936373 3.01936388
 3.01936415 3.18327439 3.18327465 3.1832753  3.18327536 3.18327594
 3.18327627 3.18327642 3.18327712 3.1832773  3.18327764 3.18327765
 3.18327845 3.19943656 3.19943817 3.19943884 3.19943905 3.19944034
 3.19944066 3.21205837 3.21205869 3.21205921 3.21205966 3.21205976
 3.21206023 3.27138001 3.30100704 3.30100714 3.30100766 3.30100788
 3.30100866 3.30100903 3.30100927 3.30100963 3.30101001 3.30101077
 3.3010111  3.30101185 3.50593718 3.50594912 3.50595571 3.50595629]
    CPU time for get_k_kpts   8685.58 sec, wall time    156.00 sec
    CPU time for get_j   4654.25 sec, wall time     86.11 sec
    CPU time for vj and vk  13339.93 sec, wall time    242.11 sec
E1 = -19461.439120603813  E_coul = 4327.4446190645485
cycle= 9 E= -18426.0903243885  delta_E= -2.19e-09  |g|= 4.54e-05  |ddm|= 0.000306
    CPU time for cycle= 9  13349.21 sec, wall time    242.41 sec
HOMO = 0.340032646994  LUMO = 0.460269114255
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-6.81628693e+01 -6.81628689e+01 -6.81628689e+01 -6.81628686e+01
 -6.81628223e+01 -6.81628205e+01 -6.81628205e+01 -6.81628199e+01
 -6.81628197e+01 -6.81628197e+01 -6.81628196e+01 -6.81628192e+01
 -6.81628192e+01 -6.81628188e+01 -6.81628188e+01 -6.81628188e+01
 -6.81628085e+01 -6.81628081e+01 -6.81628080e+01 -6.81628077e+01
 -6.81628077e+01 -6.81628068e+01 -6.81628068e+01 -6.81628067e+01
 -6.81628067e+01 -6.81628066e+01 -6.81628065e+01 -6.81628065e+01
 -6.81628061e+01 -6.81628061e+01 -6.81628059e+01 -6.81628057e+01
 -6.81628045e+01 -6.81628044e+01 -6.81627942e+01 -6.81627935e+01
 -6.81627927e+01 -6.81627927e+01 -6.81627925e+01 -6.81627925e+01
 -6.81627886e+01 -6.81627782e+01 -6.81627781e+01 -6.81627780e+01
 -6.81627776e+01 -6.81627659e+01 -6.81627647e+01 -6.81627647e+01
 -6.81627641e+01 -6.81627639e+01 -6.81627639e+01 -6.81627638e+01
 -6.81627636e+01 -6.81627635e+01 -6.81627632e+01 -6.81627631e+01
 -6.81627631e+01 -6.81627593e+01 -6.81627582e+01 -6.81627578e+01
 -6.81627578e+01 -6.81627578e+01 -6.81627578e+01 -6.81627319e+01
 -5.52760970e+00 -5.52756808e+00 -5.52756717e+00 -5.52756674e+00
 -5.52756674e+00 -5.52756658e+00 -5.52756658e+00 -5.52753325e+00
 -5.52753307e+00 -5.52753307e+00 -5.52753282e+00 -5.52751075e+00
 -5.52750963e+00 -5.52750963e+00 -5.52750922e+00 -5.52750897e+00
 -5.52750896e+00 -5.52750896e+00 -5.52750862e+00 -5.52750862e+00
 -5.52750839e+00 -5.52750835e+00 -5.52750835e+00 -5.52743009e+00
 -5.52743009e+00 -5.52743005e+00 -5.52742992e+00 -5.52742992e+00
 -5.52742950e+00 -5.52742655e+00 -5.52742604e+00 -5.52742604e+00
 -5.52742527e+00 -5.52742525e+00 -5.52742524e+00 -5.52742515e+00
 -5.52742515e+00 -5.52742499e+00 -5.52742454e+00 -5.52742454e+00
 -5.52742442e+00 -5.52731524e+00 -5.52731505e+00 -5.52731505e+00
 -5.52731479e+00 -5.52729540e+00 -5.52729433e+00 -5.52729433e+00
 -5.52729393e+00 -5.52729366e+00 -5.52729363e+00 -5.52729363e+00
 -5.52729333e+00 -5.52729333e+00 -5.52729310e+00 -5.52729305e+00
 -5.52729305e+00 -5.52722259e+00 -5.52722168e+00 -5.52722129e+00
 -5.52722129e+00 -5.52722113e+00 -5.52722113e+00 -5.52714287e+00
 -3.63806755e+00 -3.63806754e+00 -3.63806741e+00 -3.63806708e+00
 -3.63806702e+00 -3.63806701e+00 -3.63806676e+00 -3.63806676e+00
 -3.63806672e+00 -3.63806644e+00 -3.63806642e+00 -3.63806641e+00
 -3.63805518e+00 -3.63805517e+00 -3.63805511e+00 -3.63805505e+00
 -3.63805490e+00 -3.63805490e+00 -3.63801295e+00 -3.63801295e+00
 -3.63801287e+00 -3.63801252e+00 -3.63801246e+00 -3.63801246e+00
 -3.63801217e+00 -3.63801202e+00 -3.63801202e+00 -3.63801202e+00
 -3.63801194e+00 -3.63801194e+00 -3.63800730e+00 -3.63800728e+00
 -3.63800725e+00 -3.63800716e+00 -3.63800712e+00 -3.63800711e+00
 -3.63800694e+00 -3.63800694e+00 -3.63799571e+00 -3.63799571e+00
 -3.63799553e+00 -3.63799532e+00 -3.63799532e+00 -3.63799508e+00
 -3.63799506e+00 -3.63799506e+00 -3.63799504e+00 -3.63799484e+00
 -3.63799483e+00 -3.63799450e+00 -3.63799186e+00 -3.63799186e+00
 -3.63799168e+00 -3.63799151e+00 -3.63799125e+00 -3.63799124e+00
 -3.63799114e+00 -3.63799113e+00 -3.63799101e+00 -3.63799101e+00
 -3.63799094e+00 -3.63799088e+00 -3.63788364e+00 -3.63788349e+00
 -3.63788348e+00 -3.63786598e+00 -3.63786592e+00 -3.63786591e+00
 -3.63786576e+00 -3.63781910e+00 -3.63781908e+00 -3.63781908e+00
 -3.63781898e+00 -3.63781884e+00 -3.63781884e+00 -3.63781150e+00
 -3.63781149e+00 -3.63781138e+00 -3.63781121e+00 -3.63781102e+00
 -3.63781098e+00 -3.63781097e+00 -3.63781097e+00 -3.63781087e+00
 -3.63781086e+00 -3.63781084e+00 -3.63781083e+00 -3.63756769e+00
 -3.63756764e+00 -3.63756757e+00 -3.63756757e+00 -3.63756757e+00
 -3.63756757e+00 -3.63756707e+00 -3.63756707e+00 -3.63756704e+00
 -3.63756704e+00 -3.63756704e+00 -3.63756695e+00 -3.63755470e+00
 -3.63755470e+00 -3.63755470e+00 -3.63755468e+00 -3.63755468e+00
 -3.63755464e+00 -3.63736948e+00 -3.63736942e+00 -3.63736942e+00
 -3.63736919e+00 -3.63736898e+00 -3.63736888e+00 -3.63736887e+00
 -3.63736882e+00 -3.63736882e+00 -3.63736881e+00 -3.63736869e+00
 -3.63736869e+00 -3.63733030e+00 -3.63733029e+00 -3.63733029e+00
 -3.63733010e+00 -3.63733010e+00 -3.63733008e+00 -3.63726055e+00
 -3.63726005e+00 -3.63726004e+00 -3.63726002e+00 -3.63725561e+00
 -3.63725561e+00 -3.63725512e+00 -3.63718273e+00 -3.63718272e+00
 -3.63718270e+00 -3.63718249e+00 -3.63718249e+00 -3.63718241e+00
 -3.63718210e+00 -3.63718209e+00 -3.63718197e+00 -3.63718181e+00
 -3.63718180e+00 -3.63718161e+00 -3.63718160e+00 -3.63718159e+00
 -3.63718149e+00 -3.63718113e+00 -3.63718109e+00 -3.63718109e+00
 -3.63718084e+00 -3.63718083e+00 -3.63718076e+00 -3.63718070e+00
 -3.63718070e+00 -3.63718026e+00 -3.63716227e+00 -3.63716227e+00
 -3.63716210e+00 -3.63716209e+00 -3.63716209e+00 -3.63716206e+00
 -3.63716189e+00 -3.63716188e+00 -3.63711817e+00 -3.63711817e+00
 -3.63711801e+00 -3.63711754e+00 -3.63711753e+00 -3.63711753e+00
 -3.63711735e+00 -3.63711720e+00 -3.63711703e+00 -3.63711703e+00
 -3.63711699e+00 -3.63711699e+00 -3.63711647e+00 -3.63711646e+00
 -3.63711646e+00 -3.63711631e+00 -3.63711630e+00 -3.63711627e+00
 -3.63709470e+00 -3.63709470e+00 -3.63709454e+00 -3.63709427e+00
 -3.63709416e+00 -3.63709416e+00 -3.63709395e+00 -3.63709388e+00
 -3.63709388e+00 -3.63709360e+00 -3.63709357e+00 -3.63709357e+00
 -2.77738595e-01 -2.21452492e-01 -2.21452086e-01 -2.21452021e-01
 -2.21451729e-01 -2.21451368e-01 -2.21451154e-01 -1.70801919e-01
 -1.70801666e-01 -1.70801576e-01 -1.70801217e-01 -1.70801023e-01
 -1.70800991e-01 -1.70800701e-01 -1.70800686e-01 -1.70800537e-01
 -1.70800516e-01 -1.70799819e-01 -1.70799618e-01 -1.55487388e-01
 -1.55486930e-01 -1.55486346e-01 -1.55485914e-01 -5.83036713e-02
 -5.83033226e-02 -5.83026713e-02 -5.83024175e-02 -5.83021856e-02
 -5.83009805e-02 -5.01301478e-02 -5.01299275e-02 -5.01296845e-02
 -5.01295176e-02 -5.01295043e-02 -5.01291560e-02 -5.01289347e-02
 -5.01288891e-02 -5.01284302e-02 -5.01282384e-02 -5.01277685e-02
 -5.01275111e-02 -1.10984626e-02 -1.10973263e-02 -1.10965851e-02
 -1.10964063e-02  6.76135641e-02  6.76143268e-02  6.76145071e-02
  6.76148536e-02  6.76150652e-02  6.76152694e-02  6.76153127e-02
  6.76154638e-02  6.76158832e-02  6.76159124e-02  6.76162342e-02
  6.76162708e-02  1.59175811e-01  1.59175890e-01  1.59175913e-01
  1.59176296e-01  1.59176378e-01  1.59176399e-01  1.59176683e-01
  1.59176717e-01  1.59176934e-01  1.59176971e-01  1.59177209e-01
  1.59177223e-01  1.67172746e-01  1.67172784e-01  1.67172893e-01
  1.67172912e-01  1.67172912e-01  1.67172982e-01  1.67173262e-01
  1.67173278e-01  1.67173433e-01  1.67173556e-01  1.67173658e-01
  1.67173664e-01  1.74159590e-01  1.74159752e-01  1.74159770e-01
  1.74159855e-01  1.74159921e-01  1.74159954e-01  1.99084227e-01
  1.99084288e-01  1.99084531e-01  1.99084776e-01  1.99085202e-01
  1.99085426e-01  2.52129875e-01  2.52130138e-01  2.52130217e-01
  2.52130296e-01  2.52130776e-01  2.52130865e-01  2.52131064e-01
  2.52131205e-01  2.52131504e-01  2.52131644e-01  2.52131744e-01
  2.52132042e-01  2.77086772e-01  2.77086805e-01  2.77087013e-01
  2.77087135e-01  2.77087878e-01  2.77087913e-01  2.77087933e-01
  2.77087990e-01  2.77088476e-01  2.77088614e-01  2.77088964e-01
  2.77089263e-01  2.81168680e-01  2.81169332e-01  2.81169353e-01
  2.81170230e-01  2.81170312e-01  2.81171372e-01  2.81171650e-01
  2.81171854e-01  3.40029527e-01  3.40031811e-01  3.40032647e-01] [0.46026911 0.46026952 0.4602697  0.46026982 0.46027016 0.46027072
 0.47961172 0.47961183 0.4796119  0.47961196 0.47961206 0.47961208
 0.51159557 0.51159561 0.51159571 0.51159587 0.54547087 0.54547088
 0.54547091 0.54547097 0.54547142 0.54547147 0.54547149 0.54547156
 0.54547175 0.54547194 0.54547195 0.54547219 0.55032906 0.55032951
 0.55033075 0.58598496 0.58598498 0.58598517 0.58598523 0.58598541
 0.58598545 0.58790817 0.58790841 0.58790861 0.58790967 0.58791017
 0.58791043 0.58791078 0.58791089 0.61585377 0.61585394 0.61585419
 0.61585459 0.61585474 0.61585496 0.61585498 0.61585536 0.61585558
 0.61585563 0.61585577 0.61585586 0.6186769  0.66042841 0.66042888
 0.66042913 0.6604295  0.66042953 0.66042962 0.66042972 0.6604298
 0.66043016 0.66043026 0.66043036 0.6604305  0.66367091 0.66367102
 0.66367119 0.66367131 0.66367142 0.66367172 0.66367172 0.66367188
 0.66367199 0.66367232 0.66367238 0.66367281 0.67477594 0.67477615
 0.6747762  0.67477622 0.67477638 0.67477643 0.67477643 0.67477651
 0.67477663 0.67477671 0.67477675 0.67477687 0.69964977 0.69964986
 0.69964992 0.69965011 0.69965018 0.69965025 0.69965026 0.69965035
 0.69965042 0.69965055 0.69965057 0.69965067 0.72526022 0.72526059
 0.7252606  0.72526068 0.72526086 0.72526097 0.72526128 0.72526129
 0.72526135 0.72526138 0.72526153 0.72526173 0.76729147 0.76729196
 0.7672922  0.76729275 0.76850386 0.82022092 0.82022107 0.82022124
 0.82022125 0.8202214  0.82022142 0.82022164 0.82022174 0.82022182
 0.8202219  0.82022193 0.82022231 0.84479832 0.84479881 0.84479919
 0.84479923 0.84479969 0.84479981 0.84913251 0.84913251 0.91200791
 0.91200833 0.91200833 0.91200848 0.9120088  0.91200889 0.9120091
 0.91200914 0.91200963 0.9120097  0.91200978 0.91200981 0.91536278
 0.91536288 0.91536332 0.91536348 0.91536385 0.91536417 0.91624585
 0.91624621 0.91624661 0.91624681 0.91624699 0.91624713 0.93639622
 0.93639666 0.93639666 0.93639673 0.93639683 0.93639687 0.94056928
 0.94056934 0.94056971 0.94056973 0.94056977 0.9405698  0.94056982
 0.9405699  0.94056992 0.94056995 0.94057033 0.94057036 0.95167266
 0.95167303 0.95167353 0.95167369 0.95167413 0.95167471 0.96732457
 0.96732471 0.96732547 0.96732594 0.96732633 0.96732635 0.96732658
 0.96732678 0.98152349 0.98152603 0.98152755 0.98152783 1.02373248
 1.02373253 1.02373266 1.02373285 1.02373309 1.02373317 1.02373352
 1.02373369 1.02373382 1.02373394 1.02373399 1.02373439 1.03536466
 1.03536493 1.03536574 1.03536695 1.04174515 1.057659   1.05765972
 1.05766021 1.0576603  1.05766087 1.05766143 1.05988432 1.05988454
 1.05988456 1.05988472 1.05988479 1.0598849  1.05988491 1.05988508
 1.05988529 1.05988531 1.05988545 1.05988557 1.07125031 1.07125033
 1.07125044 1.07125052 1.07125062 1.07125067 1.07191894 1.07191903
 1.0719198  1.07192067 1.07192088 1.07192158 1.07192175 1.07192268
 1.09391728 1.09391741 1.09391782 1.09391782 1.09391791 1.09391793
 1.09391886 1.0939189  1.09391893 1.09391895 1.09391943 1.09391943
 1.11136649 1.11136701 1.11136788 1.11136872 1.11136968 1.11137029
 1.11239666 1.11239669 1.11239681 1.11239685 1.11239686 1.11239693
 1.11239696 1.11239701 1.11239703 1.11239709 1.11239724 1.11239728
 1.17807486 1.17807489 1.17807509 1.17807534 1.17807589 1.17807596
 1.178076   1.17807612 1.17807658 1.17807693 1.17807695 1.17807698
 1.23923871 1.23923957 1.23924194 1.24468046 1.24468068 1.24468076
 1.24468112 1.24468117 1.24468123 1.24468133 1.24468156 1.24468175
 1.24468186 1.244682   1.24468208 1.26145441 1.2614546  1.26145467
 1.26145476 1.26145491 1.2614552  1.26145575 1.26145605 1.26145612
 1.2614563  1.26145642 1.26145662 1.27731312 1.27731339 1.27731348
 1.2773137  1.277314   1.277314   1.27731443 1.27731449 1.27731474
 1.27731529 1.27731539 1.27731562 1.30391283 1.30391294 1.30391309
 1.30391313 1.3039132  1.30391343 1.30391354 1.30391357 1.30391384
 1.30391389 1.30391417 1.30391431 1.32567508 1.32567509 1.32567539
 1.325676   1.32646318 1.32646374 1.32646403 1.32646403 1.33383723
 1.33383726 1.33383727 1.3338374  1.33383789 1.33383797 1.33383798
 1.33383813 1.33383837 1.33383865 1.33383871 1.33383905 1.33404446
 1.33404455 1.33404467 1.33404481 1.334045   1.33404516 1.34479123
 1.34479129 1.34479139 1.34479151 1.3447916  1.34479165 1.34479172
 1.34479176 1.34479189 1.34479196 1.34479199 1.34479231 1.35566965
 1.35566971 1.35566976 1.35566998 1.35567    1.3556702  1.35567022
 1.35567032 1.35567037 1.35567068 1.3556707  1.35567074 1.38808708
 1.38808709 1.38808784 1.38808787 1.38808862 1.38808863 1.39027774
 1.39027796 1.39027872 1.39027884 1.39027903 1.39027908 1.39027909
 1.39027926 1.39027929 1.39027947 1.3902804  1.39028051 1.4072906
 1.40729082 1.4072917  1.40729176 1.40729263 1.40729275 1.41202848
 1.41202853 1.41202868 1.41202868 1.41202888 1.412029   1.412029
 1.4120292  1.4120292  1.4120293  1.41202944 1.4120295  1.41362327
 1.41362375 1.41362409 1.41362481 1.41362504 1.41362542 1.44865434
 1.44865434 1.44865462 1.44865474 1.44865502 1.44865502 1.47253205
 1.4725323  1.47253254 1.4725326  1.47253279 1.47253286 1.47423978
 1.47423983 1.47423986 1.47423991 1.47424027 1.47424027 1.4742404
 1.47424047 1.47424081 1.4742409  1.47424092 1.47424097 1.51026194
 1.5102623  1.51026269 1.5102632  1.51026358 1.51026379 1.51026424
 1.51026435 1.55862925 1.55862927 1.55862927 1.55862946 1.55862951
 1.55862959 1.5586296  1.55862995 1.55863008 1.55863018 1.55863023
 1.55863055 1.56072273 1.56072307 1.56072331 1.56072471 1.56072525
 1.56072585 1.56072608 1.56072638 1.5721708  1.57217163 1.5721733
 1.57217401 1.57217474 1.5721751  1.58282427 1.5828244  1.58282474
 1.59471721 1.59471721 1.6115987  1.61159926 1.6116001  1.61160025
 1.61160092 1.6116018  1.61382382 1.61382395 1.61382426 1.61382439
 1.61382449 1.61382464 1.61382588 1.613826   1.61382623 1.6138263
 1.61382648 1.61382659 1.63596217 1.63596222 1.63596239 1.63596245
 1.63596259 1.63596278 1.63596278 1.63596295 1.63596295 1.63596334
 1.63596344 1.63596362 1.6449269  1.6449269  1.64492765 1.64492914
 1.6702049  1.67020496 1.6702051  1.67020517 1.67020519 1.67020528
 1.67930738 1.67930775 1.6793081  1.67930814 1.67930818 1.67930848
 1.67930885 1.67930902 1.67930908 1.67930935 1.6793094  1.67930975
 1.72487025 1.72487722 1.72487978 1.73506683 1.73506685 1.73506699
 1.73506707 1.73506719 1.73506721 1.73506721 1.73506731 1.7350674
 1.73506742 1.73506747 1.73506775 1.74708451 1.74708457 1.7470849
 1.74708499 1.74708566 1.74708591 1.74708605 1.74708619 1.74708626
 1.74708713 1.74708722 1.74708824 1.7518842  1.75188426 1.75188441
 1.75188463 1.75188474 1.75188475 1.75188479 1.75188486 1.75188505
 1.75188511 1.75188514 1.75188522 1.78469455 1.78469457 1.78469471
 1.78469472 1.78469486 1.78469488 1.80083348 1.80083407 1.80083452
 1.8008346  1.80083521 1.80083571 1.80083676 1.80083681 1.83068689
 1.83068692 1.83068727 1.83068736 1.8306877  1.83068776 1.83493125
 1.83493138 1.83493146 1.83493216 1.8349322  1.83493306 1.83493313
 1.83493356 1.83493377 1.83493476 1.83493514 1.83493534 1.84506308
 1.84506321 1.84506321 1.84506346 1.84506358 1.8450636  1.8450637
 1.84506372 1.84506379 1.8450639  1.84506402 1.84506403 1.8521839
 1.85218411 1.8521852  1.85218668 1.85218681 1.85218706 1.85218756
 1.85218822 1.89868172 1.89868175 1.89868189 1.8986819  1.89868251
 1.89868256 1.89868259 1.8986828  1.89868283 1.89868353 1.89868356
 1.89868426 1.92702075 1.92702502 1.92702718 1.9270272  1.97096122
 1.97096146 1.97096175 1.97096221 1.97096237 1.97096267 1.97096292
 1.97096306 1.97096329 1.97096329 1.97096357 1.97096376 1.97312282
 1.97312296 1.97312333 2.12300223 2.12300409 2.12300428 2.12300431
 2.12300531 2.12300535 2.12300782 2.12300783 2.12300883 2.12300896
 2.12300989 2.12301014 2.22846447 2.2284646  2.22846474 2.22846494
 2.22846617 2.22846619 2.22846679 2.22846689 2.22846805 2.22846826
 2.22846845 2.22846859 2.24097001 2.2409714  2.24097187 2.24097288
 2.24097357 2.24097466 2.7378281  2.91419069 2.91419211 2.91419222
 2.91419254 2.91419295 2.9141931  2.91419361 2.91419369 2.914194
 2.91419421 2.91419454 2.91419492 2.94225849 2.94225932 2.94225985
 2.94225994 2.94226061 2.94226081 3.01936355 3.01936405 3.01936409
 3.01936442 3.18327445 3.18327511 3.18327527 3.18327578 3.18327588
 3.18327661 3.18327665 3.18327722 3.18327762 3.18327765 3.18327814
 3.18327835 3.19943667 3.19943835 3.19943901 3.19943922 3.19944054
 3.19944092 3.21205828 3.2120591  3.21205951 3.2120596  3.21206013
 3.21206031 3.27138017 3.30100712 3.30100748 3.30100749 3.30100811
 3.30100888 3.30100945 3.30100951 3.30100966 3.30101035 3.30101091
 3.30101129 3.30101182 3.50593731 3.50594932 3.50595588 3.5059565 ]
    CPU time for get_k_kpts   8522.01 sec, wall time    149.56 sec
    CPU time for get_j   4774.95 sec, wall time     87.11 sec
    CPU time for vj and vk  13297.07 sec, wall time    236.67 sec
E1 = -19461.4391545706  E_coul = 4327.444653031846
Extra cycle  E= -18426.090324388  delta_E= 5.13e-10  |g|= 6.12e-05  |ddm|= 0.000262
    CPU time for scf_cycle 487300.26 sec, wall time  13266.53 sec
    CPU time for SCF 487324.27 sec, wall time  13273.14 sec
converged SCF energy = -18426.090324388
{'cell': <pyscf.pbc.gto.cell.Cell object at 0x7f594c9a60d0>, 'verbose': 5, 'max_memory': 4000, 'stdout': <_io.TextIOWrapper name='<stdout>' mode='w' encoding='utf-8'>, '_chkfile': <tempfile._TemporaryFileWrapper object at 0x7f593a40e3d0>, 'chkfile': '/tmp/tmpdgth_5tr', 'mo_energy': [array([-68.1628693 , -68.16286891, -68.16286886, ...,   3.50594932,
         3.50595588,   3.5059565 ])], 'mo_coeff': [array([[ 2.82269687e-01,  6.07946684e-07, -1.21475076e-02, ...,
         1.93935030e-02,  2.86835199e-06,  1.56555538e-02],
       [-7.68701021e-03, -1.65547668e-08,  3.30784488e-04, ...,
         2.49930329e-01,  3.69654966e-05,  2.01758552e-01],
       [-4.25124079e-03, -9.31218762e-09,  1.85921125e-04, ...,
        -5.03962009e-01, -7.45439204e-05, -4.06839303e-01],
       ...,
       [ 1.17726555e-03,  1.51355942e-06,  1.77932147e-03, ...,
         1.64082135e-01, -7.40614616e-05, -3.72441832e-01],
       [ 6.57288827e-05,  8.57421441e-05, -4.59582139e-05, ...,
        -2.53289289e-02,  3.87612856e-02,  9.30489113e-03],
       [ 1.17407915e-03,  4.13280215e-08,  1.78121665e-03, ...,
         1.64081672e-01, -7.40355041e-05, -3.72441920e-01]])], 'mo_occ': [array([2., 2., 2., ..., 0., 0., 0.])], 'e_tot': -18426.09032438798, 'converged': True, 'cycles': 9, 'scf_summary': {'nuc': -3292.095822849228, 'e1': -19461.4391545706, 'e2': 4327.444653031846}, '_opt': {None: None}, '_eri': None, 'with_df': <pyscf.pbc.df.rsdf.RSGDF object at 0x7f5950404110>, 'rsjk': None, 'exxdiv': None, 'conv_tol': 1e-08, 'exx_built': False, '_t0': 487328.111474605, '_w0': 807103.405246317}


==> anc/files/timings/comparison_to_pyscf/Si_2x_supercell/pyscf_hf_64.out <==
a = 10.86164, b = 10.86164, c = 10.86164, alpha = 90.00000, beta = 90.00000, gamma = 90.00000
lattice_vector = [[1.08616400e+01 0.00000000e+00 0.00000000e+00]
 [6.65083633e-16 1.08616400e+01 0.00000000e+00]
 [6.65083633e-16 6.65083633e-16 1.08616400e+01]]
Si 0.000000 0.000000 0.000000
Si 0.000000 2.715410 2.715410
Si 2.715410 2.715410 0.000000
Si 2.715410 0.000000 2.715410
Si 4.073110 1.357710 4.073110
Si 1.357700 1.357700 1.357700
Si 1.357710 4.073110 4.073110
Si 4.073110 4.073110 1.357700
Si 0.000000 0.000000 5.430820
Si 0.000000 2.715410 8.146230
Si 2.715410 2.715410 5.430820
Si 2.715410 0.000000 8.146230
Si 4.073110 1.357710 9.503930
Si 1.357700 1.357700 6.788520
Si 1.357710 4.073110 9.503930
Si 4.073110 4.073110 6.788520
Si 0.000000 5.430820 0.000000
Si 0.000000 8.146230 2.715410
Si 2.715410 8.146230 0.000000
Si 2.715410 5.430820 2.715410
Si 4.073110 6.788530 4.073110
Si 1.357700 6.788520 1.357700
Si 1.357710 9.503930 4.073110
Si 4.073110 9.503930 1.357700
Si 0.000000 5.430820 5.430820
Si 0.000000 8.146230 8.146230
Si 2.715410 8.146230 5.430820
Si 2.715410 5.430820 8.146230
Si 4.073110 6.788530 9.503930
Si 1.357700 6.788520 6.788520
Si 1.357710 9.503930 9.503930
Si 4.073110 9.503930 6.788520
Si 5.430820 0.000000 0.000000
Si 5.430820 2.715410 2.715410
Si 8.146230 2.715410 0.000000
Si 8.146230 0.000000 2.715410
Si 9.503930 1.357710 4.073110
Si 6.788520 1.357700 1.357700
Si 6.788530 4.073110 4.073110
Si 9.503930 4.073110 1.357700
Si 5.430820 0.000000 5.430820
Si 5.430820 2.715410 8.146230
Si 8.146230 2.715410 5.430820
Si 8.146230 0.000000 8.146230
Si 9.503930 1.357710 9.503930
Si 6.788520 1.357700 6.788520
Si 6.788530 4.073110 9.503930
Si 9.503930 4.073110 6.788520
Si 5.430820 5.430820 0.000000
Si 5.430820 8.146230 2.715410
Si 8.146230 8.146230 0.000000
Si 8.146230 5.430820 2.715410
Si 9.503930 6.788530 4.073110
Si 6.788520 6.788520 1.357700
Si 6.788530 9.503930 4.073110
Si 9.503930 9.503930 1.357700
Si 5.430820 5.430820 5.430820
Si 5.430820 8.146230 8.146230
Si 8.146230 8.146230 5.430820
Si 8.146230 5.430820 8.146230
Si 9.503930 6.788530 9.503930
Si 6.788520 6.788520 6.788520
Si 6.788530 9.503930 9.503930
Si 9.503930 9.503930 6.788520

#INFO: **** input file is /global/cfs/cdirs/m4322/diptarka/periodic-benchmark/timings/Zenodo/pyscf_hf.py ****
import numpy as np
import sys
import os

if (len(sys.argv) < 3):
    print("Please enter xyz filename as input argument!")
    exit()

if (len(sys.argv) > 3):
    print("Too many arguments!")
    exit()

xyz_filename = sys.argv[1]

xyz_file = open(xyz_filename, "r")
xyz_lines = xyz_file.readlines()
xyz_file.close()

n_atom = int(xyz_lines[0])
xyz_lines.pop(0)

fields = xyz_lines[0].split()
xyz_lines.pop(0)
assert (fields[0] == "3D")
a = float(fields[1])
b = float(fields[2])
c = float(fields[3])
if (len(fields) == 4):
    alpha = 90
    beta  = 90
    gamma = 90
elif (len(fields) == 7):
    alpha = float(fields[4])
    beta  = float(fields[5])
    gamma = float(fields[6])
else:
    print("Incorrect unit cell description on the second line!")
    exit()

print("a = %.5f, b = %.5f, c = %.5f, alpha = %.5f, beta = %.5f, gamma = %.5f"
      %(a, b, c, alpha, beta, gamma))

alpha *= np.pi / 180.0
beta  *= np.pi / 180.0
gamma *= np.pi / 180.0
V_cell = a * b * c * np.sqrt(1.0 - np.cos(alpha)*np.cos(alpha) - np.cos(beta)*np.cos(beta) - np.cos(gamma)*np.cos(gamma) + 2*np.cos(alpha)*np.cos(beta)*np.cos(gamma))

lattice_vector = np.array([
    [ a, 0.0, 0.0, ],
    [ b * np.cos(gamma), b * np.sin(gamma), 0.0, ],
    [ c * np.cos(beta), c * (np.cos(alpha) - np.cos(beta)*np.cos(gamma)) / np.sin(gamma), V_cell / (a * b * np.sin(gamma)) ],
])

print("lattice_vector = " + str(lattice_vector))

xyz_lines = xyz_lines[:n_atom]
xyz_lines = "".join(xyz_lines)
print(xyz_lines)


from pyscf import lib
from pyscf.pbc import gto, scf, df, dft

os.environ["OMP_NUM_THREADS"] = sys.argv[2]

lib.num_threads(sys.argv[2])
cell = gto.M(
    atom = xyz_lines,
    basis = 'def2-svp',
    cart = True,
    a = lattice_vector,
    dimension = 3,
    precision = 1e-14,
    verbose = 5,
)

mf = scf.KRHF(cell, exxdiv = None)
mf.with_df = df.RSGDF(cell)

mf.kernel()

print(mf.__dict__)


#INFO: ******************** input file end ********************


System: uname_result(system='Linux', node='nid003260', release='5.14.21-150400.24.111_12.0.91-cray_shasta_c', version='#1 SMP Mon Aug 5 07:02:07 UTC 2024 (0c4e917)', machine='x86_64')  Threads 64
Python 3.11.7 | packaged by conda-forge | (main, Dec 23 2023, 14:43:09) [GCC 12.3.0]
numpy 1.26.3  scipy 1.11.4  h5py 3.10.0
Date: Sun Oct 27 14:35:39 2024
PySCF version 2.7.0
PySCF path  /global/cfs/cdirs/m4322/software/pyscf/pyscf
GIT HEAD (branch master) 410d9608a73ad3a507b3008a6f68549288ebfc33

[CONFIG] conf_file None
[INPUT] verbose = 5
[INPUT] max_memory = 4000 
[INPUT] num. atoms = 64
[INPUT] num. electrons = 896
[INPUT] charge = 0
[INPUT] spin (= nelec alpha-beta = 2S) = 0
[INPUT] symmetry False subgroup None
[INPUT] Mole.unit = angstrom
[INPUT] Cartesian GTO integrals (6d 10f)
[INPUT] Symbol           X                Y                Z      unit          X                Y                Z       unit  Magmom
[INPUT]  1 Si     0.000000000000   0.000000000000   0.000000000000 AA    0.000000000000   0.000000000000   0.000000000000 Bohr   0.0
[INPUT]  2 Si     0.000000000000   2.715410000000   2.715410000000 AA    0.000000000000   5.131381215905   5.131381215905 Bohr   0.0
[INPUT]  3 Si     2.715410000000   2.715410000000   0.000000000000 AA    5.131381215905   5.131381215905   0.000000000000 Bohr   0.0
[INPUT]  4 Si     2.715410000000   0.000000000000   2.715410000000 AA    5.131381215905   0.000000000000   5.131381215905 Bohr   0.0
[INPUT]  5 Si     4.073110000000   1.357710000000   4.073110000000 AA    7.697062375227   2.565700056583   7.697062375227 Bohr   0.0
[INPUT]  6 Si     1.357700000000   1.357700000000   1.357700000000 AA    2.565681159322   2.565681159322   2.565681159322 Bohr   0.0
[INPUT]  7 Si     1.357710000000   4.073110000000   4.073110000000 AA    2.565700056583   7.697062375227   7.697062375227 Bohr   0.0
[INPUT]  8 Si     4.073110000000   4.073110000000   1.357700000000 AA    7.697062375227   7.697062375227   2.565681159322 Bohr   0.0
[INPUT]  9 Si     0.000000000000   0.000000000000   5.430820000000 AA    0.000000000000   0.000000000000  10.262762431810 Bohr   0.0
[INPUT] 10 Si     0.000000000000   2.715410000000   8.146230000000 AA    0.000000000000   5.131381215905  15.394143647716 Bohr   0.0
[INPUT] 11 Si     2.715410000000   2.715410000000   5.430820000000 AA    5.131381215905   5.131381215905  10.262762431810 Bohr   0.0
[INPUT] 12 Si     2.715410000000   0.000000000000   8.146230000000 AA    5.131381215905   0.000000000000  15.394143647716 Bohr   0.0
[INPUT] 13 Si     4.073110000000   1.357710000000   9.503930000000 AA    7.697062375227   2.565700056583  17.959824807038 Bohr   0.0
[INPUT] 14 Si     1.357700000000   1.357700000000   6.788520000000 AA    2.565681159322   2.565681159322  12.828443591132 Bohr   0.0
[INPUT] 15 Si     1.357710000000   4.073110000000   9.503930000000 AA    2.565700056583   7.697062375227  17.959824807038 Bohr   0.0
[INPUT] 16 Si     4.073110000000   4.073110000000   6.788520000000 AA    7.697062375227   7.697062375227  12.828443591132 Bohr   0.0
[INPUT] 17 Si     0.000000000000   5.430820000000   0.000000000000 AA    0.000000000000  10.262762431810   0.000000000000 Bohr   0.0
[INPUT] 18 Si     0.000000000000   8.146230000000   2.715410000000 AA    0.000000000000  15.394143647716   5.131381215905 Bohr   0.0
[INPUT] 19 Si     2.715410000000   8.146230000000   0.000000000000 AA    5.131381215905  15.394143647716   0.000000000000 Bohr   0.0
[INPUT] 20 Si     2.715410000000   5.430820000000   2.715410000000 AA    5.131381215905  10.262762431810   5.131381215905 Bohr   0.0
[INPUT] 21 Si     4.073110000000   6.788530000000   4.073110000000 AA    7.697062375227  12.828462488394   7.697062375227 Bohr   0.0
[INPUT] 22 Si     1.357700000000   6.788520000000   1.357700000000 AA    2.565681159322  12.828443591132   2.565681159322 Bohr   0.0
[INPUT] 23 Si     1.357710000000   9.503930000000   4.073110000000 AA    2.565700056583  17.959824807038   7.697062375227 Bohr   0.0
[INPUT] 24 Si     4.073110000000   9.503930000000   1.357700000000 AA    7.697062375227  17.959824807038   2.565681159322 Bohr   0.0
[INPUT] 25 Si     0.000000000000   5.430820000000   5.430820000000 AA    0.000000000000  10.262762431810  10.262762431810 Bohr   0.0
[INPUT] 26 Si     0.000000000000   8.146230000000   8.146230000000 AA    0.000000000000  15.394143647716  15.394143647716 Bohr   0.0
[INPUT] 27 Si     2.715410000000   8.146230000000   5.430820000000 AA    5.131381215905  15.394143647716  10.262762431810 Bohr   0.0
[INPUT] 28 Si     2.715410000000   5.430820000000   8.146230000000 AA    5.131381215905  10.262762431810  15.394143647716 Bohr   0.0
[INPUT] 29 Si     4.073110000000   6.788530000000   9.503930000000 AA    7.697062375227  12.828462488394  17.959824807038 Bohr   0.0
[INPUT] 30 Si     1.357700000000   6.788520000000   6.788520000000 AA    2.565681159322  12.828443591132  12.828443591132 Bohr   0.0
[INPUT] 31 Si     1.357710000000   9.503930000000   9.503930000000 AA    2.565700056583  17.959824807038  17.959824807038 Bohr   0.0
[INPUT] 32 Si     4.073110000000   9.503930000000   6.788520000000 AA    7.697062375227  17.959824807038  12.828443591132 Bohr   0.0
[INPUT] 33 Si     5.430820000000   0.000000000000   0.000000000000 AA   10.262762431810   0.000000000000   0.000000000000 Bohr   0.0
[INPUT] 34 Si     5.430820000000   2.715410000000   2.715410000000 AA   10.262762431810   5.131381215905   5.131381215905 Bohr   0.0
[INPUT] 35 Si     8.146230000000   2.715410000000   0.000000000000 AA   15.394143647716   5.131381215905   0.000000000000 Bohr   0.0
[INPUT] 36 Si     8.146230000000   0.000000000000   2.715410000000 AA   15.394143647716   0.000000000000   5.131381215905 Bohr   0.0
[INPUT] 37 Si     9.503930000000   1.357710000000   4.073110000000 AA   17.959824807038   2.565700056583   7.697062375227 Bohr   0.0
[INPUT] 38 Si     6.788520000000   1.357700000000   1.357700000000 AA   12.828443591132   2.565681159322   2.565681159322 Bohr   0.0
[INPUT] 39 Si     6.788530000000   4.073110000000   4.073110000000 AA   12.828462488394   7.697062375227   7.697062375227 Bohr   0.0
[INPUT] 40 Si     9.503930000000   4.073110000000   1.357700000000 AA   17.959824807038   7.697062375227   2.565681159322 Bohr   0.0
[INPUT] 41 Si     5.430820000000   0.000000000000   5.430820000000 AA   10.262762431810   0.000000000000  10.262762431810 Bohr   0.0
[INPUT] 42 Si     5.430820000000   2.715410000000   8.146230000000 AA   10.262762431810   5.131381215905  15.394143647716 Bohr   0.0
[INPUT] 43 Si     8.146230000000   2.715410000000   5.430820000000 AA   15.394143647716   5.131381215905  10.262762431810 Bohr   0.0
[INPUT] 44 Si     8.146230000000   0.000000000000   8.146230000000 AA   15.394143647716   0.000000000000  15.394143647716 Bohr   0.0
[INPUT] 45 Si     9.503930000000   1.357710000000   9.503930000000 AA   17.959824807038   2.565700056583  17.959824807038 Bohr   0.0
[INPUT] 46 Si     6.788520000000   1.357700000000   6.788520000000 AA   12.828443591132   2.565681159322  12.828443591132 Bohr   0.0
[INPUT] 47 Si     6.788530000000   4.073110000000   9.503930000000 AA   12.828462488394   7.697062375227  17.959824807038 Bohr   0.0
[INPUT] 48 Si     9.503930000000   4.073110000000   6.788520000000 AA   17.959824807038   7.697062375227  12.828443591132 Bohr   0.0
[INPUT] 49 Si     5.430820000000   5.430820000000   0.000000000000 AA   10.262762431810  10.262762431810   0.000000000000 Bohr   0.0
[INPUT] 50 Si     5.430820000000   8.146230000000   2.715410000000 AA   10.262762431810  15.394143647716   5.131381215905 Bohr   0.0
[INPUT] 51 Si     8.146230000000   8.146230000000   0.000000000000 AA   15.394143647716  15.394143647716   0.000000000000 Bohr   0.0
[INPUT] 52 Si     8.146230000000   5.430820000000   2.715410000000 AA   15.394143647716  10.262762431810   5.131381215905 Bohr   0.0
[INPUT] 53 Si     9.503930000000   6.788530000000   4.073110000000 AA   17.959824807038  12.828462488394   7.697062375227 Bohr   0.0
[INPUT] 54 Si     6.788520000000   6.788520000000   1.357700000000 AA   12.828443591132  12.828443591132   2.565681159322 Bohr   0.0
[INPUT] 55 Si     6.788530000000   9.503930000000   4.073110000000 AA   12.828462488394  17.959824807038   7.697062375227 Bohr   0.0
[INPUT] 56 Si     9.503930000000   9.503930000000   1.357700000000 AA   17.959824807038  17.959824807038   2.565681159322 Bohr   0.0
[INPUT] 57 Si     5.430820000000   5.430820000000   5.430820000000 AA   10.262762431810  10.262762431810  10.262762431810 Bohr   0.0
[INPUT] 58 Si     5.430820000000   8.146230000000   8.146230000000 AA   10.262762431810  15.394143647716  15.394143647716 Bohr   0.0
[INPUT] 59 Si     8.146230000000   8.146230000000   5.430820000000 AA   15.394143647716  15.394143647716  10.262762431810 Bohr   0.0
[INPUT] 60 Si     8.146230000000   5.430820000000   8.146230000000 AA   15.394143647716  10.262762431810  15.394143647716 Bohr   0.0
[INPUT] 61 Si     9.503930000000   6.788530000000   9.503930000000 AA   17.959824807038  12.828462488394  17.959824807038 Bohr   0.0
[INPUT] 62 Si     6.788520000000   6.788520000000   6.788520000000 AA   12.828443591132  12.828443591132  12.828443591132 Bohr   0.0
[INPUT] 63 Si     6.788530000000   9.503930000000   9.503930000000 AA   12.828462488394  17.959824807038  17.959824807038 Bohr   0.0
[INPUT] 64 Si     9.503930000000   9.503930000000   6.788520000000 AA   17.959824807038  17.959824807038  12.828443591132 Bohr   0.0
[INPUT] ---------------- BASIS SET ---------------- 
[INPUT] l, kappa, [nprim/nctr], expnt,             c_1 c_2 ...
[INPUT] Si
[INPUT] 0    0    [5    /1   ]  6903.7118686      0.0013373962995
                                1038.4346419      0.0099966546241
                                235.8758148       0.044910165101
                                66.069385169      0.1146363854
                                20.247945761      0.10280063858
[INPUT] 0    0    [3    /1   ]  34.35348173       0.07083728501
                                3.6370788192      -0.43028836252
                                1.4002048599      -0.41382774969
[INPUT] 0    0    [1    /1   ]  0.20484414805        1
[INPUT] 0    0    [1    /1   ]  0.077994095468       1
[INPUT] 1    0    [5    /1   ]  179.83907373      0.0061916656462
                                41.907258846      0.043399431982
                                12.955294367      0.15632019351
                                4.4383267393      0.29419996982
                                1.5462247904      0.23536823814
[INPUT] 1    0    [1    /1   ]  0.35607612302        1
[INPUT] 1    0    [1    /1   ]  0.10008513762        1
[INPUT] 2    0    [1    /1   ]  0.35                 1

Ewald components = 1256.82965264073, -4555.39855795267, 6.47308246271394
nuclear repulsion = -3292.09582284923
number of shells = 512
number of NR pGTOs = 2368
number of NR cGTOs = 1216
basis = def2-svp
ecp = {}
CPU time:         7.45
lattice vectors  a1 [20.525524864, 0.000000000, 0.000000000]
                 a2 [0.000000000, 20.525524864, 0.000000000]
                 a3 [0.000000000, 0.000000000, 20.525524864]
dimension = 3
low_dim_ft_type = None
Cell volume = 8647.35
rcut = 31.340826108430313 (nimgs = [2 2 2])
lattice sum = 279 cells
precision = 1e-14
pseudo = None
ke_cutoff = 854193.3020676001
    = [8541 8541 8541] mesh (623054684421 PWs)


******** <class 'pyscf.pbc.scf.khf.KRHF'> ********
method = KRHF
initial guess = minao
damping factor = 0
level_shift factor = 0
DIIS = <class 'pyscf.scf.diis.CDIIS'>
diis_start_cycle = 1
diis_space = 8
diis_damp = 0
SCF conv_tol = 1e-08
SCF conv_tol_grad = None
SCF max_cycles = 50
direct_scf = True
direct_scf_tol = 1e-13
chkfile to save SCF result = /tmp/tmpxhehixmk
max_memory 4000 MB (current use 145 MB)


******** PBC SCF flags ********
N kpts = 1
kpts = [[0. 0. 0.]]
Exchange divergence treatment (exxdiv) = None
DF object = <pyscf.pbc.df.rsdf.RSGDF object at 0x7f49542ffb90>
Set gradient conv threshold to 0.0001
Big error detected in the electron number of initial guess density matrix (Ne/cell = 895.825)!
  This can cause huge error in Fock matrix and lead to instability in SCF for low-dimensional systems.
  DM is normalized wrt the number of electrons 896.0
kmesh for bvk-cell = [1 1 1]


******** <class 'pyscf.pbc.df.rsdf_builder._RSNucBuilder'> ********
mesh = [45 45 45] (91125 PWs)
ke_cutoff = 22.677050119349712
omega = 0.49800659635537037
exclude_d_aux = False
exclude_dd_block = True
j2c_eig_always = False
has_long_range = True
Set _RSNucBuilder.direct_scf_tol to 2.73857e-18
rs_cell.nbas 704 nao 1536
No. smooth_bas in rs_cell 128
sup-mol nbas = 5983 cGTO = 13316 pGTO = 17581
sup-mol-ft nbas = 14079 cGTO = 31597 pGTO = 46041
    CPU time for int3c kernel initialization      6.12 sec, wall time      0.10 sec
Set ft_ao cutoff to 1e-15
    CPU time for get_nuc  10734.24 sec, wall time    184.67 sec
Default auxbasis def2-svp-jkfit is used for Si def2-svp
num shells = 2432, num cGTOs = 9920


******** <class 'pyscf.pbc.df.rsdf.RSGDF'> ********
cell num shells = 512, num cGTOs = 1216, num pGTOs = 2368
use_bvk = True
precision_R = 1e-16
precision_G = 1e-14
j2c_eig_always = False
omega = 0.3
ke_cutoff = 7.102720056256888
mesh_compact = [27 27 27] (19683 PWs)
auxbasis = {'Si': 'def2-svp-jkfit'}
auxcell precision= 1e-14
auxcell rcut = 32.919656632051165
omega_j2c = 0.4
mesh_j2c = [33 33 33] (35937 PWs)
auxcell num shells = 2432, num cGTOs = 9920, num pGTOs = 10688
exp_to_discard = None
_cderi_to_save = /tmp/tmpgcxdxi4r
len(kpts) = 1
kmesh for bvk-cell = [1 1 1]
rs_cell.nbas 704 nao 1536
No. smooth_bas in rs_cell 0
sup-mol-ft nbas = 12924 cGTO = 29074 pGTO = 41607
j3c prescreening: cell rcut 41.31 Bohr  keep 117 imgs
Using PBCsr3c_gs2 to evaluate SR integrals
Set ft_ao cutoff to 1e-15
    CPU time for int2c2e   1250.93 sec, wall time     21.55 sec
cond = -1.412e+13, drop 361 bfns
    CPU time for get_k_kpts  33802.57 sec, wall time    484.93 sec
    CPU time for get_j   5356.12 sec, wall time     93.50 sec
    CPU time for vj and vk 790030.40 sec, wall time  12280.35 sec
E1 = -19492.17795876135  E_coul = 4337.446644222305
init E= -18446.8271373883
    CPU time for initialize scf 800832.65 sec, wall time  12466.09 sec
HOMO = 0.411354933275  LUMO = 0.435190993805
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-6.81259889e+01 -6.81253097e+01 -6.81253096e+01 -6.81252985e+01
 -6.81246528e+01 -6.81246527e+01 -6.81246432e+01 -6.81239794e+01
 -6.81235167e+01 -6.81235167e+01 -6.81235062e+01 -6.81228089e+01
 -6.81228087e+01 -6.81228050e+01 -6.81228010e+01 -6.81227936e+01
 -6.81227934e+01 -6.81223283e+01 -6.81223153e+01 -6.81223153e+01
 -6.81215713e+01 -6.81215712e+01 -6.81215607e+01 -6.81209141e+01
 -6.81209010e+01 -6.81209010e+01 -6.81203418e+01 -6.81178669e+01
 -6.81178530e+01 -6.81178530e+01 -6.81175909e+01 -6.81175909e+01
 -6.81175875e+01 -6.81175806e+01 -6.81175758e+01 -6.81175758e+01
 -6.81175601e+01 -6.81175600e+01 -6.81175513e+01 -6.81165658e+01
 -6.81165658e+01 -6.81165617e+01 -6.81165551e+01 -6.81165487e+01
 -6.81165487e+01 -6.81164206e+01 -6.81164204e+01 -6.81164172e+01
 -6.81164141e+01 -6.81164067e+01 -6.81164065e+01 -6.81158757e+01
 -6.81158755e+01 -6.81158655e+01 -6.81141020e+01 -6.81141020e+01
 -6.81140929e+01 -6.81139543e+01 -6.81139421e+01 -6.81139421e+01
 -6.81136917e+01 -6.81136917e+01 -6.81136821e+01 -6.81129593e+01
 -5.52480388e+00 -5.52398062e+00 -5.52398057e+00 -5.52387261e+00
 -5.52322737e+00 -5.52313122e+00 -5.52313113e+00 -5.52289627e+00
 -5.52254321e+00 -5.52254321e+00 -5.52239462e+00 -5.52219068e+00
 -5.52219064e+00 -5.52200090e+00 -5.52185787e+00 -5.52184839e+00
 -5.52184831e+00 -5.52140929e+00 -5.52140921e+00 -5.52126169e+00
 -5.52118585e+00 -5.52118578e+00 -5.52106066e+00 -5.52090702e+00
 -5.52083613e+00 -5.52083613e+00 -5.52078654e+00 -5.51961861e+00
 -5.51961858e+00 -5.51953484e+00 -5.51939767e+00 -5.51939758e+00
 -5.51922750e+00 -5.51914571e+00 -5.51909628e+00 -5.51909628e+00
 -5.51877949e+00 -5.51877943e+00 -5.51873374e+00 -5.51855876e+00
 -5.51853210e+00 -5.51849189e+00 -5.51849189e+00 -5.51832268e+00
 -5.51832260e+00 -5.51826710e+00 -5.51826131e+00 -5.51826125e+00
 -5.51792536e+00 -5.51791676e+00 -5.51791672e+00 -5.51781382e+00
 -5.51772111e+00 -5.51772109e+00 -5.51708389e+00 -5.51708387e+00
 -5.51704500e+00 -5.51685072e+00 -5.51645317e+00 -5.51645316e+00
 -5.51631891e+00 -5.51631890e+00 -5.51627060e+00 -5.51579916e+00
 -3.61791277e+00 -3.61791273e+00 -3.61777328e+00 -3.61747426e+00
 -3.61747418e+00 -3.61747184e+00 -3.61727302e+00 -3.61724563e+00
 -3.61724560e+00 -3.61710195e+00 -3.61704033e+00 -3.61695645e+00
 -3.61695638e+00 -3.61687473e+00 -3.61687050e+00 -3.61687040e+00
 -3.61657755e+00 -3.61657751e+00 -3.61648969e+00 -3.61648966e+00
 -3.61626960e+00 -3.61619670e+00 -3.61619664e+00 -3.61609926e+00
 -3.61607249e+00 -3.61607244e+00 -3.61601116e+00 -3.61594438e+00
 -3.61594435e+00 -3.61593419e+00 -3.61591157e+00 -3.61591155e+00
 -3.61589713e+00 -3.61567158e+00 -3.61563595e+00 -3.61563594e+00
 -3.61559996e+00 -3.61559238e+00 -3.61559232e+00 -3.61554207e+00
 -3.61554175e+00 -3.61554167e+00 -3.61543981e+00 -3.61543980e+00
 -3.61541789e+00 -3.61538015e+00 -3.61538011e+00 -3.61532086e+00
 -3.61532082e+00 -3.61524228e+00 -3.61523008e+00 -3.61521917e+00
 -3.61514987e+00 -3.61514985e+00 -3.61488502e+00 -3.61488489e+00
 -3.61487389e+00 -3.61487290e+00 -3.61485899e+00 -3.61485894e+00
 -3.61476640e+00 -3.61476624e+00 -3.61475501e+00 -3.61468436e+00
 -3.61460314e+00 -3.61460311e+00 -3.61459670e+00 -3.61446492e+00
 -3.61446492e+00 -3.61445941e+00 -3.61441936e+00 -3.61441924e+00
 -3.61439050e+00 -3.61439049e+00 -3.61438771e+00 -3.61435310e+00
 -3.61435308e+00 -3.61418005e+00 -3.61417125e+00 -3.61417124e+00
 -3.61412634e+00 -3.61310589e+00 -3.61310216e+00 -3.61310214e+00
 -3.61298518e+00 -3.61298015e+00 -3.61298014e+00 -3.61294199e+00
 -3.61294187e+00 -3.61293445e+00 -3.61272969e+00 -3.61272966e+00
 -3.61270369e+00 -3.61269579e+00 -3.61267819e+00 -3.61267811e+00
 -3.61261028e+00 -3.61259644e+00 -3.61259639e+00 -3.61234057e+00
 -3.61232810e+00 -3.61232807e+00 -3.61230496e+00 -3.61225867e+00
 -3.61225866e+00 -3.61223410e+00 -3.61221897e+00 -3.61221364e+00
 -3.61221363e+00 -3.61209429e+00 -3.61209428e+00 -3.61206098e+00
 -3.61206038e+00 -3.61205333e+00 -3.61205321e+00 -3.61201340e+00
 -3.61197998e+00 -3.61197997e+00 -3.61194783e+00 -3.61194779e+00
 -3.61186161e+00 -3.61185914e+00 -3.61185051e+00 -3.61185051e+00
 -3.61184225e+00 -3.61184070e+00 -3.61184069e+00 -3.61181666e+00
 -3.61181666e+00 -3.61179771e+00 -3.61179767e+00 -3.61177151e+00
 -3.61177147e+00 -3.61176667e+00 -3.61176430e+00 -3.61173130e+00
 -3.61171647e+00 -3.61171647e+00 -3.61165859e+00 -3.61165858e+00
 -3.61165856e+00 -3.61149814e+00 -3.61146106e+00 -3.61146103e+00
 -3.61142780e+00 -3.61137443e+00 -3.61137429e+00 -3.61134872e+00
 -3.61134871e+00 -3.61134723e+00 -3.61133864e+00 -3.61133855e+00
 -3.61132612e+00 -3.61126845e+00 -3.61126841e+00 -3.61126745e+00
 -3.61098295e+00 -3.61098291e+00 -3.61096393e+00 -3.61094155e+00
 -3.61094151e+00 -3.61093250e+00 -3.61074921e+00 -3.61074918e+00
 -3.61073104e+00 -3.61058446e+00 -3.61058442e+00 -3.61019713e+00
 -3.61016970e+00 -3.61016967e+00 -3.61007687e+00 -3.60999081e+00
 -3.60999080e+00 -3.60994238e+00 -3.60984821e+00 -3.60984682e+00
 -3.60984681e+00 -3.60980076e+00 -3.60980073e+00 -3.60977127e+00
 -3.60976115e+00 -3.60975598e+00 -3.60975598e+00 -3.60966389e+00
 -3.60962910e+00 -3.60962908e+00 -3.60946594e+00 -3.60946592e+00
 -3.60946304e+00 -3.60923645e+00 -3.60909309e+00 -3.60909307e+00
 -4.51177338e-01 -3.47762396e-01 -3.47753516e-01 -3.47753193e-01
 -3.47191914e-01 -3.47191589e-01 -3.47183797e-01 -2.63415074e-01
 -2.63393093e-01 -2.63392858e-01 -2.63178711e-01 -2.63151356e-01
 -2.63151165e-01 -2.63119285e-01 -2.63118726e-01 -2.63052116e-01
 -2.62975922e-01 -2.62724970e-01 -2.62724671e-01 -2.38319752e-01
 -2.38099130e-01 -2.38098759e-01 -2.37957932e-01 -9.75838806e-02
 -9.75741795e-02 -9.75739614e-02 -9.72631170e-02 -9.72622082e-02
 -9.72154455e-02 -8.52105479e-02 -8.51949334e-02 -8.51949092e-02
 -8.51188102e-02 -8.51143403e-02 -8.51143002e-02 -8.49563945e-02
 -8.48651542e-02 -8.48644327e-02 -8.47543323e-02 -8.47542185e-02
 -8.47334654e-02 -3.65515588e-02 -3.64843512e-02 -3.64842304e-02
 -3.60744288e-02  6.72165697e-02  6.72413147e-02  6.72418330e-02
  6.73350079e-02  6.73422458e-02  6.73427026e-02  6.74681234e-02
  6.74918347e-02  6.75499950e-02  6.75501384e-02  6.76667803e-02
  6.76671566e-02  1.77615788e-01  1.77615856e-01  1.77645129e-01
  1.77666642e-01  1.77721208e-01  1.77750634e-01  1.77752818e-01
  1.77752966e-01  1.77801149e-01  1.77801307e-01  1.77863607e-01
  1.77863799e-01  1.83779196e-01  1.83832464e-01  1.83832577e-01
  1.83927214e-01  1.83943353e-01  1.83943426e-01  1.83973545e-01
  1.83993610e-01  1.83993902e-01  1.84007577e-01  1.84039747e-01
  1.84039787e-01  1.93189524e-01  1.93231388e-01  1.93250375e-01
  1.93250461e-01  1.93326288e-01  1.93326379e-01  2.41241298e-01
  2.41241333e-01  2.41287518e-01  2.41296262e-01  2.41296775e-01
  2.41297524e-01  2.99347024e-01  2.99347515e-01  2.99426380e-01
  2.99468586e-01  2.99519171e-01  2.99519175e-01  2.99623382e-01
  2.99682788e-01  2.99683123e-01  2.99732674e-01  2.99732806e-01
  2.99885180e-01  3.32606295e-01  3.32606738e-01  3.32654331e-01
  3.32753852e-01  3.32812741e-01  3.32813052e-01  3.32873522e-01
  3.32873531e-01  3.32884643e-01  3.32966469e-01  3.32966785e-01
  3.33236315e-01  3.40173408e-01  3.40173856e-01  3.40507665e-01
  3.40527088e-01  3.40565632e-01  3.40566422e-01  3.40804597e-01
  3.40804810e-01  4.11249004e-01  4.11249805e-01  4.11354933e-01] [0.43519099 0.43519119 0.43522264 0.43542473 0.43542528 0.43546007
 0.45710742 0.45712283 0.45712294 0.4571766  0.45720783 0.45720793
 0.46713779 0.46740336 0.46740354 0.46761357 0.52392185 0.52392222
 0.52392569 0.52413638 0.52414299 0.52414301 0.52415404 0.52415584
 0.52418065 0.52418077 0.52423048 0.52423079 0.53620506 0.53627364
 0.5362741  0.5428707  0.56782201 0.56782214 0.56783364 0.56787817
 0.56789188 0.56789202 0.57967396 0.57967473 0.57972161 0.57974361
 0.57974427 0.57990443 0.57991235 0.57991284 0.62507393 0.62507403
 0.6250799  0.62508628 0.62513271 0.62513288 0.62514502 0.6251653
 0.62516532 0.62518158 0.62518832 0.62518871 0.64653813 0.64653839
 0.64654612 0.64658824 0.64658843 0.64661224 0.64662203 0.6466224
 0.64665555 0.64668774 0.64668788 0.64676998 0.65206831 0.65208457
 0.65208477 0.65212575 0.65212577 0.65214019 0.65214738 0.65216382
 0.65216395 0.65219549 0.65219551 0.65224984 0.67211024 0.67216702
 0.67216704 0.672317   0.67231714 0.67233799 0.67234255 0.67234256
 0.67235063 0.6725002  0.67253753 0.67253787 0.69831478 0.69834635
 0.69834646 0.69836825 0.69836842 0.69838945 0.69841098 0.69841103
 0.6984299  0.69848155 0.69848478 0.69848483 0.70189916 0.70192607
 0.70192629 0.70204379 0.70205305 0.7020532  0.7021121  0.70211737
 0.70211737 0.7022069  0.70231909 0.7023191  0.76112611 0.7629996
 0.76324999 0.76325053 0.76348933 0.82025355 0.82028568 0.82031438
 0.8203146  0.82043993 0.82044015 0.82865145 0.82865169 0.82866201
 0.82866872 0.82866874 0.82867729 0.82873602 0.82873609 0.82875433
 0.82875436 0.8287727  0.82884429 0.85413763 0.85413763 0.89318607
 0.89318623 0.89323395 0.89328253 0.89334877 0.89334946 0.9003475
 0.90035186 0.90035199 0.90041042 0.90042379 0.90042391 0.90046629
 0.90046698 0.90046704 0.90055385 0.90057963 0.90057988 0.91740641
 0.91740669 0.9174329  0.91766174 0.91766201 0.91779004 0.93357547
 0.93360254 0.9336027  0.93366862 0.93373848 0.93373857 0.93376141
 0.93376176 0.93376563 0.93376587 0.93376885 0.93376956 0.93403243
 0.93403263 0.93403839 0.93404437 0.93407133 0.93407148 0.96074462
 0.96074474 0.96091002 0.96094635 0.96111695 0.96111782 0.96848067
 0.96848096 0.96856159 0.96857336 0.96857637 0.96857642 0.96876446
 0.96876482 0.97633002 0.97636835 0.97636875 0.97648677 1.00935135
 1.00939095 1.00939096 1.00952206 1.01798373 1.01800842 1.01800844
 1.01816589 1.01817357 1.01817376 1.01823681 1.01823696 1.01826344
 1.01832816 1.01847088 1.0184709  1.04030746 1.04030805 1.04032083
 1.04034394 1.04034452 1.04036255 1.04902754 1.05993109 1.05993141
 1.05999065 1.06008994 1.06009037 1.06012882 1.06017348 1.06017427
 1.06077585 1.06077771 1.06077777 1.06091272 1.06091295 1.06092258
 1.06095545 1.06095561 1.06098911 1.06098916 1.06112161 1.06112188
 1.07512377 1.07512384 1.07515794 1.07535361 1.07535369 1.07539486
 1.08521437 1.08521439 1.08524092 1.0853499  1.08536955 1.08536982
 1.08542587 1.08543162 1.085432   1.08557522 1.08557524 1.08561263
 1.10002982 1.10002991 1.10005373 1.10007036 1.10009028 1.10009042
 1.10021625 1.1002164  1.10021885 1.10022671 1.10022679 1.10022755
 1.10651148 1.10654857 1.10654869 1.10664968 1.10664968 1.10670653
 1.16503324 1.16507272 1.1650732  1.16510631 1.16510685 1.16512704
 1.16520512 1.16520517 1.16525263 1.16533827 1.16538549 1.16538561
 1.22237948 1.22239865 1.22239955 1.23266224 1.2327037  1.23270376
 1.2328033  1.23280342 1.23280643 1.23283952 1.23283965 1.23284668
 1.23297627 1.23297887 1.23297897 1.25775315 1.25775326 1.25775956
 1.25777706 1.25777715 1.25777914 1.25783054 1.25785768 1.25785769
 1.25792272 1.25792276 1.25792576 1.26658646 1.26658706 1.26660792
 1.26661759 1.26662698 1.26662724 1.26666998 1.26667035 1.26670468
 1.26670504 1.26672236 1.26679377 1.30541828 1.30541989 1.30541998
 1.30548561 1.30548564 1.30550334 1.30555794 1.30555815 1.3055584
 1.30565216 1.30565221 1.30568619 1.31729803 1.31740241 1.3174026
 1.31748962 1.32604073 1.32609327 1.3260935  1.32612715 1.32612716
 1.32616639 1.32617789 1.32622904 1.32622907 1.32627547 1.32629269
 1.32629293 1.32632024 1.32632043 1.32632323 1.32643551 1.32858483
 1.32863625 1.32863629 1.32873918 1.32873927 1.32880336 1.3330065
 1.3330065  1.33302028 1.33302104 1.33305674 1.33305687 1.33332667
 1.33333364 1.33333379 1.33340399 1.33340402 1.3334066  1.34196028
 1.34196034 1.34196232 1.34212712 1.34212729 1.34214764 1.34221249
 1.34224664 1.34224665 1.3423222  1.3423223  1.34246958 1.37296246
 1.37296284 1.37303369 1.37306597 1.37306634 1.37309068 1.37650736
 1.37651917 1.37651991 1.37654207 1.37654441 1.37654442 1.37656738
 1.37659153 1.37659158 1.37663571 1.37663645 1.37667366 1.39618134
 1.39618178 1.39620462 1.39643574 1.39643618 1.39657593 1.4078319
 1.40786008 1.40786013 1.40788313 1.40788316 1.40795439 1.4080586
 1.40805885 1.4081057  1.40815909 1.40828729 1.40828749 1.413317
 1.41333328 1.41333368 1.41341084 1.41341106 1.41342795 1.43791054
 1.43791072 1.43791331 1.43818496 1.43818515 1.43819659 1.46067422
 1.46067426 1.46069017 1.46078188 1.46080632 1.46080661 1.46080874
 1.46084704 1.46084725 1.46086625 1.46086636 1.46094955 1.47020674
 1.47020676 1.47021858 1.4702202  1.47023637 1.4702367  1.49616825
 1.49616854 1.49635609 1.4963845  1.49638498 1.49639479 1.49651817
 1.49651853 1.54975752 1.54975774 1.54976634 1.5497877  1.5497879
 1.54980436 1.54980592 1.54980639 1.54980967 1.54982405 1.54987202
 1.54987208 1.55373181 1.55373269 1.55381654 1.55383583 1.55383649
 1.55392067 1.55399828 1.55399892 1.55904949 1.55904958 1.55909779
 1.55921872 1.55931092 1.55931289 1.57286891 1.57286907 1.5730558
 1.58078625 1.58078625 1.60103639 1.60107092 1.60107135 1.60114276
 1.60114344 1.60117442 1.60654837 1.60656707 1.60656715 1.6065884
 1.60659415 1.60659447 1.60663617 1.6066365  1.60663886 1.60664457
 1.60665137 1.6066519  1.63474491 1.63480476 1.63480478 1.63491479
 1.63491489 1.63494351 1.63494651 1.63497151 1.63497188 1.63512075
 1.63519667 1.6351969  1.63657199 1.63666876 1.63666917 1.63681357
 1.65805429 1.65805433 1.65805658 1.65805662 1.65809396 1.65814389
 1.6668204  1.66682047 1.66687165 1.66690529 1.66690534 1.66692466
 1.66693662 1.66694669 1.66694681 1.66702004 1.66702048 1.66706175
 1.72694503 1.72694772 1.72701173 1.73457289 1.73457292 1.73461614
 1.73475217 1.73475687 1.73475688 1.73479667 1.73484766 1.73484777
 1.73494841 1.73494846 1.73510261 1.73669639 1.73678031 1.73678121
 1.73683105 1.7368312  1.73683918 1.73685745 1.73685995 1.73686006
 1.73694891 1.73694966 1.73694971 1.74038643 1.74038654 1.74043605
 1.74047852 1.7405037  1.74050374 1.74053639 1.74058886 1.74058894
 1.74059671 1.74061289 1.74061302 1.7843923  1.78439235 1.78443897
 1.78443902 1.78444338 1.784471   1.80000855 1.80000914 1.80013919
 1.80021614 1.8002169  1.80021699 1.80035626 1.80035638 1.8262616
 1.82629618 1.82629631 1.8265633  1.82656345 1.82656596 1.82924658
 1.82925071 1.82925104 1.82925579 1.82927131 1.8292714  1.82932744
 1.82932814 1.82936303 1.82938165 1.82940848 1.82940959 1.84494622
 1.84494651 1.84504136 1.8450419  1.84504358 1.84505163 1.84512291
 1.84512447 1.84689887 1.84689902 1.84691767 1.84693487 1.84693495
 1.84693792 1.84694108 1.84696527 1.84696533 1.84697754 1.84697778
 1.84700779 1.89795339 1.89795367 1.89796884 1.89812875 1.89813774
 1.89813825 1.89815577 1.89815619 1.89815646 1.89827835 1.89832124
 1.89832134 1.93088191 1.93110092 1.93110215 1.93135992 1.96727017
 1.96727027 1.96730335 1.96893851 1.96893908 1.96896957 1.9689926
 1.96899752 1.96899769 1.96900505 1.96900519 1.96903527 1.9690601
 1.96906061 1.96913617 2.12364842 2.12367055 2.12367081 2.12383819
 2.12383876 2.12384855 2.1238591  2.12386113 2.12386665 2.12402955
 2.12406221 2.12406238 2.2282802  2.22831858 2.22831914 2.2283678
 2.22836882 2.22841104 2.22841183 2.22844012 2.2284849  2.22854493
 2.22865817 2.22865898 2.24154193 2.24154201 2.24156784 2.2415891
 2.2416296  2.24162988 2.72316849 2.90228002 2.90237201 2.90237223
 2.90264354 2.90264426 2.90271006 2.90283103 2.90291926 2.90292011
 2.90300754 2.90344063 2.90344118 2.93028078 2.93036686 2.9303672
 2.93042494 2.93084395 2.93084429 3.00962758 3.01007161 3.0100718
 3.01047129 3.17470432 3.17473867 3.17473877 3.1747891  3.17478911
 3.17486002 3.17493414 3.17509527 3.1750953  3.17535617 3.17535625
 3.17554377 3.19120437 3.19149142 3.19149204 3.1920013  3.19200131
 3.19221243 3.20564867 3.2057322  3.20573251 3.20581004 3.20626036
 3.20626066 3.26585481 3.29429094 3.29436926 3.29436944 3.29470376
 3.29470404 3.29472262 3.29491347 3.29491436 3.29495634 3.29498808
 3.29542033 3.29542117 3.50004437 3.50044063 3.50044309 3.5007785 ]
    CPU time for get_k_kpts  18475.27 sec, wall time    242.27 sec
    CPU time for get_j   5340.73 sec, wall time     92.64 sec
    CPU time for vj and vk  23817.22 sec, wall time    334.93 sec
E1 = -19450.956210806093  E_coul = 4317.55510427833
cycle= 1 E= -18425.496929377  delta_E= 21.3  |g|= 0.856  |ddm|= 16.6
    CPU time for cycle= 1  23835.27 sec, wall time    335.21 sec
HOMO = 0.351692408988  LUMO = 0.449776318076
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-6.81900540e+01 -6.81892266e+01 -6.81892266e+01 -6.81892161e+01
 -6.81879721e+01 -6.81879586e+01 -6.81879586e+01 -6.81877963e+01
 -6.81877963e+01 -6.81877858e+01 -6.81868790e+01 -6.81868788e+01
 -6.81868687e+01 -6.81860625e+01 -6.81860623e+01 -6.81860585e+01
 -6.81860533e+01 -6.81860466e+01 -6.81860464e+01 -6.81856159e+01
 -6.81856159e+01 -6.81856123e+01 -6.81856080e+01 -6.81856009e+01
 -6.81856009e+01 -6.81838867e+01 -6.81838866e+01 -6.81838773e+01
 -6.81834535e+01 -6.81834535e+01 -6.81834495e+01 -6.81834458e+01
 -6.81834393e+01 -6.81834382e+01 -6.81834382e+01 -6.81829660e+01
 -6.81829533e+01 -6.81829533e+01 -6.81823673e+01 -6.81823543e+01
 -6.81823543e+01 -6.81813869e+01 -6.81813867e+01 -6.81813770e+01
 -6.81800892e+01 -6.81800761e+01 -6.81800761e+01 -6.81794623e+01
 -6.81794621e+01 -6.81794585e+01 -6.81794532e+01 -6.81794467e+01
 -6.81794466e+01 -6.81786183e+01 -6.81786182e+01 -6.81786083e+01
 -6.81776159e+01 -6.81769360e+01 -6.81769358e+01 -6.81769254e+01
 -6.81760828e+01 -6.81760828e+01 -6.81760732e+01 -6.81751213e+01
 -5.54889671e+00 -5.54809459e+00 -5.54809458e+00 -5.54807355e+00
 -5.54679878e+00 -5.54679055e+00 -5.54679055e+00 -5.54666060e+00
 -5.54665648e+00 -5.54665648e+00 -5.54598928e+00 -5.54598906e+00
 -5.54596494e+00 -5.54518718e+00 -5.54518697e+00 -5.54518350e+00
 -5.54517660e+00 -5.54517264e+00 -5.54517243e+00 -5.54470915e+00
 -5.54470913e+00 -5.54470642e+00 -5.54469872e+00 -5.54469317e+00
 -5.54469315e+00 -5.54321083e+00 -5.54311681e+00 -5.54311660e+00
 -5.54302590e+00 -5.54264281e+00 -5.54264280e+00 -5.54264207e+00
 -5.54263547e+00 -5.54263292e+00 -5.54263291e+00 -5.54211398e+00
 -5.54210284e+00 -5.54210284e+00 -5.54205070e+00 -5.54203943e+00
 -5.54203942e+00 -5.54111190e+00 -5.54111167e+00 -5.54110252e+00
 -5.53990771e+00 -5.53989700e+00 -5.53989700e+00 -5.53928379e+00
 -5.53928359e+00 -5.53928195e+00 -5.53926713e+00 -5.53926312e+00
 -5.53926292e+00 -5.53847067e+00 -5.53847064e+00 -5.53846500e+00
 -5.53757549e+00 -5.53692710e+00 -5.53692688e+00 -5.53691060e+00
 -5.53608673e+00 -5.53608672e+00 -5.53608372e+00 -5.53513923e+00
 -3.65746256e+00 -3.65746254e+00 -3.65734895e+00 -3.65657711e+00
 -3.65657709e+00 -3.65656648e+00 -3.65656441e+00 -3.65655398e+00
 -3.65655397e+00 -3.65647472e+00 -3.65638312e+00 -3.65638310e+00
 -3.65547818e+00 -3.65547817e+00 -3.65547605e+00 -3.65530637e+00
 -3.65527052e+00 -3.65527051e+00 -3.65525495e+00 -3.65525494e+00
 -3.65524473e+00 -3.65524178e+00 -3.65520612e+00 -3.65520612e+00
 -3.65514671e+00 -3.65514669e+00 -3.65513557e+00 -3.65486157e+00
 -3.65485903e+00 -3.65485902e+00 -3.65437505e+00 -3.65437484e+00
 -3.65435415e+00 -3.65431394e+00 -3.65431385e+00 -3.65429093e+00
 -3.65425374e+00 -3.65425364e+00 -3.65422154e+00 -3.65373349e+00
 -3.65373187e+00 -3.65373172e+00 -3.65372312e+00 -3.65372298e+00
 -3.65371522e+00 -3.65363262e+00 -3.65363248e+00 -3.65363185e+00
 -3.65362423e+00 -3.65362127e+00 -3.65362112e+00 -3.65356089e+00
 -3.65356084e+00 -3.65355466e+00 -3.65355019e+00 -3.65354381e+00
 -3.65354375e+00 -3.65318511e+00 -3.65318511e+00 -3.65318271e+00
 -3.65315273e+00 -3.65314598e+00 -3.65314597e+00 -3.65308533e+00
 -3.65308532e+00 -3.65308474e+00 -3.65308115e+00 -3.65308042e+00
 -3.65308041e+00 -3.65295499e+00 -3.65295497e+00 -3.65294828e+00
 -3.65294623e+00 -3.65293976e+00 -3.65293974e+00 -3.65184060e+00
 -3.65184049e+00 -3.65163038e+00 -3.65149726e+00 -3.65147913e+00
 -3.65147891e+00 -3.65146493e+00 -3.65145714e+00 -3.65145695e+00
 -3.65125971e+00 -3.65122682e+00 -3.65122159e+00 -3.65122159e+00
 -3.65114007e+00 -3.65114007e+00 -3.65113558e+00 -3.65112996e+00
 -3.65112986e+00 -3.65110330e+00 -3.65109930e+00 -3.65109929e+00
 -3.65106968e+00 -3.65106565e+00 -3.65106564e+00 -3.65100117e+00
 -3.65100115e+00 -3.65099894e+00 -3.65099094e+00 -3.65099092e+00
 -3.65098493e+00 -3.65055042e+00 -3.65055042e+00 -3.65055030e+00
 -3.65040441e+00 -3.65040212e+00 -3.65040212e+00 -3.65039547e+00
 -3.65039390e+00 -3.65039390e+00 -3.65036093e+00 -3.65036093e+00
 -3.65035727e+00 -3.65035664e+00 -3.65035376e+00 -3.65035376e+00
 -3.65034714e+00 -3.65034713e+00 -3.65034604e+00 -3.64947572e+00
 -3.64947550e+00 -3.64944415e+00 -3.64939898e+00 -3.64939876e+00
 -3.64939637e+00 -3.64938748e+00 -3.64937858e+00 -3.64937839e+00
 -3.64839377e+00 -3.64839368e+00 -3.64839366e+00 -3.64829103e+00
 -3.64829102e+00 -3.64828974e+00 -3.64819138e+00 -3.64819046e+00
 -3.64819046e+00 -3.64764157e+00 -3.64764073e+00 -3.64764059e+00
 -3.64762069e+00 -3.64761604e+00 -3.64761591e+00 -3.64758272e+00
 -3.64758265e+00 -3.64757853e+00 -3.64757710e+00 -3.64757704e+00
 -3.64757292e+00 -3.64750794e+00 -3.64750785e+00 -3.64750403e+00
 -3.64745536e+00 -3.64744681e+00 -3.64744673e+00 -3.64690736e+00
 -3.64686472e+00 -3.64686471e+00 -3.64681862e+00 -3.64681860e+00
 -3.64680643e+00 -3.64676213e+00 -3.64676209e+00 -3.64675363e+00
 -3.64593307e+00 -3.64585845e+00 -3.64585845e+00 -3.64532967e+00
 -3.64532943e+00 -3.64532912e+00 -3.64519438e+00 -3.64519430e+00
 -3.64517722e+00 -3.64517715e+00 -3.64517619e+00 -3.64514209e+00
 -3.64450949e+00 -3.64450949e+00 -3.64442344e+00 -3.64435917e+00
 -3.64435048e+00 -3.64435045e+00 -3.64430105e+00 -3.64430104e+00
 -3.64429755e+00 -3.64338627e+00 -3.64334170e+00 -3.64334169e+00
 -2.85362717e-01 -2.29181863e-01 -2.29181681e-01 -2.28593293e-01
 -2.28593107e-01 -2.28459886e-01 -2.28427201e-01 -1.78451101e-01
 -1.78450892e-01 -1.78062594e-01 -1.78059744e-01 -1.77977893e-01
 -1.77977453e-01 -1.77694739e-01 -1.77694582e-01 -1.77614623e-01
 -1.77325853e-01 -1.77325717e-01 -1.77137347e-01 -1.62172281e-01
 -1.61935038e-01 -1.61934736e-01 -1.61636264e-01 -6.53210786e-02
 -6.50599451e-02 -6.50599322e-02 -6.43858215e-02 -6.43852161e-02
 -6.39657512e-02 -5.66132571e-02 -5.62314585e-02 -5.62311301e-02
 -5.59604692e-02 -5.59188296e-02 -5.59187137e-02 -5.55371647e-02
 -5.55270379e-02 -5.55269381e-02 -5.53361639e-02 -5.53360151e-02
 -5.51048133e-02 -1.64650392e-02 -1.63826478e-02 -1.63825589e-02
 -1.63180752e-02  6.35185070e-02  6.35188627e-02  6.35761775e-02
  6.36342412e-02  6.36347607e-02  6.37320198e-02  6.37322617e-02
  6.37756648e-02  6.38429973e-02  6.39903947e-02  6.39908653e-02
  6.40971475e-02  1.58965420e-01  1.58965485e-01  1.58987427e-01
  1.59072498e-01  1.59087031e-01  1.59087125e-01  1.59147929e-01
  1.59148155e-01  1.59220594e-01  1.59269317e-01  1.59269517e-01
  1.59279786e-01  1.66560920e-01  1.66561039e-01  1.66793972e-01
  1.66907346e-01  1.66907390e-01  1.66908470e-01  1.67001844e-01
  1.67338725e-01  1.67338728e-01  1.67406135e-01  1.67406301e-01
  1.67767543e-01  1.72343195e-01  1.72343279e-01  1.72377392e-01
  1.72477515e-01  1.72477584e-01  1.72631334e-01  2.02937865e-01
  2.02938403e-01  2.03095791e-01  2.03118778e-01  2.03272719e-01
  2.03272782e-01  2.57095170e-01  2.57304854e-01  2.57304979e-01
  2.57437139e-01  2.57437531e-01  2.57633677e-01  2.57633739e-01
  2.57650345e-01  2.57779108e-01  2.57840368e-01  2.57965271e-01
  2.57965817e-01  2.82835200e-01  2.82835264e-01  2.83133938e-01
  2.83553461e-01  2.83554003e-01  2.83612191e-01  2.83742185e-01
  2.83892413e-01  2.83892725e-01  2.84428532e-01  2.84543743e-01
  2.84544340e-01  2.89127373e-01  2.89127929e-01  2.89262884e-01
  2.89281617e-01  2.89282448e-01  2.89328487e-01  2.89375519e-01
  2.89375632e-01  3.51686643e-01  3.51691543e-01  3.51692409e-01] [0.44977632 0.44989347 0.44989417 0.4500787  0.45007871 0.45017288
 0.46862234 0.46862242 0.4686458  0.46884889 0.46884896 0.4690383
 0.49496907 0.49512767 0.49512779 0.49529727 0.53500815 0.53500818
 0.53519065 0.53528944 0.53537866 0.5353789  0.53544502 0.53544523
 0.53552899 0.53568858 0.53568899 0.53581327 0.5386726  0.53870813
 0.53870864 0.57744548 0.57744712 0.57744723 0.57777053 0.57777064
 0.57779315 0.57991296 0.57991365 0.58009179 0.58011847 0.58014414
 0.58014461 0.58028024 0.58028094 0.59214965 0.61496807 0.61503164
 0.61503165 0.61517957 0.61517999 0.61526804 0.61532065 0.61532093
 0.61533176 0.61536936 0.61536963 0.61539725 0.65123609 0.65144602
 0.65144606 0.65155748 0.65168492 0.65170685 0.65170721 0.65178867
 0.65178885 0.65182399 0.65182854 0.65182857 0.66189298 0.66189352
 0.6620594  0.66205942 0.66210874 0.66215475 0.66226844 0.66245401
 0.66245402 0.66251448 0.66251497 0.66279942 0.66474351 0.66485316
 0.66485328 0.66491694 0.66491697 0.6649613  0.66507502 0.66510154
 0.66510157 0.66514589 0.66514615 0.66521042 0.69411034 0.69411682
 0.69411687 0.69423345 0.69428524 0.69428535 0.69443435 0.69443446
 0.69444592 0.69448956 0.69448973 0.69453636 0.71515539 0.7151555
 0.71539604 0.71542822 0.71542828 0.71551397 0.71564047 0.71564053
 0.71571651 0.71578936 0.7157896  0.71585725 0.76748722 0.76757968
 0.7677516  0.76775213 0.76796952 0.81698224 0.81728254 0.81728264
 0.81733046 0.817363   0.8173631  0.81754449 0.81754458 0.81758523
 0.81769924 0.81777578 0.81777586 0.83334705 0.83334726 0.83365468
 0.83365489 0.83374185 0.83380323 0.84385742 0.84385742 0.9066106
 0.90661073 0.90662951 0.90673944 0.90674399 0.90674419 0.90677026
 0.90677028 0.9067736  0.90684823 0.90684836 0.9068919  0.90807224
 0.90807282 0.90821475 0.90826586 0.90838456 0.90838466 0.90943566
 0.90985387 0.90985415 0.91010095 0.91017558 0.91017586 0.93477693
 0.93477698 0.93507871 0.93507872 0.93517112 0.93531495 0.93572158
 0.93572184 0.93581871 0.93590185 0.9359904  0.93599055 0.9362661
 0.93630651 0.93630659 0.93637239 0.93637272 0.93645494 0.95152707
 0.95152799 0.95164868 0.95170072 0.95182618 0.95182634 0.96419533
 0.96419579 0.96432083 0.9643428  0.96434289 0.96435316 0.96448304
 0.96448337 0.97791408 0.97793155 0.97793188 0.97794273 1.02076874
 1.02076882 1.02091675 1.02104813 1.02107537 1.0210755  1.02110181
 1.02110203 1.02110459 1.02130594 1.02130602 1.02141265 1.02705944
 1.02712005 1.02712009 1.02713737 1.04618862 1.05045685 1.05049889
 1.05049891 1.05063024 1.05063026 1.05071915 1.05894764 1.05894791
 1.05911283 1.05920035 1.05920051 1.05936929 1.05942713 1.05942722
 1.05945941 1.05949036 1.05949045 1.05957634 1.06495719 1.0649577
 1.06511907 1.0651192  1.06511935 1.06512313 1.06529553 1.06529598
 1.07105479 1.07105488 1.07115189 1.07131197 1.07131611 1.0713162
 1.0879804  1.08798043 1.08808776 1.08819133 1.0881938  1.08819407
 1.0882358  1.08823614 1.0883256  1.08842328 1.0884449  1.08844496
 1.10380737 1.10407103 1.10407125 1.10469525 1.10469526 1.10524147
 1.10551751 1.1056646  1.10566469 1.10577049 1.10577064 1.10580116
 1.10662023 1.1069192  1.10691921 1.10722538 1.10722558 1.10728664
 1.17156206 1.17156217 1.17162781 1.17190396 1.17197735 1.17197744
 1.17202008 1.17207402 1.17207456 1.17216423 1.1721647  1.17222086
 1.2314416  1.23144251 1.23145577 1.23891234 1.23891243 1.23896119
 1.2390131  1.23904161 1.23904176 1.23918803 1.23918813 1.23921575
 1.23921917 1.23921919 1.23946159 1.25845561 1.25853119 1.25853121
 1.25864505 1.25864507 1.25868877 1.25880821 1.25880824 1.25883843
 1.25883845 1.25885929 1.25891569 1.27123123 1.27136561 1.27140836
 1.27140875 1.27153289 1.27154648 1.27154668 1.27158902 1.27158929
 1.27162684 1.27162732 1.27164795 1.30355494 1.30366866 1.30366882
 1.30381807 1.30381813 1.303874   1.30389537 1.30391797 1.303918
 1.30405996 1.30408102 1.30408112 1.32128899 1.3214372  1.32143735
 1.32156857 1.32476688 1.32485379 1.32485396 1.32496286 1.32934218
 1.32934223 1.32939146 1.32939184 1.32941509 1.32941526 1.32953312
 1.32953316 1.32957143 1.32957145 1.32958779 1.32977961 1.33013746
 1.33029963 1.33029978 1.33065083 1.33065083 1.3308342  1.33834247
 1.33851565 1.33851567 1.33883739 1.33883752 1.33893807 1.3391445
 1.33914451 1.33915356 1.33920687 1.33920701 1.33932149 1.34849848
 1.3487445  1.34874461 1.34891619 1.34896661 1.34896662 1.34910275
 1.34910294 1.34914364 1.34935704 1.34942874 1.34942877 1.38124677
 1.38127861 1.38128602 1.38128631 1.38144538 1.38144566 1.38330386
 1.38340472 1.38340548 1.38351602 1.38351605 1.38352962 1.38359411
 1.3836074  1.38360742 1.38364426 1.38364504 1.38368463 1.40073168
 1.40099337 1.40099378 1.40126079 1.40133252 1.40133291 1.40840407
 1.40840422 1.40858592 1.40864606 1.40870767 1.40878268 1.40878286
 1.40893038 1.4089304  1.40898285 1.40898287 1.40915844 1.41322414
 1.41324598 1.413246   1.41330472 1.41330493 1.41334384 1.44317498
 1.44317517 1.44317863 1.44358051 1.44358069 1.4436143  1.46709583
 1.46719952 1.4671998  1.46732768 1.46732769 1.46736959 1.46736991
 1.46738127 1.46746021 1.46761656 1.46761658 1.4676625  1.46977568
 1.469776   1.46983609 1.46985738 1.46992043 1.46992047 1.50324572
 1.50324616 1.50346168 1.50347802 1.50347841 1.50349165 1.50374424
 1.5037445  1.55348339 1.55348343 1.5535358  1.55356551 1.55356593
 1.55360588 1.55362691 1.55363127 1.5536313  1.55367873 1.55367901
 1.55370944 1.55630291 1.55630353 1.55654472 1.55657726 1.55657806
 1.55658436 1.55682946 1.55683036 1.56494366 1.56494548 1.56523299
 1.5652876  1.56556522 1.56556525 1.57731598 1.57732677 1.5773269
 1.58789471 1.58789471 1.6056054  1.60570019 1.60570036 1.60592121
 1.60592121 1.60605961 1.60902543 1.60904848 1.60904888 1.60905581
 1.6090876  1.6090877  1.60923856 1.609325   1.60932509 1.60957255
 1.60957273 1.60970409 1.63351034 1.63351049 1.63357348 1.63379309
 1.63379802 1.6337983  1.63380683 1.63386992 1.63387    1.63404737
 1.63404737 1.6341519  1.64029764 1.64032774 1.64032822 1.64035709
 1.66386955 1.66386959 1.66397273 1.66401221 1.66401225 1.66406643
 1.672302   1.6725888  1.67258928 1.6726316  1.6727908  1.6728088
 1.67280896 1.67308575 1.67308614 1.67314842 1.67323961 1.67323996
 1.72444965 1.72445943 1.724462   1.73240705 1.73270991 1.73270995
 1.73285488 1.73285503 1.73287241 1.73296969 1.73296971 1.73303307
 1.7331221  1.7332399  1.73323993 1.74064907 1.74064955 1.74075898
 1.74102808 1.74106754 1.7410679  1.74112526 1.74122354 1.74122446
 1.74152239 1.74152245 1.74183531 1.74512024 1.74533081 1.74533092
 1.74576425 1.74576436 1.74597565 1.74598045 1.74605345 1.74605346
 1.74617099 1.74617114 1.74624411 1.78284568 1.78295768 1.78297191
 1.78297198 1.78309405 1.78309413 1.79847243 1.79847264 1.79862418
 1.79863064 1.79863071 1.79865774 1.79880192 1.79880238 1.82728352
 1.82728366 1.82731106 1.82762342 1.82762363 1.82773517 1.83059116
 1.83059231 1.8306371  1.83076005 1.83081419 1.83081494 1.83091964
 1.83097384 1.83097384 1.83102998 1.83103014 1.83114039 1.84464001
 1.84468891 1.84468895 1.84475497 1.844755   1.84477751 1.84479967
 1.84481324 1.8448133  1.84484251 1.8448426  1.84485509 1.84755108
 1.84755256 1.84778341 1.84780035 1.84780059 1.84783171 1.84806213
 1.84806215 1.89724571 1.89728719 1.8972872  1.89745949 1.89746336
 1.89746392 1.89748813 1.8974883  1.89750675 1.89768659 1.89768699
 1.89770505 1.92807653 1.92824189 1.92824315 1.92845585 1.96832897
 1.96853598 1.9685366  1.96858509 1.96863681 1.96866375 1.96866398
 1.96866448 1.96873745 1.96873778 1.96879806 1.96879822 1.96925651
 1.96925672 1.96932136 2.12119348 2.12119363 2.12122658 2.12140798
 2.12141114 2.12141306 2.12146164 2.12147191 2.12147257 2.12162696
 2.12162722 2.12171671 2.22590955 2.22591042 2.2261046  2.22614373
 2.22623927 2.22626837 2.22626923 2.22644688 2.2264476  2.22647919
 2.22647948 2.22661816 2.23916947 2.23916974 2.23925384 2.23928084
 2.23936458 2.23936467 2.72584965 2.90242467 2.90242523 2.90303705
 2.90304334 2.90318965 2.90319046 2.90337816 2.90339138 2.90339208
 2.90399669 2.90399691 2.9041245  2.93104955 2.93104987 2.93186875
 2.93186907 2.93201865 2.93214791 3.00917215 3.00963891 3.00963905
 3.01020874 3.17299998 3.17314731 3.17314734 3.17329993 3.17329998
 3.17341036 3.17392275 3.17404483 3.17404489 3.17413475 3.17413476
 3.17416539 3.19015455 3.19026231 3.19026238 3.19064712 3.19064759
 3.19093813 3.20326201 3.20326224 3.20375488 3.20392    3.20392022
 3.2040733  3.26341416 3.29171048 3.29171127 3.29221898 3.29235747
 3.29235821 3.29259209 3.29274452 3.29277873 3.2927789  3.293129
 3.29312915 3.29327433 3.49705603 3.49748575 3.49748828 3.49798644]
    CPU time for get_k_kpts  17714.58 sec, wall time    229.42 sec
    CPU time for get_j   5619.03 sec, wall time     95.72 sec
    CPU time for vj and vk  23335.71 sec, wall time    325.18 sec
E1 = -19462.567275621295  E_coul = 4328.605373816065
cycle= 2 E= -18426.0577246545  delta_E= -0.561  |g|= 0.231  |ddm|= 2.78
    CPU time for cycle= 2  23357.16 sec, wall time    325.51 sec
HOMO = 0.342078476607  LUMO = 0.459020405394
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-6.81798834e+01 -6.81756477e+01 -6.81756476e+01 -6.81756374e+01
 -6.81718851e+01 -6.81718847e+01 -6.81718749e+01 -6.81689525e+01
 -6.81680804e+01 -6.81680803e+01 -6.81680702e+01 -6.81644816e+01
 -6.81644813e+01 -6.81644776e+01 -6.81644729e+01 -6.81644661e+01
 -6.81644658e+01 -6.81613488e+01 -6.81613356e+01 -6.81613356e+01
 -6.81598237e+01 -6.81598106e+01 -6.81598106e+01 -6.81583174e+01
 -6.81583170e+01 -6.81583069e+01 -6.81568744e+01 -6.81568743e+01
 -6.81568707e+01 -6.81568657e+01 -6.81568589e+01 -6.81568588e+01
 -6.81545849e+01 -6.81545717e+01 -6.81545716e+01 -6.81537521e+01
 -6.81537518e+01 -6.81537418e+01 -6.81499743e+01 -6.81499742e+01
 -6.81499704e+01 -6.81499657e+01 -6.81499587e+01 -6.81499586e+01
 -6.81493785e+01 -6.81473504e+01 -6.81473500e+01 -6.81473464e+01
 -6.81473416e+01 -6.81473349e+01 -6.81473346e+01 -6.81446262e+01
 -6.81446130e+01 -6.81446130e+01 -6.81435162e+01 -6.81435159e+01
 -6.81435063e+01 -6.81431400e+01 -6.81431399e+01 -6.81431293e+01
 -6.81377532e+01 -6.81377531e+01 -6.81377431e+01 -6.81342459e+01
 -5.54665681e+00 -5.54248183e+00 -5.54248177e+00 -5.54246864e+00
 -5.53876261e+00 -5.53876245e+00 -5.53875425e+00 -5.53586875e+00
 -5.53522583e+00 -5.53522577e+00 -5.53521192e+00 -5.53167999e+00
 -5.53167982e+00 -5.53167655e+00 -5.53167072e+00 -5.53166601e+00
 -5.53166584e+00 -5.52857816e+00 -5.52856729e+00 -5.52856727e+00
 -5.52770474e+00 -5.52769381e+00 -5.52769380e+00 -5.52576268e+00
 -5.52576250e+00 -5.52575116e+00 -5.52473662e+00 -5.52473657e+00
 -5.52473569e+00 -5.52471928e+00 -5.52471726e+00 -5.52471721e+00
 -5.52208510e+00 -5.52207417e+00 -5.52207415e+00 -5.52160637e+00
 -5.52160621e+00 -5.52159755e+00 -5.51811498e+00 -5.51811492e+00
 -5.51811201e+00 -5.51810436e+00 -5.51809996e+00 -5.51809990e+00
 -5.51699146e+00 -5.51548152e+00 -5.51548134e+00 -5.51547877e+00
 -5.51547114e+00 -5.51546663e+00 -5.51546645e+00 -5.51312056e+00
 -5.51310974e+00 -5.51310974e+00 -5.51175606e+00 -5.51172344e+00
 -5.51172327e+00 -5.51152579e+00 -5.51152578e+00 -5.51147147e+00
 -5.50630552e+00 -5.50630548e+00 -5.50629742e+00 -5.50288611e+00
 -3.65650130e+00 -3.65649338e+00 -3.65649336e+00 -3.65232496e+00
 -3.65232490e+00 -3.65232029e+00 -3.65231799e+00 -3.65230841e+00
 -3.65230836e+00 -3.65225971e+00 -3.65223977e+00 -3.65223971e+00
 -3.64861395e+00 -3.64861162e+00 -3.64861146e+00 -3.64859844e+00
 -3.64858885e+00 -3.64858870e+00 -3.64853036e+00 -3.64853021e+00
 -3.64852398e+00 -3.64569674e+00 -3.64569674e+00 -3.64564448e+00
 -3.64504986e+00 -3.64504631e+00 -3.64504624e+00 -3.64501877e+00
 -3.64501871e+00 -3.64500283e+00 -3.64494297e+00 -3.64494290e+00
 -3.64492358e+00 -3.64153949e+00 -3.64153020e+00 -3.64153005e+00
 -3.64151849e+00 -3.64151833e+00 -3.64151684e+00 -3.64147085e+00
 -3.64147075e+00 -3.64146527e+00 -3.64146051e+00 -3.64146040e+00
 -3.64145450e+00 -3.64143399e+00 -3.64143387e+00 -3.64143379e+00
 -3.64142775e+00 -3.64142448e+00 -3.64142435e+00 -3.63843591e+00
 -3.63843590e+00 -3.63843304e+00 -3.63839714e+00 -3.63839288e+00
 -3.63839287e+00 -3.63827676e+00 -3.63827675e+00 -3.63827611e+00
 -3.63752439e+00 -3.63752335e+00 -3.63752334e+00 -3.63743647e+00
 -3.63743647e+00 -3.63743585e+00 -3.63731079e+00 -3.63731078e+00
 -3.63730962e+00 -3.63565697e+00 -3.63564520e+00 -3.63564503e+00
 -3.63558127e+00 -3.63558110e+00 -3.63557761e+00 -3.63552479e+00
 -3.63552059e+00 -3.63552040e+00 -3.63453869e+00 -3.63453868e+00
 -3.63453384e+00 -3.63453383e+00 -3.63453313e+00 -3.63452957e+00
 -3.63441335e+00 -3.63441334e+00 -3.63440637e+00 -3.63440581e+00
 -3.63439517e+00 -3.63439516e+00 -3.63437538e+00 -3.63437054e+00
 -3.63437051e+00 -3.63433046e+00 -3.63432934e+00 -3.63432929e+00
 -3.63188774e+00 -3.63188771e+00 -3.63188648e+00 -3.63186413e+00
 -3.63186411e+00 -3.63186261e+00 -3.63181695e+00 -3.63181439e+00
 -3.63181437e+00 -3.63146367e+00 -3.63146350e+00 -3.63144926e+00
 -3.63134676e+00 -3.63133626e+00 -3.63133611e+00 -3.63131481e+00
 -3.63131465e+00 -3.63129935e+00 -3.62792648e+00 -3.62792191e+00
 -3.62792190e+00 -3.62791703e+00 -3.62791421e+00 -3.62791421e+00
 -3.62783747e+00 -3.62783742e+00 -3.62783680e+00 -3.62783053e+00
 -3.62783048e+00 -3.62782873e+00 -3.62777547e+00 -3.62777546e+00
 -3.62776539e+00 -3.62776283e+00 -3.62775867e+00 -3.62775866e+00
 -3.62679239e+00 -3.62670225e+00 -3.62670224e+00 -3.62526176e+00
 -3.62526170e+00 -3.62526107e+00 -3.62525576e+00 -3.62525084e+00
 -3.62525078e+00 -3.62517712e+00 -3.62517697e+00 -3.62517347e+00
 -3.62516674e+00 -3.62516660e+00 -3.62516392e+00 -3.62512715e+00
 -3.62512704e+00 -3.62512695e+00 -3.62512034e+00 -3.62511651e+00
 -3.62511648e+00 -3.62291087e+00 -3.62290820e+00 -3.62290819e+00
 -3.62282059e+00 -3.62282058e+00 -3.62281990e+00 -3.62272978e+00
 -3.62272977e+00 -3.62272752e+00 -3.62179434e+00 -3.62171750e+00
 -3.62171748e+00 -3.62159126e+00 -3.62159124e+00 -3.62159083e+00
 -3.62142401e+00 -3.62141910e+00 -3.62141891e+00 -3.62123364e+00
 -3.62123361e+00 -3.62122320e+00 -3.62105878e+00 -3.62105871e+00
 -3.62101103e+00 -3.62095294e+00 -3.62095286e+00 -3.62090280e+00
 -3.61606614e+00 -3.61606610e+00 -3.61603234e+00 -3.61599944e+00
 -3.61598936e+00 -3.61598931e+00 -3.61594877e+00 -3.61594872e+00
 -3.61594544e+00 -3.61257022e+00 -3.61254027e+00 -3.61254026e+00
 -2.79203391e-01 -2.23098479e-01 -2.22818984e-01 -2.22818816e-01
 -2.22805660e-01 -2.21228827e-01 -2.21228658e-01 -1.74668268e-01
 -1.74361859e-01 -1.74361690e-01 -1.73089384e-01 -1.71058628e-01
 -1.71058355e-01 -1.70456426e-01 -1.70455852e-01 -1.70349707e-01
 -1.70300106e-01 -1.69239253e-01 -1.69239004e-01 -1.54701396e-01
 -1.52387458e-01 -1.52387259e-01 -1.50350057e-01 -6.33136735e-02
 -6.25325891e-02 -6.25325859e-02 -6.10086645e-02 -6.10081998e-02
 -6.02697581e-02 -5.02694318e-02 -5.02694041e-02 -5.00774668e-02
 -5.00769456e-02 -5.00766669e-02 -4.92214011e-02 -4.89938173e-02
 -4.74343296e-02 -4.74340210e-02 -4.56722832e-02 -4.56722774e-02
 -4.49294399e-02 -1.15796170e-02 -1.12419090e-02 -1.12418091e-02
 -1.09057782e-02  6.74581762e-02  6.77732560e-02  6.77732859e-02
  6.78011564e-02  6.79713950e-02  6.79718033e-02  6.80161132e-02
  6.81039688e-02  6.81041322e-02  6.82324723e-02  6.82327262e-02
  6.82518525e-02  1.54860306e-01  1.54860394e-01  1.55189033e-01
  1.56272571e-01  1.56272634e-01  1.56899568e-01  1.57428604e-01
  1.58463992e-01  1.58463994e-01  1.59832093e-01  1.59832175e-01
  1.59993731e-01  1.67596470e-01  1.68198421e-01  1.68198544e-01
  1.68866116e-01  1.68866153e-01  1.69446876e-01  1.69511023e-01
  1.70181692e-01  1.70181758e-01  1.70583897e-01  1.70609132e-01
  1.70609237e-01  1.74435805e-01  1.74435872e-01  1.74776800e-01
  1.74819359e-01  1.74819390e-01  1.75029160e-01  1.99327987e-01
  1.99328024e-01  2.00014277e-01  2.00021692e-01  2.00683253e-01
  2.00683734e-01  2.52357873e-01  2.52466825e-01  2.52588258e-01
  2.52588728e-01  2.52801516e-01  2.52801628e-01  2.53599384e-01
  2.53599770e-01  2.53697462e-01  2.53710157e-01  2.53710233e-01
  2.54224978e-01  2.72729625e-01  2.72729641e-01  2.74089045e-01
  2.74321340e-01  2.74321833e-01  2.74583724e-01  2.77246794e-01
  2.77247187e-01  2.77998789e-01  2.77999376e-01  2.78154803e-01
  2.79169026e-01  2.83202964e-01  2.83203438e-01  2.86508082e-01
  2.86508657e-01  2.86529830e-01  2.86755963e-01  2.88988523e-01
  2.88988695e-01  3.42063217e-01  3.42077612e-01  3.42078477e-01] [0.45902041 0.45908655 0.45908655 0.45926181 0.45926245 0.45936958
 0.47933503 0.47963581 0.47969369 0.47969375 0.47975173 0.47975182
 0.51017323 0.51034794 0.51034804 0.51046661 0.54406595 0.54425188
 0.54425197 0.5444966  0.54449664 0.54466291 0.54469079 0.54469098
 0.54475842 0.54555141 0.5455516  0.54605149 0.55002736 0.5500278
 0.5500288  0.58479613 0.58556964 0.58562749 0.58562758 0.58604099
 0.58604108 0.58709841 0.58709896 0.58780711 0.58782546 0.58782567
 0.5878277  0.58854392 0.58854444 0.61561389 0.61561424 0.61563393
 0.61585002 0.61591261 0.61591287 0.61591537 0.61613324 0.61613372
 0.61632527 0.61632527 0.61640165 0.6189162  0.65871117 0.6587113
 0.65917384 0.65917392 0.6593168  0.65940918 0.65964695 0.66011694
 0.66011717 0.66029674 0.660297   0.66057377 0.66320971 0.66337672
 0.66337714 0.66356838 0.66391851 0.66391869 0.6639652  0.66396537
 0.66397013 0.66405668 0.66426372 0.66426374 0.67494453 0.67497674
 0.67497701 0.6751616  0.67516165 0.67518527 0.67540155 0.67549463
 0.67549465 0.67566151 0.67566163 0.67592489 0.70008505 0.70018423
 0.70018444 0.70021658 0.70025281 0.70025294 0.70034419 0.7003443
 0.7003799  0.70074503 0.70074505 0.70079341 0.72432956 0.72460643
 0.72460645 0.7247809  0.72506596 0.7251003  0.7251006  0.72555784
 0.72555785 0.72564333 0.72589041 0.72589052 0.76673211 0.76740556
 0.76740605 0.76798332 0.76808446 0.82012075 0.8201209  0.82017487
 0.82038252 0.82038278 0.82046393 0.82050529 0.82050545 0.82098352
 0.8209836  0.82108326 0.8215015  0.84449445 0.84506352 0.84526156
 0.84526178 0.84587229 0.8458725  0.8489363  0.84893631 0.91091748
 0.91141468 0.9114148  0.91156523 0.91163318 0.91163325 0.91192496
 0.91196049 0.91196123 0.91196123 0.9122106  0.91221081 0.91518709
 0.91518737 0.91532519 0.91532747 0.91532805 0.91566959 0.91567362
 0.91594556 0.91594563 0.91615411 0.91615439 0.91661073 0.93604376
 0.93626939 0.9363166  0.93631669 0.9367958  0.93679585 0.93875078
 0.93875111 0.93949083 0.93979999 0.94018658 0.94018668 0.94106154
 0.94106174 0.94135597 0.94158415 0.94252075 0.94252081 0.95290273
 0.95290283 0.9543398  0.95434803 0.95552311 0.95552388 0.96767585
 0.96767616 0.9679952  0.96800653 0.96800659 0.96802049 0.9683439
 0.96834435 0.98208189 0.98229609 0.98229645 0.98247686 1.02170666
 1.02228324 1.02228341 1.02286234 1.02322648 1.02343677 1.02343679
 1.0239252  1.02392532 1.02400532 1.02435206 1.02435208 1.03517193
 1.03581959 1.03581964 1.03635376 1.04054158 1.05785961 1.05790517
 1.05790526 1.0579604  1.05796059 1.0579716  1.05940278 1.05945073
 1.05945083 1.05998511 1.05998531 1.05998875 1.06004669 1.06004672
 1.06012764 1.0604432  1.06065871 1.0606589  1.07076488 1.07076498
 1.07080474 1.07115923 1.07115955 1.07162275 1.07162298 1.07193686
 1.07198134 1.07213009 1.07230221 1.07230264 1.07253826 1.07253884
 1.09457564 1.09457576 1.09458475 1.09514074 1.09514098 1.0952318
 1.09523181 1.09529457 1.09529478 1.0957012  1.09586372 1.09586378
 1.10732799 1.10776679 1.10776692 1.10901713 1.10901714 1.1100223
 1.11290992 1.11293211 1.11293223 1.11326407 1.11326411 1.11376331
 1.11441559 1.11592208 1.11592209 1.11751236 1.1175125  1.11809513
 1.17753075 1.17753083 1.17764701 1.17786147 1.17810551 1.17810604
 1.17819328 1.17819375 1.17843188 1.17891153 1.17902924 1.17902936
 1.24019412 1.240195   1.24020234 1.24453022 1.24504642 1.24504653
 1.24517055 1.24518725 1.24518739 1.24550591 1.24550603 1.24554731
 1.24575486 1.24586297 1.24586305 1.26122274 1.26142101 1.26142104
 1.26152906 1.26152921 1.26153862 1.26178641 1.26199307 1.26199351
 1.26202989 1.26203008 1.26217034 1.27750946 1.27750951 1.27754641
 1.27761502 1.27761504 1.27784327 1.27784359 1.27796881 1.27817408
 1.27818018 1.27818026 1.27843114 1.30243824 1.30284413 1.3028443
 1.30305386 1.303054   1.30333298 1.3037717  1.30391394 1.3039141
 1.30415283 1.30415293 1.30458501 1.32581668 1.32595834 1.32595852
 1.32607296 1.32610905 1.32631712 1.32631728 1.32655607 1.33165647
 1.33211773 1.33211777 1.33317613 1.33317613 1.3335487  1.33390619
 1.33392586 1.33392598 1.33396932 1.33399294 1.33399313 1.33424092
 1.33424106 1.33439498 1.33447075 1.33447101 1.33461327 1.34433013
 1.34433019 1.34461994 1.34513224 1.34521849 1.34521867 1.34526674
 1.34636704 1.34636712 1.34729876 1.34729885 1.34775169 1.35534916
 1.3553492  1.35571648 1.35586697 1.35586706 1.35631791 1.35631812
 1.35658439 1.35667473 1.35731156 1.35731157 1.35794427 1.38920363
 1.3896531  1.38965313 1.38969095 1.38986396 1.38986412 1.39076712
 1.39089276 1.39089325 1.39095597 1.39095614 1.39105853 1.39111589
 1.39118802 1.39118825 1.39155965 1.39156011 1.39158553 1.40742575
 1.40742629 1.40748622 1.40748677 1.40761292 1.40898862 1.41203523
 1.41203523 1.41204749 1.41228744 1.41232527 1.41232536 1.41243459
 1.41243472 1.41248233 1.41304014 1.41304684 1.413047   1.41366519
 1.4137771  1.41377735 1.41399476 1.41399476 1.41409525 1.44880737
 1.44902274 1.44902289 1.44959428 1.44960915 1.44960931 1.47307671
 1.47307703 1.47310884 1.47318045 1.47319036 1.47319049 1.47439401
 1.47439429 1.47443411 1.47456015 1.47456019 1.47476219 1.47479885
 1.47508884 1.47508906 1.47520577 1.47520587 1.47529699 1.51066546
 1.51066594 1.51140451 1.51140505 1.51141127 1.51142272 1.51211327
 1.51211383 1.55882525 1.55882561 1.55890443 1.55907814 1.55907823
 1.55923073 1.55929971 1.55935613 1.55936627 1.55936672 1.55973524
 1.55973529 1.5612525  1.56126268 1.56126302 1.56132696 1.56132716
 1.56138031 1.56138095 1.56139878 1.57251209 1.57251213 1.57268351
 1.57275771 1.57288787 1.57288979 1.58378248 1.58380389 1.58380402
 1.59532806 1.59532806 1.60904635 1.60944141 1.60944144 1.61053877
 1.61053879 1.6113692  1.61427217 1.61428292 1.61428319 1.61448358
 1.61452439 1.61452442 1.61511134 1.61585759 1.61585764 1.61665502
 1.61665511 1.61692373 1.63536375 1.6359189  1.635919   1.6359459
 1.63644213 1.63644219 1.63651256 1.63656847 1.6365686  1.63666923
 1.63666928 1.63667422 1.64576882 1.64623477 1.64623523 1.64661816
 1.66844617 1.66844628 1.66909689 1.66909698 1.66914095 1.67131161
 1.68005324 1.68005341 1.68015986 1.68044831 1.68044876 1.68054745
 1.68091723 1.68194936 1.68201847 1.68201853 1.68292029 1.68292042
 1.72449056 1.72449882 1.72450133 1.73408109 1.73408117 1.73414939
 1.73427806 1.7342781  1.73482219 1.73482223 1.73499666 1.73549374
 1.73556102 1.73556108 1.73638544 1.74480254 1.74501016 1.7450103
 1.74599994 1.74600605 1.74600666 1.74603461 1.74612069 1.74612081
 1.7473317  1.74754045 1.74754047 1.75326354 1.75326371 1.75366426
 1.75451002 1.75451031 1.75455872 1.75483505 1.75490328 1.75490331
 1.75551791 1.75579455 1.75579468 1.78514141 1.78572051 1.7857206
 1.78577822 1.7857783  1.78579074 1.80104205 1.80104241 1.80159609
 1.80161871 1.8016189  1.80162405 1.80217861 1.80217891 1.83079376
 1.83080328 1.8308034  1.83113986 1.83115627 1.83115646 1.8353228
 1.83533018 1.83533041 1.83534183 1.83536195 1.83536206 1.83552987
 1.83553007 1.83578141 1.8358812  1.83608485 1.83608603 1.8446765
 1.84467657 1.84470624 1.84491265 1.84491276 1.84491431 1.84495423
 1.8451482  1.84514821 1.84526446 1.84526461 1.84544006 1.85233812
 1.85233839 1.8524747  1.85251944 1.85252042 1.85255035 1.85264616
 1.85264688 1.89856073 1.89874989 1.89875033 1.89889788 1.89902158
 1.89902199 1.89910116 1.89949564 1.89949592 1.89958802 1.89992897
 1.89992913 1.92689557 1.92768415 1.92768537 1.92844177 1.97140658
 1.97140717 1.97150381 1.97166207 1.97166232 1.97166241 1.97176334
 1.97176377 1.97181258 1.97183659 1.97183661 1.97212053 1.97393689
 1.97393704 1.97396674 2.12320831 2.123284   2.12328436 2.12336848
 2.12336848 2.12338031 2.12341487 2.12341681 2.1234372  2.12356062
 2.12361082 2.12361103 2.22801867 2.22801947 2.22811503 2.22822176
 2.22838568 2.22838646 2.22876572 2.2289806  2.22898116 2.22907935
 2.22908036 2.22939708 2.24243883 2.2424389  2.24251657 2.24258892
 2.24270601 2.24270617 2.73880859 2.9111195  2.91267568 2.91267602
 2.91284156 2.91444747 2.91450744 2.91450761 2.91542702 2.91542762
 2.91617033 2.91650513 2.91650532 2.94477169 2.94505334 2.94505339
 2.94539794 2.94539795 2.94642198 3.02006977 3.02125838 3.02125863
 3.02230497 3.1799566  3.18088767 3.18088772 3.18243859 3.18243894
 3.18281317 3.18425476 3.18425482 3.18443415 3.18486712 3.1848673
 3.18598419 3.19985687 3.2014159  3.20141647 3.20367338 3.20367344
 3.20440705 3.2114078  3.21320931 3.2134994  3.21349969 3.21483195
 3.2148323  3.27395672 3.30149614 3.30160707 3.30160716 3.30236578
 3.30256751 3.30256772 3.30290805 3.30290906 3.3031292  3.3031979
 3.30399705 3.3039979  3.50670747 3.50756671 3.5075691  3.50828322]
    CPU time for get_k_kpts  18310.51 sec, wall time    237.93 sec
    CPU time for get_j   5582.32 sec, wall time     94.71 sec
    CPU time for vj and vk  23893.04 sec, wall time    332.64 sec
E1 = -19461.031420040952  E_coul = 4327.057206536731
cycle= 3 E= -18426.0700363534  delta_E= -0.0123  |g|= 0.238  |ddm|= 1.18
    CPU time for cycle= 3  23911.32 sec, wall time    332.93 sec
HOMO = 0.340764067002  LUMO = 0.460244592547
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-6.81673338e+01 -6.81654304e+01 -6.81654303e+01 -6.81654199e+01
 -6.81637894e+01 -6.81637892e+01 -6.81637795e+01 -6.81630902e+01
 -6.81627676e+01 -6.81627676e+01 -6.81627572e+01 -6.81614242e+01
 -6.81614241e+01 -6.81614203e+01 -6.81614158e+01 -6.81614086e+01
 -6.81614085e+01 -6.81609837e+01 -6.81609705e+01 -6.81609705e+01
 -6.81602057e+01 -6.81601927e+01 -6.81601926e+01 -6.81595261e+01
 -6.81595261e+01 -6.81595221e+01 -6.81595174e+01 -6.81595106e+01
 -6.81595106e+01 -6.81590015e+01 -6.81590013e+01 -6.81589912e+01
 -6.81580388e+01 -6.81580387e+01 -6.81580289e+01 -6.81575445e+01
 -6.81575314e+01 -6.81575314e+01 -6.81567447e+01 -6.81567446e+01
 -6.81567409e+01 -6.81567359e+01 -6.81567291e+01 -6.81567291e+01
 -6.81555210e+01 -6.81555209e+01 -6.81555172e+01 -6.81555125e+01
 -6.81555056e+01 -6.81555054e+01 -6.81546797e+01 -6.81546666e+01
 -6.81546666e+01 -6.81545403e+01 -6.81534673e+01 -6.81534673e+01
 -6.81534574e+01 -6.81528241e+01 -6.81528239e+01 -6.81528134e+01
 -6.81505730e+01 -6.81505730e+01 -6.81505630e+01 -6.81481559e+01
 -5.53352645e+00 -5.53170125e+00 -5.53170122e+00 -5.53168544e+00
 -5.53008651e+00 -5.53008647e+00 -5.53008606e+00 -5.52929221e+00
 -5.52914395e+00 -5.52914392e+00 -5.52912231e+00 -5.52781401e+00
 -5.52781397e+00 -5.52780938e+00 -5.52780580e+00 -5.52780018e+00
 -5.52780013e+00 -5.52744728e+00 -5.52743670e+00 -5.52743670e+00
 -5.52653499e+00 -5.52652356e+00 -5.52652354e+00 -5.52599581e+00
 -5.52599580e+00 -5.52598858e+00 -5.52598755e+00 -5.52597815e+00
 -5.52597813e+00 -5.52547153e+00 -5.52547148e+00 -5.52545742e+00
 -5.52445932e+00 -5.52445927e+00 -5.52445166e+00 -5.52398188e+00
 -5.52397110e+00 -5.52397108e+00 -5.52333092e+00 -5.52333089e+00
 -5.52332752e+00 -5.52331804e+00 -5.52331347e+00 -5.52331345e+00
 -5.52204089e+00 -5.52204083e+00 -5.52203849e+00 -5.52202929e+00
 -5.52202446e+00 -5.52202441e+00 -5.52135543e+00 -5.52134473e+00
 -5.52134472e+00 -5.52110442e+00 -5.52009088e+00 -5.52008556e+00
 -5.52008554e+00 -5.51945598e+00 -5.51945592e+00 -5.51942926e+00
 -5.51730462e+00 -5.51730459e+00 -5.51729779e+00 -5.51500269e+00
 -3.64357768e+00 -3.64357766e+00 -3.64356077e+00 -3.64175106e+00
 -3.64175104e+00 -3.64174422e+00 -3.64172248e+00 -3.64171097e+00
 -3.64171095e+00 -3.64165998e+00 -3.64161145e+00 -3.64161143e+00
 -3.64023581e+00 -3.64017409e+00 -3.64017405e+00 -3.64013251e+00
 -3.64013246e+00 -3.64012529e+00 -3.64002091e+00 -3.64002087e+00
 -3.64000737e+00 -3.63932108e+00 -3.63932107e+00 -3.63925052e+00
 -3.63917315e+00 -3.63917314e+00 -3.63915644e+00 -3.63910395e+00
 -3.63909255e+00 -3.63909253e+00 -3.63898802e+00 -3.63898799e+00
 -3.63892906e+00 -3.63791107e+00 -3.63790061e+00 -3.63790058e+00
 -3.63786666e+00 -3.63786663e+00 -3.63786158e+00 -3.63783167e+00
 -3.63783162e+00 -3.63782634e+00 -3.63782529e+00 -3.63782524e+00
 -3.63782089e+00 -3.63776936e+00 -3.63776935e+00 -3.63776271e+00
 -3.63775666e+00 -3.63774776e+00 -3.63774776e+00 -3.63754217e+00
 -3.63754217e+00 -3.63753932e+00 -3.63747801e+00 -3.63747800e+00
 -3.63747780e+00 -3.63736980e+00 -3.63736760e+00 -3.63736760e+00
 -3.63651803e+00 -3.63651443e+00 -3.63651441e+00 -3.63640105e+00
 -3.63639980e+00 -3.63639979e+00 -3.63639255e+00 -3.63639254e+00
 -3.63638657e+00 -3.63615620e+00 -3.63615297e+00 -3.63615295e+00
 -3.63606989e+00 -3.63606523e+00 -3.63606521e+00 -3.63595103e+00
 -3.63595102e+00 -3.63594977e+00 -3.63594311e+00 -3.63594235e+00
 -3.63594233e+00 -3.63588657e+00 -3.63588656e+00 -3.63587738e+00
 -3.63585442e+00 -3.63584643e+00 -3.63584642e+00 -3.63547227e+00
 -3.63545841e+00 -3.63545836e+00 -3.63530927e+00 -3.63530561e+00
 -3.63530556e+00 -3.63525946e+00 -3.63525288e+00 -3.63525284e+00
 -3.63453458e+00 -3.63453417e+00 -3.63453412e+00 -3.63452250e+00
 -3.63452246e+00 -3.63451455e+00 -3.63441086e+00 -3.63441081e+00
 -3.63439275e+00 -3.63403278e+00 -3.63403277e+00 -3.63403090e+00
 -3.63400295e+00 -3.63400294e+00 -3.63399998e+00 -3.63393202e+00
 -3.63392728e+00 -3.63392726e+00 -3.63339552e+00 -3.63338978e+00
 -3.63338977e+00 -3.63336898e+00 -3.63336897e+00 -3.63336843e+00
 -3.63330714e+00 -3.63330712e+00 -3.63330688e+00 -3.63329600e+00
 -3.63329598e+00 -3.63329155e+00 -3.63321998e+00 -3.63321997e+00
 -3.63321199e+00 -3.63317509e+00 -3.63317040e+00 -3.63317039e+00
 -3.63203639e+00 -3.63203639e+00 -3.63202899e+00 -3.63202421e+00
 -3.63201203e+00 -3.63201202e+00 -3.63196138e+00 -3.63196135e+00
 -3.63195996e+00 -3.63195087e+00 -3.63195083e+00 -3.63194880e+00
 -3.63191732e+00 -3.63191730e+00 -3.63190996e+00 -3.63190003e+00
 -3.63189188e+00 -3.63189185e+00 -3.63138485e+00 -3.63138150e+00
 -3.63138149e+00 -3.63125575e+00 -3.63125575e+00 -3.63125541e+00
 -3.63122443e+00 -3.63122442e+00 -3.63122192e+00 -3.63109213e+00
 -3.63102540e+00 -3.63102539e+00 -3.63029365e+00 -3.63021721e+00
 -3.63021721e+00 -3.63008930e+00 -3.63008928e+00 -3.63006373e+00
 -3.62998550e+00 -3.62998543e+00 -3.62998540e+00 -3.62944807e+00
 -3.62944226e+00 -3.62944220e+00 -3.62933558e+00 -3.62933552e+00
 -3.62931915e+00 -3.62926139e+00 -3.62926134e+00 -3.62919386e+00
 -3.62731958e+00 -3.62731956e+00 -3.62727038e+00 -3.62723871e+00
 -3.62722936e+00 -3.62722932e+00 -3.62719945e+00 -3.62719942e+00
 -3.62719928e+00 -3.62491786e+00 -3.62490212e+00 -3.62490210e+00
 -2.77802461e-01 -2.21542961e-01 -2.21542765e-01 -2.21536382e-01
 -2.21366157e-01 -2.21365958e-01 -2.21269933e-01 -1.71250554e-01
 -1.71215013e-01 -1.71214798e-01 -1.71035436e-01 -1.70758001e-01
 -1.70757917e-01 -1.70726489e-01 -1.70674328e-01 -1.70674060e-01
 -1.70497422e-01 -1.70497235e-01 -1.70434205e-01 -1.55252527e-01
 -1.54762442e-01 -1.54762191e-01 -1.54242476e-01 -5.93143495e-02
 -5.90810731e-02 -5.90810675e-02 -5.86938638e-02 -5.86933458e-02
 -5.85462240e-02 -5.00811514e-02 -5.00810412e-02 -5.00625885e-02
 -4.99914460e-02 -4.99912355e-02 -4.99538505e-02 -4.97674588e-02
 -4.94497638e-02 -4.94494779e-02 -4.88836871e-02 -4.88836781e-02
 -4.85895756e-02 -1.09570510e-02 -1.08923032e-02 -1.08922023e-02
 -1.08279524e-02  6.78270484e-02  6.78271533e-02  6.78288809e-02
  6.78494731e-02  6.78495851e-02  6.78646594e-02  6.78915853e-02
  6.78936689e-02  6.78937508e-02  6.79793297e-02  6.79797826e-02
  6.80375219e-02  1.58580935e-01  1.58581030e-01  1.58634562e-01
  1.58852498e-01  1.58852563e-01  1.58968176e-01  1.59065181e-01
  1.59205980e-01  1.59205990e-01  1.59397874e-01  1.59397953e-01
  1.59405609e-01  1.67452165e-01  1.67534503e-01  1.67534631e-01
  1.67633988e-01  1.67634005e-01  1.67842624e-01  1.67900579e-01
  1.68040119e-01  1.68040210e-01  1.68239306e-01  1.68239409e-01
  1.68323567e-01  1.74489646e-01  1.74489698e-01  1.74554020e-01
  1.74564993e-01  1.74565042e-01  1.74597337e-01  1.99269609e-01
  1.99269661e-01  1.99393384e-01  1.99398468e-01  1.99521084e-01
  1.99521597e-01  2.52366850e-01  2.52441637e-01  2.52442061e-01
  2.52450002e-01  2.52450210e-01  2.52497412e-01  2.52620596e-01
  2.52620987e-01  2.52643968e-01  2.52689875e-01  2.52689972e-01
  2.52694298e-01  2.75917522e-01  2.75917558e-01  2.76421282e-01
  2.76501506e-01  2.76501936e-01  2.76523913e-01  2.77258056e-01
  2.77258452e-01  2.77441541e-01  2.77466344e-01  2.77466958e-01
  2.77510257e-01  2.81746650e-01  2.81747192e-01  2.82722995e-01
  2.82727909e-01  2.82728561e-01  2.82786050e-01  2.83551399e-01
  2.83551607e-01  3.40761300e-01  3.40763241e-01  3.40764067e-01] [0.46024459 0.46026036 0.46026036 0.46029863 0.46029929 0.46032303
 0.47970609 0.47970614 0.47974093 0.47974098 0.47974515 0.47974792
 0.51162439 0.5116464  0.5116465  0.51165426 0.54539607 0.54539919
 0.54539928 0.54540194 0.54540201 0.54542142 0.54542195 0.54542195
 0.54550048 0.54561668 0.54561685 0.54573692 0.55031646 0.55031692
 0.55031907 0.58598807 0.58602735 0.58602746 0.58603903 0.58607816
 0.58607826 0.58782249 0.58782306 0.58794966 0.58794995 0.58795103
 0.58795351 0.58808409 0.58808464 0.61599381 0.61599405 0.61599874
 0.61601359 0.61601402 0.6160271  0.61602785 0.61606191 0.61606195
 0.61611664 0.61611685 0.61614826 0.61915952 0.66021177 0.66021178
 0.66021538 0.66027666 0.6602768  0.66031684 0.66039808 0.66042174
 0.66044544 0.66044581 0.66053213 0.66053219 0.66385711 0.66385763
 0.66387626 0.66392402 0.66392403 0.6639456  0.66394845 0.66400548
 0.6640055  0.66408156 0.66408203 0.66419171 0.67494981 0.67495003
 0.67497552 0.67498088 0.67500845 0.67500849 0.675015   0.67503335
 0.67503341 0.67504095 0.67504097 0.67504237 0.69988793 0.69988808
 0.69988808 0.69994143 0.69994711 0.69994716 0.69996648 0.69996661
 0.6999667  0.70001426 0.70001436 0.70001971 0.72531065 0.72531069
 0.72533197 0.72538805 0.72539184 0.7253919  0.72539366 0.72542303
 0.72542327 0.72545766 0.7254578  0.72550092 0.76704599 0.7671755
 0.76717601 0.76731064 0.76835581 0.8205231  0.82052317 0.82053446
 0.82058669 0.82058669 0.82059546 0.82060484 0.82060642 0.82060658
 0.82063602 0.82065767 0.8206578  0.84529564 0.8452959  0.84530354
 0.84533658 0.84533685 0.84538822 0.84931357 0.84931357 0.91204289
 0.91211168 0.91211168 0.91212953 0.91213116 0.91213118 0.91217785
 0.91217796 0.91218431 0.91221174 0.91223023 0.91223035 0.91557317
 0.91557825 0.91557853 0.91570606 0.91582438 0.91582465 0.9162892
 0.91628979 0.91632739 0.91634407 0.91638408 0.91638413 0.93634273
 0.9363428  0.93634761 0.93634767 0.93635843 0.93654353 0.94052207
 0.94052234 0.94069405 0.94072291 0.94079639 0.94079651 0.94094948
 0.94094971 0.94101907 0.94103658 0.94120899 0.94120909 0.95220927
 0.9522094  0.95248526 0.95249582 0.95276019 0.95276107 0.9676755
 0.96767581 0.96773897 0.96774195 0.96774199 0.96774568 0.96780857
 0.96780904 0.98196159 0.98199985 0.98200022 0.98202944 1.02361074
 1.02362227 1.02362243 1.02368814 1.02372073 1.02372081 1.02376304
 1.02378925 1.02379185 1.02379186 1.02385802 1.02385812 1.03564582
 1.0357709  1.03577094 1.03589265 1.04119485 1.05811406 1.0581199
 1.0581238  1.05812381 1.05812497 1.05812508 1.05980227 1.05980243
 1.0598443  1.05986707 1.05988643 1.05988652 1.0599425  1.05994288
 1.05997879 1.06003082 1.06003095 1.06016814 1.07119133 1.07119141
 1.07120183 1.07128579 1.07128587 1.0714322  1.07219266 1.07219291
 1.07226767 1.07226809 1.07227152 1.07228295 1.07235824 1.07235889
 1.09438357 1.09438372 1.09441395 1.09449411 1.09449424 1.094502
 1.09455828 1.09455859 1.09455893 1.09464795 1.09464804 1.09467807
 1.1101682  1.11034284 1.110343   1.11084402 1.11084402 1.1112367
 1.11291048 1.11292283 1.11292304 1.11297769 1.11297771 1.11309398
 1.11333978 1.11384436 1.11384436 1.11440049 1.11440066 1.11460021
 1.17839288 1.17840768 1.17840814 1.17842496 1.17842537 1.17844658
 1.17844679 1.17845085 1.17846407 1.17846732 1.1784948  1.17849495
 1.23975461 1.23975546 1.23975714 1.24510391 1.24510395 1.24513731
 1.24519722 1.24519738 1.24519893 1.24521808 1.24521942 1.24521947
 1.24529995 1.24530003 1.24530276 1.26163115 1.26163574 1.26163583
 1.26165764 1.26165776 1.26166841 1.26168624 1.26170554 1.26170589
 1.26172565 1.26172566 1.26176019 1.27770236 1.27773342 1.27773395
 1.27774563 1.27774589 1.27774636 1.27775996 1.27775998 1.27776246
 1.27777237 1.27777718 1.27777733 1.30377274 1.30379592 1.30379594
 1.30381344 1.30382071 1.30382094 1.30382818 1.30384592 1.30384593
 1.30386878 1.30386885 1.30388796 1.32582131 1.32585094 1.32585111
 1.32587735 1.32669387 1.32672401 1.32672416 1.32676789 1.33380122
 1.33386877 1.33386885 1.33402519 1.33402524 1.33407415 1.33408216
 1.33408224 1.33410126 1.33410976 1.33410979 1.33413023 1.33413051
 1.33414016 1.33418347 1.33418354 1.33418927 1.33424799 1.34506585
 1.34506594 1.34508354 1.34515778 1.3451802  1.3451804  1.34526776
 1.34543849 1.34543853 1.34572764 1.34572774 1.34588191 1.35611719
 1.35611721 1.3561452  1.35614533 1.35618086 1.3561943  1.35621403
 1.35624116 1.3562414  1.35632795 1.35632796 1.35639529 1.38867078
 1.3888367  1.38884641 1.38884676 1.38889653 1.38889687 1.39081937
 1.39081962 1.39082263 1.39082969 1.39084476 1.39084527 1.39087012
 1.3908704  1.39087068 1.39087137 1.3908743  1.39087436 1.40767774
 1.40767947 1.40767973 1.40774359 1.4077439  1.40782961 1.41228773
 1.41228774 1.412308   1.41235568 1.41236892 1.41236897 1.41237496
 1.41238671 1.41238685 1.41239861 1.41239886 1.41240356 1.41362758
 1.41364933 1.41364959 1.41369138 1.41369139 1.41371176 1.4490176
 1.44902218 1.44902234 1.44915697 1.44915714 1.44916102 1.47282055
 1.47282238 1.47282246 1.47282539 1.47282576 1.47282723 1.47472228
 1.4747225  1.47473651 1.47475333 1.47475347 1.47475881 1.47478426
 1.47478451 1.47478879 1.4747999  1.4747999  1.47485198 1.51071685
 1.51071729 1.51086    1.51086026 1.51086062 1.51086312 1.51099747
 1.51099801 1.55903781 1.55903801 1.5590402  1.55908944 1.55908959
 1.55909446 1.55910726 1.5591082  1.55910858 1.55915949 1.5591604
 1.55916049 1.56112415 1.56112479 1.56115071 1.56115159 1.56115191
 1.56116168 1.5611864  1.56118699 1.57273517 1.57273521 1.57278065
 1.57279902 1.57283699 1.57283888 1.58345742 1.58345818 1.58345832
 1.59522041 1.59522041 1.6112601  1.61137774 1.6113778  1.61169915
 1.61169916 1.61192172 1.61418917 1.61422057 1.61422081 1.61426359
 1.61426369 1.61426553 1.6144279  1.61461323 1.6146133  1.61493351
 1.61493368 1.61506142 1.63606857 1.63615614 1.63615622 1.6361683
 1.63618988 1.63618991 1.63623398 1.63623694 1.63623715 1.63625735
 1.63626496 1.63626499 1.6453924  1.64547259 1.6454731  1.64555123
 1.67023333 1.67023341 1.67035673 1.6703568  1.67035765 1.67072383
 1.67988223 1.67992613 1.67992615 1.67992981 1.67993007 1.67993292
 1.67998132 1.68033949 1.68033961 1.68034028 1.68054762 1.68054776
 1.72492526 1.72493136 1.72493389 1.73516707 1.73516808 1.73516818
 1.73518451 1.73518456 1.73520893 1.73521937 1.7352194  1.73526662
 1.73527666 1.73527672 1.73534229 1.74695959 1.74695994 1.7469654
 1.74722176 1.74722215 1.74723399 1.74725001 1.74725843 1.74725907
 1.74753815 1.7475382  1.74757631 1.75250745 1.75250761 1.75258418
 1.75280464 1.75286145 1.75286155 1.75295456 1.7529546  1.75300342
 1.75323843 1.75330495 1.75330497 1.78484367 1.78501843 1.78502938
 1.78502946 1.78505806 1.78505813 1.80106412 1.8010645  1.80116993
 1.80117077 1.80117302 1.80117324 1.8012807  1.80128098 1.83093142
 1.83093157 1.83099963 1.83103085 1.831031   1.83103389 1.83528757
 1.83529659 1.8352966  1.83533221 1.83533262 1.83534599 1.83538911
 1.83539001 1.8354009  1.83540357 1.8354143  1.83541512 1.84507595
 1.84507599 1.8450905  1.84509654 1.84511827 1.84511837 1.84512806
 1.84513336 1.84513349 1.84514176 1.84514199 1.84514294 1.85251085
 1.85251111 1.85254208 1.85255457 1.85255523 1.85255792 1.85258194
 1.85258303 1.89878803 1.89880363 1.89880412 1.89881808 1.8988223
 1.89882276 1.89886641 1.89890898 1.89890926 1.89891423 1.89898437
 1.89898453 1.92694966 1.92710179 1.92710304 1.92724441 1.97121292
 1.97123568 1.97124186 1.97124254 1.97126641 1.97126688 1.97129077
 1.97132264 1.97132272 1.97132945 1.97137097 1.97137105 1.97356305
 1.9735632  1.97356382 2.123243   2.12324311 2.12326198 2.1232746
 2.12327596 2.12328053 2.12329216 2.12329351 2.12329396 2.12332589
 2.12333372 2.12333387 2.22861999 2.22864472 2.22864559 2.22865113
 2.22865197 2.22874027 2.22876484 2.22876552 2.22877124 2.22879272
 2.22886453 2.22886566 2.24144591 2.24144596 2.24147653 2.24147988
 2.24150913 2.24150931 2.73883898 2.91470431 2.91486029 2.91488687
 2.91488768 2.91501386 2.9150142  2.91505138 2.91513343 2.91513407
 2.9151758  2.91523034 2.91523065 2.94346882 2.94346925 2.94349731
 2.94349775 2.94350774 2.9440842  3.02019286 3.02042978 3.02043
 3.02064499 3.18351039 3.18370238 3.18370244 3.18395656 3.18395689
 3.18397422 3.18412881 3.18414089 3.18414104 3.18420609 3.18420627
 3.18430027 3.20021806 3.2004761  3.20047674 3.20098311 3.20098313
 3.20122994 3.21287262 3.21296592 3.21296621 3.21297397 3.21311967
 3.21311997 3.27250526 3.30178936 3.30178938 3.30179215 3.30193848
 3.30194058 3.30194154 3.3020709  3.30208157 3.302082   3.30213835
 3.30213891 3.30233666 3.5067679  3.50695052 3.50695292 3.50709213]
    CPU time for get_k_kpts  18434.06 sec, wall time    238.15 sec
    CPU time for get_j   5706.52 sec, wall time     95.62 sec
    CPU time for vj and vk  24141.69 sec, wall time    333.78 sec
E1 = -19461.191010630842  E_coul = 4327.199764355685
cycle= 4 E= -18426.0870691244  delta_E= -0.017  |g|= 0.0955  |ddm|= 0.709
    CPU time for cycle= 4  24159.91 sec, wall time    334.07 sec
HOMO = 0.340025387948  LUMO = 0.460246378411
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-6.81641473e+01 -6.81641332e+01 -6.81641332e+01 -6.81638079e+01
 -6.81637941e+01 -6.81637941e+01 -6.81635480e+01 -6.81635480e+01
 -6.81635455e+01 -6.81635443e+01 -6.81635349e+01 -6.81635349e+01
 -6.81635306e+01 -6.81635306e+01 -6.81635289e+01 -6.81635194e+01
 -6.81635194e+01 -6.81635190e+01 -6.81629698e+01 -6.81628710e+01
 -6.81628710e+01 -6.81628554e+01 -6.81628552e+01 -6.81628552e+01
 -6.81628511e+01 -6.81628452e+01 -6.81628451e+01 -6.81628451e+01
 -6.81628369e+01 -6.81628349e+01 -6.81628348e+01 -6.81627764e+01
 -6.81627763e+01 -6.81627675e+01 -6.81626699e+01 -6.81626699e+01
 -6.81626573e+01 -6.81625549e+01 -6.81625549e+01 -6.81625530e+01
 -6.81625521e+01 -6.81625503e+01 -6.81625503e+01 -6.81625380e+01
 -6.81625380e+01 -6.81625336e+01 -6.81623692e+01 -6.81623692e+01
 -6.81623599e+01 -6.81621788e+01 -6.81621788e+01 -6.81621689e+01
 -6.81620710e+01 -6.81620710e+01 -6.81620646e+01 -6.81620226e+01
 -6.81620116e+01 -6.81620116e+01 -6.81619676e+01 -6.81619511e+01
 -6.81619413e+01 -6.81619413e+01 -6.81617969e+01 -6.81614314e+01
 -5.52855019e+00 -5.52853999e+00 -5.52853998e+00 -5.52826066e+00
 -5.52825112e+00 -5.52825111e+00 -5.52803328e+00 -5.52803328e+00
 -5.52802469e+00 -5.52801910e+00 -5.52801910e+00 -5.52801429e+00
 -5.52800725e+00 -5.52800165e+00 -5.52800165e+00 -5.52800058e+00
 -5.52799013e+00 -5.52799013e+00 -5.52749203e+00 -5.52744886e+00
 -5.52744451e+00 -5.52744450e+00 -5.52740312e+00 -5.52739463e+00
 -5.52739461e+00 -5.52739331e+00 -5.52738973e+00 -5.52738971e+00
 -5.52738875e+00 -5.52738873e+00 -5.52738769e+00 -5.52730314e+00
 -5.52730310e+00 -5.52730049e+00 -5.52727693e+00 -5.52727692e+00
 -5.52724921e+00 -5.52716866e+00 -5.52716864e+00 -5.52715585e+00
 -5.52714744e+00 -5.52714140e+00 -5.52714135e+00 -5.52710080e+00
 -5.52710079e+00 -5.52709595e+00 -5.52694324e+00 -5.52692802e+00
 -5.52692801e+00 -5.52680981e+00 -5.52680976e+00 -5.52678280e+00
 -5.52672850e+00 -5.52672849e+00 -5.52672421e+00 -5.52661404e+00
 -5.52661401e+00 -5.52661400e+00 -5.52660195e+00 -5.52659678e+00
 -5.52659677e+00 -5.52653639e+00 -5.52646024e+00 -5.52614714e+00
 -3.63892102e+00 -3.63892100e+00 -3.63892013e+00 -3.63887371e+00
 -3.63887292e+00 -3.63887292e+00 -3.63881400e+00 -3.63881353e+00
 -3.63881352e+00 -3.63870726e+00 -3.63870726e+00 -3.63870722e+00
 -3.63863862e+00 -3.63863861e+00 -3.63863794e+00 -3.63853574e+00
 -3.63853483e+00 -3.63853482e+00 -3.63841669e+00 -3.63840234e+00
 -3.63840233e+00 -3.63839710e+00 -3.63839709e+00 -3.63839469e+00
 -3.63837674e+00 -3.63837673e+00 -3.63837407e+00 -3.63836430e+00
 -3.63835714e+00 -3.63835714e+00 -3.63834957e+00 -3.63834956e+00
 -3.63833965e+00 -3.63833230e+00 -3.63833229e+00 -3.63831851e+00
 -3.63830207e+00 -3.63830207e+00 -3.63829532e+00 -3.63829209e+00
 -3.63828938e+00 -3.63828937e+00 -3.63814526e+00 -3.63814461e+00
 -3.63814460e+00 -3.63808058e+00 -3.63808058e+00 -3.63807982e+00
 -3.63805244e+00 -3.63804833e+00 -3.63804832e+00 -3.63797448e+00
 -3.63797448e+00 -3.63796993e+00 -3.63793625e+00 -3.63793623e+00
 -3.63789310e+00 -3.63789308e+00 -3.63786120e+00 -3.63783848e+00
 -3.63782673e+00 -3.63781406e+00 -3.63781404e+00 -3.63779666e+00
 -3.63778180e+00 -3.63778176e+00 -3.63777679e+00 -3.63776672e+00
 -3.63776240e+00 -3.63776238e+00 -3.63774242e+00 -3.63774239e+00
 -3.63774081e+00 -3.63771575e+00 -3.63771574e+00 -3.63771349e+00
 -3.63769268e+00 -3.63769267e+00 -3.63766828e+00 -3.63766828e+00
 -3.63766562e+00 -3.63762555e+00 -3.63760418e+00 -3.63760416e+00
 -3.63759320e+00 -3.63758174e+00 -3.63758173e+00 -3.63756826e+00
 -3.63756824e+00 -3.63754770e+00 -3.63753101e+00 -3.63753100e+00
 -3.63751736e+00 -3.63751735e+00 -3.63751541e+00 -3.63748278e+00
 -3.63747855e+00 -3.63747724e+00 -3.63747722e+00 -3.63745712e+00
 -3.63745711e+00 -3.63745688e+00 -3.63742679e+00 -3.63742678e+00
 -3.63742596e+00 -3.63742228e+00 -3.63742227e+00 -3.63741740e+00
 -3.63739357e+00 -3.63739356e+00 -3.63738857e+00 -3.63735585e+00
 -3.63735583e+00 -3.63734799e+00 -3.63733605e+00 -3.63733604e+00
 -3.63730469e+00 -3.63729296e+00 -3.63729296e+00 -3.63728155e+00
 -3.63723850e+00 -3.63723848e+00 -3.63723202e+00 -3.63721140e+00
 -3.63720693e+00 -3.63720692e+00 -3.63719199e+00 -3.63719198e+00
 -3.63718059e+00 -3.63717606e+00 -3.63717606e+00 -3.63717533e+00
 -3.63717533e+00 -3.63717454e+00 -3.63713779e+00 -3.63713012e+00
 -3.63712739e+00 -3.63712737e+00 -3.63710410e+00 -3.63710407e+00
 -3.63709490e+00 -3.63708027e+00 -3.63705021e+00 -3.63705020e+00
 -3.63704263e+00 -3.63704263e+00 -3.63704158e+00 -3.63698641e+00
 -3.63697841e+00 -3.63697839e+00 -3.63690237e+00 -3.63690013e+00
 -3.63690012e+00 -3.63683641e+00 -3.63683637e+00 -3.63679074e+00
 -3.63679016e+00 -3.63675795e+00 -3.63675792e+00 -3.63675722e+00
 -3.63674062e+00 -3.63674061e+00 -3.63673142e+00 -3.63672876e+00
 -3.63672874e+00 -3.63668557e+00 -3.63668255e+00 -3.63668254e+00
 -3.63668062e+00 -3.63665559e+00 -3.63665559e+00 -3.63664100e+00
 -3.63663940e+00 -3.63663939e+00 -3.63662130e+00 -3.63661940e+00
 -3.63660938e+00 -3.63660937e+00 -3.63652132e+00 -3.63652130e+00
 -3.63651280e+00 -3.63650675e+00 -3.63649804e+00 -3.63649803e+00
 -3.63648544e+00 -3.63648212e+00 -3.63648211e+00 -3.63648057e+00
 -3.63648056e+00 -3.63622150e+00 -3.63622150e+00 -3.63612198e+00
 -2.77720592e-01 -2.21714064e-01 -2.21713888e-01 -2.21359694e-01
 -2.21359516e-01 -2.21279043e-01 -2.21204195e-01 -1.71216033e-01
 -1.71215796e-01 -1.71007792e-01 -1.70934919e-01 -1.70934320e-01
 -1.70689446e-01 -1.70669913e-01 -1.70669542e-01 -1.70644691e-01
 -1.70527463e-01 -1.70527231e-01 -1.70467624e-01 -1.55708156e-01
 -1.55495257e-01 -1.55494974e-01 -1.55238864e-01 -5.84730504e-02
 -5.83987862e-02 -5.83987850e-02 -5.82075183e-02 -5.82069520e-02
 -5.80892702e-02 -5.04881991e-02 -5.03443403e-02 -5.03440227e-02
 -5.01408459e-02 -5.01406858e-02 -5.01249759e-02 -5.00374223e-02
 -5.00372849e-02 -5.00172961e-02 -4.99335176e-02 -4.99332059e-02
 -4.99276497e-02 -1.11161711e-02 -1.10633199e-02 -1.10632219e-02
 -1.10201752e-02  6.74976809e-02  6.74980238e-02  6.75275410e-02
  6.75713949e-02  6.75719245e-02  6.76121267e-02  6.76123876e-02
  6.76563941e-02  6.76749468e-02  6.77708401e-02  6.77713100e-02
  6.78412258e-02  1.58978293e-01  1.58978409e-01  1.59000466e-01
  1.59131101e-01  1.59131142e-01  1.59157335e-01  1.59182659e-01
  1.59261678e-01  1.59261690e-01  1.59275865e-01  1.59275967e-01
  1.59354490e-01  1.66996986e-01  1.66997098e-01  1.67075151e-01
  1.67121301e-01  1.67121478e-01  1.67129025e-01  1.67160728e-01
  1.67245064e-01  1.67245160e-01  1.67257888e-01  1.67258011e-01
  1.67462217e-01  1.74131610e-01  1.74131670e-01  1.74140000e-01
  1.74228609e-01  1.74228662e-01  1.74273466e-01  1.98939739e-01
  1.98940273e-01  1.99032377e-01  1.99050020e-01  1.99143867e-01
  1.99143928e-01  2.51802379e-01  2.51930556e-01  2.51930661e-01
  2.52028660e-01  2.52029096e-01  2.52133853e-01  2.52147781e-01
  2.52147830e-01  2.52202246e-01  2.52271469e-01  2.52302328e-01
  2.52302881e-01  2.76649325e-01  2.76894320e-01  2.76894674e-01
  2.76999710e-01  2.77059006e-01  2.77059031e-01  2.77106896e-01
  2.77107285e-01  2.77150216e-01  2.77171737e-01  2.77249104e-01
  2.77249647e-01  2.80925393e-01  2.80925740e-01  2.81123794e-01
  2.81124460e-01  2.81128118e-01  2.81157318e-01  2.81357372e-01
  2.81357967e-01  3.40021897e-01  3.40024545e-01  3.40025388e-01] [0.46024638 0.46029922 0.46029989 0.46038654 0.46038654 0.46041978
 0.47957939 0.47957946 0.47960119 0.47966251 0.47966259 0.47979329
 0.5116253  0.51169063 0.51169072 0.51176911 0.54534154 0.54534157
 0.54539455 0.54544877 0.54548418 0.54548456 0.54551097 0.545511
 0.54555216 0.54562823 0.54562861 0.5457219  0.5503151  0.55031557
 0.55031734 0.58591773 0.58591785 0.58605921 0.58607533 0.58607544
 0.58609787 0.5877974  0.58779806 0.58788924 0.58790838 0.58790888
 0.58790974 0.58800497 0.58800561 0.61572318 0.61576443 0.61576443
 0.61584846 0.61584891 0.61590074 0.61594232 0.6159425  0.61596756
 0.61597001 0.6159702  0.6159918  0.61885522 0.66020452 0.66032632
 0.66032653 0.66033585 0.66038697 0.66040683 0.6604071  0.66048199
 0.66048219 0.66051539 0.66052857 0.6605289  0.66357307 0.66357344
 0.66362911 0.66362923 0.66365343 0.66366611 0.66375797 0.66375799
 0.66378558 0.66380897 0.66380947 0.66394923 0.67468605 0.6747305
 0.67473067 0.67476583 0.67478043 0.67478045 0.67483    0.67483251
 0.67483262 0.67483554 0.67483561 0.67486188 0.69951027 0.6995225
 0.69952255 0.6995968  0.69962615 0.69962627 0.69972372 0.69972383
 0.69973649 0.69974321 0.69974339 0.69977059 0.72507947 0.72507959
 0.72518683 0.72521113 0.72521116 0.72537025 0.72538147 0.72538147
 0.72540909 0.72541103 0.72541131 0.72545885 0.76717389 0.76731161
 0.76731214 0.76742828 0.7685333  0.81996613 0.82014659 0.82015458
 0.82015471 0.8202195  0.82021957 0.8203203  0.82032042 0.82034417
 0.82034533 0.82038823 0.82038827 0.84470375 0.84470396 0.84491287
 0.84491308 0.8449739  0.84507602 0.84912575 0.84912575 0.91194278
 0.91194292 0.91195655 0.91200203 0.91200207 0.91200226 0.91203228
 0.91203232 0.91204616 0.91206858 0.91206867 0.91210817 0.91507754
 0.91533612 0.91533641 0.91545313 0.91549768 0.91549797 0.91619275
 0.91619336 0.91624581 0.91626025 0.91630792 0.916308   0.93623472
 0.93623476 0.93641566 0.9364157  0.9364754  0.93660515 0.94046343
 0.94046357 0.94046511 0.94050306 0.94050329 0.94051367 0.94064536
 0.94067891 0.94067892 0.94071271 0.94071308 0.94075935 0.95159362
 0.95159455 0.95170118 0.95172193 0.95182989 0.95183002 0.96727612
 0.96727656 0.96734507 0.96735469 0.96735475 0.96735842 0.96742565
 0.96742598 0.98156034 0.98157122 0.98157154 0.98157617 1.02351915
 1.0235192  1.02366453 1.02368908 1.02368919 1.02372424 1.02377721
 1.02377733 1.02388026 1.02390009 1.02390015 1.02392081 1.03535838
 1.03539586 1.03539591 1.03543167 1.04173361 1.0576502  1.05767094
 1.05767095 1.05772654 1.05772663 1.05776119 1.05968074 1.05968099
 1.05977903 1.0598324  1.05983254 1.05993308 1.05996279 1.05996283
 1.05999497 1.06000895 1.06000914 1.06005578 1.07115186 1.07115194
 1.07121908 1.07130093 1.07130102 1.07130936 1.07189702 1.07189747
 1.07193859 1.0719406  1.07194061 1.07194474 1.07200051 1.07200093
 1.0938114  1.0938114  1.09387411 1.0939225  1.09392774 1.09392809
 1.09395007 1.09395035 1.09401034 1.09406458 1.09406464 1.09406567
 1.11127699 1.11133796 1.11133813 1.11143684 1.11143685 1.11147426
 1.11230497 1.11233941 1.11233963 1.11236119 1.11236119 1.11238246
 1.11247683 1.11247698 1.11249638 1.11254028 1.11256167 1.11256174
 1.17787445 1.17787457 1.17790911 1.1781234  1.17813849 1.17816723
 1.17816775 1.1781732  1.17817341 1.17819951 1.17819988 1.1782439
 1.23926197 1.23926285 1.23926611 1.24460353 1.24460361 1.24463313
 1.24465325 1.24466535 1.24466549 1.24475709 1.24475737 1.24477009
 1.24477028 1.24477561 1.24492538 1.26129217 1.26134305 1.26134306
 1.26141464 1.26141475 1.26144405 1.26152094 1.26152099 1.26155478
 1.26155485 1.26155537 1.26161711 1.2771684  1.27724637 1.2772681
 1.27726842 1.27734338 1.27737929 1.27737938 1.27739088 1.27739119
 1.27741628 1.27741659 1.27743079 1.30368801 1.30377972 1.30377988
 1.30387295 1.30387311 1.30390267 1.30395114 1.30395659 1.30395668
 1.30405839 1.30405952 1.30405962 1.32564139 1.3256819  1.32568207
 1.32573144 1.3264398  1.32649477 1.32649492 1.32654109 1.33375839
 1.33375851 1.3337846  1.3337908  1.33379089 1.33379666 1.33384653
 1.3338467  1.33385275 1.33389279 1.33389283 1.3339484  1.33407251
 1.33407256 1.3341105  1.33412309 1.33412309 1.33415249 1.34458508
 1.344632   1.34463201 1.34477166 1.34477177 1.34487549 1.34488994
 1.34489319 1.3448933  1.344952   1.34495202 1.34497034 1.35538145
 1.35559628 1.35561081 1.35561082 1.35563692 1.35563702 1.35577671
 1.35577689 1.3557998  1.35582935 1.3558719  1.3558719  1.38808015
 1.38808805 1.38809645 1.38809674 1.38816884 1.38816912 1.39018163
 1.39024103 1.39024181 1.39031533 1.39032008 1.39032011 1.39036628
 1.3903663  1.39037555 1.39038664 1.39038744 1.39039643 1.40706815
 1.40729988 1.40730032 1.4073906  1.40743129 1.40743172 1.41183497
 1.41183513 1.41192395 1.41195402 1.41204985 1.41205    1.41206096
 1.41212772 1.41212781 1.41216304 1.4121631  1.41223684 1.41359176
 1.41360555 1.41360556 1.41364116 1.41364142 1.41366377 1.44857638
 1.44857655 1.44858141 1.44877466 1.44877483 1.4488087  1.47250165
 1.472502   1.47253629 1.47253999 1.472572   1.47257207 1.47412403
 1.47419254 1.47419286 1.47422806 1.4742281  1.47426818 1.4742685
 1.47427187 1.47432747 1.47439505 1.47439505 1.47441864 1.51015646
 1.51015695 1.51028539 1.51029234 1.51029277 1.51029444 1.51043888
 1.5104392  1.55857823 1.55857826 1.55862316 1.55863794 1.55863841
 1.55865887 1.55868233 1.5586826  1.55868268 1.55872012 1.55872041
 1.55872697 1.56063001 1.56063064 1.56073398 1.56075063 1.56075149
 1.56075613 1.56085934 1.56086031 1.57206776 1.57206961 1.57220103
 1.57222763 1.57235318 1.57235319 1.58285446 1.58285752 1.58285765
 1.59475062 1.59475062 1.61160288 1.61162113 1.6116213  1.61165149
 1.61165149 1.61166388 1.61378785 1.61379777 1.61379816 1.61380073
 1.61381127 1.6138113  1.61385107 1.61385122 1.61386131 1.6139174
 1.61391763 1.61396476 1.63583734 1.63583749 1.63586931 1.63593354
 1.63594345 1.63594376 1.63600042 1.63600057 1.63601013 1.63605706
 1.63605711 1.63614702 1.64491045 1.64495646 1.64495698 1.6449977
 1.67014627 1.67024561 1.67025009 1.67025015 1.67026502 1.67026508
 1.67909836 1.67926242 1.67926297 1.67928201 1.67935277 1.67935296
 1.67936169 1.67939374 1.67939391 1.67944555 1.67947406 1.67947416
 1.72487962 1.72488674 1.7248893  1.73474269 1.73498443 1.73498446
 1.735017   1.73505232 1.73505238 1.73513471 1.73513476 1.7351416
 1.73517757 1.73522818 1.73522822 1.74697079 1.74697134 1.74704742
 1.74707714 1.74707979 1.74708571 1.74708613 1.74716511 1.74716522
 1.74719443 1.74719528 1.74738476 1.75167734 1.75177544 1.75177551
 1.75187606 1.75187617 1.75196334 1.7519634  1.75197528 1.7519801
 1.75205496 1.75207321 1.75207334 1.78463057 1.78467226 1.78469004
 1.78469011 1.78475587 1.78475593 1.80074884 1.8007491  1.80083977
 1.80084038 1.80084047 1.80085298 1.80094114 1.80094153 1.83060849
 1.83060865 1.83062352 1.83076836 1.83076855 1.83083755 1.83480001
 1.83480121 1.83484069 1.83490734 1.83495647 1.83495714 1.83499998
 1.83501387 1.83501394 1.83504983 1.83504992 1.83510198 1.844975
 1.84500955 1.84500962 1.84505991 1.84505994 1.84506483 1.84508987
 1.84508999 1.84509179 1.84511144 1.84511147 1.84511367 1.85209369
 1.85209515 1.85220236 1.85221115 1.85221128 1.85222666 1.85233406
 1.85233408 1.89857456 1.89857461 1.89861589 1.89865909 1.89867866
 1.89867879 1.89869671 1.89869713 1.89871327 1.89878451 1.89878488
 1.89880411 1.92690606 1.92701588 1.92701714 1.92714045 1.97077171
 1.97089809 1.97089874 1.97091954 1.97095638 1.97098748 1.9709877
 1.97103963 1.97103983 1.97105304 1.97106299 1.97106353 1.97315649
 1.97315664 1.9731627  2.12290747 2.12290763 2.12291975 2.12300221
 2.12300237 2.1230041  2.12303292 2.1230373  2.12303789 2.12310145
 2.12310171 2.1231484  2.22829516 2.22829608 2.2283533  2.22841918
 2.22849802 2.22849893 2.22851513 2.22854454 2.22854519 2.2285778
 2.22857888 2.22862971 2.24093487 2.2409351  2.24097914 2.24099203
 2.24103529 2.24103537 2.73788256 2.91373968 2.91374023 2.91401241
 2.91410851 2.91410937 2.91431381 2.91436872 2.91437083 2.9143717
 2.91457181 2.91457218 2.9146345  2.9420142  2.94201452 2.94240059
 2.94240091 2.94248321 2.94253929 3.0191483  3.01939756 3.01939774
 3.0196937  3.18285827 3.18302954 3.18302966 3.18328326 3.18328327
 3.18335512 3.18343514 3.18346932 3.18346935 3.18353567 3.18353579
 3.18355274 3.19919641 3.19931725 3.19931725 3.1996244  3.19962503
 3.19981208 3.21181522 3.21181547 3.21220189 3.21220214 3.21227582
 3.2123155  3.27142013 3.30059365 3.30059444 3.30084827 3.30092601
 3.30092678 3.30108165 3.3011636  3.3011637  3.30118149 3.30136295
 3.30136305 3.30141379 3.505757   3.5059834  3.50598589 3.50623363]
    CPU time for get_k_kpts  18544.89 sec, wall time    240.07 sec
    CPU time for get_j   5713.72 sec, wall time     95.25 sec
    CPU time for vj and vk  24259.73 sec, wall time    335.33 sec
E1 = -19461.4350966394  E_coul = 4327.440637591648
cycle= 5 E= -18426.090281897  delta_E= -0.00321  |g|= 0.0103  |ddm|= 0.211
    CPU time for cycle= 5  24279.29 sec, wall time    335.64 sec
HOMO = 0.340027243584  LUMO = 0.460291861681
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-6.81633050e+01 -6.81632088e+01 -6.81631670e+01 -6.81631670e+01
 -6.81631497e+01 -6.81631277e+01 -6.81631276e+01 -6.81631265e+01
 -6.81630799e+01 -6.81630758e+01 -6.81630758e+01 -6.81630647e+01
 -6.81630524e+01 -6.81630450e+01 -6.81630449e+01 -6.81630391e+01
 -6.81629506e+01 -6.81629506e+01 -6.81629377e+01 -6.81629346e+01
 -6.81629182e+01 -6.81629182e+01 -6.81629078e+01 -6.81629078e+01
 -6.81628958e+01 -6.81628821e+01 -6.81628737e+01 -6.81628737e+01
 -6.81628393e+01 -6.81628392e+01 -6.81628264e+01 -6.81628244e+01
 -6.81628241e+01 -6.81628240e+01 -6.81628144e+01 -6.81628143e+01
 -6.81628133e+01 -6.81628128e+01 -6.81628063e+01 -6.81628062e+01
 -6.81628001e+01 -6.81628000e+01 -6.81627984e+01 -6.81627850e+01
 -6.81627849e+01 -6.81627750e+01 -6.81626915e+01 -6.81626739e+01
 -6.81626739e+01 -6.81626660e+01 -6.81626642e+01 -6.81626642e+01
 -6.81626600e+01 -6.81626517e+01 -6.81626517e+01 -6.81626395e+01
 -6.81626395e+01 -6.81626357e+01 -6.81626241e+01 -6.81626241e+01
 -6.81626232e+01 -6.81625945e+01 -6.81625864e+01 -6.81625864e+01
 -5.52790045e+00 -5.52781607e+00 -5.52776383e+00 -5.52776383e+00
 -5.52775546e+00 -5.52769657e+00 -5.52768641e+00 -5.52768640e+00
 -5.52766554e+00 -5.52766516e+00 -5.52766516e+00 -5.52764281e+00
 -5.52761929e+00 -5.52759958e+00 -5.52759958e+00 -5.52756682e+00
 -5.52753120e+00 -5.52752955e+00 -5.52752955e+00 -5.52752462e+00
 -5.52752462e+00 -5.52750058e+00 -5.52749469e+00 -5.52749468e+00
 -5.52747206e+00 -5.52747206e+00 -5.52746744e+00 -5.52742784e+00
 -5.52742524e+00 -5.52742524e+00 -5.52742450e+00 -5.52741007e+00
 -5.52741007e+00 -5.52739875e+00 -5.52739874e+00 -5.52739459e+00
 -5.52737750e+00 -5.52737079e+00 -5.52737079e+00 -5.52735815e+00
 -5.52735814e+00 -5.52735513e+00 -5.52733900e+00 -5.52733899e+00
 -5.52731965e+00 -5.52731319e+00 -5.52726790e+00 -5.52726789e+00
 -5.52726778e+00 -5.52724835e+00 -5.52724457e+00 -5.52724457e+00
 -5.52722858e+00 -5.52718656e+00 -5.52718656e+00 -5.52716606e+00
 -5.52714917e+00 -5.52714917e+00 -5.52712599e+00 -5.52712599e+00
 -5.52712567e+00 -5.52708527e+00 -5.52708527e+00 -5.52705825e+00
 -3.63836337e+00 -3.63836335e+00 -3.63833005e+00 -3.63827498e+00
 -3.63827496e+00 -3.63827048e+00 -3.63824934e+00 -3.63824933e+00
 -3.63822927e+00 -3.63822750e+00 -3.63818072e+00 -3.63818072e+00
 -3.63817177e+00 -3.63817057e+00 -3.63816730e+00 -3.63816730e+00
 -3.63816004e+00 -3.63816003e+00 -3.63815792e+00 -3.63815026e+00
 -3.63813003e+00 -3.63813002e+00 -3.63812988e+00 -3.63812634e+00
 -3.63812634e+00 -3.63812125e+00 -3.63812125e+00 -3.63809074e+00
 -3.63808405e+00 -3.63808405e+00 -3.63807188e+00 -3.63807188e+00
 -3.63805102e+00 -3.63805102e+00 -3.63801861e+00 -3.63801158e+00
 -3.63801158e+00 -3.63801157e+00 -3.63800451e+00 -3.63800450e+00
 -3.63798989e+00 -3.63798905e+00 -3.63798905e+00 -3.63798258e+00
 -3.63798258e+00 -3.63797811e+00 -3.63797806e+00 -3.63797765e+00
 -3.63797764e+00 -3.63795918e+00 -3.63794908e+00 -3.63794908e+00
 -3.63794422e+00 -3.63792801e+00 -3.63791863e+00 -3.63791833e+00
 -3.63791832e+00 -3.63791203e+00 -3.63790959e+00 -3.63790959e+00
 -3.63790523e+00 -3.63790522e+00 -3.63788076e+00 -3.63787386e+00
 -3.63787386e+00 -3.63786887e+00 -3.63786020e+00 -3.63785749e+00
 -3.63785749e+00 -3.63785400e+00 -3.63783703e+00 -3.63783703e+00
 -3.63783167e+00 -3.63781627e+00 -3.63781627e+00 -3.63780361e+00
 -3.63780159e+00 -3.63779212e+00 -3.63779212e+00 -3.63778945e+00
 -3.63777634e+00 -3.63777634e+00 -3.63776902e+00 -3.63776902e+00
 -3.63775341e+00 -3.63775341e+00 -3.63774408e+00 -3.63766256e+00
 -3.63766256e+00 -3.63765129e+00 -3.63762812e+00 -3.63761617e+00
 -3.63761617e+00 -3.63759983e+00 -3.63759983e+00 -3.63759262e+00
 -3.63758532e+00 -3.63758273e+00 -3.63758273e+00 -3.63757582e+00
 -3.63757582e+00 -3.63755699e+00 -3.63753675e+00 -3.63753675e+00
 -3.63750864e+00 -3.63750864e+00 -3.63750067e+00 -3.63749345e+00
 -3.63746502e+00 -3.63744737e+00 -3.63744287e+00 -3.63744287e+00
 -3.63741638e+00 -3.63741638e+00 -3.63739616e+00 -3.63739616e+00
 -3.63739337e+00 -3.63738742e+00 -3.63737682e+00 -3.63737656e+00
 -3.63737656e+00 -3.63736950e+00 -3.63736950e+00 -3.63734752e+00
 -3.63734752e+00 -3.63733744e+00 -3.63733039e+00 -3.63733039e+00
 -3.63731845e+00 -3.63731842e+00 -3.63731015e+00 -3.63731015e+00
 -3.63730045e+00 -3.63730045e+00 -3.63729153e+00 -3.63727354e+00
 -3.63726136e+00 -3.63726136e+00 -3.63725147e+00 -3.63723736e+00
 -3.63723224e+00 -3.63723224e+00 -3.63721690e+00 -3.63720878e+00
 -3.63720878e+00 -3.63720727e+00 -3.63720727e+00 -3.63719392e+00
 -3.63719289e+00 -3.63719288e+00 -3.63716909e+00 -3.63715236e+00
 -3.63715236e+00 -3.63715058e+00 -3.63714191e+00 -3.63714191e+00
 -3.63712763e+00 -3.63712763e+00 -3.63711239e+00 -3.63710717e+00
 -3.63710717e+00 -3.63710301e+00 -3.63708872e+00 -3.63708622e+00
 -3.63708622e+00 -3.63707836e+00 -3.63707505e+00 -3.63707505e+00
 -3.63706480e+00 -3.63706480e+00 -3.63705579e+00 -3.63705579e+00
 -3.63705524e+00 -3.63705109e+00 -3.63705004e+00 -3.63703748e+00
 -3.63703748e+00 -3.63703047e+00 -3.63703046e+00 -3.63701999e+00
 -3.63701800e+00 -3.63701731e+00 -3.63701731e+00 -3.63700538e+00
 -3.63700368e+00 -3.63700367e+00 -3.63699972e+00 -3.63698437e+00
 -3.63698437e+00 -3.63697366e+00 -3.63696525e+00 -3.63696525e+00
 -2.77734012e-01 -2.21595142e-01 -2.21483109e-01 -2.21446876e-01
 -2.21446717e-01 -2.21361853e-01 -2.21361695e-01 -1.70944961e-01
 -1.70895267e-01 -1.70895164e-01 -1.70875655e-01 -1.70837447e-01
 -1.70798815e-01 -1.70798577e-01 -1.70742026e-01 -1.70741505e-01
 -1.70705320e-01 -1.70684546e-01 -1.70684377e-01 -1.55511276e-01
 -1.55488793e-01 -1.55488532e-01 -1.55467762e-01 -5.83205271e-02
 -5.83107219e-02 -5.83101729e-02 -5.82930583e-02 -5.82930449e-02
 -5.82857154e-02 -5.02242591e-02 -5.01918634e-02 -5.01913803e-02
 -5.01814171e-02 -5.01811017e-02 -5.01592901e-02 -5.01027494e-02
 -5.01025959e-02 -5.00959897e-02 -5.00571454e-02 -5.00568452e-02
 -5.00027044e-02 -1.10917819e-02 -1.10863256e-02 -1.10861842e-02
 -1.10820287e-02  6.75294250e-02  6.75616291e-02  6.75620987e-02
  6.76062747e-02  6.76153892e-02  6.76263661e-02  6.76266037e-02
  6.76483355e-02  6.76488503e-02  6.76666308e-02  6.76794844e-02
  6.76798204e-02  1.59095120e-01  1.59107097e-01  1.59107227e-01
  1.59133476e-01  1.59133516e-01  1.59152537e-01  1.59161544e-01
  1.59194428e-01  1.59194433e-01  1.59240321e-01  1.59240450e-01
  1.59241162e-01  1.67079764e-01  1.67128221e-01  1.67128286e-01
  1.67154862e-01  1.67154946e-01  1.67160204e-01  1.67183405e-01
  1.67189443e-01  1.67201958e-01  1.67202039e-01  1.67214216e-01
  1.67214301e-01  1.74165866e-01  1.74165925e-01  1.74167457e-01
  1.74172944e-01  1.74173020e-01  1.74173021e-01  1.99053080e-01
  1.99053140e-01  1.99059245e-01  1.99060970e-01  1.99067871e-01
  1.99068398e-01  2.52047178e-01  2.52065427e-01  2.52065515e-01
  2.52086186e-01  2.52086769e-01  2.52091993e-01  2.52126408e-01
  2.52131261e-01  2.52131746e-01  2.52171334e-01  2.52171391e-01
  2.52189293e-01  2.77021221e-01  2.77021354e-01  2.77027665e-01
  2.77033183e-01  2.77033452e-01  2.77045309e-01  2.77045957e-01
  2.77065895e-01  2.77080125e-01  2.77116847e-01  2.77117296e-01
  2.77188822e-01  2.81132687e-01  2.81133249e-01  2.81147994e-01
  2.81150670e-01  2.81151320e-01  2.81152179e-01  2.81169916e-01
  2.81170223e-01  3.40024041e-01  3.40026406e-01  3.40027244e-01] [0.46029186 0.46029493 0.46029493 0.46030119 0.46030185 0.46030524
 0.4795703  0.47962058 0.47963155 0.47963159 0.47964162 0.47964166
 0.51163036 0.51163669 0.51163678 0.51164239 0.5454223  0.54545798
 0.5454582  0.5454693  0.54547748 0.54548816 0.54548836 0.54550174
 0.54550179 0.54550618 0.5455066  0.54550661 0.55031393 0.55031439
 0.5503159  0.58595872 0.58598832 0.5859999  0.58599999 0.58602993
 0.58603002 0.58789056 0.58789123 0.58789864 0.58789892 0.58789914
 0.58790144 0.58790971 0.58791032 0.61580519 0.61583247 0.61583268
 0.61584    0.61584659 0.61584689 0.61587679 0.61589167 0.61589216
 0.61590801 0.61590803 0.61592921 0.61875278 0.66036937 0.66037412
 0.66037445 0.66037736 0.66037747 0.66040945 0.6604096  0.66042943
 0.66045325 0.66045348 0.66045745 0.66050255 0.66358352 0.66363954
 0.66364001 0.66366848 0.6636855  0.66368554 0.66369686 0.66371763
 0.66372319 0.66372355 0.66374579 0.66374596 0.67474272 0.67475557
 0.67475565 0.67476133 0.67476146 0.67476732 0.67478595 0.67478598
 0.67479239 0.67480414 0.67480431 0.67482349 0.69959779 0.69960174
 0.69960578 0.69960587 0.69961121 0.69961138 0.69967307 0.69967319
 0.69968261 0.69969143 0.69969148 0.69969912 0.72519358 0.72521935
 0.72523113 0.72523128 0.72525011 0.72527143 0.72527153 0.72531673
 0.72531675 0.72532799 0.72533035 0.72533047 0.76729234 0.76730194
 0.76730245 0.76731366 0.76852089 0.82018144 0.82018958 0.82018974
 0.82020098 0.820201   0.82020924 0.82020927 0.82022719 0.82026644
 0.8202666  0.82027243 0.82031345 0.84472024 0.84480666 0.84483336
 0.84483355 0.84489125 0.84489145 0.8491216  0.8491216  0.91198285
 0.91199788 0.91199801 0.91199995 0.91200571 0.91200574 0.91201098
 0.91201621 0.9120165  0.91201678 0.91202092 0.91202134 0.91532695
 0.91532706 0.91534103 0.91534114 0.91535952 0.91544782 0.91623569
 0.91623576 0.9162414  0.91624157 0.91624476 0.91624535 0.93628147
 0.93637504 0.9364034  0.93640344 0.93646031 0.93646036 0.94053713
 0.94055094 0.94055129 0.94056821 0.94056832 0.94057256 0.94057984
 0.94057989 0.94058018 0.9405944  0.94059533 0.94059551 0.95167528
 0.9516754  0.95168484 0.95168607 0.95169647 0.95169739 0.96732436
 0.96732469 0.96733156 0.96733188 0.96733211 0.96733233 0.96733813
 0.96733862 0.98153741 0.98154026 0.98154158 0.98154201 1.02363911
 1.02368791 1.02368809 1.02370692 1.02373183 1.02374789 1.02374797
 1.02376336 1.0237634  1.02377682 1.02380288 1.02380293 1.03537029
 1.03537142 1.03537145 1.0353758  1.0417479  1.05766467 1.05766802
 1.05766804 1.0576733  1.0576733  1.05767552 1.05980772 1.05983806
 1.05983831 1.05984769 1.05987387 1.0598918  1.05989192 1.05991848
 1.05991859 1.05994082 1.05995217 1.0599524  1.0712328  1.07123752
 1.07124299 1.07124305 1.07126412 1.07126418 1.07191547 1.07191598
 1.07191971 1.07192006 1.07192092 1.07192207 1.07192843 1.07192868
 1.09387797 1.09389562 1.0938958  1.09390616 1.09392487 1.09392522
 1.09393224 1.09393767 1.09393792 1.09393806 1.09395539 1.09395551
 1.11135951 1.1113631  1.11136318 1.11137244 1.11137255 1.11137762
 1.11237356 1.11237364 1.11237933 1.11240095 1.11240111 1.11240115
 1.11240893 1.11241799 1.11241812 1.11242146 1.11242163 1.11243293
 1.17802365 1.1780237  1.17802657 1.17805686 1.17806684 1.17806741
 1.17808049 1.17808099 1.17809114 1.17814819 1.17815116 1.17815126
 1.23924109 1.23924196 1.23924445 1.24462798 1.24466205 1.24466633
 1.24466633 1.24468849 1.24470093 1.24470095 1.24470342 1.24470343
 1.24471129 1.24471142 1.24471604 1.26137141 1.2614076  1.26140767
 1.26142134 1.26143796 1.26143801 1.26147377 1.26148306 1.26148321
 1.26150562 1.26150565 1.26153119 1.27727739 1.27728522 1.27728552
 1.27728599 1.27728612 1.27731136 1.27731139 1.27732779 1.27735154
 1.27735182 1.27736031 1.27739008 1.30383799 1.30385583 1.30385595
 1.30387576 1.30387585 1.30390436 1.30393253 1.30394986 1.30395001
 1.30396015 1.30396029 1.30399953 1.32567248 1.32567687 1.32567704
 1.32568157 1.3264666  1.32647092 1.32647108 1.32647553 1.33377719
 1.33380998 1.33381577 1.33381587 1.33383146 1.33383924 1.3338394
 1.33385579 1.33385612 1.33385881 1.33385885 1.33386784 1.33404859
 1.33405107 1.33405109 1.33406353 1.33406366 1.33406777 1.34472195
 1.34475309 1.34475317 1.34475838 1.34477037 1.34477037 1.34480517
 1.34482154 1.34482163 1.34484816 1.34484817 1.34487314 1.35562865
 1.35563558 1.35563569 1.35565    1.35565007 1.35565434 1.35565438
 1.35567149 1.35571226 1.35571227 1.35572005 1.35576343 1.38807563
 1.38807589 1.38809262 1.38809287 1.38810081 1.38812512 1.39025384
 1.39026762 1.39026764 1.39027282 1.39027363 1.3902766  1.39029552
 1.39029556 1.39030439 1.39031701 1.39031779 1.39033855 1.40726801
 1.40726829 1.40728265 1.40728294 1.40729932 1.40737581 1.41197633
 1.41197634 1.41197791 1.41198524 1.41200516 1.41200533 1.41204709
 1.41204713 1.41206767 1.41208999 1.41209211 1.41209224 1.41362095
 1.41362265 1.41362292 1.41362646 1.41362653 1.41362794 1.44863768
 1.44865696 1.44865714 1.44866686 1.44867003 1.44867021 1.47252808
 1.47252814 1.4725309  1.47253204 1.47253368 1.47253404 1.47419453
 1.47421059 1.47421066 1.47423538 1.47423663 1.47423684 1.47424786
 1.47427013 1.47427015 1.47428136 1.47428167 1.47428547 1.51025538
 1.51025572 1.51026809 1.51026851 1.51026933 1.51027009 1.51027945
 1.51027995 1.55860378 1.55861229 1.5586125  1.55863182 1.55863389
 1.55863401 1.55863827 1.5586471  1.55864754 1.55865173 1.55866208
 1.55866209 1.56071707 1.56071796 1.56072624 1.56072702 1.56072726
 1.56072843 1.56073858 1.56073924 1.57216772 1.57216778 1.57218146
 1.57218183 1.57219145 1.5721933  1.58282825 1.58282837 1.58282863
 1.59472345 1.59472345 1.61160542 1.61160665 1.61160671 1.61160916
 1.61160925 1.61161119 1.6137827  1.61380206 1.61380229 1.61381377
 1.61382196 1.61382206 1.61384028 1.61384337 1.61384376 1.61385065
 1.61385068 1.61386304 1.63592314 1.63594326 1.63594496 1.63594498
 1.63596778 1.63597038 1.6359704  1.63597287 1.63597307 1.63597779
 1.63597793 1.63597992 1.64493026 1.6449326  1.64493314 1.64493809
 1.67019817 1.6701982  1.6702072  1.67020724 1.6702141  1.67024427
 1.67927425 1.67927971 1.67928006 1.6792807  1.67928096 1.67930725
 1.6793074  1.67932722 1.6793482  1.67935011 1.67935052 1.67940061
 1.72487298 1.72487998 1.72488253 1.73501934 1.73502548 1.73502563
 1.73503381 1.73503388 1.73504791 1.73504799 1.73507362 1.7351
 1.73510577 1.73510585 1.7351712  1.74701228 1.7470563  1.74705724
 1.74708783 1.74708829 1.74708859 1.74710642 1.74711128 1.74712013
 1.74712016 1.74712854 1.74712904 1.75183454 1.7518473  1.7518474
 1.7518641  1.75186456 1.75186459 1.75190978 1.75190988 1.75191064
 1.75194548 1.75194562 1.75195801 1.78467073 1.78467078 1.78469203
 1.78469209 1.78470271 1.78473559 1.80082653 1.80082688 1.80083324
 1.80083395 1.80083499 1.80083525 1.8008439  1.8008441  1.83065835
 1.83069426 1.83069578 1.83069597 1.83070006 1.83070027 1.83489997
 1.83490274 1.83490367 1.83491766 1.8349179  1.83492382 1.8349399
 1.83494503 1.83494506 1.834977   1.83498397 1.83498524 1.84503891
 1.84504784 1.84504801 1.84505009 1.84505031 1.84505473 1.84506882
 1.84506883 1.84507196 1.84508157 1.84508165 1.84509562 1.85217992
 1.85218002 1.85219117 1.85219167 1.85219207 1.85219247 1.85220126
 1.8522028  1.89866725 1.89867133 1.89867455 1.89867482 1.89867714
 1.89867752 1.89868231 1.89868852 1.89868859 1.89869331 1.89870155
 1.89870164 1.92701182 1.92702504 1.92702634 1.92703164 1.97092028
 1.97092555 1.97092566 1.97093047 1.97093093 1.9709573  1.97095739
 1.97097755 1.97099795 1.97099817 1.97099876 1.97104626 1.97312933
 1.97312947 1.97313087 2.12298558 2.12299558 2.12299979 2.12300063
 2.1230066  2.12300679 2.12301141 2.12301309 2.12301432 2.12301728
 2.12301744 2.12301786 2.22841469 2.22841469 2.22841597 2.22843449
 2.22844894 2.22844988 2.22847783 2.22847858 2.22849349 2.22852678
 2.22852782 2.22852797 2.24096851 2.24096862 2.24097234 2.24097503
 2.24097879 2.24097884 2.73783682 2.9140376  2.91408924 2.91408932
 2.9141368  2.91416802 2.91420317 2.91420375 2.91425649 2.91425726
 2.91430057 2.91433132 2.91433178 2.94211939 2.94223221 2.94226825
 2.94226854 2.94235583 2.94235612 3.0193452  3.01937126 3.01937147
 3.01939297 3.18318141 3.18321876 3.18321884 3.18322807 3.18322808
 3.18323726 3.18329564 3.18329571 3.18331984 3.18336707 3.18336719
 3.1834289  3.19941572 3.19943222 3.19943284 3.19945918 3.19945918
 3.19946898 3.21192681 3.21203238 3.21206643 3.21206667 3.21215096
 3.2121512  3.27138556 3.30087684 3.30091722 3.30091737 3.30096058
 3.30098348 3.30101667 3.30101707 3.30106485 3.30106515 3.30110015
 3.30112979 3.30113032 3.5059278  3.50595848 3.50596115 3.50596909]
    CPU time for get_k_kpts  19606.30 sec, wall time    255.94 sec
    CPU time for get_j   5826.66 sec, wall time     96.54 sec
    CPU time for vj and vk  25433.13 sec, wall time    352.48 sec
E1 = -19461.439907129374  E_coul = 4327.445411349285
cycle= 6 E= -18426.0903186293  delta_E= -3.67e-05  |g|= 0.00386  |ddm|= 0.0357
    CPU time for cycle= 6  25452.04 sec, wall time    352.78 sec
HOMO = 0.340035342142  LUMO = 0.460258340352
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-6.81630131e+01 -6.81629825e+01 -6.81629825e+01 -6.81629749e+01
 -6.81629666e+01 -6.81629666e+01 -6.81629499e+01 -6.81629315e+01
 -6.81629314e+01 -6.81629236e+01 -6.81629126e+01 -6.81629125e+01
 -6.81629125e+01 -6.81629016e+01 -6.81628981e+01 -6.81628980e+01
 -6.81628862e+01 -6.81628711e+01 -6.81628710e+01 -6.81628576e+01
 -6.81628549e+01 -6.81628548e+01 -6.81628547e+01 -6.81628437e+01
 -6.81628431e+01 -6.81628431e+01 -6.81628272e+01 -6.81628226e+01
 -6.81628191e+01 -6.81628190e+01 -6.81628120e+01 -6.81628120e+01
 -6.81628089e+01 -6.81628082e+01 -6.81628081e+01 -6.81628015e+01
 -6.81628015e+01 -6.81627990e+01 -6.81627990e+01 -6.81627955e+01
 -6.81627925e+01 -6.81627777e+01 -6.81627776e+01 -6.81627689e+01
 -6.81627538e+01 -6.81627538e+01 -6.81627533e+01 -6.81627419e+01
 -6.81627419e+01 -6.81627403e+01 -6.81627189e+01 -6.81627189e+01
 -6.81627156e+01 -6.81627069e+01 -6.81627034e+01 -6.81627034e+01
 -6.81627001e+01 -6.81627001e+01 -6.81626909e+01 -6.81626776e+01
 -6.81626776e+01 -6.81626757e+01 -6.81626250e+01 -6.81625084e+01
 -5.52765978e+00 -5.52764684e+00 -5.52764684e+00 -5.52763585e+00
 -5.52762410e+00 -5.52761205e+00 -5.52761204e+00 -5.52759776e+00
 -5.52759322e+00 -5.52759322e+00 -5.52756764e+00 -5.52756764e+00
 -5.52755653e+00 -5.52754116e+00 -5.52754115e+00 -5.52753422e+00
 -5.52752673e+00 -5.52751933e+00 -5.52751933e+00 -5.52750428e+00
 -5.52750064e+00 -5.52750064e+00 -5.52748852e+00 -5.52748607e+00
 -5.52748154e+00 -5.52748154e+00 -5.52746584e+00 -5.52746082e+00
 -5.52746082e+00 -5.52744416e+00 -5.52744416e+00 -5.52744169e+00
 -5.52743777e+00 -5.52741093e+00 -5.52741093e+00 -5.52740531e+00
 -5.52740531e+00 -5.52738318e+00 -5.52738084e+00 -5.52737384e+00
 -5.52737384e+00 -5.52735946e+00 -5.52735946e+00 -5.52734250e+00
 -5.52732785e+00 -5.52732171e+00 -5.52732171e+00 -5.52731591e+00
 -5.52730967e+00 -5.52730966e+00 -5.52728629e+00 -5.52727637e+00
 -5.52726096e+00 -5.52726096e+00 -5.52724894e+00 -5.52724894e+00
 -5.52722262e+00 -5.52722262e+00 -5.52721713e+00 -5.52721305e+00
 -5.52721305e+00 -5.52718931e+00 -5.52712471e+00 -5.52708228e+00
 -3.63813683e+00 -3.63813544e+00 -3.63813543e+00 -3.63812040e+00
 -3.63812039e+00 -3.63811808e+00 -3.63811457e+00 -3.63811456e+00
 -3.63809973e+00 -3.63809973e+00 -3.63809558e+00 -3.63809039e+00
 -3.63808936e+00 -3.63808936e+00 -3.63808358e+00 -3.63808358e+00
 -3.63808130e+00 -3.63808129e+00 -3.63807799e+00 -3.63807799e+00
 -3.63807600e+00 -3.63807599e+00 -3.63807177e+00 -3.63806873e+00
 -3.63806118e+00 -3.63806117e+00 -3.63805584e+00 -3.63805584e+00
 -3.63805376e+00 -3.63805196e+00 -3.63804312e+00 -3.63804311e+00
 -3.63803730e+00 -3.63803328e+00 -3.63803328e+00 -3.63803003e+00
 -3.63802957e+00 -3.63802956e+00 -3.63802400e+00 -3.63802400e+00
 -3.63802214e+00 -3.63801161e+00 -3.63801161e+00 -3.63800729e+00
 -3.63800729e+00 -3.63800691e+00 -3.63799648e+00 -3.63799647e+00
 -3.63799614e+00 -3.63799605e+00 -3.63799118e+00 -3.63798296e+00
 -3.63797727e+00 -3.63797727e+00 -3.63797676e+00 -3.63797193e+00
 -3.63796904e+00 -3.63796903e+00 -3.63794516e+00 -3.63794515e+00
 -3.63793679e+00 -3.63793678e+00 -3.63790396e+00 -3.63789456e+00
 -3.63789279e+00 -3.63789278e+00 -3.63786291e+00 -3.63785854e+00
 -3.63785853e+00 -3.63785363e+00 -3.63785363e+00 -3.63785109e+00
 -3.63784300e+00 -3.63784299e+00 -3.63783184e+00 -3.63782432e+00
 -3.63781966e+00 -3.63781966e+00 -3.63780492e+00 -3.63780492e+00
 -3.63780435e+00 -3.63779517e+00 -3.63779384e+00 -3.63779384e+00
 -3.63779043e+00 -3.63777232e+00 -3.63777231e+00 -3.63760356e+00
 -3.63759586e+00 -3.63759585e+00 -3.63759026e+00 -3.63758737e+00
 -3.63758098e+00 -3.63758098e+00 -3.63757619e+00 -3.63757619e+00
 -3.63757543e+00 -3.63756792e+00 -3.63756792e+00 -3.63756492e+00
 -3.63756492e+00 -3.63756320e+00 -3.63756320e+00 -3.63755855e+00
 -3.63755369e+00 -3.63741571e+00 -3.63741571e+00 -3.63740641e+00
 -3.63739801e+00 -3.63739801e+00 -3.63739329e+00 -3.63738895e+00
 -3.63738895e+00 -3.63737852e+00 -3.63737852e+00 -3.63737539e+00
 -3.63736490e+00 -3.63736237e+00 -3.63735799e+00 -3.63735799e+00
 -3.63732914e+00 -3.63732163e+00 -3.63732163e+00 -3.63730264e+00
 -3.63730264e+00 -3.63729342e+00 -3.63728483e+00 -3.63728483e+00
 -3.63727257e+00 -3.63725940e+00 -3.63725459e+00 -3.63724083e+00
 -3.63724083e+00 -3.63723787e+00 -3.63722638e+00 -3.63722637e+00
 -3.63722210e+00 -3.63722210e+00 -3.63721337e+00 -3.63721038e+00
 -3.63721037e+00 -3.63720634e+00 -3.63720633e+00 -3.63720134e+00
 -3.63719424e+00 -3.63719424e+00 -3.63718640e+00 -3.63718640e+00
 -3.63717797e+00 -3.63717582e+00 -3.63717332e+00 -3.63717263e+00
 -3.63717262e+00 -3.63716987e+00 -3.63716953e+00 -3.63716953e+00
 -3.63715981e+00 -3.63715980e+00 -3.63715850e+00 -3.63715117e+00
 -3.63715116e+00 -3.63715045e+00 -3.63714052e+00 -3.63713616e+00
 -3.63713615e+00 -3.63713475e+00 -3.63713397e+00 -3.63713396e+00
 -3.63713300e+00 -3.63711745e+00 -3.63711745e+00 -3.63711525e+00
 -3.63711298e+00 -3.63711298e+00 -3.63710817e+00 -3.63710817e+00
 -3.63710311e+00 -3.63710311e+00 -3.63709902e+00 -3.63709482e+00
 -3.63709482e+00 -3.63708641e+00 -3.63708284e+00 -3.63708173e+00
 -3.63708172e+00 -3.63707158e+00 -3.63706981e+00 -3.63702870e+00
 -3.63702505e+00 -3.63702505e+00 -3.63698824e+00 -3.63698824e+00
 -2.77739787e-01 -2.21474456e-01 -2.21474235e-01 -2.21464134e-01
 -2.21457043e-01 -2.21456822e-01 -2.21391897e-01 -1.70847331e-01
 -1.70847279e-01 -1.70836099e-01 -1.70827582e-01 -1.70821366e-01
 -1.70820844e-01 -1.70790562e-01 -1.70790184e-01 -1.70780007e-01
 -1.70772622e-01 -1.70772513e-01 -1.70720083e-01 -1.55528365e-01
 -1.55487219e-01 -1.55486955e-01 -1.55450721e-01 -5.83367230e-02
 -5.83182080e-02 -5.83176597e-02 -5.82865088e-02 -5.82865029e-02
 -5.82738188e-02 -5.01584191e-02 -5.01570149e-02 -5.01569096e-02
 -5.01428716e-02 -5.01423499e-02 -5.01419228e-02 -5.01403306e-02
 -5.01192006e-02 -5.01188951e-02 -5.00953023e-02 -5.00952899e-02
 -5.00865984e-02 -1.11053036e-02 -1.10967135e-02 -1.10965914e-02
 -1.10888202e-02  6.75995566e-02  6.75998932e-02  6.76037781e-02
  6.76080463e-02  6.76083877e-02  6.76140244e-02  6.76142435e-02
  6.76146165e-02  6.76194689e-02  6.76322796e-02  6.76327390e-02
  6.76441708e-02  1.59147742e-01  1.59156970e-01  1.59157070e-01
  1.59159010e-01  1.59159031e-01  1.59177501e-01  1.59178105e-01
  1.59178161e-01  1.59181269e-01  1.59190320e-01  1.59195217e-01
  1.59195319e-01  1.67141853e-01  1.67141868e-01  1.67156201e-01
  1.67165895e-01  1.67166252e-01  1.67166361e-01  1.67171826e-01
  1.67171964e-01  1.67184320e-01  1.67193070e-01  1.67193091e-01
  1.67193189e-01  1.74153458e-01  1.74153512e-01  1.74155187e-01
  1.74169722e-01  1.74170286e-01  1.74170338e-01  1.99064240e-01
  1.99064298e-01  1.99078154e-01  1.99081380e-01  1.99095727e-01
  1.99096254e-01  2.52093194e-01  2.52104984e-01  2.52105458e-01
  2.52109541e-01  2.52109720e-01  2.52131045e-01  2.52131455e-01
  2.52136745e-01  2.52139275e-01  2.52143793e-01  2.52166770e-01
  2.52166867e-01  2.77049725e-01  2.77060487e-01  2.77061062e-01
  2.77070843e-01  2.77070981e-01  2.77071427e-01  2.77093551e-01
  2.77093819e-01  2.77093998e-01  2.77097754e-01  2.77128564e-01
  2.77128661e-01  2.81132941e-01  2.81133511e-01  2.81163647e-01
  2.81168531e-01  2.81169150e-01  2.81169901e-01  2.81203258e-01
  2.81203597e-01  3.40032190e-01  3.40034506e-01  3.40035342e-01] [0.46025834 0.46026427 0.46026427 0.46027773 0.46027839 0.46028596
 0.47959369 0.47959376 0.47961226 0.47961816 0.47961823 0.47962161
 0.51158709 0.51159948 0.51159958 0.51161011 0.54544117 0.54544147
 0.54545367 0.54546395 0.54546422 0.54546441 0.54547469 0.54547473
 0.54547666 0.54549112 0.54549114 0.54549899 0.55032007 0.55032053
 0.55032182 0.58597466 0.58597478 0.58597845 0.58598816 0.58598827
 0.58600885 0.58788685 0.5878875  0.5879015  0.58790192 0.58790412
 0.58790426 0.58792117 0.58792181 0.61584234 0.61584288 0.61584313
 0.61584912 0.6158494  0.61584968 0.61585655 0.61585799 0.6158581
 0.61587301 0.61587322 0.61588343 0.61868487 0.66039693 0.66040782
 0.66041007 0.66041034 0.66042337 0.66042355 0.66042438 0.66043044
 0.66043053 0.66043515 0.66044008 0.66044013 0.66365651 0.66365651
 0.66366467 0.66366498 0.66366631 0.66366637 0.66366782 0.66366835
 0.66368624 0.66369251 0.66369291 0.66370452 0.67476386 0.674767
 0.67476759 0.67476775 0.6747692  0.67476922 0.67477288 0.6747757
 0.67477588 0.67478192 0.67478192 0.67478514 0.69963006 0.69963227
 0.69963237 0.69963674 0.69963945 0.6996395  0.6996498  0.69964998
 0.69965218 0.69966342 0.69966353 0.69966603 0.72523835 0.72523856
 0.72524537 0.72524548 0.72524844 0.72524852 0.72526694 0.72526705
 0.72527245 0.72527257 0.72527418 0.72530621 0.76727517 0.76729409
 0.7672946  0.7673165  0.76850819 0.82019627 0.82020057 0.82020078
 0.82020899 0.82021036 0.8202104  0.82021855 0.82023065 0.82023074
 0.82023285 0.82025017 0.82025027 0.84478978 0.8447901  0.8447937
 0.84479402 0.84479753 0.84484203 0.84912675 0.84912675 0.91199487
 0.91199501 0.91199784 0.91200257 0.91200279 0.91200408 0.91200661
 0.91200667 0.91201074 0.91201679 0.91201731 0.91201737 0.91533589
 0.91534115 0.91534142 0.91535559 0.91538867 0.91538893 0.91623259
 0.91623267 0.91624128 0.91624295 0.91625024 0.91625085 0.93638539
 0.9363854  0.93638805 0.93638807 0.93639584 0.93643707 0.94054505
 0.94054548 0.94054548 0.94055394 0.9405543  0.94055619 0.94058063
 0.94058088 0.94058402 0.94058625 0.94058802 0.94058814 0.95165482
 0.95165494 0.95167241 0.9516751  0.95169347 0.95169438 0.96731152
 0.96731185 0.96732358 0.96732439 0.96732443 0.9673252  0.96733612
 0.96733659 0.98152313 0.98152667 0.9815278  0.98152844 1.02370771
 1.02370776 1.02371675 1.0237218  1.02372346 1.02372348 1.02374088
 1.02374253 1.02374295 1.02374605 1.02374607 1.02378215 1.03535885
 1.03536262 1.03536264 1.03536995 1.04174901 1.05764875 1.05765443
 1.05765449 1.05766356 1.05766358 1.05766712 1.05986398 1.05986409
 1.05987208 1.0598726  1.05987675 1.05987691 1.05988549 1.05988587
 1.05989567 1.05990398 1.05990413 1.05992739 1.07123829 1.07123837
 1.07124044 1.07125725 1.07125733 1.071268   1.0719072  1.07190764
 1.07191583 1.07191634 1.07191657 1.07191889 1.07192617 1.07192644
 1.09389638 1.09389643 1.09390091 1.09391119 1.09391151 1.0939124
 1.09391828 1.09392051 1.09392085 1.09392829 1.09392829 1.09394316
 1.11134994 1.11135612 1.11135617 1.1113724  1.11137253 1.11138213
 1.11237438 1.11237449 1.11237961 1.11238014 1.11238703 1.11238713
 1.11240403 1.11240515 1.11240535 1.11241165 1.11241166 1.11241226
 1.17805434 1.17805475 1.17805972 1.17806086 1.17806369 1.17806588
 1.1780664  1.17807076 1.17807091 1.17810072 1.17810079 1.17810798
 1.23923483 1.2392357  1.23923807 1.24465571 1.24465576 1.24467198
 1.24467273 1.24467284 1.244676   1.24468544 1.24468547 1.24468668
 1.24469402 1.24469411 1.24469735 1.26143573 1.26144263 1.26144287
 1.26144347 1.26144359 1.26144476 1.26145488 1.26145494 1.26145938
 1.26147032 1.2614704  1.26148242 1.27729544 1.2773006  1.2773019
 1.27730218 1.27730586 1.27730883 1.27730903 1.27732035 1.27732039
 1.27732204 1.27732563 1.27732589 1.30389278 1.30389288 1.30389394
 1.30390516 1.30390695 1.30390712 1.30390739 1.30392397 1.30392408
 1.30393416 1.30393419 1.30394206 1.32566725 1.325675   1.32567518
 1.32568251 1.32645436 1.32646226 1.32646241 1.32647091 1.3338195
 1.3338196  1.33382795 1.33382959 1.33382974 1.33383911 1.33384144
 1.33384157 1.33384337 1.33384466 1.33384482 1.33384789 1.33403355
 1.33403801 1.33403802 1.33404982 1.33404997 1.33405716 1.34476741
 1.34476779 1.34476794 1.34477607 1.34477615 1.34478303 1.34478397
 1.34479417 1.34479418 1.34481325 1.34481333 1.34482707 1.35563842
 1.35564255 1.35564258 1.35565431 1.35565744 1.35565745 1.35567098
 1.35567722 1.3556774  1.35568001 1.35570214 1.35570225 1.38807179
 1.38808635 1.38808688 1.3880869  1.38808923 1.38808955 1.39026802
 1.39026928 1.39026934 1.39027107 1.39027144 1.39027211 1.39027311
 1.39027937 1.39028015 1.39029001 1.39029001 1.3902926  1.40727056
 1.40727493 1.40727529 1.40728443 1.40731364 1.40731402 1.41200345
 1.41200347 1.41200709 1.41201972 1.41201981 1.41202222 1.4120223
 1.41203517 1.41203534 1.41204794 1.41204807 1.41206233 1.41361811
 1.41362144 1.41362172 1.41362771 1.41362776 1.41363021 1.44863343
 1.44863359 1.44863905 1.44866883 1.448669   1.44867    1.47252532
 1.47252539 1.47253034 1.47253159 1.47253594 1.4725363  1.47421806
 1.47421823 1.47422345 1.47422935 1.4742294  1.47423766 1.47424349
 1.47424364 1.47424605 1.4742497  1.47425493 1.47425517 1.51023657
 1.51023689 1.51026013 1.51026054 1.51026113 1.51026266 1.51028133
 1.51028182 1.55861906 1.55861911 1.55862078 1.55862366 1.55862507
 1.55862527 1.55862683 1.55862844 1.55862849 1.55863536 1.5586354
 1.55864476 1.56070367 1.5607046  1.56072066 1.56072163 1.56072263
 1.56072284 1.56074192 1.56074258 1.57214682 1.57214686 1.57217003
 1.57217246 1.57219143 1.57219329 1.5828215  1.58282162 1.58282188
 1.59471431 1.59471431 1.6115934  1.61159546 1.61159547 1.61160024
 1.61160027 1.61160344 1.61380937 1.61381236 1.61381239 1.6138204
 1.61382057 1.61382458 1.61382736 1.61382756 1.61382918 1.61382941
 1.61382994 1.61383148 1.63593983 1.63593986 1.63595179 1.63595511
 1.63595728 1.63595756 1.63596353 1.63596357 1.63596599 1.63598071
 1.63598082 1.6359819  1.64491956 1.64492482 1.64492533 1.64493377
 1.67019756 1.6701987  1.67019986 1.6701999  1.67021038 1.67021042
 1.67928172 1.67929236 1.6792931  1.67929311 1.67930089 1.67930094
 1.67930849 1.6793122  1.67931225 1.67931632 1.67932858 1.67932862
 1.72487038 1.72487736 1.72487991 1.73503784 1.73504969 1.73504971
 1.73505376 1.73505386 1.73505638 1.735063   1.73507315 1.73507317
 1.73507736 1.73510005 1.73510006 1.74705582 1.74705589 1.74707722
 1.74707911 1.74707924 1.74708043 1.74708616 1.74709066 1.74709163
 1.74710083 1.74710103 1.74710421 1.75185484 1.75186568 1.75186585
 1.75186945 1.75186957 1.75188091 1.75188103 1.75188611 1.75189016
 1.75189689 1.75191173 1.75191174 1.78467806 1.78469398 1.78469699
 1.78469707 1.78469781 1.78469788 1.80081818 1.80081857 1.80083219
 1.80083236 1.80083401 1.80083422 1.8008497  1.80084991 1.83066801
 1.83066817 1.83067861 1.8306992  1.83069935 1.83070095 1.83491305
 1.83491559 1.83491559 1.83492097 1.83492166 1.83492383 1.83493335
 1.83493409 1.8349436  1.83494598 1.83495231 1.83495322 1.84505628
 1.84505685 1.84505691 1.8450596  1.84506001 1.84506006 1.84506012
 1.84506519 1.84506523 1.84507211 1.84507211 1.84507437 1.85216413
 1.85216417 1.85218416 1.85218456 1.85218488 1.85218539 1.85220263
 1.85220415 1.89866493 1.89866529 1.89866725 1.89867936 1.89867957
 1.89867999 1.89868312 1.89868371 1.89868381 1.89869687 1.89869691
 1.898703   1.92700464 1.92702729 1.92702855 1.92704188 1.97094152
 1.97094618 1.97095033 1.97095101 1.97096067 1.97096119 1.9709614
 1.97096808 1.97096809 1.97097185 1.97097752 1.97097758 1.97312114
 1.97312128 1.97312173 2.12298838 2.1229886  2.12299408 2.12299987
 2.12300154 2.12300454 2.12300471 2.12300816 2.12300932 2.12302207
 2.1230221  2.1230222  2.2284478  2.22844809 2.22844967 2.22845618
 2.22845925 2.22845929 2.22846044 2.22846683 2.22846785 2.22848541
 2.22848648 2.22849498 2.24096238 2.2409624  2.24096997 2.24097211
 2.24097998 2.24098012 2.73782415 2.91413442 2.91413459 2.91414708
 2.91416508 2.9141718  2.9141725  2.91420394 2.91420465 2.91420759
 2.91422535 2.9142254  2.91428057 2.94223299 2.94223339 2.94224275
 2.9422537  2.94225409 2.94231847 3.01931453 3.01936244 3.01936264
 3.01940233 3.18323573 3.18324032 3.18324034 3.18325122 3.18325135
 3.18325514 3.18326485 3.18328739 3.18328748 3.18331825 3.18331828
 3.18332509 3.19938224 3.19941277 3.19941341 3.1994623  3.19946231
 3.19948089 3.21203328 3.21203359 3.21204243 3.21205616 3.21205648
 3.21211736 3.27137726 3.30095436 3.30095443 3.30096452 3.30098304
 3.30099073 3.30099167 3.30102261 3.30102372 3.30102455 3.30103724
 3.30103728 3.30108976 3.50590243 3.50595167 3.50595408 3.50597693]
    CPU time for get_k_kpts  19574.98 sec, wall time    255.38 sec
    CPU time for get_j   5858.32 sec, wall time     96.27 sec
    CPU time for vj and vk  25433.47 sec, wall time    351.66 sec
E1 = -19461.43927500891  E_coul = 4327.444774364002
cycle= 7 E= -18426.0903234941  delta_E= -4.86e-06  |g|= 0.00149  |ddm|= 0.013
    CPU time for cycle= 7  25455.55 sec, wall time    352.00 sec
HOMO = 0.340035190953  LUMO = 0.460267368237
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-6.81628752e+01 -6.81628719e+01 -6.81628719e+01 -6.81628686e+01
 -6.81628311e+01 -6.81628250e+01 -6.81628250e+01 -6.81628238e+01
 -6.81628238e+01 -6.81628232e+01 -6.81628218e+01 -6.81628218e+01
 -6.81628211e+01 -6.81628207e+01 -6.81628186e+01 -6.81628186e+01
 -6.81628169e+01 -6.81628142e+01 -6.81628142e+01 -6.81628120e+01
 -6.81628112e+01 -6.81628112e+01 -6.81628098e+01 -6.81628098e+01
 -6.81628090e+01 -6.81628086e+01 -6.81628086e+01 -6.81628085e+01
 -6.81628080e+01 -6.81628080e+01 -6.81628067e+01 -6.81628057e+01
 -6.81628056e+01 -6.81628055e+01 -6.81627991e+01 -6.81627955e+01
 -6.81627951e+01 -6.81627950e+01 -6.81627931e+01 -6.81627931e+01
 -6.81627903e+01 -6.81627840e+01 -6.81627810e+01 -6.81627809e+01
 -6.81627775e+01 -6.81627732e+01 -6.81627689e+01 -6.81627689e+01
 -6.81627675e+01 -6.81627673e+01 -6.81627673e+01 -6.81627655e+01
 -6.81627655e+01 -6.81627654e+01 -6.81627646e+01 -6.81627633e+01
 -6.81627633e+01 -6.81627629e+01 -6.81627606e+01 -6.81627606e+01
 -6.81627601e+01 -6.81627581e+01 -6.81627581e+01 -6.81627342e+01
 -5.52761387e+00 -5.52757494e+00 -5.52757097e+00 -5.52757084e+00
 -5.52757084e+00 -5.52756964e+00 -5.52756964e+00 -5.52753958e+00
 -5.52753722e+00 -5.52753722e+00 -5.52753444e+00 -5.52751951e+00
 -5.52751503e+00 -5.52751503e+00 -5.52751360e+00 -5.52751360e+00
 -5.52751359e+00 -5.52751228e+00 -5.52751228e+00 -5.52751142e+00
 -5.52751139e+00 -5.52750978e+00 -5.52750978e+00 -5.52743702e+00
 -5.52743611e+00 -5.52743610e+00 -5.52743338e+00 -5.52743338e+00
 -5.52743323e+00 -5.52743173e+00 -5.52743173e+00 -5.52743097e+00
 -5.52742896e+00 -5.52742896e+00 -5.52742831e+00 -5.52742812e+00
 -5.52742777e+00 -5.52742777e+00 -5.52742747e+00 -5.52742747e+00
 -5.52742706e+00 -5.52732168e+00 -5.52731921e+00 -5.52731921e+00
 -5.52731637e+00 -5.52730393e+00 -5.52729969e+00 -5.52729969e+00
 -5.52729833e+00 -5.52729821e+00 -5.52729821e+00 -5.52729690e+00
 -5.52729690e+00 -5.52729606e+00 -5.52729595e+00 -5.52729449e+00
 -5.52729449e+00 -5.52722917e+00 -5.52722532e+00 -5.52722532e+00
 -5.52722530e+00 -5.52722398e+00 -5.52722398e+00 -5.52714686e+00
 -3.63807371e+00 -3.63807370e+00 -3.63807291e+00 -3.63807217e+00
 -3.63807125e+00 -3.63807125e+00 -3.63807057e+00 -3.63807054e+00
 -3.63807054e+00 -3.63806998e+00 -3.63806998e+00 -3.63806968e+00
 -3.63806078e+00 -3.63806076e+00 -3.63805943e+00 -3.63805942e+00
 -3.63805810e+00 -3.63805810e+00 -3.63801895e+00 -3.63801894e+00
 -3.63801852e+00 -3.63801732e+00 -3.63801711e+00 -3.63801711e+00
 -3.63801664e+00 -3.63801627e+00 -3.63801627e+00 -3.63801547e+00
 -3.63801490e+00 -3.63801490e+00 -3.63801366e+00 -3.63801365e+00
 -3.63801168e+00 -3.63801161e+00 -3.63801144e+00 -3.63801144e+00
 -3.63800944e+00 -3.63800944e+00 -3.63800148e+00 -3.63800148e+00
 -3.63800039e+00 -3.63799988e+00 -3.63799988e+00 -3.63799986e+00
 -3.63799894e+00 -3.63799894e+00 -3.63799840e+00 -3.63799839e+00
 -3.63799838e+00 -3.63799793e+00 -3.63799792e+00 -3.63799772e+00
 -3.63799669e+00 -3.63799593e+00 -3.63799587e+00 -3.63799517e+00
 -3.63799517e+00 -3.63799453e+00 -3.63799453e+00 -3.63799419e+00
 -3.63799418e+00 -3.63799309e+00 -3.63788786e+00 -3.63788781e+00
 -3.63788780e+00 -3.63787120e+00 -3.63787020e+00 -3.63787019e+00
 -3.63786938e+00 -3.63782434e+00 -3.63782426e+00 -3.63782426e+00
 -3.63782227e+00 -3.63782217e+00 -3.63782216e+00 -3.63781705e+00
 -3.63781674e+00 -3.63781673e+00 -3.63781555e+00 -3.63781539e+00
 -3.63781539e+00 -3.63781515e+00 -3.63781502e+00 -3.63781501e+00
 -3.63781498e+00 -3.63781403e+00 -3.63781402e+00 -3.63757270e+00
 -3.63757261e+00 -3.63757235e+00 -3.63757235e+00 -3.63757232e+00
 -3.63757232e+00 -3.63757108e+00 -3.63757107e+00 -3.63757099e+00
 -3.63757099e+00 -3.63757095e+00 -3.63757061e+00 -3.63755905e+00
 -3.63755897e+00 -3.63755896e+00 -3.63755894e+00 -3.63755894e+00
 -3.63755882e+00 -3.63737501e+00 -3.63737462e+00 -3.63737461e+00
 -3.63737348e+00 -3.63737336e+00 -3.63737336e+00 -3.63737320e+00
 -3.63737286e+00 -3.63737286e+00 -3.63737283e+00 -3.63737201e+00
 -3.63737201e+00 -3.63733566e+00 -3.63733566e+00 -3.63733565e+00
 -3.63733349e+00 -3.63733345e+00 -3.63733345e+00 -3.63726539e+00
 -3.63726443e+00 -3.63726443e+00 -3.63726357e+00 -3.63725999e+00
 -3.63725998e+00 -3.63725983e+00 -3.63718896e+00 -3.63718896e+00
 -3.63718814e+00 -3.63718814e+00 -3.63718794e+00 -3.63718709e+00
 -3.63718709e+00 -3.63718708e+00 -3.63718655e+00 -3.63718630e+00
 -3.63718630e+00 -3.63718596e+00 -3.63718595e+00 -3.63718586e+00
 -3.63718574e+00 -3.63718560e+00 -3.63718495e+00 -3.63718460e+00
 -3.63718460e+00 -3.63718424e+00 -3.63718424e+00 -3.63718369e+00
 -3.63718369e+00 -3.63718254e+00 -3.63716820e+00 -3.63716820e+00
 -3.63716647e+00 -3.63716647e+00 -3.63716635e+00 -3.63716608e+00
 -3.63716434e+00 -3.63716433e+00 -3.63712461e+00 -3.63712461e+00
 -3.63712363e+00 -3.63712289e+00 -3.63712240e+00 -3.63712240e+00
 -3.63712194e+00 -3.63712115e+00 -3.63712115e+00 -3.63712080e+00
 -3.63712080e+00 -3.63712077e+00 -3.63712028e+00 -3.63711990e+00
 -3.63711990e+00 -3.63711965e+00 -3.63711918e+00 -3.63711918e+00
 -3.63710037e+00 -3.63710037e+00 -3.63709983e+00 -3.63709910e+00
 -3.63709831e+00 -3.63709831e+00 -3.63709767e+00 -3.63709760e+00
 -3.63709760e+00 -3.63709699e+00 -3.63709699e+00 -3.63709677e+00
 -2.77739754e-01 -2.21454898e-01 -2.21452865e-01 -2.21452619e-01
 -2.21452437e-01 -2.21452036e-01 -2.21451983e-01 -1.70804388e-01
 -1.70803221e-01 -1.70803000e-01 -1.70802359e-01 -1.70802118e-01
 -1.70801885e-01 -1.70800878e-01 -1.70800785e-01 -1.70800726e-01
 -1.70800684e-01 -1.70799977e-01 -1.70799912e-01 -1.55488020e-01
 -1.55487820e-01 -1.55487669e-01 -1.55485819e-01 -5.83041765e-02
 -5.83037196e-02 -5.83034729e-02 -5.83024711e-02 -5.83023508e-02
 -5.83010573e-02 -5.01313441e-02 -5.01307373e-02 -5.01306083e-02
 -5.01294252e-02 -5.01293781e-02 -5.01292021e-02 -5.01291792e-02
 -5.01285838e-02 -5.01284579e-02 -5.01282785e-02 -5.01277081e-02
 -5.01274694e-02 -1.10992142e-02 -1.10981107e-02 -1.10973517e-02
 -1.10972105e-02  6.76133741e-02  6.76143161e-02  6.76144584e-02
  6.76146814e-02  6.76149452e-02  6.76153639e-02  6.76155055e-02
  6.76157957e-02  6.76158933e-02  6.76160696e-02  6.76165505e-02
  6.76167087e-02  1.59173919e-01  1.59174037e-01  1.59174075e-01
  1.59175033e-01  1.59175054e-01  1.59175278e-01  1.59175596e-01
  1.59175682e-01  1.59175858e-01  1.59175942e-01  1.59176277e-01
  1.59176335e-01  1.67170982e-01  1.67171016e-01  1.67171146e-01
  1.67171826e-01  1.67171912e-01  1.67171927e-01  1.67172246e-01
  1.67172278e-01  1.67172478e-01  1.67172481e-01  1.67173149e-01
  1.67173157e-01  1.74159894e-01  1.74160233e-01  1.74160286e-01
  1.74160714e-01  1.74160995e-01  1.74161054e-01  1.99083325e-01
  1.99083749e-01  1.99083773e-01  1.99084227e-01  1.99085007e-01
  1.99085035e-01  2.52129664e-01  2.52129998e-01  2.52130095e-01
  2.52130159e-01  2.52130674e-01  2.52130770e-01  2.52131335e-01
  2.52131587e-01  2.52131592e-01  2.52131884e-01  2.52132111e-01
  2.52132753e-01  2.77086971e-01  2.77087001e-01  2.77087341e-01
  2.77087729e-01  2.77087854e-01  2.77088019e-01  2.77088466e-01
  2.77088790e-01  2.77089177e-01  2.77089269e-01  2.77089462e-01
  2.77090341e-01  2.81169192e-01  2.81169956e-01  2.81169975e-01
  2.81170770e-01  2.81170806e-01  2.81171426e-01  2.81172603e-01
  2.81173190e-01  3.40032064e-01  3.40034355e-01  3.40035191e-01] [0.46026737 0.4602677  0.46026788 0.4602682  0.46026854 0.46026887
 0.47960902 0.47960905 0.47960913 0.47960923 0.4796098  0.47960985
 0.51159359 0.51159389 0.51159398 0.51159445 0.54546859 0.54546859
 0.54546868 0.54546881 0.54546894 0.54546898 0.54546906 0.54546935
 0.5454695  0.54546996 0.54547022 0.54547066 0.55032479 0.55032524
 0.55032649 0.58598326 0.58598359 0.58598362 0.58598404 0.58598405
 0.58598415 0.58790531 0.5879055  0.58790564 0.58790686 0.58790727
 0.58790754 0.58790772 0.58790821 0.61585337 0.61585389 0.61585409
 0.61585432 0.61585447 0.61585489 0.61585503 0.61585504 0.61585538
 0.61585551 0.61585569 0.61585586 0.61867484 0.66042512 0.66042538
 0.66042616 0.66042638 0.66042649 0.66042663 0.66042671 0.66042693
 0.66042696 0.66042743 0.66042757 0.660428   0.66367065 0.66367081
 0.66367102 0.66367112 0.66367132 0.66367179 0.66367186 0.66367208
 0.66367212 0.66367218 0.66367249 0.66367284 0.6747733  0.67477374
 0.67477385 0.67477404 0.67477414 0.67477415 0.67477422 0.67477439
 0.67477439 0.67477481 0.67477482 0.67477509 0.69964743 0.69964751
 0.69964753 0.69964811 0.69964815 0.69964833 0.69964848 0.69964854
 0.69964867 0.6996488  0.69964887 0.6996489  0.7252575  0.72525872
 0.7252589  0.72525902 0.72525903 0.7252591  0.72525974 0.72525982
 0.7252599  0.72526018 0.72526034 0.72526041 0.76729212 0.76729275
 0.76729305 0.76729349 0.76850492 0.82021918 0.8202192  0.82021928
 0.82021966 0.8202199  0.82022024 0.82022033 0.82022034 0.82022067
 0.82022083 0.82022094 0.82022119 0.84479607 0.84479749 0.8447978
 0.84479801 0.8447985  0.84479873 0.84912999 0.84912999 0.91200615
 0.91200666 0.9120067  0.91200675 0.9120068  0.91200697 0.91200751
 0.91200776 0.91200799 0.91200809 0.91200818 0.9120083  0.91536002
 0.91536015 0.91536109 0.91536143 0.91536171 0.91536195 0.9162432
 0.91624372 0.91624454 0.91624455 0.91624476 0.91624485 0.93639548
 0.93639661 0.93639666 0.93639672 0.9363969  0.93639696 0.94056743
 0.94056744 0.9405675  0.94056755 0.94056803 0.9405681  0.94056816
 0.94056826 0.94056866 0.94056875 0.9405689  0.94056891 0.95167198
 0.95167212 0.95167295 0.95167327 0.95167362 0.95167374 0.96732308
 0.96732309 0.96732401 0.96732455 0.96732487 0.96732491 0.9673252
 0.96732525 0.98152248 0.981525   0.98152654 0.98152681 1.02373154
 1.02373207 1.02373217 1.02373252 1.02373254 1.02373282 1.02373309
 1.0237335  1.02373364 1.02373373 1.02373394 1.0237342  1.0353629
 1.03536321 1.03536394 1.0353653  1.04174721 1.05765713 1.05765795
 1.0576583  1.05765865 1.05765911 1.05765973 1.05988355 1.05988438
 1.05988442 1.05988472 1.05988503 1.05988508 1.0598852  1.0598854
 1.05988555 1.0598856  1.05988572 1.05988592 1.07124988 1.07124995
 1.07125016 1.07125056 1.07125062 1.07125081 1.07191668 1.07191669
 1.07191748 1.07191867 1.07191878 1.07191921 1.07191947 1.07192051
 1.09391513 1.09391524 1.09391549 1.09391569 1.09391588 1.09391592
 1.09391686 1.09391687 1.0939171  1.09391723 1.09391747 1.09391758
 1.11136433 1.11136496 1.11136574 1.11136692 1.11136769 1.11136822
 1.11239425 1.11239425 1.11239436 1.11239446 1.11239464 1.11239475
 1.11239499 1.11239506 1.11239529 1.11239536 1.11239546 1.11239546
 1.17807199 1.17807203 1.17807314 1.17807323 1.17807338 1.17807397
 1.17807422 1.17807437 1.17807445 1.17807478 1.17807505 1.17807541
 1.23923615 1.23923702 1.23923938 1.24467837 1.24467856 1.24467867
 1.24467903 1.24467918 1.24467923 1.24467929 1.24467978 1.24467988
 1.24468009 1.24468042 1.24468047 1.26145312 1.26145347 1.26145348
 1.26145395 1.26145418 1.2614543  1.26145466 1.26145491 1.26145507
 1.26145549 1.26145551 1.26145577 1.27731079 1.2773113  1.27731141
 1.27731151 1.27731185 1.27731194 1.27731239 1.27731257 1.27731299
 1.27731324 1.27731349 1.27731381 1.30391253 1.30391278 1.30391289
 1.30391346 1.30391356 1.30391372 1.30391374 1.303914   1.30391405
 1.30391419 1.30391448 1.30391461 1.32567473 1.32567474 1.32567502
 1.32567573 1.32646175 1.32646244 1.32646269 1.32646271 1.33383577
 1.33383591 1.33383595 1.33383624 1.33383649 1.3338366  1.3338366
 1.33383715 1.33383721 1.33383733 1.33383758 1.33383789 1.33404332
 1.33404358 1.33404369 1.33404412 1.33404417 1.33404426 1.34478828
 1.34478875 1.34478889 1.34478928 1.34478937 1.34478963 1.3447898
 1.34478996 1.34479003 1.34479034 1.34479047 1.34479067 1.35566656
 1.35566664 1.35566723 1.3556674  1.35566774 1.35566792 1.35566818
 1.35566855 1.35566864 1.35566872 1.35566877 1.35566913 1.38808492
 1.38808497 1.38808567 1.38808597 1.38808666 1.38808674 1.39027519
 1.39027587 1.39027636 1.39027637 1.39027692 1.39027697 1.39027721
 1.39027747 1.39027749 1.39027757 1.39027843 1.39027876 1.40728781
 1.40728821 1.40728939 1.40729018 1.40729088 1.40729119 1.41202665
 1.41202704 1.41202711 1.41202739 1.41202763 1.41202785 1.412028
 1.41202814 1.41202835 1.41202849 1.41202906 1.4120291  1.41362334
 1.41362379 1.41362413 1.41362484 1.41362509 1.41362549 1.44865222
 1.44865235 1.4486524  1.44865331 1.44865332 1.44865347 1.47253096
 1.47253127 1.47253172 1.4725318  1.47253206 1.47253207 1.47423715
 1.4742372  1.47423752 1.47423762 1.47423786 1.47423786 1.47423816
 1.47423819 1.47423849 1.47423902 1.47423913 1.47423921 1.51025903
 1.51025947 1.51026051 1.51026117 1.51026148 1.51026176 1.51026214
 1.5102624  1.55862735 1.55862738 1.55862744 1.55862769 1.55862781
 1.55862784 1.55862793 1.55862803 1.55862831 1.55862839 1.55862854
 1.55862885 1.5607212  1.56072158 1.56072169 1.5607237  1.56072408
 1.56072412 1.56072425 1.56072508 1.57216782 1.57216909 1.57217115
 1.57217189 1.57217248 1.57217276 1.58282233 1.58282246 1.5828228
 1.59471496 1.59471496 1.61159677 1.61159732 1.61159814 1.61159837
 1.61159899 1.61159988 1.61382199 1.61382236 1.61382252 1.61382281
 1.61382293 1.61382318 1.61382423 1.61382427 1.61382469 1.61382483
 1.61382489 1.61382523 1.63596103 1.63596126 1.63596134 1.63596171
 1.63596181 1.635962   1.63596204 1.63596213 1.6359624  1.63596289
 1.63596353 1.63596359 1.64492534 1.64492538 1.6449261  1.64492764
 1.67020275 1.67020281 1.67020329 1.67020336 1.67020347 1.6702036
 1.67930472 1.67930485 1.67930562 1.67930579 1.67930615 1.67930628
 1.6793065  1.6793068  1.67930705 1.67930714 1.67930738 1.6793079
 1.72487011 1.72487709 1.72487964 1.73506518 1.73506518 1.73506594
 1.73506628 1.73506634 1.73506649 1.73506678 1.73506679 1.73506692
 1.73506711 1.73506713 1.73506764 1.74708195 1.74708201 1.74708277
 1.74708325 1.74708333 1.7470839  1.74708415 1.74708471 1.74708483
 1.74708524 1.74708572 1.74708645 1.75188111 1.75188115 1.7518819
 1.75188208 1.75188253 1.75188285 1.75188291 1.75188298 1.75188308
 1.75188319 1.75188324 1.7518837  1.784694   1.78469411 1.78469412
 1.78469427 1.7846943  1.78469432 1.8008327  1.80083315 1.80083378
 1.80083385 1.80083416 1.80083492 1.80083608 1.80083614 1.83068523
 1.83068527 1.83068555 1.83068659 1.83068695 1.83068707 1.83492944
 1.83492974 1.83493005 1.83493073 1.83493077 1.8349313  1.83493189
 1.83493192 1.83493266 1.83493305 1.83493372 1.83493402 1.84506269
 1.84506297 1.84506304 1.84506312 1.84506332 1.84506348 1.84506362
 1.84506366 1.84506373 1.84506385 1.84506397 1.845064   1.8521822
 1.85218231 1.85218364 1.85218504 1.85218562 1.85218564 1.85218588
 1.85218672 1.89868121 1.89868129 1.8986814  1.89868148 1.898682
 1.89868207 1.8986821  1.89868242 1.89868256 1.89868304 1.89868317
 1.89868403 1.92702111 1.92702556 1.92702764 1.92702778 1.97096001
 1.97096005 1.9709609  1.97096108 1.97096157 1.97096192 1.97096215
 1.97096231 1.97096236 1.97096257 1.97096273 1.97096318 1.97312137
 1.97312151 1.97312189 2.1230016  2.1230032  2.12300356 2.12300368
 2.12300446 2.12300453 2.12300716 2.12300723 2.12300831 2.12300859
 2.12300927 2.12300969 2.22846338 2.22846354 2.22846381 2.228464
 2.22846531 2.22846546 2.22846554 2.22846652 2.22846712 2.22846768
 2.2284679  2.22846825 2.24096926 2.24097075 2.24097119 2.24097204
 2.24097266 2.24097382 2.73782528 2.91418491 2.91418856 2.91418866
 2.91418971 2.91419068 2.91419088 2.91419113 2.9141917  2.91419219
 2.91419248 2.91419313 2.91419329 2.94225409 2.9422567  2.94225714
 2.9422577  2.94225853 2.94225888 3.01935972 3.01936164 3.01936182
 3.01936345 3.18327064 3.18327211 3.18327211 3.1832731  3.18327345
 3.18327459 3.18327508 3.18327519 3.18327522 3.18327617 3.18327634
 3.18327651 3.19943348 3.19943567 3.19943584 3.19943776 3.19943869
 3.19943965 3.21205447 3.21205705 3.2120574  3.21205797 3.21205875
 3.21205905 3.2713782  3.30100265 3.30100475 3.30100489 3.30100571
 3.3010063  3.30100721 3.30100797 3.30100885 3.30100897 3.30100972
 3.30100973 3.30101005 3.50593477 3.50594734 3.50595368 3.50595455]
    CPU time for get_k_kpts  18994.85 sec, wall time    245.15 sec
    CPU time for get_j   5962.48 sec, wall time     98.37 sec
    CPU time for vj and vk  24958.51 sec, wall time    343.54 sec
E1 = -19461.438981279516  E_coul = 4327.444479742527
cycle= 8 E= -18426.0903243862  delta_E= -8.92e-07  |g|= 7.29e-05  |ddm|= 0.00404
    CPU time for cycle= 8  24977.40 sec, wall time    343.83 sec
HOMO = 0.340032764363  LUMO = 0.460268885094
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-6.81628696e+01 -6.81628693e+01 -6.81628692e+01 -6.81628691e+01
 -6.81628211e+01 -6.81628211e+01 -6.81628210e+01 -6.81628206e+01
 -6.81628206e+01 -6.81628203e+01 -6.81628203e+01 -6.81628202e+01
 -6.81628197e+01 -6.81628193e+01 -6.81628192e+01 -6.81628181e+01
 -6.81628095e+01 -6.81628094e+01 -6.81628088e+01 -6.81628077e+01
 -6.81628077e+01 -6.81628076e+01 -6.81628076e+01 -6.81628075e+01
 -6.81628075e+01 -6.81628069e+01 -6.81628069e+01 -6.81628065e+01
 -6.81628063e+01 -6.81628057e+01 -6.81628057e+01 -6.81628056e+01
 -6.81628051e+01 -6.81628050e+01 -6.81627938e+01 -6.81627938e+01
 -6.81627937e+01 -6.81627936e+01 -6.81627931e+01 -6.81627917e+01
 -6.81627889e+01 -6.81627786e+01 -6.81627785e+01 -6.81627784e+01
 -6.81627781e+01 -6.81627655e+01 -6.81627655e+01 -6.81627653e+01
 -6.81627652e+01 -6.81627652e+01 -6.81627642e+01 -6.81627642e+01
 -6.81627642e+01 -6.81627639e+01 -6.81627637e+01 -6.81627637e+01
 -6.81627620e+01 -6.81627593e+01 -6.81627593e+01 -6.81627586e+01
 -6.81627586e+01 -6.81627579e+01 -6.81627565e+01 -6.81627322e+01
 -5.52761007e+00 -5.52756784e+00 -5.52756784e+00 -5.52756768e+00
 -5.52756768e+00 -5.52756704e+00 -5.52756608e+00 -5.52753369e+00
 -5.52753342e+00 -5.52753342e+00 -5.52753314e+00 -5.52751032e+00
 -5.52751032e+00 -5.52751025e+00 -5.52750991e+00 -5.52750991e+00
 -5.52750947e+00 -5.52750947e+00 -5.52750934e+00 -5.52750915e+00
 -5.52750873e+00 -5.52750873e+00 -5.52750730e+00 -5.52743092e+00
 -5.52743092e+00 -5.52743048e+00 -5.52743001e+00 -5.52743001e+00
 -5.52742988e+00 -5.52742692e+00 -5.52742617e+00 -5.52742610e+00
 -5.52742610e+00 -5.52742594e+00 -5.52742594e+00 -5.52742566e+00
 -5.52742533e+00 -5.52742532e+00 -5.52742484e+00 -5.52742484e+00
 -5.52742407e+00 -5.52731566e+00 -5.52731542e+00 -5.52731542e+00
 -5.52731515e+00 -5.52729503e+00 -5.52729502e+00 -5.52729493e+00
 -5.52729465e+00 -5.52729465e+00 -5.52729412e+00 -5.52729412e+00
 -5.52729404e+00 -5.52729383e+00 -5.52729345e+00 -5.52729345e+00
 -5.52729191e+00 -5.52722241e+00 -5.52722241e+00 -5.52722221e+00
 -5.52722221e+00 -5.52722155e+00 -5.52722055e+00 -5.52714324e+00
 -3.63806801e+00 -3.63806800e+00 -3.63806798e+00 -3.63806760e+00
 -3.63806759e+00 -3.63806759e+00 -3.63806726e+00 -3.63806726e+00
 -3.63806716e+00 -3.63806676e+00 -3.63806659e+00 -3.63806658e+00
 -3.63805561e+00 -3.63805561e+00 -3.63805556e+00 -3.63805549e+00
 -3.63805539e+00 -3.63805537e+00 -3.63801326e+00 -3.63801326e+00
 -3.63801324e+00 -3.63801323e+00 -3.63801313e+00 -3.63801300e+00
 -3.63801279e+00 -3.63801278e+00 -3.63801261e+00 -3.63801216e+00
 -3.63801214e+00 -3.63801213e+00 -3.63800778e+00 -3.63800778e+00
 -3.63800769e+00 -3.63800762e+00 -3.63800751e+00 -3.63800750e+00
 -3.63800738e+00 -3.63800737e+00 -3.63799650e+00 -3.63799600e+00
 -3.63799595e+00 -3.63799594e+00 -3.63799576e+00 -3.63799575e+00
 -3.63799569e+00 -3.63799546e+00 -3.63799546e+00 -3.63799544e+00
 -3.63799488e+00 -3.63799488e+00 -3.63799236e+00 -3.63799212e+00
 -3.63799211e+00 -3.63799191e+00 -3.63799191e+00 -3.63799183e+00
 -3.63799183e+00 -3.63799170e+00 -3.63799139e+00 -3.63799106e+00
 -3.63799106e+00 -3.63799102e+00 -3.63788401e+00 -3.63788393e+00
 -3.63788392e+00 -3.63786643e+00 -3.63786636e+00 -3.63786636e+00
 -3.63786625e+00 -3.63781952e+00 -3.63781947e+00 -3.63781947e+00
 -3.63781928e+00 -3.63781923e+00 -3.63781923e+00 -3.63781201e+00
 -3.63781200e+00 -3.63781179e+00 -3.63781177e+00 -3.63781177e+00
 -3.63781174e+00 -3.63781173e+00 -3.63781162e+00 -3.63781128e+00
 -3.63781100e+00 -3.63781099e+00 -3.63781084e+00 -3.63756817e+00
 -3.63756815e+00 -3.63756815e+00 -3.63756813e+00 -3.63756807e+00
 -3.63756807e+00 -3.63756744e+00 -3.63756744e+00 -3.63756743e+00
 -3.63756743e+00 -3.63756734e+00 -3.63756733e+00 -3.63755513e+00
 -3.63755513e+00 -3.63755512e+00 -3.63755512e+00 -3.63755512e+00
 -3.63755508e+00 -3.63736986e+00 -3.63736986e+00 -3.63736966e+00
 -3.63736966e+00 -3.63736965e+00 -3.63736962e+00 -3.63736962e+00
 -3.63736953e+00 -3.63736920e+00 -3.63736891e+00 -3.63736891e+00
 -3.63736883e+00 -3.63733076e+00 -3.63733076e+00 -3.63733074e+00
 -3.63733055e+00 -3.63733055e+00 -3.63733054e+00 -3.63726075e+00
 -3.63726050e+00 -3.63726050e+00 -3.63726045e+00 -3.63725605e+00
 -3.63725605e+00 -3.63725582e+00 -3.63718378e+00 -3.63718310e+00
 -3.63718306e+00 -3.63718306e+00 -3.63718294e+00 -3.63718294e+00
 -3.63718278e+00 -3.63718271e+00 -3.63718258e+00 -3.63718258e+00
 -3.63718213e+00 -3.63718207e+00 -3.63718207e+00 -3.63718179e+00
 -3.63718179e+00 -3.63718150e+00 -3.63718149e+00 -3.63718129e+00
 -3.63718129e+00 -3.63718125e+00 -3.63718109e+00 -3.63718088e+00
 -3.63718088e+00 -3.63718058e+00 -3.63716273e+00 -3.63716272e+00
 -3.63716253e+00 -3.63716252e+00 -3.63716252e+00 -3.63716248e+00
 -3.63716233e+00 -3.63716232e+00 -3.63711839e+00 -3.63711839e+00
 -3.63711839e+00 -3.63711828e+00 -3.63711828e+00 -3.63711812e+00
 -3.63711797e+00 -3.63711797e+00 -3.63711772e+00 -3.63711772e+00
 -3.63711768e+00 -3.63711746e+00 -3.63711693e+00 -3.63711692e+00
 -3.63711692e+00 -3.63711634e+00 -3.63711612e+00 -3.63711612e+00
 -3.63709517e+00 -3.63709517e+00 -3.63709516e+00 -3.63709479e+00
 -3.63709473e+00 -3.63709473e+00 -3.63709440e+00 -3.63709440e+00
 -3.63709437e+00 -3.63709384e+00 -3.63709373e+00 -3.63709373e+00
 -2.77738747e-01 -2.21452513e-01 -2.21452362e-01 -2.21452046e-01
 -2.21451922e-01 -2.21451724e-01 -2.21450991e-01 -1.70801926e-01
 -1.70801881e-01 -1.70801584e-01 -1.70801320e-01 -1.70801135e-01
 -1.70801112e-01 -1.70801038e-01 -1.70800898e-01 -1.70800693e-01
 -1.70800274e-01 -1.70800254e-01 -1.70799055e-01 -1.55487481e-01
 -1.55486960e-01 -1.55486582e-01 -1.55485713e-01 -5.83037819e-02
 -5.83033373e-02 -5.83026963e-02 -5.83024214e-02 -5.83022056e-02
 -5.83009333e-02 -5.01301398e-02 -5.01300145e-02 -5.01297903e-02
 -5.01295845e-02 -5.01293682e-02 -5.01291721e-02 -5.01289759e-02
 -5.01285795e-02 -5.01285652e-02 -5.01281238e-02 -5.01278789e-02
 -5.01273394e-02 -1.10986383e-02 -1.10974739e-02 -1.10967490e-02
 -1.10965595e-02  6.76135518e-02  6.76142547e-02  6.76146005e-02
  6.76149592e-02  6.76150078e-02  6.76150362e-02  6.76154276e-02
  6.76156231e-02  6.76157867e-02  6.76158614e-02  6.76163181e-02
  6.76163854e-02  1.59175472e-01  1.59175688e-01  1.59175843e-01
  1.59175987e-01  1.59176012e-01  1.59176332e-01  1.59176470e-01
  1.59176561e-01  1.59176596e-01  1.59176861e-01  1.59176983e-01
  1.59177022e-01  1.67172490e-01  1.67172493e-01  1.67172561e-01
  1.67172652e-01  1.67172774e-01  1.67172934e-01  1.67172964e-01
  1.67172994e-01  1.67173217e-01  1.67173518e-01  1.67173533e-01
  1.67173649e-01  1.74159583e-01  1.74159657e-01  1.74159844e-01
  1.74159938e-01  1.74160092e-01  1.74160242e-01  1.99084100e-01
  1.99084162e-01  1.99084396e-01  1.99084612e-01  1.99085073e-01
  1.99085359e-01  2.52129846e-01  2.52129951e-01  2.52130131e-01
  2.52130312e-01  2.52130517e-01  2.52130677e-01  2.52130935e-01
  2.52131280e-01  2.52131413e-01  2.52131512e-01  2.52131958e-01
  2.52132068e-01  2.77086592e-01  2.77086905e-01  2.77087017e-01
  2.77087021e-01  2.77087659e-01  2.77087778e-01  2.77087837e-01
  2.77088038e-01  2.77088416e-01  2.77088699e-01  2.77089208e-01
  2.77089232e-01  2.81168678e-01  2.81169303e-01  2.81169353e-01
  2.81170160e-01  2.81170193e-01  2.81171248e-01  2.81171791e-01
  2.81172011e-01  3.40029643e-01  3.40031928e-01  3.40032764e-01] [0.46026889 0.46026934 0.4602695  0.4602697  0.46026998 0.46027057
 0.4796115  0.47961153 0.47961166 0.47961176 0.47961189 0.4796119
 0.51159552 0.51159554 0.51159563 0.51159578 0.54547069 0.54547072
 0.54547074 0.54547079 0.54547115 0.54547116 0.54547129 0.54547132
 0.54547153 0.54547188 0.54547195 0.54547204 0.55032874 0.5503292
 0.55033044 0.58598477 0.58598482 0.58598503 0.58598508 0.58598531
 0.58598538 0.58790793 0.58790816 0.58790839 0.58790932 0.58790983
 0.58791027 0.58791056 0.58791071 0.61585373 0.61585382 0.61585413
 0.61585451 0.61585471 0.61585484 0.61585493 0.61585535 0.61585551
 0.61585559 0.61585572 0.61585577 0.6186769  0.66042817 0.66042868
 0.66042888 0.66042922 0.66042937 0.6604294  0.6604295  0.66042959
 0.66042997 0.66043008 0.66043018 0.66043021 0.6636709  0.66367092
 0.66367119 0.66367135 0.66367144 0.66367149 0.66367172 0.66367172
 0.66367203 0.66367235 0.66367235 0.66367281 0.67477584 0.67477593
 0.67477602 0.67477612 0.67477622 0.67477627 0.67477631 0.6747764
 0.67477648 0.67477656 0.67477665 0.67477671 0.69964962 0.69964974
 0.69964976 0.6996499  0.69965    0.69965006 0.6996502  0.69965021
 0.69965028 0.69965034 0.69965041 0.69965057 0.72526022 0.72526033
 0.72526051 0.72526059 0.72526076 0.72526089 0.72526116 0.72526123
 0.72526127 0.72526131 0.72526149 0.7252616  0.76729143 0.76729199
 0.76729227 0.76729283 0.76850395 0.82022075 0.82022089 0.82022095
 0.82022109 0.8202212  0.82022137 0.82022144 0.82022155 0.82022162
 0.82022166 0.82022207 0.82022216 0.8447984  0.84479862 0.84479906
 0.84479924 0.84479953 0.84479974 0.84913228 0.84913228 0.91200777
 0.91200817 0.91200817 0.91200836 0.91200869 0.91200881 0.91200897
 0.91200901 0.9120095  0.91200957 0.91200967 0.91200972 0.91536248
 0.91536261 0.91536314 0.91536321 0.9153638  0.915364   0.91624575
 0.91624605 0.91624639 0.91624665 0.91624684 0.91624699 0.93639645
 0.93639651 0.93639663 0.93639671 0.93639673 0.9363969  0.94056906
 0.94056911 0.94056958 0.94056959 0.94056961 0.94056964 0.94056978
 0.94056979 0.94056981 0.94056981 0.94057031 0.94057033 0.95167258
 0.95167293 0.95167343 0.95167352 0.95167412 0.95167477 0.96732441
 0.96732458 0.96732535 0.96732581 0.96732621 0.96732623 0.96732644
 0.96732668 0.98152341 0.98152595 0.98152747 0.98152775 1.02373246
 1.02373253 1.02373269 1.02373278 1.02373303 1.02373308 1.02373351
 1.0237336  1.02373387 1.02373388 1.023734   1.02373441 1.03536457
 1.03536482 1.03536565 1.03536684 1.04174531 1.05765889 1.05765958
 1.05766009 1.05766017 1.05766075 1.05766129 1.05988447 1.05988448
 1.05988466 1.05988466 1.05988471 1.05988487 1.05988489 1.05988509
 1.05988535 1.05988535 1.05988541 1.05988565 1.0712502  1.07125029
 1.07125041 1.07125045 1.07125066 1.07125074 1.07191877 1.07191887
 1.07191963 1.07192044 1.07192067 1.07192144 1.07192159 1.0719225
 1.09391712 1.09391725 1.09391766 1.09391768 1.09391773 1.09391778
 1.0939187  1.09391874 1.09391877 1.09391881 1.09391927 1.09391928
 1.11136633 1.11136684 1.11136768 1.11136855 1.11136951 1.11137014
 1.11239639 1.11239645 1.11239664 1.11239667 1.11239671 1.11239676
 1.11239683 1.11239683 1.11239688 1.11239693 1.11239715 1.11239719
 1.17807462 1.17807485 1.17807503 1.17807506 1.17807563 1.17807572
 1.17807582 1.17807593 1.17807662 1.17807664 1.17807668 1.17807702
 1.2392385  1.23923937 1.23924173 1.24468026 1.24468045 1.24468056
 1.24468099 1.24468101 1.24468114 1.24468119 1.24468143 1.24468155
 1.24468181 1.24468186 1.24468194 1.26145435 1.26145454 1.26145458
 1.2614547  1.26145475 1.26145513 1.26145569 1.26145597 1.26145604
 1.26145619 1.26145637 1.26145651 1.27731293 1.27731324 1.27731333
 1.27731358 1.27731363 1.27731401 1.27731427 1.27731442 1.27731457
 1.2773151  1.27731525 1.27731545 1.30391283 1.30391293 1.30391299
 1.30391315 1.30391325 1.30391347 1.30391352 1.30391372 1.30391374
 1.30391399 1.30391416 1.30391434 1.32567505 1.32567505 1.32567536
 1.32567597 1.32646309 1.32646365 1.32646393 1.32646394 1.33383711
 1.33383715 1.33383722 1.33383725 1.33383775 1.33383787 1.33383794
 1.33383796 1.33383831 1.33383858 1.33383861 1.33383895 1.33404439
 1.33404448 1.33404457 1.33404477 1.33404493 1.33404511 1.3447911
 1.34479117 1.3447912  1.34479135 1.34479138 1.34479141 1.34479151
 1.34479161 1.34479169 1.34479182 1.344792   1.3447921  1.35566937
 1.35566954 1.35566965 1.35566969 1.35566987 1.35566994 1.35566997
 1.35567028 1.35567033 1.35567034 1.3556706  1.35567062 1.38808692
 1.38808697 1.38808769 1.38808771 1.38808841 1.38808851 1.39027761
 1.39027785 1.39027848 1.39027878 1.39027884 1.39027888 1.390279
 1.39027906 1.3902792  1.39027932 1.39028021 1.39028033 1.40729045
 1.40729078 1.40729148 1.40729163 1.40729239 1.40729252 1.41202833
 1.41202857 1.41202857 1.41202861 1.41202879 1.41202886 1.41202898
 1.41202907 1.4120291  1.41202916 1.41202925 1.41202939 1.41362327
 1.41362376 1.41362409 1.41362482 1.41362505 1.41362543 1.44865409
 1.44865415 1.44865448 1.4486546  1.44865494 1.44865497 1.47253201
 1.47253224 1.47253242 1.47253252 1.4725327  1.47253278 1.47423953
 1.47423968 1.47423974 1.47423978 1.47424007 1.47424015 1.47424023
 1.4742404  1.47424059 1.47424063 1.47424067 1.47424081 1.51026187
 1.51026218 1.5102625  1.51026294 1.51026341 1.51026353 1.51026406
 1.51026416 1.55862909 1.55862911 1.55862914 1.55862924 1.55862939
 1.55862946 1.55862947 1.55862979 1.55862996 1.55863005 1.55863008
 1.5586304  1.56072262 1.56072295 1.56072319 1.56072451 1.56072504
 1.5607258  1.560726   1.56072629 1.5721707  1.57217142 1.57217302
 1.5721738  1.57217456 1.57217489 1.58282411 1.58282424 1.58282458
 1.59471703 1.59471703 1.61159855 1.61159911 1.61159994 1.61160009
 1.61160077 1.61160166 1.61382369 1.61382382 1.61382408 1.61382429
 1.61382437 1.6138245  1.61382575 1.61382587 1.61382608 1.61382617
 1.61382636 1.61382645 1.63596208 1.63596214 1.63596232 1.63596238
 1.63596261 1.63596271 1.63596277 1.63596283 1.6359631  1.63596322
 1.63596329 1.63596355 1.64492678 1.64492678 1.64492753 1.64492902
 1.67020468 1.6702049  1.67020494 1.670205   1.67020507 1.6702051
 1.67930713 1.6793076  1.67930786 1.67930789 1.67930811 1.67930834
 1.67930865 1.67930875 1.67930897 1.67930903 1.67930936 1.67930953
 1.72487022 1.7248772  1.72487975 1.73506678 1.7350669  1.73506693
 1.73506704 1.73506708 1.7350671  1.73506716 1.73506719 1.73506725
 1.73506733 1.73506749 1.73506765 1.74708434 1.74708446 1.74708472
 1.74708492 1.7470855  1.74708566 1.74708577 1.74708609 1.74708614
 1.74708694 1.74708709 1.74708809 1.75188398 1.75188417 1.75188426
 1.75188437 1.75188447 1.75188457 1.75188461 1.75188476 1.75188478
 1.75188487 1.75188498 1.75188519 1.78469446 1.78469452 1.78469467
 1.78469469 1.78469481 1.78469486 1.80083341 1.800834   1.80083442
 1.80083452 1.80083518 1.80083563 1.80083669 1.80083675 1.83068686
 1.83068688 1.83068717 1.83068726 1.83068754 1.8306876  1.83493112
 1.83493128 1.83493131 1.83493199 1.83493205 1.83493291 1.83493301
 1.83493346 1.83493364 1.83493465 1.83493499 1.83493529 1.84506307
 1.84506314 1.84506326 1.84506345 1.84506353 1.84506362 1.84506368
 1.84506369 1.84506376 1.84506391 1.845064   1.84506402 1.85218376
 1.85218403 1.85218507 1.85218654 1.85218665 1.85218687 1.8521875
 1.85218809 1.89868169 1.89868172 1.89868186 1.89868186 1.89868242
 1.89868246 1.89868254 1.89868276 1.89868279 1.89868357 1.89868358
 1.89868423 1.9270208  1.92702506 1.92702722 1.92702723 1.97096111
 1.97096145 1.97096171 1.97096211 1.97096229 1.97096262 1.97096285
 1.9709629  1.9709632  1.97096324 1.97096354 1.97096365 1.9731227
 1.97312284 1.97312322 2.12300215 2.12300407 2.12300421 2.12300425
 2.12300526 2.12300534 2.12300775 2.12300779 2.12300872 2.1230089
 2.12300983 2.12301006 2.22846438 2.22846453 2.22846474 2.22846491
 2.22846611 2.22846611 2.22846673 2.22846681 2.228468   2.22846818
 2.22846831 2.22846848 2.24096994 2.24097129 2.24097178 2.24097283
 2.24097352 2.24097461 2.73782789 2.91419095 2.91419152 2.91419221
 2.91419229 2.91419238 2.91419312 2.91419343 2.9141935  2.91419364
 2.91419422 2.91419422 2.91419465 2.94225853 2.9422589  2.94225952
 2.94225996 2.9422602  2.94226066 3.01936361 3.01936373 3.01936388
 3.01936415 3.18327439 3.18327465 3.1832753  3.18327536 3.18327594
 3.18327627 3.18327642 3.18327712 3.1832773  3.18327764 3.18327765
 3.18327845 3.19943656 3.19943817 3.19943884 3.19943905 3.19944034
 3.19944066 3.21205837 3.21205869 3.21205921 3.21205966 3.21205976
 3.21206023 3.27138001 3.30100704 3.30100714 3.30100766 3.30100788
 3.30100866 3.30100903 3.30100927 3.30100963 3.30101001 3.30101077
 3.3010111  3.30101185 3.50593718 3.50594912 3.50595571 3.50595629]
    CPU time for get_k_kpts  18858.54 sec, wall time    243.02 sec
    CPU time for get_j   5984.61 sec, wall time     99.46 sec
    CPU time for vj and vk  24843.34 sec, wall time    342.48 sec
E1 = -19461.439120603765  E_coul = 4327.444619064588
cycle= 9 E= -18426.0903243884  delta_E= -2.19e-09  |g|= 4.54e-05  |ddm|= 0.000306
    CPU time for cycle= 9  24864.72 sec, wall time    342.81 sec
HOMO = 0.340032646993  LUMO = 0.460269114255
     k-point                  mo_energy
   0 ( 0.000  0.000  0.000)   [-6.81628693e+01 -6.81628689e+01 -6.81628689e+01 -6.81628686e+01
 -6.81628223e+01 -6.81628205e+01 -6.81628205e+01 -6.81628199e+01
 -6.81628197e+01 -6.81628197e+01 -6.81628196e+01 -6.81628192e+01
 -6.81628192e+01 -6.81628188e+01 -6.81628188e+01 -6.81628188e+01
 -6.81628085e+01 -6.81628081e+01 -6.81628080e+01 -6.81628077e+01
 -6.81628077e+01 -6.81628068e+01 -6.81628068e+01 -6.81628067e+01
 -6.81628067e+01 -6.81628066e+01 -6.81628065e+01 -6.81628065e+01
 -6.81628061e+01 -6.81628061e+01 -6.81628059e+01 -6.81628057e+01
 -6.81628045e+01 -6.81628044e+01 -6.81627942e+01 -6.81627935e+01
 -6.81627927e+01 -6.81627927e+01 -6.81627925e+01 -6.81627925e+01
 -6.81627886e+01 -6.81627782e+01 -6.81627781e+01 -6.81627780e+01
 -6.81627776e+01 -6.81627659e+01 -6.81627647e+01 -6.81627647e+01
 -6.81627641e+01 -6.81627639e+01 -6.81627639e+01 -6.81627638e+01
 -6.81627636e+01 -6.81627635e+01 -6.81627632e+01 -6.81627631e+01
 -6.81627631e+01 -6.81627593e+01 -6.81627582e+01 -6.81627578e+01
 -6.81627578e+01 -6.81627578e+01 -6.81627578e+01 -6.81627319e+01
 -5.52760970e+00 -5.52756808e+00 -5.52756717e+00 -5.52756674e+00
 -5.52756674e+00 -5.52756658e+00 -5.52756658e+00 -5.52753325e+00
 -5.52753307e+00 -5.52753307e+00 -5.52753282e+00 -5.52751075e+00
 -5.52750963e+00 -5.52750963e+00 -5.52750922e+00 -5.52750897e+00
 -5.52750896e+00 -5.52750896e+00 -5.52750862e+00 -5.52750862e+00
 -5.52750839e+00 -5.52750835e+00 -5.52750835e+00 -5.52743009e+00
 -5.52743009e+00 -5.52743005e+00 -5.52742992e+00 -5.52742992e+00
 -5.52742950e+00 -5.52742655e+00 -5.52742604e+00 -5.52742604e+00
 -5.52742527e+00 -5.52742525e+00 -5.52742524e+00 -5.52742515e+00
 -5.52742515e+00 -5.52742499e+00 -5.52742454e+00 -5.52742454e+00
 -5.52742442e+00 -5.52731524e+00 -5.52731505e+00 -5.52731505e+00
 -5.52731479e+00 -5.52729540e+00 -5.52729433e+00 -5.52729433e+00
 -5.52729393e+00 -5.52729366e+00 -5.52729363e+00 -5.52729363e+00
 -5.52729333e+00 -5.52729333e+00 -5.52729310e+00 -5.52729305e+00
 -5.52729305e+00 -5.52722259e+00 -5.52722168e+00 -5.52722129e+00
 -5.52722129e+00 -5.52722113e+00 -5.52722113e+00 -5.52714287e+00
 -3.63806755e+00 -3.63806754e+00 -3.63806741e+00 -3.63806708e+00
 -3.63806702e+00 -3.63806701e+00 -3.63806676e+00 -3.63806676e+00
 -3.63806672e+00 -3.63806644e+00 -3.63806642e+00 -3.63806641e+00
 -3.63805518e+00 -3.63805517e+00 -3.63805511e+00 -3.63805505e+00
 -3.63805490e+00 -3.63805490e+00 -3.63801295e+00 -3.63801295e+00
 -3.63801287e+00 -3.63801252e+00 -3.63801246e+00 -3.63801246e+00
 -3.63801217e+00 -3.63801202e+00 -3.63801202e+00 -3.63801202e+00
 -3.63801194e+00 -3.63801194e+00 -3.63800730e+00 -3.63800728e+00
 -3.63800725e+00 -3.63800716e+00 -3.63800712e+00 -3.63800711e+00
 -3.63800694e+00 -3.63800694e+00 -3.63799571e+00 -3.63799571e+00
 -3.63799553e+00 -3.63799532e+00 -3.63799532e+00 -3.63799508e+00
 -3.63799506e+00 -3.63799506e+00 -3.63799504e+00 -3.63799484e+00
 -3.63799483e+00 -3.63799450e+00 -3.63799186e+00 -3.63799186e+00
 -3.63799168e+00 -3.63799151e+00 -3.63799125e+00 -3.63799124e+00
 -3.63799114e+00 -3.63799113e+00 -3.63799101e+00 -3.63799101e+00
 -3.63799094e+00 -3.63799088e+00 -3.63788364e+00 -3.63788349e+00
 -3.63788348e+00 -3.63786598e+00 -3.63786592e+00 -3.63786591e+00
 -3.63786576e+00 -3.63781910e+00 -3.63781908e+00 -3.63781908e+00
 -3.63781898e+00 -3.63781884e+00 -3.63781884e+00 -3.63781150e+00
 -3.63781149e+00 -3.63781138e+00 -3.63781121e+00 -3.63781102e+00
 -3.63781098e+00 -3.63781097e+00 -3.63781097e+00 -3.63781087e+00
 -3.63781086e+00 -3.63781084e+00 -3.63781083e+00 -3.63756769e+00
 -3.63756764e+00 -3.63756757e+00 -3.63756757e+00 -3.63756757e+00
 -3.63756757e+00 -3.63756707e+00 -3.63756707e+00 -3.63756704e+00
 -3.63756704e+00 -3.63756704e+00 -3.63756695e+00 -3.63755470e+00
 -3.63755470e+00 -3.63755470e+00 -3.63755468e+00 -3.63755468e+00
 -3.63755464e+00 -3.63736948e+00 -3.63736942e+00 -3.63736942e+00
 -3.63736919e+00 -3.63736898e+00 -3.63736888e+00 -3.63736887e+00
 -3.63736882e+00 -3.63736882e+00 -3.63736881e+00 -3.63736869e+00
 -3.63736869e+00 -3.63733030e+00 -3.63733029e+00 -3.63733029e+00
 -3.63733010e+00 -3.63733010e+00 -3.63733008e+00 -3.63726055e+00
 -3.63726005e+00 -3.63726004e+00 -3.63726002e+00 -3.63725561e+00
 -3.63725561e+00 -3.63725512e+00 -3.63718273e+00 -3.63718272e+00
 -3.63718270e+00 -3.63718249e+00 -3.63718249e+00 -3.63718241e+00
 -3.63718210e+00 -3.63718209e+00 -3.63718197e+00 -3.63718181e+00
 -3.63718180e+00 -3.63718161e+00 -3.63718160e+00 -3.63718159e+00
 -3.63718149e+00 -3.63718113e+00 -3.63718109e+00 -3.63718109e+00
 -3.63718084e+00 -3.63718083e+00 -3.63718076e+00 -3.63718070e+00
 -3.63718070e+00 -3.63718026e+00 -3.63716227e+00 -3.63716227e+00
 -3.63716210e+00 -3.63716209e+00 -3.63716209e+00 -3.63716206e+00
 -3.63716189e+00 -3.63716188e+00 -3.63711817e+00 -3.63711817e+00
 -3.63711801e+00 -3.63711754e+00 -3.63711753e+00 -3.63711753e+00
 -3.63711735e+00 -3.63711720e+00 -3.63711703e+00 -3.63711703e+00
 -3.63711699e+00 -3.63711699e+00 -3.63711647e+00 -3.63711646e+00
 -3.63711646e+00 -3.63711631e+00 -3.63711630e+00 -3.63711627e+00
 -3.63709470e+00 -3.63709470e+00 -3.63709454e+00 -3.63709427e+00
 -3.63709416e+00 -3.63709416e+00 -3.63709395e+00 -3.63709388e+00
 -3.63709388e+00 -3.63709360e+00 -3.63709357e+00 -3.63709357e+00
 -2.77738595e-01 -2.21452492e-01 -2.21452086e-01 -2.21452021e-01
 -2.21451729e-01 -2.21451368e-01 -2.21451154e-01 -1.70801919e-01
 -1.70801666e-01 -1.70801576e-01 -1.70801217e-01 -1.70801023e-01
 -1.70800991e-01 -1.70800701e-01 -1.70800686e-01 -1.70800537e-01
 -1.70800516e-01 -1.70799819e-01 -1.70799618e-01 -1.55487388e-01
 -1.55486930e-01 -1.55486346e-01 -1.55485914e-01 -5.83036713e-02
 -5.83033226e-02 -5.83026713e-02 -5.83024175e-02 -5.83021856e-02
 -5.83009805e-02 -5.01301478e-02 -5.01299275e-02 -5.01296845e-02
 -5.01295176e-02 -5.01295043e-02 -5.01291560e-02 -5.01289347e-02
 -5.01288891e-02 -5.01284302e-02 -5.01282384e-02 -5.01277685e-02
 -5.01275111e-02 -1.10984626e-02 -1.10973263e-02 -1.10965851e-02
 -1.10964063e-02  6.76135641e-02  6.76143268e-02  6.76145071e-02
  6.76148536e-02  6.76150652e-02  6.76152694e-02  6.76153127e-02
  6.76154638e-02  6.76158832e-02  6.76159124e-02  6.76162342e-02
  6.76162708e-02  1.59175811e-01  1.59175890e-01  1.59175913e-01
  1.59176296e-01  1.59176378e-01  1.59176399e-01  1.59176683e-01
  1.59176717e-01  1.59176934e-01  1.59176971e-01  1.59177209e-01
  1.59177223e-01  1.67172746e-01  1.67172784e-01  1.67172893e-01
  1.67172912e-01  1.67172912e-01  1.67172982e-01  1.67173262e-01
  1.67173278e-01  1.67173433e-01  1.67173556e-01  1.67173658e-01
  1.67173664e-01  1.74159590e-01  1.74159752e-01  1.74159770e-01
  1.74159855e-01  1.74159921e-01  1.74159954e-01  1.99084227e-01
  1.99084288e-01  1.99084531e-01  1.99084776e-01  1.99085202e-01
  1.99085426e-01  2.52129875e-01  2.52130138e-01  2.52130217e-01
  2.52130296e-01  2.52130776e-01  2.52130865e-01  2.52131064e-01
  2.52131205e-01  2.52131504e-01  2.52131644e-01  2.52131744e-01
  2.52132042e-01  2.77086772e-01  2.77086805e-01  2.77087013e-01
  2.77087135e-01  2.77087878e-01  2.77087913e-01  2.77087933e-01
  2.77087990e-01  2.77088476e-01  2.77088614e-01  2.77088964e-01
  2.77089263e-01  2.81168680e-01  2.81169332e-01  2.81169353e-01
  2.81170230e-01  2.81170312e-01  2.81171372e-01  2.81171650e-01
  2.81171854e-01  3.40029527e-01  3.40031811e-01  3.40032647e-01] [0.46026911 0.46026952 0.4602697  0.46026982 0.46027016 0.46027072
 0.47961172 0.47961183 0.4796119  0.47961196 0.47961206 0.47961208
 0.51159557 0.51159561 0.51159571 0.51159587 0.54547087 0.54547088
 0.54547091 0.54547097 0.54547142 0.54547147 0.54547149 0.54547156
 0.54547175 0.54547194 0.54547195 0.54547219 0.55032906 0.55032951
 0.55033075 0.58598496 0.58598498 0.58598517 0.58598523 0.58598541
 0.58598545 0.58790817 0.58790841 0.58790861 0.58790967 0.58791017
 0.58791043 0.58791078 0.58791089 0.61585377 0.61585394 0.61585419
 0.61585459 0.61585474 0.61585496 0.61585498 0.61585536 0.61585558
 0.61585563 0.61585577 0.61585586 0.6186769  0.66042841 0.66042888
 0.66042913 0.6604295  0.66042953 0.66042962 0.66042972 0.6604298
 0.66043016 0.66043026 0.66043036 0.6604305  0.66367091 0.66367102
 0.66367119 0.66367131 0.66367142 0.66367172 0.66367172 0.66367188
 0.66367199 0.66367232 0.66367238 0.66367281 0.67477594 0.67477615
 0.6747762  0.67477622 0.67477638 0.67477643 0.67477643 0.67477651
 0.67477663 0.67477671 0.67477675 0.67477687 0.69964977 0.69964986
 0.69964992 0.69965011 0.69965018 0.69965025 0.69965026 0.69965035
 0.69965042 0.69965055 0.69965057 0.69965067 0.72526022 0.72526059
 0.7252606  0.72526068 0.72526086 0.72526097 0.72526128 0.72526129
 0.72526135 0.72526138 0.72526153 0.72526173 0.76729147 0.76729196
 0.7672922  0.76729275 0.76850386 0.82022092 0.82022107 0.82022124
 0.82022125 0.8202214  0.82022142 0.82022164 0.82022174 0.82022182
 0.8202219  0.82022193 0.82022231 0.84479832 0.84479881 0.84479919
 0.84479923 0.84479969 0.84479981 0.84913251 0.84913251 0.91200791
 0.91200833 0.91200833 0.91200848 0.9120088  0.91200889 0.9120091
 0.91200914 0.91200963 0.9120097  0.91200978 0.91200981 0.91536278
 0.91536288 0.91536332 0.91536348 0.91536385 0.91536417 0.91624585
 0.91624621 0.91624661 0.91624681 0.91624699 0.91624713 0.93639622
 0.93639666 0.93639666 0.93639673 0.93639683 0.93639687 0.94056928
 0.94056934 0.94056971 0.94056973 0.94056977 0.9405698  0.94056982
 0.9405699  0.94056992 0.94056995 0.94057033 0.94057036 0.95167266
 0.95167303 0.95167353 0.95167369 0.95167413 0.95167471 0.96732457
 0.96732471 0.96732547 0.96732594 0.96732633 0.96732635 0.96732658
 0.96732678 0.98152349 0.98152603 0.98152755 0.98152783 1.02373248
 1.02373253 1.02373266 1.02373285 1.02373309 1.02373317 1.02373352
 1.02373369 1.02373382 1.02373394 1.02373399 1.02373439 1.03536466
 1.03536493 1.03536574 1.03536695 1.04174515 1.057659   1.05765972
 1.05766021 1.0576603  1.05766087 1.05766143 1.05988432 1.05988454
 1.05988456 1.05988472 1.05988479 1.0598849  1.05988491 1.05988508
 1.05988529 1.05988531 1.05988545 1.05988557 1.07125031 1.07125033
 1.07125044 1.07125052 1.07125062 1.07125067 1.07191894 1.07191903
 1.0719198  1.07192067 1.07192088 1.07192158 1.07192175 1.07192268
 1.09391728 1.09391741 1.09391782 1.09391782 1.09391791 1.09391793
 1.09391886 1.0939189  1.09391893 1.09391895 1.09391943 1.09391943
 1.11136649 1.11136701 1.11136788 1.11136872 1.11136968 1.11137029
 1.11239666 1.11239669 1.11239681 1.11239685 1.11239686 1.11239693
 1.11239696 1.11239701 1.11239703 1.11239709 1.11239724 1.11239728
 1.17807486 1.17807489 1.17807509 1.17807534 1.17807589 1.17807596
 1.178076   1.17807612 1.17807658 1.17807693 1.17807696 1.17807698
 1.23923871 1.23923957 1.23924194 1.24468046 1.24468068 1.24468076
 1.24468112 1.24468117 1.24468123 1.24468133 1.24468156 1.24468175
 1.24468186 1.244682   1.24468208 1.26145441 1.2614546  1.26145467
 1.26145476 1.26145491 1.2614552  1.26145575 1.26145605 1.26145612
 1.2614563  1.26145642 1.26145662 1.27731312 1.27731339 1.27731348
 1.2773137  1.277314   1.27731401 1.27731443 1.27731449 1.27731474
 1.27731529 1.27731539 1.27731562 1.30391283 1.30391294 1.30391309
 1.30391313 1.3039132  1.30391343 1.30391354 1.30391357 1.30391384
 1.30391389 1.30391417 1.30391431 1.32567508 1.32567509 1.32567539
 1.325676   1.32646318 1.32646374 1.32646403 1.32646403 1.33383723
 1.33383726 1.33383727 1.3338374  1.33383789 1.33383797 1.33383798
 1.33383813 1.33383837 1.33383865 1.33383871 1.33383905 1.33404446
 1.33404455 1.33404467 1.33404481 1.334045   1.33404516 1.34479123
 1.34479129 1.34479139 1.34479151 1.3447916  1.34479165 1.34479172
 1.34479176 1.34479189 1.34479196 1.34479199 1.34479231 1.35566965
 1.35566971 1.35566976 1.35566998 1.35567    1.3556702  1.35567022
 1.35567032 1.35567037 1.35567068 1.3556707  1.35567074 1.38808708
 1.38808709 1.38808784 1.38808787 1.38808862 1.38808863 1.39027774
 1.39027796 1.39027872 1.39027884 1.39027903 1.39027908 1.39027909
 1.39027926 1.39027929 1.39027947 1.3902804  1.39028051 1.4072906
 1.40729082 1.4072917  1.40729176 1.40729263 1.40729275 1.41202848
 1.41202853 1.41202868 1.41202868 1.41202888 1.412029   1.412029
 1.4120292  1.4120292  1.4120293  1.41202944 1.4120295  1.41362327
 1.41362375 1.41362409 1.41362481 1.41362504 1.41362542 1.44865434
 1.44865434 1.44865462 1.44865474 1.44865502 1.44865502 1.47253205
 1.4725323  1.47253254 1.4725326  1.47253279 1.47253286 1.47423978
 1.47423983 1.47423986 1.47423991 1.47424027 1.47424027 1.4742404
 1.47424047 1.47424081 1.4742409  1.47424092 1.47424097 1.51026194
 1.5102623  1.51026269 1.5102632  1.51026358 1.51026379 1.51026424
 1.51026435 1.55862925 1.55862927 1.55862927 1.55862946 1.55862951
 1.55862959 1.5586296  1.55862995 1.55863008 1.55863018 1.55863023
 1.55863055 1.56072273 1.56072307 1.56072331 1.56072471 1.56072525
 1.56072585 1.56072608 1.56072638 1.5721708  1.57217163 1.5721733
 1.57217401 1.57217474 1.5721751  1.58282427 1.5828244  1.58282474
 1.59471721 1.59471721 1.6115987  1.61159926 1.6116001  1.61160025
 1.61160092 1.6116018  1.61382382 1.61382395 1.61382426 1.61382439
 1.61382449 1.61382464 1.61382588 1.613826   1.61382623 1.6138263
 1.61382648 1.61382659 1.63596217 1.63596222 1.63596239 1.63596245
 1.63596259 1.63596278 1.63596278 1.63596295 1.63596295 1.63596334
 1.63596344 1.63596362 1.6449269  1.6449269  1.64492765 1.64492914
 1.6702049  1.67020496 1.6702051  1.67020517 1.67020519 1.67020528
 1.67930738 1.67930775 1.6793081  1.67930814 1.67930818 1.67930848
 1.67930885 1.67930902 1.67930908 1.67930935 1.6793094  1.67930975
 1.72487025 1.72487722 1.72487978 1.73506683 1.73506685 1.73506699
 1.73506707 1.73506719 1.73506721 1.73506721 1.73506731 1.7350674
 1.73506742 1.73506747 1.73506775 1.74708451 1.74708457 1.7470849
 1.74708499 1.74708566 1.74708591 1.74708605 1.74708619 1.74708626
 1.74708713 1.74708722 1.74708824 1.7518842  1.75188426 1.75188441
 1.75188463 1.75188474 1.75188475 1.75188479 1.75188486 1.75188505
 1.75188511 1.75188515 1.75188522 1.78469455 1.78469457 1.78469471
 1.78469472 1.78469486 1.78469488 1.80083348 1.80083407 1.80083452
 1.8008346  1.80083521 1.80083571 1.80083676 1.80083681 1.83068689
 1.83068692 1.83068727 1.83068736 1.8306877  1.83068776 1.83493125
 1.83493138 1.83493146 1.83493216 1.8349322  1.83493306 1.83493313
 1.83493356 1.83493377 1.83493476 1.83493514 1.83493534 1.84506308
 1.84506321 1.84506321 1.84506346 1.84506358 1.8450636  1.8450637
 1.84506372 1.84506379 1.8450639  1.84506402 1.84506403 1.8521839
 1.85218411 1.8521852  1.85218668 1.85218681 1.85218706 1.85218756
 1.85218822 1.89868172 1.89868175 1.89868189 1.8986819  1.89868251
 1.89868256 1.89868259 1.8986828  1.89868283 1.89868353 1.89868356
 1.89868426 1.92702075 1.92702502 1.92702718 1.9270272  1.97096122
 1.97096146 1.97096175 1.97096221 1.97096237 1.97096267 1.97096292
 1.97096306 1.97096329 1.97096329 1.97096357 1.97096376 1.97312282
 1.97312296 1.97312333 2.12300223 2.12300409 2.12300428 2.12300431
 2.12300531 2.12300535 2.12300782 2.12300783 2.12300883 2.12300896
 2.12300989 2.12301014 2.22846447 2.2284646  2.22846474 2.22846494
 2.22846617 2.22846619 2.22846679 2.22846689 2.22846805 2.22846826
 2.22846845 2.22846859 2.24097001 2.2409714  2.24097187 2.24097288
 2.24097357 2.24097466 2.7378281  2.91419069 2.91419211 2.91419222
 2.91419254 2.91419295 2.9141931  2.91419361 2.91419369 2.914194
 2.91419421 2.91419454 2.91419492 2.94225849 2.94225932 2.94225985
 2.94225994 2.94226061 2.94226081 3.01936355 3.01936405 3.01936409
 3.01936442 3.18327445 3.18327511 3.18327527 3.18327578 3.18327588
 3.18327661 3.18327665 3.18327722 3.18327762 3.18327765 3.18327814
 3.18327835 3.19943667 3.19943835 3.19943901 3.19943922 3.19944054
 3.19944092 3.21205828 3.2120591  3.21205951 3.2120596  3.21206013
 3.21206031 3.27138017 3.30100712 3.30100748 3.30100749 3.30100811
 3.30100888 3.30100945 3.30100951 3.30100966 3.30101035 3.30101091
 3.30101129 3.30101182 3.50593731 3.50594932 3.50595588 3.5059565 ]
    CPU time for get_k_kpts  19089.09 sec, wall time    246.66 sec
    CPU time for get_j   5975.51 sec, wall time     97.98 sec
    CPU time for vj and vk  25064.79 sec, wall time    344.65 sec
E1 = -19461.439154570548  E_coul = 4327.444653031893
Extra cycle  E= -18426.0903243879  delta_E= 5.24e-10  |g|= 6.12e-05  |ddm|= 0.000262
    CPU time for scf_cycle 1046207.62 sec, wall time  15865.80 sec
    CPU time for SCF 1046253.81 sec, wall time  15872.16 sec
converged SCF energy = -18426.0903243879
{'cell': <pyscf.pbc.gto.cell.Cell object at 0x7f4968c5c410>, 'verbose': 5, 'max_memory': 4000, 'stdout': <_io.TextIOWrapper name='<stdout>' mode='w' encoding='utf-8'>, '_chkfile': <tempfile._TemporaryFileWrapper object at 0x7f49671d45d0>, 'chkfile': '/tmp/tmpxhehixmk', 'mo_energy': [array([-68.1628693 , -68.16286891, -68.16286886, ...,   3.50594932,
         3.50595588,   3.5059565 ])], 'mo_coeff': [array([[ 2.82269575e-01,  5.00614530e-07, -1.21473674e-02, ...,
         1.93935166e-02,  4.32516367e-06,  1.56553370e-02],
       [-7.68700721e-03, -1.36320300e-08,  3.30780674e-04, ...,
         2.49930505e-01,  5.57399382e-05,  2.01755758e-01],
       [-4.25123796e-03, -7.66258610e-09,  1.85918956e-04, ...,
        -5.03962363e-01, -1.12401871e-04, -4.06833670e-01],
       ...,
       [ 1.17726508e-03,  1.51850022e-06,  1.77932168e-03, ...,
         1.64080656e-01, -1.12481564e-04, -3.72443001e-01],
       [ 6.57289104e-05,  8.57420213e-05, -4.59584673e-05, ...,
        -2.53284296e-02,  3.87625138e-02,  9.30113068e-03],
       [ 1.17407868e-03,  4.62756124e-08,  1.78121686e-03, ...,
         1.64080192e-01, -1.12455629e-04, -3.72443089e-01]])], 'mo_occ': [array([2., 2., 2., ..., 0., 0., 0.])], 'e_tot': -18426.090324387882, 'converged': True, 'cycles': 9, 'scf_summary': {'nuc': -3292.095822849228, 'e1': -19461.439154570548, 'e2': 4327.444653031893}, '_opt': {None: None}, '_eri': None, 'with_df': <pyscf.pbc.df.rsdf.RSGDF object at 0x7f49542ffb90>, 'rsjk': None, 'exxdiv': None, 'conv_tol': 1e-08, 'exx_built': False, '_t0': 1046261.500357653, '_w0': 834997.849796826}


==> anc/files/timings/comparison_to_pyscf/Si_2x_supercell/pyscf_pbe_32.out <==
a = 10.86164, b = 10.86164, c = 10.86164, alpha = 90.00000, beta = 90.00000, gamma = 90.00000
lattice_vector = [[1.08616400e+01 0.00000000e+00 0.00000000e+00]
 [6.65083633e-16 1.08616400e+01 0.00000000e+00]
 [6.65083633e-16 6.65083633e-16 1.08616400e+01]]
Si 0.000000 0.000000 0.000000
Si 0.000000 2.715410 2.715410
Si 2.715410 2.715410 0.000000
Si 2.715410 0.000000 2.715410
Si 4.073110 1.357710 4.073110
Si 1.357700 1.357700 1.357700
Si 1.357710 4.073110 4.073110
Si 4.073110 4.073110 1.357700
Si 0.000000 0.000000 5.430820
Si 0.000000 2.715410 8.146230
Si 2.715410 2.715410 5.430820
Si 2.715410 0.000000 8.146230
Si 4.073110 1.357710 9.503930
Si 1.357700 1.357700 6.788520
Si 1.357710 4.073110 9.503930
Si 4.073110 4.073110 6.788520
Si 0.000000 5.430820 0.000000
Si 0.000000 8.146230 2.715410
Si 2.715410 8.146230 0.000000
Si 2.715410 5.430820 2.715410
Si 4.073110 6.788530 4.073110
Si 1.357700 6.788520 1.357700
Si 1.357710 9.503930 4.073110
Si 4.073110 9.503930 1.357700
Si 0.000000 5.430820 5.430820
Si 0.000000 8.146230 8.146230
Si 2.715410 8.146230 5.430820
Si 2.715410 5.430820 8.146230
Si 4.073110 6.788530 9.503930
Si 1.357700 6.788520 6.788520
Si 1.357710 9.503930 9.503930
Si 4.073110 9.503930 6.788520
Si 5.430820 0.000000 0.000000
Si 5.430820 2.715410 2.715410
Si 8.146230 2.715410 0.000000
Si 8.146230 0.000000 2.715410
Si 9.503930 1.357710 4.073110
Si 6.788520 1.357700 1.357700
Si 6.788530 4.073110 4.073110
Si 9.503930 4.073110 1.357700
Si 5.430820 0.000000 5.430820
Si 5.430820 2.715410 8.146230
Si 8.146230 2.715410 5.430820
Si 8.146230 0.000000 8.146230
Si 9.503930 1.357710 9.503930
Si 6.788520 1.357700 6.788520
Si 6.788530 4.073110 9.503930
Si 9.503930 4.073110 6.788520
Si 5.430820 5.430820 0.000000
Si 5.430820 8.146230 2.715410
Si 8.146230 8.146230 0.000000
Si 8.146230 5.430820 2.715410
Si 9.503930 6.788530 4.073110
Si 6.788520 6.788520 1.357700
Si 6.788530 9.503930 4.073110
Si 9.503930 9.503930 1.357700
Si 5.430820 5.430820 5.430820
Si 5.430820 8.146230 8.146230
Si 8.146230 8.146230 5.430820
Si 8.146230 5.430820 8.146230
Si 9.503930 6.788530 9.503930
Si 6.788520 6.788520 6.788520
Si 6.788530 9.503930 9.503930
Si 9.503930 9.503930 6.788520

#INFO: **** input file is /global/cfs/cdirs/m4322/diptarka/periodic-benchmark/timings/Zenodo/pyscf_pbe.py ****
import numpy as np
import sys
import os

if (len(sys.argv) < 3):
    print("Please enter xyz filename as input argument!")
    exit()

if (len(sys.argv) > 3):
    print("Too many arguments!")
    exit()

xyz_filename = sys.argv[1]

xyz_file = open(xyz_filename, "r")
xyz_lines = xyz_file.readlines()
xyz_file.close()

n_atom = int(xyz_lines[0])
xyz_lines.pop(0)

fields = xyz_lines[0].split()
xyz_lines.pop(0)
assert (fields[0] == "3D")
a = float(fields[1])
b = float(fields[2])
c = float(fields[3])
if (len(fields) == 4):
    alpha = 90
    beta  = 90
    gamma = 90
elif (len(fields) == 7):
    alpha = float(fields[4])
    beta  = float(fields[5])
    gamma = float(fields[6])
else:
    print("Incorrect unit cell description on the second line!")
    exit()

print("a = %.5f, b = %.5f, c = %.5f, alpha = %.5f, beta = %.5f, gamma = %.5f"
      %(a, b, c, alpha, beta, gamma))

alpha *= np.pi / 180.0
beta  *= np.pi / 180.0
gamma *= np.pi / 180.0
V_cell = a * b * c * np.sqrt(1.0 - np.cos(alpha)*np.cos(alpha) - np.cos(beta)*np.cos(beta) - np.cos(gamma)*np.cos(gamma) + 2*np.cos(alpha)*np.cos(beta)*np.cos(gamma))

lattice_vector = np.array([
    [ a, 0.0, 0.0, ],
    [ b * np.cos(gamma), b * np.sin(gamma), 0.0, ],
    [ c * np.cos(beta), c * (np.cos(alpha) - np.cos(beta)*np.cos(gamma)) / np.sin(gamma), V_cell / (a * b * np.sin(gamma)) ],
])

print("lattice_vector = " + str(lattice_vector))

xyz_lines = xyz_lines[:n_atom]
xyz_lines = "".join(xyz_lines)
print(xyz_lines)


from pyscf import lib
from pyscf.pbc import gto, scf, df, dft

os.environ["OMP_NUM_THREADS"] = sys.argv[2]

lib.num_threads(sys.argv[2]) 
cell = gto.M(
    atom = xyz_lines,
    basis = 'def2-svp',
    cart = True,
    a = lattice_vector,
    dimension = 3,
    precision = 1e-14,
    verbose = 5
)

mf = dft.RKS(cell, xc = "pbe", exxdiv = None).density_fit()
mf.with_df = df.RSGDF(cell)

mf.kernel()

print(mf.__dict__)

#INFO: ******************** input file end ********************


System: uname_result(system='Linux', node='nid003260', release='5.14.21-150400.24.111_12.0.91-cray_shasta_c', version='#1 SMP Mon Aug 5 07:02:07 UTC 2024 (0c4e917)', machine='x86_64')  Threads 32
Python 3.11.7 | packaged by conda-forge | (main, Dec 23 2023, 14:43:09) [GCC 12.3.0]
numpy 1.26.3  scipy 1.11.4  h5py 3.10.0
Date: Sun Oct 27 11:15:35 2024
PySCF version 2.7.0
PySCF path  /global/cfs/cdirs/m4322/software/pyscf/pyscf
GIT HEAD (branch master) 410d9608a73ad3a507b3008a6f68549288ebfc33

[CONFIG] conf_file None
[INPUT] verbose = 5
[INPUT] max_memory = 4000 
[INPUT] num. atoms = 64
[INPUT] num. electrons = 896
[INPUT] charge = 0
[INPUT] spin (= nelec alpha-beta = 2S) = 0
[INPUT] symmetry False subgroup None
[INPUT] Mole.unit = angstrom
[INPUT] Cartesian GTO integrals (6d 10f)
[INPUT] Symbol           X                Y                Z      unit          X                Y                Z       unit  Magmom
[INPUT]  1 Si     0.000000000000   0.000000000000   0.000000000000 AA    0.000000000000   0.000000000000   0.000000000000 Bohr   0.0
[INPUT]  2 Si     0.000000000000   2.715410000000   2.715410000000 AA    0.000000000000   5.131381215905   5.131381215905 Bohr   0.0
[INPUT]  3 Si     2.715410000000   2.715410000000   0.000000000000 AA    5.131381215905   5.131381215905   0.000000000000 Bohr   0.0
[INPUT]  4 Si     2.715410000000   0.000000000000   2.715410000000 AA    5.131381215905   0.000000000000   5.131381215905 Bohr   0.0
[INPUT]  5 Si     4.073110000000   1.357710000000   4.073110000000 AA    7.697062375227   2.565700056583   7.697062375227 Bohr   0.0
[INPUT]  6 Si     1.357700000000   1.357700000000   1.357700000000 AA    2.565681159322   2.565681159322   2.565681159322 Bohr   0.0
[INPUT]  7 Si     1.357710000000   4.073110000000   4.073110000000 AA    2.565700056583   7.697062375227   7.697062375227 Bohr   0.0
[INPUT]  8 Si     4.073110000000   4.073110000000   1.357700000000 AA    7.697062375227   7.697062375227   2.565681159322 Bohr   0.0
[INPUT]  9 Si     0.000000000000   0.000000000000   5.430820000000 AA    0.000000000000   0.000000000000  10.262762431810 Bohr   0.0
[INPUT] 10 Si     0.000000000000   2.715410000000   8.146230000000 AA    0.000000000000   5.131381215905  15.394143647716 Bohr   0.0
[INPUT] 11 Si     2.715410000000   2.715410000000   5.430820000000 AA    5.131381215905   5.131381215905  10.262762431810 Bohr   0.0
[INPUT] 12 Si     2.715410000000   0.000000000000   8.146230000000 AA    5.131381215905   0.000000000000  15.394143647716 Bohr   0.0
[INPUT] 13 Si     4.073110000000   1.357710000000   9.503930000000 AA    7.697062375227   2.565700056583  17.959824807038 Bohr   0.0
[INPUT] 14 Si     1.357700000000   1.357700000000   6.788520000000 AA    2.565681159322   2.565681159322  12.828443591132 Bohr   0.0
[INPUT] 15 Si     1.357710000000   4.073110000000   9.503930000000 AA    2.565700056583   7.697062375227  17.959824807038 Bohr   0.0
[INPUT] 16 Si     4.073110000000   4.073110000000   6.788520000000 AA    7.697062375227   7.697062375227  12.828443591132 Bohr   0.0
[INPUT] 17 Si     0.000000000000   5.430820000000   0.000000000000 AA    0.000000000000  10.262762431810   0.000000000000 Bohr   0.0
[INPUT] 18 Si     0.000000000000   8.146230000000   2.715410000000 AA    0.000000000000  15.394143647716   5.131381215905 Bohr   0.0
[INPUT] 19 Si     2.715410000000   8.146230000000   0.000000000000 AA    5.131381215905  15.394143647716   0.000000000000 Bohr   0.0
[INPUT] 20 Si     2.715410000000   5.430820000000   2.715410000000 AA    5.131381215905  10.262762431810   5.131381215905 Bohr   0.0
[INPUT] 21 Si     4.073110000000   6.788530000000   4.073110000000 AA    7.697062375227  12.828462488394   7.697062375227 Bohr   0.0
[INPUT] 22 Si     1.357700000000   6.788520000000   1.357700000000 AA    2.565681159322  12.828443591132   2.565681159322 Bohr   0.0
[INPUT] 23 Si     1.357710000000   9.503930000000   4.073110000000 AA    2.565700056583  17.959824807038   7.697062375227 Bohr   0.0
[INPUT] 24 Si     4.073110000000   9.503930000000   1.357700000000 AA    7.697062375227  17.959824807038   2.565681159322 Bohr   0.0
[INPUT] 25 Si     0.000000000000   5.430820000000   5.430820000000 AA    0.000000000000  10.262762431810  10.262762431810 Bohr   0.0
[INPUT] 26 Si     0.000000000000   8.146230000000   8.146230000000 AA    0.000000000000  15.394143647716  15.394143647716 Bohr   0.0
[INPUT] 27 Si     2.715410000000   8.146230000000   5.430820000000 AA    5.131381215905  15.394143647716  10.262762431810 Bohr   0.0
[INPUT] 28 Si     2.715410000000   5.430820000000   8.146230000000 AA    5.131381215905  10.262762431810  15.394143647716 Bohr   0.0
[INPUT] 29 Si     4.073110000000   6.788530000000   9.503930000000 AA    7.697062375227  12.828462488394  17.959824807038 Bohr   0.0
[INPUT] 30 Si     1.357700000000   6.788520000000   6.788520000000 AA    2.565681159322  12.828443591132  12.828443591132 Bohr   0.0
[INPUT] 31 Si     1.357710000000   9.503930000000   9.503930000000 AA    2.565700056583  17.959824807038  17.959824807038 Bohr   0.0
[INPUT] 32 Si     4.073110000000   9.503930000000   6.788520000000 AA    7.697062375227  17.959824807038  12.828443591132 Bohr   0.0
[INPUT] 33 Si     5.430820000000   0.000000000000   0.000000000000 AA   10.262762431810   0.000000000000   0.000000000000 Bohr   0.0
[INPUT] 34 Si     5.430820000000   2.715410000000   2.715410000000 AA   10.262762431810   5.131381215905   5.131381215905 Bohr   0.0
[INPUT] 35 Si     8.146230000000   2.715410000000   0.000000000000 AA   15.394143647716   5.131381215905   0.000000000000 Bohr   0.0
[INPUT] 36 Si     8.146230000000   0.000000000000   2.715410000000 AA   15.394143647716   0.000000000000   5.131381215905 Bohr   0.0
[INPUT] 37 Si     9.503930000000   1.357710000000   4.073110000000 AA   17.959824807038   2.565700056583   7.697062375227 Bohr   0.0
[INPUT] 38 Si     6.788520000000   1.357700000000   1.357700000000 AA   12.828443591132   2.565681159322   2.565681159322 Bohr   0.0
[INPUT] 39 Si     6.788530000000   4.073110000000   4.073110000000 AA   12.828462488394   7.697062375227   7.697062375227 Bohr   0.0
[INPUT] 40 Si     9.503930000000   4.073110000000   1.357700000000 AA   17.959824807038   7.697062375227   2.565681159322 Bohr   0.0
[INPUT] 41 Si     5.430820000000   0.000000000000   5.430820000000 AA   10.262762431810   0.000000000000  10.262762431810 Bohr   0.0
[INPUT] 42 Si     5.430820000000   2.715410000000   8.146230000000 AA   10.262762431810   5.131381215905  15.394143647716 Bohr   0.0
[INPUT] 43 Si     8.146230000000   2.715410000000   5.430820000000 AA   15.394143647716   5.131381215905  10.262762431810 Bohr   0.0
[INPUT] 44 Si     8.146230000000   0.000000000000   8.146230000000 AA   15.394143647716   0.000000000000  15.394143647716 Bohr   0.0
[INPUT] 45 Si     9.503930000000   1.357710000000   9.503930000000 AA   17.959824807038   2.565700056583  17.959824807038 Bohr   0.0
[INPUT] 46 Si     6.788520000000   1.357700000000   6.788520000000 AA   12.828443591132   2.565681159322  12.828443591132 Bohr   0.0
[INPUT] 47 Si     6.788530000000   4.073110000000   9.503930000000 AA   12.828462488394   7.697062375227  17.959824807038 Bohr   0.0
[INPUT] 48 Si     9.503930000000   4.073110000000   6.788520000000 AA   17.959824807038   7.697062375227  12.828443591132 Bohr   0.0
[INPUT] 49 Si     5.430820000000   5.430820000000   0.000000000000 AA   10.262762431810  10.262762431810   0.000000000000 Bohr   0.0
[INPUT] 50 Si     5.430820000000   8.146230000000   2.715410000000 AA   10.262762431810  15.394143647716   5.131381215905 Bohr   0.0
[INPUT] 51 Si     8.146230000000   8.146230000000   0.000000000000 AA   15.394143647716  15.394143647716   0.000000000000 Bohr   0.0
[INPUT] 52 Si     8.146230000000   5.430820000000   2.715410000000 AA   15.394143647716  10.262762431810   5.131381215905 Bohr   0.0
[INPUT] 53 Si     9.503930000000   6.788530000000   4.073110000000 AA   17.959824807038  12.828462488394   7.697062375227 Bohr   0.0
[INPUT] 54 Si     6.788520000000   6.788520000000   1.357700000000 AA   12.828443591132  12.828443591132   2.565681159322 Bohr   0.0
[INPUT] 55 Si     6.788530000000   9.503930000000   4.073110000000 AA   12.828462488394  17.959824807038   7.697062375227 Bohr   0.0
[INPUT] 56 Si     9.503930000000   9.503930000000   1.357700000000 AA   17.959824807038  17.959824807038   2.565681159322 Bohr   0.0
[INPUT] 57 Si     5.430820000000   5.430820000000   5.430820000000 AA   10.262762431810  10.262762431810  10.262762431810 Bohr   0.0
[INPUT] 58 Si     5.430820000000   8.146230000000   8.146230000000 AA   10.262762431810  15.394143647716  15.394143647716 Bohr   0.0
[INPUT] 59 Si     8.146230000000   8.146230000000   5.430820000000 AA   15.394143647716  15.394143647716  10.262762431810 Bohr   0.0
[INPUT] 60 Si     8.146230000000   5.430820000000   8.146230000000 AA   15.394143647716  10.262762431810  15.394143647716 Bohr   0.0
[INPUT] 61 Si     9.503930000000   6.788530000000   9.503930000000 AA   17.959824807038  12.828462488394  17.959824807038 Bohr   0.0
[INPUT] 62 Si     6.788520000000   6.788520000000   6.788520000000 AA   12.828443591132  12.828443591132  12.828443591132 Bohr   0.0
[INPUT] 63 Si     6.788530000000   9.503930000000   9.503930000000 AA   12.828462488394  17.959824807038  17.959824807038 Bohr   0.0
[INPUT] 64 Si     9.503930000000   9.503930000000   6.788520000000 AA   17.959824807038  17.959824807038  12.828443591132 Bohr   0.0
[INPUT] ---------------- BASIS SET ---------------- 
[INPUT] l, kappa, [nprim/nctr], expnt,             c_1 c_2 ...
[INPUT] Si
[INPUT] 0    0    [5    /1   ]  6903.7118686      0.0013373962995
                                1038.4346419      0.0099966546241
                                235.8758148       0.044910165101
                                66.069385169      0.1146363854
                                20.247945761      0.10280063858
[INPUT] 0    0    [3    /1   ]  34.35348173       0.07083728501
                                3.6370788192      -0.43028836252
                                1.4002048599      -0.41382774969
[INPUT] 0    0    [1    /1   ]  0.20484414805        1
[INPUT] 0    0    [1    /1   ]  0.077994095468       1
[INPUT] 1    0    [5    /1   ]  179.83907373      0.0061916656462
                                41.907258846      0.043399431982
                                12.955294367      0.15632019351
                                4.4383267393      0.29419996982
                                1.5462247904      0.23536823814
[INPUT] 1    0    [1    /1   ]  0.35607612302        1
[INPUT] 1    0    [1    /1   ]  0.10008513762        1
[INPUT] 2    0    [1    /1   ]  0.35                 1

Ewald components = 1256.82965264073, -4555.39855795267, 6.47308246271394
nuclear repulsion = -3292.09582284923
number of shells = 512
number of NR pGTOs = 2368
number of NR cGTOs = 1216
basis = def2-svp
ecp = {}
CPU time:         4.31
lattice vectors  a1 [20.525524864, 0.000000000, 0.000000000]
                 a2 [0.000000000, 20.525524864, 0.000000000]
                 a3 [0.000000000, 0.000000000, 20.525524864]
dimension = 3
low_dim_ft_type = None
Cell volume = 8647.35
rcut = 31.340826108430313 (nimgs = [2 2 2])
lattice sum = 279 cells
precision = 1e-14
pseudo = None
ke_cutoff = 854193.3020676001
    = [8541 8541 8541] mesh (623054684421 PWs)


******** <class 'pyscf.pbc.dft.rks.RKS'> ********
method = RKS
initial guess = minao
damping factor = 0
level_shift factor = 0
DIIS = <class 'pyscf.scf.diis.CDIIS'>
diis_start_cycle = 1
diis_space = 8
diis_damp = 0
SCF conv_tol = 1e-08
SCF conv_tol_grad = None
SCF max_cycles = 50
direct_scf = True
direct_scf_tol = 1e-13
chkfile to save SCF result = /tmp/tmpu6__13qm
max_memory 4000 MB (current use 134 MB)
******** PBC SCF flags ********
kpt = [0. 0. 0.]
Exchange divergence treatment (exxdiv) = None
DF object = <pyscf.pbc.df.rsdf.RSGDF object at 0x7fe40d414850>
XC functionals = pbe
small_rho_cutoff = 1e-07
radial grids: 
    Treutler-Ahlrichs [JCP 102, 346 (1995); DOI:10.1063/1.469408] (M4) radial grids
    
becke partition: Becke, JCP 88, 2547 (1988); DOI:10.1063/1.454033
pruning grids: <function nwchem_prune at 0x7fe40caed580>
grids dens level: 3
symmetrized grids: False
atomic radii adjust function: <function treutler_atomic_radii_adjust at 0x7fe40caee340>
Set gradient conv threshold to 0.0001
Initial guess from minao.
Big error detected in the electron number of initial guess density matrix (Ne/cell = 895.825)!
  This can cause huge error in Fock matrix and lead to instability in SCF for low-dimensional systems.
  DM is normalized wrt the number of electrons 896
kmesh for bvk-cell = [1 1 1]


******** <class 'pyscf.pbc.df.rsdf_builder._RSNucBuilder'> ********
mesh = [45 45 45] (91125 PWs)
ke_cutoff = 22.677050119349712
omega = 0.49800659635537037
exclude_d_aux = False
exclude_dd_block = True
j2c_eig_always = False
has_long_range = True
Set _RSNucBuilder.direct_scf_tol to 2.73857e-18
rs_cell.nbas 704 nao 1536
No. smooth_bas in rs_cell 128
sup-mol nbas = 5983 cGTO = 13316 pGTO = 17581
sup-mol-ft nbas = 14079 cGTO = 31597 pGTO = 46041
    CPU time for int3c kernel initialization      3.25 sec, wall time      0.10 sec
Set ft_ao cutoff to 1e-15
    CPU time for get_nuc   5889.19 sec, wall time    217.83 sec
atom Si rad-grids = 80, ang-grids = [ 50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50
  50  50  50  50  50  86  86  86  86  86  86  86  86  86  86  86  86  86
 350 350 350 350 350 350 350 350 434 434 434 434 434 434 434 434 434 434
 434 434 434 434 434 434 434 434 350 350 350 350 350 350 350 350 350 350
 350 350 350 350 350 350 350 350]
tot grids = 1257914
cell vol = 8647.34556  sum(weights) = 8665.64496
Drop grids 329746
    CPU time for setting up grids   2832.32 sec, wall time     92.65 sec
nelec by numeric integration = 896.1083530175782
    CPU time for vxc   3740.20 sec, wall time    121.03 sec
Default auxbasis def2-svp-jkfit is used for Si def2-svp
num shells = 2432, num cGTOs = 9920


******** <class 'pyscf.pbc.df.rsdf.RSGDF'> ********
cell num shells = 512, num cGTOs = 1216, num pGTOs = 2368
use_bvk = True
precision_R = 1e-16
precision_G = 1e-14
j2c_eig_always = False
omega = 0.3
ke_cutoff = 7.102720056256888
mesh_compact = [27 27 27] (19683 PWs)
auxbasis = {'Si': 'def2-svp-jkfit'}
auxcell precision= 1e-14
auxcell rcut = 32.919656632051165
omega_j2c = 0.4
mesh_j2c = [33 33 33] (35937 PWs)
auxcell num shells = 2432, num cGTOs = 9920, num pGTOs = 10688
exp_to_discard = None
_cderi_to_save = /tmp/tmpavwa86s6
len(kpts) = 1
kmesh for bvk-cell = [1 1 1]
rs_cell.nbas 704 nao 1536
No. smooth_bas in rs_cell 0
sup-mol-ft nbas = 12924 cGTO = 29074 pGTO = 41607
j3c prescreening: cell rcut 41.31 Bohr  keep 117 imgs
Using PBCsr3c_gs2 to evaluate SR integrals
Set ft_ao cutoff to 1e-15
    CPU time for int2c2e    635.96 sec, wall time     20.71 sec
cond = -1.412e+13, drop 361 bfns
    CPU time for sr jk   4319.40 sec, wall time     58.45 sec
    CPU time for vj and vk 346007.18 sec, wall time  10566.98 sec
E1 = -19492.177958761342  Ecoul = 5589.874916008659  Exc = -1334.6782217932064
init E= -18529.0770873951
    CPU time for initialize scf 355674.86 sec, wall time  10907.19 sec
  HOMO = 0.268310457786135  LUMO = 0.301448623482045
  mo_energy =
[-6.49012713e+01 -6.49005745e+01 -6.49005745e+01 -6.49005569e+01
 -6.48999008e+01 -6.48999007e+01 -6.48998866e+01 -6.48992088e+01
 -6.48987505e+01 -6.48987505e+01 -6.48987344e+01 -6.48980270e+01
 -6.48980269e+01 -6.48980210e+01 -6.48980155e+01 -6.48980039e+01
 -6.48980038e+01 -6.48975332e+01 -6.48975137e+01 -6.48975137e+01
 -6.48967673e+01 -6.48967671e+01 -6.48967508e+01 -6.48960989e+01
 -6.48960789e+01 -6.48960789e+01 -6.48955076e+01 -6.48929675e+01
 -6.48929464e+01 -6.48929463e+01 -6.48926800e+01 -6.48926800e+01
 -6.48926746e+01 -6.48926639e+01 -6.48926580e+01 -6.48926580e+01
 -6.48926393e+01 -6.48926392e+01 -6.48926269e+01 -6.48916364e+01
 -6.48916364e+01 -6.48916296e+01 -6.48916187e+01 -6.48916095e+01
 -6.48916095e+01 -6.48914812e+01 -6.48914811e+01 -6.48914764e+01
 -6.48914725e+01 -6.48914612e+01 -6.48914611e+01 -6.48909205e+01
 -6.48909203e+01 -6.48909049e+01 -6.48891100e+01 -6.48891100e+01
 -6.48890973e+01 -6.48889679e+01 -6.48889502e+01 -6.48889502e+01
 -6.48886936e+01 -6.48886936e+01 -6.48886788e+01 -6.48879408e+01
 -4.58927710e+00 -4.58892546e+00 -4.58892546e+00 -4.58891284e+00
 -4.58856779e+00 -4.58856764e+00 -4.58856585e+00 -4.58820946e+00
 -4.58780775e+00 -4.58780774e+00 -4.58779853e+00 -4.58744097e+00
 -4.58744088e+00 -4.58743902e+00 -4.58743322e+00 -4.58743117e+00
 -4.58743109e+00 -4.58719447e+00 -4.58718609e+00 -4.58718609e+00
 -4.58664481e+00 -4.58664466e+00 -4.58663773e+00 -4.58625892e+00
 -4.58625010e+00 -4.58625010e+00 -4.58601130e+00 -4.58434222e+00
 -4.58433401e+00 -4.58433399e+00 -4.58433152e+00 -4.58433138e+00
 -4.58432435e+00 -4.58422802e+00 -4.58422802e+00 -4.58422598e+00
 -4.58420717e+00 -4.58420474e+00 -4.58420474e+00 -4.58364145e+00
 -4.58364142e+00 -4.58363519e+00 -4.58363502e+00 -4.58363222e+00
 -4.58363219e+00 -4.58356743e+00 -4.58356732e+00 -4.58356606e+00
 -4.58356218e+00 -4.58355676e+00 -4.58355665e+00 -4.58339447e+00
 -4.58339432e+00 -4.58339186e+00 -4.58218662e+00 -4.58218662e+00
 -4.58217912e+00 -4.58191474e+00 -4.58190678e+00 -4.58190590e+00
 -4.58190590e+00 -4.58190460e+00 -4.58190460e+00 -4.58152883e+00
 -3.00059390e+00 -3.00059387e+00 -3.00052177e+00 -3.00018829e+00
 -3.00018824e+00 -3.00017442e+00 -3.00012855e+00 -3.00009891e+00
 -3.00009888e+00 -3.00000029e+00 -2.99989626e+00 -2.99989624e+00
 -2.99980359e+00 -2.99977286e+00 -2.99977281e+00 -2.99973495e+00
 -2.99973491e+00 -2.99969810e+00 -2.99954372e+00 -2.99954008e+00
 -2.99953996e+00 -2.99934472e+00 -2.99934472e+00 -2.99922958e+00
 -2.99893855e+00 -2.99893853e+00 -2.99891248e+00 -2.99882066e+00
 -2.99882066e+00 -2.99881804e+00 -2.99877941e+00 -2.99877939e+00
 -2.99873387e+00 -2.99869003e+00 -2.99867259e+00 -2.99867252e+00
 -2.99859870e+00 -2.99859863e+00 -2.99858338e+00 -2.99854083e+00
 -2.99854074e+00 -2.99852410e+00 -2.99851959e+00 -2.99851951e+00
 -2.99850915e+00 -2.99845063e+00 -2.99843947e+00 -2.99843944e+00
 -2.99842231e+00 -2.99841566e+00 -2.99841564e+00 -2.99827454e+00
 -2.99827083e+00 -2.99827083e+00 -2.99810090e+00 -2.99810088e+00
 -2.99809013e+00 -2.99801944e+00 -2.99800704e+00 -2.99800702e+00
 -2.99771147e+00 -2.99771132e+00 -2.99770063e+00 -2.99769076e+00
 -2.99766014e+00 -2.99766002e+00 -2.99762782e+00 -2.99759980e+00
 -2.99759967e+00 -2.99728246e+00 -2.99728246e+00 -2.99727049e+00
 -2.99726293e+00 -2.99726293e+00 -2.99726220e+00 -2.99723229e+00
 -2.99722076e+00 -2.99722076e+00 -2.99704340e+00 -2.99700712e+00
 -2.99700712e+00 -2.99550799e+00 -2.99549635e+00 -2.99549634e+00
 -2.99540569e+00 -2.99540569e+00 -2.99539432e+00 -2.99536322e+00
 -2.99533347e+00 -2.99533335e+00 -2.99527075e+00 -2.99527063e+00
 -2.99526502e+00 -2.99523239e+00 -2.99523237e+00 -2.99521083e+00
 -2.99520028e+00 -2.99520025e+00 -2.99519296e+00 -2.99515933e+00
 -2.99515659e+00 -2.99515656e+00 -2.99513673e+00 -2.99510961e+00
 -2.99510947e+00 -2.99505038e+00 -2.99504166e+00 -2.99504166e+00
 -2.99503239e+00 -2.99502973e+00 -2.99502973e+00 -2.99496485e+00
 -2.99496485e+00 -2.99494814e+00 -2.99488801e+00 -2.99486670e+00
 -2.99486669e+00 -2.99471650e+00 -2.99470295e+00 -2.99470287e+00
 -2.99469232e+00 -2.99469225e+00 -2.99468412e+00 -2.99455274e+00
 -2.99453069e+00 -2.99453068e+00 -2.99450692e+00 -2.99450690e+00
 -2.99449111e+00 -2.99449095e+00 -2.99449088e+00 -2.99448033e+00
 -2.99445721e+00 -2.99445266e+00 -2.99445260e+00 -2.99441817e+00
 -2.99441767e+00 -2.99441766e+00 -2.99438114e+00 -2.99438087e+00
 -2.99438086e+00 -2.99436035e+00 -2.99434327e+00 -2.99434319e+00
 -2.99432532e+00 -2.99432523e+00 -2.99432197e+00 -2.99432055e+00
 -2.99430563e+00 -2.99430557e+00 -2.99426938e+00 -2.99426932e+00
 -2.99426654e+00 -2.99419566e+00 -2.99419551e+00 -2.99415441e+00
 -2.99415170e+00 -2.99415163e+00 -2.99414101e+00 -2.99413294e+00
 -2.99413287e+00 -2.99413035e+00 -2.99314210e+00 -2.99314207e+00
 -2.99311416e+00 -2.99291231e+00 -2.99291228e+00 -2.99290560e+00
 -2.99288506e+00 -2.99288505e+00 -2.99286854e+00 -2.99286648e+00
 -2.99286645e+00 -2.99274074e+00 -2.99265136e+00 -2.99264627e+00
 -2.99264626e+00 -2.99263409e+00 -2.99263407e+00 -2.99262490e+00
 -2.99262270e+00 -2.99260664e+00 -2.99260661e+00 -2.99257235e+00
 -2.99256649e+00 -2.99256648e+00 -2.99254943e+00 -2.99254942e+00
 -2.99253907e+00 -2.99219016e+00 -2.99212249e+00 -2.99212247e+00
 -1.69878388e-01 -1.30564635e-01 -1.30496496e-01 -1.30496353e-01
 -1.30383135e-01 -1.30072011e-01 -1.30071866e-01 -9.53511853e-02
 -9.52830153e-02 -9.52829289e-02 -9.50154687e-02 -9.50094568e-02
 -9.50092431e-02 -9.48386727e-02 -9.48381980e-02 -9.48230216e-02
 -9.47680725e-02 -9.44184567e-02 -9.44182806e-02 -8.45173605e-02
 -8.40906466e-02 -8.40904402e-02 -8.37702147e-02 -1.81274183e-02
 -1.79927526e-02 -1.79924605e-02 -1.77332087e-02 -1.77330703e-02
 -1.76238224e-02 -1.20379916e-02 -1.20153716e-02 -1.20151912e-02
 -1.19511832e-02 -1.19511756e-02 -1.19103083e-02 -1.17405731e-02
 -1.16652989e-02 -1.16652011e-02 -1.15499627e-02 -1.15497491e-02
 -1.14792431e-02  1.24920454e-02  1.25669200e-02  1.25670228e-02
  1.27637708e-02  6.77604280e-02  6.77901137e-02  6.77904885e-02
  6.78652706e-02  6.78985376e-02  6.78988229e-02  6.79095393e-02
  6.79499637e-02  6.79500193e-02  6.79527037e-02  6.80697543e-02
  6.80699832e-02  1.26583953e-01  1.26584000e-01  1.26608429e-01
  1.26661658e-01  1.26673453e-01  1.26673500e-01  1.26704475e-01
  1.26778921e-01  1.26778968e-01  1.26840197e-01  1.26840359e-01
  1.26883071e-01  1.30712430e-01  1.30774450e-01  1.30774493e-01
  1.30780850e-01  1.30825104e-01  1.30825119e-01  1.30876881e-01
  1.30887994e-01  1.30888159e-01  1.30964535e-01  1.30964554e-01
  1.30973009e-01  1.40330102e-01  1.40400832e-01  1.40400873e-01
  1.40402706e-01  1.40428556e-01  1.40428593e-01  1.62809729e-01
  1.62809764e-01  1.62871112e-01  1.62906017e-01  1.62984306e-01
  1.62984718e-01  1.98246541e-01  1.98246921e-01  1.98300971e-01
  1.98334091e-01  1.98415332e-01  1.98415361e-01  1.98599744e-01
  1.98667433e-01  1.98667512e-01  1.98692186e-01  1.98692433e-01
  1.98762278e-01  2.18537781e-01  2.18538125e-01  2.18593692e-01
  2.18729392e-01  2.18753683e-01  2.18753901e-01  2.18811881e-01
  2.18849457e-01  2.18849468e-01  2.18940889e-01  2.18941186e-01
  2.19170318e-01  2.23012018e-01  2.23012402e-01  2.23331046e-01
  2.23412786e-01  2.23448816e-01  2.23449396e-01  2.23665357e-01
  2.23665530e-01  2.68182556e-01  2.68183178e-01  2.68310458e-01
  3.01448623e-01  3.01523421e-01  3.01523464e-01  3.01696165e-01
  3.01696662e-01  3.01786274e-01  3.15642887e-01  3.15702751e-01
  3.15702831e-01  3.15815888e-01  3.15815971e-01  3.15816365e-01
  3.31811514e-01  3.31961228e-01  3.31961324e-01  3.32085046e-01
  3.66003581e-01  3.66033334e-01  3.66033680e-01  3.66255665e-01
  3.66283390e-01  3.66283404e-01  3.66297969e-01  3.66298322e-01
  3.66308701e-01  3.66384712e-01  3.66424911e-01  3.66424934e-01
  3.68448221e-01  3.68460625e-01  3.68460978e-01  3.99815122e-01
  4.00997211e-01  4.00997303e-01  4.01011384e-01  4.01169557e-01
  4.01169652e-01  4.01285275e-01  4.01595520e-01  4.01596092e-01
  4.01691282e-01  4.01776145e-01  4.01776560e-01  4.01785320e-01
  4.01788644e-01  4.01788920e-01  4.35349276e-01  4.35349453e-01
  4.35355682e-01  4.35367047e-01  4.35381790e-01  4.35382246e-01
  4.35438228e-01  4.35459040e-01  4.35459114e-01  4.35503143e-01
  4.35503166e-01  4.35516923e-01  4.51897962e-01  4.51898150e-01
  4.51942209e-01  4.51986354e-01  4.51988988e-01  4.51989178e-01
  4.52026555e-01  4.52026843e-01  4.52057724e-01  4.52091313e-01
  4.52091474e-01  4.52183029e-01  4.62502923e-01  4.62519135e-01
  4.62519284e-01  4.62555425e-01  4.62556627e-01  4.62556650e-01
  4.62598626e-01  4.62598677e-01  4.62602008e-01  4.62628549e-01
  4.62628606e-01  4.62673936e-01  4.69593263e-01  4.69678723e-01
  4.69678853e-01  4.69746204e-01  4.69746288e-01  4.69766348e-01
  4.69795780e-01  4.69806614e-01  4.69806638e-01  4.69884972e-01
  4.69916290e-01  4.69916651e-01  4.88489160e-01  4.88489302e-01
  4.88510194e-01  4.88545331e-01  4.88546198e-01  4.88546277e-01
  4.88584804e-01  4.88630311e-01  4.88630336e-01  4.88654856e-01
  4.88654876e-01  4.88674257e-01  5.04897927e-01  5.04926529e-01
  5.04926706e-01  5.05046082e-01  5.05062069e-01  5.05062184e-01
  5.05155065e-01  5.05163119e-01  5.05163133e-01  5.05223652e-01
  5.05372464e-01  5.05372495e-01  5.68176606e-01  5.68424888e-01
  5.68425426e-01  5.68702958e-01  5.70168074e-01  5.93054493e-01
  5.93054585e-01  5.93087549e-01  5.93138991e-01  5.93147406e-01
  5.93147627e-01  5.93232799e-01  5.93232865e-01  5.93262004e-01
  5.93271306e-01  5.93271389e-01  5.93408897e-01  5.98528999e-01
  5.98580729e-01  5.98606521e-01  5.98606716e-01  5.98735849e-01
  5.98736047e-01  6.12495110e-01  6.12495111e-01  6.48934126e-01
  6.48934262e-01  6.49010135e-01  6.49011439e-01  6.49102135e-01
  6.49102717e-01  6.57941633e-01  6.57961328e-01  6.57961410e-01
  6.58005731e-01  6.58010167e-01  6.58010257e-01  6.58044119e-01
  6.58049172e-01  6.58049204e-01  6.58121893e-01  6.58161753e-01
  6.58162015e-01  6.66770987e-01  6.66771240e-01  6.66798673e-01
  6.67082182e-01  6.67082436e-01  6.67222608e-01  6.79245469e-01
  6.79289310e-01  6.79289616e-01  6.79306940e-01  6.79306965e-01
  6.79329963e-01  6.79553794e-01  6.79557568e-01  6.79557787e-01
  6.79565453e-01  6.79580036e-01  6.79580141e-01  7.04839871e-01
  7.04839979e-01  7.04982489e-01  7.04994992e-01  7.05149938e-01
  7.05150712e-01  7.05626480e-01  7.05656053e-01  7.05656105e-01
  7.05666346e-01  7.05775348e-01  7.05775402e-01  7.11434220e-01
  7.11434439e-01  7.11484081e-01  7.11484679e-01  7.11484685e-01
  7.11531861e-01  7.11669898e-01  7.11670351e-01  7.21677197e-01
  7.21725649e-01  7.21725985e-01  7.21848346e-01  7.57781481e-01
  7.57836801e-01  7.57836808e-01  7.57972930e-01  7.75858100e-01
  7.75879557e-01  7.75879934e-01  7.75910728e-01  7.75911060e-01
  7.75921011e-01  7.76432414e-01  7.76468334e-01  7.76468388e-01
  7.76516131e-01  7.76516224e-01  7.76536981e-01  7.76580287e-01
  7.76594149e-01  7.76594237e-01  7.76595331e-01  7.76744215e-01
  7.76744230e-01  7.88217982e-01  7.88218248e-01  7.88277499e-01
  7.88336602e-01  7.88336718e-01  7.88343458e-01  7.88412007e-01
  7.88412424e-01  8.15159036e-01  8.15159078e-01  8.15190640e-01
  8.15373125e-01  8.15398979e-01  8.15399084e-01  8.15424413e-01
  8.15424851e-01  8.15427403e-01  8.15638326e-01  8.15638522e-01
  8.15664117e-01  8.21168446e-01  8.21177753e-01  8.21177759e-01
  8.21252962e-01  8.21253134e-01  8.21267337e-01  8.21325033e-01
  8.21325203e-01  8.21331921e-01  8.21344406e-01  8.21459204e-01
  8.21459437e-01  8.25120050e-01  8.25120123e-01  8.25133381e-01
  8.25156526e-01  8.25166072e-01  8.25166248e-01  8.25305205e-01
  8.25305402e-01  8.25313347e-01  8.25319201e-01  8.25322901e-01
  8.25322956e-01  8.30773981e-01  8.30774112e-01  8.30803453e-01
  8.31010252e-01  8.31010378e-01  8.31015235e-01  8.33081118e-01
  8.33125059e-01  8.33125114e-01  8.33236035e-01  8.33236106e-01
  8.33302539e-01  8.39485498e-01  8.82333910e-01  8.82375295e-01
  8.82375705e-01  8.82422728e-01  8.82423215e-01  8.82469293e-01
  8.82498324e-01  8.82498377e-01  8.82567140e-01  8.82636159e-01
  8.82727118e-01  8.82727235e-01  9.34628835e-01  9.34633005e-01
  9.34633841e-01  9.42981327e-01  9.43048104e-01  9.43048157e-01
  9.43146465e-01  9.43146611e-01  9.43147075e-01  9.43202101e-01
  9.43202186e-01  9.43206819e-01  9.43324073e-01  9.43339995e-01
  9.43340060e-01  9.74187542e-01  9.74188094e-01  9.74203468e-01
  9.74213333e-01  9.74218465e-01  9.74218691e-01  9.74265133e-01
  9.74265454e-01  9.74304161e-01  9.74304533e-01  9.74325032e-01
  9.74391812e-01  9.78476426e-01  9.78501445e-01  9.78501518e-01
  9.78525236e-01  9.78525311e-01  9.78529121e-01  9.78562113e-01
  9.78589185e-01  9.78589359e-01  9.78594728e-01  9.78594772e-01
  9.78597704e-01  1.03444918e+00  1.03452688e+00  1.03452703e+00
  1.03464399e+00  1.03870411e+00  1.03870417e+00  1.03872077e+00
  1.03872714e+00  1.03876534e+00  1.03876550e+00  1.03901600e+00
  1.03903988e+00  1.03904007e+00  1.03911491e+00  1.03911491e+00
  1.03913076e+00  1.03981669e+00  1.03981671e+00  1.03985358e+00
  1.03996348e+00  1.03998865e+00  1.03998885e+00  1.04008224e+00
  1.04009706e+00  1.04009709e+00  1.04018198e+00  1.04018207e+00
  1.04036212e+00  1.04231367e+00  1.04241334e+00  1.04241336e+00
  1.04242381e+00  1.04242386e+00  1.04244124e+00  1.04249962e+00
  1.04251048e+00  1.04251056e+00  1.04253928e+00  1.04255316e+00
  1.04255318e+00  1.04619615e+00  1.04619617e+00  1.04619840e+00
  1.04625657e+00  1.04625661e+00  1.04626612e+00  1.04632171e+00
  1.04632722e+00  1.04632754e+00  1.04640527e+00  1.04640527e+00
  1.04642776e+00  1.05216440e+00  1.05222882e+00  1.05222883e+00
  1.05242162e+00  1.05242179e+00  1.05254375e+00  1.05652358e+00
  1.05656476e+00  1.05656496e+00  1.05661213e+00  1.07284345e+00
  1.07284377e+00  1.07289434e+00  1.07290697e+00  1.07290730e+00
  1.07291927e+00  1.07903548e+00  1.07904735e+00  1.07904807e+00
  1.07905136e+00  1.07907178e+00  1.07907179e+00  1.07910503e+00
  1.07911455e+00  1.07911456e+00  1.07916501e+00  1.07916568e+00
  1.07921139e+00  1.09493359e+00  1.09493398e+00  1.09495912e+00
  1.09519461e+00  1.09519499e+00  1.09533469e+00  1.11777003e+00
  1.11781641e+00  1.11781641e+00  1.11786225e+00  1.11786228e+00
  1.11795404e+00  1.11795432e+00  1.11799947e+00  1.11800817e+00
  1.11803770e+00  1.11818156e+00  1.11818176e+00  1.13763363e+00
  1.13763669e+00  1.13763690e+00  1.13790377e+00  1.13790398e+00
  1.13791627e+00  1.14860280e+00  1.14860319e+00  1.14860897e+00
  1.14866231e+00  1.14866268e+00  1.14868774e+00  1.15042491e+00
  1.15042495e+00  1.15043498e+00  1.15053206e+00  1.15055728e+00
  1.15056360e+00  1.15056389e+00  1.15059422e+00  1.15059428e+00
  1.15062439e+00  1.15062460e+00  1.15070602e+00  1.18027361e+00
  1.18027815e+00  1.18027844e+00  1.18028644e+00  1.18028937e+00
  1.18028940e+00  1.18308974e+00  1.18308998e+00  1.18327420e+00
  1.18330717e+00  1.18330759e+00  1.18332455e+00  1.18344801e+00
  1.18344836e+00  1.23991087e+00  1.23991092e+00  1.24006653e+00
  1.24009459e+00  1.24025798e+00  1.24025967e+00  1.24443678e+00
  1.24443695e+00  1.24443853e+00  1.24447213e+00  1.24447225e+00
  1.24448065e+00  1.24449602e+00  1.24449986e+00  1.24450539e+00
  1.24450572e+00  1.24453744e+00  1.24453749e+00  1.24662003e+00
  1.24662068e+00  1.24675607e+00  1.24676606e+00  1.24676656e+00
  1.24678509e+00  1.24690626e+00  1.24690695e+00  1.25454376e+00
  1.25454391e+00  1.25460530e+00  1.26427519e+00  1.26427519e+00
  1.29205369e+00  1.29205602e+00  1.29205674e+00  1.29211349e+00
  1.29211457e+00  1.29213783e+00  1.29507237e+00  1.29507821e+00
  1.29507836e+00  1.29511182e+00  1.29511224e+00  1.29511276e+00
  1.29511872e+00  1.29513068e+00  1.29513096e+00  1.29514931e+00
  1.29514932e+00  1.29514988e+00  1.33386286e+00  1.33390273e+00
  1.33390303e+00  1.33399034e+00  1.33894858e+00  1.33900181e+00
  1.33900183e+00  1.33910732e+00  1.33910743e+00  1.33914275e+00
  1.33914959e+00  1.33914994e+00  1.33915170e+00  1.33930587e+00
  1.33933833e+00  1.33933853e+00  1.34066802e+00  1.34066805e+00
  1.34072575e+00  1.34072576e+00  1.34075102e+00  1.34089520e+00
  1.34215713e+00  1.34215725e+00  1.34217165e+00  1.34227873e+00
  1.34229886e+00  1.34229903e+00  1.34230285e+00  1.34231271e+00
  1.34231281e+00  1.34238806e+00  1.34238831e+00  1.34241295e+00
  1.41715350e+00  1.41716140e+00  1.41716164e+00  1.41719953e+00
  1.41723066e+00  1.41723084e+00  1.41726939e+00  1.41732452e+00
  1.41732458e+00  1.41746632e+00  1.41752173e+00  1.41752174e+00
  1.41759509e+00  1.41759512e+00  1.41767017e+00  1.41777963e+00
  1.41778015e+00  1.41780353e+00  1.41784152e+00  1.41786618e+00
  1.41786631e+00  1.41799562e+00  1.41801766e+00  1.41801795e+00
  1.43216840e+00  1.43216842e+00  1.43221035e+00  1.43230836e+00
  1.43232223e+00  1.43232225e+00  1.43237726e+00  1.43242181e+00
  1.43242195e+00  1.43247350e+00  1.43247354e+00  1.43265430e+00
  1.43730844e+00  1.43731096e+00  1.43736148e+00  1.48557415e+00
  1.48557417e+00  1.48558477e+00  1.48558479e+00  1.48558655e+00
  1.48562503e+00  1.49389792e+00  1.49389848e+00  1.49400786e+00
  1.49405613e+00  1.49405621e+00  1.49406769e+00  1.49418150e+00
  1.49418162e+00  1.51865556e+00  1.51867321e+00  1.51867338e+00
  1.51867615e+00  1.51868845e+00  1.51868855e+00  1.51875861e+00
  1.51875924e+00  1.51878071e+00  1.51879155e+00  1.51881576e+00
  1.51881676e+00  1.52397783e+00  1.52399704e+00  1.52399719e+00
  1.52419648e+00  1.52420019e+00  1.52420033e+00  1.53582099e+00
  1.53582121e+00  1.53589578e+00  1.53589872e+00  1.53590665e+00
  1.53590686e+00  1.53595951e+00  1.53596049e+00  1.55903940e+00
  1.55903952e+00  1.55904401e+00  1.55904988e+00  1.55905002e+00
  1.55906176e+00  1.55907781e+00  1.55908425e+00  1.55908425e+00
  1.55911498e+00  1.55911556e+00  1.55911558e+00  1.60674417e+00
  1.60674516e+00  1.60674540e+00  1.60685700e+00  1.60685734e+00
  1.60687342e+00  1.60689916e+00  1.60690389e+00  1.60690413e+00
  1.60697069e+00  1.60702306e+00  1.60702329e+00  1.65051721e+00
  1.65067836e+00  1.65067956e+00  1.65085068e+00  1.65343957e+00
  1.65343963e+00  1.65344865e+00  1.66459634e+00  1.66459684e+00
  1.66461194e+00  1.66463289e+00  1.66463290e+00  1.66463706e+00
  1.66464653e+00  1.66464659e+00  1.66468279e+00  1.66469768e+00
  1.66469814e+00  1.66477670e+00  1.81018151e+00  1.81021142e+00
  1.81021166e+00  1.81035189e+00  1.81035242e+00  1.81036021e+00
  1.81036476e+00  1.81036745e+00  1.81036920e+00  1.81051686e+00
  1.81053441e+00  1.81053457e+00  1.90791506e+00  1.90795506e+00
  1.90795558e+00  1.90803046e+00  1.90803156e+00  1.90803783e+00
  1.90803863e+00  1.90808109e+00  1.90815072e+00  1.90816311e+00
  1.90829748e+00  1.90829833e+00  1.92569343e+00  1.92569346e+00
  1.92569996e+00  1.92572447e+00  1.92574330e+00  1.92574351e+00
  2.32613387e+00  2.50143735e+00  2.50152892e+00  2.50152913e+00
  2.50179902e+00  2.50179969e+00  2.50186389e+00  2.50198389e+00
  2.50207949e+00  2.50208026e+00  2.50217077e+00  2.50259793e+00
  2.50259846e+00  2.52844215e+00  2.52852915e+00  2.52852947e+00
  2.52857139e+00  2.52897827e+00  2.52897858e+00  2.60970659e+00
  2.61016320e+00  2.61016336e+00  2.61055678e+00  2.76744746e+00
  2.76748784e+00  2.76748789e+00  2.76753040e+00  2.76753040e+00
  2.76760755e+00  2.76767742e+00  2.76784920e+00  2.76784923e+00
  2.76811586e+00  2.76811591e+00  2.76832159e+00  2.78418496e+00
  2.78448960e+00  2.78449014e+00  2.78501816e+00  2.78501816e+00
  2.78522798e+00  2.79804753e+00  2.79813207e+00  2.79813236e+00
  2.79819791e+00  2.79867466e+00  2.79867495e+00  2.85519859e+00
  2.88455453e+00  2.88463638e+00  2.88463655e+00  2.88497630e+00
  2.88497657e+00  2.88500986e+00  2.88519837e+00  2.88519921e+00
  2.88522579e+00  2.88527253e+00  2.88571796e+00  2.88571875e+00
  3.08307068e+00  3.08347297e+00  3.08347541e+00  3.08383710e+00]
nelec by numeric integration = 896.0700592527272
    CPU time for vxc    922.50 sec, wall time     28.83 sec
    CPU time for sr jk   4430.75 sec, wall time     56.56 sec
    CPU time for vj and vk   4430.76 sec, wall time     56.56 sec
E1 = -19440.839850484153  Ecoul = 5547.493902744583  Exc = -1329.5130065426424
cycle= 1 E= -18514.9547771314  delta_E= 14.1  |g|=  0.6  |ddm|= 17.8
    CPU time for cycle= 1   5359.62 sec, wall time     85.60 sec
  HOMO = 0.280390443359136  LUMO = 0.307396345139106
  mo_energy =
[-6.50262782e+01 -6.50248762e+01 -6.50248762e+01 -6.50248603e+01
 -6.50233637e+01 -6.50233435e+01 -6.50233435e+01 -6.50229262e+01
 -6.50229262e+01 -6.50229107e+01 -6.50210079e+01 -6.50210076e+01
 -6.50209924e+01 -6.50199271e+01 -6.50199269e+01 -6.50199210e+01
 -6.50199129e+01 -6.50199029e+01 -6.50199027e+01 -6.50193649e+01
 -6.50193649e+01 -6.50193595e+01 -6.50193533e+01 -6.50193426e+01
 -6.50193425e+01 -6.50169159e+01 -6.50169157e+01 -6.50169014e+01
 -6.50164848e+01 -6.50164848e+01 -6.50164786e+01 -6.50164733e+01
 -6.50164620e+01 -6.50164620e+01 -6.50159270e+01 -6.50159080e+01
 -6.50159080e+01 -6.50157545e+01 -6.50142048e+01 -6.50141853e+01
 -6.50141853e+01 -6.50129621e+01 -6.50129619e+01 -6.50129473e+01
 -6.50110302e+01 -6.50110104e+01 -6.50110104e+01 -6.50101645e+01
 -6.50101643e+01 -6.50101588e+01 -6.50101507e+01 -6.50101410e+01
 -6.50101408e+01 -6.50090460e+01 -6.50090459e+01 -6.50090311e+01
 -6.50078084e+01 -6.50067239e+01 -6.50067237e+01 -6.50067079e+01
 -6.50055753e+01 -6.50055753e+01 -6.50055614e+01 -6.50043548e+01
 -4.64441234e+00 -4.64312339e+00 -4.64312337e+00 -4.64311516e+00
 -4.64152846e+00 -4.64151808e+00 -4.64151807e+00 -4.64121124e+00
 -4.64121124e+00 -4.64120636e+00 -4.63976940e+00 -4.63976932e+00
 -4.63976094e+00 -4.63871131e+00 -4.63871122e+00 -4.63870638e+00
 -4.63870478e+00 -4.63870005e+00 -4.63869996e+00 -4.63812448e+00
 -4.63812445e+00 -4.63812021e+00 -4.63811826e+00 -4.63811297e+00
 -4.63811294e+00 -4.63589136e+00 -4.63589127e+00 -4.63589079e+00
 -4.63553603e+00 -4.63538928e+00 -4.63538927e+00 -4.63538520e+00
 -4.63538396e+00 -4.63537922e+00 -4.63537920e+00 -4.63479352e+00
 -4.63478304e+00 -4.63478303e+00 -4.63401767e+00 -4.63400720e+00
 -4.63400719e+00 -4.63284864e+00 -4.63284856e+00 -4.63284235e+00
 -4.63105327e+00 -4.63104283e+00 -4.63104282e+00 -4.63022035e+00
 -4.63022027e+00 -4.63021614e+00 -4.63021295e+00 -4.63020817e+00
 -4.63020809e+00 -4.62916678e+00 -4.62916675e+00 -4.62916129e+00
 -4.62807073e+00 -4.62705421e+00 -4.62705412e+00 -4.62704669e+00
 -4.62595304e+00 -4.62595302e+00 -4.62594812e+00 -4.62478281e+00
 -3.06038131e+00 -3.06038130e+00 -3.06036580e+00 -3.05909064e+00
 -3.05909062e+00 -3.05908312e+00 -3.05904715e+00 -3.05903057e+00
 -3.05903053e+00 -3.05898320e+00 -3.05893948e+00 -3.05893948e+00
 -3.05756984e+00 -3.05756983e+00 -3.05756953e+00 -3.05748117e+00
 -3.05748117e+00 -3.05747483e+00 -3.05743587e+00 -3.05743587e+00
 -3.05743400e+00 -3.05718602e+00 -3.05718601e+00 -3.05717176e+00
 -3.05716335e+00 -3.05712663e+00 -3.05712662e+00 -3.05697062e+00
 -3.05697060e+00 -3.05695270e+00 -3.05567434e+00 -3.05567425e+00
 -3.05565060e+00 -3.05559527e+00 -3.05559520e+00 -3.05556926e+00
 -3.05555853e+00 -3.05555497e+00 -3.05555489e+00 -3.05469912e+00
 -3.05469330e+00 -3.05469322e+00 -3.05469083e+00 -3.05469074e+00
 -3.05467847e+00 -3.05461417e+00 -3.05461410e+00 -3.05461193e+00
 -3.05459513e+00 -3.05459410e+00 -3.05459403e+00 -3.05453546e+00
 -3.05453484e+00 -3.05453475e+00 -3.05453357e+00 -3.05452953e+00
 -3.05452944e+00 -3.05403626e+00 -3.05403621e+00 -3.05403363e+00
 -3.05401869e+00 -3.05401865e+00 -3.05401465e+00 -3.05399666e+00
 -3.05399131e+00 -3.05399129e+00 -3.05398247e+00 -3.05397960e+00
 -3.05397958e+00 -3.05387567e+00 -3.05387567e+00 -3.05386985e+00
 -3.05386924e+00 -3.05386127e+00 -3.05386127e+00 -3.05191532e+00
 -3.05191524e+00 -3.05181397e+00 -3.05172459e+00 -3.05172449e+00
 -3.05171729e+00 -3.05170243e+00 -3.05170233e+00 -3.05169736e+00
 -3.05137679e+00 -3.05136359e+00 -3.05136358e+00 -3.05131567e+00
 -3.05131567e+00 -3.05131392e+00 -3.05130551e+00 -3.05130221e+00
 -3.05130219e+00 -3.05129706e+00 -3.05129706e+00 -3.05129278e+00
 -3.05124018e+00 -3.05120191e+00 -3.05120191e+00 -3.05119465e+00
 -3.05119097e+00 -3.05119095e+00 -3.05118517e+00 -3.05118517e+00
 -3.05118053e+00 -3.05070660e+00 -3.05070460e+00 -3.05070459e+00
 -3.05054769e+00 -3.05054768e+00 -3.05054565e+00 -3.05053058e+00
 -3.05052700e+00 -3.05052700e+00 -3.04983728e+00 -3.04982956e+00
 -3.04982956e+00 -3.04977883e+00 -3.04977883e+00 -3.04977222e+00
 -3.04977139e+00 -3.04977137e+00 -3.04977049e+00 -3.04866889e+00
 -3.04866880e+00 -3.04864743e+00 -3.04861625e+00 -3.04860320e+00
 -3.04860313e+00 -3.04858423e+00 -3.04858414e+00 -3.04858405e+00
 -3.04693798e+00 -3.04693798e+00 -3.04693663e+00 -3.04685992e+00
 -3.04685992e+00 -3.04685669e+00 -3.04679093e+00 -3.04678706e+00
 -3.04678705e+00 -3.04602547e+00 -3.04602541e+00 -3.04602370e+00
 -3.04601693e+00 -3.04600754e+00 -3.04600747e+00 -3.04596471e+00
 -3.04596468e+00 -3.04595989e+00 -3.04595985e+00 -3.04595487e+00
 -3.04595245e+00 -3.04592471e+00 -3.04592467e+00 -3.04591856e+00
 -3.04590788e+00 -3.04589019e+00 -3.04589016e+00 -3.04501029e+00
 -3.04498904e+00 -3.04498900e+00 -3.04495265e+00 -3.04495262e+00
 -3.04493556e+00 -3.04489942e+00 -3.04489940e+00 -3.04488484e+00
 -3.04387075e+00 -3.04379861e+00 -3.04379860e+00 -3.04286997e+00
 -3.04286988e+00 -3.04286921e+00 -3.04278082e+00 -3.04278072e+00
 -3.04276516e+00 -3.04276507e+00 -3.04275732e+00 -3.04274461e+00
 -3.04178167e+00 -3.04178164e+00 -3.04172234e+00 -3.04167075e+00
 -3.04165842e+00 -3.04165842e+00 -3.04164504e+00 -3.04164200e+00
 -3.04164197e+00 -3.04048377e+00 -3.04046172e+00 -3.04046171e+00
 -1.61305244e-01 -1.22104769e-01 -1.22104645e-01 -1.21220458e-01
 -1.21220327e-01 -1.21051726e-01 -1.20997004e-01 -8.67217437e-02
 -8.67216250e-02 -8.67014898e-02 -8.61354685e-02 -8.61353727e-02
 -8.60678767e-02 -8.57139949e-02 -8.57136669e-02 -8.54769143e-02
 -8.48826353e-02 -8.48824814e-02 -8.46188685e-02 -7.37393272e-02
 -7.34887732e-02 -7.34886080e-02 -7.32274387e-02 -1.04565736e-02
 -9.98651136e-03 -9.98649803e-03 -8.75421645e-03 -8.75387233e-03
 -7.87896551e-03 -2.89751257e-03 -2.20950307e-03 -2.20931346e-03
 -1.79244011e-03 -1.73084285e-03 -1.73074314e-03 -1.03667876e-03
 -9.25847355e-04 -9.25720363e-04 -4.76356892e-04 -4.76332749e-04
 -1.08746796e-04  2.08472489e-02  2.10247598e-02  2.10248394e-02
  2.11321852e-02  7.72381922e-02  7.72384011e-02  7.74469610e-02
  7.75008739e-02  7.75012117e-02  7.76549216e-02  7.76688948e-02
  7.76690899e-02  7.78486449e-02  7.81176743e-02  7.81179559e-02
  7.82303116e-02  1.33500678e-01  1.33500695e-01  1.33804104e-01
  1.33844018e-01  1.33844096e-01  1.33877925e-01  1.34036724e-01
  1.34247109e-01  1.34247179e-01  1.34428674e-01  1.34428690e-01
  1.34585532e-01  1.38861803e-01  1.38861886e-01  1.39165258e-01
  1.39437562e-01  1.39437567e-01  1.39732463e-01  1.39753419e-01
  1.40441692e-01  1.40441727e-01  1.40602381e-01  1.40602469e-01
  1.41039559e-01  1.50695107e-01  1.50695146e-01  1.50757946e-01
  1.50836937e-01  1.50836969e-01  1.51203980e-01  1.71979705e-01
  1.71980019e-01  1.72167227e-01  1.72208728e-01  1.72397126e-01
  1.72397187e-01  2.07685893e-01  2.07970539e-01  2.07970610e-01
  2.08067679e-01  2.08067926e-01  2.08404921e-01  2.08460847e-01
  2.08460863e-01  2.08578162e-01  2.08753217e-01  2.08911562e-01
  2.08911909e-01  2.27073010e-01  2.27073036e-01  2.27643350e-01
  2.28248981e-01  2.28249334e-01  2.28334210e-01  2.28658478e-01
  2.28874456e-01  2.28874673e-01  2.29785509e-01  2.29935224e-01
  2.29935596e-01  2.34939253e-01  2.34939623e-01  2.35187856e-01
  2.35188345e-01  2.35206919e-01  2.35242529e-01  2.35360981e-01
  2.35361069e-01  2.80323079e-01  2.80389825e-01  2.80390443e-01
  3.07396345e-01  3.07521817e-01  3.07522410e-01  3.07772768e-01
  3.07772772e-01  3.07886519e-01  3.22164896e-01  3.22164965e-01
  3.22196170e-01  3.22533666e-01  3.22533738e-01  3.22798011e-01
  3.38835545e-01  3.39214232e-01  3.39214367e-01  3.39639958e-01
  3.72249692e-01  3.72249701e-01  3.72612676e-01  3.72688772e-01
  3.72780807e-01  3.72781062e-01  3.73007649e-01  3.73007771e-01
  3.73120649e-01  3.73372308e-01  3.73372672e-01  3.73541468e-01
  3.75356751e-01  3.75357117e-01  3.75379921e-01  4.04738519e-01
  4.07193543e-01  4.07193667e-01  4.07618459e-01  4.07618581e-01
  4.07636697e-01  4.08476762e-01  4.08477336e-01  4.08638099e-01
  4.08729125e-01  4.08729553e-01  4.08753772e-01  4.08930271e-01
  4.08930919e-01  4.09522109e-01  4.43462448e-01  4.43588683e-01
  4.43588686e-01  4.43659128e-01  4.43659637e-01  4.43784299e-01
  4.43883552e-01  4.43883560e-01  4.43907781e-01  4.43980500e-01
  4.43980592e-01  4.44026612e-01  4.58221332e-01  4.58605009e-01
  4.58605066e-01  4.58910130e-01  4.59146333e-01  4.59146583e-01
  4.59183618e-01  4.59227209e-01  4.59227500e-01  4.59280084e-01
  4.59320337e-01  4.59320379e-01  4.69345906e-01  4.69346073e-01
  4.69430709e-01  4.69458089e-01  4.69472245e-01  4.69472333e-01
  4.69575074e-01  4.69575144e-01  4.69594075e-01  4.69651174e-01
  4.69786206e-01  4.69786260e-01  4.79258174e-01  4.79258405e-01
  4.79348232e-01  4.79632950e-01  4.79636595e-01  4.79636653e-01
  4.79838763e-01  4.79840698e-01  4.79840801e-01  4.80079805e-01
  4.80079857e-01  4.80455800e-01  4.97415130e-01  4.97415196e-01
  4.97424323e-01  4.97435982e-01  4.97518406e-01  4.97518449e-01
  4.97871717e-01  4.97871816e-01  4.97961496e-01  4.98004004e-01
  4.98029058e-01  4.98029211e-01  5.11227732e-01  5.11227788e-01
  5.11616188e-01  5.11664448e-01  5.11664456e-01  5.11725991e-01
  5.11948250e-01  5.11948386e-01  5.12020882e-01  5.12192225e-01
  5.12192382e-01  5.12293340e-01  5.73187705e-01  5.73534563e-01
  5.73535142e-01  5.73870036e-01  5.75787930e-01  6.03306116e-01
  6.03306199e-01  6.03584242e-01  6.03853037e-01  6.03853108e-01
  6.03907516e-01  6.04044162e-01  6.04073599e-01  6.04073613e-01
  6.04512981e-01  6.04602236e-01  6.04602340e-01  6.07571987e-01
  6.07738526e-01  6.07738624e-01  6.07851207e-01  6.07851303e-01
  6.07934241e-01  6.22767668e-01  6.22767671e-01  6.55807254e-01
  6.55807809e-01  6.56060462e-01  6.56073718e-01  6.56327774e-01
  6.56327798e-01  6.66030202e-01  6.66030337e-01  6.66089079e-01
  6.66210738e-01  6.66210941e-01  6.66227763e-01  6.66254514e-01
  6.66255551e-01  6.66255552e-01  6.66377098e-01  6.66377158e-01
  6.66428464e-01  6.76762237e-01  6.77390175e-01  6.77390409e-01
  6.77757566e-01  6.77846006e-01  6.77846244e-01  6.88846554e-01
  6.88846778e-01  6.88966545e-01  6.89055869e-01  6.89156123e-01
  6.89156211e-01  6.89561638e-01  6.89603839e-01  6.89603850e-01
  6.89697618e-01  6.89697913e-01  6.89783192e-01  7.11361724e-01
  7.11361768e-01  7.11793785e-01  7.11793831e-01  7.11889184e-01
  7.12147013e-01  7.17542296e-01  7.17542991e-01  7.17850651e-01
  7.17880822e-01  7.18187568e-01  7.18187707e-01  7.23144151e-01
  7.23144482e-01  7.23411628e-01  7.23423470e-01  7.23423520e-01
  7.23424024e-01  7.23664467e-01  7.23664741e-01  7.30624912e-01
  7.30674218e-01  7.30674572e-01  7.30677959e-01  7.63422244e-01
  7.63668757e-01  7.63668775e-01  7.63934317e-01  7.82821573e-01
  7.82943081e-01  7.82943097e-01  7.83094835e-01  7.83094976e-01
  7.83199865e-01  7.83293856e-01  7.83293908e-01  7.83477442e-01
  7.83545889e-01  7.83545914e-01  7.83800155e-01  7.83800233e-01
  7.83861044e-01  7.84047096e-01  7.84210652e-01  7.84210740e-01
  7.84470977e-01  7.96700309e-01  7.96700801e-01  7.96926572e-01
  7.96951849e-01  7.96951871e-01  7.96963485e-01  7.97192659e-01
  7.97193068e-01  8.24001431e-01  8.24540160e-01  8.24540331e-01
  8.24737587e-01  8.24737659e-01  8.24840160e-01  8.25128603e-01
  8.25128975e-01  8.25159887e-01  8.25517319e-01  8.25580573e-01
  8.25580648e-01  8.27939809e-01  8.27940054e-01  8.28197980e-01
  8.28297622e-01  8.28297820e-01  8.28495311e-01  8.28620356e-01
  8.28620583e-01  8.28672175e-01  8.28761048e-01  8.28761082e-01
  8.28891744e-01  8.33377387e-01  8.33587981e-01  8.33588194e-01
  8.34026715e-01  8.34026718e-01  8.34341215e-01  8.34452536e-01
  8.34551406e-01  8.34551508e-01  8.34661862e-01  8.34662006e-01
  8.34668189e-01  8.38228495e-01  8.38665809e-01  8.38665932e-01
  8.39202221e-01  8.39202342e-01  8.39206076e-01  8.44292109e-01
  8.44360353e-01  8.44360382e-01  8.44405589e-01  8.44418541e-01
  8.44418651e-01  8.44647029e-01  8.93037053e-01  8.93037171e-01
  8.93095883e-01  8.93451541e-01  8.93522605e-01  8.93522688e-01
  8.93715499e-01  8.93760542e-01  8.93761037e-01  8.93864295e-01
  8.93864733e-01  8.93918372e-01  9.43587140e-01  9.43587990e-01
  9.43617045e-01  9.52848672e-01  9.52848824e-01  9.52905052e-01
  9.53003425e-01  9.53038081e-01  9.53038091e-01  9.53239245e-01
  9.53239296e-01  9.53269752e-01  9.53319021e-01  9.53319110e-01
  9.53626944e-01  9.84891684e-01  9.85188105e-01  9.85188137e-01
  9.85378557e-01  9.85378890e-01  9.85393972e-01  9.85547677e-01
  9.85643256e-01  9.85644702e-01  9.85645268e-01  9.85813512e-01
  9.85813774e-01  9.86683091e-01  9.86683248e-01  9.86891644e-01
  9.86945734e-01  9.86989724e-01  9.86989749e-01  9.87058657e-01
  9.87079896e-01  9.87079994e-01  9.87135248e-01  9.87136706e-01
  9.87137021e-01  1.04345496e+00  1.04367064e+00  1.04367075e+00
  1.04387272e+00  1.04700387e+00  1.04725156e+00  1.04725157e+00
  1.04755449e+00  1.04755468e+00  1.04765204e+00  1.04765207e+00
  1.04776895e+00  1.04781604e+00  1.04785296e+00  1.04792106e+00
  1.04792122e+00  1.04826519e+00  1.04841022e+00  1.04841026e+00
  1.04857390e+00  1.04857427e+00  1.04861400e+00  1.04894293e+00
  1.04895160e+00  1.04895163e+00  1.04904643e+00  1.04904652e+00
  1.04905872e+00  1.04994125e+00  1.04994137e+00  1.04996785e+00
  1.05005115e+00  1.05005122e+00  1.05017263e+00  1.05042913e+00
  1.05042917e+00  1.05051898e+00  1.05057388e+00  1.05065977e+00
  1.05065986e+00  1.05231976e+00  1.05243467e+00  1.05243475e+00
  1.05260111e+00  1.05260119e+00  1.05261152e+00  1.05283531e+00
  1.05283541e+00  1.05294770e+00  1.05308806e+00  1.05319670e+00
  1.05319675e+00  1.06176242e+00  1.06181659e+00  1.06181676e+00
  1.06191813e+00  1.06191814e+00  1.06194101e+00  1.06280959e+00
  1.06298017e+00  1.06298036e+00  1.06317708e+00  1.08035744e+00
  1.08044999e+00  1.08046058e+00  1.08046088e+00  1.08067202e+00
  1.08067233e+00  1.08894131e+00  1.08907755e+00  1.08907831e+00
  1.08926467e+00  1.08926467e+00  1.08928165e+00  1.08938535e+00
  1.08938537e+00  1.08940438e+00  1.08946469e+00  1.08946543e+00
  1.08948333e+00  1.10598738e+00  1.10628098e+00  1.10628139e+00
  1.10672720e+00  1.10680776e+00  1.10680814e+00  1.12203108e+00
  1.12203128e+00  1.12232234e+00  1.12237170e+00  1.12243594e+00
  1.12260326e+00  1.12260346e+00  1.12273246e+00  1.12273246e+00
  1.12286050e+00  1.12286051e+00  1.12309871e+00  1.14875117e+00
  1.14875137e+00  1.14875491e+00  1.14930648e+00  1.14930668e+00
  1.14937208e+00  1.15398913e+00  1.15401958e+00  1.15401971e+00
  1.15410616e+00  1.15410626e+00  1.15416294e+00  1.16033888e+00
  1.16046966e+00  1.16046993e+00  1.16066007e+00  1.16066007e+00
  1.16073136e+00  1.16073168e+00  1.16073783e+00  1.16082779e+00
  1.16108471e+00  1.16108474e+00  1.16116814e+00  1.18452498e+00
  1.18452531e+00  1.18464260e+00  1.18466691e+00  1.18478563e+00
  1.18478572e+00  1.19363893e+00  1.19363934e+00  1.19391945e+00
  1.19393635e+00  1.19393678e+00  1.19396399e+00  1.19429177e+00
  1.19429201e+00  1.24888569e+00  1.24888736e+00  1.24934924e+00
  1.24936111e+00  1.24979489e+00  1.24979491e+00  1.25432980e+00
  1.25433038e+00  1.25458944e+00  1.25460761e+00  1.25460781e+00
  1.25469591e+00  1.25490304e+00  1.25490340e+00  1.25528929e+00
  1.25528933e+00  1.25540321e+00  1.25544752e+00  1.25544781e+00
  1.25546208e+00  1.25551343e+00  1.25556758e+00  1.25556760e+00
  1.25564544e+00  1.25581971e+00  1.25582008e+00  1.26090099e+00
  1.26096185e+00  1.26096197e+00  1.27604693e+00  1.27604694e+00
  1.30174162e+00  1.30177922e+00  1.30177935e+00  1.30195196e+00
  1.30195197e+00  1.30216038e+00  1.30216255e+00  1.30217068e+00
  1.30217901e+00  1.30217944e+00  1.30221873e+00  1.30221891e+00
  1.30467356e+00  1.30485631e+00  1.30485636e+00  1.30515341e+00
  1.30515366e+00  1.30529092e+00  1.34191546e+00  1.34208737e+00
  1.34208756e+00  1.34256410e+00  1.34288472e+00  1.34288478e+00
  1.34294960e+00  1.34301107e+00  1.34301120e+00  1.34327539e+00
  1.34327547e+00  1.34333953e+00  1.34431734e+00  1.34459653e+00
  1.34459679e+00  1.34489582e+00  1.34956437e+00  1.34956445e+00
  1.35005720e+00  1.35007698e+00  1.35007706e+00  1.35134373e+00
  1.35209219e+00  1.35248544e+00  1.35248586e+00  1.35258626e+00
  1.35282788e+00  1.35285498e+00  1.35285519e+00  1.35437568e+00
  1.35437588e+00  1.35439409e+00  1.35483190e+00  1.35483208e+00
  1.42552786e+00  1.42552808e+00  1.42565769e+00  1.42608783e+00
  1.42608784e+00  1.42617497e+00  1.42624528e+00  1.42632585e+00
  1.42632612e+00  1.42672652e+00  1.42698366e+00  1.42698369e+00
  1.42824659e+00  1.42824660e+00  1.42849086e+00  1.42904860e+00
  1.42904872e+00  1.42920367e+00  1.42924359e+00  1.42924375e+00
  1.42926794e+00  1.42957006e+00  1.42957020e+00  1.42971953e+00
  1.43524693e+00  1.43558719e+00  1.43558720e+00  1.43585155e+00
  1.43585169e+00  1.43587528e+00  1.43597635e+00  1.43597637e+00
  1.43604747e+00  1.43626950e+00  1.43641012e+00  1.43641013e+00
  1.44274861e+00  1.44277653e+00  1.44277894e+00  1.48915445e+00
  1.48932731e+00  1.48934176e+00  1.48934179e+00  1.48952185e+00
  1.48952188e+00  1.49787270e+00  1.49787294e+00  1.49806790e+00
  1.49806806e+00  1.49808395e+00  1.49809944e+00  1.49831838e+00
  1.49831876e+00  1.52692083e+00  1.52692187e+00  1.52699800e+00
  1.52710016e+00  1.52717364e+00  1.52717427e+00  1.52733520e+00
  1.52738440e+00  1.52738442e+00  1.52748539e+00  1.52748565e+00
  1.52755443e+00  1.53371986e+00  1.53372001e+00  1.53373589e+00
  1.53416288e+00  1.53416299e+00  1.53438434e+00  1.54615141e+00
  1.54615272e+00  1.54644676e+00  1.54647245e+00  1.54647291e+00
  1.54648743e+00  1.54678487e+00  1.54678508e+00  1.56552936e+00
  1.56560240e+00  1.56560245e+00  1.56568233e+00  1.56568236e+00
  1.56573468e+00  1.56576034e+00  1.56579487e+00  1.56579491e+00
  1.56585078e+00  1.56585087e+00  1.56585831e+00  1.61350933e+00
  1.61350941e+00  1.61351509e+00  1.61382053e+00  1.61383713e+00
  1.61383733e+00  1.61385178e+00  1.61385233e+00  1.61385316e+00
  1.61418922e+00  1.61418953e+00  1.61419142e+00  1.65458798e+00
  1.65485546e+00  1.65485664e+00  1.65516081e+00  1.66314233e+00
  1.66314241e+00  1.66314251e+00  1.67227569e+00  1.67255253e+00
  1.67255313e+00  1.67260450e+00  1.67269904e+00  1.67276492e+00
  1.67276511e+00  1.67289023e+00  1.67289039e+00  1.67294755e+00
  1.67294811e+00  1.67296073e+00  1.81497271e+00  1.81497285e+00
  1.81501378e+00  1.81526168e+00  1.81526520e+00  1.81526705e+00
  1.81533648e+00  1.81535150e+00  1.81535215e+00  1.81557364e+00
  1.81557394e+00  1.81569505e+00  1.91162561e+00  1.91162647e+00
  1.91190485e+00  1.91195187e+00  1.91207800e+00  1.91210329e+00
  1.91210409e+00  1.91236950e+00  1.91236959e+00  1.91239949e+00
  1.91240000e+00  1.91256774e+00  1.93195104e+00  1.93195124e+00
  1.93207841e+00  1.93210069e+00  1.93222880e+00  1.93222887e+00
  2.32140346e+00  2.49541302e+00  2.49541355e+00  2.49610010e+00
  2.49642500e+00  2.49659693e+00  2.49659776e+00  2.49675826e+00
  2.49676186e+00  2.49676249e+00  2.49778148e+00  2.49778170e+00
  2.49790162e+00  2.52380990e+00  2.52381024e+00  2.52506849e+00
  2.52506884e+00  2.52522927e+00  2.52547475e+00  2.60473451e+00
  2.60546040e+00  2.60546061e+00  2.60628268e+00  2.76149518e+00
  2.76159054e+00  2.76159058e+00  2.76169066e+00  2.76169075e+00
  2.76177553e+00  2.76286234e+00  2.76297226e+00  2.76297235e+00
  2.76309004e+00  2.76311542e+00  2.76311543e+00  2.77946948e+00
  2.77962387e+00  2.77962400e+00  2.78012635e+00  2.78012683e+00
  2.78048844e+00  2.79202789e+00  2.79202814e+00  2.79253358e+00
  2.79295756e+00  2.79295779e+00  2.79313717e+00  2.84959747e+00
  2.87843567e+00  2.87843644e+00  2.87924649e+00  2.87942178e+00
  2.87942260e+00  2.87971713e+00  2.87993849e+00  2.88002847e+00
  2.88002871e+00  2.88053901e+00  2.88053922e+00  2.88070244e+00
  3.07716342e+00  3.07784677e+00  3.07784918e+00  3.07858943e+00]
nelec by numeric integration = 896.0722997231992
    CPU time for vxc    912.63 sec, wall time     28.52 sec
    CPU time for sr jk   4503.09 sec, wall time     57.21 sec
    CPU time for vj and vk   4503.10 sec, wall time     57.21 sec
E1 = -19449.277666466784  Ecoul = 5557.271759642247  Exc = -1330.8735155983984
cycle= 2 E= -18514.9752452722  delta_E= -0.0205  |g|= 0.261  |ddm|= 2.44
    CPU time for cycle= 2   5423.33 sec, wall time     85.98 sec
  HOMO = 0.280637037431479  LUMO = 0.304710867076359
  mo_energy =
[-6.50306384e+01 -6.50243074e+01 -6.50243073e+01 -6.50242919e+01
 -6.50185539e+01 -6.50185538e+01 -6.50185389e+01 -6.50135981e+01
 -6.50130060e+01 -6.50130059e+01 -6.50129906e+01 -6.50074556e+01
 -6.50074555e+01 -6.50074498e+01 -6.50074427e+01 -6.50074323e+01
 -6.50074323e+01 -6.50024899e+01 -6.50024701e+01 -6.50024701e+01
 -6.50008969e+01 -6.50008773e+01 -6.50008773e+01 -6.49979139e+01
 -6.49979139e+01 -6.49978983e+01 -6.49963626e+01 -6.49963625e+01
 -6.49963571e+01 -6.49963494e+01 -6.49963393e+01 -6.49963392e+01
 -6.49923936e+01 -6.49923736e+01 -6.49923736e+01 -6.49916219e+01
 -6.49916218e+01 -6.49916065e+01 -6.49861065e+01 -6.49861064e+01
 -6.49861007e+01 -6.49860935e+01 -6.49860832e+01 -6.49860830e+01
 -6.49842883e+01 -6.49819906e+01 -6.49819905e+01 -6.49819848e+01
 -6.49819777e+01 -6.49819674e+01 -6.49819673e+01 -6.49778325e+01
 -6.49778128e+01 -6.49778128e+01 -6.49760196e+01 -6.49760196e+01
 -6.49760053e+01 -6.49754949e+01 -6.49754949e+01 -6.49754785e+01
 -6.49673614e+01 -6.49673613e+01 -6.49673463e+01 -6.49618868e+01
 -4.66226391e+00 -4.65601334e+00 -4.65601324e+00 -4.65600647e+00
 -4.65032941e+00 -4.65032928e+00 -4.65032312e+00 -4.64546174e+00
 -4.64514995e+00 -4.64514983e+00 -4.64514297e+00 -4.63967154e+00
 -4.63967144e+00 -4.63966706e+00 -4.63966539e+00 -4.63966062e+00
 -4.63966052e+00 -4.63476762e+00 -4.63475754e+00 -4.63475751e+00
 -4.63398741e+00 -4.63397736e+00 -4.63397735e+00 -4.63050619e+00
 -4.63050611e+00 -4.63049984e+00 -4.62942410e+00 -4.62942402e+00
 -4.62942007e+00 -4.62941637e+00 -4.62941220e+00 -4.62941212e+00
 -4.62506267e+00 -4.62505257e+00 -4.62505253e+00 -4.62468025e+00
 -4.62468013e+00 -4.62467412e+00 -4.61957044e+00 -4.61957033e+00
 -4.61956592e+00 -4.61956422e+00 -4.61955949e+00 -4.61955938e+00
 -4.61717129e+00 -4.61545865e+00 -4.61545856e+00 -4.61545422e+00
 -4.61545265e+00 -4.61544776e+00 -4.61544767e+00 -4.61183392e+00
 -4.61182384e+00 -4.61182384e+00 -4.60957810e+00 -4.60957376e+00
 -4.60957369e+00 -4.60934916e+00 -4.60934911e+00 -4.60933240e+00
 -4.60146440e+00 -4.60146432e+00 -4.60145858e+00 -4.59615281e+00
 -3.07716202e+00 -3.07710505e+00 -3.07710504e+00 -3.07092417e+00
 -3.07090935e+00 -3.07090926e+00 -3.07088532e+00 -3.07088525e+00
 -3.07088099e+00 -3.07077470e+00 -3.07076952e+00 -3.07076944e+00
 -3.06527143e+00 -3.06527131e+00 -3.06523949e+00 -3.06516993e+00
 -3.06515996e+00 -3.06515984e+00 -3.06508610e+00 -3.06508593e+00
 -3.06508589e+00 -3.06034833e+00 -3.06034832e+00 -3.06019322e+00
 -3.06004395e+00 -3.06003959e+00 -3.06003947e+00 -3.05998956e+00
 -3.05998943e+00 -3.05995915e+00 -3.05984831e+00 -3.05984820e+00
 -3.05983899e+00 -3.05458334e+00 -3.05457584e+00 -3.05457577e+00
 -3.05455710e+00 -3.05455703e+00 -3.05455690e+00 -3.05450629e+00
 -3.05450627e+00 -3.05450258e+00 -3.05450208e+00 -3.05450206e+00
 -3.05449232e+00 -3.05437664e+00 -3.05437535e+00 -3.05437527e+00
 -3.05436977e+00 -3.05436492e+00 -3.05436483e+00 -3.04968844e+00
 -3.04967932e+00 -3.04967930e+00 -3.04960679e+00 -3.04960677e+00
 -3.04960006e+00 -3.04945944e+00 -3.04945941e+00 -3.04945790e+00
 -3.04884988e+00 -3.04884945e+00 -3.04884943e+00 -3.04870436e+00
 -3.04870434e+00 -3.04870260e+00 -3.04858592e+00 -3.04858553e+00
 -3.04858552e+00 -3.04539423e+00 -3.04539416e+00 -3.04539253e+00
 -3.04538321e+00 -3.04536374e+00 -3.04536368e+00 -3.04521129e+00
 -3.04521122e+00 -3.04520437e+00 -3.04430347e+00 -3.04430346e+00
 -3.04428993e+00 -3.04428756e+00 -3.04428754e+00 -3.04428713e+00
 -3.04411847e+00 -3.04411237e+00 -3.04411233e+00 -3.04409604e+00
 -3.04409523e+00 -3.04409519e+00 -3.04405578e+00 -3.04404983e+00
 -3.04404978e+00 -3.04402872e+00 -3.04402777e+00 -3.04402772e+00
 -3.03991105e+00 -3.03991102e+00 -3.03990854e+00 -3.03987809e+00
 -3.03987805e+00 -3.03987220e+00 -3.03973628e+00 -3.03972841e+00
 -3.03972837e+00 -3.03958813e+00 -3.03958801e+00 -3.03957037e+00
 -3.03942207e+00 -3.03940320e+00 -3.03940308e+00 -3.03933152e+00
 -3.03933139e+00 -3.03932864e+00 -3.03442263e+00 -3.03441041e+00
 -3.03441030e+00 -3.03440921e+00 -3.03440910e+00 -3.03440759e+00
 -3.03429630e+00 -3.03429363e+00 -3.03429352e+00 -3.03428342e+00
 -3.03428331e+00 -3.03428258e+00 -3.03418825e+00 -3.03418820e+00
 -3.03417744e+00 -3.03417298e+00 -3.03417292e+00 -3.03417094e+00
 -3.03205141e+00 -3.03186542e+00 -3.03186542e+00 -3.03030185e+00
 -3.03030179e+00 -3.03030171e+00 -3.03029557e+00 -3.03028739e+00
 -3.03028732e+00 -3.03014867e+00 -3.03014863e+00 -3.03013756e+00
 -3.03013563e+00 -3.03013559e+00 -3.03012870e+00 -3.03009033e+00
 -3.03007836e+00 -3.03007828e+00 -3.03007151e+00 -3.03007143e+00
 -3.03007063e+00 -3.02661954e+00 -3.02661434e+00 -3.02661434e+00
 -3.02654980e+00 -3.02654980e+00 -3.02654810e+00 -3.02639112e+00
 -3.02639111e+00 -3.02638762e+00 -3.02456549e+00 -3.02452942e+00
 -3.02452941e+00 -3.02443254e+00 -3.02441035e+00 -3.02441034e+00
 -3.02424287e+00 -3.02424280e+00 -3.02421802e+00 -3.02405406e+00
 -3.02405403e+00 -3.02403270e+00 -3.02395703e+00 -3.02395700e+00
 -3.02385811e+00 -3.02384622e+00 -3.02381785e+00 -3.02381782e+00
 -3.01623876e+00 -3.01623867e+00 -3.01622354e+00 -3.01613516e+00
 -3.01611900e+00 -3.01611894e+00 -3.01607696e+00 -3.01607688e+00
 -3.01607016e+00 -3.01082494e+00 -3.01082494e+00 -3.01078954e+00
 -1.66477114e-01 -1.26419902e-01 -1.26068565e-01 -1.26068430e-01
 -1.24942994e-01 -1.22542697e-01 -1.22542567e-01 -9.37551193e-02
 -9.37549447e-02 -9.31893036e-02 -9.12554637e-02 -8.67159016e-02
 -8.67158796e-02 -8.59258943e-02 -8.54920339e-02 -8.54917620e-02
 -8.39198287e-02 -8.32229076e-02 -8.32227409e-02 -7.22993132e-02
 -6.79135934e-02 -6.79134478e-02 -6.39908669e-02 -1.87991413e-02
 -1.75051493e-02 -1.75051426e-02 -1.47046930e-02 -1.47042958e-02
 -1.31230624e-02 -3.31644549e-03 -3.31638023e-03 -2.80519622e-03
 -2.34813719e-03 -2.34796938e-03 -8.91858725e-04 -3.25870882e-04
  2.89216954e-03  2.89243032e-03  6.21835254e-03  6.21835639e-03
  7.47370607e-03  1.84967412e-02  1.92963574e-02  1.92964481e-02
  2.01024638e-02  7.55248065e-02  7.63522358e-02  7.63523454e-02
  7.71306158e-02  7.73171082e-02  7.73172768e-02  7.74104235e-02
  7.74105301e-02  7.75836082e-02  7.78328542e-02  7.78330476e-02
  7.79438427e-02  1.23835981e-01  1.23836036e-01  1.24844831e-01
  1.26479340e-01  1.26479371e-01  1.27633456e-01  1.28386910e-01
  1.30837559e-01  1.30837586e-01  1.33467525e-01  1.33467528e-01
  1.34671260e-01  1.38038522e-01  1.39653170e-01  1.39653257e-01
  1.41861540e-01  1.41861561e-01  1.42510268e-01  1.42763007e-01
  1.44325405e-01  1.44325410e-01  1.44940972e-01  1.44941010e-01
  1.45399036e-01  1.49672038e-01  1.49672108e-01  1.50194670e-01
  1.50301696e-01  1.50301710e-01  1.51350486e-01  1.70406901e-01
  1.70406977e-01  1.71673676e-01  1.71680937e-01  1.72857820e-01
  1.72858125e-01  2.06581944e-01  2.06723333e-01  2.07053395e-01
  2.07053507e-01  2.07181004e-01  2.07181243e-01  2.09202641e-01
  2.09202698e-01  2.09439516e-01  2.09439726e-01  2.09800919e-01
  2.10053836e-01  2.20400980e-01  2.20400996e-01  2.22451624e-01
  2.22779922e-01  2.22780338e-01  2.23082994e-01  2.27121026e-01
  2.27121314e-01  2.28802044e-01  2.28802453e-01  2.28986841e-01
  2.30258727e-01  2.35275840e-01  2.35276199e-01  2.40463403e-01
  2.40463820e-01  2.40481892e-01  2.40811741e-01  2.44284985e-01
  2.44285054e-01  2.80588610e-01  2.80636447e-01  2.80637037e-01
  3.04710867e-01  3.04835188e-01  3.04835205e-01  3.05109231e-01
  3.05109755e-01  3.05258715e-01  3.22666363e-01  3.22742562e-01
  3.22742608e-01  3.22956463e-01  3.23125708e-01  3.23125822e-01
  3.36320469e-01  3.36859263e-01  3.36859361e-01  3.37371528e-01
  3.70475794e-01  3.70475847e-01  3.70625862e-01  3.70626046e-01
  3.70826211e-01  3.70943144e-01  3.71294597e-01  3.71294921e-01
  3.71511964e-01  3.73160070e-01  3.73160195e-01  3.74392055e-01
  3.75594011e-01  3.75596481e-01  3.75596818e-01  3.98185009e-01
  4.06635890e-01  4.06693578e-01  4.06693734e-01  4.06818174e-01
  4.06818546e-01  4.07371275e-01  4.07371362e-01  4.08326834e-01
  4.08397692e-01  4.08397764e-01  4.08414389e-01  4.09965451e-01
  4.09965749e-01  4.14816509e-01  4.41458176e-01  4.41458576e-01
  4.41583532e-01  4.41624262e-01  4.41983906e-01  4.41988335e-01
  4.41988389e-01  4.42215991e-01  4.42216132e-01  4.42330882e-01
  4.42331017e-01  4.42375924e-01  4.55520982e-01  4.55521049e-01
  4.56206972e-01  4.56560438e-01  4.56560473e-01  4.57817094e-01
  4.57991566e-01  4.59740294e-01  4.59740456e-01  4.60284119e-01
  4.60284312e-01  4.60641052e-01  4.66826116e-01  4.67165286e-01
  4.67165557e-01  4.68502937e-01  4.68502942e-01  4.69256099e-01
  4.69390418e-01  4.70875379e-01  4.70875500e-01  4.71453075e-01
  4.71453085e-01  4.72406719e-01  4.77133395e-01  4.77133506e-01
  4.77579523e-01  4.78110946e-01  4.78704716e-01  4.78704938e-01
  4.79095565e-01  4.79115323e-01  4.79115622e-01  4.80336093e-01
  4.80496056e-01  4.80496062e-01  4.98071175e-01  4.98071244e-01
  4.98101043e-01  4.99035484e-01  4.99122918e-01  4.99123011e-01
  4.99452670e-01  4.99452686e-01  4.99553893e-01  4.99777689e-01
  5.00016498e-01  5.00016660e-01  5.11072514e-01  5.11231045e-01
  5.11231124e-01  5.11356649e-01  5.11863745e-01  5.11863942e-01
  5.12062511e-01  5.12394983e-01  5.12394992e-01  5.12515025e-01
  5.12975987e-01  5.12976102e-01  5.72712540e-01  5.73799835e-01
  5.73800379e-01  5.74846407e-01  5.74862291e-01  5.98745391e-01
  5.98745450e-01  5.99427689e-01  5.99561679e-01  5.99561719e-01
  6.02724209e-01  6.02724407e-01  6.02747498e-01  6.03398173e-01
  6.03398199e-01  6.03606327e-01  6.04095318e-01  6.06013435e-01
  6.09688370e-01  6.09868710e-01  6.09868882e-01  6.11373289e-01
  6.11373477e-01  6.20460773e-01  6.20460782e-01  6.54229189e-01
  6.54229702e-01  6.54654614e-01  6.54793552e-01  6.55264363e-01
  6.55264447e-01  6.63855696e-01  6.64598002e-01  6.64598132e-01
  6.64897452e-01  6.64897453e-01  6.65172517e-01  6.65450114e-01
  6.65488251e-01  6.65536730e-01  6.65536765e-01  6.65870186e-01
  6.65870342e-01  6.75758168e-01  6.75758438e-01  6.75933793e-01
  6.77859226e-01  6.77859478e-01  6.77943341e-01  6.86553119e-01
  6.86553401e-01  6.87014944e-01  6.87713149e-01  6.87713380e-01
  6.87741509e-01  6.88806997e-01  6.88807093e-01  6.89361969e-01
  6.89835353e-01  6.91135116e-01  6.91135172e-01  7.11012587e-01
  7.11286934e-01  7.11286979e-01  7.11303313e-01  7.12060190e-01
  7.12060235e-01  7.16774374e-01  7.16774492e-01  7.18462852e-01
  7.18469540e-01  7.19979501e-01  7.19980173e-01  7.21969401e-01
  7.21969597e-01  7.22726824e-01  7.22738102e-01  7.22738288e-01
  7.22739653e-01  7.23500552e-01  7.23500928e-01  7.30225154e-01
  7.30809734e-01  7.30810117e-01  7.31264105e-01  7.60015277e-01
  7.61016277e-01  7.61016284e-01  7.62294425e-01  7.81445016e-01
  7.82138496e-01  7.82138723e-01  7.82456512e-01  7.82456813e-01
  7.82661816e-01  7.83095353e-01  7.83171177e-01  7.83171327e-01
  7.83548302e-01  7.83548342e-01  7.83619441e-01  7.84128852e-01
  7.84175872e-01  7.84175904e-01  7.85171703e-01  7.85171772e-01
  7.86063187e-01  7.94850038e-01  7.94850130e-01  7.95421414e-01
  7.95487151e-01  7.95487612e-01  7.95586079e-01  7.96267553e-01
  7.96268092e-01  8.20123452e-01  8.22107763e-01  8.22142652e-01
  8.22142690e-01  8.23660706e-01  8.23660910e-01  8.24194656e-01
  8.24488376e-01  8.24488399e-01  8.24972616e-01  8.25667266e-01
  8.25667379e-01  8.26565289e-01  8.26565335e-01  8.26938035e-01
  8.27339552e-01  8.27524955e-01  8.27525086e-01  8.27554334e-01
  8.27933439e-01  8.27933451e-01  8.28065119e-01  8.28294969e-01
  8.28295176e-01  8.29808482e-01  8.31067137e-01  8.31067431e-01
  8.32569951e-01  8.32569981e-01  8.33529536e-01  8.34228564e-01
  8.34832176e-01  8.34832295e-01  8.35444420e-01  8.35444582e-01
  8.35695556e-01  8.38052352e-01  8.40234699e-01  8.40234810e-01
  8.40962872e-01  8.40963083e-01  8.40980234e-01  8.43763651e-01
  8.45282130e-01  8.45282138e-01  8.47405601e-01  8.47405765e-01
  8.48233625e-01  8.50546283e-01  8.90460575e-01  8.90460669e-01
  8.90535946e-01  8.91623609e-01  8.91863223e-01  8.91863702e-01
  8.92269432e-01  8.92269868e-01  8.92501425e-01  8.93108581e-01
  8.93182662e-01  8.93182773e-01  9.44402791e-01  9.44403508e-01
  9.44404465e-01  9.51486008e-01  9.52180331e-01  9.52180347e-01
  9.52519379e-01  9.52550903e-01  9.52551047e-01  9.52996614e-01
  9.52996633e-01  9.53060754e-01  9.53546753e-01  9.53668723e-01
  9.53668869e-01  9.82385324e-01  9.82385641e-01  9.82679380e-01
  9.82679384e-01  9.82795281e-01  9.82800506e-01  9.83423088e-01
  9.83584125e-01  9.83584323e-01  9.84672054e-01  9.84672499e-01
  9.85325623e-01  9.85818010e-01  9.86736359e-01  9.86736393e-01
  9.87158367e-01  9.87158629e-01  9.87713218e-01  9.88367016e-01
  9.88400459e-01  9.88400715e-01  9.88942779e-01  9.88942836e-01
  9.89331796e-01  1.03994791e+00  1.04013103e+00  1.04013106e+00
  1.04080210e+00  1.04080220e+00  1.04104180e+00  1.04199077e+00
  1.04199089e+00  1.04239674e+00  1.04302222e+00  1.04330828e+00
  1.04350252e+00  1.04350259e+00  1.04397217e+00  1.04397218e+00
  1.04457071e+00  1.04470865e+00  1.04566124e+00  1.04566141e+00
  1.04589547e+00  1.04589547e+00  1.04674162e+00  1.04674163e+00
  1.04686399e+00  1.04761044e+00  1.04761052e+00  1.04773836e+00
  1.04821557e+00  1.04991112e+00  1.05009678e+00  1.05012438e+00
  1.05012452e+00  1.05069085e+00  1.05069086e+00  1.05119071e+00
  1.05147555e+00  1.05155585e+00  1.05155599e+00  1.05219937e+00
  1.05219946e+00  1.05264182e+00  1.05264191e+00  1.05296471e+00
  1.05296486e+00  1.05342673e+00  1.05368009e+00  1.05368021e+00
  1.05381651e+00  1.05403157e+00  1.05410606e+00  1.05410633e+00
  1.05447493e+00  1.06244298e+00  1.06272841e+00  1.06272859e+00
  1.06286452e+00  1.06392630e+00  1.06475849e+00  1.06475855e+00
  1.06636645e+00  1.06636665e+00  1.06707143e+00  1.08147169e+00
  1.08264852e+00  1.08264871e+00  1.08271402e+00  1.08317125e+00
  1.08317144e+00  1.08857581e+00  1.08857616e+00  1.08866242e+00
  1.08893898e+00  1.08893898e+00  1.08901384e+00  1.08910213e+00
  1.08928337e+00  1.08928382e+00  1.08947739e+00  1.08947793e+00
  1.08962154e+00  1.10443375e+00  1.10443413e+00  1.10497685e+00
  1.10497727e+00  1.10513098e+00  1.10747165e+00  1.12167414e+00
  1.12181710e+00  1.12181712e+00  1.12227528e+00  1.12227542e+00
  1.12233943e+00  1.12272249e+00  1.12275851e+00  1.12275867e+00
  1.12343157e+00  1.12343171e+00  1.12358188e+00  1.14761831e+00
  1.14804509e+00  1.14804531e+00  1.14874025e+00  1.14877942e+00
  1.14877965e+00  1.15373470e+00  1.15400548e+00  1.15400553e+00
  1.15454494e+00  1.15454498e+00  1.15480124e+00  1.15879521e+00
  1.15879548e+00  1.15910768e+00  1.15946139e+00  1.15946140e+00
  1.15975179e+00  1.16026927e+00  1.16037215e+00  1.16037235e+00
  1.16067789e+00  1.16086616e+00  1.16086623e+00  1.18512407e+00
  1.18512438e+00  1.18522944e+00  1.18530645e+00  1.18544635e+00
  1.18544642e+00  1.19308318e+00  1.19308360e+00  1.19448330e+00
  1.19449550e+00  1.19449590e+00  1.19449646e+00  1.19580297e+00
  1.19580349e+00  1.24815922e+00  1.24815935e+00  1.24824369e+00
  1.24836942e+00  1.24842351e+00  1.24842522e+00  1.25271298e+00
  1.25271355e+00  1.25317475e+00  1.25328460e+00  1.25328502e+00
  1.25333699e+00  1.25394911e+00  1.25394961e+00  1.25482045e+00
  1.25495286e+00  1.25509779e+00  1.25509782e+00  1.25522560e+00
  1.25522570e+00  1.25535779e+00  1.25577534e+00  1.25577534e+00
  1.25588395e+00  1.25593694e+00  1.25593708e+00  1.26127065e+00
  1.26130667e+00  1.26130680e+00  1.27525793e+00  1.27525794e+00
  1.29708970e+00  1.29764906e+00  1.29764906e+00  1.29923653e+00
  1.29923655e+00  1.30056150e+00  1.30149091e+00  1.30173705e+00
  1.30173738e+00  1.30219594e+00  1.30235163e+00  1.30235173e+00
  1.30506395e+00  1.30607487e+00  1.30607488e+00  1.30723213e+00
  1.30723232e+00  1.30764375e+00  1.33803626e+00  1.33926513e+00
  1.33926537e+00  1.34073063e+00  1.34269285e+00  1.34297869e+00
  1.34297872e+00  1.34309125e+00  1.34309130e+00  1.34329001e+00
  1.34331728e+00  1.34331734e+00  1.34364116e+00  1.34364127e+00
  1.34496481e+00  1.34510141e+00  1.34510152e+00  1.34574495e+00
  1.34719221e+00  1.34719237e+00  1.34800354e+00  1.35168696e+00
  1.35234816e+00  1.35234822e+00  1.35240147e+00  1.35287169e+00
  1.35287196e+00  1.35312197e+00  1.35333307e+00  1.35883633e+00
  1.35886458e+00  1.35886466e+00  1.36061037e+00  1.36061045e+00
  1.42055461e+00  1.42091785e+00  1.42091797e+00  1.42133162e+00
  1.42133165e+00  1.42158009e+00  1.42246420e+00  1.42267562e+00
  1.42267566e+00  1.42715789e+00  1.42718628e+00  1.42718630e+00
  1.42741316e+00  1.42741323e+00  1.42787115e+00  1.43092839e+00
  1.43092860e+00  1.43094678e+00  1.43209892e+00  1.43218853e+00
  1.43218865e+00  1.43316579e+00  1.43316580e+00  1.43356399e+00
  1.43382881e+00  1.43382882e+00  1.43407060e+00  1.43429153e+00
  1.43429167e+00  1.43516797e+00  1.43516798e+00  1.43533294e+00
  1.43610113e+00  1.43624666e+00  1.43624676e+00  1.43734999e+00
  1.44410266e+00  1.44410484e+00  1.44414866e+00  1.48927812e+00
  1.49071854e+00  1.49071861e+00  1.49080502e+00  1.49085322e+00
  1.49085326e+00  1.49777493e+00  1.49777530e+00  1.49886437e+00
  1.49886452e+00  1.49887208e+00  1.49887583e+00  1.49994210e+00
  1.49994237e+00  1.52661085e+00  1.52668298e+00  1.52670487e+00
  1.52670488e+00  1.52673626e+00  1.52673658e+00  1.52695265e+00
  1.52695274e+00  1.52722675e+00  1.52733421e+00  1.52758585e+00
  1.52758683e+00  1.53272713e+00  1.53272726e+00  1.53306637e+00
  1.53312192e+00  1.53312194e+00  1.53319091e+00  1.54537090e+00
  1.54540181e+00  1.54540307e+00  1.54541492e+00  1.54546369e+00
  1.54546444e+00  1.54548333e+00  1.54548384e+00  1.56397775e+00
  1.56397779e+00  1.56413379e+00  1.56453745e+00  1.56453750e+00
  1.56465956e+00  1.56470607e+00  1.56517078e+00  1.56517079e+00
  1.56533231e+00  1.56533240e+00  1.56558833e+00  1.61319383e+00
  1.61336960e+00  1.61337005e+00  1.61352783e+00  1.61373296e+00
  1.61374306e+00  1.61374339e+00  1.61447633e+00  1.61447667e+00
  1.61461407e+00  1.61504818e+00  1.61504846e+00  1.65440055e+00
  1.65564606e+00  1.65564723e+00  1.65687786e+00  1.66293590e+00
  1.66294431e+00  1.66294440e+00  1.67253619e+00  1.67253660e+00
  1.67275559e+00  1.67284585e+00  1.67291452e+00  1.67291512e+00
  1.67295119e+00  1.67297281e+00  1.67297302e+00  1.67317415e+00
  1.67317427e+00  1.67335251e+00  1.81487052e+00  1.81490397e+00
  1.81490513e+00  1.81503183e+00  1.81503189e+00  1.81505065e+00
  1.81506191e+00  1.81506739e+00  1.81506809e+00  1.81522818e+00
  1.81522978e+00  1.81522985e+00  1.91095054e+00  1.91095122e+00
  1.91114427e+00  1.91117396e+00  1.91136126e+00  1.91136198e+00
  1.91205655e+00  1.91227651e+00  1.91227679e+00  1.91242254e+00
  1.91242344e+00  1.91267410e+00  1.93304513e+00  1.93304524e+00
  1.93315946e+00  1.93323248e+00  1.93338528e+00  1.93338544e+00
  2.32193076e+00  2.48967563e+00  2.49266197e+00  2.49266236e+00
  2.49307266e+00  2.49654334e+00  2.49659004e+00  2.49659011e+00
  2.49752475e+00  2.49752506e+00  2.49904508e+00  2.49941154e+00
  2.49941155e+00  2.52847434e+00  2.52866422e+00  2.52866462e+00
  2.52898804e+00  2.52898852e+00  2.53169314e+00  2.60605057e+00
  2.60789298e+00  2.60789315e+00  2.60961891e+00  2.75554157e+00
  2.75700000e+00  2.75700008e+00  2.75980687e+00  2.75980717e+00
  2.76084626e+00  2.76338605e+00  2.76338610e+00  2.76362321e+00
  2.76429357e+00  2.76429364e+00  2.76586186e+00  2.77942750e+00
  2.78225086e+00  2.78225115e+00  2.78564379e+00  2.78564389e+00
  2.78571205e+00  2.79110781e+00  2.79438469e+00  2.79453659e+00
  2.79453683e+00  2.79643606e+00  2.79643639e+00  2.85352516e+00
  2.88005765e+00  2.88015209e+00  2.88015210e+00  2.88150657e+00
  2.88181227e+00  2.88181245e+00  2.88196141e+00  2.88196242e+00
  2.88223152e+00  2.88306709e+00  2.88362812e+00  2.88362896e+00
  3.07857438e+00  3.07981624e+00  3.07981868e+00  3.08094247e+00]
nelec by numeric integration = 896.072397456135
    CPU time for vxc    915.60 sec, wall time     28.62 sec
    CPU time for sr jk   4563.16 sec, wall time     56.08 sec
    CPU time for vj and vk   4563.16 sec, wall time     56.08 sec
E1 = -19447.27207500544  Ecoul = 5555.17571952177  Exc = -1330.6074519194071
cycle= 3 E= -18514.7996302523  delta_E= 0.176  |g|= 0.768  |ddm|= 1.74
    CPU time for cycle= 3   5486.08 sec, wall time     84.93 sec
  HOMO = 0.279335321562231  LUMO = 0.307211250339513
  mo_energy =
[-6.49952519e+01 -6.49942130e+01 -6.49941872e+01 -6.49941872e+01
 -6.49941477e+01 -6.49941316e+01 -6.49941316e+01 -6.49939122e+01
 -6.49934567e+01 -6.49934566e+01 -6.49934413e+01 -6.49931858e+01
 -6.49931858e+01 -6.49931705e+01 -6.49931623e+01 -6.49931623e+01
 -6.49931458e+01 -6.49930563e+01 -6.49930563e+01 -6.49930508e+01
 -6.49930406e+01 -6.49930321e+01 -6.49930321e+01 -6.49930117e+01
 -6.49924770e+01 -6.49924770e+01 -6.49924598e+01 -6.49922965e+01
 -6.49922965e+01 -6.49922796e+01 -6.49922309e+01 -6.49922308e+01
 -6.49922266e+01 -6.49922132e+01 -6.49922064e+01 -6.49922063e+01
 -6.49921055e+01 -6.49921055e+01 -6.49920963e+01 -6.49920459e+01
 -6.49920459e+01 -6.49920291e+01 -6.49917642e+01 -6.49917641e+01
 -6.49917484e+01 -6.49910187e+01 -6.49910187e+01 -6.49910145e+01
 -6.49910098e+01 -6.49909965e+01 -6.49909965e+01 -6.49909231e+01
 -6.49908634e+01 -6.49908634e+01 -6.49908573e+01 -6.49908477e+01
 -6.49908408e+01 -6.49908408e+01 -6.49900140e+01 -6.49899948e+01
 -6.49899948e+01 -6.49895364e+01 -6.49895179e+01 -6.49895179e+01
 -4.62919369e+00 -4.62827418e+00 -4.62826460e+00 -4.62826460e+00
 -4.62823211e+00 -4.62822151e+00 -4.62822149e+00 -4.62806901e+00
 -4.62772271e+00 -4.62772262e+00 -4.62771820e+00 -4.62740871e+00
 -4.62740864e+00 -4.62740699e+00 -4.62740494e+00 -4.62735492e+00
 -4.62735484e+00 -4.62734559e+00 -4.62726382e+00 -4.62726374e+00
 -4.62725918e+00 -4.62725810e+00 -4.62725291e+00 -4.62725284e+00
 -4.62691460e+00 -4.62691459e+00 -4.62690449e+00 -4.62668528e+00
 -4.62668519e+00 -4.62667875e+00 -4.62661515e+00 -4.62661506e+00
 -4.62661162e+00 -4.62660378e+00 -4.62660131e+00 -4.62660122e+00
 -4.62644680e+00 -4.62644680e+00 -4.62643844e+00 -4.62643021e+00
 -4.62643020e+00 -4.62642467e+00 -4.62627078e+00 -4.62627076e+00
 -4.62626250e+00 -4.62553045e+00 -4.62553045e+00 -4.62552693e+00
 -4.62552509e+00 -4.62551941e+00 -4.62551941e+00 -4.62547116e+00
 -4.62541399e+00 -4.62541398e+00 -4.62540889e+00 -4.62540763e+00
 -4.62540311e+00 -4.62540310e+00 -4.62470687e+00 -4.62469694e+00
 -4.62469694e+00 -4.62425550e+00 -4.62424547e+00 -4.62424545e+00
 -3.04392497e+00 -3.04390201e+00 -3.04390200e+00 -3.04303673e+00
 -3.04303033e+00 -3.04303032e+00 -3.04301906e+00 -3.04301728e+00
 -3.04301726e+00 -3.04298582e+00 -3.04298582e+00 -3.04297807e+00
 -3.04297430e+00 -3.04297137e+00 -3.04297136e+00 -3.04296686e+00
 -3.04296686e+00 -3.04296273e+00 -3.04293473e+00 -3.04293472e+00
 -3.04292813e+00 -3.04283666e+00 -3.04283664e+00 -3.04279331e+00
 -3.04247274e+00 -3.04247266e+00 -3.04245536e+00 -3.04244946e+00
 -3.04241675e+00 -3.04241667e+00 -3.04230868e+00 -3.04230860e+00
 -3.04228220e+00 -3.04219014e+00 -3.04219013e+00 -3.04217237e+00
 -3.04217156e+00 -3.04217151e+00 -3.04214788e+00 -3.04212680e+00
 -3.04212676e+00 -3.04209285e+00 -3.04209278e+00 -3.04208640e+00
 -3.04206605e+00 -3.04206322e+00 -3.04204564e+00 -3.04204558e+00
 -3.04203273e+00 -3.04202933e+00 -3.04202927e+00 -3.04202545e+00
 -3.04202541e+00 -3.04200078e+00 -3.04199398e+00 -3.04198076e+00
 -3.04198072e+00 -3.04197783e+00 -3.04196859e+00 -3.04196831e+00
 -3.04196827e+00 -3.04196331e+00 -3.04196327e+00 -3.04195284e+00
 -3.04191979e+00 -3.04191972e+00 -3.04188053e+00 -3.04188052e+00
 -3.04186658e+00 -3.04185618e+00 -3.04183562e+00 -3.04183561e+00
 -3.04175990e+00 -3.04174072e+00 -3.04174071e+00 -3.04161197e+00
 -3.04159462e+00 -3.04159462e+00 -3.04151141e+00 -3.04151135e+00
 -3.04150323e+00 -3.04148540e+00 -3.04141643e+00 -3.04141641e+00
 -3.04141231e+00 -3.04138755e+00 -3.04138748e+00 -3.04134165e+00
 -3.04134159e+00 -3.04134142e+00 -3.04132929e+00 -3.04132924e+00
 -3.04132564e+00 -3.04131721e+00 -3.04131715e+00 -3.04131228e+00
 -3.04125658e+00 -3.04125653e+00 -3.04125175e+00 -3.04125125e+00
 -3.04123958e+00 -3.04123954e+00 -3.04114830e+00 -3.04114828e+00
 -3.04113761e+00 -3.04112464e+00 -3.04112460e+00 -3.04110363e+00
 -3.04110363e+00 -3.04108798e+00 -3.04108236e+00 -3.04108133e+00
 -3.04108129e+00 -3.04107133e+00 -3.04103953e+00 -3.04103952e+00
 -3.04100194e+00 -3.04099219e+00 -3.04099219e+00 -3.04098363e+00
 -3.04098077e+00 -3.04096992e+00 -3.04096991e+00 -3.04094429e+00
 -3.04094426e+00 -3.04093340e+00 -3.04091670e+00 -3.04091093e+00
 -3.04091092e+00 -3.04086082e+00 -3.04086081e+00 -3.04085023e+00
 -3.04083014e+00 -3.04083012e+00 -3.04082602e+00 -3.04026021e+00
 -3.04024412e+00 -3.04024412e+00 -3.04020151e+00 -3.04020151e+00
 -3.04018484e+00 -3.04013333e+00 -3.04013332e+00 -3.04012804e+00
 -3.04012430e+00 -3.04011166e+00 -3.04011165e+00 -3.04010992e+00
 -3.04010128e+00 -3.04010127e+00 -3.04009312e+00 -3.04008639e+00
 -3.04008638e+00 -3.04007863e+00 -3.04007863e+00 -3.04007191e+00
 -3.04006489e+00 -3.04006489e+00 -3.04006450e+00 -3.04005539e+00
 -3.04002680e+00 -3.04002680e+00 -3.04000646e+00 -3.04000624e+00
 -3.04000624e+00 -3.03999128e+00 -3.03999127e+00 -3.03998378e+00
 -3.03998322e+00 -3.03998321e+00 -3.03997916e+00 -3.03997203e+00
 -3.03997175e+00 -3.03997174e+00 -3.03928871e+00 -3.03928871e+00
 -3.03928557e+00 -3.03926204e+00 -3.03925941e+00 -3.03925940e+00
 -3.03923390e+00 -3.03923189e+00 -3.03923189e+00 -3.03884331e+00
 -3.03884331e+00 -3.03884321e+00 -3.03882610e+00 -3.03882596e+00
 -3.03882594e+00 -3.03880223e+00 -3.03880112e+00 -3.03880111e+00
 -1.61582662e-01 -1.22240212e-01 -1.22113496e-01 -1.22113362e-01
 -1.22039790e-01 -1.21381171e-01 -1.21381032e-01 -8.69484987e-02
 -8.68444604e-02 -8.68443850e-02 -8.64270304e-02 -8.64268646e-02
 -8.64185981e-02 -8.61139051e-02 -8.60520438e-02 -8.60516061e-02
 -8.59483119e-02 -8.53738180e-02 -8.53736455e-02 -7.58671956e-02
 -7.52145968e-02 -7.52143972e-02 -7.46223823e-02 -9.39436799e-03
 -9.11007989e-03 -9.10966926e-03 -8.60514351e-03 -8.60514174e-03
 -8.38802157e-03 -3.02153388e-03 -3.02132987e-03 -3.00690339e-03
 -2.85542088e-03 -2.85541320e-03 -2.77304166e-03 -2.67561173e-03
 -2.51636424e-03 -2.51632256e-03 -2.20153061e-03 -2.20131401e-03
 -1.99826802e-03  2.03588564e-02  2.04843667e-02  2.04844577e-02
  2.06320221e-02  7.67360685e-02  7.67797139e-02  7.67800579e-02
  7.68636200e-02  7.69368132e-02  7.69619400e-02  7.69621050e-02
  7.70593189e-02  7.70596744e-02  7.71310655e-02  7.72255231e-02
  7.72257459e-02  1.34017895e-01  1.34147459e-01  1.34147471e-01
  1.34168056e-01  1.34168147e-01  1.34276474e-01  1.34287137e-01
  1.34357605e-01  1.34357646e-01  1.34514460e-01  1.34522954e-01
  1.34523022e-01  1.38086824e-01  1.38316424e-01  1.38316463e-01
  1.38389284e-01  1.38389297e-01  1.38411272e-01  1.38549572e-01
  1.38571002e-01  1.38571123e-01  1.38671930e-01  1.38743768e-01
  1.38743810e-01  1.49949897e-01  1.50046806e-01  1.50046855e-01
  1.50163231e-01  1.50205157e-01  1.50205198e-01  1.71248809e-01
  1.71248879e-01  1.71473354e-01  1.71494148e-01  1.71717222e-01
  1.71717575e-01  2.07123551e-01  2.07123912e-01  2.07208751e-01
  2.07264067e-01  2.07400721e-01  2.07400748e-01  2.07607713e-01
  2.07782901e-01  2.07783143e-01  2.07852047e-01  2.07852141e-01
  2.08077397e-01  2.27996398e-01  2.27996742e-01  2.28097758e-01
  2.28311052e-01  2.28375474e-01  2.28375747e-01  2.28489963e-01
  2.28490052e-01  2.28516827e-01  2.28769556e-01  2.28769665e-01
  2.29149411e-01  2.32651795e-01  2.32652207e-01  2.33159635e-01
  2.33189487e-01  2.33199036e-01  2.33199516e-01  2.33697430e-01
  2.33697645e-01  2.79329241e-01  2.79329856e-01  2.79335322e-01
  3.07211250e-01  3.07294930e-01  3.07294933e-01  3.07471231e-01
  3.07471789e-01  3.07574674e-01  3.21551406e-01  3.21712773e-01
  3.21712851e-01  3.21941505e-01  3.21962258e-01  3.21962333e-01
  3.38762258e-01  3.39004475e-01  3.39004586e-01  3.39223088e-01
  3.72034825e-01  3.72146266e-01  3.72146631e-01  3.72413807e-01
  3.72473244e-01  3.72473254e-01  3.72504092e-01  3.72504464e-01
  3.72569095e-01  3.72800046e-01  3.72888716e-01  3.72888737e-01
  3.74780778e-01  3.74783132e-01  3.74783505e-01  4.06689144e-01
  4.06881086e-01  4.06899705e-01  4.06899806e-01  4.07080869e-01
  4.07212720e-01  4.07212824e-01  4.07842514e-01  4.07843126e-01
  4.08073984e-01  4.08081498e-01  4.08081904e-01  4.08084266e-01
  4.08303163e-01  4.08303736e-01  4.43113722e-01  4.43132911e-01
  4.43133087e-01  4.43143234e-01  4.43168358e-01  4.43168464e-01
  4.43208270e-01  4.43260898e-01  4.43261359e-01  4.43329114e-01
  4.43329120e-01  4.43370142e-01  4.58321090e-01  4.58321334e-01
  4.58399664e-01  4.58466100e-01  4.58466273e-01  4.58505482e-01
  4.58567691e-01  4.58567949e-01  4.58636083e-01  4.58673719e-01
  4.58673866e-01  4.58878834e-01  4.68954757e-01  4.68968862e-01
  4.68969374e-01  4.68969559e-01  4.68984315e-01  4.68984343e-01
  4.69050109e-01  4.69050118e-01  4.69069478e-01  4.69129099e-01
  4.69129250e-01  4.69190731e-01  4.78624429e-01  4.78842893e-01
  4.78842993e-01  4.78957026e-01  4.78957152e-01  4.78977134e-01
  4.79084733e-01  4.79087235e-01  4.79087239e-01  4.79219210e-01
  4.79299418e-01  4.79299778e-01  4.96705596e-01  4.96705752e-01
  4.96709021e-01  4.96718338e-01  4.96772859e-01  4.96772965e-01
  4.96932324e-01  4.96942793e-01  4.96942919e-01  4.96958000e-01
  4.96958088e-01  4.97018944e-01  5.11088735e-01  5.11163813e-01
  5.11163971e-01  5.11310001e-01  5.11326173e-01  5.11326295e-01
  5.11498957e-01  5.11522721e-01  5.11522737e-01  5.11555140e-01
  5.11843052e-01  5.11843121e-01  5.72945863e-01  5.73210597e-01
  5.73211157e-01  5.73503118e-01  5.75653459e-01  6.02909035e-01
  6.02909108e-01  6.02969533e-01  6.03050957e-01  6.03081064e-01
  6.03081153e-01  6.03265062e-01  6.03265084e-01  6.03308150e-01
  6.03325524e-01  6.03325612e-01  6.03622653e-01  6.06644639e-01
  6.06738044e-01  6.06798439e-01  6.06798632e-01  6.07024813e-01
  6.07025007e-01  6.21847547e-01  6.21847549e-01  6.55683520e-01
  6.55683613e-01  6.55814606e-01  6.55837040e-01  6.55972146e-01
  6.55972722e-01  6.65580875e-01  6.65628698e-01  6.65628764e-01
  6.65712587e-01  6.65729431e-01  6.65729545e-01  6.65769320e-01
  6.65775643e-01  6.65775798e-01  6.65868652e-01  6.65904788e-01
  6.65904884e-01  6.76127201e-01  6.76127451e-01  6.76186719e-01
  6.76579834e-01  6.76580086e-01  6.76908256e-01  6.88297298e-01
  6.88361735e-01  6.88362061e-01  6.88414781e-01  6.88414781e-01
  6.88461346e-01  6.88815912e-01  6.88834324e-01  6.88834529e-01
  6.88888180e-01  6.88888301e-01  6.88889821e-01  7.11285971e-01
  7.11390445e-01  7.11453052e-01  7.11453103e-01  7.11747028e-01
  7.11747080e-01  7.16167973e-01  7.16168098e-01  7.16474212e-01
  7.16503202e-01  7.16807660e-01  7.16808390e-01  7.21983688e-01
  7.21983950e-01  7.22195486e-01  7.22201806e-01  7.22201816e-01
  7.22216416e-01  7.22429831e-01  7.22430164e-01  7.30193978e-01
  7.30231213e-01  7.30231566e-01  7.30262696e-01  7.63801585e-01
  7.63884911e-01  7.63884921e-01  7.63992399e-01  7.82755767e-01
  7.82897655e-01  7.82897757e-01  7.83001743e-01  7.83056767e-01
  7.83056964e-01  7.83229204e-01  7.83267855e-01  7.83267941e-01
  7.83338476e-01  7.83356925e-01  7.83357064e-01  7.83422993e-01
  7.83482896e-01  7.83482974e-01  7.83518781e-01  7.83711324e-01
  7.83711345e-01  7.96286787e-01  7.96287210e-01  7.96439884e-01
  7.96441463e-01  7.96442684e-01  7.96442774e-01  7.96581106e-01
  7.96581483e-01  8.23861395e-01  8.23861424e-01  8.23874955e-01
  8.24206250e-01  8.24215575e-01  8.24230445e-01  8.24230984e-01
  8.24259474e-01  8.24259476e-01  8.24570231e-01  8.24570430e-01
  8.24617101e-01  8.27669688e-01  8.27733731e-01  8.27733745e-01
  8.27879709e-01  8.27885024e-01  8.27885188e-01  8.28009182e-01
  8.28066383e-01  8.28066558e-01  8.28127397e-01  8.28363436e-01
  8.28363669e-01  8.33424207e-01  8.33424282e-01  8.33436560e-01
  8.33502289e-01  8.33511790e-01  8.33511967e-01  8.33814166e-01
  8.33849360e-01  8.33849370e-01  8.33859244e-01  8.33859516e-01
  8.33907316e-01  8.38006555e-01  8.38009359e-01  8.38009520e-01
  8.38246190e-01  8.38307067e-01  8.38307206e-01  8.42772691e-01
  8.42871458e-01  8.42871461e-01  8.43100919e-01  8.43101070e-01
  8.43226853e-01  8.43690645e-01  8.92403062e-01  8.92470490e-01
  8.92470922e-01  8.92503705e-01  8.92504186e-01  8.92566612e-01
  8.92650126e-01  8.92650219e-01  8.92698230e-01  8.92980524e-01
  8.93022495e-01  8.93022609e-01  9.42825899e-01  9.42826049e-01
  9.42826984e-01  9.52121279e-01  9.52308567e-01  9.52308644e-01
  9.52397587e-01  9.52416886e-01  9.52416971e-01  9.52531915e-01
  9.52531919e-01  9.52555000e-01  9.52676690e-01  9.52716844e-01
  9.52716988e-01  9.84667989e-01  9.84690833e-01  9.84691144e-01
  9.84710158e-01  9.84710268e-01  9.84744162e-01  9.84744442e-01
  9.84759324e-01  9.84871847e-01  9.84872185e-01  9.84905315e-01
  9.85020563e-01  9.85981336e-01  9.86066392e-01  9.86066446e-01
  9.86156331e-01  9.86190536e-01  9.86190541e-01  9.86292109e-01
  9.86292125e-01  9.86295706e-01  9.86297662e-01  9.86297735e-01
  9.86323791e-01  1.04297274e+00  1.04308992e+00  1.04309004e+00
  1.04322089e+00  1.04787181e+00  1.04787181e+00  1.04792834e+00
  1.04802326e+00  1.04805454e+00  1.04805465e+00  1.04815486e+00
  1.04818217e+00  1.04818217e+00  1.04822000e+00  1.04822016e+00
  1.04824536e+00  1.04827470e+00  1.04827489e+00  1.04827505e+00
  1.04846174e+00  1.04846185e+00  1.04848622e+00  1.04857481e+00
  1.04862333e+00  1.04862351e+00  1.04874646e+00  1.04874654e+00
  1.04878842e+00  1.04879240e+00  1.04882090e+00  1.04882095e+00
  1.04883720e+00  1.04883720e+00  1.04889797e+00  1.04893690e+00
  1.04894862e+00  1.04894874e+00  1.04899019e+00  1.04899037e+00
  1.04899876e+00  1.05207102e+00  1.05207107e+00  1.05210439e+00
  1.05224790e+00  1.05224792e+00  1.05225455e+00  1.05229492e+00
  1.05236726e+00  1.05236734e+00  1.05252433e+00  1.05252445e+00
  1.05262692e+00  1.06041498e+00  1.06050749e+00  1.06050749e+00
  1.06070457e+00  1.06070474e+00  1.06082153e+00  1.06247563e+00
  1.06263352e+00  1.06263371e+00  1.06278039e+00  1.07988337e+00
  1.07988368e+00  1.07998413e+00  1.07998762e+00  1.07998793e+00
  1.08000671e+00  1.08825561e+00  1.08826024e+00  1.08826100e+00
  1.08831028e+00  1.08831031e+00  1.08831654e+00  1.08836293e+00
  1.08838923e+00  1.08838923e+00  1.08851386e+00  1.08851457e+00
  1.08858735e+00  1.10523562e+00  1.10523603e+00  1.10529034e+00
  1.10557701e+00  1.10557741e+00  1.10586626e+00  1.12226067e+00
  1.12239331e+00  1.12239331e+00  1.12247288e+00  1.12247290e+00
  1.12254163e+00  1.12254187e+00  1.12264815e+00  1.12267360e+00
  1.12275482e+00  1.12292987e+00  1.12293007e+00  1.14785397e+00
  1.14791615e+00  1.14791636e+00  1.14832949e+00  1.14833634e+00
  1.14833654e+00  1.15355607e+00  1.15360710e+00  1.15360710e+00
  1.15370190e+00  1.15370191e+00  1.15374171e+00  1.15975688e+00
  1.15978203e+00  1.15978205e+00  1.15991933e+00  1.15999065e+00
  1.16000312e+00  1.16000345e+00  1.16006024e+00  1.16006025e+00
  1.16014901e+00  1.16014925e+00  1.16027012e+00  1.18447277e+00
  1.18447283e+00  1.18454754e+00  1.18455708e+00  1.18463312e+00
  1.18463344e+00  1.19265875e+00  1.19265904e+00  1.19296924e+00
  1.19297424e+00  1.19297466e+00  1.19298677e+00  1.19327020e+00
  1.19327065e+00  1.24850475e+00  1.24850479e+00  1.24881661e+00
  1.24884509e+00  1.24913653e+00  1.24913820e+00  1.25409231e+00
  1.25409291e+00  1.25434223e+00  1.25438021e+00  1.25438058e+00
  1.25440632e+00  1.25441394e+00  1.25441413e+00  1.25442193e+00
  1.25446182e+00  1.25446196e+00  1.25448774e+00  1.25452705e+00
  1.25452741e+00  1.25454167e+00  1.25455171e+00  1.25464070e+00
  1.25464075e+00  1.25470543e+00  1.25470600e+00  1.26081558e+00
  1.26082516e+00  1.26082530e+00  1.27499356e+00  1.27499356e+00
  1.30175557e+00  1.30182249e+00  1.30182272e+00  1.30192309e+00
  1.30192317e+00  1.30194774e+00  1.30198081e+00  1.30199454e+00
  1.30199472e+00  1.30203308e+00  1.30203309e+00  1.30203875e+00
  1.30338655e+00  1.30338892e+00  1.30338970e+00  1.30339056e+00
  1.30339165e+00  1.30339587e+00  1.34267931e+00  1.34280689e+00
  1.34280690e+00  1.34293346e+00  1.34293363e+00  1.34294414e+00
  1.34302858e+00  1.34302888e+00  1.34303901e+00  1.34306136e+00
  1.34314724e+00  1.34314755e+00  1.34319668e+00  1.34324512e+00
  1.34325115e+00  1.34325129e+00  1.35057754e+00  1.35057754e+00
  1.35060256e+00  1.35061927e+00  1.35061927e+00  1.35073727e+00
  1.35167660e+00  1.35167662e+00  1.35180242e+00  1.35180779e+00
  1.35187107e+00  1.35187118e+00  1.35194672e+00  1.35194700e+00
  1.35200610e+00  1.35207030e+00  1.35207085e+00  1.35231046e+00
  1.42627144e+00  1.42627148e+00  1.42636820e+00  1.42639998e+00
  1.42644185e+00  1.42650466e+00  1.42650468e+00  1.42659688e+00
  1.42659706e+00  1.42672917e+00  1.42672917e+00  1.42687106e+00
  1.42689656e+00  1.42715705e+00  1.42715713e+00  1.42722737e+00
  1.42722821e+00  1.42736353e+00  1.42736374e+00  1.42736565e+00
  1.42737185e+00  1.42750508e+00  1.42761719e+00  1.42761756e+00
  1.43570136e+00  1.43570139e+00  1.43580929e+00  1.43587353e+00
  1.43592736e+00  1.43592739e+00  1.43606962e+00  1.43607839e+00
  1.43607852e+00  1.43617246e+00  1.43617247e+00  1.43652300e+00
  1.44227423e+00  1.44227648e+00  1.44227854e+00  1.48908007e+00
  1.48908010e+00  1.48920170e+00  1.48920173e+00  1.48920698e+00
  1.48922684e+00  1.49769218e+00  1.49769253e+00  1.49789908e+00
  1.49790869e+00  1.49791440e+00  1.49791455e+00  1.49812626e+00
  1.49812653e+00  1.52636864e+00  1.52642558e+00  1.52642582e+00
  1.52647540e+00  1.52647540e+00  1.52650102e+00  1.52666139e+00
  1.52666202e+00  1.52670015e+00  1.52677564e+00  1.52681307e+00
  1.52681411e+00  1.53293222e+00  1.53300640e+00  1.53300656e+00
  1.53331626e+00  1.53333357e+00  1.53333369e+00  1.54539968e+00
  1.54539986e+00  1.54560657e+00  1.54561675e+00  1.54561717e+00
  1.54562395e+00  1.54582997e+00  1.54583127e+00  1.56518478e+00
  1.56518758e+00  1.56518759e+00  1.56522487e+00  1.56522493e+00
  1.56525016e+00  1.56527855e+00  1.56531674e+00  1.56531675e+00
  1.56538621e+00  1.56538627e+00  1.56543564e+00  1.61298025e+00
  1.61299836e+00  1.61299868e+00  1.61321259e+00  1.61321306e+00
  1.61321730e+00  1.61325794e+00  1.61325812e+00  1.61328122e+00
  1.61342697e+00  1.61350768e+00  1.61350781e+00  1.65425889e+00
  1.65453460e+00  1.65453579e+00  1.65478064e+00  1.66227596e+00
  1.66227869e+00  1.66227878e+00  1.67186646e+00  1.67186703e+00
  1.67189412e+00  1.67193702e+00  1.67193720e+00  1.67199996e+00
  1.67200014e+00  1.67200584e+00  1.67207542e+00  1.67210362e+00
  1.67210415e+00  1.67227753e+00  1.81480983e+00  1.81487201e+00
  1.81487228e+00  1.81502407e+00  1.81502495e+00  1.81502738e+00
  1.81506727e+00  1.81506916e+00  1.81507702e+00  1.81524229e+00
  1.81526798e+00  1.81526811e+00  1.91170262e+00  1.91180618e+00
  1.91180643e+00  1.91184364e+00  1.91184453e+00  1.91192391e+00
  1.91192473e+00  1.91197514e+00  1.91202594e+00  1.91209777e+00
  1.91222582e+00  1.91222669e+00  1.93138701e+00  1.93138712e+00
  1.93148632e+00  1.93149457e+00  1.93159484e+00  1.93159502e+00
  2.32291048e+00  2.49759457e+00  2.49770141e+00  2.49770163e+00
  2.49816515e+00  2.49816582e+00  2.49822874e+00  2.49848389e+00
  2.49851777e+00  2.49851855e+00  2.49864940e+00  2.49926854e+00
  2.49926908e+00  2.52535997e+00  2.52549013e+00  2.52549044e+00
  2.52556924e+00  2.52620647e+00  2.52620678e+00  2.60610872e+00
  2.60674621e+00  2.60674639e+00  2.60732167e+00  2.76356456e+00
  2.76359977e+00  2.76359985e+00  2.76367854e+00  2.76367854e+00
  2.76381749e+00  2.76399004e+00  2.76418408e+00  2.76418411e+00
  2.76451508e+00  2.76451514e+00  2.76474943e+00  2.78017165e+00
  2.78056214e+00  2.78056272e+00  2.78124304e+00  2.78124304e+00
  2.78153699e+00  2.79357103e+00  2.79369590e+00  2.79369620e+00
  2.79380078e+00  2.79441583e+00  2.79441613e+00  2.85073281e+00
  2.88025599e+00  2.88034352e+00  2.88034370e+00  2.88080385e+00
  2.88080411e+00  2.88083504e+00  2.88111858e+00  2.88111943e+00
  2.88115881e+00  2.88122066e+00  2.88180894e+00  2.88180974e+00
  3.07870425e+00  3.07926331e+00  3.07926575e+00  3.07975600e+00]
nelec by numeric integration = 896.0721752189552
    CPU time for vxc    929.50 sec, wall time     29.05 sec
    CPU time for sr jk   4644.98 sec, wall time     57.46 sec
    CPU time for vj and vk   4644.99 sec, wall time     57.46 sec
E1 = -19447.280207018688  Ecoul = 5554.972116890989  Exc = -1330.5894485766264
cycle= 4 E= -18514.9933615536  delta_E= -0.194  |g|= 0.0377  |ddm|= 1.33
    CPU time for cycle= 4   5582.36 sec, wall time     86.77 sec
  HOMO = 0.279255329051393  LUMO = 0.307342610881977
  mo_energy =
[-6.49929376e+01 -6.49929121e+01 -6.49929121e+01 -6.49927723e+01
 -6.49927723e+01 -6.49927680e+01 -6.49927615e+01 -6.49927472e+01
 -6.49927472e+01 -6.49927231e+01 -6.49927231e+01 -6.49927131e+01
 -6.49927008e+01 -6.49926955e+01 -6.49926955e+01 -6.49926566e+01
 -6.49926398e+01 -6.49926398e+01 -6.49925515e+01 -6.49925515e+01
 -6.49925488e+01 -6.49925111e+01 -6.49925111e+01 -6.49925024e+01
 -6.49925022e+01 -6.49924902e+01 -6.49924902e+01 -6.49924731e+01
 -6.49924731e+01 -6.49924574e+01 -6.49924068e+01 -6.49924046e+01
 -6.49924045e+01 -6.49923969e+01 -6.49923914e+01 -6.49923914e+01
 -6.49923740e+01 -6.49923740e+01 -6.49923665e+01 -6.49923481e+01
 -6.49923308e+01 -6.49923308e+01 -6.49922559e+01 -6.49922559e+01
 -6.49922501e+01 -6.49922322e+01 -6.49922192e+01 -6.49922192e+01
 -6.49921528e+01 -6.49921500e+01 -6.49921500e+01 -6.49921391e+01
 -6.49921160e+01 -6.49921160e+01 -6.49920992e+01 -6.49920681e+01
 -6.49920285e+01 -6.49918856e+01 -6.49918855e+01 -6.49918614e+01
 -6.49918168e+01 -6.49918168e+01 -6.49918119e+01 -6.49915657e+01
 -4.62723814e+00 -4.62722872e+00 -4.62722871e+00 -4.62710143e+00
 -4.62709688e+00 -4.62709688e+00 -4.62709048e+00 -4.62709047e+00
 -4.62708376e+00 -4.62706236e+00 -4.62706235e+00 -4.62705547e+00
 -4.62705350e+00 -4.62704621e+00 -4.62704621e+00 -4.62698943e+00
 -4.62697972e+00 -4.62697971e+00 -4.62688461e+00 -4.62688457e+00
 -4.62688044e+00 -4.62686161e+00 -4.62685381e+00 -4.62685376e+00
 -4.62684948e+00 -4.62684944e+00 -4.62684929e+00 -4.62681738e+00
 -4.62681487e+00 -4.62681487e+00 -4.62677121e+00 -4.62676996e+00
 -4.62676994e+00 -4.62676105e+00 -4.62676104e+00 -4.62675955e+00
 -4.62674668e+00 -4.62674404e+00 -4.62674401e+00 -4.62671170e+00
 -4.62670153e+00 -4.62670152e+00 -4.62662047e+00 -4.62660988e+00
 -4.62660987e+00 -4.62660897e+00 -4.62660030e+00 -4.62660030e+00
 -4.62654052e+00 -4.62653709e+00 -4.62653708e+00 -4.62650053e+00
 -4.62648817e+00 -4.62648812e+00 -4.62646818e+00 -4.62644471e+00
 -4.62642074e+00 -4.62629141e+00 -4.62629138e+00 -4.62628139e+00
 -4.62621939e+00 -4.62621939e+00 -4.62621747e+00 -4.62598632e+00
 -3.04211862e+00 -3.04211649e+00 -3.04211648e+00 -3.04208106e+00
 -3.04208105e+00 -3.04207880e+00 -3.04203365e+00 -3.04203205e+00
 -3.04203204e+00 -3.04202406e+00 -3.04201288e+00 -3.04201287e+00
 -3.04198224e+00 -3.04197685e+00 -3.04197685e+00 -3.04197560e+00
 -3.04197560e+00 -3.04196087e+00 -3.04195539e+00 -3.04195539e+00
 -3.04195519e+00 -3.04194713e+00 -3.04194154e+00 -3.04194154e+00
 -3.04193859e+00 -3.04193858e+00 -3.04192384e+00 -3.04191804e+00
 -3.04191804e+00 -3.04190813e+00 -3.04190436e+00 -3.04189944e+00
 -3.04189943e+00 -3.04188863e+00 -3.04187968e+00 -3.04187968e+00
 -3.04187410e+00 -3.04187410e+00 -3.04186703e+00 -3.04181268e+00
 -3.04181267e+00 -3.04180665e+00 -3.04177519e+00 -3.04175711e+00
 -3.04175708e+00 -3.04173762e+00 -3.04173760e+00 -3.04171935e+00
 -3.04171935e+00 -3.04171514e+00 -3.04171513e+00 -3.04170995e+00
 -3.04169723e+00 -3.04169723e+00 -3.04168733e+00 -3.04167680e+00
 -3.04166829e+00 -3.04166581e+00 -3.04165210e+00 -3.04164405e+00
 -3.04164404e+00 -3.04164212e+00 -3.04164211e+00 -3.04164075e+00
 -3.04164075e+00 -3.04162706e+00 -3.04161329e+00 -3.04161328e+00
 -3.04159865e+00 -3.04158630e+00 -3.04158630e+00 -3.04157181e+00
 -3.04156685e+00 -3.04156684e+00 -3.04154640e+00 -3.04153934e+00
 -3.04153933e+00 -3.04153121e+00 -3.04151387e+00 -3.04151387e+00
 -3.04150147e+00 -3.04149279e+00 -3.04149278e+00 -3.04145379e+00
 -3.04145320e+00 -3.04145051e+00 -3.04145051e+00 -3.04144314e+00
 -3.04143462e+00 -3.04143461e+00 -3.04143207e+00 -3.04141886e+00
 -3.04141886e+00 -3.04140670e+00 -3.04140658e+00 -3.04140657e+00
 -3.04139666e+00 -3.04138762e+00 -3.04138762e+00 -3.04136958e+00
 -3.04136260e+00 -3.04136260e+00 -3.04135722e+00 -3.04135564e+00
 -3.04135564e+00 -3.04133943e+00 -3.04133942e+00 -3.04132428e+00
 -3.04131705e+00 -3.04131705e+00 -3.04130152e+00 -3.04128858e+00
 -3.04128570e+00 -3.04128568e+00 -3.04128001e+00 -3.04127768e+00
 -3.04127768e+00 -3.04126041e+00 -3.04123974e+00 -3.04123974e+00
 -3.04123155e+00 -3.04123154e+00 -3.04122733e+00 -3.04122733e+00
 -3.04122283e+00 -3.04122162e+00 -3.04120949e+00 -3.04120949e+00
 -3.04120334e+00 -3.04120334e+00 -3.04120309e+00 -3.04119640e+00
 -3.04117328e+00 -3.04116574e+00 -3.04116573e+00 -3.04115449e+00
 -3.04115449e+00 -3.04114739e+00 -3.04114183e+00 -3.04112703e+00
 -3.04112411e+00 -3.04111394e+00 -3.04111393e+00 -3.04110426e+00
 -3.04110426e+00 -3.04106345e+00 -3.04105696e+00 -3.04105696e+00
 -3.04105542e+00 -3.04104695e+00 -3.04104694e+00 -3.04104344e+00
 -3.04102639e+00 -3.04102639e+00 -3.04102107e+00 -3.04101725e+00
 -3.04101725e+00 -3.04100334e+00 -3.04098554e+00 -3.04098552e+00
 -3.04096567e+00 -3.04096566e+00 -3.04093061e+00 -3.04093060e+00
 -3.04092739e+00 -3.04092552e+00 -3.04092551e+00 -3.04091413e+00
 -3.04090239e+00 -3.04090237e+00 -3.04089545e+00 -3.04089543e+00
 -3.04087671e+00 -3.04085447e+00 -3.04085197e+00 -3.04085197e+00
 -3.04081125e+00 -3.04076847e+00 -3.04076846e+00 -3.04074769e+00
 -3.04074768e+00 -3.04074522e+00 -3.04073965e+00 -3.04072314e+00
 -3.04072313e+00 -3.04067849e+00 -3.04062359e+00 -3.04061362e+00
 -3.04061362e+00 -3.04046973e+00 -3.04042695e+00 -3.04042694e+00
 -1.61636347e-01 -1.22082910e-01 -1.22082792e-01 -1.21930294e-01
 -1.21930174e-01 -1.21876327e-01 -1.21706600e-01 -8.64961867e-02
 -8.64960459e-02 -8.64513223e-02 -8.63968342e-02 -8.63964310e-02
 -8.62830771e-02 -8.62828884e-02 -8.62263857e-02 -8.61718346e-02
 -8.61384214e-02 -8.61383386e-02 -8.60797541e-02 -7.53455844e-02
 -7.52970550e-02 -7.52968603e-02 -7.52433219e-02 -8.97335276e-03
 -8.95516852e-03 -8.95513826e-03 -8.91316308e-03 -8.91273296e-03
 -8.88865374e-03 -2.92503075e-03 -2.83273731e-03 -2.83251052e-03
 -2.75504136e-03 -2.73762948e-03 -2.73751794e-03 -2.65144556e-03
 -2.62325114e-03 -2.62302926e-03 -2.60263661e-03 -2.60229251e-03
 -2.55896109e-03  2.04231980e-02  2.04353622e-02  2.04354459e-02
  2.04483200e-02  7.68054821e-02  7.68057127e-02  7.68291269e-02
  7.68648040e-02  7.68651789e-02  7.69015590e-02  7.69017523e-02
  7.69209043e-02  7.69437960e-02  7.70128288e-02  7.70131503e-02
  7.70642233e-02  1.34120679e-01  1.34138480e-01  1.34138541e-01
  1.34192273e-01  1.34192298e-01  1.34258825e-01  1.34272733e-01
  1.34312516e-01  1.34312544e-01  1.34334483e-01  1.34334544e-01
  1.34377191e-01  1.38346034e-01  1.38346081e-01  1.38367792e-01
  1.38367851e-01  1.38393608e-01  1.38404212e-01  1.38442366e-01
  1.38442428e-01  1.38447623e-01  1.38497715e-01  1.38497766e-01
  1.38590202e-01  1.50011418e-01  1.50011446e-01  1.50015857e-01
  1.50015885e-01  1.50016328e-01  1.50059830e-01  1.71405606e-01
  1.71405948e-01  1.71422363e-01  1.71425251e-01  1.71442228e-01
  1.71442297e-01  2.07362389e-01  2.07401336e-01  2.07401437e-01
  2.07429839e-01  2.07430190e-01  2.07451082e-01  2.07514518e-01
  2.07530311e-01  2.07530418e-01  2.07545209e-01  2.07545392e-01
  2.07578502e-01  2.28174799e-01  2.28297901e-01  2.28298203e-01
  2.28360997e-01  2.28377374e-01  2.28420080e-01  2.28420422e-01
  2.28428432e-01  2.28428664e-01  2.28440162e-01  2.28443038e-01
  2.28443110e-01  2.33066340e-01  2.33066530e-01  2.33106976e-01
  2.33108223e-01  2.33108733e-01  2.33113056e-01  2.33150994e-01
  2.33151408e-01  2.79252284e-01  2.79252911e-01  2.79255329e-01
  3.07342611e-01  3.07347675e-01  3.07348255e-01  3.07367335e-01
  3.07367341e-01  3.07371005e-01  3.21752115e-01  3.21752192e-01
  3.21756154e-01  3.21756230e-01  3.21769204e-01  3.21842153e-01
  3.38924412e-01  3.38943232e-01  3.38943349e-01  3.38963897e-01
  3.72393554e-01  3.72393575e-01  3.72410251e-01  3.72427741e-01
  3.72427990e-01  3.72445541e-01  3.72452157e-01  3.72452208e-01
  3.72475711e-01  3.72478408e-01  3.72478582e-01  3.72532388e-01
  3.74730410e-01  3.74731128e-01  3.74731510e-01  4.06628349e-01
  4.06957231e-01  4.06957347e-01  4.07004749e-01  4.07004863e-01
  4.07021310e-01  4.07060292e-01  4.08009797e-01  4.08010407e-01
  4.08028750e-01  4.08032651e-01  4.08035469e-01  4.08035913e-01
  4.08048380e-01  4.08049021e-01  4.43105529e-01  4.43132442e-01
  4.43132480e-01  4.43142100e-01  4.43142544e-01  4.43170346e-01
  4.43204965e-01  4.43205353e-01  4.43205619e-01  4.43216149e-01
  4.43216337e-01  4.43252681e-01  4.58355535e-01  4.58436873e-01
  4.58437062e-01  4.58439422e-01  4.58472339e-01  4.58505016e-01
  4.58505161e-01  4.58553297e-01  4.58553436e-01  4.58558111e-01
  4.58558415e-01  4.58564131e-01  4.68918439e-01  4.68948007e-01
  4.68948161e-01  4.68965915e-01  4.68979693e-01  4.68979707e-01
  4.69004408e-01  4.69014415e-01  4.69014579e-01  4.69025732e-01
  4.69025743e-01  4.69044360e-01  4.78897695e-01  4.78898098e-01
  4.78913481e-01  4.78913538e-01  4.78930339e-01  4.78942748e-01
  4.78972786e-01  4.78972818e-01  4.78975706e-01  4.79018263e-01
  4.79018617e-01  4.79102111e-01  4.96704079e-01  4.96715761e-01
  4.96722516e-01  4.96722584e-01  4.96723225e-01  4.96723330e-01
  4.96836506e-01  4.96836614e-01  4.96844011e-01  4.96844159e-01
  4.96851278e-01  4.96855372e-01  5.11288944e-01  5.11288985e-01
  5.11306681e-01  5.11322479e-01  5.11322517e-01  5.11391887e-01
  5.11391978e-01  5.11415642e-01  5.11438592e-01  5.11438752e-01
  5.11457474e-01  5.11481957e-01  5.73182932e-01  5.73207945e-01
  5.73208511e-01  5.73235092e-01  5.75635012e-01  6.02986765e-01
  6.03050514e-01  6.03061734e-01  6.03061826e-01  6.03126607e-01
  6.03150751e-01  6.03150821e-01  6.03160644e-01  6.03160657e-01
  6.03178323e-01  6.03178444e-01  6.03191083e-01  6.06687519e-01
  6.06687693e-01  6.06759174e-01  6.06759348e-01  6.06790787e-01
  6.06902559e-01  6.21795921e-01  6.21795921e-01  6.55757001e-01
  6.55757567e-01  6.55768651e-01  6.55769877e-01  6.55781081e-01
  6.55781153e-01  6.65672102e-01  6.65672411e-01  6.65680325e-01
  6.65680504e-01  6.65685029e-01  6.65685951e-01  6.65704440e-01
  6.65704492e-01  6.65705617e-01  6.65712265e-01  6.65712397e-01
  6.65737947e-01  6.76220683e-01  6.76371292e-01  6.76395873e-01
  6.76395984e-01  6.76407504e-01  6.76407617e-01  6.88515713e-01
  6.88515866e-01  6.88521289e-01  6.88547226e-01  6.88547319e-01
  6.88547899e-01  6.88554111e-01  6.88564483e-01  6.88564553e-01
  6.88596870e-01  6.88597193e-01  6.88621346e-01  7.11385810e-01
  7.11385855e-01  7.11473899e-01  7.11473945e-01  7.11514465e-01
  7.11648053e-01  7.16401014e-01  7.16401735e-01  7.16424985e-01
  7.16429429e-01  7.16453715e-01  7.16453848e-01  7.22132329e-01
  7.22132663e-01  7.22148561e-01  7.22151006e-01  7.22151021e-01
  7.22151941e-01  7.22168656e-01  7.22168888e-01  7.30153946e-01
  7.30158306e-01  7.30158565e-01  7.30162895e-01  7.63819595e-01
  7.63826271e-01  7.63826303e-01  7.63837511e-01  7.82912920e-01
  7.82927177e-01  7.82930276e-01  7.82930395e-01  7.82932775e-01
  7.82932885e-01  7.83240146e-01  7.83240259e-01  7.83267849e-01
  7.83298499e-01  7.83298548e-01  7.83335778e-01  7.83335885e-01
  7.83366109e-01  7.83423714e-01  7.83438209e-01  7.83438288e-01
  7.83555822e-01  7.96360986e-01  7.96361414e-01  7.96371249e-01
  7.96372259e-01  7.96372359e-01  7.96373529e-01  7.96385876e-01
  7.96386373e-01  8.24112077e-01  8.24137984e-01  8.24138198e-01
  8.24144436e-01  8.24144528e-01  8.24187982e-01  8.24194359e-01
  8.24194537e-01  8.24215074e-01  8.24218788e-01  8.24236444e-01
  8.24236510e-01  8.27849086e-01  8.27849320e-01  8.27867026e-01
  8.27896176e-01  8.27896346e-01  8.27951521e-01  8.27951575e-01
  8.27977879e-01  8.28018579e-01  8.28018812e-01  8.28020536e-01
  8.28057867e-01  8.33557825e-01  8.33572828e-01  8.33573059e-01
  8.33584261e-01  8.33584358e-01  8.33590809e-01  8.33598587e-01
  8.33598645e-01  8.33608944e-01  8.33631481e-01  8.33643933e-01
  8.33644035e-01  8.38082888e-01  8.38083030e-01  8.38120197e-01
  8.38120335e-01  8.38124817e-01  8.38131228e-01  8.42914793e-01
  8.42925446e-01  8.42925621e-01  8.42943271e-01  8.42943290e-01
  8.42951393e-01  8.43695283e-01  8.92489188e-01  8.92489283e-01
  8.92490619e-01  8.92592341e-01  8.92605164e-01  8.92605621e-01
  8.92623054e-01  8.92623575e-01  8.92636326e-01  8.92682365e-01
  8.92683235e-01  8.92683277e-01  9.42767401e-01  9.42768061e-01
  9.42768727e-01  9.52366527e-01  9.52370227e-01  9.52370378e-01
  9.52383958e-01  9.52383995e-01  9.52390337e-01  9.52390412e-01
  9.52397547e-01  9.52441713e-01  9.52441780e-01  9.52447784e-01
  9.52498504e-01  9.84609723e-01  9.84661446e-01  9.84670279e-01
  9.84670627e-01  9.84710432e-01  9.84733885e-01  9.84733969e-01
  9.84768374e-01  9.84768622e-01  9.84772806e-01  9.84772916e-01
  9.84780297e-01  9.86056023e-01  9.86093011e-01  9.86093015e-01
  9.86108700e-01  9.86108752e-01  9.86124697e-01  9.86168979e-01
  9.86168980e-01  9.86187239e-01  9.86210966e-01  9.86211013e-01
  9.86267228e-01  1.04303001e+00  1.04303952e+00  1.04303963e+00
  1.04304994e+00  1.04803259e+00  1.04810401e+00  1.04811533e+00
  1.04811535e+00  1.04818337e+00  1.04819557e+00  1.04819558e+00
  1.04820990e+00  1.04820991e+00  1.04823004e+00  1.04823018e+00
  1.04823902e+00  1.04828760e+00  1.04832301e+00  1.04832302e+00
  1.04837689e+00  1.04837707e+00  1.04840689e+00  1.04845464e+00
  1.04845468e+00  1.04846840e+00  1.04846856e+00  1.04847828e+00
  1.04851350e+00  1.04871580e+00  1.04871581e+00  1.04871635e+00
  1.04873615e+00  1.04873655e+00  1.04874409e+00  1.04874447e+00
  1.04875497e+00  1.04878895e+00  1.04878900e+00  1.04879378e+00
  1.04883184e+00  1.05215107e+00  1.05220610e+00  1.05220624e+00
  1.05222581e+00  1.05222598e+00  1.05224858e+00  1.05228205e+00
  1.05231650e+00  1.05231657e+00  1.05234940e+00  1.05234946e+00
  1.05236537e+00  1.06054864e+00  1.06055348e+00  1.06055366e+00
  1.06057618e+00  1.06057618e+00  1.06058137e+00  1.06257539e+00
  1.06258391e+00  1.06258411e+00  1.06259591e+00  1.07984875e+00
  1.07987798e+00  1.07988980e+00  1.07989009e+00  1.07991364e+00
  1.07991393e+00  1.08821811e+00  1.08825421e+00  1.08825494e+00
  1.08828255e+00  1.08829654e+00  1.08829657e+00  1.08832742e+00
  1.08833877e+00  1.08833949e+00  1.08834667e+00  1.08834670e+00
  1.08836761e+00  1.10527611e+00  1.10540413e+00  1.10542493e+00
  1.10542504e+00  1.10543812e+00  1.10543822e+00  1.12242959e+00
  1.12242975e+00  1.12243586e+00  1.12247501e+00  1.12250835e+00
  1.12250842e+00  1.12256323e+00  1.12256344e+00  1.12259189e+00
  1.12260205e+00  1.12260361e+00  1.12260362e+00  1.14803820e+00
  1.14803840e+00  1.14804418e+00  1.14806591e+00  1.14806612e+00
  1.14809750e+00  1.15361123e+00  1.15361488e+00  1.15361508e+00
  1.15362135e+00  1.15362157e+00  1.15362707e+00  1.15985902e+00
  1.15987254e+00  1.15987281e+00  1.15989643e+00  1.15989647e+00
  1.15993155e+00  1.15994401e+00  1.15994417e+00  1.15994632e+00
  1.15998250e+00  1.15998256e+00  1.16000069e+00  1.18449848e+00
  1.18449880e+00  1.18450533e+00  1.18450594e+00  1.18451241e+00
  1.18451246e+00  1.19288049e+00  1.19288094e+00  1.19290600e+00
  1.19290683e+00  1.19290723e+00  1.19290783e+00  1.19293164e+00
  1.19293191e+00  1.24872822e+00  1.24872985e+00  1.24875420e+00
  1.24875945e+00  1.24878173e+00  1.24878176e+00  1.25430216e+00
  1.25430273e+00  1.25432436e+00  1.25432773e+00  1.25432815e+00
  1.25433005e+00  1.25434942e+00  1.25435005e+00  1.25440796e+00
  1.25440797e+00  1.25442132e+00  1.25443098e+00  1.25443138e+00
  1.25444715e+00  1.25444733e+00  1.25444763e+00  1.25445789e+00
  1.25447462e+00  1.25447471e+00  1.25448615e+00  1.26073294e+00
  1.26073307e+00  1.26073575e+00  1.27493010e+00  1.27493010e+00
  1.30182757e+00  1.30184412e+00  1.30184417e+00  1.30185232e+00
  1.30185239e+00  1.30185985e+00  1.30188664e+00  1.30188689e+00
  1.30189815e+00  1.30191948e+00  1.30191973e+00  1.30194960e+00
  1.30332669e+00  1.30332707e+00  1.30332898e+00  1.30333044e+00
  1.30333089e+00  1.30333145e+00  1.34291977e+00  1.34292305e+00
  1.34292323e+00  1.34292828e+00  1.34292859e+00  1.34293102e+00
  1.34293958e+00  1.34293968e+00  1.34296969e+00  1.34297219e+00
  1.34297223e+00  1.34300770e+00  1.34309212e+00  1.34309463e+00
  1.34309497e+00  1.34310416e+00  1.35051470e+00  1.35055555e+00
  1.35056341e+00  1.35056341e+00  1.35057605e+00  1.35057605e+00
  1.35170892e+00  1.35179220e+00  1.35179256e+00  1.35180278e+00
  1.35183001e+00  1.35185983e+00  1.35185999e+00  1.35189823e+00
  1.35189852e+00  1.35190009e+00  1.35190041e+00  1.35190873e+00
  1.42636342e+00  1.42638463e+00  1.42638468e+00  1.42643037e+00
  1.42643055e+00  1.42643078e+00  1.42650462e+00  1.42650544e+00
  1.42650558e+00  1.42652250e+00  1.42652255e+00  1.42654392e+00
  1.42718120e+00  1.42718158e+00  1.42719963e+00  1.42719968e+00
  1.42721799e+00  1.42722404e+00  1.42725602e+00  1.42726009e+00
  1.42726039e+00  1.42731087e+00  1.42731166e+00  1.42739674e+00
  1.43579620e+00  1.43589778e+00  1.43589788e+00  1.43591087e+00
  1.43594925e+00  1.43598419e+00  1.43598426e+00  1.43599757e+00
  1.43599764e+00  1.43601200e+00  1.43601215e+00  1.43601956e+00
  1.44222921e+00  1.44223351e+00  1.44223580e+00  1.48906955e+00
  1.48911042e+00  1.48912534e+00  1.48912537e+00  1.48915376e+00
  1.48915379e+00  1.49784129e+00  1.49784162e+00  1.49785600e+00
  1.49785852e+00  1.49785855e+00  1.49786020e+00  1.49787671e+00
  1.49787704e+00  1.52648022e+00  1.52648129e+00  1.52649190e+00
  1.52653481e+00  1.52653482e+00  1.52653600e+00  1.52655298e+00
  1.52656604e+00  1.52656640e+00  1.52657613e+00  1.52657689e+00
  1.52659655e+00  1.53307989e+00  1.53308006e+00  1.53308753e+00
  1.53309677e+00  1.53309692e+00  1.53314637e+00  1.54554187e+00
  1.54554316e+00  1.54555807e+00  1.54556072e+00  1.54556131e+00
  1.54556282e+00  1.54557781e+00  1.54557809e+00  1.56519226e+00
  1.56521332e+00  1.56521337e+00  1.56523226e+00  1.56523899e+00
  1.56523900e+00  1.56525819e+00  1.56526373e+00  1.56526388e+00
  1.56526712e+00  1.56526722e+00  1.56527753e+00  1.61315935e+00
  1.61315953e+00  1.61317976e+00  1.61318981e+00  1.61318987e+00
  1.61319947e+00  1.61321026e+00  1.61321054e+00  1.61321511e+00
  1.61322182e+00  1.61322208e+00  1.61322800e+00  1.65447431e+00
  1.65449787e+00  1.65449908e+00  1.65451956e+00  1.66222539e+00
  1.66222618e+00  1.66222627e+00  1.67183811e+00  1.67190767e+00
  1.67190834e+00  1.67191092e+00  1.67194033e+00  1.67196949e+00
  1.67196960e+00  1.67200594e+00  1.67200644e+00  1.67201331e+00
  1.67201335e+00  1.67201799e+00  1.81498509e+00  1.81498537e+00
  1.81498786e+00  1.81499293e+00  1.81499467e+00  1.81499492e+00
  1.81501314e+00  1.81501375e+00  1.81501400e+00  1.81501847e+00
  1.81501963e+00  1.81504322e+00  1.91181267e+00  1.91181370e+00
  1.91182082e+00  1.91185658e+00  1.91188743e+00  1.91188813e+00
  1.91192653e+00  1.91192737e+00  1.91195749e+00  1.91196700e+00
  1.91197314e+00  1.91197435e+00  1.93143516e+00  1.93143541e+00
  1.93144118e+00  1.93144531e+00  1.93145150e+00  1.93145167e+00
  2.32280520e+00  2.49804203e+00  2.49804250e+00  2.49810514e+00
  2.49816853e+00  2.49816923e+00  2.49826266e+00  2.49826320e+00
  2.49831111e+00  2.49835316e+00  2.49843017e+00  2.49843029e+00
  2.49847964e+00  2.52547852e+00  2.52547879e+00  2.52562522e+00
  2.52562549e+00  2.52567393e+00  2.52583339e+00  2.60658446e+00
  2.60663310e+00  2.60663328e+00  2.60668611e+00  2.76368526e+00
  2.76377943e+00  2.76377953e+00  2.76386719e+00  2.76390182e+00
  2.76390186e+00  2.76398625e+00  2.76400086e+00  2.76400133e+00
  2.76400700e+00  2.76400750e+00  2.76405085e+00  2.78073688e+00
  2.78076261e+00  2.78076262e+00  2.78082086e+00  2.78082148e+00
  2.78085244e+00  2.79369837e+00  2.79369861e+00  2.79384166e+00
  2.79384190e+00  2.79388743e+00  2.79403336e+00  2.85064158e+00
  2.88069094e+00  2.88069156e+00  2.88074486e+00  2.88079833e+00
  2.88079875e+00  2.88088636e+00  2.88088668e+00  2.88093203e+00
  2.88096133e+00  2.88102836e+00  2.88102851e+00  2.88106742e+00
  3.07910581e+00  3.07915700e+00  3.07915966e+00  3.07919857e+00]
nelec by numeric integration = 896.0721485027525
    CPU time for vxc    934.82 sec, wall time     29.22 sec
    CPU time for sr jk   4656.48 sec, wall time     57.64 sec
    CPU time for vj and vk   4656.49 sec, wall time     57.64 sec
E1 = -19447.332172804498  Ecoul = 5555.028232800022  Exc = -1330.594110435003
cycle= 5 E= -18514.9938732887  delta_E= -0.000512  |g|= 0.0124  |ddm|= 0.108
    CPU time for cycle= 5   5599.08 sec, wall time     87.11 sec
  HOMO = 0.279183125247446  LUMO = 0.30730177076449
  mo_energy =
[-6.49935778e+01 -6.49932608e+01 -6.49930773e+01 -6.49930773e+01
 -6.49930574e+01 -6.49930574e+01 -6.49930559e+01 -6.49930402e+01
 -6.49928714e+01 -6.49928714e+01 -6.49928643e+01 -6.49928176e+01
 -6.49928176e+01 -6.49928130e+01 -6.49928070e+01 -6.49928070e+01
 -6.49927991e+01 -6.49927752e+01 -6.49927743e+01 -6.49927743e+01
 -6.49927378e+01 -6.49927372e+01 -6.49927372e+01 -6.49927248e+01
 -6.49927248e+01 -6.49927237e+01 -6.49926047e+01 -6.49925626e+01
 -6.49925626e+01 -6.49925524e+01 -6.49925451e+01 -6.49925395e+01
 -6.49925395e+01 -6.49925184e+01 -6.49925184e+01 -6.49925170e+01
 -6.49925077e+01 -6.49925042e+01 -6.49925042e+01 -6.49924994e+01
 -6.49924939e+01 -6.49924939e+01 -6.49924746e+01 -6.49924691e+01
 -6.49924691e+01 -6.49924571e+01 -6.49924526e+01 -6.49924526e+01
 -6.49923728e+01 -6.49923728e+01 -6.49923691e+01 -6.49923652e+01
 -6.49923581e+01 -6.49923580e+01 -6.49923187e+01 -6.49923186e+01
 -6.49923186e+01 -6.49923011e+01 -6.49922713e+01 -6.49922556e+01
 -6.49922556e+01 -6.49922180e+01 -6.49922070e+01 -6.49922070e+01
 -4.62780266e+00 -4.62753074e+00 -4.62734900e+00 -4.62734900e+00
 -4.62733465e+00 -4.62733465e+00 -4.62733231e+00 -4.62732512e+00
 -4.62718793e+00 -4.62716713e+00 -4.62716713e+00 -4.62714474e+00
 -4.62712387e+00 -4.62712386e+00 -4.62710702e+00 -4.62710700e+00
 -4.62707915e+00 -4.62707914e+00 -4.62707855e+00 -4.62706629e+00
 -4.62703241e+00 -4.62703240e+00 -4.62702535e+00 -4.62701932e+00
 -4.62701930e+00 -4.62701900e+00 -4.62693487e+00 -4.62688614e+00
 -4.62688613e+00 -4.62687533e+00 -4.62687448e+00 -4.62687446e+00
 -4.62686953e+00 -4.62686005e+00 -4.62685557e+00 -4.62685556e+00
 -4.62683740e+00 -4.62683112e+00 -4.62683112e+00 -4.62682240e+00
 -4.62682240e+00 -4.62682149e+00 -4.62679921e+00 -4.62679122e+00
 -4.62679120e+00 -4.62678278e+00 -4.62677158e+00 -4.62677157e+00
 -4.62672124e+00 -4.62672123e+00 -4.62671745e+00 -4.62670886e+00
 -4.62670248e+00 -4.62670247e+00 -4.62667848e+00 -4.62667353e+00
 -4.62667351e+00 -4.62666084e+00 -4.62662806e+00 -4.62661931e+00
 -4.62661929e+00 -4.62658123e+00 -4.62657359e+00 -4.62657357e+00
 -3.04260572e+00 -3.04260572e+00 -3.04256863e+00 -3.04240844e+00
 -3.04240843e+00 -3.04232355e+00 -3.04221219e+00 -3.04221218e+00
 -3.04219715e+00 -3.04218567e+00 -3.04218567e+00 -3.04216434e+00
 -3.04215404e+00 -3.04214136e+00 -3.04213854e+00 -3.04213853e+00
 -3.04212510e+00 -3.04210416e+00 -3.04210415e+00 -3.04210104e+00
 -3.04210103e+00 -3.04209150e+00 -3.04205986e+00 -3.04205986e+00
 -3.04205397e+00 -3.04204618e+00 -3.04204617e+00 -3.04201692e+00
 -3.04201682e+00 -3.04201681e+00 -3.04200905e+00 -3.04200905e+00
 -3.04199542e+00 -3.04199161e+00 -3.04198768e+00 -3.04198767e+00
 -3.04196816e+00 -3.04196066e+00 -3.04193607e+00 -3.04193607e+00
 -3.04193549e+00 -3.04190581e+00 -3.04190424e+00 -3.04190424e+00
 -3.04189625e+00 -3.04189625e+00 -3.04189198e+00 -3.04189172e+00
 -3.04189170e+00 -3.04186355e+00 -3.04186354e+00 -3.04186025e+00
 -3.04184345e+00 -3.04184345e+00 -3.04183028e+00 -3.04182414e+00
 -3.04182413e+00 -3.04181912e+00 -3.04181911e+00 -3.04180458e+00
 -3.04180447e+00 -3.04180348e+00 -3.04180348e+00 -3.04178986e+00
 -3.04178424e+00 -3.04178424e+00 -3.04178225e+00 -3.04178097e+00
 -3.04178097e+00 -3.04177510e+00 -3.04177001e+00 -3.04177001e+00
 -3.04176462e+00 -3.04176462e+00 -3.04175609e+00 -3.04175288e+00
 -3.04175288e+00 -3.04174507e+00 -3.04174507e+00 -3.04172679e+00
 -3.04171705e+00 -3.04171704e+00 -3.04171650e+00 -3.04169096e+00
 -3.04168244e+00 -3.04168244e+00 -3.04167474e+00 -3.04167474e+00
 -3.04165337e+00 -3.04165337e+00 -3.04164728e+00 -3.04163391e+00
 -3.04163292e+00 -3.04160618e+00 -3.04160617e+00 -3.04157060e+00
 -3.04156740e+00 -3.04156740e+00 -3.04155141e+00 -3.04155141e+00
 -3.04153449e+00 -3.04151665e+00 -3.04151665e+00 -3.04150521e+00
 -3.04150521e+00 -3.04150054e+00 -3.04149471e+00 -3.04148386e+00
 -3.04148386e+00 -3.04148248e+00 -3.04148035e+00 -3.04148035e+00
 -3.04146794e+00 -3.04145138e+00 -3.04145137e+00 -3.04144411e+00
 -3.04143377e+00 -3.04143376e+00 -3.04143181e+00 -3.04143155e+00
 -3.04140879e+00 -3.04140878e+00 -3.04139499e+00 -3.04139498e+00
 -3.04139447e+00 -3.04138720e+00 -3.04138720e+00 -3.04138512e+00
 -3.04138491e+00 -3.04136509e+00 -3.04134473e+00 -3.04134473e+00
 -3.04127927e+00 -3.04127926e+00 -3.04127588e+00 -3.04126166e+00
 -3.04126165e+00 -3.04124697e+00 -3.04124507e+00 -3.04123321e+00
 -3.04123176e+00 -3.04123175e+00 -3.04121216e+00 -3.04121216e+00
 -3.04120713e+00 -3.04120037e+00 -3.04119907e+00 -3.04119907e+00
 -3.04119489e+00 -3.04116833e+00 -3.04116833e+00 -3.04116456e+00
 -3.04116456e+00 -3.04115777e+00 -3.04115777e+00 -3.04115654e+00
 -3.04115250e+00 -3.04114253e+00 -3.04114253e+00 -3.04114188e+00
 -3.04112163e+00 -3.04112162e+00 -3.04111952e+00 -3.04111414e+00
 -3.04110948e+00 -3.04110947e+00 -3.04110429e+00 -3.04110429e+00
 -3.04110158e+00 -3.04109952e+00 -3.04109313e+00 -3.04109313e+00
 -3.04108085e+00 -3.04107824e+00 -3.04107822e+00 -3.04107628e+00
 -3.04107215e+00 -3.04107214e+00 -3.04107047e+00 -3.04106436e+00
 -3.04106435e+00 -3.04106221e+00 -3.04106221e+00 -3.04104393e+00
 -3.04103728e+00 -3.04103727e+00 -3.04101625e+00 -3.04101375e+00
 -3.04101374e+00 -3.04097958e+00 -3.04097452e+00 -3.04097451e+00
 -1.61690932e-01 -1.22220408e-01 -1.21976126e-01 -1.21946967e-01
 -1.21946769e-01 -1.21929434e-01 -1.21929237e-01 -8.66397926e-02
 -8.64741215e-02 -8.64740739e-02 -8.64478130e-02 -8.63508775e-02
 -8.63507134e-02 -8.62826843e-02 -8.62681877e-02 -8.62679102e-02
 -8.62432363e-02 -8.62348823e-02 -8.62348823e-02 -7.54513537e-02
 -7.53613032e-02 -7.53611121e-02 -7.52602923e-02 -9.06990243e-03
 -9.03598157e-03 -9.03597934e-03 -8.95850868e-03 -8.95811013e-03
 -8.91344038e-03 -2.93187197e-03 -2.89316303e-03 -2.89315456e-03
 -2.81691657e-03 -2.81673165e-03 -2.75850504e-03 -2.71422314e-03
 -2.71404079e-03 -2.69040718e-03 -2.68827361e-03 -2.68816396e-03
 -2.66106972e-03  2.03630162e-02  2.03858669e-02  2.03859520e-02
  2.04059802e-02  7.67137682e-02  7.67707439e-02  7.67710479e-02
  7.68262742e-02  7.68531762e-02  7.68614564e-02  7.68615829e-02
  7.68838807e-02  7.68841585e-02  7.69074157e-02  7.69147626e-02
  7.69149724e-02  1.34116206e-01  1.34131630e-01  1.34131689e-01
  1.34162261e-01  1.34162289e-01  1.34179475e-01  1.34190920e-01
  1.34256854e-01  1.34256879e-01  1.34277200e-01  1.34277261e-01
  1.34304733e-01  1.38280730e-01  1.38313620e-01  1.38313649e-01
  1.38332138e-01  1.38388852e-01  1.38388975e-01  1.38409127e-01
  1.38409678e-01  1.38409729e-01  1.38414965e-01  1.38459956e-01
  1.38459965e-01  1.49935454e-01  1.49938819e-01  1.49938859e-01
  1.49942428e-01  1.49977855e-01  1.49977894e-01  1.71332073e-01
  1.71332414e-01  1.71365811e-01  1.71369516e-01  1.71403678e-01
  1.71403744e-01  2.07317055e-01  2.07317151e-01  2.07349882e-01
  2.07380788e-01  2.07401321e-01  2.07401607e-01  2.07423645e-01
  2.07459053e-01  2.07459379e-01  2.07495044e-01  2.07495062e-01
  2.07518456e-01  2.28187938e-01  2.28188024e-01  2.28271400e-01
  2.28279139e-01  2.28279366e-01  2.28298721e-01  2.28362976e-01
  2.28363309e-01  2.28369723e-01  2.28370053e-01  2.28391300e-01
  2.28416387e-01  2.32964313e-01  2.32964522e-01  2.33039715e-01
  2.33040182e-01  2.33041466e-01  2.33047107e-01  2.33124426e-01
  2.33124840e-01  2.79180904e-01  2.79182542e-01  2.79183125e-01
  3.07301771e-01  3.07312925e-01  3.07313501e-01  3.07345068e-01
  3.07345069e-01  3.07355180e-01  3.21705467e-01  3.21716111e-01
  3.21718112e-01  3.21718176e-01  3.21781632e-01  3.21781698e-01
  3.38855895e-01  3.38889331e-01  3.38889451e-01  3.38927729e-01
  3.72324871e-01  3.72359223e-01  3.72359254e-01  3.72380057e-01
  3.72395514e-01  3.72395528e-01  3.72423536e-01  3.72423863e-01
  3.72433318e-01  3.72440217e-01  3.72484078e-01  3.72484390e-01
  3.74686340e-01  3.74686688e-01  3.74687601e-01  4.06557292e-01
  4.06901310e-01  4.06971028e-01  4.06971175e-01  4.06980282e-01
  4.06993850e-01  4.06994000e-01  4.07955923e-01  4.07956523e-01
  4.07988139e-01  4.07993852e-01  4.07994390e-01  4.07995350e-01
  4.08027247e-01  4.08027878e-01  4.43077557e-01  4.43099960e-01
  4.43100160e-01  4.43124224e-01  4.43126658e-01  4.43126923e-01
  4.43152564e-01  4.43163774e-01  4.43163852e-01  4.43172065e-01
  4.43172484e-01  4.43183741e-01  4.58383606e-01  4.58383614e-01
  4.58399748e-01  4.58418648e-01  4.58418845e-01  4.58445721e-01
  4.58445804e-01  4.58454332e-01  4.58496243e-01  4.58496460e-01
  4.58513717e-01  4.58543665e-01  4.68891346e-01  4.68907753e-01
  4.68907765e-01  4.68926226e-01  4.68926385e-01  4.68935913e-01
  4.68952265e-01  4.68952273e-01  4.68963296e-01  4.68968283e-01
  4.68968442e-01  4.68989599e-01  4.78831604e-01  4.78846097e-01
  4.78846394e-01  4.78858926e-01  4.78910894e-01  4.78910980e-01
  4.78926091e-01  4.78926407e-01  4.78930716e-01  4.78934548e-01
  4.78981252e-01  4.78981282e-01  4.96671913e-01  4.96674105e-01
  4.96676196e-01  4.96676310e-01  4.96687995e-01  4.96688145e-01
  4.96768594e-01  4.96768700e-01  4.96770848e-01  4.96770998e-01
  4.96772141e-01  4.96785875e-01  5.11190148e-01  5.11281710e-01
  5.11288176e-01  5.11288322e-01  5.11333082e-01  5.11333150e-01
  5.11360317e-01  5.11366585e-01  5.11366626e-01  5.11387066e-01
  5.11393214e-01  5.11393373e-01  5.73155500e-01  5.73199743e-01
  5.73200311e-01  5.73246814e-01  5.75618272e-01  6.02989004e-01
  6.02989065e-01  6.03018256e-01  6.03028746e-01  6.03028834e-01
  6.03099882e-01  6.03100005e-01  6.03116216e-01  6.03116480e-01
  6.03116653e-01  6.03120688e-01  6.03126171e-01  6.06579311e-01
  6.06689630e-01  6.06712658e-01  6.06712769e-01  6.06739342e-01
  6.06739454e-01  6.21747836e-01  6.21747836e-01  6.55689077e-01
  6.55689643e-01  6.55711433e-01  6.55713196e-01  6.55734217e-01
  6.55734283e-01  6.65616780e-01  6.65617144e-01  6.65617236e-01
  6.65624949e-01  6.65648164e-01  6.65648214e-01  6.65653794e-01
  6.65654067e-01  6.65654683e-01  6.65659783e-01  6.65672215e-01
  6.65672337e-01  6.76230021e-01  6.76230240e-01  6.76352770e-01
  6.76352987e-01  6.76362109e-01  6.76378996e-01  6.88448382e-01
  6.88448525e-01  6.88450218e-01  6.88465324e-01  6.88472841e-01
  6.88473034e-01  6.88503355e-01  6.88520725e-01  6.88521031e-01
  6.88552031e-01  6.88552031e-01  6.88560402e-01  7.11307370e-01
  7.11442691e-01  7.11472452e-01  7.11472480e-01  7.11502303e-01
  7.11502331e-01  7.16322043e-01  7.16322762e-01  7.16368187e-01
  7.16373596e-01  7.16420458e-01  7.16420590e-01  7.22062933e-01
  7.22063260e-01  7.22095917e-01  7.22098634e-01  7.22098679e-01
  7.22099657e-01  7.22131402e-01  7.22131661e-01  7.30088614e-01
  7.30095904e-01  7.30096197e-01  7.30101164e-01  7.63749275e-01
  7.63763501e-01  7.63763517e-01  7.63780299e-01  7.82841331e-01
  7.82861509e-01  7.82861589e-01  7.82861814e-01  7.82871628e-01
  7.82871846e-01  7.83176520e-01  7.83249125e-01  7.83249205e-01
  7.83284047e-01  7.83299431e-01  7.83328522e-01  7.83328564e-01
  7.83344405e-01  7.83344446e-01  7.83356419e-01  7.83360707e-01
  7.83360889e-01  7.96291277e-01  7.96291701e-01  7.96311462e-01
  7.96312541e-01  7.96312603e-01  7.96314706e-01  7.96336914e-01
  7.96337359e-01  8.24064965e-01  8.24069931e-01  8.24070180e-01
  8.24119606e-01  8.24119894e-01  8.24125430e-01  8.24138360e-01
  8.24138601e-01  8.24142373e-01  8.24185435e-01  8.24204542e-01
  8.24204640e-01  8.27781654e-01  8.27854162e-01  8.27854327e-01
  8.27866939e-01  8.27931855e-01  8.27932131e-01  8.27938164e-01
  8.27955219e-01  8.27955310e-01  8.27968416e-01  8.27968529e-01
  8.27971263e-01  8.33488010e-01  8.33494295e-01  8.33494303e-01
  8.33511572e-01  8.33511790e-01  8.33519132e-01  8.33545375e-01
  8.33545498e-01  8.33564722e-01  8.33569511e-01  8.33582040e-01
  8.33582171e-01  8.38043880e-01  8.38075066e-01  8.38075218e-01
  8.38105442e-01  8.38112569e-01  8.38112721e-01  8.42845837e-01
  8.42865901e-01  8.42866049e-01  8.42900924e-01  8.42900943e-01
  8.42915922e-01  8.43703268e-01  8.92439101e-01  8.92446993e-01
  8.92447053e-01  8.92555514e-01  8.92556043e-01  8.92559055e-01
  8.92576728e-01  8.92577208e-01  8.92578413e-01  8.92590174e-01
  8.92590239e-01  8.92593280e-01  9.42710818e-01  9.42711626e-01
  9.42713957e-01  9.52296710e-01  9.52308175e-01  9.52308244e-01
  9.52312353e-01  9.52318537e-01  9.52318608e-01  9.52323386e-01
  9.52366393e-01  9.52366451e-01  9.52372428e-01  9.52404115e-01
  9.52404186e-01  9.84617142e-01  9.84617329e-01  9.84620166e-01
  9.84627994e-01  9.84628003e-01  9.84667995e-01  9.84668100e-01
  9.84685202e-01  9.84700836e-01  9.84701178e-01  9.84707247e-01
  9.84738344e-01  9.86025065e-01  9.86051519e-01  9.86051565e-01
  9.86062324e-01  9.86084286e-01  9.86084289e-01  9.86112531e-01
  9.86119940e-01  9.86119986e-01  9.86152368e-01  9.86152369e-01
  9.86172829e-01  1.04297005e+00  1.04298930e+00  1.04298942e+00
  1.04300877e+00  1.04801461e+00  1.04801473e+00  1.04805605e+00
  1.04806471e+00  1.04806496e+00  1.04814428e+00  1.04814509e+00
  1.04814517e+00  1.04816115e+00  1.04816472e+00  1.04816480e+00
  1.04817464e+00  1.04822678e+00  1.04827340e+00  1.04827360e+00
  1.04835432e+00  1.04835435e+00  1.04836006e+00  1.04839728e+00
  1.04839975e+00  1.04839984e+00  1.04842258e+00  1.04842281e+00
  1.04842374e+00  1.04866034e+00  1.04867051e+00  1.04867069e+00
  1.04867272e+00  1.04868364e+00  1.04869046e+00  1.04869067e+00
  1.04872679e+00  1.04872683e+00  1.04873334e+00  1.04874869e+00
  1.04874870e+00  1.05214473e+00  1.05217364e+00  1.05217365e+00
  1.05219612e+00  1.05219615e+00  1.05224551e+00  1.05226479e+00
  1.05226493e+00  1.05226863e+00  1.05229395e+00  1.05229407e+00
  1.05230444e+00  1.06049369e+00  1.06050561e+00  1.06050579e+00
  1.06054249e+00  1.06054249e+00  1.06055413e+00  1.06252248e+00
  1.06254216e+00  1.06254235e+00  1.06256618e+00  1.07980997e+00
  1.07981021e+00  1.07981316e+00  1.07981341e+00  1.07982133e+00
  1.07985796e+00  1.08818374e+00  1.08820132e+00  1.08820132e+00
  1.08823028e+00  1.08823104e+00  1.08824594e+00  1.08826533e+00
  1.08826534e+00  1.08827414e+00  1.08827488e+00  1.08827823e+00
  1.08829469e+00  1.10527303e+00  1.10527338e+00  1.10537307e+00
  1.10537344e+00  1.10538397e+00  1.10539919e+00  1.12236939e+00
  1.12240019e+00  1.12240025e+00  1.12244949e+00  1.12244971e+00
  1.12246950e+00  1.12250663e+00  1.12250682e+00  1.12251115e+00
  1.12253231e+00  1.12253234e+00  1.12253892e+00  1.14796971e+00
  1.14797431e+00  1.14797450e+00  1.14802264e+00  1.14804820e+00
  1.14804839e+00  1.15357155e+00  1.15357825e+00  1.15357830e+00
  1.15359055e+00  1.15359062e+00  1.15360044e+00  1.15981688e+00
  1.15981710e+00  1.15981989e+00  1.15983853e+00  1.15983861e+00
  1.15985792e+00  1.15986139e+00  1.15989577e+00  1.15989580e+00
  1.15990285e+00  1.15992196e+00  1.15992219e+00  1.18444900e+00
  1.18444931e+00  1.18446121e+00  1.18446292e+00  1.18447452e+00
  1.18447458e+00  1.19280011e+00  1.19280056e+00  1.19284636e+00
  1.19284677e+00  1.19284719e+00  1.19284814e+00  1.19289532e+00
  1.19289561e+00  1.24863476e+00  1.24863641e+00  1.24868322e+00
  1.24868894e+00  1.24873366e+00  1.24873366e+00  1.25421923e+00
  1.25421983e+00  1.25426201e+00  1.25426561e+00  1.25426603e+00
  1.25426862e+00  1.25431051e+00  1.25431113e+00  1.25433969e+00
  1.25436532e+00  1.25436535e+00  1.25438586e+00  1.25439397e+00
  1.25439409e+00  1.25440044e+00  1.25440099e+00  1.25440106e+00
  1.25440467e+00  1.25440784e+00  1.25440790e+00  1.26066124e+00
  1.26066125e+00  1.26066139e+00  1.27487232e+00  1.27487232e+00
  1.30178016e+00  1.30179405e+00  1.30179631e+00  1.30179657e+00
  1.30180399e+00  1.30180421e+00  1.30182052e+00  1.30183353e+00
  1.30183358e+00  1.30185750e+00  1.30185751e+00  1.30187285e+00
  1.30327115e+00  1.30327184e+00  1.30327289e+00  1.30327526e+00
  1.30327540e+00  1.30327682e+00  1.34286386e+00  1.34286867e+00
  1.34286875e+00  1.34288661e+00  1.34288684e+00  1.34288705e+00
  1.34290116e+00  1.34291788e+00  1.34291817e+00  1.34292507e+00
  1.34295772e+00  1.34295781e+00  1.34303167e+00  1.34304368e+00
  1.34304402e+00  1.34306068e+00  1.35047708e+00  1.35047709e+00
  1.35050148e+00  1.35050148e+00  1.35050712e+00  1.35052397e+00
  1.35170416e+00  1.35170418e+00  1.35173375e+00  1.35174957e+00
  1.35174966e+00  1.35177737e+00  1.35178494e+00  1.35178506e+00
  1.35181883e+00  1.35181908e+00  1.35184163e+00  1.35185296e+00
  1.42631711e+00  1.42631715e+00  1.42633748e+00  1.42636213e+00
  1.42639491e+00  1.42639503e+00  1.42642269e+00  1.42642673e+00
  1.42642687e+00  1.42644983e+00  1.42644991e+00  1.42646639e+00
  1.42711577e+00  1.42712658e+00  1.42712717e+00  1.42714421e+00
  1.42717241e+00  1.42717296e+00  1.42720471e+00  1.42721334e+00
  1.42721388e+00  1.42721797e+00  1.42727286e+00  1.42727296e+00
  1.43581447e+00  1.43581449e+00  1.43586100e+00  1.43587811e+00
  1.43587811e+00  1.43592954e+00  1.43593631e+00  1.43593632e+00
  1.43595359e+00  1.43595369e+00  1.43596906e+00  1.43598617e+00
  1.44218786e+00  1.44219426e+00  1.44219661e+00  1.48906343e+00
  1.48906343e+00  1.48906958e+00  1.48906958e+00  1.48908018e+00
  1.48912503e+00  1.49777871e+00  1.49777900e+00  1.49780882e+00
  1.49781007e+00  1.49781015e+00  1.49781301e+00  1.49784478e+00
  1.49784512e+00  1.52643773e+00  1.52643841e+00  1.52645618e+00
  1.52646736e+00  1.52648569e+00  1.52648598e+00  1.52649336e+00
  1.52651440e+00  1.52651543e+00  1.52653031e+00  1.52653032e+00
  1.52654183e+00  1.53302182e+00  1.53302759e+00  1.53302771e+00
  1.53305524e+00  1.53309211e+00  1.53309224e+00  1.54547738e+00
  1.54547866e+00  1.54550772e+00  1.54551119e+00  1.54551170e+00
  1.54551464e+00  1.54554394e+00  1.54554416e+00  1.56516813e+00
  1.56518016e+00  1.56518016e+00  1.56520051e+00  1.56520054e+00
  1.56521468e+00  1.56522304e+00  1.56522307e+00  1.56522813e+00
  1.56522818e+00  1.56522969e+00  1.56523549e+00  1.61310102e+00
  1.61313103e+00  1.61313106e+00  1.61315542e+00  1.61315593e+00
  1.61315846e+00  1.61316939e+00  1.61316951e+00  1.61317259e+00
  1.61319539e+00  1.61320260e+00  1.61320297e+00  1.65442895e+00
  1.65446961e+00  1.65447081e+00  1.65451014e+00  1.66217644e+00
  1.66217647e+00  1.66217655e+00  1.67186088e+00  1.67186091e+00
  1.67187329e+00  1.67188710e+00  1.67188738e+00  1.67191200e+00
  1.67191220e+00  1.67192359e+00  1.67195342e+00  1.67195410e+00
  1.67196511e+00  1.67199625e+00  1.81492845e+00  1.81492872e+00
  1.81492909e+00  1.81494907e+00  1.81495452e+00  1.81495509e+00
  1.81496685e+00  1.81496866e+00  1.81497413e+00  1.81497716e+00
  1.81500216e+00  1.81500257e+00  1.91176605e+00  1.91179008e+00
  1.91179123e+00  1.91183239e+00  1.91183329e+00  1.91184923e+00
  1.91188260e+00  1.91188837e+00  1.91188870e+00  1.91190049e+00
  1.91190062e+00  1.91191463e+00  1.93138370e+00  1.93138392e+00
  1.93139614e+00  1.93140235e+00  1.93141451e+00  1.93141464e+00
  2.32270145e+00  2.49785794e+00  2.49802492e+00  2.49802501e+00
  2.49809090e+00  2.49815604e+00  2.49815643e+00  2.49823630e+00
  2.49824077e+00  2.49824123e+00  2.49826605e+00  2.49828867e+00
  2.49828882e+00  2.52529960e+00  2.52553718e+00  2.52556059e+00
  2.52556107e+00  2.52557945e+00  2.52557993e+00  2.60644861e+00
  2.60653758e+00  2.60653777e+00  2.60663631e+00  2.76364737e+00
  2.76368443e+00  2.76368444e+00  2.76378004e+00  2.76378014e+00
  2.76384012e+00  2.76389063e+00  2.76389073e+00  2.76390122e+00
  2.76390124e+00  2.76391338e+00  2.76393028e+00  2.78059834e+00
  2.78064511e+00  2.78064511e+00  2.78075116e+00  2.78075178e+00
  2.78081110e+00  2.79353351e+00  2.79376554e+00  2.79378162e+00
  2.79378205e+00  2.79380407e+00  2.79380450e+00  2.85055533e+00
  2.88052308e+00  2.88067602e+00  2.88067611e+00  2.88072598e+00
  2.88077396e+00  2.88077473e+00  2.88086164e+00  2.88086251e+00
  2.88086807e+00  2.88088077e+00  2.88091094e+00  2.88091097e+00
  3.07898082e+00  3.07906696e+00  3.07906950e+00  3.07914694e+00]
nelec by numeric integration = 896.0721236009068
    CPU time for vxc    932.79 sec, wall time     29.15 sec
    CPU time for sr jk   4629.24 sec, wall time     56.99 sec
    CPU time for vj and vk   4629.25 sec, wall time     56.99 sec
E1 = -19447.384170500263  Ecoul = 5555.085091480225  Exc = -1330.5989921861292
cycle= 6 E= -18514.9938940554  delta_E= -2.08e-05  |g|= 0.00972  |ddm|= 0.0443
    CPU time for cycle= 6   5569.89 sec, wall time     86.40 sec
  HOMO = 0.27915772621602  LUMO = 0.307316532761195
  mo_energy =
[-6.49928254e+01 -6.49928153e+01 -6.49928153e+01 -6.49928086e+01
 -6.49927671e+01 -6.49927555e+01 -6.49927555e+01 -6.49927545e+01
 -6.49927544e+01 -6.49927498e+01 -6.49927453e+01 -6.49927453e+01
 -6.49927443e+01 -6.49927443e+01 -6.49927438e+01 -6.49927353e+01
 -6.49927341e+01 -6.49927341e+01 -6.49927285e+01 -6.49927265e+01
 -6.49927265e+01 -6.49927248e+01 -6.49927229e+01 -6.49927194e+01
 -6.49927194e+01 -6.49927158e+01 -6.49927158e+01 -6.49927114e+01
 -6.49927104e+01 -6.49927098e+01 -6.49927098e+01 -6.49927041e+01
 -6.49927014e+01 -6.49927006e+01 -6.49927006e+01 -6.49926983e+01
 -6.49926958e+01 -6.49926958e+01 -6.49926835e+01 -6.49926835e+01
 -6.49926679e+01 -6.49926655e+01 -6.49926652e+01 -6.49926651e+01
 -6.49926610e+01 -6.49926610e+01 -6.49926589e+01 -6.49926465e+01
 -6.49926437e+01 -6.49926437e+01 -6.49926414e+01 -6.49926414e+01
 -6.49926414e+01 -6.49926310e+01 -6.49926310e+01 -6.49926298e+01
 -6.49926243e+01 -6.49926243e+01 -6.49926197e+01 -6.49926197e+01
 -6.49926183e+01 -6.49926147e+01 -6.49926030e+01 -6.49925798e+01
 -4.62710494e+00 -4.62709175e+00 -4.62709174e+00 -4.62708810e+00
 -4.62708542e+00 -4.62708541e+00 -4.62708013e+00 -4.62707715e+00
 -4.62707139e+00 -4.62707138e+00 -4.62706734e+00 -4.62705689e+00
 -4.62705155e+00 -4.62705155e+00 -4.62704936e+00 -4.62704925e+00
 -4.62704924e+00 -4.62704426e+00 -4.62704425e+00 -4.62704374e+00
 -4.62704353e+00 -4.62704353e+00 -4.62703312e+00 -4.62703288e+00
 -4.62703286e+00 -4.62702517e+00 -4.62702298e+00 -4.62702297e+00
 -4.62701829e+00 -4.62701692e+00 -4.62701459e+00 -4.62701459e+00
 -4.62701280e+00 -4.62701279e+00 -4.62701088e+00 -4.62700144e+00
 -4.62700133e+00 -4.62700132e+00 -4.62699393e+00 -4.62699393e+00
 -4.62698808e+00 -4.62696167e+00 -4.62695905e+00 -4.62695904e+00
 -4.62695594e+00 -4.62695593e+00 -4.62695337e+00 -4.62694725e+00
 -4.62694459e+00 -4.62694459e+00 -4.62694229e+00 -4.62693935e+00
 -4.62693934e+00 -4.62693660e+00 -4.62693406e+00 -4.62693405e+00
 -4.62691916e+00 -4.62690782e+00 -4.62690781e+00 -4.62690141e+00
 -4.62690140e+00 -4.62689928e+00 -4.62689313e+00 -4.62686895e+00
 -3.04203961e+00 -3.04203960e+00 -3.04203776e+00 -3.04203623e+00
 -3.04203623e+00 -3.04203617e+00 -3.04203498e+00 -3.04203405e+00
 -3.04203404e+00 -3.04203362e+00 -3.04203244e+00 -3.04203244e+00
 -3.04203081e+00 -3.04203080e+00 -3.04202988e+00 -3.04202928e+00
 -3.04202927e+00 -3.04202510e+00 -3.04202509e+00 -3.04202486e+00
 -3.04201823e+00 -3.04201822e+00 -3.04201781e+00 -3.04201548e+00
 -3.04201547e+00 -3.04201318e+00 -3.04201125e+00 -3.04201059e+00
 -3.04201058e+00 -3.04200921e+00 -3.04200921e+00 -3.04200840e+00
 -3.04200670e+00 -3.04200669e+00 -3.04200609e+00 -3.04200459e+00
 -3.04200404e+00 -3.04200403e+00 -3.04200326e+00 -3.04200310e+00
 -3.04200310e+00 -3.04200302e+00 -3.04200121e+00 -3.04200121e+00
 -3.04199812e+00 -3.04199609e+00 -3.04199608e+00 -3.04199551e+00
 -3.04199309e+00 -3.04199309e+00 -3.04197205e+00 -3.04197205e+00
 -3.04197125e+00 -3.04196868e+00 -3.04196852e+00 -3.04196852e+00
 -3.04196831e+00 -3.04196662e+00 -3.04196662e+00 -3.04196203e+00
 -3.04196004e+00 -3.04196003e+00 -3.04193477e+00 -3.04193315e+00
 -3.04193315e+00 -3.04188474e+00 -3.04188474e+00 -3.04188391e+00
 -3.04187831e+00 -3.04187830e+00 -3.04187732e+00 -3.04185106e+00
 -3.04185106e+00 -3.04185054e+00 -3.04184953e+00 -3.04184953e+00
 -3.04184927e+00 -3.04184859e+00 -3.04184728e+00 -3.04184727e+00
 -3.04184413e+00 -3.04184413e+00 -3.04184163e+00 -3.04182721e+00
 -3.04182344e+00 -3.04182344e+00 -3.04182196e+00 -3.04163851e+00
 -3.04163850e+00 -3.04163660e+00 -3.04163653e+00 -3.04163584e+00
 -3.04163583e+00 -3.04163474e+00 -3.04163354e+00 -3.04163354e+00
 -3.04163235e+00 -3.04163235e+00 -3.04163181e+00 -3.04160453e+00
 -3.04160339e+00 -3.04160339e+00 -3.04160105e+00 -3.04160105e+00
 -3.04159787e+00 -3.04150559e+00 -3.04150559e+00 -3.04150482e+00
 -3.04150266e+00 -3.04150265e+00 -3.04150246e+00 -3.04150224e+00
 -3.04150180e+00 -3.04150180e+00 -3.04149931e+00 -3.04149930e+00
 -3.04149279e+00 -3.04143396e+00 -3.04143291e+00 -3.04143291e+00
 -3.04142787e+00 -3.04142679e+00 -3.04142679e+00 -3.04141718e+00
 -3.04141425e+00 -3.04141424e+00 -3.04141051e+00 -3.04139057e+00
 -3.04139057e+00 -3.04138821e+00 -3.04135553e+00 -3.04135344e+00
 -3.04135344e+00 -3.04135051e+00 -3.04135051e+00 -3.04134641e+00
 -3.04134641e+00 -3.04134606e+00 -3.04134572e+00 -3.04134182e+00
 -3.04133873e+00 -3.04133873e+00 -3.04133830e+00 -3.04133553e+00
 -3.04133510e+00 -3.04133509e+00 -3.04133421e+00 -3.04133390e+00
 -3.04133390e+00 -3.04133131e+00 -3.04133131e+00 -3.04133045e+00
 -3.04133045e+00 -3.04132894e+00 -3.04131216e+00 -3.04131181e+00
 -3.04131181e+00 -3.04130375e+00 -3.04130375e+00 -3.04130345e+00
 -3.04130178e+00 -3.04130178e+00 -3.04130089e+00 -3.04130088e+00
 -3.04130009e+00 -3.04129361e+00 -3.04129296e+00 -3.04129294e+00
 -3.04128877e+00 -3.04128877e+00 -3.04128748e+00 -3.04128520e+00
 -3.04128520e+00 -3.04128501e+00 -3.04128376e+00 -3.04128362e+00
 -3.04128362e+00 -3.04127832e+00 -3.04127832e+00 -3.04127742e+00
 -3.04126350e+00 -3.04126219e+00 -3.04126219e+00 -3.04125956e+00
 -3.04125943e+00 -3.04125874e+00 -3.04125874e+00 -3.04125813e+00
 -3.04125812e+00 -3.04125164e+00 -3.04125063e+00 -3.04125062e+00
 -1.61710388e-01 -1.22014917e-01 -1.22014783e-01 -1.22012574e-01
 -1.22010574e-01 -1.22010435e-01 -1.22007311e-01 -8.63832275e-02
 -8.63831908e-02 -8.63798630e-02 -8.63787731e-02 -8.63781834e-02
 -8.63780834e-02 -8.63773544e-02 -8.63769365e-02 -8.63766496e-02
 -8.63730009e-02 -8.63728860e-02 -8.63672894e-02 -7.53858504e-02
 -7.53814975e-02 -7.53813274e-02 -7.53754772e-02 -9.02197452e-03
 -9.02051944e-03 -9.02006759e-03 -9.01576285e-03 -9.01572206e-03
 -9.01344658e-03 -2.79977612e-03 -2.79884550e-03 -2.79881561e-03
 -2.79810175e-03 -2.79791442e-03 -2.79680791e-03 -2.79528813e-03
 -2.79495324e-03 -2.79480430e-03 -2.79198368e-03 -2.79173722e-03
 -2.78940608e-03  2.03646047e-02  2.03671913e-02  2.03673691e-02
  2.03683994e-02  7.68209518e-02  7.68211785e-02  7.68228205e-02
  7.68229228e-02  7.68232518e-02  7.68240609e-02  7.68241080e-02
  7.68243245e-02  7.68248702e-02  7.68256111e-02  7.68259452e-02
  7.68279702e-02  1.34185007e-01  1.34185204e-01  1.34186273e-01
  1.34187105e-01  1.34187378e-01  1.34187430e-01  1.34188404e-01
  1.34188451e-01  1.34188583e-01  1.34189779e-01  1.34189836e-01
  1.34189880e-01  1.38362616e-01  1.38362672e-01  1.38363108e-01
  1.38363803e-01  1.38364371e-01  1.38364392e-01  1.38364685e-01
  1.38365130e-01  1.38365273e-01  1.38367690e-01  1.38367717e-01
  1.38367813e-01  1.49925184e-01  1.49925246e-01  1.49926178e-01
  1.49926245e-01  1.49926505e-01  1.49929846e-01  1.71345725e-01
  1.71345819e-01  1.71347077e-01  1.71347493e-01  1.71349206e-01
  1.71349527e-01  2.07394216e-01  2.07394267e-01  2.07394644e-01
  2.07394647e-01  2.07394795e-01  2.07395377e-01  2.07397178e-01
  2.07397432e-01  2.07398387e-01  2.07400089e-01  2.07401710e-01
  2.07401797e-01  2.28288230e-01  2.28288854e-01  2.28289195e-01
  2.28290570e-01  2.28290868e-01  2.28291058e-01  2.28291871e-01
  2.28292001e-01  2.28292801e-01  2.28293811e-01  2.28297237e-01
  2.28297318e-01  2.33015833e-01  2.33016227e-01  2.33018005e-01
  2.33018328e-01  2.33018636e-01  2.33020082e-01  2.33024613e-01
  2.33024787e-01  2.79154339e-01  2.79157131e-01  2.79157726e-01
  3.07316533e-01  3.07316653e-01  3.07317227e-01  3.07319544e-01
  3.07319622e-01  3.07322359e-01  3.21722626e-01  3.21722700e-01
  3.21723355e-01  3.21725789e-01  3.21726166e-01  3.21726235e-01
  3.38869776e-01  3.38871094e-01  3.38871213e-01  3.38873857e-01
  3.72391855e-01  3.72391920e-01  3.72392422e-01  3.72393534e-01
  3.72393622e-01  3.72393838e-01  3.72394245e-01  3.72394596e-01
  3.72394911e-01  3.72398964e-01  3.72399051e-01  3.72399082e-01
  3.74669224e-01  3.74669580e-01  3.74671035e-01  4.06530660e-01
  4.06956619e-01  4.06958176e-01  4.06958261e-01  4.06959232e-01
  4.06959322e-01  4.06959713e-01  4.07975405e-01  4.07975428e-01
  4.07975787e-01  4.07976047e-01  4.07976279e-01  4.07978766e-01
  4.07979685e-01  4.07980185e-01  4.43122412e-01  4.43122568e-01
  4.43122690e-01  4.43122933e-01  4.43122971e-01  4.43123690e-01
  4.43125345e-01  4.43126261e-01  4.43126356e-01  4.43127056e-01
  4.43127109e-01  4.43127745e-01  4.58430867e-01  4.58431966e-01
  4.58432351e-01  4.58432763e-01  4.58433242e-01  4.58433434e-01
  4.58434006e-01  4.58434086e-01  4.58434613e-01  4.58435485e-01
  4.58435861e-01  4.58435932e-01  4.68921710e-01  4.68921844e-01
  4.68921876e-01  4.68922909e-01  4.68923062e-01  4.68923159e-01
  4.68923502e-01  4.68923662e-01  4.68923824e-01  4.68924233e-01
  4.68924294e-01  4.68925255e-01  4.78884514e-01  4.78884611e-01
  4.78885906e-01  4.78886056e-01  4.78886064e-01  4.78886224e-01
  4.78886893e-01  4.78887105e-01  4.78887405e-01  4.78889160e-01
  4.78889167e-01  4.78890660e-01  4.96703773e-01  4.96704623e-01
  4.96704767e-01  4.96705218e-01  4.96705331e-01  4.96705452e-01
  4.96706091e-01  4.96706107e-01  4.96706180e-01  4.96706690e-01
  4.96706729e-01  4.96707331e-01  5.11312989e-01  5.11313034e-01
  5.11313568e-01  5.11313596e-01  5.11313768e-01  5.11314573e-01
  5.11314752e-01  5.11314815e-01  5.11314966e-01  5.11316883e-01
  5.11316926e-01  5.11318686e-01  5.73196042e-01  5.73196572e-01
  5.73198715e-01  5.73200964e-01  5.75612805e-01  6.03049187e-01
  6.03050905e-01  6.03051074e-01  6.03051547e-01  6.03051642e-01
  6.03051843e-01  6.03052810e-01  6.03052877e-01  6.03053032e-01
  6.03053558e-01  6.03055084e-01  6.03055156e-01  6.06670049e-01
  6.06670224e-01  6.06670786e-01  6.06671157e-01  6.06671204e-01
  6.06672059e-01  6.21730150e-01  6.21730150e-01  6.55690413e-01
  6.55690509e-01  6.55691710e-01  6.55692129e-01  6.55692198e-01
  6.55692576e-01  6.65624566e-01  6.65624620e-01  6.65624679e-01
  6.65625161e-01  6.65625535e-01  6.65626682e-01  6.65626753e-01
  6.65626955e-01  6.65627103e-01  6.65627598e-01  6.65627797e-01
  6.65629074e-01  6.76296986e-01  6.76297956e-01  6.76298245e-01
  6.76301479e-01  6.76303173e-01  6.76303420e-01  6.88472877e-01
  6.88473130e-01  6.88473316e-01  6.88473665e-01  6.88473872e-01
  6.88474120e-01  6.88477106e-01  6.88477243e-01  6.88477626e-01
  6.88477731e-01  6.88477733e-01  6.88478223e-01  7.11438469e-01
  7.11439007e-01  7.11439008e-01  7.11439594e-01  7.11439595e-01
  7.11440867e-01  7.16348196e-01  7.16348319e-01  7.16350456e-01
  7.16350645e-01  7.16353621e-01  7.16354303e-01  7.22076002e-01
  7.22076251e-01  7.22078680e-01  7.22078785e-01  7.22079095e-01
  7.22079215e-01  7.22080109e-01  7.22080437e-01  7.30070270e-01
  7.30072971e-01  7.30073612e-01  7.30074660e-01  7.63740662e-01
  7.63740781e-01  7.63742233e-01  7.63742661e-01  7.82847574e-01
  7.82847658e-01  7.82849694e-01  7.82851319e-01  7.82851567e-01
  7.82851963e-01  7.83282447e-01  7.83282491e-01  7.83283443e-01
  7.83283464e-01  7.83283608e-01  7.83283974e-01  7.83284489e-01
  7.83284657e-01  7.83285576e-01  7.83286646e-01  7.83286743e-01
  7.83287681e-01  7.96290274e-01  7.96290560e-01  7.96290987e-01
  7.96291243e-01  7.96291398e-01  7.96294043e-01  7.96294147e-01
  7.96294320e-01  8.24110679e-01  8.24112804e-01  8.24112851e-01
  8.24113818e-01  8.24114116e-01  8.24114504e-01  8.24114823e-01
  8.24114904e-01  8.24115856e-01  8.24117538e-01  8.24118322e-01
  8.24118629e-01  8.27900305e-01  8.27901093e-01  8.27901148e-01
  8.27902269e-01  8.27902359e-01  8.27902580e-01  8.27904169e-01
  8.27904273e-01  8.27904542e-01  8.27905191e-01  8.27905321e-01
  8.27908174e-01  8.33508684e-01  8.33508940e-01  8.33508942e-01
  8.33509152e-01  8.33509436e-01  8.33509749e-01  8.33511963e-01
  8.33512071e-01  8.33512115e-01  8.33512284e-01  8.33512674e-01
  8.33512728e-01  8.38076222e-01  8.38079141e-01  8.38079237e-01
  8.38080089e-01  8.38080397e-01  8.38080500e-01  8.42861750e-01
  8.42862212e-01  8.42862281e-01  8.42864991e-01  8.42865425e-01
  8.42866300e-01  8.43707180e-01  8.92518601e-01  8.92519093e-01
  8.92519470e-01  8.92520760e-01  8.92520815e-01  8.92521137e-01
  8.92521900e-01  8.92521943e-01  8.92522051e-01  8.92524034e-01
  8.92524159e-01  8.92524766e-01  9.42690782e-01  9.42691597e-01
  9.42694346e-01  9.52315607e-01  9.52315642e-01  9.52316087e-01
  9.52317548e-01  9.52317664e-01  9.52317837e-01  9.52318912e-01
  9.52319007e-01  9.52319022e-01  9.52320028e-01  9.52320173e-01
  9.52321008e-01  9.84642624e-01  9.84643105e-01  9.84643111e-01
  9.84643672e-01  9.84644231e-01  9.84644251e-01  9.84644767e-01
  9.84645371e-01  9.84645416e-01  9.84645577e-01  9.84646284e-01
  9.84646389e-01  9.86075880e-01  9.86075929e-01  9.86078338e-01
  9.86079961e-01  9.86080001e-01  9.86080732e-01  9.86083146e-01
  9.86083207e-01  9.86083211e-01  9.86084566e-01  9.86084882e-01
  9.86084885e-01  1.04297098e+00  1.04297110e+00  1.04297112e+00
  1.04297284e+00  1.04808463e+00  1.04808629e+00  1.04808631e+00
  1.04808746e+00  1.04808848e+00  1.04808855e+00  1.04808866e+00
  1.04808884e+00  1.04808992e+00  1.04809005e+00  1.04809213e+00
  1.04809226e+00  1.04833801e+00  1.04833813e+00  1.04833847e+00
  1.04833934e+00  1.04833970e+00  1.04833973e+00  1.04834120e+00
  1.04834204e+00  1.04834206e+00  1.04834362e+00  1.04834369e+00
  1.04834541e+00  1.04867929e+00  1.04867943e+00  1.04867971e+00
  1.04868008e+00  1.04868057e+00  1.04868061e+00  1.04868102e+00
  1.04868104e+00  1.04868161e+00  1.04868269e+00  1.04868282e+00
  1.04868329e+00  1.05221996e+00  1.05222035e+00  1.05222042e+00
  1.05222098e+00  1.05222159e+00  1.05222161e+00  1.05222235e+00
  1.05222245e+00  1.05222284e+00  1.05222397e+00  1.05222432e+00
  1.05222491e+00  1.06050684e+00  1.06050697e+00  1.06050786e+00
  1.06051070e+00  1.06051074e+00  1.06051367e+00  1.06252671e+00
  1.06252729e+00  1.06252751e+00  1.06252993e+00  1.07979610e+00
  1.07979622e+00  1.07979665e+00  1.07979689e+00  1.07979719e+00
  1.07979816e+00  1.08822211e+00  1.08822216e+00  1.08822244e+00
  1.08822264e+00  1.08822311e+00  1.08822364e+00  1.08822430e+00
  1.08822446e+00  1.08822459e+00  1.08822474e+00  1.08822485e+00
  1.08822500e+00  1.10532350e+00  1.10532476e+00  1.10532513e+00
  1.10532631e+00  1.10532780e+00  1.10532816e+00  1.12245069e+00
  1.12245070e+00  1.12245113e+00  1.12245190e+00  1.12245220e+00
  1.12245257e+00  1.12245264e+00  1.12245305e+00  1.12245329e+00
  1.12245420e+00  1.12245438e+00  1.12245555e+00  1.14798519e+00
  1.14798526e+00  1.14798560e+00  1.14798977e+00  1.14799020e+00
  1.14799034e+00  1.15357095e+00  1.15357121e+00  1.15357261e+00
  1.15357385e+00  1.15357398e+00  1.15357448e+00  1.15984135e+00
  1.15984221e+00  1.15984249e+00  1.15984298e+00  1.15984301e+00
  1.15984328e+00  1.15984342e+00  1.15984370e+00  1.15984383e+00
  1.15984446e+00  1.15984549e+00  1.15984574e+00  1.18444554e+00
  1.18444564e+00  1.18444600e+00  1.18444637e+00  1.18444655e+00
  1.18444676e+00  1.19282375e+00  1.19282377e+00  1.19282579e+00
  1.19282592e+00  1.19282655e+00  1.19282725e+00  1.19282790e+00
  1.19282830e+00  1.24865716e+00  1.24865729e+00  1.24866012e+00
  1.24866122e+00  1.24866144e+00  1.24866274e+00  1.25424070e+00
  1.25424115e+00  1.25424233e+00  1.25424316e+00  1.25424364e+00
  1.25424462e+00  1.25424636e+00  1.25424709e+00  1.25436764e+00
  1.25436767e+00  1.25436784e+00  1.25436796e+00  1.25436822e+00
  1.25436822e+00  1.25436886e+00  1.25436924e+00  1.25436934e+00
  1.25436968e+00  1.25436973e+00  1.25436978e+00  1.26063461e+00
  1.26063488e+00  1.26063501e+00  1.27485134e+00  1.27485134e+00
  1.30179859e+00  1.30179867e+00  1.30179883e+00  1.30179946e+00
  1.30179954e+00  1.30179968e+00  1.30180009e+00  1.30180080e+00
  1.30180092e+00  1.30180125e+00  1.30180128e+00  1.30180170e+00
  1.30325158e+00  1.30325242e+00  1.30325289e+00  1.30325510e+00
  1.30325552e+00  1.30325711e+00  1.34288545e+00  1.34288545e+00
  1.34288620e+00  1.34288671e+00  1.34288676e+00  1.34288677e+00
  1.34288765e+00  1.34288774e+00  1.34288781e+00  1.34288935e+00
  1.34288937e+00  1.34289180e+00  1.34302605e+00  1.34302637e+00
  1.34302802e+00  1.34303032e+00  1.35047503e+00  1.35047561e+00
  1.35047606e+00  1.35047607e+00  1.35047649e+00  1.35047650e+00
  1.35174970e+00  1.35175017e+00  1.35175048e+00  1.35175080e+00
  1.35175125e+00  1.35175150e+00  1.35175207e+00  1.35175266e+00
  1.35175293e+00  1.35175339e+00  1.35175441e+00  1.35175449e+00
  1.42637239e+00  1.42637265e+00  1.42637278e+00  1.42637328e+00
  1.42637333e+00  1.42637338e+00  1.42637347e+00  1.42637401e+00
  1.42637430e+00  1.42637581e+00  1.42637682e+00  1.42637688e+00
  1.42716346e+00  1.42716351e+00  1.42716383e+00  1.42716410e+00
  1.42716463e+00  1.42716473e+00  1.42716572e+00  1.42716656e+00
  1.42716688e+00  1.42716841e+00  1.42716866e+00  1.42717074e+00
  1.43588975e+00  1.43589054e+00  1.43589055e+00  1.43589187e+00
  1.43589191e+00  1.43589243e+00  1.43589295e+00  1.43589303e+00
  1.43589312e+00  1.43589364e+00  1.43589554e+00  1.43589555e+00
  1.44217263e+00  1.44217960e+00  1.44218197e+00  1.48906217e+00
  1.48906228e+00  1.48906231e+00  1.48906261e+00  1.48906263e+00
  1.48906371e+00  1.49779200e+00  1.49779216e+00  1.49779240e+00
  1.49779294e+00  1.49779353e+00  1.49779385e+00  1.49779604e+00
  1.49779606e+00  1.52646873e+00  1.52646906e+00  1.52647043e+00
  1.52647274e+00  1.52647305e+00  1.52647331e+00  1.52647529e+00
  1.52647530e+00  1.52647632e+00  1.52647675e+00  1.52647698e+00
  1.52647763e+00  1.53303448e+00  1.53303471e+00  1.53303475e+00
  1.53303791e+00  1.53303793e+00  1.53303815e+00  1.54549080e+00
  1.54549101e+00  1.54549173e+00  1.54549313e+00  1.54549326e+00
  1.54549523e+00  1.54549532e+00  1.54549647e+00  1.56519514e+00
  1.56519568e+00  1.56519575e+00  1.56519623e+00  1.56519627e+00
  1.56519668e+00  1.56519669e+00  1.56519677e+00  1.56519735e+00
  1.56519753e+00  1.56519790e+00  1.56519795e+00  1.61314629e+00
  1.61314642e+00  1.61314683e+00  1.61314725e+00  1.61314771e+00
  1.61314775e+00  1.61314894e+00  1.61314946e+00  1.61314959e+00
  1.61315164e+00  1.61315166e+00  1.61315204e+00  1.65445451e+00
  1.65445993e+00  1.65446154e+00  1.65446247e+00  1.66215889e+00
  1.66215897e+00  1.66215936e+00  1.67189758e+00  1.67189867e+00
  1.67189895e+00  1.67189910e+00  1.67189942e+00  1.67189961e+00
  1.67190018e+00  1.67190020e+00  1.67190041e+00  1.67190099e+00
  1.67190133e+00  1.67190152e+00  1.81494092e+00  1.81494266e+00
  1.81494309e+00  1.81494313e+00  1.81494342e+00  1.81494428e+00
  1.81494671e+00  1.81494687e+00  1.81494742e+00  1.81494832e+00
  1.81494865e+00  1.81494951e+00  1.91183369e+00  1.91183387e+00
  1.91183415e+00  1.91183458e+00  1.91183483e+00  1.91183507e+00
  1.91183533e+00  1.91183699e+00  1.91183729e+00  1.91183729e+00
  1.91183789e+00  1.91183846e+00  1.93138028e+00  1.93138141e+00
  1.93138207e+00  1.93138434e+00  1.93138509e+00  1.93138616e+00
  2.32266460e+00  2.49811406e+00  2.49811409e+00  2.49811806e+00
  2.49811885e+00  2.49811979e+00  2.49812059e+00  2.49812140e+00
  2.49812143e+00  2.49812211e+00  2.49812393e+00  2.49812431e+00
  2.49813144e+00  2.52548090e+00  2.52548115e+00  2.52548457e+00
  2.52548474e+00  2.52548511e+00  2.52548907e+00  2.60650167e+00
  2.60650625e+00  2.60650644e+00  2.60651137e+00  2.76378280e+00
  2.76378280e+00  2.76378319e+00  2.76378440e+00  2.76378441e+00
  2.76378536e+00  2.76378626e+00  2.76378798e+00  2.76378804e+00
  2.76379128e+00  2.76379129e+00  2.76379476e+00  2.78066174e+00
  2.78066464e+00  2.78066510e+00  2.78067012e+00  2.78067015e+00
  2.78067288e+00  2.79370971e+00  2.79370991e+00  2.79371342e+00
  2.79371362e+00  2.79371393e+00  2.79371778e+00  2.85052481e+00
  2.88074849e+00  2.88074854e+00  2.88075151e+00  2.88075267e+00
  2.88075357e+00  2.88075381e+00  2.88075602e+00  2.88075636e+00
  2.88075709e+00  2.88075783e+00  2.88075788e+00  2.88076538e+00
  3.07902080e+00  3.07903495e+00  3.07903973e+00  3.07904137e+00]
nelec by numeric integration = 896.0721145532871
    CPU time for vxc    945.27 sec, wall time     29.54 sec
    CPU time for sr jk   4738.71 sec, wall time     57.72 sec
    CPU time for vj and vk   4738.76 sec, wall time     57.72 sec
E1 = -19447.402575627453  Ecoul = 5555.105188531525  Exc = -1330.6007203626816
cycle= 7 E= -18514.9939303078  delta_E= -3.63e-05  |g|= 0.000672  |ddm|= 0.0221
    CPU time for cycle= 7   5696.75 sec, wall time     87.53 sec
  HOMO = 0.279166860407985  LUMO = 0.307319744427071
  mo_energy =
[-6.49927790e+01 -6.49927787e+01 -6.49927786e+01 -6.49927776e+01
 -6.49927194e+01 -6.49927193e+01 -6.49927158e+01 -6.49927122e+01
 -6.49927073e+01 -6.49927073e+01 -6.49927040e+01 -6.49927039e+01
 -6.49927039e+01 -6.49927021e+01 -6.49927019e+01 -6.49927019e+01
 -6.49926897e+01 -6.49926897e+01 -6.49926885e+01 -6.49926827e+01
 -6.49926827e+01 -6.49926814e+01 -6.49926784e+01 -6.49926783e+01
 -6.49926783e+01 -6.49926782e+01 -6.49926762e+01 -6.49926761e+01
 -6.49926761e+01 -6.49926755e+01 -6.49926731e+01 -6.49926731e+01
 -6.49926712e+01 -6.49926660e+01 -6.49926660e+01 -6.49926651e+01
 -6.49926600e+01 -6.49926600e+01 -6.49926572e+01 -6.49926571e+01
 -6.49926568e+01 -6.49926319e+01 -6.49926319e+01 -6.49926304e+01
 -6.49926262e+01 -6.49926153e+01 -6.49926150e+01 -6.49926150e+01
 -6.49926109e+01 -6.49926084e+01 -6.49926083e+01 -6.49926074e+01
 -6.49926060e+01 -6.49926060e+01 -6.49926047e+01 -6.49926047e+01
 -6.49926000e+01 -6.49925981e+01 -6.49925936e+01 -6.49925936e+01
 -6.49925926e+01 -6.49925889e+01 -6.49925888e+01 -6.49925543e+01
 -4.62707688e+00 -4.62705876e+00 -4.62705859e+00 -4.62705858e+00
 -4.62705780e+00 -4.62705607e+00 -4.62705605e+00 -4.62704317e+00
 -4.62704306e+00 -4.62704306e+00 -4.62704059e+00 -4.62702131e+00
 -4.62702003e+00 -4.62702001e+00 -4.62701584e+00 -4.62701509e+00
 -4.62701507e+00 -4.62701444e+00 -4.62701354e+00 -4.62701310e+00
 -4.62701309e+00 -4.62701226e+00 -4.62701226e+00 -4.62699925e+00
 -4.62699922e+00 -4.62699378e+00 -4.62699180e+00 -4.62699179e+00
 -4.62699084e+00 -4.62698621e+00 -4.62698621e+00 -4.62698577e+00
 -4.62698353e+00 -4.62698166e+00 -4.62698166e+00 -4.62698147e+00
 -4.62698055e+00 -4.62697963e+00 -4.62697962e+00 -4.62697195e+00
 -4.62697193e+00 -4.62693355e+00 -4.62693354e+00 -4.62693278e+00
 -4.62692902e+00 -4.62692156e+00 -4.62691839e+00 -4.62691839e+00
 -4.62691815e+00 -4.62691614e+00 -4.62691576e+00 -4.62691576e+00
 -4.62691488e+00 -4.62691488e+00 -4.62691238e+00 -4.62691235e+00
 -4.62691028e+00 -4.62687987e+00 -4.62687807e+00 -4.62687642e+00
 -4.62687641e+00 -4.62687436e+00 -4.62687435e+00 -4.62684370e+00
 -3.04200984e+00 -3.04200984e+00 -3.04200620e+00 -3.04200603e+00
 -3.04200601e+00 -3.04200584e+00 -3.04200481e+00 -3.04200480e+00
 -3.04200472e+00 -3.04200406e+00 -3.04200406e+00 -3.04200329e+00
 -3.04200090e+00 -3.04200088e+00 -3.04200088e+00 -3.04200025e+00
 -3.04200024e+00 -3.04200019e+00 -3.04200017e+00 -3.04200016e+00
 -3.04198648e+00 -3.04198534e+00 -3.04198533e+00 -3.04198415e+00
 -3.04198365e+00 -3.04198364e+00 -3.04198173e+00 -3.04198173e+00
 -3.04198149e+00 -3.04198065e+00 -3.04197944e+00 -3.04197944e+00
 -3.04197845e+00 -3.04197845e+00 -3.04197805e+00 -3.04197724e+00
 -3.04197720e+00 -3.04197719e+00 -3.04197622e+00 -3.04197621e+00
 -3.04197601e+00 -3.04197436e+00 -3.04197436e+00 -3.04197142e+00
 -3.04197141e+00 -3.04197088e+00 -3.04197001e+00 -3.04196936e+00
 -3.04196792e+00 -3.04196791e+00 -3.04194195e+00 -3.04194034e+00
 -3.04194033e+00 -3.04193872e+00 -3.04193871e+00 -3.04193846e+00
 -3.04193780e+00 -3.04193780e+00 -3.04193769e+00 -3.04193694e+00
 -3.04193681e+00 -3.04193680e+00 -3.04190651e+00 -3.04190622e+00
 -3.04190621e+00 -3.04185432e+00 -3.04185369e+00 -3.04185368e+00
 -3.04185276e+00 -3.04185276e+00 -3.04185248e+00 -3.04182353e+00
 -3.04182029e+00 -3.04182028e+00 -3.04181939e+00 -3.04181920e+00
 -3.04181920e+00 -3.04181876e+00 -3.04181813e+00 -3.04181812e+00
 -3.04181734e+00 -3.04181678e+00 -3.04181678e+00 -3.04179832e+00
 -3.04179832e+00 -3.04179768e+00 -3.04179687e+00 -3.04161185e+00
 -3.04160658e+00 -3.04160658e+00 -3.04160597e+00 -3.04160597e+00
 -3.04160558e+00 -3.04160534e+00 -3.04160533e+00 -3.04160508e+00
 -3.04160489e+00 -3.04160489e+00 -3.04160384e+00 -3.04157663e+00
 -3.04157663e+00 -3.04157662e+00 -3.04157484e+00 -3.04157483e+00
 -3.04157269e+00 -3.04147784e+00 -3.04147599e+00 -3.04147599e+00
 -3.04147478e+00 -3.04147478e+00 -3.04147458e+00 -3.04147267e+00
 -3.04147251e+00 -3.04147248e+00 -3.04147247e+00 -3.04147182e+00
 -3.04147181e+00 -3.04140234e+00 -3.04140215e+00 -3.04140215e+00
 -3.04140203e+00 -3.04140203e+00 -3.04140189e+00 -3.04138779e+00
 -3.04138621e+00 -3.04138620e+00 -3.04138580e+00 -3.04136198e+00
 -3.04136198e+00 -3.04136022e+00 -3.04132089e+00 -3.04132089e+00
 -3.04132074e+00 -3.04131994e+00 -3.04131908e+00 -3.04131908e+00
 -3.04131827e+00 -3.04131798e+00 -3.04131798e+00 -3.04131784e+00
 -3.04131746e+00 -3.04131746e+00 -3.04130815e+00 -3.04130815e+00
 -3.04130759e+00 -3.04130759e+00 -3.04130666e+00 -3.04130666e+00
 -3.04130591e+00 -3.04130566e+00 -3.04130509e+00 -3.04130219e+00
 -3.04130136e+00 -3.04130135e+00 -3.04128306e+00 -3.04127931e+00
 -3.04127931e+00 -3.04127761e+00 -3.04127760e+00 -3.04127708e+00
 -3.04127365e+00 -3.04127364e+00 -3.04127330e+00 -3.04127329e+00
 -3.04127216e+00 -3.04127023e+00 -3.04127022e+00 -3.04126659e+00
 -3.04125864e+00 -3.04125850e+00 -3.04125849e+00 -3.04125722e+00
 -3.04125682e+00 -3.04125681e+00 -3.04125592e+00 -3.04125592e+00
 -3.04125580e+00 -3.04125538e+00 -3.04125427e+00 -3.04125426e+00
 -3.04123350e+00 -3.04123300e+00 -3.04123300e+00 -3.04123135e+00
 -3.04123117e+00 -3.04123116e+00 -3.04123116e+00 -3.04123021e+00
 -3.04123020e+00 -3.04122927e+00 -3.04122926e+00 -3.04122857e+00
 -1.61703186e-01 -1.22005868e-01 -1.22004969e-01 -1.22004137e-01
 -1.22003909e-01 -1.22003509e-01 -1.22003312e-01 -8.63720946e-02
 -8.63709416e-02 -8.63705154e-02 -8.63699995e-02 -8.63694854e-02
 -8.63693026e-02 -8.63691163e-02 -8.63686596e-02 -8.63685566e-02
 -8.63685221e-02 -8.63671112e-02 -8.63669582e-02 -7.53733421e-02
 -7.53730618e-02 -7.53724190e-02 -7.53722278e-02 -9.01036207e-03
 -9.01022017e-03 -9.00966749e-03 -9.00962233e-03 -9.00927460e-03
 -9.00838559e-03 -2.78958258e-03 -2.78836219e-03 -2.78822077e-03
 -2.78751166e-03 -2.78736550e-03 -2.78705525e-03 -2.78701637e-03
 -2.78685466e-03 -2.78676660e-03 -2.78567377e-03 -2.78498083e-03
 -2.78494217e-03  2.03725278e-02  2.03735059e-02  2.03739047e-02
  2.03740693e-02  7.68304526e-02  7.68311172e-02  7.68319199e-02
  7.68321386e-02  7.68321765e-02  7.68325067e-02  7.68326816e-02
  7.68328232e-02  7.68328387e-02  7.68334146e-02  7.68338589e-02
  7.68338852e-02  1.34192121e-01  1.34192236e-01  1.34192284e-01
  1.34192945e-01  1.34193000e-01  1.34193159e-01  1.34194392e-01
  1.34194476e-01  1.34194501e-01  1.34194643e-01  1.34194708e-01
  1.34194715e-01  1.38369801e-01  1.38369816e-01  1.38370155e-01
  1.38370335e-01  1.38370624e-01  1.38370629e-01  1.38371501e-01
  1.38371552e-01  1.38371671e-01  1.38371759e-01  1.38372090e-01
  1.38372198e-01  1.49934616e-01  1.49935784e-01  1.49936114e-01
  1.49936120e-01  1.49936492e-01  1.49936502e-01  1.71354371e-01
  1.71354494e-01  1.71354586e-01  1.71354801e-01  1.71355071e-01
  1.71355178e-01  2.07403092e-01  2.07404051e-01  2.07404073e-01
  2.07404264e-01  2.07404334e-01  2.07404433e-01  2.07404700e-01
  2.07404919e-01  2.07405255e-01  2.07405353e-01  2.07405508e-01
  2.07406403e-01  2.28299056e-01  2.28299088e-01  2.28299497e-01
  2.28299815e-01  2.28299950e-01  2.28300277e-01  2.28300416e-01
  2.28300461e-01  2.28300748e-01  2.28300905e-01  2.28301336e-01
  2.28302067e-01  2.33026975e-01  2.33027427e-01  2.33027525e-01
  2.33028170e-01  2.33028199e-01  2.33028837e-01  2.33028996e-01
  2.33029216e-01  2.79164626e-01  2.79166277e-01  2.79166860e-01
  3.07319744e-01  3.07320253e-01  3.07321751e-01  3.07323921e-01
  3.07324173e-01  3.07324197e-01  3.21727942e-01  3.21728591e-01
  3.21728692e-01  3.21729392e-01  3.21729532e-01  3.21729553e-01
  3.38878398e-01  3.38878511e-01  3.38878834e-01  3.38879069e-01
  3.72398669e-01  3.72398692e-01  3.72399199e-01  3.72399325e-01
  3.72399639e-01  3.72399829e-01  3.72399971e-01  3.72399982e-01
  3.72400327e-01  3.72400811e-01  3.72400954e-01  3.72401001e-01
  3.74674762e-01  3.74675112e-01  3.74676092e-01  4.06541070e-01
  4.06961763e-01  4.06962736e-01  4.06962885e-01  4.06963290e-01
  4.06963406e-01  4.06963750e-01  4.07980478e-01  4.07980649e-01
  4.07980716e-01  4.07981839e-01  4.07982273e-01  4.07982490e-01
  4.07982760e-01  4.07982936e-01  4.43126763e-01  4.43126940e-01
  4.43128254e-01  4.43128644e-01  4.43128893e-01  4.43129024e-01
  4.43131332e-01  4.43131390e-01  4.43131437e-01  4.43131802e-01
  4.43131861e-01  4.43131988e-01  4.58438129e-01  4.58438264e-01
  4.58438805e-01  4.58438934e-01  4.58439034e-01  4.58439051e-01
  4.58439433e-01  4.58439533e-01  4.58439638e-01  4.58440111e-01
  4.58440586e-01  4.58440598e-01  4.68928620e-01  4.68928906e-01
  4.68928960e-01  4.68929214e-01  4.68929252e-01  4.68929463e-01
  4.68929476e-01  4.68929605e-01  4.68929685e-01  4.68930187e-01
  4.68930221e-01  4.68930336e-01  4.78893273e-01  4.78893534e-01
  4.78893662e-01  4.78893878e-01  4.78894262e-01  4.78894401e-01
  4.78894844e-01  4.78894942e-01  4.78895028e-01  4.78895079e-01
  4.78895650e-01  4.78896000e-01  4.96712053e-01  4.96712327e-01
  4.96712353e-01  4.96712601e-01  4.96712710e-01  4.96712741e-01
  4.96713066e-01  4.96713256e-01  4.96713326e-01  4.96713474e-01
  4.96713510e-01  4.96713917e-01  5.11319614e-01  5.11320207e-01
  5.11320482e-01  5.11320659e-01  5.11321146e-01  5.11321293e-01
  5.11321640e-01  5.11321719e-01  5.11322066e-01  5.11322130e-01
  5.11322292e-01  5.11322546e-01  5.73198029e-01  5.73198252e-01
  5.73198814e-01  5.73203905e-01  5.75615989e-01  6.03057801e-01
  6.03058224e-01  6.03058225e-01  6.03058431e-01  6.03058652e-01
  6.03058670e-01  6.03058832e-01  6.03058936e-01  6.03058984e-01
  6.03059226e-01  6.03059404e-01  6.03060008e-01  6.06678750e-01
  6.06680222e-01  6.06680565e-01  6.06680658e-01  6.06681215e-01
  6.06681416e-01  6.21736151e-01  6.21736151e-01  6.55698523e-01
  6.55698873e-01  6.55699351e-01  6.55699492e-01  6.55699646e-01
  6.55699755e-01  6.65631371e-01  6.65632374e-01  6.65632564e-01
  6.65632974e-01  6.65633011e-01  6.65633172e-01  6.65633427e-01
  6.65633581e-01  6.65633883e-01  6.65633942e-01  6.65634163e-01
  6.65634425e-01  6.76305617e-01  6.76305793e-01  6.76306170e-01
  6.76306503e-01  6.76306553e-01  6.76307429e-01  6.88482959e-01
  6.88483101e-01  6.88483343e-01  6.88483344e-01  6.88483485e-01
  6.88483600e-01  6.88483705e-01  6.88483709e-01  6.88483816e-01
  6.88483823e-01  6.88484138e-01  6.88484256e-01  7.11442283e-01
  7.11444264e-01  7.11444327e-01  7.11444500e-01  7.11444731e-01
  7.11444778e-01  7.16357260e-01  7.16357610e-01  7.16358195e-01
  7.16358223e-01  7.16358550e-01  7.16358906e-01  7.22084072e-01
  7.22084138e-01  7.22084981e-01  7.22085332e-01  7.22085692e-01
  7.22085702e-01  7.22085897e-01  7.22086017e-01  7.30079519e-01
  7.30081924e-01  7.30082532e-01  7.30083493e-01  7.63749447e-01
  7.63749679e-01  7.63750631e-01  7.63752264e-01  7.82857968e-01
  7.82858112e-01  7.82859167e-01  7.82861199e-01  7.82861344e-01
  7.82862099e-01  7.83288589e-01  7.83288693e-01  7.83288851e-01
  7.83289566e-01  7.83290385e-01  7.83290490e-01  7.83291417e-01
  7.83291656e-01  7.83291883e-01  7.83293883e-01  7.83294323e-01
  7.83294392e-01  7.96298336e-01  7.96298706e-01  7.96299293e-01
  7.96299962e-01  7.96300264e-01  7.96300966e-01  7.96300994e-01
  7.96301958e-01  8.24119825e-01  8.24120311e-01  8.24120509e-01
  8.24120706e-01  8.24120955e-01  8.24121530e-01  8.24121613e-01
  8.24121870e-01  8.24121871e-01  8.24122191e-01  8.24122286e-01
  8.24122658e-01  8.27906142e-01  8.27906232e-01  8.27906674e-01
  8.27907148e-01  8.27907197e-01  8.27907528e-01  8.27907778e-01
  8.27908539e-01  8.27908723e-01  8.27908954e-01  8.27908993e-01
  8.27909039e-01  8.33518901e-01  8.33518954e-01  8.33519067e-01
  8.33519171e-01  8.33519228e-01  8.33519346e-01  8.33519439e-01
  8.33519608e-01  8.33519718e-01  8.33519885e-01  8.33519964e-01
  8.33519975e-01  8.38080280e-01  8.38082149e-01  8.38082348e-01
  8.38084097e-01  8.38084239e-01  8.38084633e-01  8.42868659e-01
  8.42869140e-01  8.42869941e-01  8.42870876e-01  8.42871546e-01
  8.42872093e-01  8.43707881e-01  8.92527702e-01  8.92527760e-01
  8.92528182e-01  8.92528632e-01  8.92528780e-01  8.92528882e-01
  8.92529493e-01  8.92529537e-01  8.92529832e-01  8.92530155e-01
  8.92530175e-01  8.92530401e-01  9.42698383e-01  9.42699190e-01
  9.42701423e-01  9.52325882e-01  9.52326270e-01  9.52326342e-01
  9.52326524e-01  9.52326952e-01  9.52327047e-01  9.52327065e-01
  9.52327270e-01  9.52327508e-01  9.52327743e-01  9.52328230e-01
  9.52328306e-01  9.84650398e-01  9.84651031e-01  9.84651086e-01
  9.84651338e-01  9.84651526e-01  9.84651775e-01  9.84652073e-01
  9.84652227e-01  9.84652568e-01  9.84652665e-01  9.84652881e-01
  9.84653371e-01  9.86083533e-01  9.86083586e-01  9.86086198e-01
  9.86086870e-01  9.86087517e-01  9.86087546e-01  9.86090926e-01
  9.86090931e-01  9.86091223e-01  9.86091838e-01  9.86091843e-01
  9.86092008e-01  1.04297789e+00  1.04297823e+00  1.04297834e+00
  1.04298024e+00  1.04809655e+00  1.04809658e+00  1.04809661e+00
  1.04809681e+00  1.04809710e+00  1.04809722e+00  1.04809729e+00
  1.04809736e+00  1.04809758e+00  1.04809788e+00  1.04809791e+00
  1.04809838e+00  1.04834564e+00  1.04834582e+00  1.04834714e+00
  1.04834726e+00  1.04834755e+00  1.04834774e+00  1.04834814e+00
  1.04834912e+00  1.04834920e+00  1.04834932e+00  1.04834935e+00
  1.04834961e+00  1.04868707e+00  1.04868715e+00  1.04868749e+00
  1.04868778e+00  1.04868796e+00  1.04868805e+00  1.04868830e+00
  1.04868869e+00  1.04868870e+00  1.04868893e+00  1.04868928e+00
  1.04868949e+00  1.05222534e+00  1.05222558e+00  1.05222582e+00
  1.05222641e+00  1.05222646e+00  1.05222660e+00  1.05222669e+00
  1.05222670e+00  1.05222684e+00  1.05222707e+00  1.05222783e+00
  1.05222789e+00  1.06051199e+00  1.06051214e+00  1.06051541e+00
  1.06051741e+00  1.06051759e+00  1.06051762e+00  1.06253268e+00
  1.06253282e+00  1.06253348e+00  1.06253421e+00  1.07980519e+00
  1.07980544e+00  1.07980605e+00  1.07980617e+00  1.07980687e+00
  1.07980689e+00  1.08823019e+00  1.08823069e+00  1.08823071e+00
  1.08823117e+00  1.08823120e+00  1.08823170e+00  1.08823184e+00
  1.08823193e+00  1.08823211e+00  1.08823214e+00  1.08823274e+00
  1.08823330e+00  1.10533201e+00  1.10533239e+00  1.10533308e+00
  1.10533346e+00  1.10533382e+00  1.10533424e+00  1.12245910e+00
  1.12245916e+00  1.12245925e+00  1.12245961e+00  1.12245996e+00
  1.12246009e+00  1.12246027e+00  1.12246032e+00  1.12246059e+00
  1.12246063e+00  1.12246085e+00  1.12246093e+00  1.14799364e+00
  1.14799432e+00  1.14799465e+00  1.14799547e+00  1.14799588e+00
  1.14799593e+00  1.15357536e+00  1.15357574e+00  1.15357665e+00
  1.15357797e+00  1.15357813e+00  1.15357874e+00  1.15985097e+00
  1.15985099e+00  1.15985126e+00  1.15985136e+00  1.15985162e+00
  1.15985167e+00  1.15985176e+00  1.15985195e+00  1.15985230e+00
  1.15985255e+00  1.15985258e+00  1.15985271e+00  1.18445179e+00
  1.18445197e+00  1.18445202e+00  1.18445214e+00  1.18445228e+00
  1.18445231e+00  1.19283275e+00  1.19283318e+00  1.19283342e+00
  1.19283392e+00  1.19283433e+00  1.19283458e+00  1.19283485e+00
  1.19283506e+00  1.24866729e+00  1.24866813e+00  1.24866962e+00
  1.24867022e+00  1.24867079e+00  1.24867120e+00  1.25425048e+00
  1.25425059e+00  1.25425073e+00  1.25425200e+00  1.25425244e+00
  1.25425314e+00  1.25425333e+00  1.25425358e+00  1.25437518e+00
  1.25437522e+00  1.25437550e+00  1.25437592e+00  1.25437609e+00
  1.25437616e+00  1.25437629e+00  1.25437653e+00  1.25437661e+00
  1.25437681e+00  1.25437706e+00  1.25437707e+00  1.26064463e+00
  1.26064475e+00  1.26064506e+00  1.27485901e+00  1.27485901e+00
  1.30180626e+00  1.30180637e+00  1.30180648e+00  1.30180707e+00
  1.30180714e+00  1.30180741e+00  1.30180817e+00  1.30180847e+00
  1.30180869e+00  1.30180903e+00  1.30180906e+00  1.30180927e+00
  1.30325909e+00  1.30325984e+00  1.30326053e+00  1.30326268e+00
  1.30326298e+00  1.30326423e+00  1.34289169e+00  1.34289233e+00
  1.34289241e+00  1.34289314e+00  1.34289345e+00  1.34289352e+00
  1.34289358e+00  1.34289397e+00  1.34289422e+00  1.34289448e+00
  1.34289462e+00  1.34289474e+00  1.34303349e+00  1.34303379e+00
  1.34303456e+00  1.34303836e+00  1.35048394e+00  1.35048395e+00
  1.35048414e+00  1.35048415e+00  1.35048441e+00  1.35048457e+00
  1.35176001e+00  1.35176002e+00  1.35176047e+00  1.35176062e+00
  1.35176084e+00  1.35176106e+00  1.35176142e+00  1.35176164e+00
  1.35176189e+00  1.35176222e+00  1.35176246e+00  1.35176270e+00
  1.42638162e+00  1.42638189e+00  1.42638195e+00  1.42638231e+00
  1.42638278e+00  1.42638284e+00  1.42638300e+00  1.42638300e+00
  1.42638320e+00  1.42638323e+00  1.42638342e+00  1.42638388e+00
  1.42717191e+00  1.42717245e+00  1.42717362e+00  1.42717406e+00
  1.42717414e+00  1.42717452e+00  1.42717464e+00  1.42717494e+00
  1.42717514e+00  1.42717538e+00  1.42717655e+00  1.42717698e+00
  1.43589764e+00  1.43589772e+00  1.43589779e+00  1.43589819e+00
  1.43589829e+00  1.43589859e+00  1.43589874e+00  1.43589877e+00
  1.43589887e+00  1.43589898e+00  1.43589930e+00  1.43589962e+00
  1.44217785e+00  1.44218430e+00  1.44218666e+00  1.48906770e+00
  1.48906812e+00  1.48906814e+00  1.48906842e+00  1.48906844e+00
  1.48906849e+00  1.49779829e+00  1.49779858e+00  1.49779913e+00
  1.49779917e+00  1.49779960e+00  1.49780009e+00  1.49780114e+00
  1.49780121e+00  1.52647649e+00  1.52647682e+00  1.52647879e+00
  1.52647932e+00  1.52647956e+00  1.52647964e+00  1.52648222e+00
  1.52648230e+00  1.52648290e+00  1.52648297e+00  1.52648350e+00
  1.52648360e+00  1.53304137e+00  1.53304239e+00  1.53304253e+00
  1.53304265e+00  1.53304277e+00  1.53304299e+00  1.54549820e+00
  1.54549834e+00  1.54549871e+00  1.54550036e+00  1.54550059e+00
  1.54550108e+00  1.54550182e+00  1.54550218e+00  1.56520020e+00
  1.56520035e+00  1.56520037e+00  1.56520063e+00  1.56520069e+00
  1.56520087e+00  1.56520126e+00  1.56520139e+00  1.56520146e+00
  1.56520197e+00  1.56520221e+00  1.56520222e+00  1.61315197e+00
  1.61315215e+00  1.61315261e+00  1.61315289e+00  1.61315313e+00
  1.61315322e+00  1.61315354e+00  1.61315406e+00  1.61315416e+00
  1.61315455e+00  1.61315486e+00  1.61315508e+00  1.65445872e+00
  1.65446302e+00  1.65446488e+00  1.65446548e+00  1.66216557e+00
  1.66216565e+00  1.66216590e+00  1.67190387e+00  1.67190419e+00
  1.67190465e+00  1.67190490e+00  1.67190502e+00  1.67190525e+00
  1.67190587e+00  1.67190600e+00  1.67190609e+00  1.67190610e+00
  1.67190658e+00  1.67190671e+00  1.81494682e+00  1.81494824e+00
  1.81494898e+00  1.81494925e+00  1.81495010e+00  1.81495012e+00
  1.81495225e+00  1.81495229e+00  1.81495308e+00  1.81495360e+00
  1.81495442e+00  1.81495456e+00  1.91183973e+00  1.91183990e+00
  1.91183993e+00  1.91184061e+00  1.91184097e+00  1.91184138e+00
  1.91184218e+00  1.91184234e+00  1.91184273e+00  1.91184357e+00
  1.91184360e+00  1.91184386e+00  1.93138641e+00  1.93138799e+00
  1.93138849e+00  1.93138965e+00  1.93139029e+00  1.93139162e+00
  2.32267966e+00  2.49813082e+00  2.49813325e+00  2.49813362e+00
  2.49813459e+00  2.49813467e+00  2.49813530e+00  2.49813572e+00
  2.49813601e+00  2.49813612e+00  2.49813642e+00  2.49813694e+00
  2.49813727e+00  2.52549660e+00  2.52549799e+00  2.52549876e+00
  2.52549917e+00  2.52549948e+00  2.52549975e+00  2.60651979e+00
  2.60651980e+00  2.60651996e+00  2.60652037e+00  2.76379659e+00
  2.76379826e+00  2.76379850e+00  2.76379972e+00  2.76379981e+00
  2.76380036e+00  2.76380052e+00  2.76380066e+00  2.76380081e+00
  2.76380202e+00  2.76380280e+00  2.76380287e+00  2.78067847e+00
  2.78067971e+00  2.78068016e+00  2.78068072e+00  2.78068183e+00
  2.78068233e+00  2.79372334e+00  2.79372498e+00  2.79372543e+00
  2.79372586e+00  2.79372635e+00  2.79372667e+00  2.85053712e+00
  2.88076383e+00  2.88076471e+00  2.88076529e+00  2.88076671e+00
  2.88076687e+00  2.88076765e+00  2.88076795e+00  2.88076836e+00
  2.88076878e+00  2.88076922e+00  2.88077000e+00  2.88077030e+00
  3.07903490e+00  3.07904710e+00  3.07905266e+00  3.07905410e+00]
nelec by numeric integration = 896.0721179912839
    CPU time for vxc    944.13 sec, wall time     29.51 sec
    CPU time for sr jk   4779.62 sec, wall time     57.27 sec
    CPU time for vj and vk   4779.68 sec, wall time     57.27 sec
E1 = -19447.394549259076  Ecoul = 5555.096394137418  Exc = -1330.599952365782
cycle= 8 E= -18514.9939303367  delta_E= -2.88e-08  |g|= 0.000627  |ddm|= 0.00289
    CPU time for cycle= 8   5737.65 sec, wall time     87.11 sec
  HOMO = 0.279168660242636  LUMO = 0.307320450164761
  mo_energy =
[-6.49927701e+01 -6.49927695e+01 -6.49927695e+01 -6.49927694e+01
 -6.49927033e+01 -6.49926997e+01 -6.49926997e+01 -6.49926990e+01
 -6.49926964e+01 -6.49926964e+01 -6.49926962e+01 -6.49926959e+01
 -6.49926951e+01 -6.49926951e+01 -6.49926941e+01 -6.49926941e+01
 -6.49926807e+01 -6.49926797e+01 -6.49926797e+01 -6.49926748e+01
 -6.49926737e+01 -6.49926736e+01 -6.49926718e+01 -6.49926717e+01
 -6.49926717e+01 -6.49926717e+01 -6.49926713e+01 -6.49926713e+01
 -6.49926705e+01 -6.49926688e+01 -6.49926687e+01 -6.49926647e+01
 -6.49926647e+01 -6.49926636e+01 -6.49926605e+01 -6.49926569e+01
 -6.49926569e+01 -6.49926549e+01 -6.49926549e+01 -6.49926547e+01
 -6.49926484e+01 -6.49926265e+01 -6.49926256e+01 -6.49926256e+01
 -6.49926256e+01 -6.49926069e+01 -6.49926050e+01 -6.49926050e+01
 -6.49926045e+01 -6.49926024e+01 -6.49926024e+01 -6.49926024e+01
 -6.49926017e+01 -6.49926013e+01 -6.49926013e+01 -6.49926012e+01
 -6.49926012e+01 -6.49925915e+01 -6.49925915e+01 -6.49925903e+01
 -6.49925903e+01 -6.49925903e+01 -6.49925869e+01 -6.49925496e+01
 -4.62706931e+00 -4.62705171e+00 -4.62705040e+00 -4.62705040e+00
 -4.62704947e+00 -4.62704886e+00 -4.62704885e+00 -4.62703559e+00
 -4.62703534e+00 -4.62703533e+00 -4.62703517e+00 -4.62701153e+00
 -4.62700989e+00 -4.62700989e+00 -4.62700923e+00 -4.62700884e+00
 -4.62700883e+00 -4.62700841e+00 -4.62700841e+00 -4.62700825e+00
 -4.62700751e+00 -4.62700751e+00 -4.62700732e+00 -4.62699209e+00
 -4.62699034e+00 -4.62699032e+00 -4.62698675e+00 -4.62698671e+00
 -4.62698662e+00 -4.62698028e+00 -4.62697880e+00 -4.62697878e+00
 -4.62697840e+00 -4.62697814e+00 -4.62697814e+00 -4.62697771e+00
 -4.62697686e+00 -4.62697685e+00 -4.62697447e+00 -4.62697445e+00
 -4.62697031e+00 -4.62692859e+00 -4.62692752e+00 -4.62692751e+00
 -4.62692722e+00 -4.62691440e+00 -4.62691287e+00 -4.62691286e+00
 -4.62691197e+00 -4.62691196e+00 -4.62691169e+00 -4.62691132e+00
 -4.62691130e+00 -4.62691130e+00 -4.62691036e+00 -4.62691035e+00
 -4.62690899e+00 -4.62687342e+00 -4.62687302e+00 -4.62687296e+00
 -4.62687296e+00 -4.62687249e+00 -4.62687249e+00 -4.62683970e+00
 -3.04200076e+00 -3.04200075e+00 -3.04200013e+00 -3.04199866e+00
 -3.04199865e+00 -3.04199828e+00 -3.04199773e+00 -3.04199772e+00
 -3.04199691e+00 -3.04199640e+00 -3.04199640e+00 -3.04199624e+00
 -3.04199575e+00 -3.04199575e+00 -3.04199526e+00 -3.04199525e+00
 -3.04199522e+00 -3.04199499e+00 -3.04199465e+00 -3.04199465e+00
 -3.04197704e+00 -3.04197703e+00 -3.04197685e+00 -3.04197656e+00
 -3.04197656e+00 -3.04197628e+00 -3.04197532e+00 -3.04197508e+00
 -3.04197507e+00 -3.04197505e+00 -3.04197376e+00 -3.04197375e+00
 -3.04197297e+00 -3.04197271e+00 -3.04197270e+00 -3.04197235e+00
 -3.04197234e+00 -3.04197219e+00 -3.04197109e+00 -3.04197109e+00
 -3.04197004e+00 -3.04196959e+00 -3.04196959e+00 -3.04196902e+00
 -3.04196862e+00 -3.04196861e+00 -3.04196783e+00 -3.04196727e+00
 -3.04196637e+00 -3.04196636e+00 -3.04193448e+00 -3.04193426e+00
 -3.04193425e+00 -3.04193360e+00 -3.04193360e+00 -3.04193349e+00
 -3.04193333e+00 -3.04193333e+00 -3.04193310e+00 -3.04193289e+00
 -3.04193284e+00 -3.04193283e+00 -3.04190097e+00 -3.04190096e+00
 -3.04190096e+00 -3.04184825e+00 -3.04184762e+00 -3.04184761e+00
 -3.04184712e+00 -3.04184711e+00 -3.04184707e+00 -3.04181541e+00
 -3.04181461e+00 -3.04181460e+00 -3.04181391e+00 -3.04181391e+00
 -3.04181352e+00 -3.04181340e+00 -3.04181334e+00 -3.04181334e+00
 -3.04181293e+00 -3.04181293e+00 -3.04181269e+00 -3.04179361e+00
 -3.04179312e+00 -3.04179275e+00 -3.04179275e+00 -3.04160201e+00
 -3.04160201e+00 -3.04160101e+00 -3.04160015e+00 -3.04160005e+00
 -3.04160005e+00 -3.04159995e+00 -3.04159994e+00 -3.04159994e+00
 -3.04159930e+00 -3.04159924e+00 -3.04159923e+00 -3.04157103e+00
 -3.04157102e+00 -3.04157102e+00 -3.04157099e+00 -3.04156949e+00
 -3.04156948e+00 -3.04147015e+00 -3.04146914e+00 -3.04146913e+00
 -3.04146868e+00 -3.04146864e+00 -3.04146864e+00 -3.04146833e+00
 -3.04146817e+00 -3.04146817e+00 -3.04146803e+00 -3.04146793e+00
 -3.04146792e+00 -3.04139703e+00 -3.04139703e+00 -3.04139688e+00
 -3.04139674e+00 -3.04139674e+00 -3.04139650e+00 -3.04138123e+00
 -3.04138100e+00 -3.04138090e+00 -3.04138089e+00 -3.04135647e+00
 -3.04135647e+00 -3.04135643e+00 -3.04131413e+00 -3.04131412e+00
 -3.04131387e+00 -3.04131271e+00 -3.04131259e+00 -3.04131259e+00
 -3.04131239e+00 -3.04131239e+00 -3.04131217e+00 -3.04131197e+00
 -3.04131133e+00 -3.04131133e+00 -3.04130197e+00 -3.04130196e+00
 -3.04130142e+00 -3.04130142e+00 -3.04130131e+00 -3.04130070e+00
 -3.04130066e+00 -3.04130065e+00 -3.04130065e+00 -3.04130033e+00
 -3.04130024e+00 -3.04130024e+00 -3.04127204e+00 -3.04127203e+00
 -3.04127176e+00 -3.04127156e+00 -3.04127156e+00 -3.04127155e+00
 -3.04126920e+00 -3.04126920e+00 -3.04126873e+00 -3.04126813e+00
 -3.04126813e+00 -3.04126760e+00 -3.04126710e+00 -3.04126710e+00
 -3.04125377e+00 -3.04125199e+00 -3.04125199e+00 -3.04125143e+00
 -3.04125142e+00 -3.04125098e+00 -3.04125097e+00 -3.04125092e+00
 -3.04125077e+00 -3.04125077e+00 -3.04125060e+00 -3.04125025e+00
 -3.04122773e+00 -3.04122773e+00 -3.04122722e+00 -3.04122704e+00
 -3.04122703e+00 -3.04122680e+00 -3.04122680e+00 -3.04122659e+00
 -3.04122639e+00 -3.04122614e+00 -3.04122571e+00 -3.04122570e+00
 -1.61701789e-01 -1.22003253e-01 -1.22003146e-01 -1.22002947e-01
 -1.22002788e-01 -1.22002459e-01 -1.22002405e-01 -8.63688854e-02
 -8.63683952e-02 -8.63683374e-02 -8.63681934e-02 -8.63680671e-02
 -8.63677709e-02 -8.63676484e-02 -8.63675576e-02 -8.63672257e-02
 -8.63671032e-02 -8.63669513e-02 -8.63668807e-02 -7.53717024e-02
 -7.53714166e-02 -7.53708862e-02 -7.53706440e-02 -9.00872801e-03
 -9.00858920e-03 -9.00807986e-03 -9.00793591e-03 -9.00768561e-03
 -9.00683183e-03 -2.78650601e-03 -2.78608307e-03 -2.78603845e-03
 -2.78583414e-03 -2.78562022e-03 -2.78533306e-03 -2.78526868e-03
 -2.78521747e-03 -2.78499802e-03 -2.78499082e-03 -2.78417946e-03
 -2.78414049e-03  2.03738914e-02  2.03747745e-02  2.03751497e-02
  2.03753264e-02  7.68328133e-02  7.68334636e-02  7.68336053e-02
  7.68337502e-02  7.68340663e-02  7.68341851e-02  7.68342022e-02
  7.68344200e-02  7.68345244e-02  7.68345800e-02  7.68349458e-02
  7.68349553e-02  1.34193630e-01  1.34193685e-01  1.34194075e-01
  1.34194091e-01  1.34194438e-01  1.34194448e-01  1.34195284e-01
  1.34195319e-01  1.34195377e-01  1.34195407e-01  1.34195478e-01
  1.34195570e-01  1.38371641e-01  1.38371696e-01  1.38371705e-01
  1.38371738e-01  1.38371766e-01  1.38372167e-01  1.38372365e-01
  1.38372366e-01  1.38372520e-01  1.38372582e-01  1.38372794e-01
  1.38372935e-01  1.49937011e-01  1.49937743e-01  1.49937839e-01
  1.49937842e-01  1.49938043e-01  1.49938050e-01  1.71355812e-01
  1.71355899e-01  1.71356013e-01  1.71356225e-01  1.71356456e-01
  1.71356565e-01  2.07405352e-01  2.07405645e-01  2.07405727e-01
  2.07405898e-01  2.07406056e-01  2.07406071e-01  2.07406259e-01
  2.07406369e-01  2.07406493e-01  2.07406542e-01  2.07406836e-01
  2.07406943e-01  2.28301094e-01  2.28301121e-01  2.28301388e-01
  2.28301467e-01  2.28301840e-01  2.28301899e-01  2.28302048e-01
  2.28302080e-01  2.28302217e-01  2.28302224e-01  2.28302700e-01
  2.28302879e-01  2.33028714e-01  2.33029169e-01  2.33029184e-01
  2.33029809e-01  2.33029845e-01  2.33030471e-01  2.33030610e-01
  2.33030844e-01  2.79166546e-01  2.79168079e-01  2.79168660e-01
  3.07320450e-01  3.07320963e-01  3.07322522e-01  3.07324634e-01
  3.07324895e-01  3.07324917e-01  3.21728949e-01  3.21729434e-01
  3.21729544e-01  3.21730233e-01  3.21730372e-01  3.21730410e-01
  3.38879818e-01  3.38879931e-01  3.38880223e-01  3.38880432e-01
  3.72399793e-01  3.72399811e-01  3.72400173e-01  3.72400454e-01
  3.72400564e-01  3.72400818e-01  3.72400824e-01  3.72400904e-01
  3.72401256e-01  3.72401732e-01  3.72401894e-01  3.72401947e-01
  3.74675826e-01  3.74676175e-01  3.74677106e-01  4.06543107e-01
  4.06962780e-01  4.06963539e-01  4.06963688e-01  4.06964169e-01
  4.06964266e-01  4.06964532e-01  4.07981407e-01  4.07981600e-01
  4.07981663e-01  4.07982705e-01  4.07983133e-01  4.07983361e-01
  4.07983626e-01  4.07983798e-01  4.43127898e-01  4.43128079e-01
  4.43129443e-01  4.43129546e-01  4.43129702e-01  4.43129852e-01
  4.43132501e-01  4.43132555e-01  4.43132617e-01  4.43132627e-01
  4.43132667e-01  4.43132776e-01  4.58439406e-01  4.58439801e-01
  4.58439888e-01  4.58440246e-01  4.58440303e-01  4.58440342e-01
  4.58440421e-01  4.58440705e-01  4.58440794e-01  4.58440891e-01
  4.58441185e-01  4.58441281e-01  4.68930239e-01  4.68930336e-01
  4.68930361e-01  4.68930511e-01  4.68930579e-01  4.68930706e-01
  4.68930762e-01  4.68930780e-01  4.68930878e-01  4.68931025e-01
  4.68931050e-01  4.68931183e-01  4.78894999e-01  4.78895235e-01
  4.78895373e-01  4.78895581e-01  4.78895766e-01  4.78895906e-01
  4.78896139e-01  4.78896214e-01  4.78896252e-01  4.78896565e-01
  4.78896895e-01  4.78897212e-01  4.96713928e-01  4.96714032e-01
  4.96714050e-01  4.96714122e-01  4.96714261e-01  4.96714262e-01
  4.96714423e-01  4.96714442e-01  4.96714578e-01  4.96714648e-01
  4.96714650e-01  4.96714809e-01  5.11321498e-01  5.11321678e-01
  5.11321773e-01  5.11322063e-01  5.11322148e-01  5.11322274e-01
  5.11322679e-01  5.11322764e-01  5.11323066e-01  5.11323489e-01
  5.11323517e-01  5.11323808e-01  5.73198356e-01  5.73198554e-01
  5.73199126e-01  5.73204300e-01  5.75616612e-01  6.03059420e-01
  6.03059603e-01  6.03059752e-01  6.03059757e-01  6.03059882e-01
  6.03059911e-01  6.03060104e-01  6.03060145e-01  6.03060308e-01
  6.03060361e-01  6.03060392e-01  6.03060678e-01  6.06681236e-01
  6.06681736e-01  6.06682114e-01  6.06682602e-01  6.06683050e-01
  6.06683153e-01  6.21737318e-01  6.21737318e-01  6.55699999e-01
  6.55700353e-01  6.55700842e-01  6.55700971e-01  6.55701126e-01
  6.55701267e-01  6.65633151e-01  6.65633823e-01  6.65634028e-01
  6.65634241e-01  6.65634295e-01  6.65634312e-01  6.65634728e-01
  6.65634874e-01  6.65635175e-01  6.65635236e-01  6.65635322e-01
  6.65635664e-01  6.76306970e-01  6.76307077e-01  6.76307393e-01
  6.76307672e-01  6.76307967e-01  6.76308136e-01  6.88484624e-01
  6.88484695e-01  6.88484993e-01  6.88484994e-01  6.88485057e-01
  6.88485117e-01  6.88485188e-01  6.88485319e-01  6.88485346e-01
  6.88485382e-01  6.88485587e-01  6.88485681e-01  7.11443948e-01
  7.11444880e-01  7.11444965e-01  7.11445452e-01  7.11445569e-01
  7.11445582e-01  7.16358674e-01  7.16359039e-01  7.16359577e-01
  7.16359643e-01  7.16359922e-01  7.16360288e-01  7.22085395e-01
  7.22085457e-01  7.22086263e-01  7.22086627e-01  7.22086957e-01
  7.22086984e-01  7.22087167e-01  7.22087326e-01  7.30081278e-01
  7.30083654e-01  7.30084253e-01  7.30085225e-01  7.63751151e-01
  7.63751379e-01  7.63752352e-01  7.63754029e-01  7.82859895e-01
  7.82860048e-01  7.82861098e-01  7.82863137e-01  7.82863289e-01
  7.82864020e-01  7.83290307e-01  7.83290325e-01  7.83290645e-01
  7.83291115e-01  7.83291294e-01  7.83291364e-01  7.83292342e-01
  7.83292632e-01  7.83292857e-01  7.83295421e-01  7.83295496e-01
  7.83295583e-01  7.96299905e-01  7.96300249e-01  7.96300838e-01
  7.96301529e-01  7.96301779e-01  7.96302489e-01  7.96302507e-01
  7.96303466e-01  8.24121316e-01  8.24121651e-01  8.24121892e-01
  8.24122224e-01  8.24122436e-01  8.24122519e-01  8.24122861e-01
  8.24122938e-01  8.24123042e-01  8.24123376e-01  8.24123437e-01
  8.24123664e-01  8.27907197e-01  8.27907339e-01  8.27907543e-01
  8.27908026e-01  8.27908147e-01  8.27908335e-01  8.27909104e-01
  8.27909210e-01  8.27909277e-01  8.27909533e-01  8.27909626e-01
  8.27909694e-01  8.33520839e-01  8.33520842e-01  8.33520873e-01
  8.33520958e-01  8.33520971e-01  8.33521049e-01  8.33521083e-01
  8.33521215e-01  8.33521321e-01  8.33521358e-01  8.33521448e-01
  8.33521502e-01  8.38080962e-01  8.38082868e-01  8.38083066e-01
  8.38084879e-01  8.38084986e-01  8.38085304e-01  8.42869940e-01
  8.42870416e-01  8.42871242e-01  8.42872139e-01  8.42872793e-01
  8.42873343e-01  8.43708014e-01  8.92529605e-01  8.92529634e-01
  8.92529765e-01  8.92529815e-01  8.92530396e-01  8.92530574e-01
  8.92530730e-01  8.92530913e-01  8.92531314e-01  8.92531333e-01
  8.92531399e-01  8.92531641e-01  9.42699839e-01  9.42700644e-01
  9.42702823e-01  9.52327768e-01  9.52328164e-01  9.52328253e-01
  9.52328296e-01  9.52328609e-01  9.52328729e-01  9.52328875e-01
  9.52329079e-01  9.52329179e-01  9.52329352e-01  9.52329631e-01
  9.52329808e-01  9.84652207e-01  9.84652410e-01  9.84652725e-01
  9.84652807e-01  9.84653015e-01  9.84653055e-01  9.84653408e-01
  9.84653637e-01  9.84653716e-01  9.84654194e-01  9.84654304e-01
  9.84654550e-01  9.86085085e-01  9.86085137e-01  9.86087523e-01
  9.86088592e-01  9.86088759e-01  9.86088787e-01  9.86092800e-01
  9.86092803e-01  9.86092885e-01  9.86092891e-01  9.86092988e-01
  9.86092999e-01  1.04297928e+00  1.04297960e+00  1.04297972e+00
  1.04298165e+00  1.04809842e+00  1.04809847e+00  1.04809855e+00
  1.04809865e+00  1.04809878e+00  1.04809885e+00  1.04809908e+00
  1.04809915e+00  1.04809920e+00  1.04809938e+00  1.04809943e+00
  1.04809966e+00  1.04834727e+00  1.04834747e+00  1.04834842e+00
  1.04834860e+00  1.04834863e+00  1.04834894e+00  1.04835010e+00
  1.04835017e+00  1.04835028e+00  1.04835067e+00  1.04835070e+00
  1.04835072e+00  1.04868868e+00  1.04868878e+00  1.04868897e+00
  1.04868918e+00  1.04868929e+00  1.04868954e+00  1.04868963e+00
  1.04868986e+00  1.04868990e+00  1.04869040e+00  1.04869060e+00
  1.04869084e+00  1.05222662e+00  1.05222684e+00  1.05222687e+00
  1.05222713e+00  1.05222717e+00  1.05222735e+00  1.05222762e+00
  1.05222768e+00  1.05222773e+00  1.05222791e+00  1.05222837e+00
  1.05222841e+00  1.06051309e+00  1.06051325e+00  1.06051660e+00
  1.06051854e+00  1.06051875e+00  1.06051877e+00  1.06253375e+00
  1.06253389e+00  1.06253451e+00  1.06253527e+00  1.07980706e+00
  1.07980720e+00  1.07980785e+00  1.07980791e+00  1.07980858e+00
  1.07980869e+00  1.08823196e+00  1.08823211e+00  1.08823272e+00
  1.08823289e+00  1.08823298e+00  1.08823313e+00  1.08823316e+00
  1.08823335e+00  1.08823336e+00  1.08823352e+00  1.08823443e+00
  1.08823464e+00  1.10533364e+00  1.10533375e+00  1.10533447e+00
  1.10533466e+00  1.10533535e+00  1.10533553e+00  1.12246086e+00
  1.12246089e+00  1.12246105e+00  1.12246116e+00  1.12246126e+00
  1.12246141e+00  1.12246149e+00  1.12246173e+00  1.12246180e+00
  1.12246191e+00  1.12246214e+00  1.12246220e+00  1.14799507e+00
  1.14799575e+00  1.14799608e+00  1.14799685e+00  1.14799727e+00
  1.14799730e+00  1.15357618e+00  1.15357656e+00  1.15357746e+00
  1.15357883e+00  1.15357898e+00  1.15357958e+00  1.15985275e+00
  1.15985279e+00  1.15985294e+00  1.15985308e+00  1.15985329e+00
  1.15985331e+00  1.15985346e+00  1.15985353e+00  1.15985391e+00
  1.15985394e+00  1.15985395e+00  1.15985404e+00  1.18445295e+00
  1.18445313e+00  1.18445318e+00  1.18445329e+00  1.18445344e+00
  1.18445346e+00  1.19283425e+00  1.19283467e+00  1.19283495e+00
  1.19283546e+00  1.19283583e+00  1.19283612e+00  1.19283635e+00
  1.19283660e+00  1.24866911e+00  1.24866994e+00  1.24867148e+00
  1.24867209e+00  1.24867269e+00  1.24867304e+00  1.25425210e+00
  1.25425225e+00  1.25425237e+00  1.25425362e+00  1.25425407e+00
  1.25425477e+00  1.25425497e+00  1.25425519e+00  1.25437692e+00
  1.25437693e+00  1.25437718e+00  1.25437736e+00  1.25437747e+00
  1.25437756e+00  1.25437761e+00  1.25437779e+00  1.25437789e+00
  1.25437826e+00  1.25437842e+00  1.25437850e+00  1.26064653e+00
  1.26064666e+00  1.26064703e+00  1.27486050e+00  1.27486050e+00
  1.30180791e+00  1.30180794e+00  1.30180818e+00  1.30180842e+00
  1.30180850e+00  1.30180869e+00  1.30180978e+00  1.30181016e+00
  1.30181037e+00  1.30181040e+00  1.30181043e+00  1.30181059e+00
  1.30326054e+00  1.30326128e+00  1.30326199e+00  1.30326412e+00
  1.30326441e+00  1.30326566e+00  1.34289360e+00  1.34289379e+00
  1.34289387e+00  1.34289438e+00  1.34289445e+00  1.34289459e+00
  1.34289466e+00  1.34289495e+00  1.34289506e+00  1.34289553e+00
  1.34289561e+00  1.34289563e+00  1.34303487e+00  1.34303517e+00
  1.34303594e+00  1.34303976e+00  1.35048565e+00  1.35048566e+00
  1.35048578e+00  1.35048581e+00  1.35048582e+00  1.35048601e+00
  1.35176197e+00  1.35176225e+00  1.35176246e+00  1.35176250e+00
  1.35176259e+00  1.35176302e+00  1.35176324e+00  1.35176346e+00
  1.35176357e+00  1.35176377e+00  1.35176385e+00  1.35176418e+00
  1.42638395e+00  1.42638406e+00  1.42638414e+00  1.42638418e+00
  1.42638428e+00  1.42638438e+00  1.42638455e+00  1.42638460e+00
  1.42638472e+00  1.42638475e+00  1.42638484e+00  1.42638489e+00
  1.42717410e+00  1.42717449e+00  1.42717551e+00  1.42717559e+00
  1.42717575e+00  1.42717603e+00  1.42717610e+00  1.42717643e+00
  1.42717680e+00  1.42717716e+00  1.42717781e+00  1.42717837e+00
  1.43589915e+00  1.43589924e+00  1.43589931e+00  1.43589944e+00
  1.43589956e+00  1.43589963e+00  1.43589970e+00  1.43589976e+00
  1.43589985e+00  1.43590013e+00  1.43590019e+00  1.43590049e+00
  1.44217884e+00  1.44218524e+00  1.44218759e+00  1.48906896e+00
  1.48906925e+00  1.48906929e+00  1.48906930e+00  1.48906951e+00
  1.48906956e+00  1.49779945e+00  1.49779973e+00  1.49780031e+00
  1.49780035e+00  1.49780075e+00  1.49780128e+00  1.49780234e+00
  1.49780240e+00  1.52647785e+00  1.52647819e+00  1.52648011e+00
  1.52648066e+00  1.52648089e+00  1.52648096e+00  1.52648367e+00
  1.52648370e+00  1.52648403e+00  1.52648449e+00  1.52648476e+00
  1.52648477e+00  1.53304269e+00  1.53304356e+00  1.53304370e+00
  1.53304385e+00  1.53304390e+00  1.53304415e+00  1.54549951e+00
  1.54549966e+00  1.54550004e+00  1.54550167e+00  1.54550191e+00
  1.54550240e+00  1.54550313e+00  1.54550349e+00  1.56520114e+00
  1.56520134e+00  1.56520137e+00  1.56520144e+00  1.56520151e+00
  1.56520161e+00  1.56520236e+00  1.56520239e+00  1.56520244e+00
  1.56520273e+00  1.56520290e+00  1.56520290e+00  1.61315303e+00
  1.61315315e+00  1.61315345e+00  1.61315385e+00  1.61315401e+00
  1.61315410e+00  1.61315447e+00  1.61315495e+00  1.61315505e+00
  1.61315555e+00  1.61315574e+00  1.61315596e+00  1.65445939e+00
  1.65446370e+00  1.65446557e+00  1.65446614e+00  1.66216686e+00
  1.66216695e+00  1.66216718e+00  1.67190508e+00  1.67190557e+00
  1.67190597e+00  1.67190615e+00  1.67190626e+00  1.67190631e+00
  1.67190675e+00  1.67190688e+00  1.67190706e+00  1.67190729e+00
  1.67190745e+00  1.67190754e+00  1.81494800e+00  1.81494969e+00
  1.81495009e+00  1.81495015e+00  1.81495111e+00  1.81495118e+00
  1.81495335e+00  1.81495346e+00  1.81495435e+00  1.81495460e+00
  1.81495548e+00  1.81495565e+00  1.91184099e+00  1.91184103e+00
  1.91184131e+00  1.91184153e+00  1.91184225e+00  1.91184251e+00
  1.91184339e+00  1.91184341e+00  1.91184415e+00  1.91184440e+00
  1.91184483e+00  1.91184489e+00  1.93138757e+00  1.93138913e+00
  1.93138963e+00  1.93139077e+00  1.93139142e+00  1.93139275e+00
  2.32268255e+00  2.49813574e+00  2.49813655e+00  2.49813676e+00
  2.49813689e+00  2.49813758e+00  2.49813765e+00  2.49813797e+00
  2.49813810e+00  2.49813865e+00  2.49813868e+00  2.49813920e+00
  2.49813976e+00  2.52550043e+00  2.52550089e+00  2.52550117e+00
  2.52550149e+00  2.52550205e+00  2.52550229e+00  2.60652235e+00
  2.60652243e+00  2.60652259e+00  2.60652298e+00  2.76380070e+00
  2.76380123e+00  2.76380167e+00  2.76380205e+00  2.76380246e+00
  2.76380256e+00  2.76380312e+00  2.76380338e+00  2.76380359e+00
  2.76380395e+00  2.76380447e+00  2.76380457e+00  2.78068091e+00
  2.78068224e+00  2.78068270e+00  2.78068328e+00  2.78068438e+00
  2.78068482e+00  2.79372675e+00  2.79372721e+00  2.79372768e+00
  2.79372786e+00  2.79372859e+00  2.79372884e+00  2.85053949e+00
  2.88076753e+00  2.88076775e+00  2.88076826e+00  2.88076858e+00
  2.88076919e+00  2.88076987e+00  2.88076994e+00  2.88077053e+00
  2.88077102e+00  2.88077167e+00  2.88077192e+00  2.88077235e+00
  3.07903741e+00  3.07904957e+00  3.07905517e+00  3.07905657e+00]
nelec by numeric integration = 896.0721186455106
    CPU time for vxc    953.52 sec, wall time     36.85 sec
    CPU time for sr jk   4803.87 sec, wall time     58.32 sec
    CPU time for vj and vk   4803.87 sec, wall time     58.32 sec
E1 = -19447.39301966154  Ecoul = 5555.09471814538  Exc = -1330.5998060701243
cycle= 9 E= -18514.9939304355  delta_E= -9.88e-08  |g|= 0.000344  |ddm|= 0.00165
    CPU time for cycle= 9   5765.20 sec, wall time     95.43 sec
  HOMO = 0.279169165833264  LUMO = 0.307320690430128
  mo_energy =
[-6.49927668e+01 -6.49927668e+01 -6.49927668e+01 -6.49927667e+01
 -6.49926940e+01 -6.49926937e+01 -6.49926937e+01 -6.49926935e+01
 -6.49926935e+01 -6.49926935e+01 -6.49926934e+01 -6.49926934e+01
 -6.49926934e+01 -6.49926934e+01 -6.49926931e+01 -6.49926931e+01
 -6.49926721e+01 -6.49926720e+01 -6.49926712e+01 -6.49926707e+01
 -6.49926705e+01 -6.49926705e+01 -6.49926705e+01 -6.49926702e+01
 -6.49926701e+01 -6.49926701e+01 -6.49926700e+01 -6.49926700e+01
 -6.49926692e+01 -6.49926692e+01 -6.49926691e+01 -6.49926682e+01
 -6.49926675e+01 -6.49926675e+01 -6.49926561e+01 -6.49926556e+01
 -6.49926556e+01 -6.49926554e+01 -6.49926553e+01 -6.49926553e+01
 -6.49926512e+01 -6.49926224e+01 -6.49926224e+01 -6.49926223e+01
 -6.49926223e+01 -6.49926015e+01 -6.49926011e+01 -6.49926011e+01
 -6.49926009e+01 -6.49926009e+01 -6.49926008e+01 -6.49926008e+01
 -6.49926007e+01 -6.49926007e+01 -6.49926007e+01 -6.49926005e+01
 -6.49926004e+01 -6.49925915e+01 -6.49925914e+01 -6.49925914e+01
 -6.49925911e+01 -6.49925911e+01 -6.49925910e+01 -6.49925490e+01
 -4.62706496e+00 -4.62704798e+00 -4.62704786e+00 -4.62704786e+00
 -4.62704762e+00 -4.62704760e+00 -4.62704760e+00 -4.62703240e+00
 -4.62703238e+00 -4.62703234e+00 -4.62703226e+00 -4.62700769e+00
 -4.62700759e+00 -4.62700758e+00 -4.62700745e+00 -4.62700739e+00
 -4.62700739e+00 -4.62700733e+00 -4.62700729e+00 -4.62700729e+00
 -4.62700716e+00 -4.62700709e+00 -4.62700709e+00 -4.62698518e+00
 -4.62698515e+00 -4.62698473e+00 -4.62698468e+00 -4.62698468e+00
 -4.62698458e+00 -4.62697753e+00 -4.62697742e+00 -4.62697728e+00
 -4.62697727e+00 -4.62697722e+00 -4.62697722e+00 -4.62697717e+00
 -4.62697704e+00 -4.62697704e+00 -4.62697686e+00 -4.62697680e+00
 -4.62697679e+00 -4.62692391e+00 -4.62692389e+00 -4.62692389e+00
 -4.62692378e+00 -4.62691139e+00 -4.62691123e+00 -4.62691122e+00
 -4.62691108e+00 -4.62691108e+00 -4.62691107e+00 -4.62691095e+00
 -4.62691090e+00 -4.62691089e+00 -4.62691075e+00 -4.62691073e+00
 -4.62691072e+00 -4.62687245e+00 -4.62687227e+00 -4.62687227e+00
 -4.62687201e+00 -4.62687201e+00 -4.62687195e+00 -4.62683959e+00
 -3.04199518e+00 -3.04199517e+00 -3.04199517e+00 -3.04199517e+00
 -3.04199516e+00 -3.04199510e+00 -3.04199510e+00 -3.04199508e+00
 -3.04199387e+00 -3.04199387e+00 -3.04199379e+00 -3.04199373e+00
 -3.04199373e+00 -3.04199372e+00 -3.04199364e+00 -3.04199356e+00
 -3.04199355e+00 -3.04199352e+00 -3.04199351e+00 -3.04199351e+00
 -3.04197256e+00 -3.04197255e+00 -3.04197254e+00 -3.04197250e+00
 -3.04197249e+00 -3.04197239e+00 -3.04197210e+00 -3.04197206e+00
 -3.04197206e+00 -3.04197198e+00 -3.04197197e+00 -3.04197197e+00
 -3.04197190e+00 -3.04197190e+00 -3.04197189e+00 -3.04197187e+00
 -3.04197186e+00 -3.04197184e+00 -3.04196990e+00 -3.04196990e+00
 -3.04196988e+00 -3.04196984e+00 -3.04196984e+00 -3.04196975e+00
 -3.04196968e+00 -3.04196963e+00 -3.04196963e+00 -3.04196954e+00
 -3.04196943e+00 -3.04196942e+00 -3.04193270e+00 -3.04193269e+00
 -3.04193267e+00 -3.04193260e+00 -3.04193259e+00 -3.04193252e+00
 -3.04193249e+00 -3.04193247e+00 -3.04193246e+00 -3.04193245e+00
 -3.04193245e+00 -3.04193235e+00 -3.04189956e+00 -3.04189955e+00
 -3.04189955e+00 -3.04184594e+00 -3.04184593e+00 -3.04184592e+00
 -3.04184587e+00 -3.04184586e+00 -3.04184586e+00 -3.04181224e+00
 -3.04181216e+00 -3.04181216e+00 -3.04181208e+00 -3.04181208e+00
 -3.04181208e+00 -3.04181207e+00 -3.04181202e+00 -3.04181202e+00
 -3.04181201e+00 -3.04181194e+00 -3.04181194e+00 -3.04179244e+00
 -3.04179244e+00 -3.04179244e+00 -3.04179243e+00 -3.04159854e+00
 -3.04159847e+00 -3.04159847e+00 -3.04159846e+00 -3.04159838e+00
 -3.04159838e+00 -3.04159838e+00 -3.04159827e+00 -3.04159826e+00
 -3.04159826e+00 -3.04159825e+00 -3.04159825e+00 -3.04156961e+00
 -3.04156961e+00 -3.04156960e+00 -3.04156957e+00 -3.04156957e+00
 -3.04156951e+00 -3.04146709e+00 -3.04146708e+00 -3.04146707e+00
 -3.04146698e+00 -3.04146697e+00 -3.04146696e+00 -3.04146695e+00
 -3.04146692e+00 -3.04146691e+00 -3.04146691e+00 -3.04146683e+00
 -3.04146683e+00 -3.04139517e+00 -3.04139517e+00 -3.04139516e+00
 -3.04139513e+00 -3.04139513e+00 -3.04139511e+00 -3.04137960e+00
 -3.04137959e+00 -3.04137958e+00 -3.04137957e+00 -3.04135473e+00
 -3.04135472e+00 -3.04135466e+00 -3.04131038e+00 -3.04131038e+00
 -3.04131037e+00 -3.04131034e+00 -3.04131034e+00 -3.04131032e+00
 -3.04131020e+00 -3.04131020e+00 -3.04131020e+00 -3.04131015e+00
 -3.04131012e+00 -3.04131011e+00 -3.04129990e+00 -3.04129990e+00
 -3.04129988e+00 -3.04129982e+00 -3.04129982e+00 -3.04129977e+00
 -3.04129973e+00 -3.04129968e+00 -3.04129968e+00 -3.04129963e+00
 -3.04129957e+00 -3.04129957e+00 -3.04126989e+00 -3.04126988e+00
 -3.04126981e+00 -3.04126980e+00 -3.04126976e+00 -3.04126975e+00
 -3.04126698e+00 -3.04126697e+00 -3.04126697e+00 -3.04126693e+00
 -3.04126692e+00 -3.04126684e+00 -3.04126684e+00 -3.04126680e+00
 -3.04125019e+00 -3.04125019e+00 -3.04125015e+00 -3.04125005e+00
 -3.04125005e+00 -3.04124996e+00 -3.04124993e+00 -3.04124990e+00
 -3.04124990e+00 -3.04124989e+00 -3.04124989e+00 -3.04124978e+00
 -3.04122642e+00 -3.04122642e+00 -3.04122628e+00 -3.04122627e+00
 -3.04122627e+00 -3.04122625e+00 -3.04122616e+00 -3.04122610e+00
 -3.04122610e+00 -3.04122609e+00 -3.04122608e+00 -3.04122608e+00
 -1.61701405e-01 -1.22002744e-01 -1.22002728e-01 -1.22002485e-01
 -1.22002395e-01 -1.22002191e-01 -1.22002067e-01 -8.63680976e-02
 -8.63679254e-02 -8.63678121e-02 -8.63675474e-02 -8.63674446e-02
 -8.63674171e-02 -8.63671973e-02 -8.63671731e-02 -8.63671573e-02
 -8.63668849e-02 -8.63668024e-02 -8.63665520e-02 -7.53713011e-02
 -7.53709659e-02 -7.53705403e-02 -7.53700972e-02 -9.00837010e-03
 -9.00810558e-03 -9.00771015e-03 -9.00740151e-03 -9.00721970e-03
 -9.00637311e-03 -2.78558402e-03 -2.78554605e-03 -2.78545259e-03
 -2.78540107e-03 -2.78522180e-03 -2.78499791e-03 -2.78486609e-03
 -2.78469526e-03 -2.78467971e-03 -2.78426681e-03 -2.78405071e-03
 -2.78394916e-03  2.03742551e-02  2.03751194e-02  2.03754883e-02
  2.03756910e-02  7.68334659e-02  7.68339940e-02  7.68340601e-02
  7.68344611e-02  7.68345029e-02  7.68345480e-02  7.68345972e-02
  7.68346678e-02  7.68350829e-02  7.68351355e-02  7.68351871e-02
  7.68352090e-02  1.34194026e-01  1.34194038e-01  1.34194338e-01
  1.34194632e-01  1.34194672e-01  1.34194749e-01  1.34195548e-01
  1.34195572e-01  1.34195689e-01  1.34195735e-01  1.34195754e-01
  1.34195811e-01  1.38371918e-01  1.38371938e-01  1.38372017e-01
  1.38372347e-01  1.38372378e-01  1.38372468e-01  1.38372630e-01
  1.38372694e-01  1.38372746e-01  1.38372919e-01  1.38372930e-01
  1.38373152e-01  1.49938021e-01  1.49938222e-01  1.49938258e-01
  1.49938272e-01  1.49938367e-01  1.49938381e-01  1.71356225e-01
  1.71356284e-01  1.71356396e-01  1.71356562e-01  1.71356816e-01
  1.71357001e-01  2.07405976e-01  2.07406014e-01  2.07406183e-01
  2.07406193e-01  2.07406396e-01  2.07406435e-01  2.07406780e-01
  2.07406790e-01  2.07406946e-01  2.07407036e-01  2.07407150e-01
  2.07407157e-01  2.28301649e-01  2.28301678e-01  2.28301719e-01
  2.28301823e-01  2.28302339e-01  2.28302347e-01  2.28302412e-01
  2.28302451e-01  2.28302703e-01  2.28302948e-01  2.28303007e-01
  2.28303188e-01  2.33029178e-01  2.33029623e-01  2.33029633e-01
  2.33030186e-01  2.33030238e-01  2.33030952e-01  2.33031163e-01
  2.33031290e-01  2.79167048e-01  2.79168585e-01  2.79169166e-01
  3.07320690e-01  3.07321200e-01  3.07322652e-01  3.07324960e-01
  3.07325033e-01  3.07325060e-01  3.21729145e-01  3.21729630e-01
  3.21729744e-01  3.21730517e-01  3.21730661e-01  3.21730695e-01
  3.38880208e-01  3.38880321e-01  3.38880482e-01  3.38880944e-01
  3.72400072e-01  3.72400095e-01  3.72400464e-01  3.72400611e-01
  3.72400763e-01  3.72400934e-01  3.72401140e-01  3.72401174e-01
  3.72401344e-01  3.72402157e-01  3.72402310e-01  3.72402347e-01
  3.74676109e-01  3.74676458e-01  3.74677391e-01  4.06543690e-01
  4.06963068e-01  4.06963841e-01  4.06963990e-01  4.06964386e-01
  4.06964434e-01  4.06964671e-01  4.07981647e-01  4.07981835e-01
  4.07981927e-01  4.07982848e-01  4.07983282e-01  4.07983678e-01
  4.07983938e-01  4.07984066e-01  4.43128235e-01  4.43128417e-01
  4.43129748e-01  4.43129776e-01  4.43129883e-01  4.43130104e-01
  4.43132756e-01  4.43132817e-01  4.43132842e-01  4.43132922e-01
  4.43133016e-01  4.43133063e-01  4.58439710e-01  4.58440182e-01
  4.58440246e-01  4.58440625e-01  4.58440691e-01  4.58440700e-01
  4.58440760e-01  4.58440790e-01  4.58441231e-01  4.58441274e-01
  4.58441288e-01  4.58441328e-01  4.68930667e-01  4.68930671e-01
  4.68930835e-01  4.68930855e-01  4.68931041e-01  4.68931042e-01
  4.68931156e-01  4.68931174e-01  4.68931192e-01  4.68931198e-01
  4.68931260e-01  4.68931276e-01  4.78895563e-01  4.78895653e-01
  4.78895749e-01  4.78895951e-01  4.78896150e-01  4.78896388e-01
  4.78896393e-01  4.78896485e-01  4.78896563e-01  4.78897218e-01
  4.78897294e-01  4.78897599e-01  4.96714454e-01  4.96714502e-01
  4.96714519e-01  4.96714538e-01  4.96714688e-01  4.96714706e-01
  4.96714743e-01  4.96714795e-01  4.96714920e-01  4.96714952e-01
  4.96714968e-01  4.96715023e-01  5.11322092e-01  5.11322124e-01
  5.11322150e-01  5.11322459e-01  5.11322516e-01  5.11322596e-01
  5.11323061e-01  5.11323131e-01  5.11323359e-01  5.11323686e-01
  5.11323723e-01  5.11324024e-01  5.73198449e-01  5.73198740e-01
  5.73199292e-01  5.73204295e-01  5.75616807e-01  6.03059849e-01
  6.03059867e-01  6.03060036e-01  6.03060174e-01  6.03060191e-01
  6.03060234e-01  6.03060435e-01  6.03060490e-01  6.03060519e-01
  6.03060805e-01  6.03060863e-01  6.03060895e-01  6.06681953e-01
  6.06682159e-01  6.06682573e-01  6.06683105e-01  6.06683574e-01
  6.06683589e-01  6.21737633e-01  6.21737633e-01  6.55700470e-01
  6.55700771e-01  6.55701181e-01  6.55701381e-01  6.55701530e-01
  6.55701672e-01  6.65633736e-01  6.65634262e-01  6.65634385e-01
  6.65634500e-01  6.65634574e-01  6.65634578e-01  6.65635075e-01
  6.65635265e-01  6.65635520e-01  6.65635654e-01  6.65635675e-01
  6.65636040e-01  6.76307272e-01  6.76307278e-01  6.76307796e-01
  6.76307915e-01  6.76308411e-01  6.76308477e-01  6.88484958e-01
  6.88485005e-01  6.88485467e-01  6.88485513e-01  6.88485578e-01
  6.88485617e-01  6.88485629e-01  6.88485640e-01  6.88485688e-01
  6.88485741e-01  6.88486117e-01  6.88486157e-01  7.11444432e-01
  7.11445086e-01  7.11445171e-01  7.11445685e-01  7.11445790e-01
  7.11445848e-01  7.16359046e-01  7.16359398e-01  7.16359883e-01
  7.16359905e-01  7.16360359e-01  7.16360833e-01  7.22085728e-01
  7.22085832e-01  7.22086616e-01  7.22086963e-01  7.22087307e-01
  7.22087327e-01  7.22087506e-01  7.22087695e-01  7.30081767e-01
  7.30084140e-01  7.30084738e-01  7.30085716e-01  7.63751637e-01
  7.63751850e-01  7.63752887e-01  7.63754464e-01  7.82860403e-01
  7.82860556e-01  7.82861694e-01  7.82863709e-01  7.82863849e-01
  7.82864520e-01  7.83290716e-01  7.83290736e-01  7.83291198e-01
  7.83291532e-01  7.83291637e-01  7.83291762e-01  7.83292608e-01
  7.83292947e-01  7.83293173e-01  7.83295743e-01  7.83295785e-01
  7.83295899e-01  7.96300346e-01  7.96300679e-01  7.96301260e-01
  7.96301890e-01  7.96302148e-01  7.96302969e-01  7.96302972e-01
  7.96303867e-01  8.24121704e-01  8.24122058e-01  8.24122228e-01
  8.24122707e-01  8.24122828e-01  8.24123014e-01  8.24123085e-01
  8.24123257e-01  8.24123369e-01  8.24123688e-01  8.24123722e-01
  8.24123844e-01  8.27907424e-01  8.27907606e-01  8.27907624e-01
  8.27908261e-01  8.27908434e-01  8.27908489e-01  8.27909252e-01
  8.27909408e-01  8.27909754e-01  8.27909824e-01  8.27909843e-01
  8.27909981e-01  8.33521303e-01  8.33521307e-01  8.33521461e-01
  8.33521472e-01  8.33521490e-01  8.33521510e-01  8.33521524e-01
  8.33521532e-01  8.33521697e-01  8.33521711e-01  8.33521997e-01
  8.33522006e-01  8.38081144e-01  8.38083170e-01  8.38083370e-01
  8.38085088e-01  8.38085135e-01  8.38085434e-01  8.42870302e-01
  8.42870757e-01  8.42871615e-01  8.42872416e-01  8.42873141e-01
  8.42873708e-01  8.43708094e-01  8.92530082e-01  8.92530147e-01
  8.92530204e-01  8.92530207e-01  8.92530939e-01  8.92530992e-01
  8.92531010e-01  8.92531061e-01  8.92531761e-01  8.92531774e-01
  8.92531831e-01  8.92531905e-01  9.42700231e-01  9.42701037e-01
  9.42703216e-01  9.52328235e-01  9.52328641e-01  9.52328660e-01
  9.52328909e-01  9.52329061e-01  9.52329164e-01  9.52329497e-01
  9.52329501e-01  9.52329698e-01  9.52329847e-01  9.52329938e-01
  9.52330280e-01  9.84652733e-01  9.84652764e-01  9.84653067e-01
  9.84653240e-01  9.84653419e-01  9.84653425e-01  9.84653764e-01
  9.84654029e-01  9.84654101e-01  9.84654653e-01  9.84654667e-01
  9.84654821e-01  9.86085454e-01  9.86085506e-01  9.86087954e-01
  9.86089102e-01  9.86089143e-01  9.86089185e-01  9.86093155e-01
  9.86093161e-01  9.86093204e-01  9.86093399e-01  9.86093402e-01
  9.86093467e-01  1.04297972e+00  1.04297999e+00  1.04298010e+00
  1.04298199e+00  1.04809892e+00  1.04809900e+00  1.04809913e+00
  1.04809915e+00  1.04809923e+00  1.04809924e+00  1.04809962e+00
  1.04809964e+00  1.04809973e+00  1.04809976e+00  1.04809984e+00
  1.04809999e+00  1.04834787e+00  1.04834806e+00  1.04834867e+00
  1.04834886e+00  1.04834888e+00  1.04834919e+00  1.04835058e+00
  1.04835067e+00  1.04835082e+00  1.04835092e+00  1.04835094e+00
  1.04835102e+00  1.04868916e+00  1.04868928e+00  1.04868932e+00
  1.04868946e+00  1.04868976e+00  1.04868987e+00  1.04869000e+00
  1.04869008e+00  1.04869022e+00  1.04869090e+00  1.04869101e+00
  1.04869124e+00  1.05222707e+00  1.05222715e+00  1.05222721e+00
  1.05222728e+00  1.05222730e+00  1.05222748e+00  1.05222780e+00
  1.05222790e+00  1.05222793e+00  1.05222833e+00  1.05222858e+00
  1.05222859e+00  1.06051346e+00  1.06051361e+00  1.06051683e+00
  1.06051898e+00  1.06051901e+00  1.06051905e+00  1.06253405e+00
  1.06253419e+00  1.06253472e+00  1.06253565e+00  1.07980763e+00
  1.07980767e+00  1.07980837e+00  1.07980838e+00  1.07980906e+00
  1.07980915e+00  1.08823251e+00  1.08823251e+00  1.08823338e+00
  1.08823343e+00  1.08823348e+00  1.08823350e+00  1.08823356e+00
  1.08823357e+00  1.08823364e+00  1.08823392e+00  1.08823491e+00
  1.08823492e+00  1.10533412e+00  1.10533419e+00  1.10533488e+00
  1.10533502e+00  1.10533573e+00  1.10533574e+00  1.12246136e+00
  1.12246137e+00  1.12246150e+00  1.12246159e+00  1.12246167e+00
  1.12246179e+00  1.12246196e+00  1.12246211e+00  1.12246220e+00
  1.12246229e+00  1.12246240e+00  1.12246243e+00  1.14799537e+00
  1.14799608e+00  1.14799642e+00  1.14799730e+00  1.14799774e+00
  1.14799776e+00  1.15357639e+00  1.15357677e+00  1.15357771e+00
  1.15357908e+00  1.15357922e+00  1.15357981e+00  1.15985331e+00
  1.15985335e+00  1.15985341e+00  1.15985344e+00  1.15985374e+00
  1.15985378e+00  1.15985398e+00  1.15985398e+00  1.15985427e+00
  1.15985429e+00  1.15985432e+00  1.15985442e+00  1.18445331e+00
  1.18445342e+00  1.18445349e+00  1.18445361e+00  1.18445375e+00
  1.18445381e+00  1.19283477e+00  1.19283518e+00  1.19283538e+00
  1.19283581e+00  1.19283623e+00  1.19283646e+00  1.19283676e+00
  1.19283698e+00  1.24866973e+00  1.24867044e+00  1.24867190e+00
  1.24867258e+00  1.24867320e+00  1.24867353e+00  1.25425258e+00
  1.25425270e+00  1.25425285e+00  1.25425401e+00  1.25425441e+00
  1.25425527e+00  1.25425543e+00  1.25425572e+00  1.25437742e+00
  1.25437746e+00  1.25437760e+00  1.25437778e+00  1.25437780e+00
  1.25437794e+00  1.25437801e+00  1.25437811e+00  1.25437821e+00
  1.25437870e+00  1.25437880e+00  1.25437888e+00  1.26064707e+00
  1.26064719e+00  1.26064757e+00  1.27486090e+00  1.27486090e+00
  1.30180834e+00  1.30180839e+00  1.30180868e+00  1.30180878e+00
  1.30180889e+00  1.30180904e+00  1.30181019e+00  1.30181064e+00
  1.30181078e+00  1.30181079e+00  1.30181085e+00  1.30181093e+00
  1.30326094e+00  1.30326168e+00  1.30326239e+00  1.30326451e+00
  1.30326479e+00  1.30326607e+00  1.34289415e+00  1.34289422e+00
  1.34289441e+00  1.34289467e+00  1.34289468e+00  1.34289488e+00
  1.34289490e+00  1.34289524e+00  1.34289524e+00  1.34289581e+00
  1.34289589e+00  1.34289593e+00  1.34303527e+00  1.34303557e+00
  1.34303637e+00  1.34304010e+00  1.35048614e+00  1.35048618e+00
  1.35048619e+00  1.35048628e+00  1.35048629e+00  1.35048632e+00
  1.35176245e+00  1.35176287e+00  1.35176287e+00  1.35176319e+00
  1.35176327e+00  1.35176328e+00  1.35176386e+00  1.35176389e+00
  1.35176405e+00  1.35176422e+00  1.35176425e+00  1.35176455e+00
  1.42638466e+00  1.42638466e+00  1.42638469e+00  1.42638481e+00
  1.42638483e+00  1.42638484e+00  1.42638497e+00  1.42638498e+00
  1.42638501e+00  1.42638514e+00  1.42638516e+00  1.42638520e+00
  1.42717478e+00  1.42717507e+00  1.42717584e+00  1.42717599e+00
  1.42717614e+00  1.42717629e+00  1.42717659e+00  1.42717682e+00
  1.42717721e+00  1.42717802e+00  1.42717813e+00  1.42717876e+00
  1.43589961e+00  1.43589965e+00  1.43589972e+00  1.43589975e+00
  1.43589984e+00  1.43589994e+00  1.43589999e+00  1.43590001e+00
  1.43590010e+00  1.43590048e+00  1.43590052e+00  1.43590069e+00
  1.44217910e+00  1.44218550e+00  1.44218785e+00  1.48906941e+00
  1.48906949e+00  1.48906957e+00  1.48906960e+00  1.48906977e+00
  1.48906982e+00  1.49779975e+00  1.49780008e+00  1.49780062e+00
  1.49780064e+00  1.49780114e+00  1.49780160e+00  1.49780264e+00
  1.49780272e+00  1.52647816e+00  1.52647850e+00  1.52648041e+00
  1.52648108e+00  1.52648129e+00  1.52648140e+00  1.52648417e+00
  1.52648420e+00  1.52648434e+00  1.52648485e+00  1.52648505e+00
  1.52648514e+00  1.53304300e+00  1.53304383e+00  1.53304401e+00
  1.53304423e+00  1.53304424e+00  1.53304453e+00  1.54549986e+00
  1.54550005e+00  1.54550040e+00  1.54550198e+00  1.54550221e+00
  1.54550281e+00  1.54550355e+00  1.54550388e+00  1.56520143e+00
  1.56520162e+00  1.56520166e+00  1.56520167e+00  1.56520174e+00
  1.56520175e+00  1.56520270e+00  1.56520270e+00  1.56520274e+00
  1.56520297e+00  1.56520303e+00  1.56520304e+00  1.61315336e+00
  1.61315343e+00  1.61315365e+00  1.61315402e+00  1.61315415e+00
  1.61315435e+00  1.61315463e+00  1.61315520e+00  1.61315534e+00
  1.61315594e+00  1.61315604e+00  1.61315625e+00  1.65445957e+00
  1.65446390e+00  1.65446577e+00  1.65446631e+00  1.66216722e+00
  1.66216730e+00  1.66216753e+00  1.67190541e+00  1.67190599e+00
  1.67190617e+00  1.67190661e+00  1.67190662e+00  1.67190674e+00
  1.67190688e+00  1.67190708e+00  1.67190738e+00  1.67190763e+00
  1.67190772e+00  1.67190772e+00  1.81494831e+00  1.81495021e+00
  1.81495035e+00  1.81495038e+00  1.81495140e+00  1.81495148e+00
  1.81495364e+00  1.81495381e+00  1.81495471e+00  1.81495481e+00
  1.81495578e+00  1.81495593e+00  1.91184132e+00  1.91184132e+00
  1.91184180e+00  1.91184180e+00  1.91184259e+00  1.91184282e+00
  1.91184363e+00  1.91184380e+00  1.91184459e+00  1.91184459e+00
  1.91184511e+00  1.91184512e+00  1.93138788e+00  1.93138940e+00
  1.93138991e+00  1.93139111e+00  1.93139177e+00  1.93139308e+00
  2.32268336e+00  2.49813714e+00  2.49813743e+00  2.49813757e+00
  2.49813808e+00  2.49813810e+00  2.49813835e+00  2.49813868e+00
  2.49813900e+00  2.49813903e+00  2.49813948e+00  2.49813961e+00
  2.49814027e+00  2.52550154e+00  2.52550161e+00  2.52550201e+00
  2.52550232e+00  2.52550273e+00  2.52550275e+00  2.60652316e+00
  2.60652322e+00  2.60652342e+00  2.60652346e+00  2.76380199e+00
  2.76380200e+00  2.76380230e+00  2.76380293e+00  2.76380293e+00
  2.76380337e+00  2.76380373e+00  2.76380424e+00  2.76380434e+00
  2.76380472e+00  2.76380489e+00  2.76380491e+00  2.78068170e+00
  2.78068297e+00  2.78068359e+00  2.78068380e+00  2.78068503e+00
  2.78068545e+00  2.79372775e+00  2.79372783e+00  2.79372845e+00
  2.79372853e+00  2.79372915e+00  2.79372919e+00  2.85054015e+00
  2.88076874e+00  2.88076874e+00  2.88076877e+00  2.88076904e+00
  2.88077040e+00  2.88077045e+00  2.88077055e+00  2.88077070e+00
  2.88077145e+00  2.88077239e+00  2.88077244e+00  2.88077301e+00
  3.07903812e+00  3.07905028e+00  3.07905588e+00  3.07905725e+00]
nelec by numeric integration = 896.072118824601
    CPU time for vxc    958.07 sec, wall time     29.94 sec
    CPU time for sr jk   4808.12 sec, wall time     57.77 sec
    CPU time for vj and vk   4808.14 sec, wall time     57.77 sec
E1 = -19447.392587821985  Ecoul = 5555.094244640284  Exc = -1330.5997644408028
cycle= 10 E= -18514.9939304717  delta_E= -3.62e-08  |g|= 0.000104  |ddm|= 0.000718
    CPU time for cycle= 10   5774.28 sec, wall time     87.97 sec
  HOMO = 0.279169264991803  LUMO = 0.307320743717951
  mo_energy =
[-6.49927664e+01 -6.49927663e+01 -6.49927663e+01 -6.49927661e+01
 -6.49926932e+01 -6.49926931e+01 -6.49926931e+01 -6.49926930e+01
 -6.49926930e+01 -6.49926929e+01 -6.49926929e+01 -6.49926929e+01
 -6.49926929e+01 -6.49926927e+01 -6.49926927e+01 -6.49926925e+01
 -6.49926701e+01 -6.49926701e+01 -6.49926700e+01 -6.49926699e+01
 -6.49926699e+01 -6.49926699e+01 -6.49926699e+01 -6.49926699e+01
 -6.49926698e+01 -6.49926697e+01 -6.49926697e+01 -6.49926695e+01
 -6.49926688e+01 -6.49926688e+01 -6.49926687e+01 -6.49926687e+01
 -6.49926687e+01 -6.49926683e+01 -6.49926552e+01 -6.49926551e+01
 -6.49926551e+01 -6.49926550e+01 -6.49926550e+01 -6.49926550e+01
 -6.49926509e+01 -6.49926220e+01 -6.49926219e+01 -6.49926219e+01
 -6.49926216e+01 -6.49926006e+01 -6.49926006e+01 -6.49926006e+01
 -6.49926005e+01 -6.49926005e+01 -6.49926004e+01 -6.49926004e+01
 -6.49926004e+01 -6.49926003e+01 -6.49926002e+01 -6.49926002e+01
 -6.49926000e+01 -6.49925910e+01 -6.49925910e+01 -6.49925910e+01
 -6.49925909e+01 -6.49925908e+01 -6.49925908e+01 -6.49925486e+01
 -4.62706456e+00 -4.62704751e+00 -4.62704751e+00 -4.62704749e+00
 -4.62704736e+00 -4.62704735e+00 -4.62704728e+00 -4.62703211e+00
 -4.62703203e+00 -4.62703202e+00 -4.62703171e+00 -4.62700726e+00
 -4.62700719e+00 -4.62700717e+00 -4.62700713e+00 -4.62700710e+00
 -4.62700710e+00 -4.62700707e+00 -4.62700704e+00 -4.62700703e+00
 -4.62700686e+00 -4.62700686e+00 -4.62700660e+00 -4.62698454e+00
 -4.62698451e+00 -4.62698444e+00 -4.62698427e+00 -4.62698427e+00
 -4.62698403e+00 -4.62697717e+00 -4.62697716e+00 -4.62697712e+00
 -4.62697708e+00 -4.62697697e+00 -4.62697697e+00 -4.62697693e+00
 -4.62697689e+00 -4.62697688e+00 -4.62697680e+00 -4.62697680e+00
 -4.62697654e+00 -4.62692364e+00 -4.62692355e+00 -4.62692354e+00
 -4.62692324e+00 -4.62691097e+00 -4.62691089e+00 -4.62691088e+00
 -4.62691084e+00 -4.62691082e+00 -4.62691080e+00 -4.62691078e+00
 -4.62691074e+00 -4.62691073e+00 -4.62691057e+00 -4.62691057e+00
 -4.62691030e+00 -4.62687198e+00 -4.62687197e+00 -4.62687197e+00
 -4.62687183e+00 -4.62687182e+00 -4.62687175e+00 -4.62683933e+00
 -3.04199489e+00 -3.04199488e+00 -3.04199482e+00 -3.04199482e+00
 -3.04199481e+00 -3.04199467e+00 -3.04199460e+00 -3.04199460e+00
 -3.04199343e+00 -3.04199342e+00 -3.04199338e+00 -3.04199336e+00
 -3.04199336e+00 -3.04199334e+00 -3.04199333e+00 -3.04199327e+00
 -3.04199327e+00 -3.04199322e+00 -3.04199321e+00 -3.04199321e+00
 -3.04197210e+00 -3.04197209e+00 -3.04197205e+00 -3.04197193e+00
 -3.04197191e+00 -3.04197190e+00 -3.04197175e+00 -3.04197175e+00
 -3.04197172e+00 -3.04197169e+00 -3.04197168e+00 -3.04197166e+00
 -3.04197158e+00 -3.04197158e+00 -3.04197157e+00 -3.04197153e+00
 -3.04197145e+00 -3.04197145e+00 -3.04196967e+00 -3.04196966e+00
 -3.04196961e+00 -3.04196960e+00 -3.04196959e+00 -3.04196956e+00
 -3.04196949e+00 -3.04196946e+00 -3.04196945e+00 -3.04196944e+00
 -3.04196938e+00 -3.04196938e+00 -3.04193236e+00 -3.04193235e+00
 -3.04193231e+00 -3.04193228e+00 -3.04193227e+00 -3.04193226e+00
 -3.04193226e+00 -3.04193225e+00 -3.04193225e+00 -3.04193208e+00
 -3.04193207e+00 -3.04193207e+00 -3.04189923e+00 -3.04189923e+00
 -3.04189923e+00 -3.04184566e+00 -3.04184566e+00 -3.04184564e+00
 -3.04184549e+00 -3.04184548e+00 -3.04184548e+00 -3.04181191e+00
 -3.04181185e+00 -3.04181184e+00 -3.04181178e+00 -3.04181178e+00
 -3.04181175e+00 -3.04181175e+00 -3.04181175e+00 -3.04181173e+00
 -3.04181160e+00 -3.04181160e+00 -3.04181158e+00 -3.04179223e+00
 -3.04179213e+00 -3.04179213e+00 -3.04179210e+00 -3.04159813e+00
 -3.04159813e+00 -3.04159809e+00 -3.04159805e+00 -3.04159804e+00
 -3.04159804e+00 -3.04159804e+00 -3.04159800e+00 -3.04159800e+00
 -3.04159795e+00 -3.04159795e+00 -3.04159795e+00 -3.04156930e+00
 -3.04156930e+00 -3.04156930e+00 -3.04156927e+00 -3.04156927e+00
 -3.04156927e+00 -3.04146680e+00 -3.04146674e+00 -3.04146674e+00
 -3.04146667e+00 -3.04146666e+00 -3.04146665e+00 -3.04146664e+00
 -3.04146664e+00 -3.04146663e+00 -3.04146651e+00 -3.04146650e+00
 -3.04146646e+00 -3.04139492e+00 -3.04139491e+00 -3.04139490e+00
 -3.04139475e+00 -3.04139474e+00 -3.04139474e+00 -3.04137934e+00
 -3.04137926e+00 -3.04137925e+00 -3.04137921e+00 -3.04135441e+00
 -3.04135440e+00 -3.04135438e+00 -3.04131006e+00 -3.04131005e+00
 -3.04131000e+00 -3.04130997e+00 -3.04130997e+00 -3.04130997e+00
 -3.04130990e+00 -3.04130988e+00 -3.04130988e+00 -3.04130982e+00
 -3.04130978e+00 -3.04130977e+00 -3.04129957e+00 -3.04129957e+00
 -3.04129950e+00 -3.04129949e+00 -3.04129949e+00 -3.04129948e+00
 -3.04129941e+00 -3.04129938e+00 -3.04129937e+00 -3.04129935e+00
 -3.04129929e+00 -3.04129929e+00 -3.04126956e+00 -3.04126955e+00
 -3.04126950e+00 -3.04126938e+00 -3.04126937e+00 -3.04126936e+00
 -3.04126675e+00 -3.04126675e+00 -3.04126668e+00 -3.04126667e+00
 -3.04126666e+00 -3.04126652e+00 -3.04126649e+00 -3.04126648e+00
 -3.04124980e+00 -3.04124979e+00 -3.04124974e+00 -3.04124972e+00
 -3.04124971e+00 -3.04124971e+00 -3.04124971e+00 -3.04124969e+00
 -3.04124968e+00 -3.04124955e+00 -3.04124955e+00 -3.04124955e+00
 -3.04122602e+00 -3.04122602e+00 -3.04122597e+00 -3.04122597e+00
 -3.04122596e+00 -3.04122595e+00 -3.04122595e+00 -3.04122588e+00
 -3.04122588e+00 -3.04122584e+00 -3.04122584e+00 -3.04122582e+00
 -1.61701336e-01 -1.22002691e-01 -1.22002678e-01 -1.22002380e-01
 -1.22002346e-01 -1.22002044e-01 -1.22002040e-01 -8.63679025e-02
 -8.63678634e-02 -8.63678539e-02 -8.63674460e-02 -8.63673270e-02
 -8.63673265e-02 -8.63672700e-02 -8.63672436e-02 -8.63672332e-02
 -8.63666442e-02 -8.63665948e-02 -8.63664043e-02 -7.53712521e-02
 -7.53708935e-02 -7.53705530e-02 -7.53698912e-02 -9.00833582e-03
 -9.00803363e-03 -9.00767908e-03 -9.00728209e-03 -9.00712676e-03
 -9.00624522e-03 -2.78545952e-03 -2.78544279e-03 -2.78543506e-03
 -2.78527025e-03 -2.78526083e-03 -2.78486919e-03 -2.78476880e-03
 -2.78465165e-03 -2.78459956e-03 -2.78417674e-03 -2.78390388e-03
 -2.78388491e-03  2.03743013e-02  2.03751901e-02  2.03755522e-02
  2.03757694e-02  7.68335449e-02  7.68340939e-02  7.68341129e-02
  7.68345620e-02  7.68346007e-02  7.68346019e-02  7.68347095e-02
  7.68347138e-02  7.68351977e-02  7.68352232e-02  7.68352274e-02
  7.68352942e-02  1.34194021e-01  1.34194029e-01  1.34194485e-01
  1.34194704e-01  1.34194744e-01  1.34194827e-01  1.34195663e-01
  1.34195697e-01  1.34195721e-01  1.34195760e-01  1.34195791e-01
  1.34195813e-01  1.38371978e-01  1.38371997e-01  1.38372020e-01
  1.38372393e-01  1.38372405e-01  1.38372458e-01  1.38372734e-01
  1.38372815e-01  1.38372826e-01  1.38372974e-01  1.38373025e-01
  1.38373232e-01  1.49938243e-01  1.49938271e-01  1.49938330e-01
  1.49938358e-01  1.49938427e-01  1.49938427e-01  1.71356283e-01
  1.71356358e-01  1.71356448e-01  1.71356607e-01  1.71356900e-01
  1.71357106e-01  2.07406047e-01  2.07406054e-01  2.07406220e-01
  2.07406303e-01  2.07406426e-01  2.07406427e-01  2.07406873e-01
  2.07406877e-01  2.07407015e-01  2.07407106e-01  2.07407288e-01
  2.07407293e-01  2.28301720e-01  2.28301727e-01  2.28301778e-01
  2.28301906e-01  2.28302383e-01  2.28302392e-01  2.28302491e-01
  2.28302494e-01  2.28302794e-01  2.28303121e-01  2.28303142e-01
  2.28303262e-01  2.33029246e-01  2.33029698e-01  2.33029699e-01
  2.33030204e-01  2.33030298e-01  2.33030987e-01  2.33031325e-01
  2.33031455e-01  2.79167118e-01  2.79168683e-01  2.79169265e-01
  3.07320744e-01  3.07321252e-01  3.07322665e-01  3.07325038e-01
  3.07325048e-01  3.07325090e-01  3.21729117e-01  3.21729682e-01
  3.21729795e-01  3.21730588e-01  3.21730743e-01  3.21730747e-01
  3.38880275e-01  3.38880387e-01  3.38880516e-01  3.38881065e-01
  3.72400082e-01  3.72400108e-01  3.72400552e-01  3.72400559e-01
  3.72400811e-01  3.72400953e-01  3.72401186e-01  3.72401264e-01
  3.72401348e-01  3.72402284e-01  3.72402439e-01  3.72402441e-01
  3.74676158e-01  3.74676507e-01  3.74677450e-01  4.06543795e-01
  4.06963057e-01  4.06963944e-01  4.06964096e-01  4.06964436e-01
  4.06964443e-01  4.06964692e-01  4.07981684e-01  4.07981866e-01
  4.07981965e-01  4.07982860e-01  4.07983298e-01  4.07983757e-01
  4.07984005e-01  4.07984145e-01  4.43128269e-01  4.43128452e-01
  4.43129796e-01  4.43129819e-01  4.43129975e-01  4.43130150e-01
  4.43132831e-01  4.43132845e-01  4.43132926e-01  4.43132983e-01
  4.43133068e-01  4.43133090e-01  4.58439767e-01  4.58440267e-01
  4.58440269e-01  4.58440706e-01  4.58440747e-01  4.58440758e-01
  4.58440814e-01  4.58440829e-01  4.58441313e-01  4.58441317e-01
  4.58441333e-01  4.58441361e-01  4.68930729e-01  4.68930755e-01
  4.68930900e-01  4.68930907e-01  4.68931101e-01  4.68931110e-01
  4.68931208e-01  4.68931240e-01  4.68931263e-01  4.68931282e-01
  4.68931297e-01  4.68931305e-01  4.78895652e-01  4.78895699e-01
  4.78895835e-01  4.78895968e-01  4.78896244e-01  4.78896362e-01
  4.78896431e-01  4.78896593e-01  4.78896679e-01  4.78897360e-01
  4.78897378e-01  4.78897695e-01  4.96714564e-01  4.96714574e-01
  4.96714615e-01  4.96714625e-01  4.96714723e-01  4.96714764e-01
  4.96714852e-01  4.96714874e-01  4.96714975e-01  4.96714979e-01
  4.96715044e-01  4.96715050e-01  5.11322182e-01  5.11322203e-01
  5.11322222e-01  5.11322458e-01  5.11322599e-01  5.11322631e-01
  5.11323186e-01  5.11323270e-01  5.11323479e-01  5.11323717e-01
  5.11323720e-01  5.11324036e-01  5.73198469e-01  5.73198791e-01
  5.73199348e-01  5.73204281e-01  5.75616852e-01  6.03059915e-01
  6.03059929e-01  6.03060040e-01  6.03060240e-01  6.03060265e-01
  6.03060280e-01  6.03060518e-01  6.03060521e-01  6.03060521e-01
  6.03060889e-01  6.03060965e-01  6.03060983e-01  6.06681999e-01
  6.06682299e-01  6.06682699e-01  6.06683188e-01  6.06683660e-01
  6.06683670e-01  6.21737688e-01  6.21737688e-01  6.55700564e-01
  6.55700848e-01  6.55701230e-01  6.55701460e-01  6.55701612e-01
  6.55701737e-01  6.65633821e-01  6.65634341e-01  6.65634432e-01
  6.65634536e-01  6.65634609e-01  6.65634618e-01  6.65635146e-01
  6.65635352e-01  6.65635601e-01  6.65635740e-01  6.65635759e-01
  6.65636121e-01  6.76307292e-01  6.76307299e-01  6.76307821e-01
  6.76308007e-01  6.76308521e-01  6.76308545e-01  6.88484973e-01
  6.88485046e-01  6.88485506e-01  6.88485606e-01  6.88485651e-01
  6.88485678e-01  6.88485743e-01  6.88485744e-01  6.88485747e-01
  6.88485827e-01  6.88486246e-01  6.88486266e-01  7.11444377e-01
  7.11445214e-01  7.11445299e-01  7.11445736e-01  7.11445853e-01
  7.11445866e-01  7.16359102e-01  7.16359434e-01  7.16359898e-01
  7.16359963e-01  7.16360464e-01  7.16360963e-01  7.22085773e-01
  7.22085891e-01  7.22086682e-01  7.22087023e-01  7.22087376e-01
  7.22087386e-01  7.22087573e-01  7.22087760e-01  7.30081851e-01
  7.30084232e-01  7.30084831e-01  7.30085811e-01  7.63751731e-01
  7.63751939e-01  7.63753001e-01  7.63754529e-01  7.82860492e-01
  7.82860644e-01  7.82861824e-01  7.82863817e-01  7.82863952e-01
  7.82864608e-01  7.83290718e-01  7.83290741e-01  7.83291215e-01
  7.83291623e-01  7.83291735e-01  7.83291825e-01  7.83292743e-01
  7.83293091e-01  7.83293317e-01  7.83295810e-01  7.83295830e-01
  7.83295929e-01  7.96300428e-01  7.96300749e-01  7.96301326e-01
  7.96301941e-01  7.96302212e-01  7.96303066e-01  7.96303078e-01
  7.96303936e-01  8.24121727e-01  8.24122138e-01  8.24122273e-01
  8.24122739e-01  8.24122931e-01  8.24123097e-01  8.24123144e-01
  8.24123331e-01  8.24123440e-01  8.24123749e-01  8.24123787e-01
  8.24123895e-01  8.27907426e-01  8.27907604e-01  8.27907619e-01
  8.27908338e-01  8.27908484e-01  8.27908558e-01  8.27909349e-01
  8.27909527e-01  8.27909801e-01  8.27909874e-01  8.27909884e-01
  8.27910011e-01  8.33521356e-01  8.33521358e-01  8.33521531e-01
  8.33521570e-01  8.33521575e-01  8.33521584e-01  8.33521609e-01
  8.33521635e-01  8.33521752e-01  8.33521794e-01  8.33522120e-01
  8.33522126e-01  8.38081143e-01  8.38083263e-01  8.38083463e-01
  8.38085136e-01  8.38085141e-01  8.38085455e-01  8.42870365e-01
  8.42870815e-01  8.42871670e-01  8.42872454e-01  8.42873211e-01
  8.42873781e-01  8.43708120e-01  8.92530182e-01  8.92530243e-01
  8.92530269e-01  8.92530274e-01  8.92531019e-01  8.92531031e-01
  8.92531075e-01  8.92531081e-01  8.92531854e-01  8.92531876e-01
  8.92531895e-01  8.92531958e-01  9.42700298e-01  9.42701104e-01
  9.42703295e-01  9.52328307e-01  9.52328688e-01  9.52328740e-01
  9.52329004e-01  9.52329140e-01  9.52329255e-01  9.52329593e-01
  9.52329616e-01  9.52329784e-01  9.52329937e-01  9.52330010e-01
  9.52330387e-01  9.84652813e-01  9.84652833e-01  9.84653137e-01
  9.84653318e-01  9.84653486e-01  9.84653492e-01  9.84653828e-01
  9.84654110e-01  9.84654150e-01  9.84654717e-01  9.84654729e-01
  9.84654881e-01  9.86085475e-01  9.86085527e-01  9.86088119e-01
  9.86089193e-01  9.86089236e-01  9.86089265e-01  9.86093274e-01
  9.86093275e-01  9.86093281e-01  9.86093456e-01  9.86093476e-01
  9.86093479e-01  1.04297982e+00  1.04298006e+00  1.04298017e+00
  1.04298205e+00  1.04809901e+00  1.04809907e+00  1.04809921e+00
  1.04809922e+00  1.04809931e+00  1.04809931e+00  1.04809972e+00
  1.04809973e+00  1.04809983e+00  1.04809983e+00  1.04809992e+00
  1.04810009e+00  1.04834795e+00  1.04834813e+00  1.04834880e+00
  1.04834889e+00  1.04834891e+00  1.04834921e+00  1.04835074e+00
  1.04835079e+00  1.04835085e+00  1.04835093e+00  1.04835102e+00
  1.04835104e+00  1.04868923e+00  1.04868937e+00  1.04868937e+00
  1.04868953e+00  1.04868985e+00  1.04868995e+00  1.04869003e+00
  1.04869014e+00  1.04869028e+00  1.04869101e+00  1.04869110e+00
  1.04869132e+00  1.05222712e+00  1.05222720e+00  1.05222724e+00
  1.05222730e+00  1.05222737e+00  1.05222753e+00  1.05222788e+00
  1.05222791e+00  1.05222793e+00  1.05222839e+00  1.05222862e+00
  1.05222870e+00  1.06051353e+00  1.06051368e+00  1.06051686e+00
  1.06051905e+00  1.06051906e+00  1.06051911e+00  1.06253411e+00
  1.06253424e+00  1.06253475e+00  1.06253574e+00  1.07980775e+00
  1.07980775e+00  1.07980846e+00  1.07980847e+00  1.07980916e+00
  1.07980920e+00  1.08823259e+00  1.08823261e+00  1.08823345e+00
  1.08823356e+00  1.08823357e+00  1.08823357e+00  1.08823360e+00
  1.08823361e+00  1.08823373e+00  1.08823399e+00  1.08823496e+00
  1.08823498e+00  1.10533424e+00  1.10533427e+00  1.10533491e+00
  1.10533511e+00  1.10533577e+00  1.10533577e+00  1.12246142e+00
  1.12246144e+00  1.12246161e+00  1.12246169e+00  1.12246176e+00
  1.12246188e+00  1.12246206e+00  1.12246218e+00  1.12246227e+00
  1.12246233e+00  1.12246247e+00  1.12246250e+00  1.14799538e+00
  1.14799613e+00  1.14799647e+00  1.14799741e+00  1.14799785e+00
  1.14799785e+00  1.15357643e+00  1.15357680e+00  1.15357777e+00
  1.15357913e+00  1.15357926e+00  1.15357985e+00  1.15985341e+00
  1.15985345e+00  1.15985349e+00  1.15985350e+00  1.15985380e+00
  1.15985387e+00  1.15985406e+00  1.15985407e+00  1.15985432e+00
  1.15985435e+00  1.15985438e+00  1.15985452e+00  1.18445338e+00
  1.18445348e+00  1.18445355e+00  1.18445368e+00  1.18445381e+00
  1.18445388e+00  1.19283488e+00  1.19283528e+00  1.19283546e+00
  1.19283587e+00  1.19283631e+00  1.19283650e+00  1.19283684e+00
  1.19283704e+00  1.24866987e+00  1.24867054e+00  1.24867195e+00
  1.24867266e+00  1.24867329e+00  1.24867362e+00  1.25425267e+00
  1.25425277e+00  1.25425293e+00  1.25425408e+00  1.25425446e+00
  1.25425537e+00  1.25425551e+00  1.25425584e+00  1.25437749e+00
  1.25437755e+00  1.25437765e+00  1.25437784e+00  1.25437788e+00
  1.25437801e+00  1.25437809e+00  1.25437817e+00  1.25437828e+00
  1.25437878e+00  1.25437887e+00  1.25437895e+00  1.26064717e+00
  1.26064730e+00  1.26064766e+00  1.27486097e+00  1.27486097e+00
  1.30180842e+00  1.30180849e+00  1.30180876e+00  1.30180886e+00
  1.30180897e+00  1.30180912e+00  1.30181026e+00  1.30181071e+00
  1.30181084e+00  1.30181089e+00  1.30181093e+00  1.30181099e+00
  1.30326101e+00  1.30326175e+00  1.30326245e+00  1.30326458e+00
  1.30326486e+00  1.30326615e+00  1.34289419e+00  1.34289427e+00
  1.34289455e+00  1.34289474e+00  1.34289475e+00  1.34289492e+00
  1.34289494e+00  1.34289531e+00  1.34289532e+00  1.34289587e+00
  1.34289596e+00  1.34289598e+00  1.34303533e+00  1.34303564e+00
  1.34303646e+00  1.34304015e+00  1.35048622e+00  1.35048627e+00
  1.35048628e+00  1.35048635e+00  1.35048637e+00  1.35048637e+00
  1.35176253e+00  1.35176293e+00  1.35176296e+00  1.35176333e+00
  1.35176338e+00  1.35176338e+00  1.35176394e+00  1.35176396e+00
  1.35176413e+00  1.35176432e+00  1.35176433e+00  1.35176461e+00
  1.42638471e+00  1.42638475e+00  1.42638479e+00  1.42638487e+00
  1.42638495e+00  1.42638497e+00  1.42638506e+00  1.42638508e+00
  1.42638509e+00  1.42638520e+00  1.42638522e+00  1.42638526e+00
  1.42717488e+00  1.42717520e+00  1.42717589e+00  1.42717594e+00
  1.42717620e+00  1.42717635e+00  1.42717666e+00  1.42717694e+00
  1.42717732e+00  1.42717820e+00  1.42717820e+00  1.42717885e+00
  1.43589965e+00  1.43589969e+00  1.43589975e+00  1.43589979e+00
  1.43589986e+00  1.43589999e+00  1.43590009e+00  1.43590011e+00
  1.43590026e+00  1.43590051e+00  1.43590058e+00  1.43590077e+00
  1.44217914e+00  1.44218556e+00  1.44218791e+00  1.48906954e+00
  1.48906957e+00  1.48906964e+00  1.48906965e+00  1.48906978e+00
  1.48906984e+00  1.49779981e+00  1.49780015e+00  1.49780067e+00
  1.49780069e+00  1.49780123e+00  1.49780166e+00  1.49780269e+00
  1.49780278e+00  1.52647819e+00  1.52647853e+00  1.52648046e+00
  1.52648117e+00  1.52648138e+00  1.52648148e+00  1.52648427e+00
  1.52648429e+00  1.52648441e+00  1.52648490e+00  1.52648511e+00
  1.52648521e+00  1.53304302e+00  1.53304388e+00  1.53304405e+00
  1.53304432e+00  1.53304432e+00  1.53304462e+00  1.54549993e+00
  1.54550012e+00  1.54550046e+00  1.54550203e+00  1.54550225e+00
  1.54550289e+00  1.54550364e+00  1.54550396e+00  1.56520147e+00
  1.56520168e+00  1.56520170e+00  1.56520175e+00  1.56520177e+00
  1.56520178e+00  1.56520274e+00  1.56520276e+00  1.56520278e+00
  1.56520306e+00  1.56520307e+00  1.56520309e+00  1.61315342e+00
  1.61315348e+00  1.61315370e+00  1.61315402e+00  1.61315417e+00
  1.61315440e+00  1.61315465e+00  1.61315524e+00  1.61315541e+00
  1.61315604e+00  1.61315612e+00  1.61315632e+00  1.65445960e+00
  1.65446394e+00  1.65446581e+00  1.65446635e+00  1.66216728e+00
  1.66216737e+00  1.66216760e+00  1.67190546e+00  1.67190603e+00
  1.67190625e+00  1.67190663e+00  1.67190668e+00  1.67190682e+00
  1.67190691e+00  1.67190717e+00  1.67190743e+00  1.67190769e+00
  1.67190778e+00  1.67190778e+00  1.81494837e+00  1.81495031e+00
  1.81495039e+00  1.81495044e+00  1.81495147e+00  1.81495154e+00
  1.81495371e+00  1.81495387e+00  1.81495477e+00  1.81495486e+00
  1.81495583e+00  1.81495599e+00  1.91184136e+00  1.91184139e+00
  1.91184188e+00  1.91184190e+00  1.91184265e+00  1.91184287e+00
  1.91184365e+00  1.91184390e+00  1.91184464e+00  1.91184466e+00
  1.91184514e+00  1.91184517e+00  1.93138793e+00  1.93138944e+00
  1.93138996e+00  1.93139118e+00  1.93139184e+00  1.93139316e+00
  2.32268352e+00  2.49813739e+00  2.49813755e+00  2.49813778e+00
  2.49813814e+00  2.49813832e+00  2.49813859e+00  2.49813882e+00
  2.49813909e+00  2.49813910e+00  2.49813967e+00  2.49813967e+00
  2.49814037e+00  2.52550176e+00  2.52550181e+00  2.52550209e+00
  2.52550253e+00  2.52550282e+00  2.52550283e+00  2.60652329e+00
  2.60652329e+00  2.60652355e+00  2.60652368e+00  2.76380215e+00
  2.76380219e+00  2.76380244e+00  2.76380305e+00  2.76380309e+00
  2.76380355e+00  2.76380381e+00  2.76380438e+00  2.76380440e+00
  2.76380488e+00  2.76380503e+00  2.76380506e+00  2.78068187e+00
  2.78068311e+00  2.78068376e+00  2.78068389e+00  2.78068514e+00
  2.78068560e+00  2.79372795e+00  2.79372800e+00  2.79372859e+00
  2.79372864e+00  2.79372924e+00  2.79372925e+00  2.85054028e+00
  2.88076882e+00  2.88076893e+00  2.88076898e+00  2.88076917e+00
  2.88077059e+00  2.88077060e+00  2.88077066e+00  2.88077078e+00
  2.88077147e+00  2.88077252e+00  2.88077258e+00  2.88077314e+00
  3.07903826e+00  3.07905043e+00  3.07905601e+00  3.07905738e+00]
nelec by numeric integration = 896.0721188535656
    CPU time for vxc    929.08 sec, wall time     29.04 sec
    CPU time for sr jk   4816.60 sec, wall time     58.47 sec
    CPU time for vj and vk   4816.65 sec, wall time     58.47 sec
E1 = -19447.392503144772  Ecoul = 5555.09415132604  Exc = -1330.599755807477
cycle= 11 E= -18514.9939304754  delta_E= -3.71e-09  |g|= 1.13e-05  |ddm|= 0.000225
    CPU time for cycle= 11   5755.14 sec, wall time     87.77 sec
  HOMO = 0.279169387171044  LUMO = 0.307320774315582
  mo_energy =
[-6.49927663e+01 -6.49927663e+01 -6.49927662e+01 -6.49927660e+01
 -6.49926931e+01 -6.49926931e+01 -6.49926931e+01 -6.49926929e+01
 -6.49926928e+01 -6.49926928e+01 -6.49926928e+01 -6.49926928e+01
 -6.49926928e+01 -6.49926927e+01 -6.49926927e+01 -6.49926925e+01
 -6.49926704e+01 -6.49926703e+01 -6.49926703e+01 -6.49926699e+01
 -6.49926699e+01 -6.49926698e+01 -6.49926697e+01 -6.49926697e+01
 -6.49926697e+01 -6.49926696e+01 -6.49926696e+01 -6.49926694e+01
 -6.49926686e+01 -6.49926685e+01 -6.49926685e+01 -6.49926685e+01
 -6.49926684e+01 -6.49926680e+01 -6.49926552e+01 -6.49926550e+01
 -6.49926550e+01 -6.49926549e+01 -6.49926549e+01 -6.49926548e+01
 -6.49926507e+01 -6.49926219e+01 -6.49926218e+01 -6.49926218e+01
 -6.49926216e+01 -6.49926005e+01 -6.49926005e+01 -6.49926005e+01
 -6.49926004e+01 -6.49926003e+01 -6.49926003e+01 -6.49926003e+01
 -6.49926003e+01 -6.49926003e+01 -6.49926001e+01 -6.49926001e+01
 -6.49926000e+01 -6.49925909e+01 -6.49925909e+01 -6.49925909e+01
 -6.49925907e+01 -6.49925907e+01 -6.49925906e+01 -6.49925485e+01
 -4.62706441e+00 -4.62704738e+00 -4.62704728e+00 -4.62704728e+00
 -4.62704721e+00 -4.62704720e+00 -4.62704716e+00 -4.62703190e+00
 -4.62703189e+00 -4.62703182e+00 -4.62703162e+00 -4.62700708e+00
 -4.62700706e+00 -4.62700706e+00 -4.62700690e+00 -4.62700688e+00
 -4.62700688e+00 -4.62700684e+00 -4.62700683e+00 -4.62700683e+00
 -4.62700670e+00 -4.62700670e+00 -4.62700656e+00 -4.62698430e+00
 -4.62698430e+00 -4.62698427e+00 -4.62698424e+00 -4.62698415e+00
 -4.62698392e+00 -4.62697699e+00 -4.62697699e+00 -4.62697688e+00
 -4.62697687e+00 -4.62697685e+00 -4.62697675e+00 -4.62697671e+00
 -4.62697667e+00 -4.62697667e+00 -4.62697662e+00 -4.62697661e+00
 -4.62697643e+00 -4.62692342e+00 -4.62692340e+00 -4.62692336e+00
 -4.62692315e+00 -4.62691078e+00 -4.62691076e+00 -4.62691074e+00
 -4.62691059e+00 -4.62691057e+00 -4.62691057e+00 -4.62691057e+00
 -4.62691055e+00 -4.62691054e+00 -4.62691040e+00 -4.62691040e+00
 -4.62691025e+00 -4.62687183e+00 -4.62687174e+00 -4.62687174e+00
 -4.62687166e+00 -4.62687166e+00 -4.62687159e+00 -4.62683915e+00
 -3.04199470e+00 -3.04199469e+00 -3.04199469e+00 -3.04199463e+00
 -3.04199463e+00 -3.04199453e+00 -3.04199452e+00 -3.04199447e+00
 -3.04199326e+00 -3.04199326e+00 -3.04199326e+00 -3.04199319e+00
 -3.04199318e+00 -3.04199316e+00 -3.04199315e+00 -3.04199311e+00
 -3.04199311e+00 -3.04199308e+00 -3.04199307e+00 -3.04199307e+00
 -3.04197193e+00 -3.04197193e+00 -3.04197192e+00 -3.04197183e+00
 -3.04197182e+00 -3.04197179e+00 -3.04197156e+00 -3.04197156e+00
 -3.04197156e+00 -3.04197153e+00 -3.04197153e+00 -3.04197150e+00
 -3.04197146e+00 -3.04197146e+00 -3.04197145e+00 -3.04197140e+00
 -3.04197135e+00 -3.04197135e+00 -3.04196947e+00 -3.04196943e+00
 -3.04196943e+00 -3.04196938e+00 -3.04196938e+00 -3.04196937e+00
 -3.04196928e+00 -3.04196927e+00 -3.04196926e+00 -3.04196917e+00
 -3.04196916e+00 -3.04196907e+00 -3.04193217e+00 -3.04193217e+00
 -3.04193216e+00 -3.04193212e+00 -3.04193210e+00 -3.04193209e+00
 -3.04193208e+00 -3.04193203e+00 -3.04193202e+00 -3.04193195e+00
 -3.04193194e+00 -3.04193193e+00 -3.04189907e+00 -3.04189906e+00
 -3.04189906e+00 -3.04184547e+00 -3.04184547e+00 -3.04184546e+00
 -3.04184534e+00 -3.04184534e+00 -3.04184533e+00 -3.04181174e+00
 -3.04181170e+00 -3.04181170e+00 -3.04181165e+00 -3.04181165e+00
 -3.04181158e+00 -3.04181156e+00 -3.04181153e+00 -3.04181152e+00
 -3.04181144e+00 -3.04181144e+00 -3.04181143e+00 -3.04179204e+00
 -3.04179197e+00 -3.04179195e+00 -3.04179195e+00 -3.04159797e+00
 -3.04159797e+00 -3.04159796e+00 -3.04159791e+00 -3.04159790e+00
 -3.04159790e+00 -3.04159782e+00 -3.04159782e+00 -3.04159780e+00
 -3.04159780e+00 -3.04159778e+00 -3.04159777e+00 -3.04156914e+00
 -3.04156913e+00 -3.04156913e+00 -3.04156910e+00 -3.04156910e+00
 -3.04156910e+00 -3.04146664e+00 -3.04146660e+00 -3.04146660e+00
 -3.04146653e+00 -3.04146653e+00 -3.04146650e+00 -3.04146645e+00
 -3.04146642e+00 -3.04146642e+00 -3.04146634e+00 -3.04146634e+00
 -3.04146632e+00 -3.04139473e+00 -3.04139473e+00 -3.04139472e+00
 -3.04139460e+00 -3.04139460e+00 -3.04139459e+00 -3.04137916e+00
 -3.04137908e+00 -3.04137908e+00 -3.04137907e+00 -3.04135424e+00
 -3.04135423e+00 -3.04135421e+00 -3.04130988e+00 -3.04130985e+00
 -3.04130985e+00 -3.04130983e+00 -3.04130982e+00 -3.04130980e+00
 -3.04130972e+00 -3.04130971e+00 -3.04130971e+00 -3.04130968e+00
 -3.04130967e+00 -3.04130966e+00 -3.04129938e+00 -3.04129938e+00
 -3.04129935e+00 -3.04129934e+00 -3.04129934e+00 -3.04129927e+00
 -3.04129923e+00 -3.04129921e+00 -3.04129920e+00 -3.04129916e+00
 -3.04129915e+00 -3.04129913e+00 -3.04126938e+00 -3.04126937e+00
 -3.04126937e+00 -3.04126927e+00 -3.04126926e+00 -3.04126918e+00
 -3.04126655e+00 -3.04126652e+00 -3.04126651e+00 -3.04126648e+00
 -3.04126647e+00 -3.04126638e+00 -3.04126637e+00 -3.04126630e+00
 -3.04124961e+00 -3.04124961e+00 -3.04124960e+00 -3.04124957e+00
 -3.04124955e+00 -3.04124954e+00 -3.04124954e+00 -3.04124948e+00
 -3.04124948e+00 -3.04124943e+00 -3.04124940e+00 -3.04124939e+00
 -3.04122585e+00 -3.04122583e+00 -3.04122583e+00 -3.04122578e+00
 -3.04122578e+00 -3.04122578e+00 -3.04122575e+00 -3.04122571e+00
 -3.04122571e+00 -3.04122568e+00 -3.04122567e+00 -3.04122565e+00
 -1.61701251e-01 -1.22002593e-01 -1.22002532e-01 -1.22002329e-01
 -1.22002223e-01 -1.22002016e-01 -1.22001965e-01 -8.63678293e-02
 -8.63678044e-02 -8.63677308e-02 -8.63673849e-02 -8.63672069e-02
 -8.63671453e-02 -8.63670945e-02 -8.63670829e-02 -8.63669902e-02
 -8.63666924e-02 -8.63666109e-02 -8.63664585e-02 -7.53711400e-02
 -7.53708174e-02 -7.53703331e-02 -7.53699256e-02 -9.00820386e-03
 -9.00795160e-03 -9.00753534e-03 -9.00725897e-03 -9.00704599e-03
 -9.00614172e-03 -2.78539882e-03 -2.78537507e-03 -2.78531772e-03
 -2.78515963e-03 -2.78512337e-03 -2.78473907e-03 -2.78471407e-03
 -2.78458156e-03 -2.78451307e-03 -2.78404979e-03 -2.78381026e-03
 -2.78377526e-03  2.03743506e-02  2.03752854e-02  2.03756375e-02
  2.03758582e-02  7.68336236e-02  7.68341651e-02  7.68341950e-02
  7.68346232e-02  7.68346947e-02  7.68347109e-02  7.68347705e-02
  7.68348660e-02  7.68352620e-02  7.68353172e-02  7.68353833e-02
  7.68354182e-02  1.34194090e-01  1.34194093e-01  1.34194571e-01
  1.34194789e-01  1.34194801e-01  1.34194892e-01  1.34195757e-01
  1.34195792e-01  1.34195796e-01  1.34195826e-01  1.34195837e-01
  1.34195878e-01  1.38372034e-01  1.38372134e-01  1.38372168e-01
  1.38372456e-01  1.38372456e-01  1.38372513e-01  1.38372807e-01
  1.38372878e-01  1.38372878e-01  1.38373054e-01  1.38373077e-01
  1.38373298e-01  1.49938349e-01  1.49938389e-01  1.49938422e-01
  1.49938476e-01  1.49938521e-01  1.49938524e-01  1.71356358e-01
  1.71356452e-01  1.71356530e-01  1.71356702e-01  1.71356996e-01
  1.71357170e-01  2.07406140e-01  2.07406140e-01  2.07406321e-01
  2.07406361e-01  2.07406577e-01  2.07406612e-01  2.07406915e-01
  2.07406970e-01  2.07407088e-01  2.07407216e-01  2.07407267e-01
  2.07407384e-01  2.28301804e-01  2.28301815e-01  2.28301890e-01
  2.28302009e-01  2.28302542e-01  2.28302560e-01  2.28302582e-01
  2.28302598e-01  2.28302866e-01  2.28303104e-01  2.28303194e-01
  2.28303382e-01  2.33029320e-01  2.33029777e-01  2.33029798e-01
  2.33030386e-01  2.33030414e-01  2.33031142e-01  2.33031366e-01
  2.33031490e-01  2.79167200e-01  2.79168805e-01  2.79169387e-01
  3.07320774e-01  3.07321284e-01  3.07322764e-01  3.07325070e-01
  3.07325123e-01  3.07325153e-01  3.21729180e-01  3.21729772e-01
  3.21729884e-01  3.21730628e-01  3.21730779e-01  3.21730792e-01
  3.38880350e-01  3.38880463e-01  3.38880666e-01  3.38881103e-01
  3.72400125e-01  3.72400143e-01  3.72400613e-01  3.72400696e-01
  3.72400865e-01  3.72401111e-01  3.72401225e-01  3.72401320e-01
  3.72401506e-01  3.72402288e-01  3.72402446e-01  3.72402457e-01
  3.74676214e-01  3.74676564e-01  3.74677524e-01  4.06543903e-01
  4.06963071e-01  4.06964000e-01  4.06964152e-01  4.06964512e-01
  4.06964527e-01  4.06964772e-01  4.07981728e-01  4.07981909e-01
  4.07981993e-01  4.07982962e-01  4.07983407e-01  4.07983781e-01
  4.07984053e-01  4.07984200e-01  4.43128314e-01  4.43128496e-01
  4.43129883e-01  4.43129889e-01  4.43130052e-01  4.43130228e-01
  4.43132920e-01  4.43132935e-01  4.43132998e-01  4.43133065e-01
  4.43133128e-01  4.43133141e-01  4.58439826e-01  4.58440293e-01
  4.58440337e-01  4.58440758e-01  4.58440813e-01  4.58440836e-01
  4.58440871e-01  4.58440922e-01  4.58441360e-01  4.58441370e-01
  4.58441423e-01  4.58441448e-01  4.68930802e-01  4.68930809e-01
  4.68930967e-01  4.68930974e-01  4.68931177e-01  4.68931183e-01
  4.68931258e-01  4.68931300e-01  4.68931339e-01  4.68931344e-01
  4.68931397e-01  4.68931399e-01  4.78895707e-01  4.78895816e-01
  4.78895966e-01  4.78896031e-01  4.78896373e-01  4.78896439e-01
  4.78896542e-01  4.78896731e-01  4.78896806e-01  4.78897397e-01
  4.78897441e-01  4.78897755e-01  4.96714627e-01  4.96714644e-01
  4.96714697e-01  4.96714714e-01  4.96714815e-01  4.96714837e-01
  4.96714926e-01  4.96714962e-01  4.96715061e-01  4.96715094e-01
  4.96715112e-01  4.96715143e-01  5.11322223e-01  5.11322261e-01
  5.11322274e-01  5.11322511e-01  5.11322625e-01  5.11322693e-01
  5.11323250e-01  5.11323348e-01  5.11323578e-01  5.11323828e-01
  5.11323870e-01  5.11324168e-01  5.73198515e-01  5.73198812e-01
  5.73199364e-01  5.73204395e-01  5.75616920e-01  6.03059997e-01
  6.03060024e-01  6.03060152e-01  6.03060315e-01  6.03060352e-01
  6.03060369e-01  6.03060584e-01  6.03060611e-01  6.03060628e-01
  6.03060941e-01  6.03060992e-01  6.03061053e-01  6.06682057e-01
  6.06682421e-01  6.06682813e-01  6.06683303e-01  6.06683767e-01
  6.06683794e-01  6.21737762e-01  6.21737762e-01  6.55700611e-01
  6.55700933e-01  6.55701342e-01  6.55701547e-01  6.55701705e-01
  6.55701807e-01  6.65633855e-01  6.65634387e-01  6.65634502e-01
  6.65634650e-01  6.65634691e-01  6.65634729e-01  6.65635247e-01
  6.65635434e-01  6.65635708e-01  6.65635803e-01  6.65635849e-01
  6.65636204e-01  6.76307400e-01  6.76307424e-01  6.76307929e-01
  6.76308050e-01  6.76308562e-01  6.76308572e-01  6.88485108e-01
  6.88485185e-01  6.88485637e-01  6.88485700e-01  6.88485754e-01
  6.88485772e-01  6.88485797e-01  6.88485813e-01  6.88485832e-01
  6.88485928e-01  6.88486292e-01  6.88486324e-01  7.11444379e-01
  7.11445303e-01  7.11445388e-01  7.11445820e-01  7.11445936e-01
  7.11445966e-01  7.16359194e-01  7.16359547e-01  7.16360046e-01
  7.16360069e-01  7.16360524e-01  7.16360987e-01  7.22085857e-01
  7.22085958e-01  7.22086767e-01  7.22087112e-01  7.22087468e-01
  7.22087468e-01  7.22087670e-01  7.22087822e-01  7.30081942e-01
  7.30084346e-01  7.30084942e-01  7.30085926e-01  7.63751829e-01
  7.63752040e-01  7.63753085e-01  7.63754640e-01  7.82860613e-01
  7.82860765e-01  7.82861938e-01  7.82863909e-01  7.82864050e-01
  7.82864726e-01  7.83290781e-01  7.83290805e-01  7.83291257e-01
  7.83291711e-01  7.83291834e-01  7.83291868e-01  7.83292870e-01
  7.83293177e-01  7.83293403e-01  7.83295906e-01  7.83295960e-01
  7.83296051e-01  7.96300519e-01  7.96300814e-01  7.96301394e-01
  7.96302054e-01  7.96302337e-01  7.96303138e-01  7.96303160e-01
  7.96304028e-01  8.24121783e-01  8.24122222e-01  8.24122361e-01
  8.24122828e-01  8.24122941e-01  8.24123149e-01  8.24123217e-01
  8.24123421e-01  8.24123558e-01  8.24123866e-01  8.24123902e-01
  8.24123974e-01  8.27907506e-01  8.27907679e-01  8.27907729e-01
  8.27908407e-01  8.27908546e-01  8.27908647e-01  8.27909426e-01
  8.27909606e-01  8.27909839e-01  8.27909927e-01  8.27909981e-01
  8.27909986e-01  8.33521480e-01  8.33521498e-01  8.33521627e-01
  8.33521630e-01  8.33521646e-01  8.33521674e-01  8.33521734e-01
  8.33521752e-01  8.33521877e-01  8.33521877e-01  8.33522171e-01
  8.33522199e-01  8.38081165e-01  8.38083319e-01  8.38083519e-01
  8.38085227e-01  8.38085234e-01  8.38085546e-01  8.42870436e-01
  8.42870898e-01  8.42871731e-01  8.42872546e-01  8.42873301e-01
  8.42873861e-01  8.43708178e-01  8.92530261e-01  8.92530297e-01
  8.92530343e-01  8.92530346e-01  8.92531135e-01  8.92531151e-01
  8.92531199e-01  8.92531209e-01  8.92531932e-01  8.92531949e-01
  8.92531979e-01  8.92532014e-01  9.42700375e-01  9.42701181e-01
  9.42703390e-01  9.52328422e-01  9.52328822e-01  9.52328877e-01
  9.52329095e-01  9.52329226e-01  9.52329363e-01  9.52329668e-01
  9.52329712e-01  9.52329854e-01  9.52330045e-01  9.52330122e-01
  9.52330474e-01  9.84652912e-01  9.84652919e-01  9.84653221e-01
  9.84653410e-01  9.84653563e-01  9.84653587e-01  9.84653908e-01
  9.84654199e-01  9.84654212e-01  9.84654812e-01  9.84654820e-01
  9.84654974e-01  9.86085582e-01  9.86085634e-01  9.86088205e-01
  9.86089273e-01  9.86089337e-01  9.86089356e-01  9.86093416e-01
  9.86093416e-01  9.86093428e-01  9.86093506e-01  9.86093513e-01
  9.86093529e-01  1.04297989e+00  1.04298015e+00  1.04298027e+00
  1.04298216e+00  1.04809910e+00  1.04809918e+00  1.04809930e+00
  1.04809934e+00  1.04809940e+00  1.04809943e+00  1.04809978e+00
  1.04809982e+00  1.04809991e+00  1.04809994e+00  1.04810001e+00
  1.04810016e+00  1.04834795e+00  1.04834813e+00  1.04834892e+00
  1.04834902e+00  1.04834905e+00  1.04834936e+00  1.04835080e+00
  1.04835083e+00  1.04835087e+00  1.04835109e+00  1.04835114e+00
  1.04835115e+00  1.04868930e+00  1.04868944e+00  1.04868947e+00
  1.04868963e+00  1.04868993e+00  1.04869004e+00  1.04869012e+00
  1.04869027e+00  1.04869038e+00  1.04869106e+00  1.04869117e+00
  1.04869139e+00  1.05222716e+00  1.05222728e+00  1.05222729e+00
  1.05222737e+00  1.05222744e+00  1.05222756e+00  1.05222796e+00
  1.05222796e+00  1.05222804e+00  1.05222843e+00  1.05222867e+00
  1.05222879e+00  1.06051359e+00  1.06051374e+00  1.06051700e+00
  1.06051912e+00  1.06051917e+00  1.06051920e+00  1.06253418e+00
  1.06253432e+00  1.06253484e+00  1.06253579e+00  1.07980784e+00
  1.07980785e+00  1.07980856e+00  1.07980857e+00  1.07980927e+00
  1.07980930e+00  1.08823268e+00  1.08823268e+00  1.08823353e+00
  1.08823362e+00  1.08823367e+00  1.08823367e+00  1.08823370e+00
  1.08823373e+00  1.08823381e+00  1.08823408e+00  1.08823507e+00
  1.08823508e+00  1.10533431e+00  1.10533431e+00  1.10533503e+00
  1.10533517e+00  1.10533588e+00  1.10533590e+00  1.12246149e+00
  1.12246152e+00  1.12246173e+00  1.12246177e+00  1.12246178e+00
  1.12246195e+00  1.12246213e+00  1.12246228e+00  1.12246231e+00
  1.12246245e+00  1.12246257e+00  1.12246263e+00  1.14799549e+00
  1.14799626e+00  1.14799660e+00  1.14799747e+00  1.14799790e+00
  1.14799791e+00  1.15357650e+00  1.15357687e+00  1.15357784e+00
  1.15357918e+00  1.15357931e+00  1.15357990e+00  1.15985350e+00
  1.15985353e+00  1.15985358e+00  1.15985358e+00  1.15985388e+00
  1.15985396e+00  1.15985414e+00  1.15985414e+00  1.15985441e+00
  1.15985451e+00  1.15985454e+00  1.15985460e+00  1.18445343e+00
  1.18445356e+00  1.18445364e+00  1.18445375e+00  1.18445387e+00
  1.18445396e+00  1.19283493e+00  1.19283535e+00  1.19283553e+00
  1.19283598e+00  1.19283640e+00  1.19283661e+00  1.19283695e+00
  1.19283712e+00  1.24866994e+00  1.24867066e+00  1.24867209e+00
  1.24867276e+00  1.24867337e+00  1.24867373e+00  1.25425277e+00
  1.25425286e+00  1.25425303e+00  1.25425419e+00  1.25425460e+00
  1.25425545e+00  1.25425560e+00  1.25425591e+00  1.25437757e+00
  1.25437762e+00  1.25437774e+00  1.25437794e+00  1.25437796e+00
  1.25437813e+00  1.25437817e+00  1.25437829e+00  1.25437839e+00
  1.25437888e+00  1.25437896e+00  1.25437904e+00  1.26064728e+00
  1.26064741e+00  1.26064775e+00  1.27486106e+00  1.27486106e+00
  1.30180852e+00  1.30180857e+00  1.30180883e+00  1.30180896e+00
  1.30180908e+00  1.30180921e+00  1.30181034e+00  1.30181078e+00
  1.30181092e+00  1.30181100e+00  1.30181101e+00  1.30181107e+00
  1.30326110e+00  1.30326184e+00  1.30326255e+00  1.30326467e+00
  1.30326496e+00  1.30326625e+00  1.34289423e+00  1.34289433e+00
  1.34289461e+00  1.34289477e+00  1.34289485e+00  1.34289501e+00
  1.34289501e+00  1.34289541e+00  1.34289544e+00  1.34289598e+00
  1.34289601e+00  1.34289603e+00  1.34303543e+00  1.34303574e+00
  1.34303654e+00  1.34304028e+00  1.35048632e+00  1.35048636e+00
  1.35048637e+00  1.35048645e+00  1.35048646e+00  1.35048647e+00
  1.35176265e+00  1.35176304e+00  1.35176308e+00  1.35176341e+00
  1.35176345e+00  1.35176351e+00  1.35176404e+00  1.35176409e+00
  1.35176423e+00  1.35176441e+00  1.35176442e+00  1.35176473e+00
  1.42638483e+00  1.42638484e+00  1.42638488e+00  1.42638494e+00
  1.42638505e+00  1.42638505e+00  1.42638513e+00  1.42638518e+00
  1.42638518e+00  1.42638533e+00  1.42638536e+00  1.42638538e+00
  1.42717496e+00  1.42717533e+00  1.42717600e+00  1.42717606e+00
  1.42717633e+00  1.42717651e+00  1.42717675e+00  1.42717703e+00
  1.42717742e+00  1.42717824e+00  1.42717831e+00  1.42717895e+00
  1.43589971e+00  1.43589980e+00  1.43589983e+00  1.43589990e+00
  1.43589995e+00  1.43590000e+00  1.43590015e+00  1.43590015e+00
  1.43590033e+00  1.43590058e+00  1.43590065e+00  1.43590086e+00
  1.44217919e+00  1.44218562e+00  1.44218798e+00  1.48906962e+00
  1.48906963e+00  1.48906970e+00  1.48906971e+00  1.48906984e+00
  1.48906989e+00  1.49779987e+00  1.49780023e+00  1.49780074e+00
  1.49780076e+00  1.49780129e+00  1.49780173e+00  1.49780276e+00
  1.49780284e+00  1.52647831e+00  1.52647865e+00  1.52648056e+00
  1.52648123e+00  1.52648146e+00  1.52648156e+00  1.52648431e+00
  1.52648434e+00  1.52648450e+00  1.52648502e+00  1.52648522e+00
  1.52648530e+00  1.53304312e+00  1.53304400e+00  1.53304417e+00
  1.53304437e+00  1.53304438e+00  1.53304467e+00  1.54550003e+00
  1.54550021e+00  1.54550055e+00  1.54550214e+00  1.54550237e+00
  1.54550296e+00  1.54550371e+00  1.54550405e+00  1.56520154e+00
  1.56520172e+00  1.56520178e+00  1.56520178e+00  1.56520186e+00
  1.56520186e+00  1.56520277e+00  1.56520280e+00  1.56520283e+00
  1.56520312e+00  1.56520317e+00  1.56520318e+00  1.61315347e+00
  1.61315354e+00  1.61315376e+00  1.61315411e+00  1.61315428e+00
  1.61315447e+00  1.61315475e+00  1.61315530e+00  1.61315548e+00
  1.61315608e+00  1.61315615e+00  1.61315636e+00  1.65445966e+00
  1.65446398e+00  1.65446585e+00  1.65446640e+00  1.66216736e+00
  1.66216745e+00  1.66216769e+00  1.67190554e+00  1.67190608e+00
  1.67190633e+00  1.67190667e+00  1.67190672e+00  1.67190691e+00
  1.67190700e+00  1.67190727e+00  1.67190751e+00  1.67190777e+00
  1.67190784e+00  1.67190789e+00  1.81494843e+00  1.81495034e+00
  1.81495047e+00  1.81495052e+00  1.81495155e+00  1.81495160e+00
  1.81495379e+00  1.81495391e+00  1.81495482e+00  1.81495497e+00
  1.81495590e+00  1.81495607e+00  1.91184142e+00  1.91184146e+00
  1.91184191e+00  1.91184197e+00  1.91184272e+00  1.91184294e+00
  1.91184376e+00  1.91184392e+00  1.91184469e+00  1.91184475e+00
  1.91184521e+00  1.91184527e+00  1.93138800e+00  1.93138954e+00
  1.93139005e+00  1.93139124e+00  1.93139189e+00  1.93139323e+00
  2.32268366e+00  2.49813745e+00  2.49813774e+00  2.49813785e+00
  2.49813837e+00  2.49813849e+00  2.49813849e+00  2.49813891e+00
  2.49813929e+00  2.49813931e+00  2.49813975e+00  2.49813986e+00
  2.49814053e+00  2.52550188e+00  2.52550188e+00  2.52550226e+00
  2.52550262e+00  2.52550298e+00  2.52550302e+00  2.60652340e+00
  2.60652349e+00  2.60652369e+00  2.60652374e+00  2.76380227e+00
  2.76380230e+00  2.76380259e+00  2.76380314e+00  2.76380322e+00
  2.76380360e+00  2.76380397e+00  2.76380451e+00  2.76380457e+00
  2.76380500e+00  2.76380515e+00  2.76380516e+00  2.78068199e+00
  2.78068322e+00  2.78068382e+00  2.78068404e+00  2.78068526e+00
  2.78068574e+00  2.79372804e+00  2.79372804e+00  2.79372867e+00
  2.79372877e+00  2.79372938e+00  2.79372942e+00  2.85054039e+00
  2.88076891e+00  2.88076898e+00  2.88076903e+00  2.88076928e+00
  2.88077069e+00  2.88077070e+00  2.88077085e+00  2.88077093e+00
  2.88077169e+00  2.88077259e+00  2.88077267e+00  2.88077322e+00
  3.07903837e+00  3.07905055e+00  3.07905611e+00  3.07905752e+00]
nelec by numeric integration = 896.0721188817703
    CPU time for vxc    925.96 sec, wall time     28.94 sec
    CPU time for sr jk   4811.03 sec, wall time     58.19 sec
    CPU time for vj and vk   4811.09 sec, wall time     58.19 sec
E1 = -19447.39245198023  Ecoul = 5555.0940962461045  Exc = -1330.5997518918532
Extra cycle  E= -18514.9939304752  delta_E= 2.29e-10  |g|= 2.72e-05  |ddm|= 8.61e-05
    CPU time for scf_cycle 423167.65 sec, wall time  11957.12 sec
    CPU time for SCF 423192.67 sec, wall time  11963.74 sec
converged SCF energy = -18514.9939304752
{'cell': <pyscf.pbc.gto.cell.Cell object at 0x7fe41fae4cd0>, 'verbose': 5, 'max_memory': 4000, 'stdout': <_io.TextIOWrapper name='<stdout>' mode='w' encoding='utf-8'>, '_chkfile': <tempfile._TemporaryFileWrapper object at 0x7fe40d3e1f10>, 'chkfile': '/tmp/tmpu6__13qm', 'mo_energy': array([-64.99276629, -64.99276627, -64.99276624, ...,   3.07905055,
         3.07905611,   3.07905752]), 'mo_coeff': array([[-9.27016949e-07, -5.89898436e-02,  2.05015785e-01, ...,
        -1.84614145e-02, -7.99220045e-07, -1.86786362e-02],
       [ 2.70930806e-08,  1.72404059e-03, -5.99175250e-03, ...,
        -2.36248742e-01, -1.02276044e-05, -2.39028963e-01],
       [ 1.38934458e-08,  8.81439950e-04, -3.06278328e-03, ...,
         5.39975022e-01,  2.33811552e-05,  5.46343006e-01],
       ...,
       [-1.23548390e-07, -2.36425392e-03,  7.39320916e-04, ...,
        -1.90892371e-01,  1.81459579e-05,  3.63981496e-01],
       [-1.06768703e-04,  3.23690779e-05,  1.02700363e-04, ...,
         3.00366827e-02, -4.13372615e-02, -5.20336304e-03],
       [-1.31601379e-08, -2.36311537e-03,  7.38253421e-04, ...,
        -1.90891947e-01,  1.83504026e-05,  3.63981830e-01]]), 'mo_occ': array([2., 2., 2., ..., 0., 0., 0.]), 'e_tot': -18514.993930475208, 'converged': True, 'cycles': 11, 'scf_summary': {'nuc': -3292.095822849228, 'e1': -19447.39245198023, 'coul': 5555.0940962461045, 'exc': -1330.5997518918532}, '_opt': {None: None}, '_eri': None, 'with_df': <pyscf.pbc.df.rsdf.RSGDF object at 0x7fe40d414850>, 'rsjk': None, 'exxdiv': None, 'conv_tol': 1e-08, 'xc': 'pbe', 'grids': <pyscf.pbc.dft.gen_grid.BeckeGrids object at 0x7fe408f84cd0>, 'nlc': '', 'nlcgrids': <pyscf.pbc.dft.gen_grid.BeckeGrids object at 0x7fe408f85510>, 'small_rho_cutoff': 1e-07, '_numint': <pyscf.pbc.dft.numint.NumInt object at 0x7fe40d741150>, '_t0': 423197.343210968, '_w0': 819085.490585594}


==> anc/files/timings/comparison_to_pyscf/Si_2x_supercell/pyscf_pbe_64.out <==
a = 10.86164, b = 10.86164, c = 10.86164, alpha = 90.00000, beta = 90.00000, gamma = 90.00000
lattice_vector = [[1.08616400e+01 0.00000000e+00 0.00000000e+00]
 [6.65083633e-16 1.08616400e+01 0.00000000e+00]
 [6.65083633e-16 6.65083633e-16 1.08616400e+01]]
Si 0.000000 0.000000 0.000000
Si 0.000000 2.715410 2.715410
Si 2.715410 2.715410 0.000000
Si 2.715410 0.000000 2.715410
Si 4.073110 1.357710 4.073110
Si 1.357700 1.357700 1.357700
Si 1.357710 4.073110 4.073110
Si 4.073110 4.073110 1.357700
Si 0.000000 0.000000 5.430820
Si 0.000000 2.715410 8.146230
Si 2.715410 2.715410 5.430820
Si 2.715410 0.000000 8.146230
Si 4.073110 1.357710 9.503930
Si 1.357700 1.357700 6.788520
Si 1.357710 4.073110 9.503930
Si 4.073110 4.073110 6.788520
Si 0.000000 5.430820 0.000000
Si 0.000000 8.146230 2.715410
Si 2.715410 8.146230 0.000000
Si 2.715410 5.430820 2.715410
Si 4.073110 6.788530 4.073110
Si 1.357700 6.788520 1.357700
Si 1.357710 9.503930 4.073110
Si 4.073110 9.503930 1.357700
Si 0.000000 5.430820 5.430820
Si 0.000000 8.146230 8.146230
Si 2.715410 8.146230 5.430820
Si 2.715410 5.430820 8.146230
Si 4.073110 6.788530 9.503930
Si 1.357700 6.788520 6.788520
Si 1.357710 9.503930 9.503930
Si 4.073110 9.503930 6.788520
Si 5.430820 0.000000 0.000000
Si 5.430820 2.715410 2.715410
Si 8.146230 2.715410 0.000000
Si 8.146230 0.000000 2.715410
Si 9.503930 1.357710 4.073110
Si 6.788520 1.357700 1.357700
Si 6.788530 4.073110 4.073110
Si 9.503930 4.073110 1.357700
Si 5.430820 0.000000 5.430820
Si 5.430820 2.715410 8.146230
Si 8.146230 2.715410 5.430820
Si 8.146230 0.000000 8.146230
Si 9.503930 1.357710 9.503930
Si 6.788520 1.357700 6.788520
Si 6.788530 4.073110 9.503930
Si 9.503930 4.073110 6.788520
Si 5.430820 5.430820 0.000000
Si 5.430820 8.146230 2.715410
Si 8.146230 8.146230 0.000000
Si 8.146230 5.430820 2.715410
Si 9.503930 6.788530 4.073110
Si 6.788520 6.788520 1.357700
Si 6.788530 9.503930 4.073110
Si 9.503930 9.503930 1.357700
Si 5.430820 5.430820 5.430820
Si 5.430820 8.146230 8.146230
Si 8.146230 8.146230 5.430820
Si 8.146230 5.430820 8.146230
Si 9.503930 6.788530 9.503930
Si 6.788520 6.788520 6.788520
Si 6.788530 9.503930 9.503930
Si 9.503930 9.503930 6.788520

#INFO: **** input file is /global/cfs/cdirs/m4322/diptarka/periodic-benchmark/timings/Zenodo/pyscf_pbe.py ****
import numpy as np
import sys
import os

if (len(sys.argv) < 3):
    print("Please enter xyz filename as input argument!")
    exit()

if (len(sys.argv) > 3):
    print("Too many arguments!")
    exit()

xyz_filename = sys.argv[1]

xyz_file = open(xyz_filename, "r")
xyz_lines = xyz_file.readlines()
xyz_file.close()

n_atom = int(xyz_lines[0])
xyz_lines.pop(0)

fields = xyz_lines[0].split()
xyz_lines.pop(0)
assert (fields[0] == "3D")
a = float(fields[1])
b = float(fields[2])
c = float(fields[3])
if (len(fields) == 4):
    alpha = 90
    beta  = 90
    gamma = 90
elif (len(fields) == 7):
    alpha = float(fields[4])
    beta  = float(fields[5])
    gamma = float(fields[6])
else:
    print("Incorrect unit cell description on the second line!")
    exit()

print("a = %.5f, b = %.5f, c = %.5f, alpha = %.5f, beta = %.5f, gamma = %.5f"
      %(a, b, c, alpha, beta, gamma))

alpha *= np.pi / 180.0
beta  *= np.pi / 180.0
gamma *= np.pi / 180.0
V_cell = a * b * c * np.sqrt(1.0 - np.cos(alpha)*np.cos(alpha) - np.cos(beta)*np.cos(beta) - np.cos(gamma)*np.cos(gamma) + 2*np.cos(alpha)*np.cos(beta)*np.cos(gamma))

lattice_vector = np.array([
    [ a, 0.0, 0.0, ],
    [ b * np.cos(gamma), b * np.sin(gamma), 0.0, ],
    [ c * np.cos(beta), c * (np.cos(alpha) - np.cos(beta)*np.cos(gamma)) / np.sin(gamma), V_cell / (a * b * np.sin(gamma)) ],
])

print("lattice_vector = " + str(lattice_vector))

xyz_lines = xyz_lines[:n_atom]
xyz_lines = "".join(xyz_lines)
print(xyz_lines)


from pyscf import lib
from pyscf.pbc import gto, scf, df, dft

os.environ["OMP_NUM_THREADS"] = sys.argv[2]

lib.num_threads(sys.argv[2]) 
cell = gto.M(
    atom = xyz_lines,
    basis = 'def2-svp',
    cart = True,
    a = lattice_vector,
    dimension = 3,
    precision = 1e-14,
    verbose = 5
)

mf = dft.RKS(cell, xc = "pbe", exxdiv = None).density_fit()
mf.with_df = df.RSGDF(cell)

mf.kernel()

print(mf.__dict__)

#INFO: ******************** input file end ********************


System: uname_result(system='Linux', node='nid003260', release='5.14.21-150400.24.111_12.0.91-cray_shasta_c', version='#1 SMP Mon Aug 5 07:02:07 UTC 2024 (0c4e917)', machine='x86_64')  Threads 64
Python 3.11.7 | packaged by conda-forge | (main, Dec 23 2023, 14:43:09) [GCC 12.3.0]
numpy 1.26.3  scipy 1.11.4  h5py 3.10.0
Date: Sun Oct 27 19:00:29 2024
PySCF version 2.7.0
PySCF path  /global/cfs/cdirs/m4322/software/pyscf/pyscf
GIT HEAD (branch master) 410d9608a73ad3a507b3008a6f68549288ebfc33

[CONFIG] conf_file None
[INPUT] verbose = 5
[INPUT] max_memory = 4000 
[INPUT] num. atoms = 64
[INPUT] num. electrons = 896
[INPUT] charge = 0
[INPUT] spin (= nelec alpha-beta = 2S) = 0
[INPUT] symmetry False subgroup None
[INPUT] Mole.unit = angstrom
[INPUT] Cartesian GTO integrals (6d 10f)
[INPUT] Symbol           X                Y                Z      unit          X                Y                Z       unit  Magmom
[INPUT]  1 Si     0.000000000000   0.000000000000   0.000000000000 AA    0.000000000000   0.000000000000   0.000000000000 Bohr   0.0
[INPUT]  2 Si     0.000000000000   2.715410000000   2.715410000000 AA    0.000000000000   5.131381215905   5.131381215905 Bohr   0.0
[INPUT]  3 Si     2.715410000000   2.715410000000   0.000000000000 AA    5.131381215905   5.131381215905   0.000000000000 Bohr   0.0
[INPUT]  4 Si     2.715410000000   0.000000000000   2.715410000000 AA    5.131381215905   0.000000000000   5.131381215905 Bohr   0.0
[INPUT]  5 Si     4.073110000000   1.357710000000   4.073110000000 AA    7.697062375227   2.565700056583   7.697062375227 Bohr   0.0
[INPUT]  6 Si     1.357700000000   1.357700000000   1.357700000000 AA    2.565681159322   2.565681159322   2.565681159322 Bohr   0.0
[INPUT]  7 Si     1.357710000000   4.073110000000   4.073110000000 AA    2.565700056583   7.697062375227   7.697062375227 Bohr   0.0
[INPUT]  8 Si     4.073110000000   4.073110000000   1.357700000000 AA    7.697062375227   7.697062375227   2.565681159322 Bohr   0.0
[INPUT]  9 Si     0.000000000000   0.000000000000   5.430820000000 AA    0.000000000000   0.000000000000  10.262762431810 Bohr   0.0
[INPUT] 10 Si     0.000000000000   2.715410000000   8.146230000000 AA    0.000000000000   5.131381215905  15.394143647716 Bohr   0.0
[INPUT] 11 Si     2.715410000000   2.715410000000   5.430820000000 AA    5.131381215905   5.131381215905  10.262762431810 Bohr   0.0
[INPUT] 12 Si     2.715410000000   0.000000000000   8.146230000000 AA    5.131381215905   0.000000000000  15.394143647716 Bohr   0.0
[INPUT] 13 Si     4.073110000000   1.357710000000   9.503930000000 AA    7.697062375227   2.565700056583  17.959824807038 Bohr   0.0
[INPUT] 14 Si     1.357700000000   1.357700000000   6.788520000000 AA    2.565681159322   2.565681159322  12.828443591132 Bohr   0.0
[INPUT] 15 Si     1.357710000000   4.073110000000   9.503930000000 AA    2.565700056583   7.697062375227  17.959824807038 Bohr   0.0
[INPUT] 16 Si     4.073110000000   4.073110000000   6.788520000000 AA    7.697062375227   7.697062375227  12.828443591132 Bohr   0.0
[INPUT] 17 Si     0.000000000000   5.430820000000   0.000000000000 AA    0.000000000000  10.262762431810   0.000000000000 Bohr   0.0
[INPUT] 18 Si     0.000000000000   8.146230000000   2.715410000000 AA    0.000000000000  15.394143647716   5.131381215905 Bohr   0.0
[INPUT] 19 Si     2.715410000000   8.146230000000   0.000000000000 AA    5.131381215905  15.394143647716   0.000000000000 Bohr   0.0
[INPUT] 20 Si     2.715410000000   5.430820000000   2.715410000000 AA    5.131381215905  10.262762431810   5.131381215905 Bohr   0.0
[INPUT] 21 Si     4.073110000000   6.788530000000   4.073110000000 AA    7.697062375227  12.828462488394   7.697062375227 Bohr   0.0
[INPUT] 22 Si     1.357700000000   6.788520000000   1.357700000000 AA    2.565681159322  12.828443591132   2.565681159322 Bohr   0.0
[INPUT] 23 Si     1.357710000000   9.503930000000   4.073110000000 AA    2.565700056583  17.959824807038   7.697062375227 Bohr   0.0
[INPUT] 24 Si     4.073110000000   9.503930000000   1.357700000000 AA    7.697062375227  17.959824807038   2.565681159322 Bohr   0.0
[INPUT] 25 Si     0.000000000000   5.430820000000   5.430820000000 AA    0.000000000000  10.262762431810  10.262762431810 Bohr   0.0
[INPUT] 26 Si     0.000000000000   8.146230000000   8.146230000000 AA    0.000000000000  15.394143647716  15.394143647716 Bohr   0.0
[INPUT] 27 Si     2.715410000000   8.146230000000   5.430820000000 AA    5.131381215905  15.394143647716  10.262762431810 Bohr   0.0
[INPUT] 28 Si     2.715410000000   5.430820000000   8.146230000000 AA    5.131381215905  10.262762431810  15.394143647716 Bohr   0.0
[INPUT] 29 Si     4.073110000000   6.788530000000   9.503930000000 AA    7.697062375227  12.828462488394  17.959824807038 Bohr   0.0
[INPUT] 30 Si     1.357700000000   6.788520000000   6.788520000000 AA    2.565681159322  12.828443591132  12.828443591132 Bohr   0.0
[INPUT] 31 Si     1.357710000000   9.503930000000   9.503930000000 AA    2.565700056583  17.959824807038  17.959824807038 Bohr   0.0
[INPUT] 32 Si     4.073110000000   9.503930000000   6.788520000000 AA    7.697062375227  17.959824807038  12.828443591132 Bohr   0.0
[INPUT] 33 Si     5.430820000000   0.000000000000   0.000000000000 AA   10.262762431810   0.000000000000   0.000000000000 Bohr   0.0
[INPUT] 34 Si     5.430820000000   2.715410000000   2.715410000000 AA   10.262762431810   5.131381215905   5.131381215905 Bohr   0.0
[INPUT] 35 Si     8.146230000000   2.715410000000   0.000000000000 AA   15.394143647716   5.131381215905   0.000000000000 Bohr   0.0
[INPUT] 36 Si     8.146230000000   0.000000000000   2.715410000000 AA   15.394143647716   0.000000000000   5.131381215905 Bohr   0.0
[INPUT] 37 Si     9.503930000000   1.357710000000   4.073110000000 AA   17.959824807038   2.565700056583   7.697062375227 Bohr   0.0
[INPUT] 38 Si     6.788520000000   1.357700000000   1.357700000000 AA   12.828443591132   2.565681159322   2.565681159322 Bohr   0.0
[INPUT] 39 Si     6.788530000000   4.073110000000   4.073110000000 AA   12.828462488394   7.697062375227   7.697062375227 Bohr   0.0
[INPUT] 40 Si     9.503930000000   4.073110000000   1.357700000000 AA   17.959824807038   7.697062375227   2.565681159322 Bohr   0.0
[INPUT] 41 Si     5.430820000000   0.000000000000   5.430820000000 AA   10.262762431810   0.000000000000  10.262762431810 Bohr   0.0
[INPUT] 42 Si     5.430820000000   2.715410000000   8.146230000000 AA   10.262762431810   5.131381215905  15.394143647716 Bohr   0.0
[INPUT] 43 Si     8.146230000000   2.715410000000   5.430820000000 AA   15.394143647716   5.131381215905  10.262762431810 Bohr   0.0
[INPUT] 44 Si     8.146230000000   0.000000000000   8.146230000000 AA   15.394143647716   0.000000000000  15.394143647716 Bohr   0.0
[INPUT] 45 Si     9.503930000000   1.357710000000   9.503930000000 AA   17.959824807038   2.565700056583  17.959824807038 Bohr   0.0
[INPUT] 46 Si     6.788520000000   1.357700000000   6.788520000000 AA   12.828443591132   2.565681159322  12.828443591132 Bohr   0.0
[INPUT] 47 Si     6.788530000000   4.073110000000   9.503930000000 AA   12.828462488394   7.697062375227  17.959824807038 Bohr   0.0
[INPUT] 48 Si     9.503930000000   4.073110000000   6.788520000000 AA   17.959824807038   7.697062375227  12.828443591132 Bohr   0.0
[INPUT] 49 Si     5.430820000000   5.430820000000   0.000000000000 AA   10.262762431810  10.262762431810   0.000000000000 Bohr   0.0
[INPUT] 50 Si     5.430820000000   8.146230000000   2.715410000000 AA   10.262762431810  15.394143647716   5.131381215905 Bohr   0.0
[INPUT] 51 Si     8.146230000000   8.146230000000   0.000000000000 AA   15.394143647716  15.394143647716   0.000000000000 Bohr   0.0
[INPUT] 52 Si     8.146230000000   5.430820000000   2.715410000000 AA   15.394143647716  10.262762431810   5.131381215905 Bohr   0.0
[INPUT] 53 Si     9.503930000000   6.788530000000   4.073110000000 AA   17.959824807038  12.828462488394   7.697062375227 Bohr   0.0
[INPUT] 54 Si     6.788520000000   6.788520000000   1.357700000000 AA   12.828443591132  12.828443591132   2.565681159322 Bohr   0.0
[INPUT] 55 Si     6.788530000000   9.503930000000   4.073110000000 AA   12.828462488394  17.959824807038   7.697062375227 Bohr   0.0
[INPUT] 56 Si     9.503930000000   9.503930000000   1.357700000000 AA   17.959824807038  17.959824807038   2.565681159322 Bohr   0.0
[INPUT] 57 Si     5.430820000000   5.430820000000   5.430820000000 AA   10.262762431810  10.262762431810  10.262762431810 Bohr   0.0
[INPUT] 58 Si     5.430820000000   8.146230000000   8.146230000000 AA   10.262762431810  15.394143647716  15.394143647716 Bohr   0.0
[INPUT] 59 Si     8.146230000000   8.146230000000   5.430820000000 AA   15.394143647716  15.394143647716  10.262762431810 Bohr   0.0
[INPUT] 60 Si     8.146230000000   5.430820000000   8.146230000000 AA   15.394143647716  10.262762431810  15.394143647716 Bohr   0.0
[INPUT] 61 Si     9.503930000000   6.788530000000   9.503930000000 AA   17.959824807038  12.828462488394  17.959824807038 Bohr   0.0
[INPUT] 62 Si     6.788520000000   6.788520000000   6.788520000000 AA   12.828443591132  12.828443591132  12.828443591132 Bohr   0.0
[INPUT] 63 Si     6.788530000000   9.503930000000   9.503930000000 AA   12.828462488394  17.959824807038  17.959824807038 Bohr   0.0
[INPUT] 64 Si     9.503930000000   9.503930000000   6.788520000000 AA   17.959824807038  17.959824807038  12.828443591132 Bohr   0.0
[INPUT] ---------------- BASIS SET ---------------- 
[INPUT] l, kappa, [nprim/nctr], expnt,             c_1 c_2 ...
[INPUT] Si
[INPUT] 0    0    [5    /1   ]  6903.7118686      0.0013373962995
                                1038.4346419      0.0099966546241
                                235.8758148       0.044910165101
                                66.069385169      0.1146363854
                                20.247945761      0.10280063858
[INPUT] 0    0    [3    /1   ]  34.35348173       0.07083728501
                                3.6370788192      -0.43028836252
                                1.4002048599      -0.41382774969
[INPUT] 0    0    [1    /1   ]  0.20484414805        1
[INPUT] 0    0    [1    /1   ]  0.077994095468       1
[INPUT] 1    0    [5    /1   ]  179.83907373      0.0061916656462
                                41.907258846      0.043399431982
                                12.955294367      0.15632019351
                                4.4383267393      0.29419996982
                                1.5462247904      0.23536823814
[INPUT] 1    0    [1    /1   ]  0.35607612302        1
[INPUT] 1    0    [1    /1   ]  0.10008513762        1
[INPUT] 2    0    [1    /1   ]  0.35                 1

Ewald components = 1256.82965264073, -4555.39855795267, 6.47308246271394
nuclear repulsion = -3292.09582284923
number of shells = 512
number of NR pGTOs = 2368
number of NR cGTOs = 1216
basis = def2-svp
ecp = {}
CPU time:         9.43
lattice vectors  a1 [20.525524864, 0.000000000, 0.000000000]
                 a2 [0.000000000, 20.525524864, 0.000000000]
                 a3 [0.000000000, 0.000000000, 20.525524864]
dimension = 3
low_dim_ft_type = None
Cell volume = 8647.35
rcut = 31.340826108430313 (nimgs = [2 2 2])
lattice sum = 279 cells
precision = 1e-14
pseudo = None
ke_cutoff = 854193.3020676001
    = [8541 8541 8541] mesh (623054684421 PWs)


******** <class 'pyscf.pbc.dft.rks.RKS'> ********
method = RKS
initial guess = minao
damping factor = 0
level_shift factor = 0
DIIS = <class 'pyscf.scf.diis.CDIIS'>
diis_start_cycle = 1
diis_space = 8
diis_damp = 0
SCF conv_tol = 1e-08
SCF conv_tol_grad = None
SCF max_cycles = 50
direct_scf = True
direct_scf_tol = 1e-13
chkfile to save SCF result = /tmp/tmpxar2phr6
max_memory 4000 MB (current use 147 MB)
******** PBC SCF flags ********
kpt = [0. 0. 0.]
Exchange divergence treatment (exxdiv) = None
DF object = <pyscf.pbc.df.rsdf.RSGDF object at 0x7f6abf540450>
XC functionals = pbe
small_rho_cutoff = 1e-07
radial grids: 
    Treutler-Ahlrichs [JCP 102, 346 (1995); DOI:10.1063/1.469408] (M4) radial grids
    
becke partition: Becke, JCP 88, 2547 (1988); DOI:10.1063/1.454033
pruning grids: <function nwchem_prune at 0x7f6aaacf5580>
grids dens level: 3
symmetrized grids: False
atomic radii adjust function: <function treutler_atomic_radii_adjust at 0x7f6aaacf6340>
Set gradient conv threshold to 0.0001
Initial guess from minao.
Big error detected in the electron number of initial guess density matrix (Ne/cell = 895.825)!
  This can cause huge error in Fock matrix and lead to instability in SCF for low-dimensional systems.
  DM is normalized wrt the number of electrons 896
kmesh for bvk-cell = [1 1 1]


******** <class 'pyscf.pbc.df.rsdf_builder._RSNucBuilder'> ********
mesh = [45 45 45] (91125 PWs)
ke_cutoff = 22.677050119349712
omega = 0.49800659635537037
exclude_d_aux = False
exclude_dd_block = True
j2c_eig_always = False
has_long_range = True
Set _RSNucBuilder.direct_scf_tol to 2.73857e-18
rs_cell.nbas 704 nao 1536
No. smooth_bas in rs_cell 128
sup-mol nbas = 5983 cGTO = 13316 pGTO = 17581
sup-mol-ft nbas = 14079 cGTO = 31597 pGTO = 46041
    CPU time for int3c kernel initialization      6.02 sec, wall time      0.09 sec
Set ft_ao cutoff to 1e-15
    CPU time for get_nuc  11109.97 sec, wall time    185.33 sec
atom Si rad-grids = 80, ang-grids = [ 50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50  50
  50  50  50  50  50  86  86  86  86  86  86  86  86  86  86  86  86  86
 350 350 350 350 350 350 350 350 434 434 434 434 434 434 434 434 434 434
 434 434 434 434 434 434 434 434 350 350 350 350 350 350 350 350 350 350
 350 350 350 350 350 350 350 350]
tot grids = 1257914
cell vol = 8647.34556  sum(weights) = 8665.64496
Drop grids 329746
    CPU time for setting up grids   3741.86 sec, wall time     61.82 sec
nelec by numeric integration = 896.1083530175788
    CPU time for vxc   5773.54 sec, wall time     93.57 sec
Default auxbasis def2-svp-jkfit is used for Si def2-svp
num shells = 2432, num cGTOs = 9920


******** <class 'pyscf.pbc.df.rsdf.RSGDF'> ********
cell num shells = 512, num cGTOs = 1216, num pGTOs = 2368
use_bvk = True
precision_R = 1e-16
precision_G = 1e-14
j2c_eig_always = False
omega = 0.3
ke_cutoff = 7.102720056256888
mesh_compact = [27 27 27] (19683 PWs)
auxbasis = {'Si': 'def2-svp-jkfit'}
auxcell precision= 1e-14
auxcell rcut = 32.919656632051165
omega_j2c = 0.4
mesh_j2c = [33 33 33] (35937 PWs)
auxcell num shells = 2432, num cGTOs = 9920, num pGTOs = 10688
exp_to_discard = None
_cderi_to_save = /tmp/tmp00sfi_p5
len(kpts) = 1
kmesh for bvk-cell = [1 1 1]
rs_cell.nbas 704 nao 1536
No. smooth_bas in rs_cell 0
sup-mol-ft nbas = 12924 cGTO = 29074 pGTO = 41607
j3c prescreening: cell rcut 41.31 Bohr  keep 117 imgs
Using PBCsr3c_gs2 to evaluate SR integrals
Set ft_ao cutoff to 1e-15
    CPU time for int2c2e   1268.81 sec, wall time     22.35 sec
cond = -1.412e+13, drop 361 bfns
    CPU time for sr jk   5471.54 sec, wall time     65.65 sec
    CPU time for vj and vk 729220.09 sec, wall time  11341.49 sec
E1 = -19492.177958761356  Ecoul = 5589.874916008643  Exc = -1334.678221793208
init E= -18529.0770873951
    CPU time for initialize scf 746172.94 sec, wall time  11621.64 sec
  HOMO = 0.268310457786276  LUMO = 0.301448623483035
  mo_energy =
[-6.49012713e+01 -6.49005745e+01 -6.49005745e+01 -6.49005569e+01
 -6.48999008e+01 -6.48999007e+01 -6.48998866e+01 -6.48992088e+01
 -6.48987505e+01 -6.48987505e+01 -6.48987344e+01 -6.48980270e+01
 -6.48980269e+01 -6.48980210e+01 -6.48980155e+01 -6.48980039e+01
 -6.48980038e+01 -6.48975332e+01 -6.48975137e+01 -6.48975137e+01
 -6.48967673e+01 -6.48967671e+01 -6.48967508e+01 -6.48960989e+01
 -6.48960789e+01 -6.48960789e+01 -6.48955076e+01 -6.48929675e+01
 -6.48929464e+01 -6.48929463e+01 -6.48926800e+01 -6.48926800e+01
 -6.48926746e+01 -6.48926639e+01 -6.48926580e+01 -6.48926580e+01
 -6.48926393e+01 -6.48926392e+01 -6.48926269e+01 -6.48916364e+01
 -6.48916364e+01 -6.48916296e+01 -6.48916187e+01 -6.48916095e+01
 -6.48916095e+01 -6.48914812e+01 -6.48914811e+01 -6.48914764e+01
 -6.48914725e+01 -6.48914612e+01 -6.48914611e+01 -6.48909205e+01
 -6.48909203e+01 -6.48909049e+01 -6.48891100e+01 -6.48891100e+01
 -6.48890973e+01 -6.48889679e+01 -6.48889502e+01 -6.48889502e+01
 -6.48886936e+01 -6.48886936e+01 -6.48886788e+01 -6.48879408e+01
 -4.58927710e+00 -4.58892546e+00 -4.58892546e+00 -4.58891284e+00
 -4.58856779e+00 -4.58856764e+00 -4.58856585e+00 -4.58820946e+00
 -4.58780775e+00 -4.58780774e+00 -4.58779853e+00 -4.58744097e+00
 -4.58744088e+00 -4.58743902e+00 -4.58743322e+00 -4.58743117e+00
 -4.58743109e+00 -4.58719447e+00 -4.58718609e+00 -4.58718609e+00
 -4.58664481e+00 -4.58664466e+00 -4.58663773e+00 -4.58625892e+00
 -4.58625010e+00 -4.58625010e+00 -4.58601130e+00 -4.58434222e+00
 -4.58433401e+00 -4.58433399e+00 -4.58433152e+00 -4.58433138e+00
 -4.58432435e+00 -4.58422802e+00 -4.58422802e+00 -4.58422598e+00
 -4.58420717e+00 -4.58420474e+00 -4.58420474e+00 -4.58364145e+00
 -4.58364142e+00 -4.58363519e+00 -4.58363502e+00 -4.58363222e+00
 -4.58363219e+00 -4.58356743e+00 -4.58356732e+00 -4.58356606e+00
 -4.58356218e+00 -4.58355676e+00 -4.58355665e+00 -4.58339447e+00
 -4.58339432e+00 -4.58339186e+00 -4.58218662e+00 -4.58218662e+00
 -4.58217912e+00 -4.58191474e+00 -4.58190678e+00 -4.58190590e+00
 -4.58190590e+00 -4.58190460e+00 -4.58190460e+00 -4.58152883e+00
 -3.00059390e+00 -3.00059387e+00 -3.00052177e+00 -3.00018829e+00
 -3.00018824e+00 -3.00017442e+00 -3.00012855e+00 -3.00009891e+00
 -3.00009888e+00 -3.00000029e+00 -2.99989626e+00 -2.99989624e+00
 -2.99980359e+00 -2.99977286e+00 -2.99977281e+00 -2.99973495e+00
 -2.99973491e+00 -2.99969810e+00 -2.99954372e+00 -2.99954008e+00
 -2.99953996e+00 -2.99934472e+00 -2.99934472e+00 -2.99922958e+00
 -2.99893855e+00 -2.99893853e+00 -2.99891248e+00 -2.99882066e+00
 -2.99882066e+00 -2.99881804e+00 -2.99877941e+00 -2.99877939e+00
 -2.99873387e+00 -2.99869003e+00 -2.99867259e+00 -2.99867252e+00
 -2.99859870e+00 -2.99859863e+00 -2.99858338e+00 -2.99854083e+00
 -2.99854074e+00 -2.99852410e+00 -2.99851959e+00 -2.99851951e+00
 -2.99850915e+00 -2.99845063e+00 -2.99843947e+00 -2.99843944e+00
 -2.99842231e+00 -2.99841566e+00 -2.99841564e+00 -2.99827454e+00
 -2.99827083e+00 -2.99827083e+00 -2.99810090e+00 -2.99810088e+00
 -2.99809013e+00 -2.99801944e+00 -2.99800704e+00 -2.99800702e+00
 -2.99771147e+00 -2.99771132e+00 -2.99770063e+00 -2.99769076e+00
 -2.99766014e+00 -2.99766002e+00 -2.99762782e+00 -2.99759980e+00
 -2.99759967e+00 -2.99728246e+00 -2.99728246e+00 -2.99727049e+00
 -2.99726293e+00 -2.99726293e+00 -2.99726220e+00 -2.99723229e+00
 -2.99722076e+00 -2.99722076e+00 -2.99704340e+00 -2.99700712e+00
 -2.99700712e+00 -2.99550799e+00 -2.99549635e+00 -2.99549634e+00
 -2.99540569e+00 -2.99540569e+00 -2.99539432e+00 -2.99536322e+00
 -2.99533347e+00 -2.99533335e+00 -2.99527075e+00 -2.99527063e+00
 -2.99526502e+00 -2.99523239e+00 -2.99523237e+00 -2.99521083e+00
 -2.99520028e+00 -2.99520025e+00 -2.99519296e+00 -2.99515933e+00
 -2.99515659e+00 -2.99515656e+00 -2.99513673e+00 -2.99510961e+00
 -2.99510947e+00 -2.99505038e+00 -2.99504166e+00 -2.99504166e+00
 -2.99503239e+00 -2.99502973e+00 -2.99502973e+00 -2.99496485e+00
 -2.99496485e+00 -2.99494814e+00 -2.99488801e+00 -2.99486670e+00
 -2.99486669e+00 -2.99471650e+00 -2.99470295e+00 -2.99470287e+00
 -2.99469232e+00 -2.99469225e+00 -2.99468412e+00 -2.99455274e+00
 -2.99453069e+00 -2.99453068e+00 -2.99450692e+00 -2.99450690e+00
 -2.99449111e+00 -2.99449095e+00 -2.99449088e+00 -2.99448033e+00
 -2.99445721e+00 -2.99445266e+00 -2.99445260e+00 -2.99441817e+00
 -2.99441767e+00 -2.99441766e+00 -2.99438114e+00 -2.99438087e+00
 -2.99438086e+00 -2.99436035e+00 -2.99434327e+00 -2.99434319e+00
 -2.99432532e+00 -2.99432523e+00 -2.99432197e+00 -2.99432055e+00
 -2.99430563e+00 -2.99430557e+00 -2.99426938e+00 -2.99426932e+00
 -2.99426654e+00 -2.99419566e+00 -2.99419551e+00 -2.99415441e+00
 -2.99415170e+00 -2.99415163e+00 -2.99414101e+00 -2.99413294e+00
 -2.99413287e+00 -2.99413035e+00 -2.99314210e+00 -2.99314207e+00
 -2.99311416e+00 -2.99291231e+00 -2.99291228e+00 -2.99290560e+00
 -2.99288506e+00 -2.99288505e+00 -2.99286854e+00 -2.99286648e+00
 -2.99286645e+00 -2.99274074e+00 -2.99265136e+00 -2.99264627e+00
 -2.99264626e+00 -2.99263409e+00 -2.99263407e+00 -2.99262490e+00
 -2.99262270e+00 -2.99260664e+00 -2.99260661e+00 -2.99257235e+00
 -2.99256649e+00 -2.99256648e+00 -2.99254943e+00 -2.99254942e+00
 -2.99253907e+00 -2.99219016e+00 -2.99212249e+00 -2.99212247e+00
 -1.69878388e-01 -1.30564635e-01 -1.30496496e-01 -1.30496353e-01
 -1.30383135e-01 -1.30072011e-01 -1.30071866e-01 -9.53511853e-02
 -9.52830153e-02 -9.52829289e-02 -9.50154687e-02 -9.50094568e-02
 -9.50092431e-02 -9.48386727e-02 -9.48381980e-02 -9.48230216e-02
 -9.47680725e-02 -9.44184567e-02 -9.44182805e-02 -8.45173605e-02
 -8.40906466e-02 -8.40904402e-02 -8.37702147e-02 -1.81274183e-02
 -1.79927526e-02 -1.79924605e-02 -1.77332087e-02 -1.77330703e-02
 -1.76238224e-02 -1.20379916e-02 -1.20153716e-02 -1.20151912e-02
 -1.19511832e-02 -1.19511756e-02 -1.19103083e-02 -1.17405731e-02
 -1.16652989e-02 -1.16652011e-02 -1.15499627e-02 -1.15497491e-02
 -1.14792431e-02  1.24920454e-02  1.25669200e-02  1.25670228e-02
  1.27637708e-02  6.77604280e-02  6.77901137e-02  6.77904885e-02
  6.78652706e-02  6.78985376e-02  6.78988229e-02  6.79095393e-02
  6.79499637e-02  6.79500193e-02  6.79527037e-02  6.80697543e-02
  6.80699832e-02  1.26583953e-01  1.26584000e-01  1.26608429e-01
  1.26661658e-01  1.26673453e-01  1.26673500e-01  1.26704475e-01
  1.26778921e-01  1.26778968e-01  1.26840197e-01  1.26840359e-01
  1.26883071e-01  1.30712430e-01  1.30774450e-01  1.30774493e-01
  1.30780850e-01  1.30825104e-01  1.30825119e-01  1.30876881e-01
  1.30887994e-01  1.30888159e-01  1.30964535e-01  1.30964554e-01
  1.30973009e-01  1.40330102e-01  1.40400832e-01  1.40400873e-01
  1.40402706e-01  1.40428556e-01  1.40428593e-01  1.62809729e-01
  1.62809764e-01  1.62871112e-01  1.62906017e-01  1.62984306e-01
  1.62984718e-01  1.98246541e-01  1.98246921e-01  1.98300971e-01
  1.98334092e-01  1.98415332e-01  1.98415361e-01  1.98599744e-01
  1.98667433e-01  1.98667512e-01  1.98692186e-01  1.98692433e-01
  1.98762278e-01  2.18537781e-01  2.18538125e-01  2.18593692e-01
  2.18729392e-01  2.18753683e-01  2.18753901e-01  2.18811881e-01
  2.18849457e-01  2.18849468e-01  2.18940889e-01  2.18941186e-01
  2.19170318e-01  2.23012018e-01  2.23012402e-01  2.23331046e-01
  2.23412786e-01  2.23448816e-01  2.23449396e-01  2.23665357e-01
  2.23665530e-01  2.68182556e-01  2.68183178e-01  2.68310458e-01
  3.01448623e-01  3.01523421e-01  3.01523464e-01  3.01696165e-01
  3.01696662e-01  3.01786274e-01  3.15642887e-01  3.15702751e-01
  3.15702831e-01  3.15815888e-01  3.15815971e-01  3.15816365e-01
  3.31811514e-01  3.31961228e-01  3.31961324e-01  3.32085046e-01
  3.66003581e-01  3.66033334e-01  3.66033680e-01  3.66255665e-01
  3.66283390e-01  3.66283404e-01  3.66297969e-01  3.66298322e-01
  3.66308701e-01  3.66384712e-01  3.66424911e-01  3.66424934e-01
  3.68448221e-01  3.68460625e-01  3.68460978e-01  3.99815122e-01
  4.00997211e-01  4.00997303e-01  4.01011384e-01  4.01169557e-01
  4.01169652e-01  4.01285275e-01  4.01595520e-01  4.01596092e-01
  4.01691282e-01  4.01776145e-01  4.01776560e-01  4.01785320e-01
  4.01788644e-01  4.01788920e-01  4.35349276e-01  4.35349453e-01
  4.35355682e-01  4.35367047e-01  4.35381790e-01  4.35382246e-01
  4.35438228e-01  4.35459040e-01  4.35459114e-01  4.35503143e-01
  4.35503166e-01  4.35516923e-01  4.51897962e-01  4.51898150e-01
  4.51942209e-01  4.51986354e-01  4.51988988e-01  4.51989178e-01
  4.52026555e-01  4.52026843e-01  4.52057724e-01  4.52091313e-01
  4.52091474e-01  4.52183029e-01  4.62502923e-01  4.62519135e-01
  4.62519284e-01  4.62555425e-01  4.62556627e-01  4.62556650e-01
  4.62598626e-01  4.62598677e-01  4.62602008e-01  4.62628549e-01
  4.62628606e-01  4.62673936e-01  4.69593263e-01  4.69678723e-01
  4.69678853e-01  4.69746204e-01  4.69746288e-01  4.69766348e-01
  4.69795780e-01  4.69806614e-01  4.69806638e-01  4.69884972e-01
  4.69916290e-01  4.69916651e-01  4.88489160e-01  4.88489302e-01
  4.88510194e-01  4.88545331e-01  4.88546198e-01  4.88546277e-01
  4.88584804e-01  4.88630311e-01  4.88630336e-01  4.88654856e-01
  4.88654876e-01  4.88674257e-01  5.04897927e-01  5.04926529e-01
  5.04926706e-01  5.05046082e-01  5.05062069e-01  5.05062184e-01
  5.05155065e-01  5.05163119e-01  5.05163133e-01  5.05223652e-01
  5.05372464e-01  5.05372495e-01  5.68176606e-01  5.68424888e-01
  5.68425426e-01  5.68702958e-01  5.70168074e-01  5.93054493e-01
  5.93054585e-01  5.93087549e-01  5.93138991e-01  5.93147406e-01
  5.93147627e-01  5.93232799e-01  5.93232865e-01  5.93262004e-01
  5.93271306e-01  5.93271389e-01  5.93408897e-01  5.98528999e-01
  5.98580729e-01  5.98606521e-01  5.98606716e-01  5.98735849e-01
  5.98736047e-01  6.12495110e-01  6.12495111e-01  6.48934126e-01
  6.48934262e-01  6.49010135e-01  6.49011439e-01  6.49102135e-01
  6.49102717e-01  6.57941633e-01  6.57961328e-01  6.57961410e-01
  6.58005731e-01  6.58010167e-01  6.58010257e-01  6.58044119e-01
  6.58049172e-01  6.58049204e-01  6.58121893e-01  6.58161753e-01
  6.58162015e-01  6.66770987e-01  6.66771240e-01  6.66798673e-01
  6.67082182e-01  6.67082436e-01  6.67222608e-01  6.79245469e-01
  6.79289310e-01  6.79289616e-01  6.79306940e-01  6.79306965e-01
  6.79329963e-01  6.79553794e-01  6.79557568e-01  6.79557787e-01
  6.79565453e-01  6.79580036e-01  6.79580141e-01  7.04839871e-01
  7.04839979e-01  7.04982489e-01  7.04994992e-01  7.05149938e-01
  7.05150712e-01  7.05626480e-01  7.05656053e-01  7.05656105e-01
  7.05666346e-01  7.05775348e-01  7.05775402e-01  7.11434220e-01
  7.11434439e-01  7.11484081e-01  7.11484679e-01  7.11484685e-01
  7.11531861e-01  7.11669898e-01  7.11670351e-01  7.21677197e-01
  7.21725649e-01  7.21725985e-01  7.21848346e-01  7.57781481e-01
  7.57836801e-01  7.57836808e-01  7.57972930e-01  7.75858100e-01
  7.75879557e-01  7.75879934e-01  7.75910728e-01  7.75911060e-01
  7.75921011e-01  7.76432414e-01  7.76468334e-01  7.76468388e-01
  7.76516131e-01  7.76516224e-01  7.76536981e-01  7.76580287e-01
  7.76594149e-01  7.76594237e-01  7.76595331e-01  7.76744215e-01
  7.76744230e-01  7.88217982e-01  7.88218248e-01  7.88277499e-01
  7.88336602e-01  7.88336718e-01  7.88343458e-01  7.88412007e-01
  7.88412424e-01  8.15159036e-01  8.15159078e-01  8.15190640e-01
  8.15373125e-01  8.15398979e-01  8.15399084e-01  8.15424413e-01
  8.15424851e-01  8.15427403e-01  8.15638326e-01  8.15638522e-01
  8.15664117e-01  8.21168446e-01  8.21177753e-01  8.21177759e-01
  8.21252962e-01  8.21253134e-01  8.21267337e-01  8.21325033e-01
  8.21325203e-01  8.21331921e-01  8.21344406e-01  8.21459204e-01
  8.21459437e-01  8.25120050e-01  8.25120123e-01  8.25133381e-01
  8.25156526e-01  8.25166072e-01  8.25166248e-01  8.25305205e-01
  8.25305402e-01  8.25313347e-01  8.25319201e-01  8.25322901e-01
  8.25322956e-01  8.30773981e-01  8.30774112e-01  8.30803453e-01
  8.31010252e-01  8.31010378e-01  8.31015235e-01  8.33081118e-01
  8.33125059e-01  8.33125114e-01  8.33236035e-01  8.33236106e-01
  8.33302539e-01  8.39485498e-01  8.82333910e-01  8.82375295e-01
  8.82375705e-01  8.82422728e-01  8.82423215e-01  8.82469293e-01
  8.82498324e-01  8.82498377e-01  8.82567140e-01  8.82636159e-01
  8.82727118e-01  8.82727235e-01  9.34628835e-01  9.34633005e-01
  9.34633841e-01  9.42981327e-01  9.43048104e-01  9.43048157e-01
  9.43146465e-01  9.43146611e-01  9.43147075e-01  9.43202101e-01
  9.43202186e-01  9.43206819e-01  9.43324073e-01  9.43339995e-01
  9.43340060e-01  9.74187542e-01  9.74188094e-01  9.74203468e-01
  9.74213333e-01  9.74218465e-01  9.74218691e-01  9.74265133e-01
  9.74265454e-01  9.74304161e-01  9.74304533e-01  9.74325032e-01
  9.74391812e-01  9.78476426e-01  9.78501445e-01  9.78501518e-01
  9.78525236e-01  9.78525311e-01  9.78529121e-01  9.78562113e-01
  9.78589185e-01  9.78589359e-01  9.78594728e-01  9.78594772e-01
  9.78597704e-01  1.03444918e+00  1.03452688e+00  1.03452703e+00
  1.03464399e+00  1.03870411e+00  1.03870417e+00  1.03872077e+00
  1.03872714e+00  1.03876534e+00  1.03876550e+00  1.03901600e+00
  1.03903988e+00  1.03904007e+00  1.03911491e+00  1.03911491e+00
  1.03913076e+00  1.03981669e+00  1.03981671e+00  1.03985358e+00
  1.03996348e+00  1.03998865e+00  1.03998885e+00  1.04008224e+00
  1.04009706e+00  1.04009709e+00  1.04018198e+00  1.04018207e+00
  1.04036212e+00  1.04231367e+00  1.04241334e+00  1.04241336e+00
  1.04242381e+00  1.04242386e+00  1.04244124e+00  1.04249962e+00
  1.04251048e+00  1.04251056e+00  1.04253928e+00  1.04255316e+00
  1.04255318e+00  1.04619615e+00  1.04619617e+00  1.04619840e+00
  1.04625657e+00  1.04625661e+00  1.04626612e+00  1.04632171e+00
  1.04632722e+00  1.04632754e+00  1.04640527e+00  1.04640527e+00
  1.04642776e+00  1.05216440e+00  1.05222882e+00  1.05222883e+00
  1.05242162e+00  1.05242179e+00  1.05254375e+00  1.05652358e+00
  1.05656476e+00  1.05656496e+00  1.05661213e+00  1.07284345e+00
  1.07284377e+00  1.07289434e+00  1.07290697e+00  1.07290730e+00
  1.07291927e+00  1.07903548e+00  1.07904735e+00  1.07904807e+00
  1.07905136e+00  1.07907178e+00  1.07907179e+00  1.07910503e+00
  1.07911455e+00  1.07911456e+00  1.07916501e+00  1.07916568e+00
  1.07921139e+00  1.09493359e+00  1.09493398e+00  1.09495912e+00
  1.09519461e+00  1.09519499e+00  1.09533469e+00  1.11777003e+00
  1.11781641e+00  1.11781641e+00  1.11786225e+00  1.11786228e+00
  1.11795404e+00  1.11795432e+00  1.11799947e+00  1.11800817e+00
  1.11803770e+00  1.11818156e+00  1.11818176e+00  1.13763363e+00
  1.13763669e+00  1.13763690e+00  1.13790377e+00  1.13790398e+00
  1.13791627e+00  1.14860280e+00  1.14860319e+00  1.14860897e+00
  1.14866231e+00  1.14866268e+00  1.14868774e+00  1.15042491e+00
  1.15042495e+00  1.15043498e+00  1.15053206e+00  1.15055728e+00
  1.15056360e+00  1.15056389e+00  1.15059422e+00  1.15059428e+00
  1.15062439e+00  1.15062460e+00  1.15070602e+00  1.18027361e+00
  1.18027815e+00  1.18027844e+00  1.18028644e+00  1.18028937e+00
  1.18028940e+00  1.18308974e+00  1.18308998e+00  1.18327420e+00
  1.18330717e+00  1.18330759e+00  1.18332455e+00  1.18344801e+00
  1.18344836e+00  1.23991087e+00  1.23991092e+00  1.24006653e+00
  1.24009459e+00  1.24025798e+00  1.24025967e+00  1.24443678e+00
  1.24443695e+00  1.24443853e+00  1.24447213e+00  1.24447225e+00
  1.24448065e+00  1.24449602e+00  1.24449986e+00  1.24450539e+00
  1.24450572e+00  1.24453744e+00  1.24453749e+00  1.24662003e+00
  1.24662068e+00  1.24675607e+00  1.24676606e+00  1.24676656e+00
  1.24678509e+00  1.24690626e+00  1.24690695e+00  1.25454376e+00
  1.25454391e+00  1.25460530e+00  1.26427519e+00  1.26427519e+00
  1.29205369e+00  1.29205602e+00  1.29205674e+00  1.29211349e+00
  1.29211457e+00  1.29213783e+00  1.29507237e+00  1.29507821e+00
  1.29507836e+00  1.29511182e+00  1.29511224e+00  1.29511276e+00
  1.29511872e+00  1.29513068e+00  1.29513096e+00  1.29514931e+00
  1.29514932e+00  1.29514988e+00  1.33386286e+00  1.33390273e+00
  1.33390303e+00  1.33399034e+00  1.33894858e+00  1.33900181e+00
  1.33900183e+00  1.33910732e+00  1.33910743e+00  1.33914275e+00
  1.33914959e+00  1.33914994e+00  1.33915170e+00  1.33930587e+00
  1.33933833e+00  1.33933853e+00  1.34066802e+00  1.34066805e+00
  1.34072575e+00  1.34072576e+00  1.34075102e+00  1.34089520e+00
  1.34215713e+00  1.34215725e+00  1.34217165e+00  1.34227873e+00
  1.34229886e+00  1.34229903e+00  1.34230285e+00  1.34231271e+00
  1.34231281e+00  1.34238806e+00  1.34238831e+00  1.34241295e+00
  1.41715350e+00  1.41716140e+00  1.41716164e+00  1.41719953e+00
  1.41723066e+00  1.41723084e+00  1.41726939e+00  1.41732452e+00
  1.41732458e+00  1.41746632e+00  1.41752173e+00  1.41752174e+00
  1.41759509e+00  1.41759512e+00  1.41767017e+00  1.41777963e+00
  1.41778015e+00  1.41780353e+00  1.41784152e+00  1.41786618e+00
  1.41786631e+00  1.41799562e+00  1.41801766e+00  1.41801795e+00
  1.43216840e+00  1.43216842e+00  1.43221035e+00  1.43230836e+00
  1.43232223e+00  1.43232225e+00  1.43237726e+00  1.43242181e+00
  1.43242195e+00  1.43247350e+00  1.43247354e+00  1.43265430e+00
  1.43730844e+00  1.43731096e+00  1.43736148e+00  1.48557415e+00
  1.48557417e+00  1.48558477e+00  1.48558479e+00  1.48558655e+00
  1.48562503e+00  1.49389792e+00  1.49389848e+00  1.49400786e+00
  1.49405613e+00  1.49405621e+00  1.49406769e+00  1.49418150e+00
  1.49418162e+00  1.51865556e+00  1.51867321e+00  1.51867338e+00
  1.51867615e+00  1.51868845e+00  1.51868855e+00  1.51875861e+00
  1.51875924e+00  1.51878071e+00  1.51879155e+00  1.51881576e+00
  1.51881676e+00  1.52397783e+00  1.52399704e+00  1.52399719e+00
  1.52419648e+00  1.52420019e+00  1.52420033e+00  1.53582099e+00
  1.53582121e+00  1.53589578e+00  1.53589872e+00  1.53590665e+00
  1.53590686e+00  1.53595951e+00  1.53596049e+00  1.55903940e+00
  1.55903952e+00  1.55904401e+00  1.55904988e+00  1.55905002e+00
  1.55906176e+00  1.55907781e+00  1.55908425e+00  1.55908425e+00
  1.55911498e+00  1.55911556e+00  1.55911558e+00  1.60674417e+00
  1.60674516e+00  1.60674540e+00  1.60685700e+00  1.60685734e+00
  1.60687342e+00  1.60689916e+00  1.60690389e+00  1.60690413e+00
  1.60697069e+00  1.60702306e+00  1.60702329e+00  1.65051721e+00
  1.65067836e+00  1.65067956e+00  1.65085068e+00  1.65343957e+00
  1.65343963e+00  1.65344865e+00  1.66459634e+00  1.66459684e+00
  1.66461194e+00  1.66463289e+00  1.66463290e+00  1.66463706e+00
  1.66464653e+00  1.66464659e+00  1.66468279e+00  1.66469768e+00
  1.66469814e+00  1.66477670e+00  1.81018151e+00  1.81021142e+00
  1.81021166e+00  1.81035189e+00  1.81035242e+00  1.81036021e+00
  1.81036476e+00  1.81036745e+00  1.81036920e+00  1.81051686e+00
  1.81053441e+00  1.81053457e+00  1.90791506e+00  1.90795506e+00
  1.90795558e+00  1.90803046e+00  1.90803156e+00  1.90803783e+00
  1.90803863e+00  1.90808109e+00  1.90815072e+00  1.90816311e+00
  1.90829748e+00  1.90829833e+00  1.92569343e+00  1.92569346e+00
  1.92569996e+00  1.92572447e+00  1.92574330e+00  1.92574351e+00
  2.32613387e+00  2.50143735e+00  2.50152892e+00  2.50152913e+00
  2.50179902e+00  2.50179969e+00  2.50186389e+00  2.50198389e+00
  2.50207949e+00  2.50208026e+00  2.50217077e+00  2.50259793e+00
  2.50259846e+00  2.52844215e+00  2.52852915e+00  2.52852947e+00
  2.52857139e+00  2.52897827e+00  2.52897858e+00  2.60970659e+00
  2.61016320e+00  2.61016336e+00  2.61055678e+00  2.76744746e+00
  2.76748784e+00  2.76748789e+00  2.76753040e+00  2.76753040e+00
  2.76760755e+00  2.76767742e+00  2.76784920e+00  2.76784923e+00
  2.76811586e+00  2.76811591e+00  2.76832159e+00  2.78418496e+00
  2.78448960e+00  2.78449014e+00  2.78501816e+00  2.78501816e+00
  2.78522798e+00  2.79804753e+00  2.79813207e+00  2.79813236e+00
  2.79819791e+00  2.79867466e+00  2.79867495e+00  2.85519859e+00
  2.88455453e+00  2.88463638e+00  2.88463655e+00  2.88497630e+00
  2.88497657e+00  2.88500986e+00  2.88519837e+00  2.88519921e+00
  2.88522579e+00  2.88527253e+00  2.88571796e+00  2.88571875e+00
  3.08307068e+00  3.08347297e+00  3.08347541e+00  3.08383710e+00]
nelec by numeric integration = 896.0700592527273
    CPU time for vxc   2249.09 sec, wall time     35.15 sec
    CPU time for sr jk   5951.30 sec, wall time     64.07 sec
    CPU time for vj and vk   5951.56 sec, wall time     64.08 sec
E1 = -19440.83985048409  Ecoul = 5547.493902744427  Exc = -1329.5130065426324
cycle= 1 E= -18514.9547771315  delta_E= 14.1  |g|=  0.6  |ddm|= 17.8
    CPU time for cycle= 1   8225.46 sec, wall time     99.60 sec
  HOMO = 0.280390443359225  LUMO = 0.3073963451393
  mo_energy =
[-6.50262782e+01 -6.50248762e+01 -6.50248762e+01 -6.50248603e+01
 -6.50233637e+01 -6.50233435e+01 -6.50233435e+01 -6.50229262e+01
 -6.50229262e+01 -6.50229107e+01 -6.50210079e+01 -6.50210076e+01
 -6.50209924e+01 -6.50199271e+01 -6.50199269e+01 -6.50199210e+01
 -6.50199129e+01 -6.50199029e+01 -6.50199027e+01 -6.50193649e+01
 -6.50193649e+01 -6.50193595e+01 -6.50193533e+01 -6.50193426e+01
 -6.50193425e+01 -6.50169159e+01 -6.50169157e+01 -6.50169014e+01
 -6.50164848e+01 -6.50164848e+01 -6.50164786e+01 -6.50164733e+01
 -6.50164620e+01 -6.50164620e+01 -6.50159270e+01 -6.50159080e+01
 -6.50159080e+01 -6.50157545e+01 -6.50142048e+01 -6.50141853e+01
 -6.50141853e+01 -6.50129621e+01 -6.50129619e+01 -6.50129473e+01
 -6.50110302e+01 -6.50110104e+01 -6.50110104e+01 -6.50101645e+01
 -6.50101643e+01 -6.50101588e+01 -6.50101507e+01 -6.50101410e+01
 -6.50101408e+01 -6.50090460e+01 -6.50090459e+01 -6.50090311e+01
 -6.50078084e+01 -6.50067239e+01 -6.50067237e+01 -6.50067079e+01
 -6.50055753e+01 -6.50055753e+01 -6.50055614e+01 -6.50043548e+01
 -4.64441234e+00 -4.64312339e+00 -4.64312337e+00 -4.64311516e+00
 -4.64152846e+00 -4.64151808e+00 -4.64151807e+00 -4.64121124e+00
 -4.64121124e+00 -4.64120636e+00 -4.63976940e+00 -4.63976932e+00
 -4.63976094e+00 -4.63871131e+00 -4.63871122e+00 -4.63870638e+00
 -4.63870478e+00 -4.63870005e+00 -4.63869996e+00 -4.63812448e+00
 -4.63812445e+00 -4.63812021e+00 -4.63811826e+00 -4.63811297e+00
 -4.63811294e+00 -4.63589136e+00 -4.63589127e+00 -4.63589079e+00
 -4.63553603e+00 -4.63538928e+00 -4.63538927e+00 -4.63538520e+00
 -4.63538396e+00 -4.63537922e+00 -4.63537920e+00 -4.63479352e+00
 -4.63478304e+00 -4.63478303e+00 -4.63401767e+00 -4.63400720e+00
 -4.63400719e+00 -4.63284864e+00 -4.63284856e+00 -4.63284235e+00
 -4.63105327e+00 -4.63104283e+00 -4.63104282e+00 -4.63022035e+00
 -4.63022027e+00 -4.63021614e+00 -4.63021295e+00 -4.63020817e+00
 -4.63020809e+00 -4.62916678e+00 -4.62916675e+00 -4.62916129e+00
 -4.62807073e+00 -4.62705421e+00 -4.62705412e+00 -4.62704669e+00
 -4.62595304e+00 -4.62595302e+00 -4.62594812e+00 -4.62478281e+00
 -3.06038131e+00 -3.06038130e+00 -3.06036580e+00 -3.05909064e+00
 -3.05909062e+00 -3.05908312e+00 -3.05904715e+00 -3.05903057e+00
 -3.05903053e+00 -3.05898320e+00 -3.05893948e+00 -3.05893948e+00
 -3.05756984e+00 -3.05756983e+00 -3.05756953e+00 -3.05748117e+00
 -3.05748117e+00 -3.05747483e+00 -3.05743587e+00 -3.05743587e+00
 -3.05743400e+00 -3.05718602e+00 -3.05718601e+00 -3.05717176e+00
 -3.05716335e+00 -3.05712663e+00 -3.05712662e+00 -3.05697062e+00
 -3.05697060e+00 -3.05695270e+00 -3.05567434e+00 -3.05567425e+00
 -3.05565060e+00 -3.05559527e+00 -3.05559520e+00 -3.05556926e+00
 -3.05555853e+00 -3.05555497e+00 -3.05555489e+00 -3.05469912e+00
 -3.05469330e+00 -3.05469322e+00 -3.05469083e+00 -3.05469074e+00
 -3.05467847e+00 -3.05461417e+00 -3.05461410e+00 -3.05461193e+00
 -3.05459513e+00 -3.05459410e+00 -3.05459403e+00 -3.05453546e+00
 -3.05453484e+00 -3.05453475e+00 -3.05453357e+00 -3.05452953e+00
 -3.05452944e+00 -3.05403626e+00 -3.05403621e+00 -3.05403363e+00
 -3.05401869e+00 -3.05401865e+00 -3.05401465e+00 -3.05399666e+00
 -3.05399131e+00 -3.05399129e+00 -3.05398247e+00 -3.05397960e+00
 -3.05397958e+00 -3.05387567e+00 -3.05387567e+00 -3.05386985e+00
 -3.05386924e+00 -3.05386127e+00 -3.05386127e+00 -3.05191532e+00
 -3.05191524e+00 -3.05181397e+00 -3.05172459e+00 -3.05172449e+00
 -3.05171729e+00 -3.05170243e+00 -3.05170233e+00 -3.05169736e+00
 -3.05137679e+00 -3.05136359e+00 -3.05136358e+00 -3.05131567e+00
 -3.05131567e+00 -3.05131392e+00 -3.05130551e+00 -3.05130221e+00
 -3.05130219e+00 -3.05129706e+00 -3.05129706e+00 -3.05129278e+00
 -3.05124018e+00 -3.05120191e+00 -3.05120191e+00 -3.05119465e+00
 -3.05119097e+00 -3.05119095e+00 -3.05118517e+00 -3.05118517e+00
 -3.05118053e+00 -3.05070660e+00 -3.05070460e+00 -3.05070459e+00
 -3.05054769e+00 -3.05054768e+00 -3.05054565e+00 -3.05053058e+00
 -3.05052700e+00 -3.05052700e+00 -3.04983728e+00 -3.04982956e+00
 -3.04982956e+00 -3.04977883e+00 -3.04977883e+00 -3.04977222e+00
 -3.04977139e+00 -3.04977137e+00 -3.04977049e+00 -3.04866889e+00
 -3.04866880e+00 -3.04864743e+00 -3.04861625e+00 -3.04860320e+00
 -3.04860313e+00 -3.04858423e+00 -3.04858414e+00 -3.04858405e+00
 -3.04693798e+00 -3.04693798e+00 -3.04693663e+00 -3.04685992e+00
 -3.04685992e+00 -3.04685669e+00 -3.04679093e+00 -3.04678706e+00
 -3.04678705e+00 -3.04602547e+00 -3.04602541e+00 -3.04602370e+00
 -3.04601693e+00 -3.04600754e+00 -3.04600747e+00 -3.04596471e+00
 -3.04596468e+00 -3.04595989e+00 -3.04595985e+00 -3.04595487e+00
 -3.04595245e+00 -3.04592471e+00 -3.04592467e+00 -3.04591856e+00
 -3.04590788e+00 -3.04589019e+00 -3.04589016e+00 -3.04501029e+00
 -3.04498904e+00 -3.04498900e+00 -3.04495265e+00 -3.04495262e+00
 -3.04493556e+00 -3.04489942e+00 -3.04489940e+00 -3.04488484e+00
 -3.04387075e+00 -3.04379861e+00 -3.04379860e+00 -3.04286997e+00
 -3.04286988e+00 -3.04286921e+00 -3.04278082e+00 -3.04278072e+00
 -3.04276516e+00 -3.04276507e+00 -3.04275732e+00 -3.04274461e+00
 -3.04178167e+00 -3.04178164e+00 -3.04172234e+00 -3.04167075e+00
 -3.04165842e+00 -3.04165842e+00 -3.04164504e+00 -3.04164200e+00
 -3.04164197e+00 -3.04048377e+00 -3.04046172e+00 -3.04046171e+00
 -1.61305244e-01 -1.22104769e-01 -1.22104645e-01 -1.21220458e-01
 -1.21220327e-01 -1.21051726e-01 -1.20997004e-01 -8.67217437e-02
 -8.67216250e-02 -8.67014898e-02 -8.61354685e-02 -8.61353727e-02
 -8.60678767e-02 -8.57139949e-02 -8.57136669e-02 -8.54769143e-02
 -8.48826353e-02 -8.48824814e-02 -8.46188685e-02 -7.37393272e-02
 -7.34887732e-02 -7.34886080e-02 -7.32274387e-02 -1.04565736e-02
 -9.98651136e-03 -9.98649803e-03 -8.75421644e-03 -8.75387233e-03
 -7.87896550e-03 -2.89751257e-03 -2.20950308e-03 -2.20931347e-03
 -1.79244011e-03 -1.73084286e-03 -1.73074314e-03 -1.03667876e-03
 -9.25847356e-04 -9.25720364e-04 -4.76356893e-04 -4.76332747e-04
 -1.08746793e-04  2.08472489e-02  2.10247598e-02  2.10248394e-02
  2.11321852e-02  7.72381922e-02  7.72384011e-02  7.74469610e-02
  7.75008739e-02  7.75012117e-02  7.76549216e-02  7.76688948e-02
  7.76690899e-02  7.78486450e-02  7.81176743e-02  7.81179559e-02
  7.82303116e-02  1.33500678e-01  1.33500695e-01  1.33804104e-01
  1.33844018e-01  1.33844096e-01  1.33877925e-01  1.34036724e-01
  1.34247109e-01  1.34247179e-01  1.34428674e-01  1.34428690e-01
  1.34585532e-01  1.38861803e-01  1.38861886e-01  1.39165258e-01
  1.39437562e-01  1.39437567e-01  1.39732463e-01  1.39753419e-01
  1.40441692e-01  1.40441727e-01  1.40602381e-01  1.40602469e-01
  1.41039559e-01  1.50695107e-01  1.50695146e-01  1.50757946e-01
  1.50836937e-01  1.50836969e-01  1.51203980e-01  1.71979705e-01
  1.71980019e-01  1.72167227e-01  1.72208728e-01  1.72397126e-01
  1.72397187e-01  2.07685893e-01  2.07970539e-01  2.07970610e-01
  2.08067679e-01  2.08067926e-01  2.08404921e-01  2.08460847e-01
  2.08460863e-01  2.08578162e-01  2.08753217e-01  2.08911562e-01
  2.08911909e-01  2.27073010e-01  2.27073036e-01  2.27643350e-01
  2.28248981e-01  2.28249334e-01  2.28334210e-01  2.28658478e-01
  2.28874456e-01  2.28874673e-01  2.29785509e-01  2.29935224e-01
  2.29935596e-01  2.34939253e-01  2.34939623e-01  2.35187856e-01
  2.35188345e-01  2.35206919e-01  2.35242529e-01  2.35360981e-01
  2.35361069e-01  2.80323079e-01  2.80389825e-01  2.80390443e-01
  3.07396345e-01  3.07521817e-01  3.07522410e-01  3.07772768e-01
  3.07772772e-01  3.07886519e-01  3.22164896e-01  3.22164965e-01
  3.22196170e-01  3.22533666e-01  3.22533738e-01  3.22798011e-01
  3.38835545e-01  3.39214232e-01  3.39214367e-01  3.39639958e-01
  3.72249692e-01  3.72249701e-01  3.72612676e-01  3.72688772e-01
  3.72780807e-01  3.72781062e-01  3.73007649e-01  3.73007771e-01
  3.73120649e-01  3.73372308e-01  3.73372672e-01  3.73541468e-01
  3.75356751e-01  3.75357117e-01  3.75379921e-01  4.04738519e-01
  4.07193543e-01  4.07193667e-01  4.07618459e-01  4.07618581e-01
  4.07636697e-01  4.08476762e-01  4.08477336e-01  4.08638099e-01
  4.08729125e-01  4.08729553e-01  4.08753772e-01  4.08930271e-01
  4.08930919e-01  4.09522109e-01  4.43462448e-01  4.43588683e-01
  4.43588686e-01  4.43659128e-01  4.43659637e-01  4.43784299e-01
  4.43883552e-01  4.43883560e-01  4.43907781e-01  4.43980500e-01
  4.43980592e-01  4.44026612e-01  4.58221332e-01  4.58605009e-01
  4.58605066e-01  4.58910130e-01  4.59146333e-01  4.59146583e-01
  4.59183618e-01  4.59227209e-01  4.59227500e-01  4.59280084e-01
  4.59320337e-01  4.59320379e-01  4.69345906e-01  4.69346073e-01
  4.69430709e-01  4.69458089e-01  4.69472245e-01  4.69472333e-01
  4.69575074e-01  4.69575144e-01  4.69594075e-01  4.69651174e-01
  4.69786206e-01  4.69786260e-01  4.79258174e-01  4.79258405e-01
  4.79348232e-01  4.79632950e-01  4.79636595e-01  4.79636653e-01
  4.79838763e-01  4.79840698e-01  4.79840801e-01  4.80079805e-01
  4.80079857e-01  4.80455800e-01  4.97415130e-01  4.97415196e-01
  4.97424323e-01  4.97435982e-01  4.97518406e-01  4.97518449e-01
  4.97871717e-01  4.97871816e-01  4.97961496e-01  4.98004004e-01
  4.98029058e-01  4.98029211e-01  5.11227732e-01  5.11227788e-01
  5.11616188e-01  5.11664448e-01  5.11664456e-01  5.11725991e-01
  5.11948250e-01  5.11948386e-01  5.12020882e-01  5.12192225e-01
  5.12192382e-01  5.12293340e-01  5.73187705e-01  5.73534563e-01
  5.73535142e-01  5.73870036e-01  5.75787930e-01  6.03306116e-01
  6.03306199e-01  6.03584242e-01  6.03853037e-01  6.03853108e-01
  6.03907516e-01  6.04044162e-01  6.04073599e-01  6.04073613e-01
  6.04512981e-01  6.04602236e-01  6.04602340e-01  6.07571987e-01
  6.07738526e-01  6.07738624e-01  6.07851207e-01  6.07851303e-01
  6.07934241e-01  6.22767668e-01  6.22767671e-01  6.55807254e-01
  6.55807809e-01  6.56060462e-01  6.56073718e-01  6.56327774e-01
  6.56327798e-01  6.66030202e-01  6.66030337e-01  6.66089079e-01
  6.66210738e-01  6.66210941e-01  6.66227763e-01  6.66254514e-01
  6.66255551e-01  6.66255552e-01  6.66377098e-01  6.66377158e-01
  6.66428464e-01  6.76762237e-01  6.77390175e-01  6.77390409e-01
  6.77757566e-01  6.77846006e-01  6.77846244e-01  6.88846554e-01
  6.88846778e-01  6.88966545e-01  6.89055869e-01  6.89156123e-01
  6.89156211e-01  6.89561638e-01  6.89603839e-01  6.89603850e-01
  6.89697618e-01  6.89697913e-01  6.89783192e-01  7.11361724e-01
  7.11361768e-01  7.11793785e-01  7.11793831e-01  7.11889184e-01
  7.12147013e-01  7.17542296e-01  7.17542991e-01  7.17850651e-01
  7.17880822e-01  7.18187568e-01  7.18187707e-01  7.23144151e-01
  7.23144482e-01  7.23411628e-01  7.23423470e-01  7.23423520e-01
  7.23424024e-01  7.23664467e-01  7.23664741e-01  7.30624912e-01
  7.30674218e-01  7.30674572e-01  7.30677959e-01  7.63422244e-01
  7.63668757e-01  7.63668775e-01  7.63934317e-01  7.82821573e-01
  7.82943081e-01  7.82943097e-01  7.83094835e-01  7.83094976e-01
  7.83199865e-01  7.83293856e-01  7.83293908e-01  7.83477442e-01
  7.83545889e-01  7.83545914e-01  7.83800155e-01  7.83800233e-01
  7.83861044e-01  7.84047096e-01  7.84210652e-01  7.84210740e-01
  7.84470977e-01  7.96700309e-01  7.96700801e-01  7.96926572e-01
  7.96951849e-01  7.96951871e-01  7.96963485e-01  7.97192659e-01
  7.97193068e-01  8.24001431e-01  8.24540160e-01  8.24540331e-01
  8.24737587e-01  8.24737659e-01  8.24840160e-01  8.25128603e-01
  8.25128975e-01  8.25159887e-01  8.25517319e-01  8.25580573e-01
  8.25580648e-01  8.27939809e-01  8.27940054e-01  8.28197980e-01
  8.28297622e-01  8.28297820e-01  8.28495311e-01  8.28620356e-01
  8.28620583e-01  8.28672175e-01  8.28761048e-01  8.28761082e-01
  8.28891744e-01  8.33377387e-01  8.33587981e-01  8.33588194e-01
  8.34026715e-01  8.34026718e-01  8.34341215e-01  8.34452536e-01
  8.34551406e-01  8.34551508e-01  8.34661862e-01  8.34662006e-01
  8.34668189e-01  8.38228495e-01  8.38665808e-01  8.38665932e-01
  8.39202221e-01  8.39202342e-01  8.39206076e-01  8.44292109e-01
  8.44360353e-01  8.44360382e-01  8.44405589e-01  8.44418541e-01
  8.44418651e-01  8.44647029e-01  8.93037053e-01  8.93037171e-01
  8.93095883e-01  8.93451541e-01  8.93522605e-01  8.93522688e-01
  8.93715499e-01  8.93760542e-01  8.93761037e-01  8.93864295e-01
  8.93864733e-01  8.93918372e-01  9.43587140e-01  9.43587990e-01
  9.43617045e-01  9.52848672e-01  9.52848824e-01  9.52905052e-01
  9.53003425e-01  9.53038081e-01  9.53038091e-01  9.53239245e-01
  9.53239296e-01  9.53269752e-01  9.53319021e-01  9.53319110e-01
  9.53626944e-01  9.84891684e-01  9.85188105e-01  9.85188137e-01
  9.85378557e-01  9.85378890e-01  9.85393972e-01  9.85547677e-01
  9.85643256e-01  9.85644702e-01  9.85645268e-01  9.85813512e-01
  9.85813774e-01  9.86683091e-01  9.86683248e-01  9.86891644e-01
  9.86945734e-01  9.86989724e-01  9.86989749e-01  9.87058657e-01
  9.87079896e-01  9.87079994e-01  9.87135248e-01  9.87136706e-01
  9.87137021e-01  1.04345496e+00  1.04367064e+00  1.04367075e+00
  1.04387272e+00  1.04700387e+00  1.04725156e+00  1.04725157e+00
  1.04755449e+00  1.04755468e+00  1.04765204e+00  1.04765207e+00
  1.04776895e+00  1.04781604e+00  1.04785296e+00  1.04792106e+00
  1.04792122e+00  1.04826519e+00  1.04841022e+00  1.04841026e+00
  1.04857390e+00  1.04857427e+00  1.04861400e+00  1.04894293e+00
  1.04895160e+00  1.04895163e+00  1.04904643e+00  1.04904652e+00
  1.04905872e+00  1.04994125e+00  1.04994137e+00  1.04996785e+00
  1.05005115e+00  1.05005122e+00  1.05017263e+00  1.05042913e+00
  1.05042917e+00  1.05051898e+00  1.05057388e+00  1.05065977e+00
  1.05065986e+00  1.05231976e+00  1.05243467e+00  1.05243475e+00
  1.05260111e+00  1.05260119e+00  1.05261152e+00  1.05283531e+00
  1.05283541e+00  1.05294770e+00  1.05308806e+00  1.05319670e+00
  1.05319675e+00  1.06176242e+00  1.06181659e+00  1.06181676e+00
  1.06191813e+00  1.06191814e+00  1.06194101e+00  1.06280959e+00
  1.06298017e+00  1.06298036e+00  1.06317708e+00  1.08035744e+00
  1.08044999e+00  1.08046058e+00  1.08046088e+00  1.08067202e+00
  1.08067233e+00  1.08894131e+00  1.08907755e+00  1.08907831e+00
  1.08926467e+00  1.08926467e+00  1.08928165e+00  1.08938535e+00
  1.08938537e+00  1.08940438e+00  1.08946469e+00  1.08946543e+00
  1.08948333e+00  1.10598738e+00  1.10628098e+00  1.10628139e+00
  1.10672720e+00  1.10680776e+00  1.10680814e+00  1.12203108e+00
  1.12203128e+00  1.12232234e+00  1.12237170e+00  1.12243594e+00
  1.12260326e+00  1.12260346e+00  1.12273246e+00  1.12273246e+00
  1.12286050e+00  1.12286051e+00  1.12309871e+00  1.14875117e+00
  1.14875137e+00  1.14875491e+00  1.14930648e+00  1.14930668e+00
  1.14937208e+00  1.15398913e+00  1.15401958e+00  1.15401971e+00
  1.15410616e+00  1.15410626e+00  1.15416294e+00  1.16033888e+00
  1.16046966e+00  1.16046993e+00  1.16066007e+00  1.16066007e+00
  1.16073136e+00  1.16073168e+00  1.16073783e+00  1.16082779e+00
  1.16108471e+00  1.16108474e+00  1.16116814e+00  1.18452498e+00
  1.18452531e+00  1.18464260e+00  1.18466691e+00  1.18478563e+00
  1.18478572e+00  1.19363893e+00  1.19363934e+00  1.19391945e+00
  1.19393635e+00  1.19393678e+00  1.19396399e+00  1.19429177e+00
  1.19429201e+00  1.24888569e+00  1.24888736e+00  1.24934924e+00
  1.24936111e+00  1.24979489e+00  1.24979491e+00  1.25432980e+00
  1.25433038e+00  1.25458944e+00  1.25460761e+00  1.25460781e+00
  1.25469591e+00  1.25490304e+00  1.25490340e+00  1.25528929e+00
  1.25528933e+00  1.25540321e+00  1.25544752e+00  1.25544781e+00
  1.25546208e+00  1.25551343e+00  1.25556758e+00  1.25556760e+00
  1.25564544e+00  1.25581971e+00  1.25582008e+00  1.26090099e+00
  1.26096185e+00  1.26096197e+00  1.27604693e+00  1.27604694e+00
  1.30174162e+00  1.30177922e+00  1.30177935e+00  1.30195196e+00
  1.30195197e+00  1.30216038e+00  1.30216255e+00  1.30217068e+00
  1.30217901e+00  1.30217944e+00  1.30221873e+00  1.30221891e+00
  1.30467356e+00  1.30485631e+00  1.30485636e+00  1.30515341e+00
  1.30515366e+00  1.30529092e+00  1.34191546e+00  1.34208737e+00
  1.34208756e+00  1.34256410e+00  1.34288472e+00  1.34288478e+00
  1.34294960e+00  1.34301107e+00  1.34301120e+00  1.34327539e+00
  1.34327547e+00  1.34333953e+00  1.34431734e+00  1.34459653e+00
  1.34459679e+00  1.34489582e+00  1.34956437e+00  1.34956445e+00
  1.35005720e+00  1.35007698e+00  1.35007706e+00  1.35134373e+00
  1.35209219e+00  1.35248544e+00  1.35248586e+00  1.35258626e+00
  1.35282788e+00  1.35285498e+00  1.35285519e+00  1.35437568e+00
  1.35437588e+00  1.35439409e+00  1.35483190e+00  1.35483208e+00
  1.42552786e+00  1.42552808e+00  1.42565769e+00  1.42608783e+00
  1.42608784e+00  1.42617497e+00  1.42624528e+00  1.42632585e+00
  1.42632612e+00  1.42672652e+00  1.42698366e+00  1.42698369e+00
  1.42824659e+00  1.42824660e+00  1.42849086e+00  1.42904860e+00
  1.42904872e+00  1.42920367e+00  1.42924359e+00  1.42924375e+00
  1.42926794e+00  1.42957006e+00  1.42957020e+00  1.42971953e+00
  1.43524693e+00  1.43558719e+00  1.43558720e+00  1.43585155e+00
  1.43585169e+00  1.43587528e+00  1.43597635e+00  1.43597637e+00
  1.43604747e+00  1.43626950e+00  1.43641012e+00  1.43641013e+00
  1.44274861e+00  1.44277653e+00  1.44277894e+00  1.48915445e+00
  1.48932731e+00  1.48934176e+00  1.48934179e+00  1.48952185e+00
  1.48952188e+00  1.49787270e+00  1.49787294e+00  1.49806790e+00
  1.49806806e+00  1.49808395e+00  1.49809944e+00  1.49831838e+00
  1.49831876e+00  1.52692083e+00  1.52692187e+00  1.52699800e+00
  1.52710016e+00  1.52717364e+00  1.52717427e+00  1.52733520e+00
  1.52738440e+00  1.52738442e+00  1.52748539e+00  1.52748565e+00
  1.52755443e+00  1.53371986e+00  1.53372001e+00  1.53373589e+00
  1.53416288e+00  1.53416299e+00  1.53438434e+00  1.54615141e+00
  1.54615272e+00  1.54644676e+00  1.54647245e+00  1.54647291e+00
  1.54648743e+00  1.54678487e+00  1.54678508e+00  1.56552936e+00
  1.56560240e+00  1.56560245e+00  1.56568233e+00  1.56568236e+00
  1.56573468e+00  1.56576034e+00  1.56579487e+00  1.56579491e+00
  1.56585078e+00  1.56585087e+00  1.56585831e+00  1.61350933e+00
  1.61350941e+00  1.61351510e+00  1.61382053e+00  1.61383713e+00
  1.61383733e+00  1.61385178e+00  1.61385233e+00  1.61385316e+00
  1.61418922e+00  1.61418953e+00  1.61419142e+00  1.65458798e+00
  1.65485546e+00  1.65485664e+00  1.65516081e+00  1.66314233e+00
  1.66314241e+00  1.66314251e+00  1.67227569e+00  1.67255253e+00
  1.67255313e+00  1.67260450e+00  1.67269904e+00  1.67276492e+00
  1.67276511e+00  1.67289023e+00  1.67289039e+00  1.67294755e+00
  1.67294811e+00  1.67296073e+00  1.81497271e+00  1.81497285e+00
  1.81501378e+00  1.81526168e+00  1.81526520e+00  1.81526705e+00
  1.81533648e+00  1.81535150e+00  1.81535215e+00  1.81557364e+00
  1.81557394e+00  1.81569505e+00  1.91162561e+00  1.91162647e+00
  1.91190485e+00  1.91195187e+00  1.91207800e+00  1.91210329e+00
  1.91210409e+00  1.91236950e+00  1.91236959e+00  1.91239949e+00
  1.91240000e+00  1.91256774e+00  1.93195104e+00  1.93195124e+00
  1.93207841e+00  1.93210069e+00  1.93222880e+00  1.93222887e+00
  2.32140346e+00  2.49541302e+00  2.49541355e+00  2.49610010e+00
  2.49642500e+00  2.49659693e+00  2.49659776e+00  2.49675826e+00
  2.49676186e+00  2.49676249e+00  2.49778148e+00  2.49778170e+00
  2.49790162e+00  2.52380990e+00  2.52381024e+00  2.52506849e+00
  2.52506884e+00  2.52522927e+00  2.52547475e+00  2.60473451e+00
  2.60546040e+00  2.60546061e+00  2.60628268e+00  2.76149518e+00
  2.76159054e+00  2.76159058e+00  2.76169066e+00  2.76169075e+00
  2.76177553e+00  2.76286234e+00  2.76297226e+00  2.76297235e+00
  2.76309004e+00  2.76311542e+00  2.76311543e+00  2.77946948e+00
  2.77962387e+00  2.77962400e+00  2.78012635e+00  2.78012683e+00
  2.78048844e+00  2.79202789e+00  2.79202814e+00  2.79253358e+00
  2.79295756e+00  2.79295779e+00  2.79313717e+00  2.84959747e+00
  2.87843567e+00  2.87843644e+00  2.87924649e+00  2.87942178e+00
  2.87942260e+00  2.87971713e+00  2.87993849e+00  2.88002847e+00
  2.88002871e+00  2.88053901e+00  2.88053922e+00  2.88070244e+00
  3.07716342e+00  3.07784677e+00  3.07784918e+00  3.07858943e+00]
nelec by numeric integration = 896.0722997231989
    CPU time for vxc   2462.60 sec, wall time     38.48 sec
    CPU time for sr jk   5948.92 sec, wall time     64.27 sec
    CPU time for vj and vk   5949.03 sec, wall time     64.27 sec
E1 = -19449.277666466714  Ecoul = 5557.271759642126  Exc = -1330.8735155983925
cycle= 2 E= -18514.9752452722  delta_E= -0.0205  |g|= 0.261  |ddm|= 2.44
    CPU time for cycle= 2   8453.82 sec, wall time    103.74 sec
  HOMO = 0.280637037430536  LUMO = 0.3047108670796
  mo_energy =
[-6.50306384e+01 -6.50243074e+01 -6.50243073e+01 -6.50242919e+01
 -6.50185539e+01 -6.50185538e+01 -6.50185389e+01 -6.50135981e+01
 -6.50130060e+01 -6.50130059e+01 -6.50129906e+01 -6.50074556e+01
 -6.50074555e+01 -6.50074498e+01 -6.50074427e+01 -6.50074323e+01
 -6.50074323e+01 -6.50024899e+01 -6.50024701e+01 -6.50024701e+01
 -6.50008969e+01 -6.50008773e+01 -6.50008773e+01 -6.49979139e+01
 -6.49979139e+01 -6.49978983e+01 -6.49963626e+01 -6.49963625e+01
 -6.49963571e+01 -6.49963494e+01 -6.49963393e+01 -6.49963392e+01
 -6.49923936e+01 -6.49923736e+01 -6.49923736e+01 -6.49916219e+01
 -6.49916218e+01 -6.49916065e+01 -6.49861065e+01 -6.49861064e+01
 -6.49861007e+01 -6.49860935e+01 -6.49860832e+01 -6.49860830e+01
 -6.49842883e+01 -6.49819906e+01 -6.49819905e+01 -6.49819848e+01
 -6.49819777e+01 -6.49819674e+01 -6.49819673e+01 -6.49778325e+01
 -6.49778128e+01 -6.49778128e+01 -6.49760196e+01 -6.49760196e+01
 -6.49760053e+01 -6.49754949e+01 -6.49754949e+01 -6.49754785e+01
 -6.49673614e+01 -6.49673613e+01 -6.49673463e+01 -6.49618868e+01
 -4.66226391e+00 -4.65601334e+00 -4.65601324e+00 -4.65600647e+00
 -4.65032941e+00 -4.65032928e+00 -4.65032312e+00 -4.64546174e+00
 -4.64514995e+00 -4.64514983e+00 -4.64514297e+00 -4.63967154e+00
 -4.63967144e+00 -4.63966706e+00 -4.63966539e+00 -4.63966062e+00
 -4.63966052e+00 -4.63476762e+00 -4.63475754e+00 -4.63475751e+00
 -4.63398741e+00 -4.63397736e+00 -4.63397735e+00 -4.63050619e+00
 -4.63050611e+00 -4.63049984e+00 -4.62942410e+00 -4.62942402e+00
 -4.62942007e+00 -4.62941637e+00 -4.62941220e+00 -4.62941212e+00
 -4.62506267e+00 -4.62505257e+00 -4.62505253e+00 -4.62468025e+00
 -4.62468013e+00 -4.62467412e+00 -4.61957044e+00 -4.61957033e+00
 -4.61956592e+00 -4.61956422e+00 -4.61955949e+00 -4.61955938e+00
 -4.61717129e+00 -4.61545865e+00 -4.61545856e+00 -4.61545422e+00
 -4.61545265e+00 -4.61544776e+00 -4.61544767e+00 -4.61183392e+00
 -4.61182384e+00 -4.61182384e+00 -4.60957810e+00 -4.60957376e+00
 -4.60957369e+00 -4.60934916e+00 -4.60934911e+00 -4.60933240e+00
 -4.60146440e+00 -4.60146432e+00 -4.60145858e+00 -4.59615281e+00
 -3.07716202e+00 -3.07710505e+00 -3.07710504e+00 -3.07092417e+00
 -3.07090935e+00 -3.07090926e+00 -3.07088532e+00 -3.07088525e+00
 -3.07088099e+00 -3.07077470e+00 -3.07076952e+00 -3.07076944e+00
 -3.06527143e+00 -3.06527131e+00 -3.06523949e+00 -3.06516993e+00
 -3.06515996e+00 -3.06515984e+00 -3.06508610e+00 -3.06508593e+00
 -3.06508589e+00 -3.06034833e+00 -3.06034832e+00 -3.06019322e+00
 -3.06004395e+00 -3.06003959e+00 -3.06003947e+00 -3.05998956e+00
 -3.05998943e+00 -3.05995915e+00 -3.05984831e+00 -3.05984820e+00
 -3.05983899e+00 -3.05458334e+00 -3.05457584e+00 -3.05457577e+00
 -3.05455710e+00 -3.05455703e+00 -3.05455690e+00 -3.05450629e+00
 -3.05450627e+00 -3.05450258e+00 -3.05450208e+00 -3.05450206e+00
 -3.05449232e+00 -3.05437664e+00 -3.05437535e+00 -3.05437527e+00
 -3.05436977e+00 -3.05436492e+00 -3.05436483e+00 -3.04968844e+00
 -3.04967932e+00 -3.04967930e+00 -3.04960679e+00 -3.04960677e+00
 -3.04960006e+00 -3.04945944e+00 -3.04945941e+00 -3.04945790e+00
 -3.04884988e+00 -3.04884945e+00 -3.04884943e+00 -3.04870436e+00
 -3.04870434e+00 -3.04870260e+00 -3.04858592e+00 -3.04858553e+00
 -3.04858552e+00 -3.04539423e+00 -3.04539416e+00 -3.04539253e+00
 -3.04538321e+00 -3.04536374e+00 -3.04536368e+00 -3.04521129e+00
 -3.04521122e+00 -3.04520437e+00 -3.04430347e+00 -3.04430346e+00
 -3.04428993e+00 -3.04428756e+00 -3.04428754e+00 -3.04428713e+00
 -3.04411847e+00 -3.04411237e+00 -3.04411233e+00 -3.04409604e+00
 -3.04409523e+00 -3.04409519e+00 -3.04405578e+00 -3.04404983e+00
 -3.04404978e+00 -3.04402872e+00 -3.04402777e+00 -3.04402772e+00
 -3.03991105e+00 -3.03991102e+00 -3.03990854e+00 -3.03987809e+00
 -3.03987805e+00 -3.03987220e+00 -3.03973628e+00 -3.03972841e+00
 -3.03972837e+00 -3.03958813e+00 -3.03958801e+00 -3.03957037e+00
 -3.03942207e+00 -3.03940320e+00 -3.03940308e+00 -3.03933152e+00
 -3.03933139e+00 -3.03932864e+00 -3.03442263e+00 -3.03441041e+00
 -3.03441030e+00 -3.03440921e+00 -3.03440910e+00 -3.03440759e+00
 -3.03429630e+00 -3.03429363e+00 -3.03429352e+00 -3.03428342e+00
 -3.03428331e+00 -3.03428258e+00 -3.03418825e+00 -3.03418820e+00
 -3.03417744e+00 -3.03417298e+00 -3.03417292e+00 -3.03417094e+00
 -3.03205141e+00 -3.03186542e+00 -3.03186542e+00 -3.03030185e+00
 -3.03030179e+00 -3.03030171e+00 -3.03029557e+00 -3.03028739e+00
 -3.03028732e+00 -3.03014867e+00 -3.03014863e+00 -3.03013756e+00
 -3.03013563e+00 -3.03013559e+00 -3.03012870e+00 -3.03009033e+00
 -3.03007836e+00 -3.03007828e+00 -3.03007151e+00 -3.03007143e+00
 -3.03007063e+00 -3.02661954e+00 -3.02661434e+00 -3.02661434e+00
 -3.02654980e+00 -3.02654980e+00 -3.02654810e+00 -3.02639112e+00
 -3.02639111e+00 -3.02638762e+00 -3.02456549e+00 -3.02452942e+00
 -3.02452941e+00 -3.02443254e+00 -3.02441035e+00 -3.02441034e+00
 -3.02424287e+00 -3.02424280e+00 -3.02421802e+00 -3.02405406e+00
 -3.02405403e+00 -3.02403270e+00 -3.02395703e+00 -3.02395700e+00
 -3.02385811e+00 -3.02384622e+00 -3.02381785e+00 -3.02381782e+00
 -3.01623876e+00 -3.01623867e+00 -3.01622354e+00 -3.01613516e+00
 -3.01611900e+00 -3.01611894e+00 -3.01607696e+00 -3.01607688e+00
 -3.01607016e+00 -3.01082494e+00 -3.01082494e+00 -3.01078954e+00
 -1.66477114e-01 -1.26419902e-01 -1.26068565e-01 -1.26068430e-01
 -1.24942994e-01 -1.22542697e-01 -1.22542567e-01 -9.37551193e-02
 -9.37549447e-02 -9.31893036e-02 -9.12554637e-02 -8.67159016e-02
 -8.67158796e-02 -8.59258943e-02 -8.54920339e-02 -8.54917620e-02
 -8.39198287e-02 -8.32229076e-02 -8.32227409e-02 -7.22993132e-02
 -6.79135934e-02 -6.79134478e-02 -6.39908669e-02 -1.87991413e-02
 -1.75051493e-02 -1.75051426e-02 -1.47046930e-02 -1.47042958e-02
 -1.31230624e-02 -3.31644548e-03 -3.31638022e-03 -2.80519622e-03
 -2.34813719e-03 -2.34796938e-03 -8.91858720e-04 -3.25870894e-04
  2.89216954e-03  2.89243032e-03  6.21835253e-03  6.21835638e-03
  7.47370605e-03  1.84967412e-02  1.92963574e-02  1.92964481e-02
  2.01024638e-02  7.55248065e-02  7.63522358e-02  7.63523454e-02
  7.71306158e-02  7.73171082e-02  7.73172768e-02  7.74104235e-02
  7.74105301e-02  7.75836082e-02  7.78328542e-02  7.78330476e-02
  7.79438427e-02  1.23835981e-01  1.23836036e-01  1.24844831e-01
  1.26479340e-01  1.26479371e-01  1.27633456e-01  1.28386910e-01
  1.30837559e-01  1.30837586e-01  1.33467525e-01  1.33467528e-01
  1.34671260e-01  1.38038522e-01  1.39653170e-01  1.39653257e-01
  1.41861540e-01  1.41861561e-01  1.42510268e-01  1.42763007e-01
  1.44325405e-01  1.44325410e-01  1.44940972e-01  1.44941010e-01
  1.45399036e-01  1.49672038e-01  1.49672108e-01  1.50194670e-01
  1.50301696e-01  1.50301710e-01  1.51350486e-01  1.70406901e-01
  1.70406977e-01  1.71673676e-01  1.71680937e-01  1.72857820e-01
  1.72858125e-01  2.06581944e-01  2.06723333e-01  2.07053395e-01
  2.07053507e-01  2.07181004e-01  2.07181243e-01  2.09202641e-01
  2.09202698e-01  2.09439516e-01  2.09439726e-01  2.09800919e-01
  2.10053836e-01  2.20400980e-01  2.20400996e-01  2.22451624e-01
  2.22779922e-01  2.22780338e-01  2.23082994e-01  2.27121026e-01
  2.27121314e-01  2.28802044e-01  2.28802453e-01  2.28986841e-01
  2.30258727e-01  2.35275840e-01  2.35276199e-01  2.40463403e-01
  2.40463820e-01  2.40481892e-01  2.40811741e-01  2.44284985e-01
  2.44285054e-01  2.80588610e-01  2.80636447e-01  2.80637037e-01
  3.04710867e-01  3.04835188e-01  3.04835205e-01  3.05109231e-01
  3.05109755e-01  3.05258715e-01  3.22666363e-01  3.22742562e-01
  3.22742608e-01  3.22956463e-01  3.23125708e-01  3.23125822e-01
  3.36320469e-01  3.36859263e-01  3.36859361e-01  3.37371528e-01
  3.70475794e-01  3.70475847e-01  3.70625862e-01  3.70626046e-01
  3.70826211e-01  3.70943144e-01  3.71294597e-01  3.71294921e-01
  3.71511964e-01  3.73160070e-01  3.73160195e-01  3.74392055e-01
  3.75594011e-01  3.75596481e-01  3.75596818e-01  3.98185009e-01
  4.06635890e-01  4.06693578e-01  4.06693734e-01  4.06818174e-01
  4.06818546e-01  4.07371275e-01  4.07371362e-01  4.08326834e-01
  4.08397692e-01  4.08397764e-01  4.08414389e-01  4.09965451e-01
  4.09965749e-01  4.14816509e-01  4.41458176e-01  4.41458576e-01
  4.41583532e-01  4.41624262e-01  4.41983906e-01  4.41988335e-01
  4.41988389e-01  4.42215991e-01  4.42216132e-01  4.42330882e-01
  4.42331017e-01  4.42375924e-01  4.55520982e-01  4.55521049e-01
  4.56206972e-01  4.56560438e-01  4.56560473e-01  4.57817094e-01
  4.57991566e-01  4.59740294e-01  4.59740456e-01  4.60284119e-01
  4.60284312e-01  4.60641052e-01  4.66826116e-01  4.67165286e-01
  4.67165557e-01  4.68502937e-01  4.68502942e-01  4.69256099e-01
  4.69390418e-01  4.70875379e-01  4.70875500e-01  4.71453075e-01
  4.71453085e-01  4.72406719e-01  4.77133395e-01  4.77133506e-01
  4.77579523e-01  4.78110946e-01  4.78704716e-01  4.78704938e-01
  4.79095565e-01  4.79115323e-01  4.79115622e-01  4.80336093e-01
  4.80496056e-01  4.80496062e-01  4.98071175e-01  4.98071244e-01
  4.98101043e-01  4.99035484e-01  4.99122918e-01  4.99123011e-01
  4.99452670e-01  4.99452686e-01  4.99553893e-01  4.99777689e-01
  5.00016498e-01  5.00016660e-01  5.11072514e-01  5.11231045e-01
  5.11231124e-01  5.11356649e-01  5.11863745e-01  5.11863942e-01
  5.12062511e-01  5.12394983e-01  5.12394992e-01  5.12515025e-01
  5.12975987e-01  5.12976102e-01  5.72712540e-01  5.73799835e-01
  5.73800379e-01  5.74846407e-01  5.74862291e-01  5.98745391e-01
  5.98745450e-01  5.99427689e-01  5.99561679e-01  5.99561719e-01
  6.02724209e-01  6.02724407e-01  6.02747498e-01  6.03398173e-01
  6.03398199e-01  6.03606327e-01  6.04095318e-01  6.06013435e-01
  6.09688370e-01  6.09868710e-01  6.09868882e-01  6.11373289e-01
  6.11373477e-01  6.20460773e-01  6.20460782e-01  6.54229189e-01
  6.54229702e-01  6.54654614e-01  6.54793552e-01  6.55264363e-01
  6.55264447e-01  6.63855696e-01  6.64598002e-01  6.64598132e-01
  6.64897452e-01  6.64897453e-01  6.65172517e-01  6.65450114e-01
  6.65488251e-01  6.65536730e-01  6.65536765e-01  6.65870186e-01
  6.65870342e-01  6.75758168e-01  6.75758438e-01  6.75933793e-01
  6.77859226e-01  6.77859478e-01  6.77943341e-01  6.86553119e-01
  6.86553401e-01  6.87014944e-01  6.87713149e-01  6.87713380e-01
  6.87741509e-01  6.88806997e-01  6.88807093e-01  6.89361969e-01
  6.89835353e-01  6.91135116e-01  6.91135172e-01  7.11012587e-01
  7.11286934e-01  7.11286979e-01  7.11303313e-01  7.12060190e-01
  7.12060235e-01  7.16774374e-01  7.16774492e-01  7.18462852e-01
  7.18469540e-01  7.19979501e-01  7.19980173e-01  7.21969401e-01
  7.21969597e-01  7.22726824e-01  7.22738102e-01  7.22738288e-01
  7.22739653e-01  7.23500552e-01  7.23500928e-01  7.30225154e-01
  7.30809734e-01  7.30810117e-01  7.31264105e-01  7.60015277e-01
  7.61016277e-01  7.61016284e-01  7.62294425e-01  7.81445016e-01
  7.82138496e-01  7.82138723e-01  7.82456512e-01  7.82456813e-01
  7.82661816e-01  7.83095353e-01  7.83171177e-01  7.83171327e-01
  7.83548302e-01  7.83548342e-01  7.83619441e-01  7.84128852e-01
  7.84175872e-01  7.84175904e-01  7.85171703e-01  7.85171772e-01
  7.86063187e-01  7.94850038e-01  7.94850130e-01  7.95421414e-01
  7.95487151e-01  7.95487612e-01  7.95586079e-01  7.96267553e-01
  7.96268092e-01  8.20123452e-01  8.22107763e-01  8.22142652e-01
  8.22142690e-01  8.23660706e-01  8.23660910e-01  8.24194656e-01
  8.24488376e-01  8.24488399e-01  8.24972615e-01  8.25667266e-01
  8.25667379e-01  8.26565289e-01  8.26565335e-01  8.26938035e-01
  8.27339552e-01  8.27524955e-01  8.27525086e-01  8.27554334e-01
  8.27933439e-01  8.27933451e-01  8.28065119e-01  8.28294969e-01
  8.28295176e-01  8.29808482e-01  8.31067137e-01  8.31067431e-01
  8.32569951e-01  8.32569981e-01  8.33529536e-01  8.34228564e-01
  8.34832176e-01  8.34832295e-01  8.35444420e-01  8.35444582e-01
  8.35695556e-01  8.38052352e-01  8.40234699e-01  8.40234810e-01
  8.40962872e-01  8.40963083e-01  8.40980234e-01  8.43763651e-01
  8.45282130e-01  8.45282138e-01  8.47405601e-01  8.47405765e-01
  8.48233625e-01  8.50546283e-01  8.90460575e-01  8.90460669e-01
  8.90535946e-01  8.91623609e-01  8.91863223e-01  8.91863702e-01
  8.92269432e-01  8.92269868e-01  8.92501425e-01  8.93108581e-01
  8.93182662e-01  8.93182773e-01  9.44402791e-01  9.44403508e-01
  9.44404465e-01  9.51486008e-01  9.52180331e-01  9.52180347e-01
  9.52519379e-01  9.52550903e-01  9.52551047e-01  9.52996614e-01
  9.52996633e-01  9.53060754e-01  9.53546753e-01  9.53668723e-01
  9.53668869e-01  9.82385324e-01  9.82385641e-01  9.82679380e-01
  9.82679384e-01  9.82795281e-01  9.82800506e-01  9.83423088e-01
  9.83584125e-01  9.83584323e-01  9.84672054e-01  9.84672499e-01
  9.85325623e-01  9.85818010e-01  9.86736359e-01  9.86736393e-01
  9.87158367e-01  9.87158629e-01  9.87713218e-01  9.88367016e-01
  9.88400459e-01  9.88400715e-01  9.88942779e-01  9.88942836e-01
  9.89331796e-01  1.03994791e+00  1.04013103e+00  1.04013106e+00
  1.04080210e+00  1.04080220e+00  1.04104180e+00  1.04199077e+00
  1.04199089e+00  1.04239674e+00  1.04302222e+00  1.04330828e+00
  1.04350252e+00  1.04350259e+00  1.04397217e+00  1.04397218e+00
  1.04457071e+00  1.04470865e+00  1.04566124e+00  1.04566141e+00
  1.04589547e+00  1.04589547e+00  1.04674162e+00  1.04674163e+00
  1.04686399e+00  1.04761044e+00  1.04761052e+00  1.04773836e+00
  1.04821557e+00  1.04991112e+00  1.05009678e+00  1.05012438e+00
  1.05012452e+00  1.05069085e+00  1.05069086e+00  1.05119071e+00
  1.05147555e+00  1.05155585e+00  1.05155599e+00  1.05219937e+00
  1.05219946e+00  1.05264182e+00  1.05264191e+00  1.05296471e+00
  1.05296486e+00  1.05342673e+00  1.05368009e+00  1.05368021e+00
  1.05381651e+00  1.05403157e+00  1.05410606e+00  1.05410633e+00
  1.05447493e+00  1.06244298e+00  1.06272841e+00  1.06272859e+00
  1.06286452e+00  1.06392630e+00  1.06475849e+00  1.06475855e+00
  1.06636645e+00  1.06636665e+00  1.06707143e+00  1.08147169e+00
  1.08264852e+00  1.08264871e+00  1.08271402e+00  1.08317125e+00
  1.08317144e+00  1.08857581e+00  1.08857616e+00  1.08866242e+00
  1.08893898e+00  1.08893898e+00  1.08901384e+00  1.08910213e+00
  1.08928337e+00  1.08928382e+00  1.08947739e+00  1.08947793e+00
  1.08962154e+00  1.10443375e+00  1.10443413e+00  1.10497685e+00
  1.10497727e+00  1.10513098e+00  1.10747165e+00  1.12167414e+00
  1.12181710e+00  1.12181712e+00  1.12227528e+00  1.12227542e+00
  1.12233943e+00  1.12272249e+00  1.12275851e+00  1.12275867e+00
  1.12343157e+00  1.12343171e+00  1.12358188e+00  1.14761831e+00
  1.14804509e+00  1.14804531e+00  1.14874025e+00  1.14877942e+00
  1.14877965e+00  1.15373470e+00  1.15400548e+00  1.15400553e+00
  1.15454494e+00  1.15454498e+00  1.15480124e+00  1.15879521e+00
  1.15879548e+00  1.15910768e+00  1.15946139e+00  1.15946140e+00
  1.15975179e+00  1.16026927e+00  1.16037215e+00  1.16037235e+00
  1.16067789e+00  1.16086616e+00  1.16086623e+00  1.18512407e+00
  1.18512438e+00  1.18522944e+00  1.18530645e+00  1.18544635e+00
  1.18544642e+00  1.19308318e+00  1.19308360e+00  1.19448330e+00
  1.19449550e+00  1.19449590e+00  1.19449646e+00  1.19580297e+00
  1.19580349e+00  1.24815922e+00  1.24815935e+00  1.24824369e+00
  1.24836942e+00  1.24842351e+00  1.24842522e+00  1.25271298e+00
  1.25271355e+00  1.25317475e+00  1.25328460e+00  1.25328502e+00
  1.25333699e+00  1.25394911e+00  1.25394961e+00  1.25482045e+00
  1.25495286e+00  1.25509779e+00  1.25509782e+00  1.25522560e+00
  1.25522570e+00  1.25535779e+00  1.25577534e+00  1.25577534e+00
  1.25588395e+00  1.25593694e+00  1.25593708e+00  1.26127065e+00
  1.26130667e+00  1.26130680e+00  1.27525793e+00  1.27525794e+00
  1.29708970e+00  1.29764906e+00  1.29764906e+00  1.29923653e+00
  1.29923655e+00  1.30056150e+00  1.30149091e+00  1.30173705e+00
  1.30173738e+00  1.30219594e+00  1.30235163e+00  1.30235173e+00
  1.30506395e+00  1.30607487e+00  1.30607488e+00  1.30723213e+00
  1.30723232e+00  1.30764375e+00  1.33803626e+00  1.33926513e+00
  1.33926537e+00  1.34073063e+00  1.34269285e+00  1.34297869e+00
  1.34297872e+00  1.34309125e+00  1.34309130e+00  1.34329001e+00
  1.34331728e+00  1.34331734e+00  1.34364116e+00  1.34364127e+00
  1.34496481e+00  1.34510141e+00  1.34510152e+00  1.34574495e+00
  1.34719221e+00  1.34719237e+00  1.34800354e+00  1.35168696e+00
  1.35234816e+00  1.35234822e+00  1.35240147e+00  1.35287169e+00
  1.35287196e+00  1.35312197e+00  1.35333307e+00  1.35883633e+00
  1.35886458e+00  1.35886466e+00  1.36061037e+00  1.36061045e+00
  1.42055461e+00  1.42091785e+00  1.42091797e+00  1.42133162e+00
  1.42133165e+00  1.42158009e+00  1.42246420e+00  1.42267562e+00
  1.42267566e+00  1.42715789e+00  1.42718628e+00  1.42718630e+00
  1.42741316e+00  1.42741323e+00  1.42787115e+00  1.43092839e+00
  1.43092860e+00  1.43094678e+00  1.43209892e+00  1.43218853e+00
  1.43218865e+00  1.43316579e+00  1.43316580e+00  1.43356399e+00
  1.43382881e+00  1.43382882e+00  1.43407060e+00  1.43429153e+00
  1.43429167e+00  1.43516797e+00  1.43516798e+00  1.43533294e+00
  1.43610113e+00  1.43624666e+00  1.43624676e+00  1.43734999e+00
  1.44410266e+00  1.44410483e+00  1.44414866e+00  1.48927812e+00
  1.49071854e+00  1.49071861e+00  1.49080502e+00  1.49085322e+00
  1.49085326e+00  1.49777493e+00  1.49777530e+00  1.49886437e+00
  1.49886452e+00  1.49887208e+00  1.49887583e+00  1.49994210e+00
  1.49994237e+00  1.52661085e+00  1.52668298e+00  1.52670487e+00
  1.52670488e+00  1.52673626e+00  1.52673658e+00  1.52695265e+00
  1.52695274e+00  1.52722675e+00  1.52733421e+00  1.52758585e+00
  1.52758683e+00  1.53272713e+00  1.53272726e+00  1.53306637e+00
  1.53312192e+00  1.53312194e+00  1.53319091e+00  1.54537090e+00
  1.54540181e+00  1.54540307e+00  1.54541492e+00  1.54546369e+00
  1.54546444e+00  1.54548333e+00  1.54548384e+00  1.56397775e+00
  1.56397779e+00  1.56413379e+00  1.56453745e+00  1.56453750e+00
  1.56465956e+00  1.56470607e+00  1.56517078e+00  1.56517079e+00
  1.56533231e+00  1.56533240e+00  1.56558833e+00  1.61319383e+00
  1.61336960e+00  1.61337005e+00  1.61352783e+00  1.61373296e+00
  1.61374306e+00  1.61374339e+00  1.61447633e+00  1.61447667e+00
  1.61461407e+00  1.61504818e+00  1.61504846e+00  1.65440055e+00
  1.65564606e+00  1.65564723e+00  1.65687786e+00  1.66293590e+00
  1.66294431e+00  1.66294440e+00  1.67253619e+00  1.67253660e+00
  1.67275559e+00  1.67284585e+00  1.67291452e+00  1.67291512e+00
  1.67295119e+00  1.67297281e+00  1.67297302e+00  1.67317415e+00
  1.67317427e+00  1.67335251e+00  1.81487052e+00  1.81490397e+00
  1.81490513e+00  1.81503183e+00  1.81503189e+00  1.81505065e+00
  1.81506191e+00  1.81506739e+00  1.81506809e+00  1.81522818e+00
  1.81522978e+00  1.81522985e+00  1.91095054e+00  1.91095122e+00
  1.91114427e+00  1.91117396e+00  1.91136126e+00  1.91136198e+00
  1.91205655e+00  1.91227651e+00  1.91227679e+00  1.91242254e+00
  1.91242344e+00  1.91267410e+00  1.93304513e+00  1.93304524e+00
  1.93315946e+00  1.93323248e+00  1.93338528e+00  1.93338544e+00
  2.32193076e+00  2.48967563e+00  2.49266197e+00  2.49266236e+00
  2.49307266e+00  2.49654334e+00  2.49659004e+00  2.49659011e+00
  2.49752475e+00  2.49752506e+00  2.49904508e+00  2.49941154e+00
  2.49941155e+00  2.52847434e+00  2.52866422e+00  2.52866462e+00
  2.52898804e+00  2.52898852e+00  2.53169314e+00  2.60605057e+00
  2.60789298e+00  2.60789315e+00  2.60961891e+00  2.75554157e+00
  2.75700000e+00  2.75700008e+00  2.75980687e+00  2.75980717e+00
  2.76084626e+00  2.76338605e+00  2.76338610e+00  2.76362321e+00
  2.76429357e+00  2.76429364e+00  2.76586186e+00  2.77942750e+00
  2.78225086e+00  2.78225115e+00  2.78564379e+00  2.78564389e+00
  2.78571205e+00  2.79110781e+00  2.79438469e+00  2.79453659e+00
  2.79453683e+00  2.79643606e+00  2.79643639e+00  2.85352516e+00
  2.88005765e+00  2.88015209e+00  2.88015210e+00  2.88150657e+00
  2.88181227e+00  2.88181245e+00  2.88196141e+00  2.88196242e+00
  2.88223152e+00  2.88306709e+00  2.88362812e+00  2.88362896e+00
  3.07857438e+00  3.07981624e+00  3.07981868e+00  3.08094247e+00]
nelec by numeric integration = 896.072397456135
    CPU time for vxc   2296.54 sec, wall time     35.89 sec
    CPU time for sr jk   5956.69 sec, wall time     64.93 sec
    CPU time for vj and vk   5957.70 sec, wall time     64.94 sec
E1 = -19447.2720750053  Ecoul = 5555.175719521343  Exc = -1330.6074519193753
cycle= 3 E= -18514.7996302526  delta_E= 0.176  |g|= 0.768  |ddm|= 1.74
    CPU time for cycle= 3   8275.37 sec, wall time    101.18 sec
  HOMO = 0.279335321561908  LUMO = 0.307211250340297
  mo_energy =
[-6.49952519e+01 -6.49942130e+01 -6.49941872e+01 -6.49941872e+01
 -6.49941477e+01 -6.49941316e+01 -6.49941316e+01 -6.49939122e+01
 -6.49934567e+01 -6.49934566e+01 -6.49934413e+01 -6.49931858e+01
 -6.49931858e+01 -6.49931705e+01 -6.49931623e+01 -6.49931623e+01
 -6.49931458e+01 -6.49930563e+01 -6.49930563e+01 -6.49930508e+01
 -6.49930406e+01 -6.49930321e+01 -6.49930321e+01 -6.49930117e+01
 -6.49924770e+01 -6.49924770e+01 -6.49924598e+01 -6.49922965e+01
 -6.49922965e+01 -6.49922796e+01 -6.49922309e+01 -6.49922308e+01
 -6.49922266e+01 -6.49922132e+01 -6.49922064e+01 -6.49922063e+01
 -6.49921055e+01 -6.49921055e+01 -6.49920963e+01 -6.49920459e+01
 -6.49920459e+01 -6.49920291e+01 -6.49917642e+01 -6.49917641e+01
 -6.49917484e+01 -6.49910187e+01 -6.49910187e+01 -6.49910145e+01
 -6.49910098e+01 -6.49909965e+01 -6.49909965e+01 -6.49909231e+01
 -6.49908634e+01 -6.49908634e+01 -6.49908573e+01 -6.49908477e+01
 -6.49908408e+01 -6.49908408e+01 -6.49900140e+01 -6.49899948e+01
 -6.49899948e+01 -6.49895364e+01 -6.49895179e+01 -6.49895179e+01
 -4.62919369e+00 -4.62827418e+00 -4.62826460e+00 -4.62826460e+00
 -4.62823211e+00 -4.62822151e+00 -4.62822149e+00 -4.62806901e+00
 -4.62772271e+00 -4.62772262e+00 -4.62771820e+00 -4.62740871e+00
 -4.62740864e+00 -4.62740699e+00 -4.62740494e+00 -4.62735492e+00
 -4.62735484e+00 -4.62734559e+00 -4.62726382e+00 -4.62726374e+00
 -4.62725918e+00 -4.62725810e+00 -4.62725291e+00 -4.62725284e+00
 -4.62691460e+00 -4.62691459e+00 -4.62690449e+00 -4.62668528e+00
 -4.62668519e+00 -4.62667875e+00 -4.62661515e+00 -4.62661506e+00
 -4.62661162e+00 -4.62660378e+00 -4.62660131e+00 -4.62660122e+00
 -4.62644680e+00 -4.62644680e+00 -4.62643844e+00 -4.62643021e+00
 -4.62643020e+00 -4.62642467e+00 -4.62627078e+00 -4.62627076e+00
 -4.62626250e+00 -4.62553045e+00 -4.62553045e+00 -4.62552693e+00
 -4.62552509e+00 -4.62551941e+00 -4.62551941e+00 -4.62547116e+00
 -4.62541399e+00 -4.62541398e+00 -4.62540889e+00 -4.62540763e+00
 -4.62540311e+00 -4.62540310e+00 -4.62470687e+00 -4.62469694e+00
 -4.62469694e+00 -4.62425550e+00 -4.62424547e+00 -4.62424545e+00
 -3.04392497e+00 -3.04390201e+00 -3.04390200e+00 -3.04303673e+00
 -3.04303033e+00 -3.04303032e+00 -3.04301906e+00 -3.04301728e+00
 -3.04301726e+00 -3.04298582e+00 -3.04298582e+00 -3.04297807e+00
 -3.04297430e+00 -3.04297137e+00 -3.04297136e+00 -3.04296686e+00
 -3.04296686e+00 -3.04296273e+00 -3.04293473e+00 -3.04293472e+00
 -3.04292813e+00 -3.04283666e+00 -3.04283664e+00 -3.04279331e+00
 -3.04247274e+00 -3.04247266e+00 -3.04245536e+00 -3.04244946e+00
 -3.04241675e+00 -3.04241667e+00 -3.04230868e+00 -3.04230860e+00
 -3.04228220e+00 -3.04219014e+00 -3.04219013e+00 -3.04217237e+00
 -3.04217156e+00 -3.04217151e+00 -3.04214788e+00 -3.04212680e+00
 -3.04212676e+00 -3.04209285e+00 -3.04209278e+00 -3.04208640e+00
 -3.04206605e+00 -3.04206322e+00 -3.04204564e+00 -3.04204558e+00
 -3.04203273e+00 -3.04202933e+00 -3.04202927e+00 -3.04202545e+00
 -3.04202541e+00 -3.04200078e+00 -3.04199398e+00 -3.04198076e+00
 -3.04198072e+00 -3.04197783e+00 -3.04196859e+00 -3.04196831e+00
 -3.04196827e+00 -3.04196331e+00 -3.04196327e+00 -3.04195284e+00
 -3.04191979e+00 -3.04191972e+00 -3.04188053e+00 -3.04188052e+00
 -3.04186658e+00 -3.04185618e+00 -3.04183562e+00 -3.04183561e+00
 -3.04175990e+00 -3.04174072e+00 -3.04174071e+00 -3.04161197e+00
 -3.04159462e+00 -3.04159462e+00 -3.04151141e+00 -3.04151135e+00
 -3.04150323e+00 -3.04148540e+00 -3.04141643e+00 -3.04141641e+00
 -3.04141231e+00 -3.04138755e+00 -3.04138748e+00 -3.04134165e+00
 -3.04134159e+00 -3.04134142e+00 -3.04132929e+00 -3.04132924e+00
 -3.04132564e+00 -3.04131721e+00 -3.04131715e+00 -3.04131228e+00
 -3.04125658e+00 -3.04125653e+00 -3.04125175e+00 -3.04125125e+00
 -3.04123958e+00 -3.04123954e+00 -3.04114830e+00 -3.04114828e+00
 -3.04113761e+00 -3.04112464e+00 -3.04112460e+00 -3.04110363e+00
 -3.04110363e+00 -3.04108798e+00 -3.04108236e+00 -3.04108133e+00
 -3.04108129e+00 -3.04107133e+00 -3.04103953e+00 -3.04103952e+00
 -3.04100194e+00 -3.04099219e+00 -3.04099219e+00 -3.04098363e+00
 -3.04098077e+00 -3.04096992e+00 -3.04096991e+00 -3.04094429e+00
 -3.04094426e+00 -3.04093340e+00 -3.04091670e+00 -3.04091093e+00
 -3.04091092e+00 -3.04086082e+00 -3.04086081e+00 -3.04085023e+00
 -3.04083014e+00 -3.04083012e+00 -3.04082602e+00 -3.04026021e+00
 -3.04024412e+00 -3.04024412e+00 -3.04020151e+00 -3.04020151e+00
 -3.04018484e+00 -3.04013333e+00 -3.04013332e+00 -3.04012804e+00
 -3.04012430e+00 -3.04011166e+00 -3.04011165e+00 -3.04010992e+00
 -3.04010128e+00 -3.04010127e+00 -3.04009312e+00 -3.04008639e+00
 -3.04008638e+00 -3.04007863e+00 -3.04007863e+00 -3.04007191e+00
 -3.04006489e+00 -3.04006489e+00 -3.04006450e+00 -3.04005539e+00
 -3.04002680e+00 -3.04002680e+00 -3.04000646e+00 -3.04000624e+00
 -3.04000624e+00 -3.03999128e+00 -3.03999127e+00 -3.03998378e+00
 -3.03998322e+00 -3.03998321e+00 -3.03997916e+00 -3.03997203e+00
 -3.03997175e+00 -3.03997174e+00 -3.03928871e+00 -3.03928871e+00
 -3.03928557e+00 -3.03926204e+00 -3.03925941e+00 -3.03925940e+00
 -3.03923390e+00 -3.03923189e+00 -3.03923189e+00 -3.03884331e+00
 -3.03884331e+00 -3.03884321e+00 -3.03882610e+00 -3.03882596e+00
 -3.03882594e+00 -3.03880223e+00 -3.03880112e+00 -3.03880111e+00
 -1.61582662e-01 -1.22240212e-01 -1.22113496e-01 -1.22113362e-01
 -1.22039790e-01 -1.21381171e-01 -1.21381032e-01 -8.69484987e-02
 -8.68444604e-02 -8.68443850e-02 -8.64270304e-02 -8.64268646e-02
 -8.64185981e-02 -8.61139051e-02 -8.60520438e-02 -8.60516061e-02
 -8.59483119e-02 -8.53738180e-02 -8.53736455e-02 -7.58671956e-02
 -7.52145968e-02 -7.52143972e-02 -7.46223823e-02 -9.39436799e-03
 -9.11007989e-03 -9.10966926e-03 -8.60514351e-03 -8.60514174e-03
 -8.38802157e-03 -3.02153388e-03 -3.02132987e-03 -3.00690339e-03
 -2.85542088e-03 -2.85541320e-03 -2.77304166e-03 -2.67561173e-03
 -2.51636424e-03 -2.51632256e-03 -2.20153061e-03 -2.20131400e-03
 -1.99826802e-03  2.03588564e-02  2.04843667e-02  2.04844577e-02
  2.06320221e-02  7.67360685e-02  7.67797139e-02  7.67800579e-02
  7.68636200e-02  7.69368132e-02  7.69619400e-02  7.69621050e-02
  7.70593189e-02  7.70596744e-02  7.71310655e-02  7.72255231e-02
  7.72257459e-02  1.34017895e-01  1.34147459e-01  1.34147471e-01
  1.34168056e-01  1.34168147e-01  1.34276474e-01  1.34287137e-01
  1.34357605e-01  1.34357646e-01  1.34514460e-01  1.34522954e-01
  1.34523022e-01  1.38086824e-01  1.38316424e-01  1.38316463e-01
  1.38389284e-01  1.38389297e-01  1.38411272e-01  1.38549572e-01
  1.38571002e-01  1.38571123e-01  1.38671930e-01  1.38743768e-01
  1.38743810e-01  1.49949897e-01  1.50046806e-01  1.50046855e-01
  1.50163231e-01  1.50205157e-01  1.50205198e-01  1.71248809e-01
  1.71248879e-01  1.71473354e-01  1.71494148e-01  1.71717222e-01
  1.71717575e-01  2.07123551e-01  2.07123912e-01  2.07208751e-01
  2.07264067e-01  2.07400721e-01  2.07400748e-01  2.07607713e-01
  2.07782901e-01  2.07783143e-01  2.07852047e-01  2.07852141e-01
  2.08077397e-01  2.27996398e-01  2.27996742e-01  2.28097758e-01
  2.28311052e-01  2.28375474e-01  2.28375747e-01  2.28489963e-01
  2.28490052e-01  2.28516827e-01  2.28769556e-01  2.28769665e-01
  2.29149411e-01  2.32651795e-01  2.32652207e-01  2.33159635e-01
  2.33189487e-01  2.33199036e-01  2.33199516e-01  2.33697430e-01
  2.33697645e-01  2.79329241e-01  2.79329856e-01  2.79335322e-01
  3.07211250e-01  3.07294930e-01  3.07294933e-01  3.07471231e-01
  3.07471789e-01  3.07574674e-01  3.21551406e-01  3.21712773e-01
  3.21712851e-01  3.21941505e-01  3.21962258e-01  3.21962333e-01
  3.38762258e-01  3.39004475e-01  3.39004586e-01  3.39223088e-01
  3.72034825e-01  3.72146266e-01  3.72146631e-01  3.72413807e-01
  3.72473244e-01  3.72473254e-01  3.72504092e-01  3.72504464e-01
  3.72569095e-01  3.72800046e-01  3.72888716e-01  3.72888737e-01
  3.74780778e-01  3.74783132e-01  3.74783505e-01  4.06689144e-01
  4.06881086e-01  4.06899705e-01  4.06899806e-01  4.07080869e-01
  4.07212720e-01  4.07212824e-01  4.07842514e-01  4.07843126e-01
  4.08073984e-01  4.08081498e-01  4.08081904e-01  4.08084266e-01
  4.08303163e-01  4.08303736e-01  4.43113722e-01  4.43132911e-01
  4.43133087e-01  4.43143234e-01  4.43168358e-01  4.43168464e-01
  4.43208270e-01  4.43260898e-01  4.43261359e-01  4.43329114e-01
  4.43329120e-01  4.43370142e-01  4.58321090e-01  4.58321334e-01
  4.58399664e-01  4.58466100e-01  4.58466273e-01  4.58505482e-01
  4.58567691e-01  4.58567949e-01  4.58636083e-01  4.58673719e-01
  4.58673866e-01  4.58878834e-01  4.68954757e-01  4.68968862e-01
  4.68969374e-01  4.68969559e-01  4.68984315e-01  4.68984343e-01
  4.69050109e-01  4.69050118e-01  4.69069478e-01  4.69129099e-01
  4.69129250e-01  4.69190731e-01  4.78624429e-01  4.78842893e-01
  4.78842993e-01  4.78957026e-01  4.78957152e-01  4.78977134e-01
  4.79084733e-01  4.79087235e-01  4.79087239e-01  4.79219210e-01
  4.79299418e-01  4.79299778e-01  4.96705596e-01  4.96705752e-01
  4.96709021e-01  4.96718338e-01  4.96772859e-01  4.96772965e-01
  4.96932324e-01  4.96942793e-01  4.96942919e-01  4.96958000e-01
  4.96958088e-01  4.97018944e-01  5.11088735e-01  5.11163813e-01
  5.11163971e-01  5.11310001e-01  5.11326173e-01  5.11326295e-01
  5.11498957e-01  5.11522721e-01  5.11522737e-01  5.11555140e-01
  5.11843052e-01  5.11843121e-01  5.72945863e-01  5.73210597e-01
  5.73211157e-01  5.73503118e-01  5.75653459e-01  6.02909035e-01
  6.02909108e-01  6.02969533e-01  6.03050957e-01  6.03081064e-01
  6.03081153e-01  6.03265062e-01  6.03265084e-01  6.03308150e-01
  6.03325524e-01  6.03325612e-01  6.03622653e-01  6.06644639e-01
  6.06738044e-01  6.06798439e-01  6.06798632e-01  6.07024813e-01
  6.07025007e-01  6.21847547e-01  6.21847549e-01  6.55683520e-01
  6.55683613e-01  6.55814606e-01  6.55837040e-01  6.55972146e-01
  6.55972722e-01  6.65580875e-01  6.65628698e-01  6.65628764e-01
  6.65712587e-01  6.65729431e-01  6.65729545e-01  6.65769320e-01
  6.65775643e-01  6.65775798e-01  6.65868652e-01  6.65904788e-01
  6.65904884e-01  6.76127201e-01  6.76127451e-01  6.76186719e-01
  6.76579834e-01  6.76580086e-01  6.76908256e-01  6.88297298e-01
  6.88361735e-01  6.88362061e-01  6.88414781e-01  6.88414781e-01
  6.88461346e-01  6.88815912e-01  6.88834324e-01  6.88834529e-01
  6.88888180e-01  6.88888301e-01  6.88889821e-01  7.11285971e-01
  7.11390445e-01  7.11453052e-01  7.11453103e-01  7.11747028e-01
  7.11747080e-01  7.16167973e-01  7.16168098e-01  7.16474212e-01
  7.16503202e-01  7.16807660e-01  7.16808390e-01  7.21983688e-01
  7.21983950e-01  7.22195486e-01  7.22201806e-01  7.22201816e-01
  7.22216416e-01  7.22429831e-01  7.22430164e-01  7.30193978e-01
  7.30231213e-01  7.30231566e-01  7.30262696e-01  7.63801585e-01
  7.63884911e-01  7.63884921e-01  7.63992399e-01  7.82755767e-01
  7.82897655e-01  7.82897757e-01  7.83001743e-01  7.83056767e-01
  7.83056964e-01  7.83229204e-01  7.83267855e-01  7.83267941e-01
  7.83338476e-01  7.83356925e-01  7.83357064e-01  7.83422993e-01
  7.83482896e-01  7.83482974e-01  7.83518781e-01  7.83711324e-01
  7.83711345e-01  7.96286787e-01  7.96287210e-01  7.96439884e-01
  7.96441463e-01  7.96442684e-01  7.96442774e-01  7.96581106e-01
  7.96581483e-01  8.23861395e-01  8.23861424e-01  8.23874955e-01
  8.24206250e-01  8.24215575e-01  8.24230445e-01  8.24230984e-01
  8.24259474e-01  8.24259476e-01  8.24570231e-01  8.24570430e-01
  8.24617101e-01  8.27669688e-01  8.27733731e-01  8.27733745e-01
  8.27879709e-01  8.27885024e-01  8.27885188e-01  8.28009182e-01
  8.28066383e-01  8.28066558e-01  8.28127397e-01  8.28363436e-01
  8.28363669e-01  8.33424207e-01  8.33424282e-01  8.33436560e-01
  8.33502289e-01  8.33511790e-01  8.33511967e-01  8.33814166e-01
  8.33849360e-01  8.33849370e-01  8.33859244e-01  8.33859516e-01
  8.33907316e-01  8.38006555e-01  8.38009359e-01  8.38009520e-01
  8.38246190e-01  8.38307067e-01  8.38307206e-01  8.42772691e-01
  8.42871458e-01  8.42871461e-01  8.43100919e-01  8.43101070e-01
  8.43226853e-01  8.43690645e-01  8.92403062e-01  8.92470490e-01
  8.92470922e-01  8.92503705e-01  8.92504186e-01  8.92566612e-01
  8.92650126e-01  8.92650219e-01  8.92698230e-01  8.92980524e-01
  8.93022495e-01  8.93022609e-01  9.42825899e-01  9.42826049e-01
  9.42826984e-01  9.52121279e-01  9.52308567e-01  9.52308644e-01
  9.52397587e-01  9.52416886e-01  9.52416971e-01  9.52531915e-01
  9.52531919e-01  9.52555000e-01  9.52676690e-01  9.52716844e-01
  9.52716988e-01  9.84667989e-01  9.84690833e-01  9.84691144e-01
  9.84710158e-01  9.84710268e-01  9.84744162e-01  9.84744442e-01
  9.84759324e-01  9.84871847e-01  9.84872185e-01  9.84905315e-01
  9.85020563e-01  9.85981336e-01  9.86066392e-01  9.86066446e-01
  9.86156331e-01  9.86190536e-01  9.86190541e-01  9.86292109e-01
  9.86292125e-01  9.86295706e-01  9.86297662e-01  9.86297735e-01
  9.86323791e-01  1.04297274e+00  1.04308992e+00  1.04309004e+00
  1.04322089e+00  1.04787181e+00  1.04787181e+00  1.04792834e+00
  1.04802326e+00  1.04805454e+00  1.04805465e+00  1.04815486e+00
  1.04818217e+00  1.04818217e+00  1.04822000e+00  1.04822016e+00
  1.04824536e+00  1.04827470e+00  1.04827489e+00  1.04827505e+00
  1.04846174e+00  1.04846185e+00  1.04848622e+00  1.04857481e+00
  1.04862333e+00  1.04862351e+00  1.04874646e+00  1.04874654e+00
  1.04878842e+00  1.04879240e+00  1.04882090e+00  1.04882095e+00
  1.04883720e+00  1.04883720e+00  1.04889797e+00  1.04893690e+00
  1.04894862e+00  1.04894874e+00  1.04899019e+00  1.04899037e+00
  1.04899876e+00  1.05207102e+00  1.05207107e+00  1.05210439e+00
  1.05224790e+00  1.05224792e+00  1.05225455e+00  1.05229492e+00
  1.05236726e+00  1.05236734e+00  1.05252433e+00  1.05252445e+00
  1.05262692e+00  1.06041498e+00  1.06050749e+00  1.06050749e+00
  1.06070457e+00  1.06070474e+00  1.06082153e+00  1.06247563e+00
  1.06263352e+00  1.06263371e+00  1.06278039e+00  1.07988337e+00
  1.07988368e+00  1.07998413e+00  1.07998762e+00  1.07998793e+00
  1.08000671e+00  1.08825561e+00  1.08826024e+00  1.08826100e+00
  1.08831028e+00  1.08831031e+00  1.08831654e+00  1.08836293e+00
  1.08838923e+00  1.08838923e+00  1.08851386e+00  1.08851457e+00
  1.08858735e+00  1.10523562e+00  1.10523603e+00  1.10529034e+00
  1.10557701e+00  1.10557741e+00  1.10586626e+00  1.12226067e+00
  1.12239331e+00  1.12239331e+00  1.12247288e+00  1.12247290e+00
  1.12254163e+00  1.12254187e+00  1.12264815e+00  1.12267360e+00
  1.12275482e+00  1.12292987e+00  1.12293007e+00  1.14785397e+00
  1.14791615e+00  1.14791636e+00  1.14832949e+00  1.14833634e+00
  1.14833654e+00  1.15355607e+00  1.15360710e+00  1.15360710e+00
  1.15370190e+00  1.15370191e+00  1.15374171e+00  1.15975688e+00
  1.15978203e+00  1.15978205e+00  1.15991933e+00  1.15999065e+00
  1.16000312e+00  1.16000345e+00  1.16006024e+00  1.16006025e+00
  1.16014901e+00  1.16014925e+00  1.16027012e+00  1.18447277e+00
  1.18447283e+00  1.18454754e+00  1.18455708e+00  1.18463312e+00
  1.18463344e+00  1.19265875e+00  1.19265904e+00  1.19296924e+00
  1.19297424e+00  1.19297466e+00  1.19298677e+00  1.19327020e+00
  1.19327065e+00  1.24850475e+00  1.24850479e+00  1.24881661e+00
  1.24884509e+00  1.24913653e+00  1.24913820e+00  1.25409231e+00
  1.25409291e+00  1.25434223e+00  1.25438021e+00  1.25438058e+00
  1.25440632e+00  1.25441394e+00  1.25441413e+00  1.25442193e+00
  1.25446182e+00  1.25446196e+00  1.25448774e+00  1.25452705e+00
  1.25452741e+00  1.25454167e+00  1.25455171e+00  1.25464070e+00
  1.25464075e+00  1.25470543e+00  1.25470600e+00  1.26081558e+00
  1.26082516e+00  1.26082530e+00  1.27499356e+00  1.27499356e+00
  1.30175557e+00  1.30182249e+00  1.30182272e+00  1.30192309e+00
  1.30192317e+00  1.30194774e+00  1.30198081e+00  1.30199454e+00
  1.30199472e+00  1.30203308e+00  1.30203309e+00  1.30203875e+00
  1.30338655e+00  1.30338892e+00  1.30338970e+00  1.30339056e+00
  1.30339165e+00  1.30339587e+00  1.34267931e+00  1.34280689e+00
  1.34280690e+00  1.34293346e+00  1.34293363e+00  1.34294414e+00
  1.34302858e+00  1.34302888e+00  1.34303901e+00  1.34306136e+00
  1.34314724e+00  1.34314755e+00  1.34319668e+00  1.34324512e+00
  1.34325115e+00  1.34325129e+00  1.35057754e+00  1.35057754e+00
  1.35060256e+00  1.35061927e+00  1.35061927e+00  1.35073727e+00
  1.35167660e+00  1.35167662e+00  1.35180242e+00  1.35180779e+00
  1.35187107e+00  1.35187118e+00  1.35194672e+00  1.35194700e+00
  1.35200610e+00  1.35207030e+00  1.35207085e+00  1.35231046e+00
  1.42627144e+00  1.42627148e+00  1.42636820e+00  1.42639998e+00
  1.42644185e+00  1.42650466e+00  1.42650468e+00  1.42659688e+00
  1.42659706e+00  1.42672917e+00  1.42672917e+00  1.42687106e+00
  1.42689656e+00  1.42715705e+00  1.42715713e+00  1.42722737e+00
  1.42722821e+00  1.42736353e+00  1.42736374e+00  1.42736565e+00
  1.42737185e+00  1.42750508e+00  1.42761719e+00  1.42761756e+00
  1.43570136e+00  1.43570139e+00  1.43580929e+00  1.43587353e+00
  1.43592736e+00  1.43592739e+00  1.43606962e+00  1.43607839e+00
  1.43607852e+00  1.43617246e+00  1.43617247e+00  1.43652300e+00
  1.44227423e+00  1.44227648e+00  1.44227854e+00  1.48908007e+00
  1.48908010e+00  1.48920170e+00  1.48920173e+00  1.48920698e+00
  1.48922684e+00  1.49769218e+00  1.49769253e+00  1.49789908e+00
  1.49790869e+00  1.49791440e+00  1.49791455e+00  1.49812626e+00
  1.49812653e+00  1.52636864e+00  1.52642558e+00  1.52642582e+00
  1.52647540e+00  1.52647540e+00  1.52650102e+00  1.52666139e+00
  1.52666202e+00  1.52670015e+00  1.52677564e+00  1.52681307e+00
  1.52681411e+00  1.53293222e+00  1.53300640e+00  1.53300656e+00
  1.53331626e+00  1.53333357e+00  1.53333369e+00  1.54539968e+00
  1.54539986e+00  1.54560657e+00  1.54561675e+00  1.54561717e+00
  1.54562395e+00  1.54582997e+00  1.54583127e+00  1.56518478e+00
  1.56518758e+00  1.56518759e+00  1.56522487e+00  1.56522493e+00
  1.56525016e+00  1.56527855e+00  1.56531674e+00  1.56531675e+00
  1.56538621e+00  1.56538627e+00  1.56543564e+00  1.61298025e+00
  1.61299836e+00  1.61299868e+00  1.61321259e+00  1.61321306e+00
  1.61321730e+00  1.61325794e+00  1.61325812e+00  1.61328122e+00
  1.61342697e+00  1.61350768e+00  1.61350781e+00  1.65425889e+00
  1.65453460e+00  1.65453579e+00  1.65478064e+00  1.66227596e+00
  1.66227869e+00  1.66227878e+00  1.67186646e+00  1.67186703e+00
  1.67189412e+00  1.67193702e+00  1.67193720e+00  1.67199996e+00
  1.67200014e+00  1.67200584e+00  1.67207542e+00  1.67210362e+00
  1.67210415e+00  1.67227753e+00  1.81480983e+00  1.81487201e+00
  1.81487228e+00  1.81502407e+00  1.81502495e+00  1.81502738e+00
  1.81506727e+00  1.81506916e+00  1.81507702e+00  1.81524229e+00
  1.81526798e+00  1.81526811e+00  1.91170262e+00  1.91180618e+00
  1.91180643e+00  1.91184364e+00  1.91184453e+00  1.91192391e+00
  1.91192473e+00  1.91197514e+00  1.91202594e+00  1.91209777e+00
  1.91222582e+00  1.91222669e+00  1.93138701e+00  1.93138712e+00
  1.93148632e+00  1.93149457e+00  1.93159484e+00  1.93159502e+00
  2.32291048e+00  2.49759457e+00  2.49770141e+00  2.49770163e+00
  2.49816515e+00  2.49816582e+00  2.49822874e+00  2.49848389e+00
  2.49851777e+00  2.49851855e+00  2.49864940e+00  2.49926854e+00
  2.49926908e+00  2.52535997e+00  2.52549013e+00  2.52549044e+00
  2.52556924e+00  2.52620647e+00  2.52620678e+00  2.60610872e+00
  2.60674621e+00  2.60674639e+00  2.60732167e+00  2.76356456e+00
  2.76359977e+00  2.76359985e+00  2.76367854e+00  2.76367854e+00
  2.76381749e+00  2.76399004e+00  2.76418408e+00  2.76418411e+00
  2.76451508e+00  2.76451514e+00  2.76474943e+00  2.78017165e+00
  2.78056214e+00  2.78056272e+00  2.78124304e+00  2.78124304e+00
  2.78153699e+00  2.79357103e+00  2.79369590e+00  2.79369620e+00
  2.79380078e+00  2.79441583e+00  2.79441613e+00  2.85073281e+00
  2.88025599e+00  2.88034352e+00  2.88034370e+00  2.88080385e+00
  2.88080411e+00  2.88083504e+00  2.88111858e+00  2.88111943e+00
  2.88115881e+00  2.88122066e+00  2.88180894e+00  2.88180974e+00
  3.07870425e+00  3.07926331e+00  3.07926575e+00  3.07975600e+00]
nelec by numeric integration = 896.0721752189551
    CPU time for vxc   2343.96 sec, wall time     36.63 sec
    CPU time for sr jk   5960.03 sec, wall time     65.74 sec
    CPU time for vj and vk   5960.31 sec, wall time     65.74 sec
E1 = -19447.280207018597  Ecoul = 5554.972116890844  Exc = -1330.589448576618
cycle= 4 E= -18514.9933615536  delta_E= -0.194  |g|= 0.0377  |ddm|= 1.33
    CPU time for cycle= 4   8326.64 sec, wall time    102.70 sec
  HOMO = 0.279255329051199  LUMO = 0.307342610882367
  mo_energy =
[-6.49929376e+01 -6.49929121e+01 -6.49929121e+01 -6.49927723e+01
 -6.49927723e+01 -6.49927680e+01 -6.49927615e+01 -6.49927472e+01
 -6.49927472e+01 -6.49927231e+01 -6.49927231e+01 -6.49927131e+01
 -6.49927008e+01 -6.49926955e+01 -6.49926955e+01 -6.49926566e+01
 -6.49926398e+01 -6.49926398e+01 -6.49925515e+01 -6.49925515e+01
 -6.49925488e+01 -6.49925111e+01 -6.49925111e+01 -6.49925024e+01
 -6.49925022e+01 -6.49924902e+01 -6.49924902e+01 -6.49924731e+01
 -6.49924731e+01 -6.49924574e+01 -6.49924068e+01 -6.49924046e+01
 -6.49924045e+01 -6.49923969e+01 -6.49923914e+01 -6.49923914e+01
 -6.49923740e+01 -6.49923740e+01 -6.49923665e+01 -6.49923481e+01
 -6.49923308e+01 -6.49923308e+01 -6.49922559e+01 -6.49922559e+01
 -6.49922501e+01 -6.49922322e+01 -6.49922192e+01 -6.49922192e+01
 -6.49921528e+01 -6.49921500e+01 -6.49921500e+01 -6.49921391e+01
 -6.49921160e+01 -6.49921160e+01 -6.49920992e+01 -6.49920681e+01
 -6.49920285e+01 -6.49918856e+01 -6.49918855e+01 -6.49918614e+01
 -6.49918168e+01 -6.49918168e+01 -6.49918119e+01 -6.49915657e+01
 -4.62723814e+00 -4.62722872e+00 -4.62722871e+00 -4.62710143e+00
 -4.62709688e+00 -4.62709688e+00 -4.62709048e+00 -4.62709047e+00
 -4.62708376e+00 -4.62706236e+00 -4.62706235e+00 -4.62705547e+00
 -4.62705350e+00 -4.62704621e+00 -4.62704621e+00 -4.62698943e+00
 -4.62697972e+00 -4.62697971e+00 -4.62688461e+00 -4.62688457e+00
 -4.62688044e+00 -4.62686161e+00 -4.62685381e+00 -4.62685376e+00
 -4.62684948e+00 -4.62684944e+00 -4.62684929e+00 -4.62681738e+00
 -4.62681487e+00 -4.62681487e+00 -4.62677121e+00 -4.62676996e+00
 -4.62676994e+00 -4.62676105e+00 -4.62676104e+00 -4.62675955e+00
 -4.62674668e+00 -4.62674404e+00 -4.62674401e+00 -4.62671170e+00
 -4.62670153e+00 -4.62670152e+00 -4.62662047e+00 -4.62660988e+00
 -4.62660987e+00 -4.62660897e+00 -4.62660030e+00 -4.62660030e+00
 -4.62654052e+00 -4.62653709e+00 -4.62653708e+00 -4.62650053e+00
 -4.62648817e+00 -4.62648812e+00 -4.62646818e+00 -4.62644471e+00
 -4.62642074e+00 -4.62629141e+00 -4.62629138e+00 -4.62628139e+00
 -4.62621939e+00 -4.62621939e+00 -4.62621747e+00 -4.62598632e+00
 -3.04211862e+00 -3.04211649e+00 -3.04211648e+00 -3.04208106e+00
 -3.04208105e+00 -3.04207880e+00 -3.04203365e+00 -3.04203205e+00
 -3.04203204e+00 -3.04202406e+00 -3.04201288e+00 -3.04201287e+00
 -3.04198224e+00 -3.04197685e+00 -3.04197685e+00 -3.04197560e+00
 -3.04197560e+00 -3.04196087e+00 -3.04195539e+00 -3.04195539e+00
 -3.04195519e+00 -3.04194713e+00 -3.04194154e+00 -3.04194154e+00
 -3.04193859e+00 -3.04193858e+00 -3.04192384e+00 -3.04191804e+00
 -3.04191804e+00 -3.04190813e+00 -3.04190436e+00 -3.04189944e+00
 -3.04189943e+00 -3.04188863e+00 -3.04187968e+00 -3.04187968e+00
 -3.04187410e+00 -3.04187410e+00 -3.04186703e+00 -3.04181268e+00
 -3.04181267e+00 -3.04180665e+00 -3.04177519e+00 -3.04175711e+00
 -3.04175708e+00 -3.04173762e+00 -3.04173760e+00 -3.04171935e+00
 -3.04171935e+00 -3.04171514e+00 -3.04171513e+00 -3.04170995e+00
 -3.04169723e+00 -3.04169723e+00 -3.04168733e+00 -3.04167680e+00
 -3.04166829e+00 -3.04166581e+00 -3.04165210e+00 -3.04164405e+00
 -3.04164404e+00 -3.04164212e+00 -3.04164211e+00 -3.04164075e+00
 -3.04164075e+00 -3.04162706e+00 -3.04161329e+00 -3.04161328e+00
 -3.04159865e+00 -3.04158630e+00 -3.04158630e+00 -3.04157181e+00
 -3.04156685e+00 -3.04156684e+00 -3.04154640e+00 -3.04153934e+00
 -3.04153933e+00 -3.04153121e+00 -3.04151387e+00 -3.04151387e+00
 -3.04150147e+00 -3.04149279e+00 -3.04149278e+00 -3.04145379e+00
 -3.04145320e+00 -3.04145051e+00 -3.04145051e+00 -3.04144314e+00
 -3.04143462e+00 -3.04143461e+00 -3.04143207e+00 -3.04141886e+00
 -3.04141886e+00 -3.04140670e+00 -3.04140658e+00 -3.04140657e+00
 -3.04139666e+00 -3.04138762e+00 -3.04138762e+00 -3.04136958e+00
 -3.04136260e+00 -3.04136260e+00 -3.04135722e+00 -3.04135564e+00
 -3.04135564e+00 -3.04133943e+00 -3.04133942e+00 -3.04132428e+00
 -3.04131705e+00 -3.04131705e+00 -3.04130152e+00 -3.04128858e+00
 -3.04128570e+00 -3.04128568e+00 -3.04128001e+00 -3.04127768e+00
 -3.04127768e+00 -3.04126041e+00 -3.04123974e+00 -3.04123974e+00
 -3.04123155e+00 -3.04123154e+00 -3.04122733e+00 -3.04122733e+00
 -3.04122283e+00 -3.04122162e+00 -3.04120949e+00 -3.04120949e+00
 -3.04120334e+00 -3.04120334e+00 -3.04120309e+00 -3.04119640e+00
 -3.04117328e+00 -3.04116574e+00 -3.04116573e+00 -3.04115449e+00
 -3.04115449e+00 -3.04114739e+00 -3.04114183e+00 -3.04112703e+00
 -3.04112411e+00 -3.04111394e+00 -3.04111393e+00 -3.04110426e+00
 -3.04110426e+00 -3.04106345e+00 -3.04105696e+00 -3.04105696e+00
 -3.04105542e+00 -3.04104695e+00 -3.04104694e+00 -3.04104344e+00
 -3.04102639e+00 -3.04102639e+00 -3.04102107e+00 -3.04101725e+00
 -3.04101725e+00 -3.04100334e+00 -3.04098554e+00 -3.04098552e+00
 -3.04096567e+00 -3.04096566e+00 -3.04093061e+00 -3.04093060e+00
 -3.04092739e+00 -3.04092552e+00 -3.04092551e+00 -3.04091413e+00
 -3.04090239e+00 -3.04090237e+00 -3.04089545e+00 -3.04089543e+00
 -3.04087671e+00 -3.04085447e+00 -3.04085197e+00 -3.04085197e+00
 -3.04081125e+00 -3.04076847e+00 -3.04076846e+00 -3.04074769e+00
 -3.04074768e+00 -3.04074522e+00 -3.04073965e+00 -3.04072314e+00
 -3.04072313e+00 -3.04067849e+00 -3.04062359e+00 -3.04061362e+00
 -3.04061362e+00 -3.04046973e+00 -3.04042695e+00 -3.04042694e+00
 -1.61636347e-01 -1.22082910e-01 -1.22082792e-01 -1.21930294e-01
 -1.21930174e-01 -1.21876327e-01 -1.21706600e-01 -8.64961867e-02
 -8.64960459e-02 -8.64513223e-02 -8.63968342e-02 -8.63964310e-02
 -8.62830771e-02 -8.62828884e-02 -8.62263857e-02 -8.61718346e-02
 -8.61384214e-02 -8.61383386e-02 -8.60797541e-02 -7.53455844e-02
 -7.52970550e-02 -7.52968603e-02 -7.52433219e-02 -8.97335276e-03
 -8.95516852e-03 -8.95513826e-03 -8.91316308e-03 -8.91273296e-03
 -8.88865374e-03 -2.92503075e-03 -2.83273731e-03 -2.83251052e-03
 -2.75504136e-03 -2.73762948e-03 -2.73751794e-03 -2.65144556e-03
 -2.62325114e-03 -2.62302926e-03 -2.60263661e-03 -2.60229251e-03
 -2.55896109e-03  2.04231980e-02  2.04353622e-02  2.04354459e-02
  2.04483200e-02  7.68054821e-02  7.68057127e-02  7.68291269e-02
  7.68648040e-02  7.68651789e-02  7.69015590e-02  7.69017523e-02
  7.69209043e-02  7.69437960e-02  7.70128288e-02  7.70131503e-02
  7.70642233e-02  1.34120679e-01  1.34138480e-01  1.34138541e-01
  1.34192273e-01  1.34192298e-01  1.34258825e-01  1.34272733e-01
  1.34312516e-01  1.34312544e-01  1.34334483e-01  1.34334544e-01
  1.34377191e-01  1.38346034e-01  1.38346081e-01  1.38367792e-01
  1.38367851e-01  1.38393608e-01  1.38404212e-01  1.38442366e-01
  1.38442428e-01  1.38447623e-01  1.38497715e-01  1.38497766e-01
  1.38590202e-01  1.50011418e-01  1.50011446e-01  1.50015857e-01
  1.50015885e-01  1.50016328e-01  1.50059830e-01  1.71405606e-01
  1.71405948e-01  1.71422363e-01  1.71425251e-01  1.71442228e-01
  1.71442297e-01  2.07362389e-01  2.07401336e-01  2.07401437e-01
  2.07429839e-01  2.07430190e-01  2.07451082e-01  2.07514518e-01
  2.07530311e-01  2.07530418e-01  2.07545209e-01  2.07545392e-01
  2.07578502e-01  2.28174799e-01  2.28297901e-01  2.28298203e-01
  2.28360997e-01  2.28377374e-01  2.28420080e-01  2.28420422e-01
  2.28428432e-01  2.28428664e-01  2.28440162e-01  2.28443038e-01
  2.28443110e-01  2.33066340e-01  2.33066530e-01  2.33106976e-01
  2.33108223e-01  2.33108733e-01  2.33113056e-01  2.33150994e-01
  2.33151408e-01  2.79252284e-01  2.79252911e-01  2.79255329e-01
  3.07342611e-01  3.07347675e-01  3.07348255e-01  3.07367335e-01
  3.07367341e-01  3.07371005e-01  3.21752115e-01  3.21752192e-01
  3.21756154e-01  3.21756230e-01  3.21769204e-01  3.21842153e-01
  3.38924412e-01  3.38943232e-01  3.38943349e-01  3.38963897e-01
  3.72393554e-01  3.72393575e-01  3.72410251e-01  3.72427741e-01
  3.72427990e-01  3.72445541e-01  3.72452157e-01  3.72452208e-01
  3.72475711e-01  3.72478408e-01  3.72478582e-01  3.72532388e-01
  3.74730410e-01  3.74731128e-01  3.74731510e-01  4.06628349e-01
  4.06957231e-01  4.06957347e-01  4.07004749e-01  4.07004863e-01
  4.07021310e-01  4.07060292e-01  4.08009797e-01  4.08010407e-01
  4.08028750e-01  4.08032651e-01  4.08035469e-01  4.08035913e-01
  4.08048380e-01  4.08049021e-01  4.43105529e-01  4.43132442e-01
  4.43132480e-01  4.43142100e-01  4.43142544e-01  4.43170346e-01
  4.43204965e-01  4.43205353e-01  4.43205619e-01  4.43216149e-01
  4.43216337e-01  4.43252681e-01  4.58355535e-01  4.58436873e-01
  4.58437062e-01  4.58439422e-01  4.58472339e-01  4.58505016e-01
  4.58505161e-01  4.58553297e-01  4.58553436e-01  4.58558111e-01
  4.58558415e-01  4.58564131e-01  4.68918439e-01  4.68948007e-01
  4.68948161e-01  4.68965915e-01  4.68979693e-01  4.68979707e-01
  4.69004408e-01  4.69014415e-01  4.69014579e-01  4.69025732e-01
  4.69025743e-01  4.69044360e-01  4.78897695e-01  4.78898098e-01
  4.78913481e-01  4.78913538e-01  4.78930339e-01  4.78942748e-01
  4.78972786e-01  4.78972818e-01  4.78975706e-01  4.79018263e-01
  4.79018617e-01  4.79102111e-01  4.96704079e-01  4.96715761e-01
  4.96722516e-01  4.96722584e-01  4.96723225e-01  4.96723330e-01
  4.96836506e-01  4.96836614e-01  4.96844011e-01  4.96844159e-01
  4.96851278e-01  4.96855372e-01  5.11288944e-01  5.11288985e-01
  5.11306681e-01  5.11322479e-01  5.11322517e-01  5.11391887e-01
  5.11391978e-01  5.11415642e-01  5.11438592e-01  5.11438752e-01
  5.11457474e-01  5.11481957e-01  5.73182932e-01  5.73207945e-01
  5.73208511e-01  5.73235092e-01  5.75635012e-01  6.02986765e-01
  6.03050514e-01  6.03061734e-01  6.03061826e-01  6.03126607e-01
  6.03150751e-01  6.03150821e-01  6.03160644e-01  6.03160657e-01
  6.03178323e-01  6.03178444e-01  6.03191083e-01  6.06687519e-01
  6.06687693e-01  6.06759174e-01  6.06759348e-01  6.06790787e-01
  6.06902559e-01  6.21795921e-01  6.21795921e-01  6.55757001e-01
  6.55757567e-01  6.55768651e-01  6.55769877e-01  6.55781081e-01
  6.55781153e-01  6.65672102e-01  6.65672411e-01  6.65680325e-01
  6.65680504e-01  6.65685029e-01  6.65685951e-01  6.65704440e-01
  6.65704492e-01  6.65705617e-01  6.65712265e-01  6.65712397e-01
  6.65737947e-01  6.76220683e-01  6.76371292e-01  6.76395873e-01
  6.76395984e-01  6.76407504e-01  6.76407617e-01  6.88515713e-01
  6.88515866e-01  6.88521289e-01  6.88547226e-01  6.88547319e-01
  6.88547899e-01  6.88554111e-01  6.88564483e-01  6.88564553e-01
  6.88596870e-01  6.88597193e-01  6.88621346e-01  7.11385810e-01
  7.11385855e-01  7.11473899e-01  7.11473945e-01  7.11514465e-01
  7.11648053e-01  7.16401014e-01  7.16401735e-01  7.16424985e-01
  7.16429429e-01  7.16453715e-01  7.16453848e-01  7.22132329e-01
  7.22132663e-01  7.22148561e-01  7.22151006e-01  7.22151021e-01
  7.22151941e-01  7.22168656e-01  7.22168888e-01  7.30153946e-01
  7.30158306e-01  7.30158565e-01  7.30162895e-01  7.63819595e-01
  7.63826271e-01  7.63826303e-01  7.63837511e-01  7.82912920e-01
  7.82927177e-01  7.82930276e-01  7.82930395e-01  7.82932775e-01
  7.82932885e-01  7.83240146e-01  7.83240259e-01  7.83267849e-01
  7.83298499e-01  7.83298548e-01  7.83335778e-01  7.83335885e-01
  7.83366109e-01  7.83423714e-01  7.83438209e-01  7.83438288e-01
  7.83555822e-01  7.96360986e-01  7.96361414e-01  7.96371249e-01
  7.96372259e-01  7.96372359e-01  7.96373529e-01  7.96385876e-01
  7.96386373e-01  8.24112077e-01  8.24137984e-01  8.24138198e-01
  8.24144436e-01  8.24144528e-01  8.24187982e-01  8.24194359e-01
  8.24194537e-01  8.24215074e-01  8.24218788e-01  8.24236444e-01
  8.24236510e-01  8.27849086e-01  8.27849320e-01  8.27867026e-01
  8.27896176e-01  8.27896346e-01  8.27951521e-01  8.27951575e-01
  8.27977879e-01  8.28018579e-01  8.28018812e-01  8.28020536e-01
  8.28057867e-01  8.33557825e-01  8.33572828e-01  8.33573059e-01
  8.33584261e-01  8.33584358e-01  8.33590809e-01  8.33598587e-01
  8.33598645e-01  8.33608944e-01  8.33631481e-01  8.33643933e-01
  8.33644035e-01  8.38082888e-01  8.38083030e-01  8.38120197e-01
  8.38120335e-01  8.38124817e-01  8.38131228e-01  8.42914793e-01
  8.42925446e-01  8.42925621e-01  8.42943271e-01  8.42943290e-01
  8.42951393e-01  8.43695283e-01  8.92489188e-01  8.92489283e-01
  8.92490619e-01  8.92592341e-01  8.92605164e-01  8.92605621e-01
  8.92623054e-01  8.92623575e-01  8.92636326e-01  8.92682365e-01
  8.92683235e-01  8.92683277e-01  9.42767401e-01  9.42768061e-01
  9.42768727e-01  9.52366527e-01  9.52370227e-01  9.52370378e-01
  9.52383958e-01  9.52383995e-01  9.52390337e-01  9.52390412e-01
  9.52397547e-01  9.52441713e-01  9.52441780e-01  9.52447784e-01
  9.52498504e-01  9.84609723e-01  9.84661446e-01  9.84670279e-01
  9.84670627e-01  9.84710432e-01  9.84733885e-01  9.84733969e-01
  9.84768374e-01  9.84768622e-01  9.84772806e-01  9.84772916e-01
  9.84780297e-01  9.86056023e-01  9.86093011e-01  9.86093015e-01
  9.86108700e-01  9.86108752e-01  9.86124697e-01  9.86168979e-01
  9.86168980e-01  9.86187239e-01  9.86210966e-01  9.86211013e-01
  9.86267228e-01  1.04303001e+00  1.04303952e+00  1.04303963e+00
  1.04304994e+00  1.04803259e+00  1.04810401e+00  1.04811533e+00
  1.04811535e+00  1.04818337e+00  1.04819557e+00  1.04819558e+00
  1.04820990e+00  1.04820991e+00  1.04823004e+00  1.04823018e+00
  1.04823902e+00  1.04828760e+00  1.04832301e+00  1.04832302e+00
  1.04837689e+00  1.04837707e+00  1.04840689e+00  1.04845464e+00
  1.04845468e+00  1.04846840e+00  1.04846856e+00  1.04847828e+00
  1.04851350e+00  1.04871580e+00  1.04871581e+00  1.04871635e+00
  1.04873615e+00  1.04873655e+00  1.04874409e+00  1.04874447e+00
  1.04875497e+00  1.04878895e+00  1.04878900e+00  1.04879378e+00
  1.04883184e+00  1.05215107e+00  1.05220610e+00  1.05220624e+00
  1.05222581e+00  1.05222598e+00  1.05224858e+00  1.05228205e+00
  1.05231650e+00  1.05231657e+00  1.05234940e+00  1.05234946e+00
  1.05236537e+00  1.06054864e+00  1.06055348e+00  1.06055366e+00
  1.06057618e+00  1.06057618e+00  1.06058137e+00  1.06257539e+00
  1.06258391e+00  1.06258411e+00  1.06259591e+00  1.07984875e+00
  1.07987798e+00  1.07988980e+00  1.07989009e+00  1.07991364e+00
  1.07991393e+00  1.08821811e+00  1.08825421e+00  1.08825494e+00
  1.08828255e+00  1.08829654e+00  1.08829657e+00  1.08832742e+00
  1.08833877e+00  1.08833949e+00  1.08834668e+00  1.08834670e+00
  1.08836761e+00  1.10527611e+00  1.10540413e+00  1.10542493e+00
  1.10542504e+00  1.10543812e+00  1.10543822e+00  1.12242959e+00
  1.12242975e+00  1.12243586e+00  1.12247501e+00  1.12250835e+00
  1.12250842e+00  1.12256323e+00  1.12256344e+00  1.12259189e+00
  1.12260205e+00  1.12260361e+00  1.12260362e+00  1.14803820e+00
  1.14803840e+00  1.14804418e+00  1.14806591e+00  1.14806612e+00
  1.14809750e+00  1.15361123e+00  1.15361488e+00  1.15361508e+00
  1.15362135e+00  1.15362157e+00  1.15362707e+00  1.15985902e+00
  1.15987254e+00  1.15987281e+00  1.15989643e+00  1.15989647e+00
  1.15993155e+00  1.15994401e+00  1.15994417e+00  1.15994632e+00
  1.15998250e+00  1.15998256e+00  1.16000069e+00  1.18449848e+00
  1.18449880e+00  1.18450533e+00  1.18450594e+00  1.18451241e+00
  1.18451246e+00  1.19288049e+00  1.19288094e+00  1.19290600e+00
  1.19290683e+00  1.19290723e+00  1.19290783e+00  1.19293164e+00
  1.19293191e+00  1.24872822e+00  1.24872985e+00  1.24875420e+00
  1.24875945e+00  1.24878173e+00  1.24878176e+00  1.25430216e+00
  1.25430273e+00  1.25432436e+00  1.25432773e+00  1.25432815e+00
  1.25433005e+00  1.25434942e+00  1.25435005e+00  1.25440796e+00
  1.25440797e+00  1.25442132e+00  1.25443098e+00  1.25443138e+00
  1.25444715e+00  1.25444733e+00  1.25444763e+00  1.25445789e+00
  1.25447462e+00  1.25447471e+00  1.25448615e+00  1.26073294e+00
  1.26073307e+00  1.26073575e+00  1.27493010e+00  1.27493010e+00
  1.30182757e+00  1.30184412e+00  1.30184417e+00  1.30185232e+00
  1.30185239e+00  1.30185985e+00  1.30188664e+00  1.30188689e+00
  1.30189815e+00  1.30191948e+00  1.30191973e+00  1.30194960e+00
  1.30332669e+00  1.30332707e+00  1.30332898e+00  1.30333044e+00
  1.30333089e+00  1.30333145e+00  1.34291977e+00  1.34292305e+00
  1.34292323e+00  1.34292828e+00  1.34292859e+00  1.34293102e+00
  1.34293958e+00  1.34293968e+00  1.34296969e+00  1.34297219e+00
  1.34297223e+00  1.34300770e+00  1.34309212e+00  1.34309463e+00
  1.34309497e+00  1.34310416e+00  1.35051470e+00  1.35055555e+00
  1.35056341e+00  1.35056341e+00  1.35057605e+00  1.35057605e+00
  1.35170892e+00  1.35179220e+00  1.35179256e+00  1.35180278e+00
  1.35183001e+00  1.35185983e+00  1.35185999e+00  1.35189823e+00
  1.35189852e+00  1.35190009e+00  1.35190041e+00  1.35190873e+00
  1.42636342e+00  1.42638463e+00  1.42638468e+00  1.42643037e+00
  1.42643055e+00  1.42643078e+00  1.42650462e+00  1.42650544e+00
  1.42650558e+00  1.42652250e+00  1.42652255e+00  1.42654392e+00
  1.42718120e+00  1.42718158e+00  1.42719963e+00  1.42719968e+00
  1.42721799e+00  1.42722404e+00  1.42725602e+00  1.42726009e+00
  1.42726039e+00  1.42731087e+00  1.42731166e+00  1.42739674e+00
  1.43579620e+00  1.43589778e+00  1.43589788e+00  1.43591087e+00
  1.43594925e+00  1.43598419e+00  1.43598426e+00  1.43599757e+00
  1.43599764e+00  1.43601200e+00  1.43601215e+00  1.43601956e+00
  1.44222921e+00  1.44223351e+00  1.44223580e+00  1.48906955e+00
  1.48911042e+00  1.48912534e+00  1.48912537e+00  1.48915376e+00
  1.48915379e+00  1.49784129e+00  1.49784162e+00  1.49785600e+00
  1.49785852e+00  1.49785855e+00  1.49786020e+00  1.49787671e+00
  1.49787704e+00  1.52648022e+00  1.52648129e+00  1.52649190e+00
  1.52653481e+00  1.52653482e+00  1.52653600e+00  1.52655298e+00
  1.52656604e+00  1.52656640e+00  1.52657613e+00  1.52657689e+00
  1.52659655e+00  1.53307989e+00  1.53308006e+00  1.53308753e+00
  1.53309677e+00  1.53309692e+00  1.53314637e+00  1.54554187e+00
  1.54554316e+00  1.54555807e+00  1.54556072e+00  1.54556131e+00
  1.54556282e+00  1.54557781e+00  1.54557809e+00  1.56519226e+00
  1.56521332e+00  1.56521337e+00  1.56523226e+00  1.56523899e+00
  1.56523900e+00  1.56525819e+00  1.56526373e+00  1.56526388e+00
  1.56526712e+00  1.56526722e+00  1.56527753e+00  1.61315935e+00
  1.61315953e+00  1.61317976e+00  1.61318981e+00  1.61318987e+00
  1.61319947e+00  1.61321026e+00  1.61321054e+00  1.61321511e+00
  1.61322182e+00  1.61322208e+00  1.61322800e+00  1.65447431e+00
  1.65449787e+00  1.65449908e+00  1.65451956e+00  1.66222539e+00
  1.66222618e+00  1.66222627e+00  1.67183811e+00  1.67190767e+00
  1.67190834e+00  1.67191092e+00  1.67194033e+00  1.67196949e+00
  1.67196960e+00  1.67200594e+00  1.67200644e+00  1.67201331e+00
  1.67201335e+00  1.67201799e+00  1.81498509e+00  1.81498537e+00
  1.81498786e+00  1.81499293e+00  1.81499467e+00  1.81499492e+00
  1.81501314e+00  1.81501375e+00  1.81501400e+00  1.81501847e+00
  1.81501963e+00  1.81504322e+00  1.91181267e+00  1.91181370e+00
  1.91182082e+00  1.91185658e+00  1.91188743e+00  1.91188813e+00
  1.91192653e+00  1.91192737e+00  1.91195749e+00  1.91196700e+00
  1.91197314e+00  1.91197435e+00  1.93143516e+00  1.93143541e+00
  1.93144118e+00  1.93144531e+00  1.93145150e+00  1.93145167e+00
  2.32280520e+00  2.49804203e+00  2.49804250e+00  2.49810514e+00
  2.49816853e+00  2.49816923e+00  2.49826266e+00  2.49826320e+00
  2.49831111e+00  2.49835316e+00  2.49843017e+00  2.49843029e+00
  2.49847964e+00  2.52547852e+00  2.52547879e+00  2.52562522e+00
  2.52562549e+00  2.52567393e+00  2.52583339e+00  2.60658446e+00
  2.60663310e+00  2.60663328e+00  2.60668611e+00  2.76368526e+00
  2.76377943e+00  2.76377953e+00  2.76386719e+00  2.76390182e+00
  2.76390186e+00  2.76398625e+00  2.76400086e+00  2.76400133e+00
  2.76400700e+00  2.76400750e+00  2.76405085e+00  2.78073688e+00
  2.78076261e+00  2.78076262e+00  2.78082086e+00  2.78082148e+00
  2.78085244e+00  2.79369837e+00  2.79369861e+00  2.79384166e+00
  2.79384190e+00  2.79388743e+00  2.79403336e+00  2.85064158e+00
  2.88069094e+00  2.88069156e+00  2.88074486e+00  2.88079833e+00
  2.88079875e+00  2.88088636e+00  2.88088668e+00  2.88093203e+00
  2.88096133e+00  2.88102836e+00  2.88102851e+00  2.88106742e+00
  3.07910581e+00  3.07915700e+00  3.07915966e+00  3.07919857e+00]
nelec by numeric integration = 896.0721485027527
    CPU time for vxc   2362.23 sec, wall time     36.92 sec
    CPU time for sr jk   5968.30 sec, wall time     64.88 sec
    CPU time for vj and vk   5970.88 sec, wall time     64.92 sec
E1 = -19447.332172804265  Ecoul = 5555.028232799778  Exc = -1330.594110434986
cycle= 5 E= -18514.9938732887  delta_E= -0.000512  |g|= 0.0124  |ddm|= 0.108
    CPU time for cycle= 5   8367.94 sec, wall time    102.44 sec
  HOMO = 0.279183125247918  LUMO = 0.307301770764405
  mo_energy =
[-6.49935778e+01 -6.49932608e+01 -6.49930773e+01 -6.49930773e+01
 -6.49930574e+01 -6.49930574e+01 -6.49930559e+01 -6.49930402e+01
 -6.49928714e+01 -6.49928714e+01 -6.49928643e+01 -6.49928176e+01
 -6.49928176e+01 -6.49928130e+01 -6.49928070e+01 -6.49928070e+01
 -6.49927991e+01 -6.49927752e+01 -6.49927743e+01 -6.49927743e+01
 -6.49927378e+01 -6.49927372e+01 -6.49927372e+01 -6.49927248e+01
 -6.49927248e+01 -6.49927237e+01 -6.49926047e+01 -6.49925626e+01
 -6.49925626e+01 -6.49925524e+01 -6.49925451e+01 -6.49925395e+01
 -6.49925395e+01 -6.49925184e+01 -6.49925184e+01 -6.49925170e+01
 -6.49925077e+01 -6.49925042e+01 -6.49925042e+01 -6.49924994e+01
 -6.49924939e+01 -6.49924939e+01 -6.49924746e+01 -6.49924691e+01
 -6.49924691e+01 -6.49924571e+01 -6.49924526e+01 -6.49924526e+01
 -6.49923728e+01 -6.49923728e+01 -6.49923691e+01 -6.49923652e+01
 -6.49923581e+01 -6.49923580e+01 -6.49923187e+01 -6.49923186e+01
 -6.49923186e+01 -6.49923011e+01 -6.49922713e+01 -6.49922556e+01
 -6.49922556e+01 -6.49922180e+01 -6.49922070e+01 -6.49922070e+01
 -4.62780266e+00 -4.62753074e+00 -4.62734900e+00 -4.62734900e+00
 -4.62733465e+00 -4.62733465e+00 -4.62733231e+00 -4.62732512e+00
 -4.62718793e+00 -4.62716713e+00 -4.62716713e+00 -4.62714474e+00
 -4.62712387e+00 -4.62712386e+00 -4.62710702e+00 -4.62710700e+00
 -4.62707915e+00 -4.62707914e+00 -4.62707855e+00 -4.62706629e+00
 -4.62703241e+00 -4.62703240e+00 -4.62702535e+00 -4.62701932e+00
 -4.62701930e+00 -4.62701900e+00 -4.62693487e+00 -4.62688614e+00
 -4.62688613e+00 -4.62687533e+00 -4.62687448e+00 -4.62687446e+00
 -4.62686953e+00 -4.62686005e+00 -4.62685557e+00 -4.62685556e+00
 -4.62683740e+00 -4.62683112e+00 -4.62683112e+00 -4.62682240e+00
 -4.62682240e+00 -4.62682149e+00 -4.62679921e+00 -4.62679122e+00
 -4.62679120e+00 -4.62678278e+00 -4.62677158e+00 -4.62677157e+00
 -4.62672124e+00 -4.62672123e+00 -4.62671745e+00 -4.62670886e+00
 -4.62670248e+00 -4.62670247e+00 -4.62667848e+00 -4.62667353e+00
 -4.62667351e+00 -4.62666084e+00 -4.62662806e+00 -4.62661931e+00
 -4.62661929e+00 -4.62658123e+00 -4.62657359e+00 -4.62657357e+00
 -3.04260572e+00 -3.04260572e+00 -3.04256863e+00 -3.04240844e+00
 -3.04240843e+00 -3.04232355e+00 -3.04221219e+00 -3.04221218e+00
 -3.04219715e+00 -3.04218567e+00 -3.04218567e+00 -3.04216434e+00
 -3.04215404e+00 -3.04214136e+00 -3.04213854e+00 -3.04213853e+00
 -3.04212510e+00 -3.04210416e+00 -3.04210415e+00 -3.04210104e+00
 -3.04210103e+00 -3.04209150e+00 -3.04205986e+00 -3.04205986e+00
 -3.04205397e+00 -3.04204618e+00 -3.04204617e+00 -3.04201692e+00
 -3.04201682e+00 -3.04201681e+00 -3.04200905e+00 -3.04200905e+00
 -3.04199542e+00 -3.04199161e+00 -3.04198768e+00 -3.04198767e+00
 -3.04196816e+00 -3.04196066e+00 -3.04193607e+00 -3.04193607e+00
 -3.04193549e+00 -3.04190581e+00 -3.04190424e+00 -3.04190424e+00
 -3.04189625e+00 -3.04189625e+00 -3.04189198e+00 -3.04189172e+00
 -3.04189170e+00 -3.04186355e+00 -3.04186354e+00 -3.04186025e+00
 -3.04184345e+00 -3.04184345e+00 -3.04183028e+00 -3.04182414e+00
 -3.04182413e+00 -3.04181912e+00 -3.04181911e+00 -3.04180458e+00
 -3.04180447e+00 -3.04180348e+00 -3.04180348e+00 -3.04178986e+00
 -3.04178424e+00 -3.04178424e+00 -3.04178225e+00 -3.04178097e+00
 -3.04178097e+00 -3.04177510e+00 -3.04177001e+00 -3.04177001e+00
 -3.04176462e+00 -3.04176462e+00 -3.04175609e+00 -3.04175288e+00
 -3.04175288e+00 -3.04174507e+00 -3.04174507e+00 -3.04172679e+00
 -3.04171705e+00 -3.04171704e+00 -3.04171650e+00 -3.04169096e+00
 -3.04168244e+00 -3.04168244e+00 -3.04167474e+00 -3.04167474e+00
 -3.04165337e+00 -3.04165337e+00 -3.04164728e+00 -3.04163391e+00
 -3.04163292e+00 -3.04160618e+00 -3.04160617e+00 -3.04157060e+00
 -3.04156740e+00 -3.04156740e+00 -3.04155141e+00 -3.04155141e+00
 -3.04153449e+00 -3.04151665e+00 -3.04151665e+00 -3.04150521e+00
 -3.04150521e+00 -3.04150054e+00 -3.04149471e+00 -3.04148386e+00
 -3.04148386e+00 -3.04148248e+00 -3.04148035e+00 -3.04148035e+00
 -3.04146794e+00 -3.04145138e+00 -3.04145137e+00 -3.04144411e+00
 -3.04143377e+00 -3.04143376e+00 -3.04143181e+00 -3.04143155e+00
 -3.04140879e+00 -3.04140878e+00 -3.04139499e+00 -3.04139498e+00
 -3.04139447e+00 -3.04138720e+00 -3.04138720e+00 -3.04138512e+00
 -3.04138491e+00 -3.04136509e+00 -3.04134473e+00 -3.04134473e+00
 -3.04127927e+00 -3.04127926e+00 -3.04127588e+00 -3.04126166e+00
 -3.04126165e+00 -3.04124697e+00 -3.04124507e+00 -3.04123321e+00
 -3.04123176e+00 -3.04123175e+00 -3.04121216e+00 -3.04121216e+00
 -3.04120713e+00 -3.04120037e+00 -3.04119907e+00 -3.04119907e+00
 -3.04119489e+00 -3.04116833e+00 -3.04116833e+00 -3.04116456e+00
 -3.04116456e+00 -3.04115777e+00 -3.04115777e+00 -3.04115654e+00
 -3.04115250e+00 -3.04114253e+00 -3.04114253e+00 -3.04114188e+00
 -3.04112163e+00 -3.04112162e+00 -3.04111952e+00 -3.04111414e+00
 -3.04110948e+00 -3.04110947e+00 -3.04110429e+00 -3.04110429e+00
 -3.04110158e+00 -3.04109952e+00 -3.04109313e+00 -3.04109313e+00
 -3.04108085e+00 -3.04107824e+00 -3.04107822e+00 -3.04107628e+00
 -3.04107215e+00 -3.04107214e+00 -3.04107047e+00 -3.04106436e+00
 -3.04106435e+00 -3.04106221e+00 -3.04106221e+00 -3.04104393e+00
 -3.04103728e+00 -3.04103727e+00 -3.04101625e+00 -3.04101375e+00
 -3.04101374e+00 -3.04097958e+00 -3.04097452e+00 -3.04097451e+00
 -1.61690932e-01 -1.22220408e-01 -1.21976126e-01 -1.21946967e-01
 -1.21946769e-01 -1.21929434e-01 -1.21929237e-01 -8.66397926e-02
 -8.64741215e-02 -8.64740739e-02 -8.64478130e-02 -8.63508775e-02
 -8.63507134e-02 -8.62826843e-02 -8.62681877e-02 -8.62679102e-02
 -8.62432363e-02 -8.62348823e-02 -8.62348823e-02 -7.54513537e-02
 -7.53613032e-02 -7.53611121e-02 -7.52602923e-02 -9.06990243e-03
 -9.03598157e-03 -9.03597934e-03 -8.95850868e-03 -8.95811013e-03
 -8.91344038e-03 -2.93187197e-03 -2.89316303e-03 -2.89315456e-03
 -2.81691657e-03 -2.81673165e-03 -2.75850504e-03 -2.71422314e-03
 -2.71404079e-03 -2.69040718e-03 -2.68827361e-03 -2.68816396e-03
 -2.66106972e-03  2.03630162e-02  2.03858669e-02  2.03859520e-02
  2.04059802e-02  7.67137682e-02  7.67707439e-02  7.67710479e-02
  7.68262742e-02  7.68531762e-02  7.68614564e-02  7.68615829e-02
  7.68838807e-02  7.68841585e-02  7.69074157e-02  7.69147626e-02
  7.69149724e-02  1.34116206e-01  1.34131630e-01  1.34131689e-01
  1.34162261e-01  1.34162289e-01  1.34179475e-01  1.34190920e-01
  1.34256854e-01  1.34256879e-01  1.34277200e-01  1.34277261e-01
  1.34304733e-01  1.38280730e-01  1.38313620e-01  1.38313649e-01
  1.38332138e-01  1.38388852e-01  1.38388975e-01  1.38409127e-01
  1.38409678e-01  1.38409729e-01  1.38414965e-01  1.38459956e-01
  1.38459965e-01  1.49935454e-01  1.49938819e-01  1.49938859e-01
  1.49942428e-01  1.49977855e-01  1.49977894e-01  1.71332073e-01
  1.71332414e-01  1.71365811e-01  1.71369516e-01  1.71403678e-01
  1.71403744e-01  2.07317055e-01  2.07317151e-01  2.07349882e-01
  2.07380788e-01  2.07401321e-01  2.07401607e-01  2.07423645e-01
  2.07459053e-01  2.07459379e-01  2.07495044e-01  2.07495062e-01
  2.07518456e-01  2.28187938e-01  2.28188024e-01  2.28271400e-01
  2.28279139e-01  2.28279366e-01  2.28298721e-01  2.28362976e-01
  2.28363309e-01  2.28369723e-01  2.28370053e-01  2.28391300e-01
  2.28416387e-01  2.32964313e-01  2.32964522e-01  2.33039715e-01
  2.33040182e-01  2.33041466e-01  2.33047107e-01  2.33124426e-01
  2.33124840e-01  2.79180904e-01  2.79182542e-01  2.79183125e-01
  3.07301771e-01  3.07312925e-01  3.07313501e-01  3.07345068e-01
  3.07345069e-01  3.07355180e-01  3.21705467e-01  3.21716111e-01
  3.21718112e-01  3.21718176e-01  3.21781632e-01  3.21781698e-01
  3.38855895e-01  3.38889331e-01  3.38889451e-01  3.38927729e-01
  3.72324871e-01  3.72359223e-01  3.72359254e-01  3.72380057e-01
  3.72395514e-01  3.72395528e-01  3.72423536e-01  3.72423863e-01
  3.72433318e-01  3.72440217e-01  3.72484078e-01  3.72484390e-01
  3.74686340e-01  3.74686688e-01  3.74687601e-01  4.06557292e-01
  4.06901310e-01  4.06971028e-01  4.06971175e-01  4.06980282e-01
  4.06993850e-01  4.06994000e-01  4.07955923e-01  4.07956523e-01
  4.07988139e-01  4.07993852e-01  4.07994390e-01  4.07995350e-01
  4.08027247e-01  4.08027878e-01  4.43077557e-01  4.43099960e-01
  4.43100160e-01  4.43124224e-01  4.43126658e-01  4.43126923e-01
  4.43152564e-01  4.43163774e-01  4.43163852e-01  4.43172065e-01
  4.43172484e-01  4.43183741e-01  4.58383606e-01  4.58383614e-01
  4.58399748e-01  4.58418648e-01  4.58418845e-01  4.58445721e-01
  4.58445804e-01  4.58454332e-01  4.58496243e-01  4.58496460e-01
  4.58513717e-01  4.58543665e-01  4.68891346e-01  4.68907753e-01
  4.68907765e-01  4.68926226e-01  4.68926385e-01  4.68935913e-01
  4.68952265e-01  4.68952273e-01  4.68963296e-01  4.68968283e-01
  4.68968442e-01  4.68989599e-01  4.78831604e-01  4.78846097e-01
  4.78846394e-01  4.78858926e-01  4.78910894e-01  4.78910980e-01
  4.78926091e-01  4.78926407e-01  4.78930716e-01  4.78934548e-01
  4.78981252e-01  4.78981282e-01  4.96671913e-01  4.96674105e-01
  4.96676196e-01  4.96676310e-01  4.96687995e-01  4.96688145e-01
  4.96768594e-01  4.96768700e-01  4.96770848e-01  4.96770998e-01
  4.96772141e-01  4.96785875e-01  5.11190148e-01  5.11281710e-01
  5.11288176e-01  5.11288322e-01  5.11333082e-01  5.11333150e-01
  5.11360317e-01  5.11366585e-01  5.11366626e-01  5.11387066e-01
  5.11393214e-01  5.11393373e-01  5.73155500e-01  5.73199743e-01
  5.73200311e-01  5.73246814e-01  5.75618272e-01  6.02989004e-01
  6.02989065e-01  6.03018256e-01  6.03028746e-01  6.03028834e-01
  6.03099882e-01  6.03100005e-01  6.03116216e-01  6.03116480e-01
  6.03116653e-01  6.03120688e-01  6.03126171e-01  6.06579311e-01
  6.06689630e-01  6.06712658e-01  6.06712769e-01  6.06739342e-01
  6.06739454e-01  6.21747836e-01  6.21747836e-01  6.55689077e-01
  6.55689643e-01  6.55711433e-01  6.55713196e-01  6.55734217e-01
  6.55734283e-01  6.65616780e-01  6.65617144e-01  6.65617236e-01
  6.65624949e-01  6.65648164e-01  6.65648214e-01  6.65653794e-01
  6.65654067e-01  6.65654683e-01  6.65659783e-01  6.65672215e-01
  6.65672337e-01  6.76230021e-01  6.76230240e-01  6.76352770e-01
  6.76352987e-01  6.76362109e-01  6.76378996e-01  6.88448382e-01
  6.88448525e-01  6.88450218e-01  6.88465324e-01  6.88472841e-01
  6.88473034e-01  6.88503355e-01  6.88520725e-01  6.88521031e-01
  6.88552031e-01  6.88552031e-01  6.88560402e-01  7.11307370e-01
  7.11442691e-01  7.11472452e-01  7.11472480e-01  7.11502303e-01
  7.11502331e-01  7.16322043e-01  7.16322762e-01  7.16368187e-01
  7.16373596e-01  7.16420458e-01  7.16420590e-01  7.22062933e-01
  7.22063260e-01  7.22095917e-01  7.22098634e-01  7.22098679e-01
  7.22099657e-01  7.22131402e-01  7.22131661e-01  7.30088614e-01
  7.30095904e-01  7.30096197e-01  7.30101164e-01  7.63749275e-01
  7.63763501e-01  7.63763517e-01  7.63780299e-01  7.82841331e-01
  7.82861509e-01  7.82861589e-01  7.82861814e-01  7.82871628e-01
  7.82871846e-01  7.83176520e-01  7.83249125e-01  7.83249205e-01
  7.83284047e-01  7.83299431e-01  7.83328522e-01  7.83328564e-01
  7.83344405e-01  7.83344446e-01  7.83356419e-01  7.83360707e-01
  7.83360889e-01  7.96291277e-01  7.96291701e-01  7.96311462e-01
  7.96312541e-01  7.96312603e-01  7.96314706e-01  7.96336914e-01
  7.96337359e-01  8.24064965e-01  8.24069931e-01  8.24070180e-01
  8.24119606e-01  8.24119894e-01  8.24125430e-01  8.24138360e-01
  8.24138601e-01  8.24142373e-01  8.24185435e-01  8.24204542e-01
  8.24204640e-01  8.27781654e-01  8.27854162e-01  8.27854327e-01
  8.27866939e-01  8.27931855e-01  8.27932131e-01  8.27938164e-01
  8.27955219e-01  8.27955310e-01  8.27968416e-01  8.27968529e-01
  8.27971263e-01  8.33488010e-01  8.33494294e-01  8.33494303e-01
  8.33511572e-01  8.33511790e-01  8.33519132e-01  8.33545375e-01
  8.33545498e-01  8.33564722e-01  8.33569511e-01  8.33582040e-01
  8.33582171e-01  8.38043880e-01  8.38075066e-01  8.38075218e-01
  8.38105442e-01  8.38112569e-01  8.38112721e-01  8.42845837e-01
  8.42865901e-01  8.42866049e-01  8.42900924e-01  8.42900943e-01
  8.42915922e-01  8.43703268e-01  8.92439101e-01  8.92446993e-01
  8.92447053e-01  8.92555514e-01  8.92556043e-01  8.92559055e-01
  8.92576728e-01  8.92577208e-01  8.92578413e-01  8.92590174e-01
  8.92590239e-01  8.92593280e-01  9.42710818e-01  9.42711626e-01
  9.42713957e-01  9.52296710e-01  9.52308175e-01  9.52308244e-01
  9.52312353e-01  9.52318537e-01  9.52318608e-01  9.52323386e-01
  9.52366393e-01  9.52366451e-01  9.52372428e-01  9.52404115e-01
  9.52404186e-01  9.84617142e-01  9.84617329e-01  9.84620166e-01
  9.84627994e-01  9.84628003e-01  9.84667995e-01  9.84668100e-01
  9.84685202e-01  9.84700836e-01  9.84701178e-01  9.84707247e-01
  9.84738344e-01  9.86025065e-01  9.86051519e-01  9.86051565e-01
  9.86062324e-01  9.86084286e-01  9.86084289e-01  9.86112531e-01
  9.86119940e-01  9.86119986e-01  9.86152368e-01  9.86152369e-01
  9.86172829e-01  1.04297005e+00  1.04298930e+00  1.04298942e+00
  1.04300877e+00  1.04801461e+00  1.04801473e+00  1.04805605e+00
  1.04806471e+00  1.04806496e+00  1.04814428e+00  1.04814509e+00
  1.04814517e+00  1.04816115e+00  1.04816472e+00  1.04816480e+00
  1.04817464e+00  1.04822678e+00  1.04827340e+00  1.04827360e+00
  1.04835432e+00  1.04835435e+00  1.04836006e+00  1.04839728e+00
  1.04839975e+00  1.04839984e+00  1.04842258e+00  1.04842281e+00
  1.04842374e+00  1.04866034e+00  1.04867051e+00  1.04867069e+00
  1.04867272e+00  1.04868364e+00  1.04869046e+00  1.04869067e+00
  1.04872679e+00  1.04872683e+00  1.04873334e+00  1.04874869e+00
  1.04874870e+00  1.05214473e+00  1.05217364e+00  1.05217365e+00
  1.05219612e+00  1.05219615e+00  1.05224551e+00  1.05226479e+00
  1.05226493e+00  1.05226863e+00  1.05229395e+00  1.05229407e+00
  1.05230444e+00  1.06049369e+00  1.06050561e+00  1.06050579e+00
  1.06054249e+00  1.06054249e+00  1.06055413e+00  1.06252248e+00
  1.06254216e+00  1.06254235e+00  1.06256618e+00  1.07980997e+00
  1.07981021e+00  1.07981316e+00  1.07981341e+00  1.07982133e+00
  1.07985796e+00  1.08818374e+00  1.08820132e+00  1.08820132e+00
  1.08823028e+00  1.08823104e+00  1.08824594e+00  1.08826533e+00
  1.08826534e+00  1.08827414e+00  1.08827488e+00  1.08827823e+00
  1.08829469e+00  1.10527303e+00  1.10527338e+00  1.10537307e+00
  1.10537344e+00  1.10538397e+00  1.10539919e+00  1.12236939e+00
  1.12240019e+00  1.12240025e+00  1.12244949e+00  1.12244971e+00
  1.12246950e+00  1.12250663e+00  1.12250682e+00  1.12251115e+00
  1.12253231e+00  1.12253234e+00  1.12253892e+00  1.14796971e+00
  1.14797431e+00  1.14797450e+00  1.14802264e+00  1.14804820e+00
  1.14804839e+00  1.15357155e+00  1.15357825e+00  1.15357830e+00
  1.15359055e+00  1.15359062e+00  1.15360044e+00  1.15981688e+00
  1.15981710e+00  1.15981989e+00  1.15983853e+00  1.15983861e+00
  1.15985792e+00  1.15986139e+00  1.15989577e+00  1.15989580e+00
  1.15990285e+00  1.15992196e+00  1.15992219e+00  1.18444900e+00
  1.18444931e+00  1.18446121e+00  1.18446292e+00  1.18447452e+00
  1.18447458e+00  1.19280011e+00  1.19280056e+00  1.19284636e+00
  1.19284677e+00  1.19284719e+00  1.19284814e+00  1.19289532e+00
  1.19289561e+00  1.24863476e+00  1.24863641e+00  1.24868322e+00
  1.24868894e+00  1.24873366e+00  1.24873366e+00  1.25421923e+00
  1.25421983e+00  1.25426201e+00  1.25426561e+00  1.25426603e+00
  1.25426862e+00  1.25431051e+00  1.25431113e+00  1.25433969e+00
  1.25436532e+00  1.25436535e+00  1.25438586e+00  1.25439397e+00
  1.25439409e+00  1.25440044e+00  1.25440099e+00  1.25440106e+00
  1.25440467e+00  1.25440784e+00  1.25440790e+00  1.26066124e+00
  1.26066125e+00  1.26066139e+00  1.27487232e+00  1.27487232e+00
  1.30178016e+00  1.30179405e+00  1.30179631e+00  1.30179657e+00
  1.30180399e+00  1.30180421e+00  1.30182052e+00  1.30183353e+00
  1.30183358e+00  1.30185750e+00  1.30185751e+00  1.30187285e+00
  1.30327115e+00  1.30327184e+00  1.30327289e+00  1.30327526e+00
  1.30327540e+00  1.30327682e+00  1.34286386e+00  1.34286867e+00
  1.34286875e+00  1.34288661e+00  1.34288684e+00  1.34288705e+00
  1.34290116e+00  1.34291788e+00  1.34291817e+00  1.34292507e+00
  1.34295772e+00  1.34295781e+00  1.34303167e+00  1.34304368e+00
  1.34304402e+00  1.34306068e+00  1.35047708e+00  1.35047709e+00
  1.35050148e+00  1.35050148e+00  1.35050712e+00  1.35052397e+00
  1.35170416e+00  1.35170418e+00  1.35173375e+00  1.35174957e+00
  1.35174966e+00  1.35177737e+00  1.35178494e+00  1.35178506e+00
  1.35181883e+00  1.35181908e+00  1.35184163e+00  1.35185296e+00
  1.42631711e+00  1.42631715e+00  1.42633748e+00  1.42636213e+00
  1.42639491e+00  1.42639503e+00  1.42642269e+00  1.42642673e+00
  1.42642687e+00  1.42644983e+00  1.42644991e+00  1.42646639e+00
  1.42711577e+00  1.42712658e+00  1.42712717e+00  1.42714421e+00
  1.42717241e+00  1.42717296e+00  1.42720471e+00  1.42721334e+00
  1.42721388e+00  1.42721797e+00  1.42727286e+00  1.42727296e+00
  1.43581447e+00  1.43581449e+00  1.43586100e+00  1.43587811e+00
  1.43587811e+00  1.43592954e+00  1.43593631e+00  1.43593632e+00
  1.43595359e+00  1.43595369e+00  1.43596906e+00  1.43598617e+00
  1.44218786e+00  1.44219426e+00  1.44219661e+00  1.48906343e+00
  1.48906343e+00  1.48906958e+00  1.48906958e+00  1.48908018e+00
  1.48912503e+00  1.49777871e+00  1.49777900e+00  1.49780882e+00
  1.49781007e+00  1.49781015e+00  1.49781301e+00  1.49784478e+00
  1.49784512e+00  1.52643773e+00  1.52643841e+00  1.52645618e+00
  1.52646736e+00  1.52648569e+00  1.52648598e+00  1.52649336e+00
  1.52651440e+00  1.52651543e+00  1.52653031e+00  1.52653032e+00
  1.52654183e+00  1.53302182e+00  1.53302759e+00  1.53302771e+00
  1.53305524e+00  1.53309211e+00  1.53309224e+00  1.54547738e+00
  1.54547866e+00  1.54550772e+00  1.54551119e+00  1.54551170e+00
  1.54551464e+00  1.54554394e+00  1.54554416e+00  1.56516813e+00
  1.56518016e+00  1.56518016e+00  1.56520051e+00  1.56520054e+00
  1.56521468e+00  1.56522304e+00  1.56522307e+00  1.56522813e+00
  1.56522818e+00  1.56522969e+00  1.56523549e+00  1.61310102e+00
  1.61313103e+00  1.61313106e+00  1.61315542e+00  1.61315593e+00
  1.61315846e+00  1.61316939e+00  1.61316951e+00  1.61317259e+00
  1.61319539e+00  1.61320260e+00  1.61320297e+00  1.65442896e+00
  1.65446961e+00  1.65447081e+00  1.65451014e+00  1.66217644e+00
  1.66217647e+00  1.66217655e+00  1.67186088e+00  1.67186091e+00
  1.67187329e+00  1.67188710e+00  1.67188738e+00  1.67191200e+00
  1.67191220e+00  1.67192359e+00  1.67195342e+00  1.67195410e+00
  1.67196511e+00  1.67199625e+00  1.81492845e+00  1.81492872e+00
  1.81492909e+00  1.81494907e+00  1.81495452e+00  1.81495509e+00
  1.81496685e+00  1.81496866e+00  1.81497413e+00  1.81497716e+00
  1.81500216e+00  1.81500257e+00  1.91176605e+00  1.91179008e+00
  1.91179123e+00  1.91183239e+00  1.91183329e+00  1.91184923e+00
  1.91188260e+00  1.91188837e+00  1.91188870e+00  1.91190049e+00
  1.91190062e+00  1.91191463e+00  1.93138370e+00  1.93138392e+00
  1.93139614e+00  1.93140235e+00  1.93141451e+00  1.93141464e+00
  2.32270145e+00  2.49785794e+00  2.49802492e+00  2.49802501e+00
  2.49809090e+00  2.49815604e+00  2.49815643e+00  2.49823630e+00
  2.49824077e+00  2.49824123e+00  2.49826605e+00  2.49828867e+00
  2.49828882e+00  2.52529960e+00  2.52553718e+00  2.52556059e+00
  2.52556107e+00  2.52557945e+00  2.52557993e+00  2.60644861e+00
  2.60653758e+00  2.60653777e+00  2.60663631e+00  2.76364737e+00
  2.76368443e+00  2.76368444e+00  2.76378004e+00  2.76378014e+00
  2.76384012e+00  2.76389063e+00  2.76389073e+00  2.76390122e+00
  2.76390124e+00  2.76391338e+00  2.76393028e+00  2.78059834e+00
  2.78064511e+00  2.78064511e+00  2.78075116e+00  2.78075178e+00
  2.78081110e+00  2.79353351e+00  2.79376554e+00  2.79378162e+00
  2.79378205e+00  2.79380407e+00  2.79380450e+00  2.85055533e+00
  2.88052308e+00  2.88067602e+00  2.88067611e+00  2.88072598e+00
  2.88077396e+00  2.88077473e+00  2.88086164e+00  2.88086251e+00
  2.88086807e+00  2.88088077e+00  2.88091094e+00  2.88091097e+00
  3.07898082e+00  3.07906696e+00  3.07906950e+00  3.07914694e+00]
nelec by numeric integration = 896.0721236009068
    CPU time for vxc   2324.64 sec, wall time     36.33 sec
    CPU time for sr jk   5965.73 sec, wall time     64.87 sec
    CPU time for vj and vk   5967.65 sec, wall time     64.90 sec
E1 = -19447.38417050004  Ecoul = 5555.08509147996  Exc = -1330.5989921861099
cycle= 6 E= -18514.9938940554  delta_E= -2.08e-05  |g|= 0.00972  |ddm|= 0.0443
    CPU time for cycle= 6   8311.79 sec, wall time    101.65 sec
  HOMO = 0.279157726216344  LUMO = 0.307316532762097
  mo_energy =
[-6.49928254e+01 -6.49928153e+01 -6.49928153e+01 -6.49928086e+01
 -6.49927671e+01 -6.49927555e+01 -6.49927555e+01 -6.49927545e+01
 -6.49927544e+01 -6.49927498e+01 -6.49927453e+01 -6.49927453e+01
 -6.49927443e+01 -6.49927443e+01 -6.49927438e+01 -6.49927353e+01
 -6.49927341e+01 -6.49927341e+01 -6.49927285e+01 -6.49927265e+01
 -6.49927265e+01 -6.49927248e+01 -6.49927229e+01 -6.49927194e+01
 -6.49927194e+01 -6.49927158e+01 -6.49927158e+01 -6.49927114e+01
 -6.49927104e+01 -6.49927098e+01 -6.49927098e+01 -6.49927041e+01
 -6.49927014e+01 -6.49927006e+01 -6.49927006e+01 -6.49926983e+01
 -6.49926958e+01 -6.49926958e+01 -6.49926835e+01 -6.49926835e+01
 -6.49926679e+01 -6.49926655e+01 -6.49926652e+01 -6.49926651e+01
 -6.49926610e+01 -6.49926610e+01 -6.49926589e+01 -6.49926465e+01
 -6.49926437e+01 -6.49926437e+01 -6.49926414e+01 -6.49926414e+01
 -6.49926414e+01 -6.49926310e+01 -6.49926310e+01 -6.49926298e+01
 -6.49926243e+01 -6.49926243e+01 -6.49926197e+01 -6.49926197e+01
 -6.49926183e+01 -6.49926147e+01 -6.49926030e+01 -6.49925798e+01
 -4.62710494e+00 -4.62709175e+00 -4.62709174e+00 -4.62708810e+00
 -4.62708542e+00 -4.62708541e+00 -4.62708013e+00 -4.62707715e+00
 -4.62707139e+00 -4.62707138e+00 -4.62706734e+00 -4.62705689e+00
 -4.62705155e+00 -4.62705155e+00 -4.62704936e+00 -4.62704925e+00
 -4.62704924e+00 -4.62704426e+00 -4.62704425e+00 -4.62704374e+00
 -4.62704353e+00 -4.62704353e+00 -4.62703312e+00 -4.62703288e+00
 -4.62703286e+00 -4.62702517e+00 -4.62702298e+00 -4.62702297e+00
 -4.62701829e+00 -4.62701692e+00 -4.62701459e+00 -4.62701459e+00
 -4.62701280e+00 -4.62701279e+00 -4.62701088e+00 -4.62700144e+00
 -4.62700133e+00 -4.62700132e+00 -4.62699393e+00 -4.62699393e+00
 -4.62698808e+00 -4.62696167e+00 -4.62695905e+00 -4.62695904e+00
 -4.62695594e+00 -4.62695593e+00 -4.62695337e+00 -4.62694725e+00
 -4.62694459e+00 -4.62694459e+00 -4.62694229e+00 -4.62693935e+00
 -4.62693934e+00 -4.62693660e+00 -4.62693406e+00 -4.62693405e+00
 -4.62691916e+00 -4.62690782e+00 -4.62690781e+00 -4.62690141e+00
 -4.62690140e+00 -4.62689928e+00 -4.62689313e+00 -4.62686895e+00
 -3.04203961e+00 -3.04203960e+00 -3.04203776e+00 -3.04203623e+00
 -3.04203623e+00 -3.04203617e+00 -3.04203498e+00 -3.04203405e+00
 -3.04203404e+00 -3.04203362e+00 -3.04203244e+00 -3.04203244e+00
 -3.04203081e+00 -3.04203080e+00 -3.04202988e+00 -3.04202928e+00
 -3.04202927e+00 -3.04202510e+00 -3.04202509e+00 -3.04202486e+00
 -3.04201823e+00 -3.04201822e+00 -3.04201781e+00 -3.04201548e+00
 -3.04201547e+00 -3.04201318e+00 -3.04201125e+00 -3.04201059e+00
 -3.04201058e+00 -3.04200921e+00 -3.04200921e+00 -3.04200840e+00
 -3.04200670e+00 -3.04200669e+00 -3.04200609e+00 -3.04200459e+00
 -3.04200404e+00 -3.04200403e+00 -3.04200326e+00 -3.04200310e+00
 -3.04200310e+00 -3.04200302e+00 -3.04200121e+00 -3.04200121e+00
 -3.04199812e+00 -3.04199609e+00 -3.04199608e+00 -3.04199551e+00
 -3.04199309e+00 -3.04199309e+00 -3.04197205e+00 -3.04197205e+00
 -3.04197125e+00 -3.04196868e+00 -3.04196852e+00 -3.04196852e+00
 -3.04196831e+00 -3.04196662e+00 -3.04196662e+00 -3.04196203e+00
 -3.04196004e+00 -3.04196003e+00 -3.04193477e+00 -3.04193315e+00
 -3.04193315e+00 -3.04188474e+00 -3.04188474e+00 -3.04188391e+00
 -3.04187831e+00 -3.04187830e+00 -3.04187732e+00 -3.04185106e+00
 -3.04185106e+00 -3.04185054e+00 -3.04184953e+00 -3.04184953e+00
 -3.04184927e+00 -3.04184859e+00 -3.04184728e+00 -3.04184727e+00
 -3.04184413e+00 -3.04184413e+00 -3.04184163e+00 -3.04182721e+00
 -3.04182344e+00 -3.04182344e+00 -3.04182196e+00 -3.04163851e+00
 -3.04163850e+00 -3.04163660e+00 -3.04163653e+00 -3.04163584e+00
 -3.04163583e+00 -3.04163474e+00 -3.04163354e+00 -3.04163354e+00
 -3.04163235e+00 -3.04163235e+00 -3.04163181e+00 -3.04160453e+00
 -3.04160339e+00 -3.04160339e+00 -3.04160105e+00 -3.04160105e+00
 -3.04159787e+00 -3.04150559e+00 -3.04150559e+00 -3.04150482e+00
 -3.04150266e+00 -3.04150265e+00 -3.04150246e+00 -3.04150224e+00
 -3.04150180e+00 -3.04150180e+00 -3.04149931e+00 -3.04149930e+00
 -3.04149279e+00 -3.04143396e+00 -3.04143291e+00 -3.04143291e+00
 -3.04142787e+00 -3.04142679e+00 -3.04142679e+00 -3.04141718e+00
 -3.04141425e+00 -3.04141424e+00 -3.04141051e+00 -3.04139057e+00
 -3.04139057e+00 -3.04138821e+00 -3.04135553e+00 -3.04135344e+00
 -3.04135344e+00 -3.04135051e+00 -3.04135051e+00 -3.04134641e+00
 -3.04134641e+00 -3.04134606e+00 -3.04134572e+00 -3.04134182e+00
 -3.04133873e+00 -3.04133873e+00 -3.04133830e+00 -3.04133553e+00
 -3.04133510e+00 -3.04133509e+00 -3.04133421e+00 -3.04133390e+00
 -3.04133390e+00 -3.04133131e+00 -3.04133131e+00 -3.04133045e+00
 -3.04133045e+00 -3.04132894e+00 -3.04131216e+00 -3.04131181e+00
 -3.04131181e+00 -3.04130375e+00 -3.04130375e+00 -3.04130345e+00
 -3.04130178e+00 -3.04130178e+00 -3.04130089e+00 -3.04130088e+00
 -3.04130009e+00 -3.04129361e+00 -3.04129296e+00 -3.04129294e+00
 -3.04128877e+00 -3.04128877e+00 -3.04128748e+00 -3.04128520e+00
 -3.04128520e+00 -3.04128501e+00 -3.04128376e+00 -3.04128362e+00
 -3.04128362e+00 -3.04127832e+00 -3.04127832e+00 -3.04127742e+00
 -3.04126350e+00 -3.04126219e+00 -3.04126219e+00 -3.04125956e+00
 -3.04125943e+00 -3.04125874e+00 -3.04125874e+00 -3.04125813e+00
 -3.04125812e+00 -3.04125164e+00 -3.04125063e+00 -3.04125062e+00
 -1.61710388e-01 -1.22014917e-01 -1.22014783e-01 -1.22012574e-01
 -1.22010574e-01 -1.22010435e-01 -1.22007311e-01 -8.63832275e-02
 -8.63831908e-02 -8.63798630e-02 -8.63787731e-02 -8.63781834e-02
 -8.63780834e-02 -8.63773544e-02 -8.63769365e-02 -8.63766496e-02
 -8.63730009e-02 -8.63728860e-02 -8.63672894e-02 -7.53858504e-02
 -7.53814975e-02 -7.53813274e-02 -7.53754772e-02 -9.02197452e-03
 -9.02051944e-03 -9.02006759e-03 -9.01576285e-03 -9.01572206e-03
 -9.01344658e-03 -2.79977612e-03 -2.79884550e-03 -2.79881561e-03
 -2.79810175e-03 -2.79791442e-03 -2.79680791e-03 -2.79528813e-03
 -2.79495324e-03 -2.79480430e-03 -2.79198368e-03 -2.79173722e-03
 -2.78940608e-03  2.03646047e-02  2.03671913e-02  2.03673691e-02
  2.03683994e-02  7.68209518e-02  7.68211785e-02  7.68228205e-02
  7.68229228e-02  7.68232518e-02  7.68240609e-02  7.68241080e-02
  7.68243245e-02  7.68248702e-02  7.68256111e-02  7.68259452e-02
  7.68279702e-02  1.34185007e-01  1.34185204e-01  1.34186273e-01
  1.34187105e-01  1.34187378e-01  1.34187430e-01  1.34188404e-01
  1.34188451e-01  1.34188583e-01  1.34189779e-01  1.34189836e-01
  1.34189880e-01  1.38362616e-01  1.38362672e-01  1.38363108e-01
  1.38363803e-01  1.38364371e-01  1.38364392e-01  1.38364685e-01
  1.38365130e-01  1.38365273e-01  1.38367690e-01  1.38367717e-01
  1.38367813e-01  1.49925184e-01  1.49925246e-01  1.49926178e-01
  1.49926245e-01  1.49926505e-01  1.49929846e-01  1.71345725e-01
  1.71345819e-01  1.71347077e-01  1.71347493e-01  1.71349206e-01
  1.71349527e-01  2.07394216e-01  2.07394267e-01  2.07394644e-01
  2.07394647e-01  2.07394795e-01  2.07395377e-01  2.07397178e-01
  2.07397432e-01  2.07398387e-01  2.07400089e-01  2.07401710e-01
  2.07401797e-01  2.28288230e-01  2.28288854e-01  2.28289195e-01
  2.28290570e-01  2.28290868e-01  2.28291058e-01  2.28291871e-01
  2.28292001e-01  2.28292801e-01  2.28293811e-01  2.28297237e-01
  2.28297318e-01  2.33015833e-01  2.33016227e-01  2.33018005e-01
  2.33018328e-01  2.33018636e-01  2.33020082e-01  2.33024613e-01
  2.33024787e-01  2.79154339e-01  2.79157131e-01  2.79157726e-01
  3.07316533e-01  3.07316653e-01  3.07317227e-01  3.07319544e-01
  3.07319622e-01  3.07322359e-01  3.21722626e-01  3.21722700e-01
  3.21723355e-01  3.21725789e-01  3.21726166e-01  3.21726235e-01
  3.38869776e-01  3.38871094e-01  3.38871213e-01  3.38873857e-01
  3.72391855e-01  3.72391920e-01  3.72392422e-01  3.72393534e-01
  3.72393622e-01  3.72393838e-01  3.72394245e-01  3.72394596e-01
  3.72394911e-01  3.72398964e-01  3.72399051e-01  3.72399082e-01
  3.74669224e-01  3.74669580e-01  3.74671035e-01  4.06530660e-01
  4.06956619e-01  4.06958176e-01  4.06958261e-01  4.06959232e-01
  4.06959322e-01  4.06959713e-01  4.07975405e-01  4.07975428e-01
  4.07975787e-01  4.07976047e-01  4.07976279e-01  4.07978766e-01
  4.07979685e-01  4.07980185e-01  4.43122412e-01  4.43122568e-01
  4.43122690e-01  4.43122933e-01  4.43122971e-01  4.43123690e-01
  4.43125345e-01  4.43126261e-01  4.43126356e-01  4.43127056e-01
  4.43127109e-01  4.43127745e-01  4.58430867e-01  4.58431966e-01
  4.58432351e-01  4.58432763e-01  4.58433242e-01  4.58433434e-01
  4.58434006e-01  4.58434086e-01  4.58434613e-01  4.58435485e-01
  4.58435861e-01  4.58435932e-01  4.68921710e-01  4.68921844e-01
  4.68921876e-01  4.68922909e-01  4.68923062e-01  4.68923159e-01
  4.68923502e-01  4.68923662e-01  4.68923824e-01  4.68924233e-01
  4.68924294e-01  4.68925255e-01  4.78884514e-01  4.78884611e-01
  4.78885906e-01  4.78886056e-01  4.78886064e-01  4.78886224e-01
  4.78886893e-01  4.78887105e-01  4.78887405e-01  4.78889160e-01
  4.78889167e-01  4.78890660e-01  4.96703773e-01  4.96704623e-01
  4.96704767e-01  4.96705218e-01  4.96705331e-01  4.96705452e-01
  4.96706091e-01  4.96706107e-01  4.96706180e-01  4.96706690e-01
  4.96706729e-01  4.96707331e-01  5.11312989e-01  5.11313034e-01
  5.11313568e-01  5.11313596e-01  5.11313768e-01  5.11314573e-01
  5.11314752e-01  5.11314815e-01  5.11314966e-01  5.11316883e-01
  5.11316926e-01  5.11318686e-01  5.73196042e-01  5.73196572e-01
  5.73198715e-01  5.73200964e-01  5.75612805e-01  6.03049187e-01
  6.03050905e-01  6.03051074e-01  6.03051547e-01  6.03051642e-01
  6.03051843e-01  6.03052810e-01  6.03052877e-01  6.03053032e-01
  6.03053558e-01  6.03055084e-01  6.03055156e-01  6.06670049e-01
  6.06670224e-01  6.06670786e-01  6.06671157e-01  6.06671204e-01
  6.06672059e-01  6.21730150e-01  6.21730150e-01  6.55690413e-01
  6.55690509e-01  6.55691710e-01  6.55692129e-01  6.55692198e-01
  6.55692576e-01  6.65624566e-01  6.65624620e-01  6.65624679e-01
  6.65625161e-01  6.65625535e-01  6.65626682e-01  6.65626753e-01
  6.65626955e-01  6.65627103e-01  6.65627598e-01  6.65627797e-01
  6.65629074e-01  6.76296986e-01  6.76297956e-01  6.76298245e-01
  6.76301479e-01  6.76303173e-01  6.76303420e-01  6.88472877e-01
  6.88473130e-01  6.88473316e-01  6.88473665e-01  6.88473872e-01
  6.88474120e-01  6.88477106e-01  6.88477243e-01  6.88477626e-01
  6.88477731e-01  6.88477733e-01  6.88478223e-01  7.11438469e-01
  7.11439007e-01  7.11439008e-01  7.11439594e-01  7.11439595e-01
  7.11440867e-01  7.16348196e-01  7.16348319e-01  7.16350456e-01
  7.16350645e-01  7.16353621e-01  7.16354303e-01  7.22076002e-01
  7.22076251e-01  7.22078680e-01  7.22078785e-01  7.22079095e-01
  7.22079215e-01  7.22080109e-01  7.22080437e-01  7.30070270e-01
  7.30072971e-01  7.30073612e-01  7.30074660e-01  7.63740662e-01
  7.63740781e-01  7.63742233e-01  7.63742661e-01  7.82847574e-01
  7.82847658e-01  7.82849694e-01  7.82851319e-01  7.82851567e-01
  7.82851963e-01  7.83282447e-01  7.83282491e-01  7.83283443e-01
  7.83283464e-01  7.83283608e-01  7.83283974e-01  7.83284489e-01
  7.83284657e-01  7.83285576e-01  7.83286646e-01  7.83286743e-01
  7.83287681e-01  7.96290274e-01  7.96290560e-01  7.96290987e-01
  7.96291243e-01  7.96291398e-01  7.96294043e-01  7.96294147e-01
  7.96294320e-01  8.24110679e-01  8.24112804e-01  8.24112851e-01
  8.24113818e-01  8.24114116e-01  8.24114504e-01  8.24114823e-01
  8.24114904e-01  8.24115856e-01  8.24117538e-01  8.24118322e-01
  8.24118629e-01  8.27900305e-01  8.27901093e-01  8.27901148e-01
  8.27902269e-01  8.27902359e-01  8.27902580e-01  8.27904169e-01
  8.27904273e-01  8.27904542e-01  8.27905191e-01  8.27905321e-01
  8.27908174e-01  8.33508684e-01  8.33508940e-01  8.33508942e-01
  8.33509152e-01  8.33509436e-01  8.33509749e-01  8.33511963e-01
  8.33512071e-01  8.33512115e-01  8.33512284e-01  8.33512674e-01
  8.33512728e-01  8.38076222e-01  8.38079141e-01  8.38079237e-01
  8.38080089e-01  8.38080397e-01  8.38080500e-01  8.42861750e-01
  8.42862212e-01  8.42862281e-01  8.42864991e-01  8.42865425e-01
  8.42866300e-01  8.43707180e-01  8.92518601e-01  8.92519093e-01
  8.92519470e-01  8.92520760e-01  8.92520815e-01  8.92521137e-01
  8.92521900e-01  8.92521943e-01  8.92522051e-01  8.92524034e-01
  8.92524159e-01  8.92524766e-01  9.42690782e-01  9.42691597e-01
  9.42694346e-01  9.52315607e-01  9.52315642e-01  9.52316087e-01
  9.52317548e-01  9.52317664e-01  9.52317837e-01  9.52318912e-01
  9.52319007e-01  9.52319022e-01  9.52320028e-01  9.52320173e-01
  9.52321008e-01  9.84642624e-01  9.84643105e-01  9.84643111e-01
  9.84643672e-01  9.84644231e-01  9.84644251e-01  9.84644767e-01
  9.84645371e-01  9.84645416e-01  9.84645577e-01  9.84646284e-01
  9.84646389e-01  9.86075880e-01  9.86075929e-01  9.86078338e-01
  9.86079961e-01  9.86080001e-01  9.86080732e-01  9.86083146e-01
  9.86083207e-01  9.86083211e-01  9.86084566e-01  9.86084882e-01
  9.86084885e-01  1.04297098e+00  1.04297110e+00  1.04297112e+00
  1.04297284e+00  1.04808463e+00  1.04808629e+00  1.04808631e+00
  1.04808746e+00  1.04808848e+00  1.04808855e+00  1.04808866e+00
  1.04808884e+00  1.04808992e+00  1.04809005e+00  1.04809213e+00
  1.04809226e+00  1.04833801e+00  1.04833813e+00  1.04833847e+00
  1.04833934e+00  1.04833970e+00  1.04833973e+00  1.04834120e+00
  1.04834204e+00  1.04834206e+00  1.04834362e+00  1.04834369e+00
  1.04834541e+00  1.04867929e+00  1.04867943e+00  1.04867971e+00
  1.04868008e+00  1.04868057e+00  1.04868061e+00  1.04868102e+00
  1.04868104e+00  1.04868161e+00  1.04868269e+00  1.04868282e+00
  1.04868329e+00  1.05221996e+00  1.05222035e+00  1.05222042e+00
  1.05222098e+00  1.05222159e+00  1.05222161e+00  1.05222235e+00
  1.05222245e+00  1.05222284e+00  1.05222397e+00  1.05222432e+00
  1.05222491e+00  1.06050684e+00  1.06050697e+00  1.06050786e+00
  1.06051070e+00  1.06051074e+00  1.06051367e+00  1.06252671e+00
  1.06252729e+00  1.06252751e+00  1.06252993e+00  1.07979610e+00
  1.07979622e+00  1.07979665e+00  1.07979689e+00  1.07979719e+00
  1.07979816e+00  1.08822211e+00  1.08822216e+00  1.08822244e+00
  1.08822264e+00  1.08822311e+00  1.08822364e+00  1.08822430e+00
  1.08822446e+00  1.08822459e+00  1.08822474e+00  1.08822485e+00
  1.08822500e+00  1.10532350e+00  1.10532476e+00  1.10532513e+00
  1.10532631e+00  1.10532780e+00  1.10532816e+00  1.12245069e+00
  1.12245070e+00  1.12245113e+00  1.12245190e+00  1.12245220e+00
  1.12245257e+00  1.12245264e+00  1.12245305e+00  1.12245329e+00
  1.12245420e+00  1.12245438e+00  1.12245555e+00  1.14798519e+00
  1.14798526e+00  1.14798560e+00  1.14798978e+00  1.14799020e+00
  1.14799034e+00  1.15357095e+00  1.15357121e+00  1.15357261e+00
  1.15357385e+00  1.15357398e+00  1.15357448e+00  1.15984135e+00
  1.15984221e+00  1.15984249e+00  1.15984298e+00  1.15984301e+00
  1.15984328e+00  1.15984342e+00  1.15984370e+00  1.15984383e+00
  1.15984446e+00  1.15984549e+00  1.15984574e+00  1.18444554e+00
  1.18444564e+00  1.18444600e+00  1.18444637e+00  1.18444655e+00
  1.18444676e+00  1.19282375e+00  1.19282377e+00  1.19282579e+00
  1.19282592e+00  1.19282655e+00  1.19282725e+00  1.19282790e+00
  1.19282830e+00  1.24865716e+00  1.24865729e+00  1.24866012e+00
  1.24866122e+00  1.24866144e+00  1.24866274e+00  1.25424070e+00
  1.25424115e+00  1.25424233e+00  1.25424316e+00  1.25424364e+00
  1.25424462e+00  1.25424636e+00  1.25424709e+00  1.25436764e+00
  1.25436767e+00  1.25436784e+00  1.25436796e+00  1.25436822e+00
  1.25436822e+00  1.25436886e+00  1.25436924e+00  1.25436934e+00
  1.25436968e+00  1.25436973e+00  1.25436978e+00  1.26063461e+00
  1.26063488e+00  1.26063501e+00  1.27485134e+00  1.27485134e+00
  1.30179859e+00  1.30179867e+00  1.30179883e+00  1.30179946e+00
  1.30179954e+00  1.30179968e+00  1.30180009e+00  1.30180080e+00
  1.30180092e+00  1.30180125e+00  1.30180128e+00  1.30180170e+00
  1.30325158e+00  1.30325242e+00  1.30325289e+00  1.30325510e+00
  1.30325552e+00  1.30325711e+00  1.34288545e+00  1.34288545e+00
  1.34288620e+00  1.34288671e+00  1.34288676e+00  1.34288677e+00
  1.34288765e+00  1.34288774e+00  1.34288781e+00  1.34288935e+00
  1.34288937e+00  1.34289180e+00  1.34302605e+00  1.34302637e+00
  1.34302802e+00  1.34303032e+00  1.35047503e+00  1.35047561e+00
  1.35047606e+00  1.35047607e+00  1.35047649e+00  1.35047650e+00
  1.35174970e+00  1.35175017e+00  1.35175048e+00  1.35175080e+00
  1.35175125e+00  1.35175150e+00  1.35175207e+00  1.35175266e+00
  1.35175293e+00  1.35175339e+00  1.35175441e+00  1.35175449e+00
  1.42637239e+00  1.42637265e+00  1.42637278e+00  1.42637328e+00
  1.42637333e+00  1.42637338e+00  1.42637347e+00  1.42637401e+00
  1.42637430e+00  1.42637581e+00  1.42637682e+00  1.42637688e+00
  1.42716346e+00  1.42716351e+00  1.42716383e+00  1.42716410e+00
  1.42716463e+00  1.42716473e+00  1.42716572e+00  1.42716656e+00
  1.42716688e+00  1.42716841e+00  1.42716866e+00  1.42717074e+00
  1.43588975e+00  1.43589054e+00  1.43589055e+00  1.43589187e+00
  1.43589191e+00  1.43589243e+00  1.43589295e+00  1.43589303e+00
  1.43589312e+00  1.43589364e+00  1.43589554e+00  1.43589555e+00
  1.44217263e+00  1.44217960e+00  1.44218197e+00  1.48906217e+00
  1.48906228e+00  1.48906231e+00  1.48906261e+00  1.48906263e+00
  1.48906371e+00  1.49779200e+00  1.49779216e+00  1.49779240e+00
  1.49779294e+00  1.49779353e+00  1.49779385e+00  1.49779604e+00
  1.49779606e+00  1.52646873e+00  1.52646906e+00  1.52647043e+00
  1.52647274e+00  1.52647305e+00  1.52647331e+00  1.52647529e+00
  1.52647530e+00  1.52647632e+00  1.52647675e+00  1.52647698e+00
  1.52647763e+00  1.53303448e+00  1.53303471e+00  1.53303475e+00
  1.53303791e+00  1.53303793e+00  1.53303815e+00  1.54549080e+00
  1.54549101e+00  1.54549173e+00  1.54549313e+00  1.54549326e+00
  1.54549523e+00  1.54549532e+00  1.54549647e+00  1.56519514e+00
  1.56519568e+00  1.56519575e+00  1.56519623e+00  1.56519627e+00
  1.56519668e+00  1.56519669e+00  1.56519677e+00  1.56519735e+00
  1.56519753e+00  1.56519790e+00  1.56519795e+00  1.61314629e+00
  1.61314642e+00  1.61314683e+00  1.61314725e+00  1.61314771e+00
  1.61314775e+00  1.61314894e+00  1.61314946e+00  1.61314959e+00
  1.61315164e+00  1.61315166e+00  1.61315204e+00  1.65445451e+00
  1.65445993e+00  1.65446154e+00  1.65446247e+00  1.66215889e+00
  1.66215897e+00  1.66215936e+00  1.67189758e+00  1.67189867e+00
  1.67189895e+00  1.67189910e+00  1.67189942e+00  1.67189961e+00
  1.67190018e+00  1.67190020e+00  1.67190041e+00  1.67190099e+00
  1.67190133e+00  1.67190152e+00  1.81494092e+00  1.81494266e+00
  1.81494309e+00  1.81494313e+00  1.81494342e+00  1.81494428e+00
  1.81494671e+00  1.81494687e+00  1.81494742e+00  1.81494832e+00
  1.81494865e+00  1.81494951e+00  1.91183369e+00  1.91183387e+00
  1.91183415e+00  1.91183458e+00  1.91183483e+00  1.91183507e+00
  1.91183533e+00  1.91183699e+00  1.91183729e+00  1.91183729e+00
  1.91183789e+00  1.91183846e+00  1.93138028e+00  1.93138141e+00
  1.93138207e+00  1.93138434e+00  1.93138509e+00  1.93138616e+00
  2.32266460e+00  2.49811406e+00  2.49811409e+00  2.49811806e+00
  2.49811885e+00  2.49811979e+00  2.49812059e+00  2.49812140e+00
  2.49812143e+00  2.49812211e+00  2.49812393e+00  2.49812431e+00
  2.49813144e+00  2.52548090e+00  2.52548115e+00  2.52548457e+00
  2.52548474e+00  2.52548511e+00  2.52548907e+00  2.60650167e+00
  2.60650625e+00  2.60650644e+00  2.60651137e+00  2.76378280e+00
  2.76378280e+00  2.76378319e+00  2.76378440e+00  2.76378441e+00
  2.76378536e+00  2.76378626e+00  2.76378798e+00  2.76378804e+00
  2.76379128e+00  2.76379129e+00  2.76379476e+00  2.78066174e+00
  2.78066464e+00  2.78066510e+00  2.78067012e+00  2.78067015e+00
  2.78067288e+00  2.79370971e+00  2.79370991e+00  2.79371342e+00
  2.79371362e+00  2.79371393e+00  2.79371778e+00  2.85052481e+00
  2.88074849e+00  2.88074854e+00  2.88075151e+00  2.88075267e+00
  2.88075357e+00  2.88075381e+00  2.88075602e+00  2.88075636e+00
  2.88075709e+00  2.88075783e+00  2.88075788e+00  2.88076538e+00
  3.07902080e+00  3.07903495e+00  3.07903973e+00  3.07904137e+00]
nelec by numeric integration = 896.072114553287
    CPU time for vxc   2343.49 sec, wall time     36.62 sec
    CPU time for sr jk   5960.51 sec, wall time     64.70 sec
    CPU time for vj and vk   5962.79 sec, wall time     64.72 sec
E1 = -19447.40257562734  Ecoul = 5555.105188531396  Exc = -1330.6007203626734
cycle= 7 E= -18514.9939303078  delta_E= -3.63e-05  |g|= 0.000672  |ddm|= 0.0221
    CPU time for cycle= 7   8338.12 sec, wall time    101.93 sec
  HOMO = 0.279166860408319  LUMO = 0.307319744426921
  mo_energy =
[-6.49927790e+01 -6.49927787e+01 -6.49927786e+01 -6.49927776e+01
 -6.49927194e+01 -6.49927193e+01 -6.49927158e+01 -6.49927122e+01
 -6.49927073e+01 -6.49927073e+01 -6.49927040e+01 -6.49927039e+01
 -6.49927039e+01 -6.49927021e+01 -6.49927019e+01 -6.49927019e+01
 -6.49926897e+01 -6.49926897e+01 -6.49926885e+01 -6.49926827e+01
 -6.49926827e+01 -6.49926814e+01 -6.49926784e+01 -6.49926783e+01
 -6.49926783e+01 -6.49926782e+01 -6.49926762e+01 -6.49926761e+01
 -6.49926761e+01 -6.49926755e+01 -6.49926731e+01 -6.49926731e+01
 -6.49926712e+01 -6.49926660e+01 -6.49926660e+01 -6.49926651e+01
 -6.49926600e+01 -6.49926600e+01 -6.49926572e+01 -6.49926571e+01
 -6.49926568e+01 -6.49926319e+01 -6.49926319e+01 -6.49926304e+01
 -6.49926262e+01 -6.49926153e+01 -6.49926150e+01 -6.49926150e+01
 -6.49926109e+01 -6.49926084e+01 -6.49926083e+01 -6.49926074e+01
 -6.49926060e+01 -6.49926060e+01 -6.49926047e+01 -6.49926047e+01
 -6.49926000e+01 -6.49925981e+01 -6.49925936e+01 -6.49925936e+01
 -6.49925926e+01 -6.49925889e+01 -6.49925888e+01 -6.49925543e+01
 -4.62707688e+00 -4.62705876e+00 -4.62705859e+00 -4.62705858e+00
 -4.62705780e+00 -4.62705607e+00 -4.62705605e+00 -4.62704317e+00
 -4.62704306e+00 -4.62704306e+00 -4.62704059e+00 -4.62702131e+00
 -4.62702003e+00 -4.62702001e+00 -4.62701584e+00 -4.62701509e+00
 -4.62701507e+00 -4.62701444e+00 -4.62701354e+00 -4.62701310e+00
 -4.62701309e+00 -4.62701226e+00 -4.62701226e+00 -4.62699925e+00
 -4.62699922e+00 -4.62699378e+00 -4.62699180e+00 -4.62699179e+00
 -4.62699084e+00 -4.62698621e+00 -4.62698621e+00 -4.62698577e+00
 -4.62698353e+00 -4.62698166e+00 -4.62698166e+00 -4.62698147e+00
 -4.62698055e+00 -4.62697963e+00 -4.62697962e+00 -4.62697195e+00
 -4.62697193e+00 -4.62693355e+00 -4.62693354e+00 -4.62693278e+00
 -4.62692902e+00 -4.62692156e+00 -4.62691839e+00 -4.62691839e+00
 -4.62691815e+00 -4.62691614e+00 -4.62691576e+00 -4.62691576e+00
 -4.62691488e+00 -4.62691488e+00 -4.62691238e+00 -4.62691235e+00
 -4.62691028e+00 -4.62687987e+00 -4.62687807e+00 -4.62687642e+00
 -4.62687641e+00 -4.62687436e+00 -4.62687435e+00 -4.62684370e+00
 -3.04200984e+00 -3.04200984e+00 -3.04200620e+00 -3.04200603e+00
 -3.04200601e+00 -3.04200584e+00 -3.04200481e+00 -3.04200480e+00
 -3.04200472e+00 -3.04200406e+00 -3.04200406e+00 -3.04200329e+00
 -3.04200090e+00 -3.04200088e+00 -3.04200088e+00 -3.04200025e+00
 -3.04200024e+00 -3.04200019e+00 -3.04200017e+00 -3.04200016e+00
 -3.04198648e+00 -3.04198534e+00 -3.04198533e+00 -3.04198415e+00
 -3.04198365e+00 -3.04198364e+00 -3.04198173e+00 -3.04198173e+00
 -3.04198149e+00 -3.04198065e+00 -3.04197944e+00 -3.04197944e+00
 -3.04197845e+00 -3.04197845e+00 -3.04197805e+00 -3.04197724e+00
 -3.04197720e+00 -3.04197719e+00 -3.04197622e+00 -3.04197621e+00
 -3.04197601e+00 -3.04197436e+00 -3.04197436e+00 -3.04197142e+00
 -3.04197141e+00 -3.04197088e+00 -3.04197001e+00 -3.04196936e+00
 -3.04196792e+00 -3.04196791e+00 -3.04194195e+00 -3.04194034e+00
 -3.04194033e+00 -3.04193872e+00 -3.04193871e+00 -3.04193846e+00
 -3.04193780e+00 -3.04193780e+00 -3.04193769e+00 -3.04193694e+00
 -3.04193681e+00 -3.04193680e+00 -3.04190651e+00 -3.04190622e+00
 -3.04190621e+00 -3.04185432e+00 -3.04185369e+00 -3.04185368e+00
 -3.04185276e+00 -3.04185276e+00 -3.04185248e+00 -3.04182353e+00
 -3.04182029e+00 -3.04182028e+00 -3.04181939e+00 -3.04181920e+00
 -3.04181920e+00 -3.04181876e+00 -3.04181813e+00 -3.04181812e+00
 -3.04181734e+00 -3.04181678e+00 -3.04181678e+00 -3.04179832e+00
 -3.04179832e+00 -3.04179768e+00 -3.04179687e+00 -3.04161185e+00
 -3.04160658e+00 -3.04160658e+00 -3.04160597e+00 -3.04160597e+00
 -3.04160558e+00 -3.04160534e+00 -3.04160533e+00 -3.04160508e+00
 -3.04160489e+00 -3.04160489e+00 -3.04160384e+00 -3.04157663e+00
 -3.04157663e+00 -3.04157662e+00 -3.04157484e+00 -3.04157483e+00
 -3.04157269e+00 -3.04147784e+00 -3.04147599e+00 -3.04147599e+00
 -3.04147478e+00 -3.04147478e+00 -3.04147458e+00 -3.04147267e+00
 -3.04147251e+00 -3.04147248e+00 -3.04147247e+00 -3.04147182e+00
 -3.04147181e+00 -3.04140234e+00 -3.04140215e+00 -3.04140215e+00
 -3.04140203e+00 -3.04140203e+00 -3.04140189e+00 -3.04138779e+00
 -3.04138621e+00 -3.04138620e+00 -3.04138580e+00 -3.04136198e+00
 -3.04136198e+00 -3.04136022e+00 -3.04132089e+00 -3.04132089e+00
 -3.04132074e+00 -3.04131994e+00 -3.04131908e+00 -3.04131908e+00
 -3.04131827e+00 -3.04131798e+00 -3.04131798e+00 -3.04131784e+00
 -3.04131746e+00 -3.04131746e+00 -3.04130815e+00 -3.04130815e+00
 -3.04130759e+00 -3.04130759e+00 -3.04130666e+00 -3.04130666e+00
 -3.04130591e+00 -3.04130566e+00 -3.04130509e+00 -3.04130219e+00
 -3.04130136e+00 -3.04130135e+00 -3.04128306e+00 -3.04127931e+00
 -3.04127931e+00 -3.04127761e+00 -3.04127760e+00 -3.04127708e+00
 -3.04127365e+00 -3.04127364e+00 -3.04127330e+00 -3.04127329e+00
 -3.04127216e+00 -3.04127023e+00 -3.04127022e+00 -3.04126659e+00
 -3.04125864e+00 -3.04125850e+00 -3.04125849e+00 -3.04125722e+00
 -3.04125682e+00 -3.04125681e+00 -3.04125592e+00 -3.04125592e+00
 -3.04125580e+00 -3.04125538e+00 -3.04125427e+00 -3.04125426e+00
 -3.04123350e+00 -3.04123300e+00 -3.04123300e+00 -3.04123135e+00
 -3.04123117e+00 -3.04123116e+00 -3.04123116e+00 -3.04123021e+00
 -3.04123020e+00 -3.04122927e+00 -3.04122926e+00 -3.04122857e+00
 -1.61703186e-01 -1.22005868e-01 -1.22004969e-01 -1.22004137e-01
 -1.22003909e-01 -1.22003509e-01 -1.22003312e-01 -8.63720946e-02
 -8.63709416e-02 -8.63705154e-02 -8.63699995e-02 -8.63694854e-02
 -8.63693026e-02 -8.63691163e-02 -8.63686596e-02 -8.63685566e-02
 -8.63685221e-02 -8.63671112e-02 -8.63669582e-02 -7.53733421e-02
 -7.53730618e-02 -7.53724190e-02 -7.53722278e-02 -9.01036207e-03
 -9.01022017e-03 -9.00966749e-03 -9.00962233e-03 -9.00927460e-03
 -9.00838559e-03 -2.78958258e-03 -2.78836219e-03 -2.78822077e-03
 -2.78751166e-03 -2.78736550e-03 -2.78705525e-03 -2.78701637e-03
 -2.78685466e-03 -2.78676660e-03 -2.78567377e-03 -2.78498083e-03
 -2.78494217e-03  2.03725278e-02  2.03735059e-02  2.03739047e-02
  2.03740693e-02  7.68304526e-02  7.68311172e-02  7.68319199e-02
  7.68321386e-02  7.68321765e-02  7.68325067e-02  7.68326816e-02
  7.68328232e-02  7.68328387e-02  7.68334146e-02  7.68338589e-02
  7.68338852e-02  1.34192121e-01  1.34192236e-01  1.34192284e-01
  1.34192945e-01  1.34193000e-01  1.34193159e-01  1.34194392e-01
  1.34194476e-01  1.34194501e-01  1.34194643e-01  1.34194708e-01
  1.34194715e-01  1.38369801e-01  1.38369816e-01  1.38370155e-01
  1.38370335e-01  1.38370624e-01  1.38370629e-01  1.38371501e-01
  1.38371552e-01  1.38371671e-01  1.38371759e-01  1.38372090e-01
  1.38372198e-01  1.49934616e-01  1.49935784e-01  1.49936114e-01
  1.49936120e-01  1.49936492e-01  1.49936502e-01  1.71354371e-01
  1.71354494e-01  1.71354586e-01  1.71354801e-01  1.71355071e-01
  1.71355178e-01  2.07403092e-01  2.07404051e-01  2.07404073e-01
  2.07404264e-01  2.07404334e-01  2.07404433e-01  2.07404700e-01
  2.07404919e-01  2.07405255e-01  2.07405353e-01  2.07405508e-01
  2.07406403e-01  2.28299056e-01  2.28299088e-01  2.28299497e-01
  2.28299815e-01  2.28299950e-01  2.28300277e-01  2.28300416e-01
  2.28300461e-01  2.28300748e-01  2.28300905e-01  2.28301336e-01
  2.28302067e-01  2.33026975e-01  2.33027427e-01  2.33027525e-01
  2.33028170e-01  2.33028199e-01  2.33028837e-01  2.33028996e-01
  2.33029216e-01  2.79164626e-01  2.79166277e-01  2.79166860e-01
  3.07319744e-01  3.07320253e-01  3.07321751e-01  3.07323921e-01
  3.07324173e-01  3.07324197e-01  3.21727942e-01  3.21728591e-01
  3.21728692e-01  3.21729392e-01  3.21729532e-01  3.21729553e-01
  3.38878398e-01  3.38878511e-01  3.38878834e-01  3.38879069e-01
  3.72398669e-01  3.72398692e-01  3.72399199e-01  3.72399325e-01
  3.72399639e-01  3.72399829e-01  3.72399971e-01  3.72399982e-01
  3.72400327e-01  3.72400811e-01  3.72400954e-01  3.72401001e-01
  3.74674762e-01  3.74675112e-01  3.74676092e-01  4.06541070e-01
  4.06961763e-01  4.06962736e-01  4.06962885e-01  4.06963290e-01
  4.06963406e-01  4.06963750e-01  4.07980478e-01  4.07980649e-01
  4.07980716e-01  4.07981839e-01  4.07982273e-01  4.07982490e-01
  4.07982760e-01  4.07982936e-01  4.43126763e-01  4.43126940e-01
  4.43128254e-01  4.43128644e-01  4.43128893e-01  4.43129024e-01
  4.43131332e-01  4.43131390e-01  4.43131437e-01  4.43131802e-01
  4.43131861e-01  4.43131988e-01  4.58438129e-01  4.58438264e-01
  4.58438805e-01  4.58438934e-01  4.58439034e-01  4.58439051e-01
  4.58439433e-01  4.58439533e-01  4.58439638e-01  4.58440111e-01
  4.58440586e-01  4.58440598e-01  4.68928620e-01  4.68928906e-01
  4.68928960e-01  4.68929214e-01  4.68929252e-01  4.68929463e-01
  4.68929476e-01  4.68929605e-01  4.68929685e-01  4.68930187e-01
  4.68930221e-01  4.68930336e-01  4.78893273e-01  4.78893534e-01
  4.78893662e-01  4.78893878e-01  4.78894262e-01  4.78894401e-01
  4.78894844e-01  4.78894942e-01  4.78895028e-01  4.78895079e-01
  4.78895650e-01  4.78896000e-01  4.96712053e-01  4.96712327e-01
  4.96712353e-01  4.96712601e-01  4.96712710e-01  4.96712741e-01
  4.96713066e-01  4.96713256e-01  4.96713326e-01  4.96713474e-01
  4.96713510e-01  4.96713917e-01  5.11319614e-01  5.11320207e-01
  5.11320482e-01  5.11320659e-01  5.11321146e-01  5.11321293e-01
  5.11321640e-01  5.11321719e-01  5.11322066e-01  5.11322130e-01
  5.11322292e-01  5.11322546e-01  5.73198029e-01  5.73198252e-01
  5.73198814e-01  5.73203905e-01  5.75615989e-01  6.03057801e-01
  6.03058224e-01  6.03058225e-01  6.03058431e-01  6.03058652e-01
  6.03058670e-01  6.03058832e-01  6.03058936e-01  6.03058984e-01
  6.03059226e-01  6.03059404e-01  6.03060008e-01  6.06678750e-01
  6.06680222e-01  6.06680565e-01  6.06680658e-01  6.06681215e-01
  6.06681416e-01  6.21736151e-01  6.21736151e-01  6.55698523e-01
  6.55698873e-01  6.55699351e-01  6.55699492e-01  6.55699646e-01
  6.55699755e-01  6.65631371e-01  6.65632374e-01  6.65632564e-01
  6.65632974e-01  6.65633011e-01  6.65633172e-01  6.65633427e-01
  6.65633581e-01  6.65633883e-01  6.65633942e-01  6.65634163e-01
  6.65634425e-01  6.76305617e-01  6.76305793e-01  6.76306170e-01
  6.76306503e-01  6.76306553e-01  6.76307429e-01  6.88482959e-01
  6.88483101e-01  6.88483343e-01  6.88483344e-01  6.88483485e-01
  6.88483600e-01  6.88483705e-01  6.88483709e-01  6.88483816e-01
  6.88483823e-01  6.88484138e-01  6.88484256e-01  7.11442283e-01
  7.11444264e-01  7.11444327e-01  7.11444500e-01  7.11444731e-01
  7.11444778e-01  7.16357260e-01  7.16357610e-01  7.16358195e-01
  7.16358223e-01  7.16358550e-01  7.16358906e-01  7.22084072e-01
  7.22084138e-01  7.22084981e-01  7.22085332e-01  7.22085692e-01
  7.22085702e-01  7.22085897e-01  7.22086017e-01  7.30079519e-01
  7.30081924e-01  7.30082532e-01  7.30083493e-01  7.63749447e-01
  7.63749679e-01  7.63750631e-01  7.63752264e-01  7.82857968e-01
  7.82858112e-01  7.82859167e-01  7.82861199e-01  7.82861344e-01
  7.82862099e-01  7.83288589e-01  7.83288693e-01  7.83288851e-01
  7.83289566e-01  7.83290385e-01  7.83290490e-01  7.83291417e-01
  7.83291656e-01  7.83291883e-01  7.83293883e-01  7.83294323e-01
  7.83294392e-01  7.96298336e-01  7.96298706e-01  7.96299293e-01
  7.96299962e-01  7.96300264e-01  7.96300966e-01  7.96300994e-01
  7.96301958e-01  8.24119825e-01  8.24120311e-01  8.24120509e-01
  8.24120706e-01  8.24120955e-01  8.24121530e-01  8.24121613e-01
  8.24121870e-01  8.24121871e-01  8.24122191e-01  8.24122286e-01
  8.24122658e-01  8.27906142e-01  8.27906232e-01  8.27906673e-01
  8.27907148e-01  8.27907197e-01  8.27907528e-01  8.27907778e-01
  8.27908539e-01  8.27908723e-01  8.27908954e-01  8.27908993e-01
  8.27909039e-01  8.33518901e-01  8.33518954e-01  8.33519067e-01
  8.33519171e-01  8.33519228e-01  8.33519346e-01  8.33519439e-01
  8.33519608e-01  8.33519718e-01  8.33519885e-01  8.33519964e-01
  8.33519975e-01  8.38080280e-01  8.38082149e-01  8.38082348e-01
  8.38084097e-01  8.38084239e-01  8.38084633e-01  8.42868659e-01
  8.42869140e-01  8.42869941e-01  8.42870876e-01  8.42871546e-01
  8.42872093e-01  8.43707881e-01  8.92527702e-01  8.92527760e-01
  8.92528182e-01  8.92528632e-01  8.92528780e-01  8.92528882e-01
  8.92529493e-01  8.92529537e-01  8.92529832e-01  8.92530155e-01
  8.92530175e-01  8.92530401e-01  9.42698383e-01  9.42699190e-01
  9.42701423e-01  9.52325882e-01  9.52326270e-01  9.52326342e-01
  9.52326524e-01  9.52326952e-01  9.52327047e-01  9.52327065e-01
  9.52327270e-01  9.52327508e-01  9.52327743e-01  9.52328230e-01
  9.52328306e-01  9.84650398e-01  9.84651031e-01  9.84651086e-01
  9.84651338e-01  9.84651526e-01  9.84651775e-01  9.84652073e-01
  9.84652227e-01  9.84652568e-01  9.84652665e-01  9.84652881e-01
  9.84653371e-01  9.86083533e-01  9.86083586e-01  9.86086198e-01
  9.86086870e-01  9.86087517e-01  9.86087546e-01  9.86090926e-01
  9.86090931e-01  9.86091223e-01  9.86091838e-01  9.86091843e-01
  9.86092008e-01  1.04297789e+00  1.04297823e+00  1.04297834e+00
  1.04298024e+00  1.04809655e+00  1.04809658e+00  1.04809661e+00
  1.04809681e+00  1.04809710e+00  1.04809722e+00  1.04809729e+00
  1.04809736e+00  1.04809758e+00  1.04809788e+00  1.04809791e+00
  1.04809838e+00  1.04834564e+00  1.04834582e+00  1.04834714e+00
  1.04834726e+00  1.04834755e+00  1.04834774e+00  1.04834814e+00
  1.04834912e+00  1.04834920e+00  1.04834932e+00  1.04834935e+00
  1.04834961e+00  1.04868707e+00  1.04868715e+00  1.04868749e+00
  1.04868778e+00  1.04868796e+00  1.04868805e+00  1.04868830e+00
  1.04868869e+00  1.04868870e+00  1.04868893e+00  1.04868928e+00
  1.04868949e+00  1.05222534e+00  1.05222558e+00  1.05222582e+00
  1.05222641e+00  1.05222646e+00  1.05222660e+00  1.05222669e+00
  1.05222670e+00  1.05222684e+00  1.05222707e+00  1.05222783e+00
  1.05222789e+00  1.06051199e+00  1.06051214e+00  1.06051541e+00
  1.06051741e+00  1.06051759e+00  1.06051762e+00  1.06253268e+00
  1.06253282e+00  1.06253348e+00  1.06253421e+00  1.07980519e+00
  1.07980544e+00  1.07980605e+00  1.07980617e+00  1.07980687e+00
  1.07980689e+00  1.08823019e+00  1.08823069e+00  1.08823071e+00
  1.08823117e+00  1.08823120e+00  1.08823170e+00  1.08823184e+00
  1.08823193e+00  1.08823211e+00  1.08823214e+00  1.08823274e+00
  1.08823330e+00  1.10533201e+00  1.10533239e+00  1.10533308e+00
  1.10533346e+00  1.10533382e+00  1.10533424e+00  1.12245910e+00
  1.12245916e+00  1.12245925e+00  1.12245961e+00  1.12245996e+00
  1.12246009e+00  1.12246027e+00  1.12246032e+00  1.12246059e+00
  1.12246063e+00  1.12246085e+00  1.12246093e+00  1.14799364e+00
  1.14799432e+00  1.14799465e+00  1.14799547e+00  1.14799588e+00
  1.14799593e+00  1.15357536e+00  1.15357574e+00  1.15357665e+00
  1.15357797e+00  1.15357813e+00  1.15357874e+00  1.15985097e+00
  1.15985099e+00  1.15985126e+00  1.15985136e+00  1.15985162e+00
  1.15985167e+00  1.15985176e+00  1.15985195e+00  1.15985230e+00
  1.15985255e+00  1.15985258e+00  1.15985271e+00  1.18445179e+00
  1.18445197e+00  1.18445202e+00  1.18445214e+00  1.18445228e+00
  1.18445231e+00  1.19283275e+00  1.19283318e+00  1.19283342e+00
  1.19283392e+00  1.19283433e+00  1.19283458e+00  1.19283485e+00
  1.19283506e+00  1.24866729e+00  1.24866813e+00  1.24866962e+00
  1.24867022e+00  1.24867079e+00  1.24867120e+00  1.25425048e+00
  1.25425059e+00  1.25425073e+00  1.25425200e+00  1.25425244e+00
  1.25425314e+00  1.25425333e+00  1.25425358e+00  1.25437518e+00
  1.25437522e+00  1.25437550e+00  1.25437592e+00  1.25437609e+00
  1.25437616e+00  1.25437629e+00  1.25437653e+00  1.25437661e+00
  1.25437681e+00  1.25437706e+00  1.25437707e+00  1.26064463e+00
  1.26064475e+00  1.26064506e+00  1.27485901e+00  1.27485901e+00
  1.30180626e+00  1.30180637e+00  1.30180648e+00  1.30180707e+00
  1.30180714e+00  1.30180741e+00  1.30180817e+00  1.30180847e+00
  1.30180869e+00  1.30180903e+00  1.30180906e+00  1.30180927e+00
  1.30325909e+00  1.30325984e+00  1.30326053e+00  1.30326268e+00
  1.30326298e+00  1.30326423e+00  1.34289169e+00  1.34289233e+00
  1.34289241e+00  1.34289314e+00  1.34289345e+00  1.34289352e+00
  1.34289358e+00  1.34289397e+00  1.34289422e+00  1.34289448e+00
  1.34289462e+00  1.34289474e+00  1.34303349e+00  1.34303379e+00
  1.34303456e+00  1.34303836e+00  1.35048394e+00  1.35048395e+00
  1.35048414e+00  1.35048415e+00  1.35048441e+00  1.35048457e+00
  1.35176001e+00  1.35176002e+00  1.35176047e+00  1.35176062e+00
  1.35176084e+00  1.35176106e+00  1.35176142e+00  1.35176164e+00
  1.35176189e+00  1.35176222e+00  1.35176246e+00  1.35176270e+00
  1.42638162e+00  1.42638189e+00  1.42638195e+00  1.42638231e+00
  1.42638278e+00  1.42638284e+00  1.42638300e+00  1.42638300e+00
  1.42638320e+00  1.42638323e+00  1.42638342e+00  1.42638388e+00
  1.42717191e+00  1.42717245e+00  1.42717362e+00  1.42717406e+00
  1.42717414e+00  1.42717452e+00  1.42717464e+00  1.42717494e+00
  1.42717514e+00  1.42717538e+00  1.42717655e+00  1.42717698e+00
  1.43589764e+00  1.43589772e+00  1.43589779e+00  1.43589819e+00
  1.43589829e+00  1.43589859e+00  1.43589874e+00  1.43589877e+00
  1.43589887e+00  1.43589898e+00  1.43589930e+00  1.43589962e+00
  1.44217785e+00  1.44218430e+00  1.44218666e+00  1.48906770e+00
  1.48906812e+00  1.48906814e+00  1.48906842e+00  1.48906844e+00
  1.48906849e+00  1.49779829e+00  1.49779858e+00  1.49779913e+00
  1.49779917e+00  1.49779960e+00  1.49780009e+00  1.49780114e+00
  1.49780121e+00  1.52647649e+00  1.52647682e+00  1.52647879e+00
  1.52647932e+00  1.52647956e+00  1.52647964e+00  1.52648222e+00
  1.52648230e+00  1.52648290e+00  1.52648297e+00  1.52648350e+00
  1.52648360e+00  1.53304137e+00  1.53304239e+00  1.53304253e+00
  1.53304265e+00  1.53304277e+00  1.53304299e+00  1.54549820e+00
  1.54549834e+00  1.54549871e+00  1.54550036e+00  1.54550059e+00
  1.54550108e+00  1.54550182e+00  1.54550218e+00  1.56520020e+00
  1.56520035e+00  1.56520037e+00  1.56520063e+00  1.56520069e+00
  1.56520087e+00  1.56520126e+00  1.56520139e+00  1.56520146e+00
  1.56520197e+00  1.56520221e+00  1.56520222e+00  1.61315197e+00
  1.61315215e+00  1.61315261e+00  1.61315289e+00  1.61315313e+00
  1.61315322e+00  1.61315354e+00  1.61315406e+00  1.61315416e+00
  1.61315455e+00  1.61315486e+00  1.61315508e+00  1.65445872e+00
  1.65446302e+00  1.65446488e+00  1.65446548e+00  1.66216557e+00
  1.66216565e+00  1.66216590e+00  1.67190387e+00  1.67190419e+00
  1.67190465e+00  1.67190490e+00  1.67190502e+00  1.67190525e+00
  1.67190587e+00  1.67190600e+00  1.67190609e+00  1.67190610e+00
  1.67190658e+00  1.67190671e+00  1.81494682e+00  1.81494824e+00
  1.81494898e+00  1.81494925e+00  1.81495010e+00  1.81495012e+00
  1.81495225e+00  1.81495229e+00  1.81495308e+00  1.81495360e+00
  1.81495442e+00  1.81495456e+00  1.91183973e+00  1.91183990e+00
  1.91183993e+00  1.91184061e+00  1.91184097e+00  1.91184138e+00
  1.91184218e+00  1.91184234e+00  1.91184273e+00  1.91184357e+00
  1.91184360e+00  1.91184386e+00  1.93138641e+00  1.93138799e+00
  1.93138849e+00  1.93138965e+00  1.93139029e+00  1.93139162e+00
  2.32267966e+00  2.49813082e+00  2.49813325e+00  2.49813362e+00
  2.49813459e+00  2.49813467e+00  2.49813530e+00  2.49813572e+00
  2.49813601e+00  2.49813612e+00  2.49813642e+00  2.49813694e+00
  2.49813727e+00  2.52549660e+00  2.52549799e+00  2.52549876e+00
  2.52549917e+00  2.52549948e+00  2.52549975e+00  2.60651979e+00
  2.60651980e+00  2.60651996e+00  2.60652037e+00  2.76379659e+00
  2.76379826e+00  2.76379850e+00  2.76379972e+00  2.76379981e+00
  2.76380036e+00  2.76380052e+00  2.76380066e+00  2.76380081e+00
  2.76380202e+00  2.76380280e+00  2.76380287e+00  2.78067847e+00
  2.78067971e+00  2.78068016e+00  2.78068072e+00  2.78068183e+00
  2.78068233e+00  2.79372334e+00  2.79372498e+00  2.79372543e+00
  2.79372586e+00  2.79372635e+00  2.79372667e+00  2.85053712e+00
  2.88076383e+00  2.88076471e+00  2.88076529e+00  2.88076671e+00
  2.88076687e+00  2.88076765e+00  2.88076795e+00  2.88076836e+00
  2.88076878e+00  2.88076922e+00  2.88077000e+00  2.88077030e+00
  3.07903490e+00  3.07904710e+00  3.07905266e+00  3.07905410e+00]
nelec by numeric integration = 896.0721179912844
    CPU time for vxc   2323.05 sec, wall time     36.30 sec
    CPU time for sr jk   5961.14 sec, wall time     65.52 sec
    CPU time for vj and vk   5963.40 sec, wall time     65.55 sec
E1 = -19447.394549259014  Ecoul = 5555.096394137285  Exc = -1330.5999523657745
cycle= 8 E= -18514.9939303367  delta_E= -2.89e-08  |g|= 0.000627  |ddm|= 0.00289
    CPU time for cycle= 8   8309.42 sec, wall time    102.25 sec
  HOMO = 0.27916866024297  LUMO = 0.307320450164614
  mo_energy =
[-6.49927701e+01 -6.49927695e+01 -6.49927695e+01 -6.49927694e+01
 -6.49927033e+01 -6.49926997e+01 -6.49926997e+01 -6.49926990e+01
 -6.49926964e+01 -6.49926964e+01 -6.49926962e+01 -6.49926959e+01
 -6.49926951e+01 -6.49926951e+01 -6.49926941e+01 -6.49926941e+01
 -6.49926807e+01 -6.49926797e+01 -6.49926797e+01 -6.49926748e+01
 -6.49926737e+01 -6.49926736e+01 -6.49926718e+01 -6.49926717e+01
 -6.49926717e+01 -6.49926717e+01 -6.49926713e+01 -6.49926713e+01
 -6.49926705e+01 -6.49926688e+01 -6.49926687e+01 -6.49926647e+01
 -6.49926647e+01 -6.49926636e+01 -6.49926605e+01 -6.49926569e+01
 -6.49926569e+01 -6.49926549e+01 -6.49926549e+01 -6.49926547e+01
 -6.49926484e+01 -6.49926265e+01 -6.49926256e+01 -6.49926256e+01
 -6.49926256e+01 -6.49926069e+01 -6.49926050e+01 -6.49926050e+01
 -6.49926045e+01 -6.49926024e+01 -6.49926024e+01 -6.49926024e+01
 -6.49926017e+01 -6.49926013e+01 -6.49926013e+01 -6.49926012e+01
 -6.49926012e+01 -6.49925915e+01 -6.49925915e+01 -6.49925903e+01
 -6.49925903e+01 -6.49925903e+01 -6.49925869e+01 -6.49925496e+01
 -4.62706931e+00 -4.62705171e+00 -4.62705040e+00 -4.62705040e+00
 -4.62704947e+00 -4.62704886e+00 -4.62704885e+00 -4.62703559e+00
 -4.62703534e+00 -4.62703533e+00 -4.62703517e+00 -4.62701153e+00
 -4.62700989e+00 -4.62700989e+00 -4.62700923e+00 -4.62700884e+00
 -4.62700883e+00 -4.62700841e+00 -4.62700841e+00 -4.62700825e+00
 -4.62700751e+00 -4.62700751e+00 -4.62700732e+00 -4.62699209e+00
 -4.62699034e+00 -4.62699032e+00 -4.62698675e+00 -4.62698671e+00
 -4.62698662e+00 -4.62698028e+00 -4.62697880e+00 -4.62697878e+00
 -4.62697840e+00 -4.62697814e+00 -4.62697814e+00 -4.62697771e+00
 -4.62697686e+00 -4.62697685e+00 -4.62697447e+00 -4.62697445e+00
 -4.62697031e+00 -4.62692859e+00 -4.62692752e+00 -4.62692751e+00
 -4.62692722e+00 -4.62691440e+00 -4.62691287e+00 -4.62691286e+00
 -4.62691197e+00 -4.62691196e+00 -4.62691169e+00 -4.62691132e+00
 -4.62691130e+00 -4.62691130e+00 -4.62691036e+00 -4.62691035e+00
 -4.62690899e+00 -4.62687342e+00 -4.62687302e+00 -4.62687296e+00
 -4.62687296e+00 -4.62687249e+00 -4.62687249e+00 -4.62683970e+00
 -3.04200076e+00 -3.04200075e+00 -3.04200013e+00 -3.04199866e+00
 -3.04199865e+00 -3.04199828e+00 -3.04199773e+00 -3.04199772e+00
 -3.04199691e+00 -3.04199640e+00 -3.04199640e+00 -3.04199624e+00
 -3.04199575e+00 -3.04199575e+00 -3.04199526e+00 -3.04199525e+00
 -3.04199522e+00 -3.04199499e+00 -3.04199465e+00 -3.04199465e+00
 -3.04197704e+00 -3.04197703e+00 -3.04197685e+00 -3.04197656e+00
 -3.04197656e+00 -3.04197628e+00 -3.04197532e+00 -3.04197508e+00
 -3.04197507e+00 -3.04197505e+00 -3.04197376e+00 -3.04197375e+00
 -3.04197297e+00 -3.04197271e+00 -3.04197270e+00 -3.04197235e+00
 -3.04197234e+00 -3.04197219e+00 -3.04197109e+00 -3.04197109e+00
 -3.04197004e+00 -3.04196959e+00 -3.04196959e+00 -3.04196902e+00
 -3.04196862e+00 -3.04196861e+00 -3.04196783e+00 -3.04196727e+00
 -3.04196637e+00 -3.04196636e+00 -3.04193448e+00 -3.04193426e+00
 -3.04193425e+00 -3.04193360e+00 -3.04193360e+00 -3.04193349e+00
 -3.04193333e+00 -3.04193333e+00 -3.04193310e+00 -3.04193289e+00
 -3.04193284e+00 -3.04193283e+00 -3.04190097e+00 -3.04190096e+00
 -3.04190096e+00 -3.04184825e+00 -3.04184762e+00 -3.04184761e+00
 -3.04184712e+00 -3.04184711e+00 -3.04184707e+00 -3.04181541e+00
 -3.04181461e+00 -3.04181460e+00 -3.04181391e+00 -3.04181391e+00
 -3.04181352e+00 -3.04181340e+00 -3.04181334e+00 -3.04181334e+00
 -3.04181293e+00 -3.04181293e+00 -3.04181269e+00 -3.04179361e+00
 -3.04179312e+00 -3.04179275e+00 -3.04179275e+00 -3.04160201e+00
 -3.04160201e+00 -3.04160101e+00 -3.04160015e+00 -3.04160005e+00
 -3.04160005e+00 -3.04159995e+00 -3.04159994e+00 -3.04159994e+00
 -3.04159930e+00 -3.04159924e+00 -3.04159923e+00 -3.04157103e+00
 -3.04157102e+00 -3.04157102e+00 -3.04157099e+00 -3.04156949e+00
 -3.04156948e+00 -3.04147015e+00 -3.04146914e+00 -3.04146913e+00
 -3.04146868e+00 -3.04146864e+00 -3.04146864e+00 -3.04146833e+00
 -3.04146817e+00 -3.04146817e+00 -3.04146803e+00 -3.04146793e+00
 -3.04146792e+00 -3.04139703e+00 -3.04139703e+00 -3.04139688e+00
 -3.04139674e+00 -3.04139674e+00 -3.04139650e+00 -3.04138123e+00
 -3.04138100e+00 -3.04138090e+00 -3.04138089e+00 -3.04135647e+00
 -3.04135647e+00 -3.04135643e+00 -3.04131413e+00 -3.04131412e+00
 -3.04131387e+00 -3.04131271e+00 -3.04131259e+00 -3.04131259e+00
 -3.04131239e+00 -3.04131239e+00 -3.04131217e+00 -3.04131197e+00
 -3.04131133e+00 -3.04131133e+00 -3.04130197e+00 -3.04130196e+00
 -3.04130142e+00 -3.04130142e+00 -3.04130131e+00 -3.04130070e+00
 -3.04130066e+00 -3.04130065e+00 -3.04130065e+00 -3.04130033e+00
 -3.04130024e+00 -3.04130024e+00 -3.04127204e+00 -3.04127203e+00
 -3.04127176e+00 -3.04127156e+00 -3.04127156e+00 -3.04127155e+00
 -3.04126920e+00 -3.04126920e+00 -3.04126873e+00 -3.04126813e+00
 -3.04126813e+00 -3.04126760e+00 -3.04126710e+00 -3.04126710e+00
 -3.04125377e+00 -3.04125199e+00 -3.04125199e+00 -3.04125143e+00
 -3.04125142e+00 -3.04125098e+00 -3.04125097e+00 -3.04125092e+00
 -3.04125077e+00 -3.04125077e+00 -3.04125060e+00 -3.04125025e+00
 -3.04122773e+00 -3.04122773e+00 -3.04122722e+00 -3.04122704e+00
 -3.04122703e+00 -3.04122680e+00 -3.04122680e+00 -3.04122659e+00
 -3.04122639e+00 -3.04122614e+00 -3.04122571e+00 -3.04122570e+00
 -1.61701789e-01 -1.22003253e-01 -1.22003146e-01 -1.22002947e-01
 -1.22002788e-01 -1.22002459e-01 -1.22002405e-01 -8.63688854e-02
 -8.63683952e-02 -8.63683374e-02 -8.63681934e-02 -8.63680671e-02
 -8.63677709e-02 -8.63676484e-02 -8.63675576e-02 -8.63672257e-02
 -8.63671032e-02 -8.63669513e-02 -8.63668807e-02 -7.53717024e-02
 -7.53714166e-02 -7.53708862e-02 -7.53706440e-02 -9.00872801e-03
 -9.00858920e-03 -9.00807986e-03 -9.00793591e-03 -9.00768561e-03
 -9.00683183e-03 -2.78650601e-03 -2.78608307e-03 -2.78603845e-03
 -2.78583414e-03 -2.78562022e-03 -2.78533306e-03 -2.78526868e-03
 -2.78521747e-03 -2.78499802e-03 -2.78499082e-03 -2.78417946e-03
 -2.78414049e-03  2.03738914e-02  2.03747745e-02  2.03751497e-02
  2.03753264e-02  7.68328133e-02  7.68334636e-02  7.68336053e-02
  7.68337502e-02  7.68340663e-02  7.68341851e-02  7.68342022e-02
  7.68344200e-02  7.68345244e-02  7.68345800e-02  7.68349458e-02
  7.68349553e-02  1.34193630e-01  1.34193685e-01  1.34194076e-01
  1.34194091e-01  1.34194438e-01  1.34194448e-01  1.34195284e-01
  1.34195319e-01  1.34195377e-01  1.34195407e-01  1.34195478e-01
  1.34195570e-01  1.38371641e-01  1.38371696e-01  1.38371705e-01
  1.38371738e-01  1.38371766e-01  1.38372167e-01  1.38372365e-01
  1.38372366e-01  1.38372520e-01  1.38372582e-01  1.38372794e-01
  1.38372935e-01  1.49937011e-01  1.49937743e-01  1.49937839e-01
  1.49937842e-01  1.49938043e-01  1.49938050e-01  1.71355812e-01
  1.71355899e-01  1.71356013e-01  1.71356225e-01  1.71356456e-01
  1.71356565e-01  2.07405352e-01  2.07405645e-01  2.07405727e-01
  2.07405898e-01  2.07406056e-01  2.07406071e-01  2.07406259e-01
  2.07406369e-01  2.07406493e-01  2.07406542e-01  2.07406836e-01
  2.07406943e-01  2.28301094e-01  2.28301121e-01  2.28301388e-01
  2.28301467e-01  2.28301840e-01  2.28301899e-01  2.28302048e-01
  2.28302080e-01  2.28302217e-01  2.28302224e-01  2.28302700e-01
  2.28302879e-01  2.33028714e-01  2.33029169e-01  2.33029184e-01
  2.33029809e-01  2.33029845e-01  2.33030471e-01  2.33030610e-01
  2.33030844e-01  2.79166546e-01  2.79168079e-01  2.79168660e-01
  3.07320450e-01  3.07320963e-01  3.07322522e-01  3.07324634e-01
  3.07324895e-01  3.07324917e-01  3.21728949e-01  3.21729434e-01
  3.21729544e-01  3.21730233e-01  3.21730372e-01  3.21730410e-01
  3.38879818e-01  3.38879931e-01  3.38880223e-01  3.38880432e-01
  3.72399793e-01  3.72399811e-01  3.72400173e-01  3.72400454e-01
  3.72400564e-01  3.72400818e-01  3.72400824e-01  3.72400904e-01
  3.72401256e-01  3.72401732e-01  3.72401894e-01  3.72401947e-01
  3.74675826e-01  3.74676175e-01  3.74677106e-01  4.06543107e-01
  4.06962780e-01  4.06963539e-01  4.06963688e-01  4.06964169e-01
  4.06964266e-01  4.06964532e-01  4.07981407e-01  4.07981600e-01
  4.07981663e-01  4.07982705e-01  4.07983133e-01  4.07983361e-01
  4.07983626e-01  4.07983798e-01  4.43127898e-01  4.43128079e-01
  4.43129443e-01  4.43129546e-01  4.43129702e-01  4.43129852e-01
  4.43132501e-01  4.43132555e-01  4.43132617e-01  4.43132627e-01
  4.43132667e-01  4.43132776e-01  4.58439406e-01  4.58439801e-01
  4.58439888e-01  4.58440246e-01  4.58440303e-01  4.58440342e-01
  4.58440421e-01  4.58440705e-01  4.58440794e-01  4.58440891e-01
  4.58441185e-01  4.58441281e-01  4.68930239e-01  4.68930336e-01
  4.68930361e-01  4.68930511e-01  4.68930579e-01  4.68930706e-01
  4.68930762e-01  4.68930780e-01  4.68930878e-01  4.68931025e-01
  4.68931050e-01  4.68931183e-01  4.78894999e-01  4.78895235e-01
  4.78895373e-01  4.78895581e-01  4.78895766e-01  4.78895906e-01
  4.78896139e-01  4.78896214e-01  4.78896252e-01  4.78896565e-01
  4.78896895e-01  4.78897212e-01  4.96713928e-01  4.96714032e-01
  4.96714050e-01  4.96714122e-01  4.96714261e-01  4.96714262e-01
  4.96714423e-01  4.96714442e-01  4.96714578e-01  4.96714648e-01
  4.96714650e-01  4.96714809e-01  5.11321498e-01  5.11321678e-01
  5.11321773e-01  5.11322063e-01  5.11322148e-01  5.11322274e-01
  5.11322679e-01  5.11322764e-01  5.11323066e-01  5.11323489e-01
  5.11323517e-01  5.11323808e-01  5.73198356e-01  5.73198554e-01
  5.73199126e-01  5.73204300e-01  5.75616612e-01  6.03059420e-01
  6.03059603e-01  6.03059752e-01  6.03059757e-01  6.03059882e-01
  6.03059911e-01  6.03060104e-01  6.03060145e-01  6.03060308e-01
  6.03060361e-01  6.03060392e-01  6.03060678e-01  6.06681236e-01
  6.06681736e-01  6.06682114e-01  6.06682602e-01  6.06683050e-01
  6.06683153e-01  6.21737318e-01  6.21737318e-01  6.55699999e-01
  6.55700353e-01  6.55700842e-01  6.55700971e-01  6.55701126e-01
  6.55701267e-01  6.65633151e-01  6.65633823e-01  6.65634028e-01
  6.65634241e-01  6.65634295e-01  6.65634312e-01  6.65634728e-01
  6.65634874e-01  6.65635175e-01  6.65635236e-01  6.65635322e-01
  6.65635664e-01  6.76306970e-01  6.76307077e-01  6.76307393e-01
  6.76307672e-01  6.76307967e-01  6.76308136e-01  6.88484624e-01
  6.88484695e-01  6.88484993e-01  6.88484994e-01  6.88485057e-01
  6.88485117e-01  6.88485188e-01  6.88485319e-01  6.88485346e-01
  6.88485382e-01  6.88485587e-01  6.88485681e-01  7.11443948e-01
  7.11444880e-01  7.11444965e-01  7.11445452e-01  7.11445569e-01
  7.11445582e-01  7.16358674e-01  7.16359039e-01  7.16359577e-01
  7.16359643e-01  7.16359922e-01  7.16360288e-01  7.22085395e-01
  7.22085457e-01  7.22086263e-01  7.22086627e-01  7.22086957e-01
  7.22086984e-01  7.22087167e-01  7.22087326e-01  7.30081278e-01
  7.30083654e-01  7.30084253e-01  7.30085225e-01  7.63751151e-01
  7.63751379e-01  7.63752352e-01  7.63754029e-01  7.82859895e-01
  7.82860048e-01  7.82861098e-01  7.82863137e-01  7.82863289e-01
  7.82864020e-01  7.83290307e-01  7.83290325e-01  7.83290645e-01
  7.83291115e-01  7.83291294e-01  7.83291364e-01  7.83292342e-01
  7.83292632e-01  7.83292857e-01  7.83295421e-01  7.83295496e-01
  7.83295583e-01  7.96299905e-01  7.96300249e-01  7.96300838e-01
  7.96301529e-01  7.96301779e-01  7.96302489e-01  7.96302507e-01
  7.96303466e-01  8.24121316e-01  8.24121651e-01  8.24121892e-01
  8.24122224e-01  8.24122436e-01  8.24122519e-01  8.24122861e-01
  8.24122938e-01  8.24123042e-01  8.24123376e-01  8.24123437e-01
  8.24123664e-01  8.27907197e-01  8.27907339e-01  8.27907543e-01
  8.27908026e-01  8.27908147e-01  8.27908335e-01  8.27909104e-01
  8.27909210e-01  8.27909277e-01  8.27909533e-01  8.27909626e-01
  8.27909694e-01  8.33520839e-01  8.33520842e-01  8.33520873e-01
  8.33520958e-01  8.33520971e-01  8.33521049e-01  8.33521083e-01
  8.33521215e-01  8.33521321e-01  8.33521358e-01  8.33521448e-01
  8.33521502e-01  8.38080962e-01  8.38082868e-01  8.38083066e-01
  8.38084879e-01  8.38084986e-01  8.38085304e-01  8.42869940e-01
  8.42870416e-01  8.42871242e-01  8.42872139e-01  8.42872793e-01
  8.42873343e-01  8.43708014e-01  8.92529605e-01  8.92529634e-01
  8.92529765e-01  8.92529815e-01  8.92530396e-01  8.92530574e-01
  8.92530730e-01  8.92530913e-01  8.92531314e-01  8.92531333e-01
  8.92531399e-01  8.92531641e-01  9.42699839e-01  9.42700644e-01
  9.42702823e-01  9.52327768e-01  9.52328164e-01  9.52328253e-01
  9.52328296e-01  9.52328609e-01  9.52328729e-01  9.52328875e-01
  9.52329079e-01  9.52329179e-01  9.52329352e-01  9.52329631e-01
  9.52329808e-01  9.84652207e-01  9.84652410e-01  9.84652725e-01
  9.84652807e-01  9.84653015e-01  9.84653055e-01  9.84653408e-01
  9.84653637e-01  9.84653716e-01  9.84654194e-01  9.84654304e-01
  9.84654550e-01  9.86085085e-01  9.86085137e-01  9.86087523e-01
  9.86088592e-01  9.86088759e-01  9.86088787e-01  9.86092800e-01
  9.86092803e-01  9.86092885e-01  9.86092891e-01  9.86092988e-01
  9.86092999e-01  1.04297928e+00  1.04297960e+00  1.04297972e+00
  1.04298165e+00  1.04809842e+00  1.04809847e+00  1.04809855e+00
  1.04809865e+00  1.04809878e+00  1.04809885e+00  1.04809908e+00
  1.04809915e+00  1.04809920e+00  1.04809938e+00  1.04809943e+00
  1.04809966e+00  1.04834727e+00  1.04834747e+00  1.04834842e+00
  1.04834860e+00  1.04834863e+00  1.04834894e+00  1.04835010e+00
  1.04835017e+00  1.04835028e+00  1.04835067e+00  1.04835070e+00
  1.04835072e+00  1.04868868e+00  1.04868878e+00  1.04868897e+00
  1.04868918e+00  1.04868929e+00  1.04868954e+00  1.04868963e+00
  1.04868986e+00  1.04868990e+00  1.04869040e+00  1.04869060e+00
  1.04869084e+00  1.05222662e+00  1.05222684e+00  1.05222687e+00
  1.05222713e+00  1.05222717e+00  1.05222735e+00  1.05222762e+00
  1.05222768e+00  1.05222773e+00  1.05222791e+00  1.05222837e+00
  1.05222841e+00  1.06051309e+00  1.06051325e+00  1.06051660e+00
  1.06051854e+00  1.06051875e+00  1.06051877e+00  1.06253375e+00
  1.06253389e+00  1.06253451e+00  1.06253527e+00  1.07980706e+00
  1.07980720e+00  1.07980785e+00  1.07980791e+00  1.07980858e+00
  1.07980869e+00  1.08823196e+00  1.08823211e+00  1.08823272e+00
  1.08823289e+00  1.08823298e+00  1.08823313e+00  1.08823316e+00
  1.08823335e+00  1.08823336e+00  1.08823352e+00  1.08823443e+00
  1.08823464e+00  1.10533364e+00  1.10533375e+00  1.10533447e+00
  1.10533466e+00  1.10533535e+00  1.10533553e+00  1.12246086e+00
  1.12246089e+00  1.12246105e+00  1.12246116e+00  1.12246126e+00
  1.12246141e+00  1.12246149e+00  1.12246173e+00  1.12246180e+00
  1.12246191e+00  1.12246214e+00  1.12246220e+00  1.14799507e+00
  1.14799575e+00  1.14799608e+00  1.14799685e+00  1.14799727e+00
  1.14799730e+00  1.15357618e+00  1.15357656e+00  1.15357746e+00
  1.15357883e+00  1.15357898e+00  1.15357958e+00  1.15985275e+00
  1.15985279e+00  1.15985294e+00  1.15985308e+00  1.15985329e+00
  1.15985331e+00  1.15985346e+00  1.15985353e+00  1.15985391e+00
  1.15985394e+00  1.15985395e+00  1.15985404e+00  1.18445295e+00
  1.18445313e+00  1.18445318e+00  1.18445329e+00  1.18445344e+00
  1.18445346e+00  1.19283425e+00  1.19283467e+00  1.19283495e+00
  1.19283546e+00  1.19283583e+00  1.19283612e+00  1.19283635e+00
  1.19283660e+00  1.24866911e+00  1.24866994e+00  1.24867148e+00
  1.24867209e+00  1.24867269e+00  1.24867304e+00  1.25425210e+00
  1.25425225e+00  1.25425237e+00  1.25425362e+00  1.25425407e+00
  1.25425477e+00  1.25425497e+00  1.25425519e+00  1.25437692e+00
  1.25437693e+00  1.25437718e+00  1.25437736e+00  1.25437747e+00
  1.25437756e+00  1.25437761e+00  1.25437779e+00  1.25437789e+00
  1.25437826e+00  1.25437842e+00  1.25437850e+00  1.26064653e+00
  1.26064666e+00  1.26064703e+00  1.27486050e+00  1.27486050e+00
  1.30180791e+00  1.30180794e+00  1.30180818e+00  1.30180842e+00
  1.30180850e+00  1.30180869e+00  1.30180978e+00  1.30181016e+00
  1.30181037e+00  1.30181040e+00  1.30181043e+00  1.30181059e+00
  1.30326054e+00  1.30326128e+00  1.30326199e+00  1.30326412e+00
  1.30326441e+00  1.30326566e+00  1.34289360e+00  1.34289379e+00
  1.34289387e+00  1.34289438e+00  1.34289445e+00  1.34289459e+00
  1.34289466e+00  1.34289495e+00  1.34289506e+00  1.34289553e+00
  1.34289561e+00  1.34289563e+00  1.34303487e+00  1.34303517e+00
  1.34303594e+00  1.34303976e+00  1.35048565e+00  1.35048566e+00
  1.35048578e+00  1.35048581e+00  1.35048582e+00  1.35048601e+00
  1.35176197e+00  1.35176225e+00  1.35176246e+00  1.35176250e+00
  1.35176259e+00  1.35176302e+00  1.35176324e+00  1.35176346e+00
  1.35176357e+00  1.35176377e+00  1.35176385e+00  1.35176418e+00
  1.42638395e+00  1.42638406e+00  1.42638414e+00  1.42638418e+00
  1.42638428e+00  1.42638438e+00  1.42638455e+00  1.42638460e+00
  1.42638472e+00  1.42638475e+00  1.42638484e+00  1.42638489e+00
  1.42717410e+00  1.42717449e+00  1.42717551e+00  1.42717559e+00
  1.42717575e+00  1.42717603e+00  1.42717610e+00  1.42717643e+00
  1.42717680e+00  1.42717716e+00  1.42717781e+00  1.42717837e+00
  1.43589915e+00  1.43589924e+00  1.43589931e+00  1.43589944e+00
  1.43589956e+00  1.43589963e+00  1.43589970e+00  1.43589976e+00
  1.43589985e+00  1.43590013e+00  1.43590019e+00  1.43590049e+00
  1.44217884e+00  1.44218524e+00  1.44218759e+00  1.48906896e+00
  1.48906925e+00  1.48906929e+00  1.48906930e+00  1.48906951e+00
  1.48906956e+00  1.49779945e+00  1.49779973e+00  1.49780031e+00
  1.49780035e+00  1.49780075e+00  1.49780128e+00  1.49780234e+00
  1.49780240e+00  1.52647785e+00  1.52647819e+00  1.52648011e+00
  1.52648066e+00  1.52648089e+00  1.52648096e+00  1.52648367e+00
  1.52648370e+00  1.52648403e+00  1.52648449e+00  1.52648476e+00
  1.52648477e+00  1.53304269e+00  1.53304356e+00  1.53304370e+00
  1.53304385e+00  1.53304390e+00  1.53304415e+00  1.54549951e+00
  1.54549966e+00  1.54550004e+00  1.54550167e+00  1.54550191e+00
  1.54550240e+00  1.54550313e+00  1.54550349e+00  1.56520114e+00
  1.56520134e+00  1.56520137e+00  1.56520144e+00  1.56520151e+00
  1.56520161e+00  1.56520236e+00  1.56520239e+00  1.56520244e+00
  1.56520273e+00  1.56520290e+00  1.56520290e+00  1.61315303e+00
  1.61315315e+00  1.61315345e+00  1.61315385e+00  1.61315401e+00
  1.61315410e+00  1.61315447e+00  1.61315495e+00  1.61315505e+00
  1.61315555e+00  1.61315574e+00  1.61315596e+00  1.65445939e+00
  1.65446370e+00  1.65446557e+00  1.65446614e+00  1.66216686e+00
  1.66216695e+00  1.66216718e+00  1.67190508e+00  1.67190557e+00
  1.67190597e+00  1.67190615e+00  1.67190626e+00  1.67190631e+00
  1.67190675e+00  1.67190689e+00  1.67190706e+00  1.67190729e+00
  1.67190745e+00  1.67190754e+00  1.81494800e+00  1.81494969e+00
  1.81495009e+00  1.81495015e+00  1.81495111e+00  1.81495118e+00
  1.81495335e+00  1.81495346e+00  1.81495435e+00  1.81495460e+00
  1.81495548e+00  1.81495565e+00  1.91184099e+00  1.91184103e+00
  1.91184131e+00  1.91184153e+00  1.91184225e+00  1.91184251e+00
  1.91184339e+00  1.91184341e+00  1.91184415e+00  1.91184440e+00
  1.91184483e+00  1.91184489e+00  1.93138757e+00  1.93138913e+00
  1.93138963e+00  1.93139077e+00  1.93139142e+00  1.93139275e+00
  2.32268255e+00  2.49813574e+00  2.49813655e+00  2.49813676e+00
  2.49813689e+00  2.49813758e+00  2.49813765e+00  2.49813797e+00
  2.49813810e+00  2.49813865e+00  2.49813868e+00  2.49813920e+00
  2.49813976e+00  2.52550043e+00  2.52550089e+00  2.52550117e+00
  2.52550149e+00  2.52550205e+00  2.52550229e+00  2.60652235e+00
  2.60652243e+00  2.60652259e+00  2.60652298e+00  2.76380070e+00
  2.76380123e+00  2.76380167e+00  2.76380205e+00  2.76380246e+00
  2.76380256e+00  2.76380312e+00  2.76380338e+00  2.76380359e+00
  2.76380395e+00  2.76380447e+00  2.76380457e+00  2.78068091e+00
  2.78068224e+00  2.78068270e+00  2.78068328e+00  2.78068438e+00
  2.78068482e+00  2.79372675e+00  2.79372721e+00  2.79372768e+00
  2.79372786e+00  2.79372859e+00  2.79372884e+00  2.85053949e+00
  2.88076753e+00  2.88076775e+00  2.88076826e+00  2.88076858e+00
  2.88076919e+00  2.88076987e+00  2.88076994e+00  2.88077053e+00
  2.88077102e+00  2.88077167e+00  2.88077192e+00  2.88077235e+00
  3.07903741e+00  3.07904957e+00  3.07905517e+00  3.07905657e+00]
nelec by numeric integration = 896.0721186455106
    CPU time for vxc   2412.34 sec, wall time     37.70 sec
    CPU time for sr jk   5969.52 sec, wall time     65.77 sec
    CPU time for vj and vk   5971.40 sec, wall time     65.79 sec
E1 = -19447.393019661482  Ecoul = 5555.094718145237  Exc = -1330.599806070115
cycle= 9 E= -18514.9939304356  delta_E= -9.89e-08  |g|= 0.000344  |ddm|= 0.00165
    CPU time for cycle= 9   8418.70 sec, wall time    104.08 sec
  HOMO = 0.279169165833586  LUMO = 0.307320690429976
  mo_energy =
[-6.49927668e+01 -6.49927668e+01 -6.49927668e+01 -6.49927667e+01
 -6.49926940e+01 -6.49926937e+01 -6.49926937e+01 -6.49926935e+01
 -6.49926935e+01 -6.49926935e+01 -6.49926934e+01 -6.49926934e+01
 -6.49926934e+01 -6.49926934e+01 -6.49926931e+01 -6.49926931e+01
 -6.49926721e+01 -6.49926720e+01 -6.49926712e+01 -6.49926707e+01
 -6.49926705e+01 -6.49926705e+01 -6.49926705e+01 -6.49926702e+01
 -6.49926701e+01 -6.49926701e+01 -6.49926700e+01 -6.49926700e+01
 -6.49926692e+01 -6.49926692e+01 -6.49926691e+01 -6.49926682e+01
 -6.49926675e+01 -6.49926675e+01 -6.49926561e+01 -6.49926556e+01
 -6.49926556e+01 -6.49926554e+01 -6.49926553e+01 -6.49926553e+01
 -6.49926512e+01 -6.49926224e+01 -6.49926224e+01 -6.49926223e+01
 -6.49926223e+01 -6.49926015e+01 -6.49926011e+01 -6.49926011e+01
 -6.49926009e+01 -6.49926009e+01 -6.49926008e+01 -6.49926008e+01
 -6.49926007e+01 -6.49926007e+01 -6.49926007e+01 -6.49926005e+01
 -6.49926004e+01 -6.49925915e+01 -6.49925914e+01 -6.49925914e+01
 -6.49925911e+01 -6.49925911e+01 -6.49925910e+01 -6.49925490e+01
 -4.62706496e+00 -4.62704798e+00 -4.62704786e+00 -4.62704786e+00
 -4.62704762e+00 -4.62704760e+00 -4.62704760e+00 -4.62703240e+00
 -4.62703238e+00 -4.62703234e+00 -4.62703226e+00 -4.62700769e+00
 -4.62700759e+00 -4.62700758e+00 -4.62700745e+00 -4.62700739e+00
 -4.62700739e+00 -4.62700733e+00 -4.62700729e+00 -4.62700729e+00
 -4.62700716e+00 -4.62700709e+00 -4.62700709e+00 -4.62698518e+00
 -4.62698515e+00 -4.62698473e+00 -4.62698468e+00 -4.62698468e+00
 -4.62698458e+00 -4.62697753e+00 -4.62697742e+00 -4.62697728e+00
 -4.62697727e+00 -4.62697722e+00 -4.62697722e+00 -4.62697717e+00
 -4.62697704e+00 -4.62697704e+00 -4.62697686e+00 -4.62697680e+00
 -4.62697679e+00 -4.62692391e+00 -4.62692389e+00 -4.62692389e+00
 -4.62692378e+00 -4.62691139e+00 -4.62691123e+00 -4.62691122e+00
 -4.62691108e+00 -4.62691108e+00 -4.62691107e+00 -4.62691095e+00
 -4.62691090e+00 -4.62691089e+00 -4.62691075e+00 -4.62691073e+00
 -4.62691072e+00 -4.62687245e+00 -4.62687227e+00 -4.62687227e+00
 -4.62687201e+00 -4.62687201e+00 -4.62687195e+00 -4.62683959e+00
 -3.04199518e+00 -3.04199517e+00 -3.04199517e+00 -3.04199517e+00
 -3.04199516e+00 -3.04199510e+00 -3.04199510e+00 -3.04199508e+00
 -3.04199387e+00 -3.04199387e+00 -3.04199379e+00 -3.04199373e+00
 -3.04199373e+00 -3.04199372e+00 -3.04199364e+00 -3.04199356e+00
 -3.04199355e+00 -3.04199352e+00 -3.04199351e+00 -3.04199351e+00
 -3.04197256e+00 -3.04197255e+00 -3.04197254e+00 -3.04197250e+00
 -3.04197249e+00 -3.04197239e+00 -3.04197210e+00 -3.04197206e+00
 -3.04197206e+00 -3.04197198e+00 -3.04197197e+00 -3.04197197e+00
 -3.04197190e+00 -3.04197190e+00 -3.04197189e+00 -3.04197187e+00
 -3.04197186e+00 -3.04197184e+00 -3.04196990e+00 -3.04196990e+00
 -3.04196988e+00 -3.04196984e+00 -3.04196984e+00 -3.04196975e+00
 -3.04196968e+00 -3.04196963e+00 -3.04196963e+00 -3.04196954e+00
 -3.04196943e+00 -3.04196942e+00 -3.04193270e+00 -3.04193269e+00
 -3.04193267e+00 -3.04193260e+00 -3.04193259e+00 -3.04193252e+00
 -3.04193249e+00 -3.04193247e+00 -3.04193246e+00 -3.04193245e+00
 -3.04193245e+00 -3.04193235e+00 -3.04189956e+00 -3.04189955e+00
 -3.04189955e+00 -3.04184594e+00 -3.04184593e+00 -3.04184592e+00
 -3.04184587e+00 -3.04184586e+00 -3.04184586e+00 -3.04181224e+00
 -3.04181216e+00 -3.04181216e+00 -3.04181208e+00 -3.04181208e+00
 -3.04181208e+00 -3.04181207e+00 -3.04181202e+00 -3.04181202e+00
 -3.04181201e+00 -3.04181194e+00 -3.04181194e+00 -3.04179244e+00
 -3.04179244e+00 -3.04179244e+00 -3.04179243e+00 -3.04159854e+00
 -3.04159847e+00 -3.04159847e+00 -3.04159846e+00 -3.04159838e+00
 -3.04159838e+00 -3.04159838e+00 -3.04159827e+00 -3.04159826e+00
 -3.04159826e+00 -3.04159825e+00 -3.04159825e+00 -3.04156961e+00
 -3.04156961e+00 -3.04156960e+00 -3.04156957e+00 -3.04156957e+00
 -3.04156951e+00 -3.04146709e+00 -3.04146708e+00 -3.04146707e+00
 -3.04146698e+00 -3.04146697e+00 -3.04146696e+00 -3.04146695e+00
 -3.04146692e+00 -3.04146691e+00 -3.04146691e+00 -3.04146683e+00
 -3.04146683e+00 -3.04139517e+00 -3.04139517e+00 -3.04139516e+00
 -3.04139513e+00 -3.04139513e+00 -3.04139511e+00 -3.04137960e+00
 -3.04137959e+00 -3.04137958e+00 -3.04137957e+00 -3.04135473e+00
 -3.04135472e+00 -3.04135466e+00 -3.04131038e+00 -3.04131038e+00
 -3.04131037e+00 -3.04131034e+00 -3.04131034e+00 -3.04131032e+00
 -3.04131020e+00 -3.04131020e+00 -3.04131020e+00 -3.04131015e+00
 -3.04131012e+00 -3.04131011e+00 -3.04129990e+00 -3.04129990e+00
 -3.04129988e+00 -3.04129982e+00 -3.04129982e+00 -3.04129977e+00
 -3.04129973e+00 -3.04129968e+00 -3.04129968e+00 -3.04129963e+00
 -3.04129957e+00 -3.04129957e+00 -3.04126989e+00 -3.04126988e+00
 -3.04126981e+00 -3.04126980e+00 -3.04126976e+00 -3.04126975e+00
 -3.04126698e+00 -3.04126697e+00 -3.04126697e+00 -3.04126693e+00
 -3.04126692e+00 -3.04126684e+00 -3.04126684e+00 -3.04126680e+00
 -3.04125019e+00 -3.04125019e+00 -3.04125015e+00 -3.04125005e+00
 -3.04125005e+00 -3.04124996e+00 -3.04124993e+00 -3.04124990e+00
 -3.04124990e+00 -3.04124989e+00 -3.04124989e+00 -3.04124978e+00
 -3.04122642e+00 -3.04122642e+00 -3.04122628e+00 -3.04122627e+00
 -3.04122627e+00 -3.04122625e+00 -3.04122616e+00 -3.04122610e+00
 -3.04122610e+00 -3.04122609e+00 -3.04122608e+00 -3.04122608e+00
 -1.61701405e-01 -1.22002744e-01 -1.22002728e-01 -1.22002485e-01
 -1.22002395e-01 -1.22002191e-01 -1.22002067e-01 -8.63680976e-02
 -8.63679254e-02 -8.63678121e-02 -8.63675474e-02 -8.63674446e-02
 -8.63674171e-02 -8.63671973e-02 -8.63671731e-02 -8.63671573e-02
 -8.63668849e-02 -8.63668024e-02 -8.63665520e-02 -7.53713011e-02
 -7.53709659e-02 -7.53705403e-02 -7.53700972e-02 -9.00837010e-03
 -9.00810558e-03 -9.00771015e-03 -9.00740151e-03 -9.00721970e-03
 -9.00637311e-03 -2.78558402e-03 -2.78554605e-03 -2.78545259e-03
 -2.78540107e-03 -2.78522180e-03 -2.78499791e-03 -2.78486609e-03
 -2.78469526e-03 -2.78467971e-03 -2.78426681e-03 -2.78405071e-03
 -2.78394916e-03  2.03742551e-02  2.03751194e-02  2.03754883e-02
  2.03756910e-02  7.68334659e-02  7.68339940e-02  7.68340601e-02
  7.68344611e-02  7.68345029e-02  7.68345480e-02  7.68345972e-02
  7.68346678e-02  7.68350829e-02  7.68351355e-02  7.68351871e-02
  7.68352090e-02  1.34194026e-01  1.34194038e-01  1.34194338e-01
  1.34194632e-01  1.34194672e-01  1.34194749e-01  1.34195548e-01
  1.34195572e-01  1.34195689e-01  1.34195735e-01  1.34195754e-01
  1.34195811e-01  1.38371918e-01  1.38371938e-01  1.38372017e-01
  1.38372347e-01  1.38372378e-01  1.38372468e-01  1.38372630e-01
  1.38372694e-01  1.38372746e-01  1.38372919e-01  1.38372930e-01
  1.38373152e-01  1.49938021e-01  1.49938222e-01  1.49938258e-01
  1.49938272e-01  1.49938367e-01  1.49938381e-01  1.71356225e-01
  1.71356284e-01  1.71356396e-01  1.71356562e-01  1.71356816e-01
  1.71357001e-01  2.07405976e-01  2.07406014e-01  2.07406183e-01
  2.07406193e-01  2.07406396e-01  2.07406435e-01  2.07406780e-01
  2.07406790e-01  2.07406946e-01  2.07407036e-01  2.07407150e-01
  2.07407157e-01  2.28301649e-01  2.28301678e-01  2.28301719e-01
  2.28301823e-01  2.28302339e-01  2.28302347e-01  2.28302412e-01
  2.28302451e-01  2.28302703e-01  2.28302948e-01  2.28303007e-01
  2.28303188e-01  2.33029178e-01  2.33029623e-01  2.33029633e-01
  2.33030186e-01  2.33030238e-01  2.33030952e-01  2.33031163e-01
  2.33031290e-01  2.79167048e-01  2.79168585e-01  2.79169166e-01
  3.07320690e-01  3.07321200e-01  3.07322652e-01  3.07324960e-01
  3.07325033e-01  3.07325060e-01  3.21729145e-01  3.21729630e-01
  3.21729744e-01  3.21730517e-01  3.21730661e-01  3.21730695e-01
  3.38880208e-01  3.38880321e-01  3.38880482e-01  3.38880944e-01
  3.72400072e-01  3.72400095e-01  3.72400464e-01  3.72400611e-01
  3.72400763e-01  3.72400934e-01  3.72401140e-01  3.72401174e-01
  3.72401344e-01  3.72402157e-01  3.72402310e-01  3.72402347e-01
  3.74676109e-01  3.74676458e-01  3.74677391e-01  4.06543690e-01
  4.06963068e-01  4.06963841e-01  4.06963990e-01  4.06964386e-01
  4.06964434e-01  4.06964671e-01  4.07981647e-01  4.07981835e-01
  4.07981927e-01  4.07982848e-01  4.07983282e-01  4.07983678e-01
  4.07983938e-01  4.07984066e-01  4.43128235e-01  4.43128417e-01
  4.43129748e-01  4.43129776e-01  4.43129883e-01  4.43130104e-01
  4.43132756e-01  4.43132817e-01  4.43132842e-01  4.43132922e-01
  4.43133016e-01  4.43133063e-01  4.58439710e-01  4.58440182e-01
  4.58440246e-01  4.58440625e-01  4.58440691e-01  4.58440700e-01
  4.58440760e-01  4.58440790e-01  4.58441231e-01  4.58441274e-01
  4.58441288e-01  4.58441328e-01  4.68930667e-01  4.68930671e-01
  4.68930835e-01  4.68930855e-01  4.68931041e-01  4.68931042e-01
  4.68931156e-01  4.68931174e-01  4.68931192e-01  4.68931198e-01
  4.68931260e-01  4.68931276e-01  4.78895563e-01  4.78895653e-01
  4.78895749e-01  4.78895951e-01  4.78896150e-01  4.78896388e-01
  4.78896393e-01  4.78896485e-01  4.78896563e-01  4.78897218e-01
  4.78897294e-01  4.78897599e-01  4.96714454e-01  4.96714502e-01
  4.96714519e-01  4.96714538e-01  4.96714688e-01  4.96714706e-01
  4.96714743e-01  4.96714795e-01  4.96714920e-01  4.96714952e-01
  4.96714968e-01  4.96715023e-01  5.11322092e-01  5.11322124e-01
  5.11322150e-01  5.11322459e-01  5.11322516e-01  5.11322596e-01
  5.11323061e-01  5.11323131e-01  5.11323359e-01  5.11323686e-01
  5.11323723e-01  5.11324024e-01  5.73198449e-01  5.73198740e-01
  5.73199292e-01  5.73204295e-01  5.75616807e-01  6.03059849e-01
  6.03059867e-01  6.03060036e-01  6.03060174e-01  6.03060191e-01
  6.03060234e-01  6.03060435e-01  6.03060490e-01  6.03060519e-01
  6.03060805e-01  6.03060863e-01  6.03060895e-01  6.06681953e-01
  6.06682159e-01  6.06682573e-01  6.06683105e-01  6.06683574e-01
  6.06683589e-01  6.21737633e-01  6.21737633e-01  6.55700470e-01
  6.55700771e-01  6.55701181e-01  6.55701381e-01  6.55701530e-01
  6.55701672e-01  6.65633736e-01  6.65634262e-01  6.65634385e-01
  6.65634500e-01  6.65634574e-01  6.65634578e-01  6.65635075e-01
  6.65635265e-01  6.65635520e-01  6.65635654e-01  6.65635675e-01
  6.65636040e-01  6.76307272e-01  6.76307278e-01  6.76307796e-01
  6.76307915e-01  6.76308411e-01  6.76308477e-01  6.88484958e-01
  6.88485005e-01  6.88485467e-01  6.88485513e-01  6.88485578e-01
  6.88485617e-01  6.88485629e-01  6.88485640e-01  6.88485688e-01
  6.88485741e-01  6.88486117e-01  6.88486157e-01  7.11444432e-01
  7.11445086e-01  7.11445171e-01  7.11445685e-01  7.11445790e-01
  7.11445848e-01  7.16359046e-01  7.16359398e-01  7.16359883e-01
  7.16359905e-01  7.16360359e-01  7.16360833e-01  7.22085728e-01
  7.22085832e-01  7.22086616e-01  7.22086963e-01  7.22087307e-01
  7.22087327e-01  7.22087506e-01  7.22087695e-01  7.30081767e-01
  7.30084140e-01  7.30084738e-01  7.30085716e-01  7.63751637e-01
  7.63751850e-01  7.63752887e-01  7.63754464e-01  7.82860403e-01
  7.82860556e-01  7.82861694e-01  7.82863709e-01  7.82863849e-01
  7.82864520e-01  7.83290716e-01  7.83290736e-01  7.83291198e-01
  7.83291532e-01  7.83291637e-01  7.83291762e-01  7.83292608e-01
  7.83292947e-01  7.83293173e-01  7.83295743e-01  7.83295785e-01
  7.83295899e-01  7.96300346e-01  7.96300679e-01  7.96301260e-01
  7.96301890e-01  7.96302148e-01  7.96302969e-01  7.96302972e-01
  7.96303867e-01  8.24121704e-01  8.24122058e-01  8.24122228e-01
  8.24122707e-01  8.24122828e-01  8.24123014e-01  8.24123085e-01
  8.24123257e-01  8.24123369e-01  8.24123688e-01  8.24123722e-01
  8.24123844e-01  8.27907424e-01  8.27907606e-01  8.27907624e-01
  8.27908261e-01  8.27908434e-01  8.27908489e-01  8.27909252e-01
  8.27909408e-01  8.27909754e-01  8.27909824e-01  8.27909843e-01
  8.27909981e-01  8.33521303e-01  8.33521307e-01  8.33521461e-01
  8.33521472e-01  8.33521490e-01  8.33521510e-01  8.33521524e-01
  8.33521532e-01  8.33521697e-01  8.33521711e-01  8.33521997e-01
  8.33522006e-01  8.38081144e-01  8.38083170e-01  8.38083370e-01
  8.38085088e-01  8.38085135e-01  8.38085434e-01  8.42870302e-01
  8.42870757e-01  8.42871615e-01  8.42872416e-01  8.42873141e-01
  8.42873708e-01  8.43708094e-01  8.92530082e-01  8.92530147e-01
  8.92530204e-01  8.92530207e-01  8.92530939e-01  8.92530992e-01
  8.92531010e-01  8.92531061e-01  8.92531761e-01  8.92531774e-01
  8.92531831e-01  8.92531905e-01  9.42700231e-01  9.42701037e-01
  9.42703216e-01  9.52328235e-01  9.52328641e-01  9.52328660e-01
  9.52328909e-01  9.52329061e-01  9.52329164e-01  9.52329497e-01
  9.52329501e-01  9.52329698e-01  9.52329847e-01  9.52329938e-01
  9.52330280e-01  9.84652733e-01  9.84652764e-01  9.84653067e-01
  9.84653240e-01  9.84653419e-01  9.84653425e-01  9.84653764e-01
  9.84654029e-01  9.84654101e-01  9.84654653e-01  9.84654667e-01
  9.84654821e-01  9.86085454e-01  9.86085506e-01  9.86087954e-01
  9.86089102e-01  9.86089143e-01  9.86089185e-01  9.86093155e-01
  9.86093161e-01  9.86093204e-01  9.86093399e-01  9.86093402e-01
  9.86093467e-01  1.04297972e+00  1.04297999e+00  1.04298010e+00
  1.04298199e+00  1.04809892e+00  1.04809900e+00  1.04809913e+00
  1.04809915e+00  1.04809923e+00  1.04809924e+00  1.04809962e+00
  1.04809964e+00  1.04809973e+00  1.04809976e+00  1.04809984e+00
  1.04809999e+00  1.04834787e+00  1.04834806e+00  1.04834867e+00
  1.04834886e+00  1.04834888e+00  1.04834919e+00  1.04835058e+00
  1.04835067e+00  1.04835082e+00  1.04835092e+00  1.04835094e+00
  1.04835102e+00  1.04868916e+00  1.04868928e+00  1.04868932e+00
  1.04868946e+00  1.04868976e+00  1.04868987e+00  1.04869000e+00
  1.04869008e+00  1.04869022e+00  1.04869090e+00  1.04869101e+00
  1.04869124e+00  1.05222707e+00  1.05222715e+00  1.05222721e+00
  1.05222728e+00  1.05222730e+00  1.05222748e+00  1.05222780e+00
  1.05222790e+00  1.05222793e+00  1.05222833e+00  1.05222858e+00
  1.05222859e+00  1.06051346e+00  1.06051361e+00  1.06051683e+00
  1.06051898e+00  1.06051901e+00  1.06051905e+00  1.06253405e+00
  1.06253419e+00  1.06253472e+00  1.06253565e+00  1.07980763e+00
  1.07980767e+00  1.07980837e+00  1.07980838e+00  1.07980906e+00
  1.07980915e+00  1.08823251e+00  1.08823251e+00  1.08823338e+00
  1.08823343e+00  1.08823348e+00  1.08823350e+00  1.08823356e+00
  1.08823357e+00  1.08823364e+00  1.08823392e+00  1.08823491e+00
  1.08823492e+00  1.10533413e+00  1.10533419e+00  1.10533488e+00
  1.10533502e+00  1.10533573e+00  1.10533574e+00  1.12246136e+00
  1.12246137e+00  1.12246150e+00  1.12246159e+00  1.12246167e+00
  1.12246179e+00  1.12246196e+00  1.12246211e+00  1.12246220e+00
  1.12246229e+00  1.12246240e+00  1.12246243e+00  1.14799537e+00
  1.14799608e+00  1.14799642e+00  1.14799730e+00  1.14799774e+00
  1.14799776e+00  1.15357639e+00  1.15357677e+00  1.15357771e+00
  1.15357908e+00  1.15357922e+00  1.15357981e+00  1.15985331e+00
  1.15985335e+00  1.15985341e+00  1.15985344e+00  1.15985374e+00
  1.15985378e+00  1.15985398e+00  1.15985398e+00  1.15985427e+00
  1.15985429e+00  1.15985432e+00  1.15985442e+00  1.18445331e+00
  1.18445342e+00  1.18445349e+00  1.18445361e+00  1.18445375e+00
  1.18445381e+00  1.19283477e+00  1.19283518e+00  1.19283538e+00
  1.19283581e+00  1.19283623e+00  1.19283646e+00  1.19283676e+00
  1.19283698e+00  1.24866973e+00  1.24867044e+00  1.24867190e+00
  1.24867258e+00  1.24867320e+00  1.24867353e+00  1.25425258e+00
  1.25425270e+00  1.25425285e+00  1.25425401e+00  1.25425441e+00
  1.25425527e+00  1.25425543e+00  1.25425572e+00  1.25437742e+00
  1.25437746e+00  1.25437760e+00  1.25437778e+00  1.25437780e+00
  1.25437794e+00  1.25437801e+00  1.25437811e+00  1.25437821e+00
  1.25437870e+00  1.25437880e+00  1.25437888e+00  1.26064707e+00
  1.26064719e+00  1.26064757e+00  1.27486090e+00  1.27486090e+00
  1.30180834e+00  1.30180839e+00  1.30180868e+00  1.30180878e+00
  1.30180889e+00  1.30180904e+00  1.30181019e+00  1.30181064e+00
  1.30181078e+00  1.30181079e+00  1.30181085e+00  1.30181093e+00
  1.30326094e+00  1.30326168e+00  1.30326239e+00  1.30326451e+00
  1.30326479e+00  1.30326607e+00  1.34289415e+00  1.34289422e+00
  1.34289441e+00  1.34289467e+00  1.34289468e+00  1.34289488e+00
  1.34289490e+00  1.34289524e+00  1.34289524e+00  1.34289581e+00
  1.34289589e+00  1.34289593e+00  1.34303526e+00  1.34303557e+00
  1.34303637e+00  1.34304010e+00  1.35048614e+00  1.35048618e+00
  1.35048619e+00  1.35048628e+00  1.35048629e+00  1.35048632e+00
  1.35176245e+00  1.35176287e+00  1.35176287e+00  1.35176319e+00
  1.35176327e+00  1.35176328e+00  1.35176386e+00  1.35176389e+00
  1.35176405e+00  1.35176422e+00  1.35176425e+00  1.35176455e+00
  1.42638466e+00  1.42638466e+00  1.42638469e+00  1.42638481e+00
  1.42638483e+00  1.42638484e+00  1.42638497e+00  1.42638498e+00
  1.42638501e+00  1.42638514e+00  1.42638516e+00  1.42638520e+00
  1.42717478e+00  1.42717507e+00  1.42717584e+00  1.42717599e+00
  1.42717614e+00  1.42717629e+00  1.42717659e+00  1.42717682e+00
  1.42717721e+00  1.42717802e+00  1.42717813e+00  1.42717876e+00
  1.43589961e+00  1.43589965e+00  1.43589972e+00  1.43589975e+00
  1.43589984e+00  1.43589994e+00  1.43589999e+00  1.43590001e+00
  1.43590010e+00  1.43590048e+00  1.43590052e+00  1.43590069e+00
  1.44217910e+00  1.44218550e+00  1.44218785e+00  1.48906941e+00
  1.48906949e+00  1.48906957e+00  1.48906960e+00  1.48906977e+00
  1.48906982e+00  1.49779975e+00  1.49780008e+00  1.49780062e+00
  1.49780064e+00  1.49780114e+00  1.49780160e+00  1.49780264e+00
  1.49780272e+00  1.52647816e+00  1.52647850e+00  1.52648041e+00
  1.52648108e+00  1.52648129e+00  1.52648140e+00  1.52648417e+00
  1.52648420e+00  1.52648434e+00  1.52648485e+00  1.52648505e+00
  1.52648514e+00  1.53304300e+00  1.53304383e+00  1.53304401e+00
  1.53304423e+00  1.53304424e+00  1.53304453e+00  1.54549986e+00
  1.54550005e+00  1.54550040e+00  1.54550198e+00  1.54550221e+00
  1.54550281e+00  1.54550355e+00  1.54550388e+00  1.56520143e+00
  1.56520162e+00  1.56520166e+00  1.56520167e+00  1.56520174e+00
  1.56520175e+00  1.56520270e+00  1.56520270e+00  1.56520274e+00
  1.56520297e+00  1.56520303e+00  1.56520304e+00  1.61315336e+00
  1.61315343e+00  1.61315365e+00  1.61315402e+00  1.61315415e+00
  1.61315435e+00  1.61315463e+00  1.61315520e+00  1.61315534e+00
  1.61315594e+00  1.61315604e+00  1.61315625e+00  1.65445957e+00
  1.65446390e+00  1.65446577e+00  1.65446631e+00  1.66216722e+00
  1.66216730e+00  1.66216753e+00  1.67190541e+00  1.67190599e+00
  1.67190617e+00  1.67190661e+00  1.67190662e+00  1.67190674e+00
  1.67190688e+00  1.67190708e+00  1.67190738e+00  1.67190763e+00
  1.67190772e+00  1.67190772e+00  1.81494831e+00  1.81495021e+00
  1.81495035e+00  1.81495038e+00  1.81495140e+00  1.81495148e+00
  1.81495364e+00  1.81495381e+00  1.81495471e+00  1.81495481e+00
  1.81495578e+00  1.81495593e+00  1.91184132e+00  1.91184132e+00
  1.91184180e+00  1.91184180e+00  1.91184259e+00  1.91184282e+00
  1.91184363e+00  1.91184380e+00  1.91184459e+00  1.91184459e+00
  1.91184511e+00  1.91184512e+00  1.93138788e+00  1.93138940e+00
  1.93138991e+00  1.93139111e+00  1.93139177e+00  1.93139308e+00
  2.32268336e+00  2.49813714e+00  2.49813743e+00  2.49813757e+00
  2.49813808e+00  2.49813810e+00  2.49813835e+00  2.49813868e+00
  2.49813900e+00  2.49813903e+00  2.49813948e+00  2.49813961e+00
  2.49814027e+00  2.52550154e+00  2.52550161e+00  2.52550201e+00
  2.52550232e+00  2.52550273e+00  2.52550275e+00  2.60652316e+00
  2.60652322e+00  2.60652342e+00  2.60652346e+00  2.76380199e+00
  2.76380200e+00  2.76380230e+00  2.76380293e+00  2.76380293e+00
  2.76380337e+00  2.76380373e+00  2.76380424e+00  2.76380434e+00
  2.76380472e+00  2.76380489e+00  2.76380491e+00  2.78068170e+00
  2.78068297e+00  2.78068359e+00  2.78068380e+00  2.78068503e+00
  2.78068545e+00  2.79372775e+00  2.79372783e+00  2.79372845e+00
  2.79372853e+00  2.79372915e+00  2.79372919e+00  2.85054015e+00
  2.88076874e+00  2.88076874e+00  2.88076877e+00  2.88076904e+00
  2.88077040e+00  2.88077045e+00  2.88077055e+00  2.88077070e+00
  2.88077145e+00  2.88077239e+00  2.88077244e+00  2.88077301e+00
  3.07903812e+00  3.07905028e+00  3.07905588e+00  3.07905725e+00]
nelec by numeric integration = 896.072118824601
    CPU time for vxc   2406.90 sec, wall time     37.61 sec
    CPU time for sr jk   5952.96 sec, wall time     65.39 sec
    CPU time for vj and vk   5953.31 sec, wall time     65.40 sec
E1 = -19447.392587821927  Ecoul = 5555.094244640137  Exc = -1330.5997644407944
cycle= 10 E= -18514.9939304718  delta_E= -3.62e-08  |g|= 0.000104  |ddm|= 0.000718
    CPU time for cycle= 10   8386.26 sec, wall time    103.63 sec
  HOMO = 0.279169264992123  LUMO = 0.307320743717796
  mo_energy =
[-6.49927664e+01 -6.49927663e+01 -6.49927663e+01 -6.49927661e+01
 -6.49926932e+01 -6.49926931e+01 -6.49926931e+01 -6.49926930e+01
 -6.49926930e+01 -6.49926929e+01 -6.49926929e+01 -6.49926929e+01
 -6.49926929e+01 -6.49926927e+01 -6.49926927e+01 -6.49926925e+01
 -6.49926701e+01 -6.49926701e+01 -6.49926700e+01 -6.49926699e+01
 -6.49926699e+01 -6.49926699e+01 -6.49926699e+01 -6.49926699e+01
 -6.49926698e+01 -6.49926697e+01 -6.49926697e+01 -6.49926695e+01
 -6.49926688e+01 -6.49926688e+01 -6.49926687e+01 -6.49926687e+01
 -6.49926687e+01 -6.49926683e+01 -6.49926552e+01 -6.49926551e+01
 -6.49926551e+01 -6.49926550e+01 -6.49926550e+01 -6.49926550e+01
 -6.49926509e+01 -6.49926220e+01 -6.49926219e+01 -6.49926219e+01
 -6.49926216e+01 -6.49926006e+01 -6.49926006e+01 -6.49926006e+01
 -6.49926005e+01 -6.49926005e+01 -6.49926004e+01 -6.49926004e+01
 -6.49926004e+01 -6.49926003e+01 -6.49926002e+01 -6.49926002e+01
 -6.49926000e+01 -6.49925910e+01 -6.49925910e+01 -6.49925910e+01
 -6.49925909e+01 -6.49925908e+01 -6.49925908e+01 -6.49925486e+01
 -4.62706456e+00 -4.62704751e+00 -4.62704751e+00 -4.62704749e+00
 -4.62704736e+00 -4.62704735e+00 -4.62704728e+00 -4.62703211e+00
 -4.62703203e+00 -4.62703202e+00 -4.62703171e+00 -4.62700726e+00
 -4.62700719e+00 -4.62700717e+00 -4.62700713e+00 -4.62700710e+00
 -4.62700710e+00 -4.62700707e+00 -4.62700704e+00 -4.62700703e+00
 -4.62700686e+00 -4.62700686e+00 -4.62700660e+00 -4.62698454e+00
 -4.62698451e+00 -4.62698444e+00 -4.62698427e+00 -4.62698427e+00
 -4.62698403e+00 -4.62697717e+00 -4.62697716e+00 -4.62697712e+00
 -4.62697708e+00 -4.62697697e+00 -4.62697697e+00 -4.62697693e+00
 -4.62697689e+00 -4.62697688e+00 -4.62697680e+00 -4.62697680e+00
 -4.62697654e+00 -4.62692364e+00 -4.62692355e+00 -4.62692354e+00
 -4.62692324e+00 -4.62691097e+00 -4.62691089e+00 -4.62691088e+00
 -4.62691084e+00 -4.62691082e+00 -4.62691080e+00 -4.62691078e+00
 -4.62691074e+00 -4.62691073e+00 -4.62691057e+00 -4.62691057e+00
 -4.62691030e+00 -4.62687198e+00 -4.62687197e+00 -4.62687197e+00
 -4.62687183e+00 -4.62687182e+00 -4.62687175e+00 -4.62683933e+00
 -3.04199489e+00 -3.04199488e+00 -3.04199482e+00 -3.04199482e+00
 -3.04199481e+00 -3.04199467e+00 -3.04199460e+00 -3.04199460e+00
 -3.04199343e+00 -3.04199342e+00 -3.04199338e+00 -3.04199336e+00
 -3.04199336e+00 -3.04199334e+00 -3.04199333e+00 -3.04199327e+00
 -3.04199327e+00 -3.04199322e+00 -3.04199321e+00 -3.04199321e+00
 -3.04197210e+00 -3.04197209e+00 -3.04197205e+00 -3.04197193e+00
 -3.04197191e+00 -3.04197190e+00 -3.04197175e+00 -3.04197175e+00
 -3.04197172e+00 -3.04197169e+00 -3.04197168e+00 -3.04197166e+00
 -3.04197158e+00 -3.04197158e+00 -3.04197157e+00 -3.04197153e+00
 -3.04197145e+00 -3.04197145e+00 -3.04196967e+00 -3.04196966e+00
 -3.04196961e+00 -3.04196960e+00 -3.04196959e+00 -3.04196956e+00
 -3.04196949e+00 -3.04196946e+00 -3.04196945e+00 -3.04196944e+00
 -3.04196938e+00 -3.04196938e+00 -3.04193236e+00 -3.04193235e+00
 -3.04193231e+00 -3.04193228e+00 -3.04193227e+00 -3.04193226e+00
 -3.04193226e+00 -3.04193225e+00 -3.04193225e+00 -3.04193208e+00
 -3.04193207e+00 -3.04193207e+00 -3.04189923e+00 -3.04189923e+00
 -3.04189923e+00 -3.04184566e+00 -3.04184566e+00 -3.04184564e+00
 -3.04184549e+00 -3.04184548e+00 -3.04184548e+00 -3.04181191e+00
 -3.04181185e+00 -3.04181184e+00 -3.04181178e+00 -3.04181178e+00
 -3.04181175e+00 -3.04181175e+00 -3.04181175e+00 -3.04181173e+00
 -3.04181160e+00 -3.04181160e+00 -3.04181158e+00 -3.04179223e+00
 -3.04179213e+00 -3.04179213e+00 -3.04179210e+00 -3.04159813e+00
 -3.04159813e+00 -3.04159809e+00 -3.04159805e+00 -3.04159804e+00
 -3.04159804e+00 -3.04159804e+00 -3.04159800e+00 -3.04159800e+00
 -3.04159795e+00 -3.04159795e+00 -3.04159795e+00 -3.04156930e+00
 -3.04156930e+00 -3.04156930e+00 -3.04156927e+00 -3.04156927e+00
 -3.04156927e+00 -3.04146680e+00 -3.04146674e+00 -3.04146674e+00
 -3.04146667e+00 -3.04146666e+00 -3.04146665e+00 -3.04146664e+00
 -3.04146664e+00 -3.04146663e+00 -3.04146651e+00 -3.04146650e+00
 -3.04146646e+00 -3.04139492e+00 -3.04139491e+00 -3.04139490e+00
 -3.04139475e+00 -3.04139474e+00 -3.04139474e+00 -3.04137934e+00
 -3.04137926e+00 -3.04137925e+00 -3.04137921e+00 -3.04135441e+00
 -3.04135440e+00 -3.04135438e+00 -3.04131006e+00 -3.04131005e+00
 -3.04131000e+00 -3.04130997e+00 -3.04130997e+00 -3.04130997e+00
 -3.04130990e+00 -3.04130988e+00 -3.04130988e+00 -3.04130982e+00
 -3.04130978e+00 -3.04130977e+00 -3.04129957e+00 -3.04129957e+00
 -3.04129950e+00 -3.04129949e+00 -3.04129949e+00 -3.04129948e+00
 -3.04129941e+00 -3.04129938e+00 -3.04129937e+00 -3.04129935e+00
 -3.04129929e+00 -3.04129929e+00 -3.04126956e+00 -3.04126955e+00
 -3.04126950e+00 -3.04126938e+00 -3.04126937e+00 -3.04126936e+00
 -3.04126675e+00 -3.04126675e+00 -3.04126668e+00 -3.04126667e+00
 -3.04126666e+00 -3.04126652e+00 -3.04126649e+00 -3.04126648e+00
 -3.04124980e+00 -3.04124979e+00 -3.04124974e+00 -3.04124972e+00
 -3.04124971e+00 -3.04124971e+00 -3.04124971e+00 -3.04124969e+00
 -3.04124968e+00 -3.04124955e+00 -3.04124955e+00 -3.04124955e+00
 -3.04122602e+00 -3.04122602e+00 -3.04122597e+00 -3.04122597e+00
 -3.04122596e+00 -3.04122595e+00 -3.04122595e+00 -3.04122588e+00
 -3.04122588e+00 -3.04122584e+00 -3.04122584e+00 -3.04122582e+00
 -1.61701336e-01 -1.22002691e-01 -1.22002678e-01 -1.22002380e-01
 -1.22002346e-01 -1.22002044e-01 -1.22002040e-01 -8.63679025e-02
 -8.63678634e-02 -8.63678539e-02 -8.63674460e-02 -8.63673270e-02
 -8.63673265e-02 -8.63672700e-02 -8.63672436e-02 -8.63672332e-02
 -8.63666442e-02 -8.63665948e-02 -8.63664043e-02 -7.53712521e-02
 -7.53708935e-02 -7.53705530e-02 -7.53698912e-02 -9.00833582e-03
 -9.00803363e-03 -9.00767908e-03 -9.00728209e-03 -9.00712676e-03
 -9.00624522e-03 -2.78545952e-03 -2.78544279e-03 -2.78543506e-03
 -2.78527025e-03 -2.78526083e-03 -2.78486919e-03 -2.78476880e-03
 -2.78465165e-03 -2.78459956e-03 -2.78417674e-03 -2.78390388e-03
 -2.78388491e-03  2.03743013e-02  2.03751901e-02  2.03755522e-02
  2.03757694e-02  7.68335449e-02  7.68340939e-02  7.68341129e-02
  7.68345620e-02  7.68346007e-02  7.68346019e-02  7.68347095e-02
  7.68347138e-02  7.68351977e-02  7.68352232e-02  7.68352274e-02
  7.68352942e-02  1.34194021e-01  1.34194029e-01  1.34194485e-01
  1.34194704e-01  1.34194744e-01  1.34194827e-01  1.34195663e-01
  1.34195697e-01  1.34195721e-01  1.34195760e-01  1.34195791e-01
  1.34195813e-01  1.38371978e-01  1.38371997e-01  1.38372020e-01
  1.38372393e-01  1.38372405e-01  1.38372458e-01  1.38372734e-01
  1.38372815e-01  1.38372826e-01  1.38372974e-01  1.38373025e-01
  1.38373232e-01  1.49938243e-01  1.49938271e-01  1.49938330e-01
  1.49938358e-01  1.49938427e-01  1.49938427e-01  1.71356283e-01
  1.71356358e-01  1.71356448e-01  1.71356607e-01  1.71356900e-01
  1.71357106e-01  2.07406047e-01  2.07406054e-01  2.07406220e-01
  2.07406303e-01  2.07406426e-01  2.07406427e-01  2.07406873e-01
  2.07406877e-01  2.07407015e-01  2.07407106e-01  2.07407288e-01
  2.07407293e-01  2.28301720e-01  2.28301727e-01  2.28301778e-01
  2.28301906e-01  2.28302383e-01  2.28302392e-01  2.28302491e-01
  2.28302494e-01  2.28302794e-01  2.28303121e-01  2.28303142e-01
  2.28303262e-01  2.33029246e-01  2.33029698e-01  2.33029699e-01
  2.33030204e-01  2.33030298e-01  2.33030987e-01  2.33031325e-01
  2.33031455e-01  2.79167118e-01  2.79168683e-01  2.79169265e-01
  3.07320744e-01  3.07321252e-01  3.07322665e-01  3.07325038e-01
  3.07325048e-01  3.07325090e-01  3.21729117e-01  3.21729682e-01
  3.21729795e-01  3.21730588e-01  3.21730743e-01  3.21730747e-01
  3.38880275e-01  3.38880387e-01  3.38880516e-01  3.38881065e-01
  3.72400082e-01  3.72400108e-01  3.72400552e-01  3.72400559e-01
  3.72400811e-01  3.72400953e-01  3.72401186e-01  3.72401264e-01
  3.72401348e-01  3.72402284e-01  3.72402439e-01  3.72402441e-01
  3.74676158e-01  3.74676507e-01  3.74677450e-01  4.06543795e-01
  4.06963057e-01  4.06963944e-01  4.06964096e-01  4.06964436e-01
  4.06964443e-01  4.06964692e-01  4.07981684e-01  4.07981866e-01
  4.07981965e-01  4.07982860e-01  4.07983298e-01  4.07983757e-01
  4.07984005e-01  4.07984145e-01  4.43128269e-01  4.43128452e-01
  4.43129796e-01  4.43129819e-01  4.43129975e-01  4.43130150e-01
  4.43132831e-01  4.43132845e-01  4.43132926e-01  4.43132983e-01
  4.43133068e-01  4.43133090e-01  4.58439767e-01  4.58440267e-01
  4.58440269e-01  4.58440706e-01  4.58440747e-01  4.58440758e-01
  4.58440814e-01  4.58440829e-01  4.58441313e-01  4.58441317e-01
  4.58441333e-01  4.58441361e-01  4.68930729e-01  4.68930755e-01
  4.68930900e-01  4.68930907e-01  4.68931101e-01  4.68931110e-01
  4.68931208e-01  4.68931240e-01  4.68931263e-01  4.68931282e-01
  4.68931297e-01  4.68931305e-01  4.78895652e-01  4.78895699e-01
  4.78895835e-01  4.78895968e-01  4.78896244e-01  4.78896362e-01
  4.78896431e-01  4.78896593e-01  4.78896679e-01  4.78897360e-01
  4.78897378e-01  4.78897695e-01  4.96714564e-01  4.96714574e-01
  4.96714615e-01  4.96714625e-01  4.96714723e-01  4.96714764e-01
  4.96714852e-01  4.96714874e-01  4.96714975e-01  4.96714979e-01
  4.96715044e-01  4.96715050e-01  5.11322182e-01  5.11322203e-01
  5.11322222e-01  5.11322458e-01  5.11322599e-01  5.11322631e-01
  5.11323186e-01  5.11323270e-01  5.11323479e-01  5.11323717e-01
  5.11323720e-01  5.11324036e-01  5.73198469e-01  5.73198791e-01
  5.73199348e-01  5.73204281e-01  5.75616852e-01  6.03059915e-01
  6.03059929e-01  6.03060040e-01  6.03060240e-01  6.03060265e-01
  6.03060280e-01  6.03060518e-01  6.03060521e-01  6.03060521e-01
  6.03060889e-01  6.03060966e-01  6.03060983e-01  6.06681999e-01
  6.06682299e-01  6.06682699e-01  6.06683188e-01  6.06683660e-01
  6.06683670e-01  6.21737688e-01  6.21737688e-01  6.55700564e-01
  6.55700848e-01  6.55701230e-01  6.55701460e-01  6.55701612e-01
  6.55701737e-01  6.65633821e-01  6.65634341e-01  6.65634432e-01
  6.65634536e-01  6.65634609e-01  6.65634618e-01  6.65635146e-01
  6.65635352e-01  6.65635601e-01  6.65635740e-01  6.65635759e-01
  6.65636121e-01  6.76307292e-01  6.76307299e-01  6.76307821e-01
  6.76308007e-01  6.76308521e-01  6.76308545e-01  6.88484973e-01
  6.88485046e-01  6.88485506e-01  6.88485606e-01  6.88485651e-01
  6.88485678e-01  6.88485743e-01  6.88485744e-01  6.88485747e-01
  6.88485827e-01  6.88486246e-01  6.88486266e-01  7.11444377e-01
  7.11445214e-01  7.11445299e-01  7.11445736e-01  7.11445853e-01
  7.11445866e-01  7.16359102e-01  7.16359434e-01  7.16359898e-01
  7.16359963e-01  7.16360464e-01  7.16360963e-01  7.22085773e-01
  7.22085891e-01  7.22086682e-01  7.22087023e-01  7.22087376e-01
  7.22087386e-01  7.22087573e-01  7.22087760e-01  7.30081851e-01
  7.30084232e-01  7.30084831e-01  7.30085811e-01  7.63751731e-01
  7.63751939e-01  7.63753001e-01  7.63754529e-01  7.82860492e-01
  7.82860644e-01  7.82861824e-01  7.82863817e-01  7.82863952e-01
  7.82864608e-01  7.83290718e-01  7.83290741e-01  7.83291215e-01
  7.83291623e-01  7.83291735e-01  7.83291825e-01  7.83292743e-01
  7.83293091e-01  7.83293317e-01  7.83295810e-01  7.83295830e-01
  7.83295929e-01  7.96300428e-01  7.96300749e-01  7.96301326e-01
  7.96301941e-01  7.96302212e-01  7.96303066e-01  7.96303078e-01
  7.96303936e-01  8.24121727e-01  8.24122138e-01  8.24122273e-01
  8.24122739e-01  8.24122931e-01  8.24123097e-01  8.24123144e-01
  8.24123331e-01  8.24123440e-01  8.24123749e-01  8.24123787e-01
  8.24123895e-01  8.27907426e-01  8.27907604e-01  8.27907619e-01
  8.27908338e-01  8.27908484e-01  8.27908558e-01  8.27909349e-01
  8.27909527e-01  8.27909801e-01  8.27909874e-01  8.27909884e-01
  8.27910011e-01  8.33521356e-01  8.33521358e-01  8.33521531e-01
  8.33521570e-01  8.33521575e-01  8.33521584e-01  8.33521609e-01
  8.33521635e-01  8.33521752e-01  8.33521794e-01  8.33522120e-01
  8.33522126e-01  8.38081143e-01  8.38083263e-01  8.38083463e-01
  8.38085136e-01  8.38085141e-01  8.38085455e-01  8.42870365e-01
  8.42870815e-01  8.42871670e-01  8.42872454e-01  8.42873211e-01
  8.42873781e-01  8.43708120e-01  8.92530182e-01  8.92530243e-01
  8.92530269e-01  8.92530274e-01  8.92531019e-01  8.92531031e-01
  8.92531075e-01  8.92531081e-01  8.92531854e-01  8.92531876e-01
  8.92531895e-01  8.92531958e-01  9.42700298e-01  9.42701104e-01
  9.42703295e-01  9.52328307e-01  9.52328688e-01  9.52328740e-01
  9.52329004e-01  9.52329140e-01  9.52329255e-01  9.52329593e-01
  9.52329616e-01  9.52329784e-01  9.52329937e-01  9.52330010e-01
  9.52330387e-01  9.84652813e-01  9.84652833e-01  9.84653137e-01
  9.84653318e-01  9.84653486e-01  9.84653492e-01  9.84653828e-01
  9.84654110e-01  9.84654150e-01  9.84654717e-01  9.84654729e-01
  9.84654881e-01  9.86085475e-01  9.86085527e-01  9.86088119e-01
  9.86089193e-01  9.86089236e-01  9.86089265e-01  9.86093274e-01
  9.86093275e-01  9.86093281e-01  9.86093456e-01  9.86093476e-01
  9.86093479e-01  1.04297982e+00  1.04298006e+00  1.04298017e+00
  1.04298205e+00  1.04809901e+00  1.04809907e+00  1.04809921e+00
  1.04809922e+00  1.04809931e+00  1.04809931e+00  1.04809972e+00
  1.04809973e+00  1.04809983e+00  1.04809983e+00  1.04809992e+00
  1.04810009e+00  1.04834795e+00  1.04834813e+00  1.04834880e+00
  1.04834889e+00  1.04834891e+00  1.04834921e+00  1.04835074e+00
  1.04835079e+00  1.04835085e+00  1.04835093e+00  1.04835102e+00
  1.04835104e+00  1.04868923e+00  1.04868937e+00  1.04868937e+00
  1.04868953e+00  1.04868985e+00  1.04868995e+00  1.04869003e+00
  1.04869014e+00  1.04869028e+00  1.04869101e+00  1.04869110e+00
  1.04869132e+00  1.05222712e+00  1.05222720e+00  1.05222724e+00
  1.05222730e+00  1.05222737e+00  1.05222753e+00  1.05222788e+00
  1.05222791e+00  1.05222793e+00  1.05222839e+00  1.05222862e+00
  1.05222870e+00  1.06051353e+00  1.06051368e+00  1.06051686e+00
  1.06051905e+00  1.06051906e+00  1.06051911e+00  1.06253411e+00
  1.06253424e+00  1.06253475e+00  1.06253574e+00  1.07980775e+00
  1.07980775e+00  1.07980846e+00  1.07980847e+00  1.07980916e+00
  1.07980920e+00  1.08823259e+00  1.08823261e+00  1.08823345e+00
  1.08823356e+00  1.08823357e+00  1.08823357e+00  1.08823360e+00
  1.08823361e+00  1.08823373e+00  1.08823399e+00  1.08823496e+00
  1.08823498e+00  1.10533424e+00  1.10533427e+00  1.10533491e+00
  1.10533511e+00  1.10533577e+00  1.10533577e+00  1.12246142e+00
  1.12246144e+00  1.12246161e+00  1.12246169e+00  1.12246176e+00
  1.12246188e+00  1.12246206e+00  1.12246218e+00  1.12246227e+00
  1.12246233e+00  1.12246247e+00  1.12246250e+00  1.14799538e+00
  1.14799613e+00  1.14799647e+00  1.14799741e+00  1.14799785e+00
  1.14799785e+00  1.15357643e+00  1.15357680e+00  1.15357777e+00
  1.15357913e+00  1.15357926e+00  1.15357985e+00  1.15985341e+00
  1.15985345e+00  1.15985349e+00  1.15985350e+00  1.15985380e+00
  1.15985387e+00  1.15985406e+00  1.15985407e+00  1.15985432e+00
  1.15985435e+00  1.15985438e+00  1.15985452e+00  1.18445338e+00
  1.18445348e+00  1.18445355e+00  1.18445368e+00  1.18445381e+00
  1.18445388e+00  1.19283488e+00  1.19283528e+00  1.19283546e+00
  1.19283587e+00  1.19283631e+00  1.19283650e+00  1.19283684e+00
  1.19283704e+00  1.24866987e+00  1.24867054e+00  1.24867195e+00
  1.24867266e+00  1.24867329e+00  1.24867362e+00  1.25425267e+00
  1.25425277e+00  1.25425293e+00  1.25425408e+00  1.25425446e+00
  1.25425537e+00  1.25425551e+00  1.25425584e+00  1.25437749e+00
  1.25437755e+00  1.25437765e+00  1.25437784e+00  1.25437788e+00
  1.25437801e+00  1.25437809e+00  1.25437817e+00  1.25437828e+00
  1.25437878e+00  1.25437887e+00  1.25437895e+00  1.26064717e+00
  1.26064730e+00  1.26064766e+00  1.27486097e+00  1.27486097e+00
  1.30180842e+00  1.30180849e+00  1.30180876e+00  1.30180886e+00
  1.30180897e+00  1.30180912e+00  1.30181026e+00  1.30181071e+00
  1.30181084e+00  1.30181089e+00  1.30181093e+00  1.30181099e+00
  1.30326101e+00  1.30326175e+00  1.30326245e+00  1.30326458e+00
  1.30326486e+00  1.30326615e+00  1.34289419e+00  1.34289427e+00
  1.34289455e+00  1.34289474e+00  1.34289475e+00  1.34289492e+00
  1.34289494e+00  1.34289531e+00  1.34289532e+00  1.34289587e+00
  1.34289596e+00  1.34289598e+00  1.34303533e+00  1.34303564e+00
  1.34303646e+00  1.34304015e+00  1.35048622e+00  1.35048627e+00
  1.35048628e+00  1.35048635e+00  1.35048637e+00  1.35048637e+00
  1.35176253e+00  1.35176293e+00  1.35176296e+00  1.35176333e+00
  1.35176338e+00  1.35176338e+00  1.35176394e+00  1.35176396e+00
  1.35176413e+00  1.35176432e+00  1.35176433e+00  1.35176461e+00
  1.42638471e+00  1.42638475e+00  1.42638479e+00  1.42638487e+00
  1.42638495e+00  1.42638497e+00  1.42638506e+00  1.42638508e+00
  1.42638509e+00  1.42638520e+00  1.42638522e+00  1.42638526e+00
  1.42717488e+00  1.42717520e+00  1.42717589e+00  1.42717594e+00
  1.42717620e+00  1.42717635e+00  1.42717666e+00  1.42717694e+00
  1.42717732e+00  1.42717820e+00  1.42717820e+00  1.42717885e+00
  1.43589965e+00  1.43589969e+00  1.43589975e+00  1.43589979e+00
  1.43589986e+00  1.43589999e+00  1.43590009e+00  1.43590011e+00
  1.43590026e+00  1.43590051e+00  1.43590058e+00  1.43590077e+00
  1.44217914e+00  1.44218556e+00  1.44218791e+00  1.48906954e+00
  1.48906957e+00  1.48906964e+00  1.48906965e+00  1.48906978e+00
  1.48906984e+00  1.49779981e+00  1.49780015e+00  1.49780067e+00
  1.49780069e+00  1.49780123e+00  1.49780166e+00  1.49780269e+00
  1.49780278e+00  1.52647819e+00  1.52647853e+00  1.52648046e+00
  1.52648117e+00  1.52648138e+00  1.52648148e+00  1.52648427e+00
  1.52648429e+00  1.52648441e+00  1.52648490e+00  1.52648511e+00
  1.52648521e+00  1.53304302e+00  1.53304388e+00  1.53304405e+00
  1.53304432e+00  1.53304432e+00  1.53304462e+00  1.54549993e+00
  1.54550012e+00  1.54550046e+00  1.54550203e+00  1.54550225e+00
  1.54550289e+00  1.54550364e+00  1.54550396e+00  1.56520147e+00
  1.56520168e+00  1.56520170e+00  1.56520175e+00  1.56520177e+00
  1.56520178e+00  1.56520274e+00  1.56520276e+00  1.56520278e+00
  1.56520306e+00  1.56520307e+00  1.56520309e+00  1.61315342e+00
  1.61315348e+00  1.61315370e+00  1.61315402e+00  1.61315417e+00
  1.61315440e+00  1.61315465e+00  1.61315524e+00  1.61315541e+00
  1.61315604e+00  1.61315612e+00  1.61315632e+00  1.65445960e+00
  1.65446394e+00  1.65446581e+00  1.65446635e+00  1.66216728e+00
  1.66216737e+00  1.66216760e+00  1.67190546e+00  1.67190603e+00
  1.67190625e+00  1.67190663e+00  1.67190668e+00  1.67190682e+00
  1.67190691e+00  1.67190717e+00  1.67190743e+00  1.67190769e+00
  1.67190778e+00  1.67190778e+00  1.81494837e+00  1.81495031e+00
  1.81495038e+00  1.81495044e+00  1.81495147e+00  1.81495154e+00
  1.81495371e+00  1.81495387e+00  1.81495477e+00  1.81495486e+00
  1.81495583e+00  1.81495599e+00  1.91184136e+00  1.91184139e+00
  1.91184188e+00  1.91184190e+00  1.91184265e+00  1.91184287e+00
  1.91184365e+00  1.91184390e+00  1.91184464e+00  1.91184466e+00
  1.91184514e+00  1.91184517e+00  1.93138793e+00  1.93138944e+00
  1.93138996e+00  1.93139118e+00  1.93139184e+00  1.93139316e+00
  2.32268352e+00  2.49813739e+00  2.49813755e+00  2.49813778e+00
  2.49813814e+00  2.49813832e+00  2.49813859e+00  2.49813882e+00
  2.49813909e+00  2.49813910e+00  2.49813967e+00  2.49813967e+00
  2.49814037e+00  2.52550176e+00  2.52550181e+00  2.52550209e+00
  2.52550253e+00  2.52550282e+00  2.52550283e+00  2.60652329e+00
  2.60652329e+00  2.60652355e+00  2.60652368e+00  2.76380215e+00
  2.76380219e+00  2.76380244e+00  2.76380305e+00  2.76380309e+00
  2.76380355e+00  2.76380381e+00  2.76380438e+00  2.76380440e+00
  2.76380488e+00  2.76380503e+00  2.76380506e+00  2.78068187e+00
  2.78068311e+00  2.78068376e+00  2.78068389e+00  2.78068514e+00
  2.78068560e+00  2.79372795e+00  2.79372800e+00  2.79372859e+00
  2.79372864e+00  2.79372924e+00  2.79372925e+00  2.85054028e+00
  2.88076882e+00  2.88076893e+00  2.88076898e+00  2.88076917e+00
  2.88077059e+00  2.88077060e+00  2.88077066e+00  2.88077078e+00
  2.88077147e+00  2.88077252e+00  2.88077258e+00  2.88077314e+00
  3.07903826e+00  3.07905043e+00  3.07905601e+00  3.07905738e+00]
nelec by numeric integration = 896.0721188535659
    CPU time for vxc   2544.97 sec, wall time     39.77 sec
    CPU time for sr jk   5965.62 sec, wall time     64.42 sec
    CPU time for vj and vk   5965.85 sec, wall time     64.42 sec
E1 = -19447.392503144707  Ecoul = 5555.0941513259  Exc = -1330.5997558074694
cycle= 11 E= -18514.9939304755  delta_E= -3.69e-09  |g|= 1.13e-05  |ddm|= 0.000225
    CPU time for cycle= 11   8538.44 sec, wall time    104.63 sec
  HOMO = 0.279169387171365  LUMO = 0.30732077431543
  mo_energy =
[-6.49927663e+01 -6.49927663e+01 -6.49927662e+01 -6.49927660e+01
 -6.49926931e+01 -6.49926931e+01 -6.49926931e+01 -6.49926929e+01
 -6.49926928e+01 -6.49926928e+01 -6.49926928e+01 -6.49926928e+01
 -6.49926928e+01 -6.49926927e+01 -6.49926927e+01 -6.49926925e+01
 -6.49926704e+01 -6.49926703e+01 -6.49926703e+01 -6.49926699e+01
 -6.49926699e+01 -6.49926698e+01 -6.49926697e+01 -6.49926697e+01
 -6.49926697e+01 -6.49926696e+01 -6.49926696e+01 -6.49926694e+01
 -6.49926686e+01 -6.49926685e+01 -6.49926685e+01 -6.49926685e+01
 -6.49926684e+01 -6.49926680e+01 -6.49926552e+01 -6.49926550e+01
 -6.49926550e+01 -6.49926549e+01 -6.49926549e+01 -6.49926548e+01
 -6.49926507e+01 -6.49926219e+01 -6.49926218e+01 -6.49926218e+01
 -6.49926216e+01 -6.49926005e+01 -6.49926005e+01 -6.49926005e+01
 -6.49926004e+01 -6.49926003e+01 -6.49926003e+01 -6.49926003e+01
 -6.49926003e+01 -6.49926003e+01 -6.49926001e+01 -6.49926001e+01
 -6.49926000e+01 -6.49925909e+01 -6.49925909e+01 -6.49925909e+01
 -6.49925907e+01 -6.49925907e+01 -6.49925906e+01 -6.49925485e+01
 -4.62706441e+00 -4.62704738e+00 -4.62704728e+00 -4.62704728e+00
 -4.62704721e+00 -4.62704720e+00 -4.62704716e+00 -4.62703190e+00
 -4.62703189e+00 -4.62703182e+00 -4.62703162e+00 -4.62700708e+00
 -4.62700706e+00 -4.62700706e+00 -4.62700690e+00 -4.62700688e+00
 -4.62700688e+00 -4.62700684e+00 -4.62700683e+00 -4.62700683e+00
 -4.62700670e+00 -4.62700670e+00 -4.62700656e+00 -4.62698430e+00
 -4.62698430e+00 -4.62698427e+00 -4.62698424e+00 -4.62698415e+00
 -4.62698392e+00 -4.62697699e+00 -4.62697699e+00 -4.62697688e+00
 -4.62697687e+00 -4.62697685e+00 -4.62697675e+00 -4.62697671e+00
 -4.62697667e+00 -4.62697667e+00 -4.62697662e+00 -4.62697661e+00
 -4.62697643e+00 -4.62692342e+00 -4.62692340e+00 -4.62692336e+00
 -4.62692315e+00 -4.62691078e+00 -4.62691076e+00 -4.62691074e+00
 -4.62691059e+00 -4.62691057e+00 -4.62691057e+00 -4.62691057e+00
 -4.62691055e+00 -4.62691054e+00 -4.62691040e+00 -4.62691040e+00
 -4.62691025e+00 -4.62687183e+00 -4.62687174e+00 -4.62687174e+00
 -4.62687166e+00 -4.62687166e+00 -4.62687159e+00 -4.62683915e+00
 -3.04199470e+00 -3.04199469e+00 -3.04199469e+00 -3.04199463e+00
 -3.04199463e+00 -3.04199453e+00 -3.04199452e+00 -3.04199447e+00
 -3.04199326e+00 -3.04199326e+00 -3.04199326e+00 -3.04199319e+00
 -3.04199318e+00 -3.04199316e+00 -3.04199315e+00 -3.04199311e+00
 -3.04199311e+00 -3.04199308e+00 -3.04199307e+00 -3.04199307e+00
 -3.04197193e+00 -3.04197193e+00 -3.04197192e+00 -3.04197183e+00
 -3.04197182e+00 -3.04197179e+00 -3.04197156e+00 -3.04197156e+00
 -3.04197156e+00 -3.04197153e+00 -3.04197153e+00 -3.04197150e+00
 -3.04197146e+00 -3.04197146e+00 -3.04197145e+00 -3.04197140e+00
 -3.04197135e+00 -3.04197135e+00 -3.04196947e+00 -3.04196943e+00
 -3.04196943e+00 -3.04196938e+00 -3.04196938e+00 -3.04196937e+00
 -3.04196928e+00 -3.04196927e+00 -3.04196926e+00 -3.04196917e+00
 -3.04196916e+00 -3.04196907e+00 -3.04193217e+00 -3.04193217e+00
 -3.04193216e+00 -3.04193212e+00 -3.04193210e+00 -3.04193209e+00
 -3.04193208e+00 -3.04193203e+00 -3.04193202e+00 -3.04193195e+00
 -3.04193194e+00 -3.04193193e+00 -3.04189907e+00 -3.04189906e+00
 -3.04189906e+00 -3.04184547e+00 -3.04184547e+00 -3.04184546e+00
 -3.04184534e+00 -3.04184534e+00 -3.04184533e+00 -3.04181174e+00
 -3.04181170e+00 -3.04181170e+00 -3.04181165e+00 -3.04181165e+00
 -3.04181158e+00 -3.04181156e+00 -3.04181153e+00 -3.04181152e+00
 -3.04181144e+00 -3.04181144e+00 -3.04181143e+00 -3.04179204e+00
 -3.04179197e+00 -3.04179195e+00 -3.04179195e+00 -3.04159797e+00
 -3.04159797e+00 -3.04159796e+00 -3.04159791e+00 -3.04159790e+00
 -3.04159790e+00 -3.04159782e+00 -3.04159782e+00 -3.04159780e+00
 -3.04159780e+00 -3.04159778e+00 -3.04159777e+00 -3.04156914e+00
 -3.04156913e+00 -3.04156913e+00 -3.04156910e+00 -3.04156910e+00
 -3.04156910e+00 -3.04146664e+00 -3.04146660e+00 -3.04146660e+00
 -3.04146653e+00 -3.04146653e+00 -3.04146650e+00 -3.04146645e+00
 -3.04146642e+00 -3.04146642e+00 -3.04146634e+00 -3.04146634e+00
 -3.04146632e+00 -3.04139473e+00 -3.04139473e+00 -3.04139472e+00
 -3.04139460e+00 -3.04139460e+00 -3.04139459e+00 -3.04137916e+00
 -3.04137908e+00 -3.04137908e+00 -3.04137907e+00 -3.04135424e+00
 -3.04135423e+00 -3.04135421e+00 -3.04130988e+00 -3.04130985e+00
 -3.04130985e+00 -3.04130983e+00 -3.04130982e+00 -3.04130980e+00
 -3.04130972e+00 -3.04130971e+00 -3.04130971e+00 -3.04130968e+00
 -3.04130967e+00 -3.04130966e+00 -3.04129938e+00 -3.04129938e+00
 -3.04129935e+00 -3.04129934e+00 -3.04129934e+00 -3.04129927e+00
 -3.04129923e+00 -3.04129921e+00 -3.04129920e+00 -3.04129916e+00
 -3.04129915e+00 -3.04129913e+00 -3.04126938e+00 -3.04126937e+00
 -3.04126937e+00 -3.04126927e+00 -3.04126926e+00 -3.04126918e+00
 -3.04126655e+00 -3.04126652e+00 -3.04126651e+00 -3.04126648e+00
 -3.04126647e+00 -3.04126638e+00 -3.04126637e+00 -3.04126630e+00
 -3.04124961e+00 -3.04124961e+00 -3.04124960e+00 -3.04124957e+00
 -3.04124955e+00 -3.04124954e+00 -3.04124954e+00 -3.04124948e+00
 -3.04124948e+00 -3.04124943e+00 -3.04124940e+00 -3.04124939e+00
 -3.04122585e+00 -3.04122583e+00 -3.04122583e+00 -3.04122578e+00
 -3.04122578e+00 -3.04122578e+00 -3.04122575e+00 -3.04122571e+00
 -3.04122571e+00 -3.04122568e+00 -3.04122567e+00 -3.04122565e+00
 -1.61701251e-01 -1.22002593e-01 -1.22002532e-01 -1.22002329e-01
 -1.22002223e-01 -1.22002016e-01 -1.22001965e-01 -8.63678293e-02
 -8.63678044e-02 -8.63677308e-02 -8.63673849e-02 -8.63672069e-02
 -8.63671453e-02 -8.63670945e-02 -8.63670829e-02 -8.63669902e-02
 -8.63666924e-02 -8.63666109e-02 -8.63664585e-02 -7.53711400e-02
 -7.53708174e-02 -7.53703331e-02 -7.53699256e-02 -9.00820386e-03
 -9.00795160e-03 -9.00753534e-03 -9.00725897e-03 -9.00704599e-03
 -9.00614172e-03 -2.78539882e-03 -2.78537507e-03 -2.78531772e-03
 -2.78515963e-03 -2.78512337e-03 -2.78473907e-03 -2.78471407e-03
 -2.78458156e-03 -2.78451307e-03 -2.78404979e-03 -2.78381026e-03
 -2.78377526e-03  2.03743506e-02  2.03752854e-02  2.03756375e-02
  2.03758582e-02  7.68336236e-02  7.68341651e-02  7.68341950e-02
  7.68346232e-02  7.68346947e-02  7.68347109e-02  7.68347705e-02
  7.68348660e-02  7.68352620e-02  7.68353172e-02  7.68353833e-02
  7.68354182e-02  1.34194090e-01  1.34194093e-01  1.34194571e-01
  1.34194789e-01  1.34194801e-01  1.34194892e-01  1.34195757e-01
  1.34195792e-01  1.34195796e-01  1.34195826e-01  1.34195837e-01
  1.34195878e-01  1.38372034e-01  1.38372134e-01  1.38372168e-01
  1.38372456e-01  1.38372456e-01  1.38372513e-01  1.38372807e-01
  1.38372878e-01  1.38372878e-01  1.38373054e-01  1.38373077e-01
  1.38373298e-01  1.49938349e-01  1.49938389e-01  1.49938422e-01
  1.49938476e-01  1.49938521e-01  1.49938524e-01  1.71356358e-01
  1.71356452e-01  1.71356530e-01  1.71356702e-01  1.71356996e-01
  1.71357170e-01  2.07406140e-01  2.07406140e-01  2.07406321e-01
  2.07406361e-01  2.07406577e-01  2.07406612e-01  2.07406915e-01
  2.07406970e-01  2.07407088e-01  2.07407216e-01  2.07407267e-01
  2.07407384e-01  2.28301804e-01  2.28301815e-01  2.28301890e-01
  2.28302009e-01  2.28302542e-01  2.28302560e-01  2.28302582e-01
  2.28302598e-01  2.28302866e-01  2.28303104e-01  2.28303194e-01
  2.28303382e-01  2.33029320e-01  2.33029777e-01  2.33029798e-01
  2.33030386e-01  2.33030414e-01  2.33031142e-01  2.33031366e-01
  2.33031490e-01  2.79167200e-01  2.79168805e-01  2.79169387e-01
  3.07320774e-01  3.07321284e-01  3.07322764e-01  3.07325070e-01
  3.07325123e-01  3.07325153e-01  3.21729180e-01  3.21729772e-01
  3.21729884e-01  3.21730628e-01  3.21730779e-01  3.21730792e-01
  3.38880350e-01  3.38880463e-01  3.38880666e-01  3.38881103e-01
  3.72400125e-01  3.72400143e-01  3.72400613e-01  3.72400696e-01
  3.72400865e-01  3.72401111e-01  3.72401225e-01  3.72401320e-01
  3.72401506e-01  3.72402288e-01  3.72402446e-01  3.72402457e-01
  3.74676214e-01  3.74676564e-01  3.74677524e-01  4.06543903e-01
  4.06963071e-01  4.06964000e-01  4.06964152e-01  4.06964512e-01
  4.06964527e-01  4.06964772e-01  4.07981728e-01  4.07981909e-01
  4.07981993e-01  4.07982962e-01  4.07983407e-01  4.07983781e-01
  4.07984053e-01  4.07984200e-01  4.43128314e-01  4.43128496e-01
  4.43129883e-01  4.43129889e-01  4.43130052e-01  4.43130228e-01
  4.43132920e-01  4.43132935e-01  4.43132998e-01  4.43133065e-01
  4.43133128e-01  4.43133141e-01  4.58439826e-01  4.58440293e-01
  4.58440337e-01  4.58440758e-01  4.58440813e-01  4.58440836e-01
  4.58440871e-01  4.58440922e-01  4.58441360e-01  4.58441370e-01
  4.58441423e-01  4.58441448e-01  4.68930802e-01  4.68930809e-01
  4.68930967e-01  4.68930974e-01  4.68931177e-01  4.68931183e-01
  4.68931258e-01  4.68931300e-01  4.68931339e-01  4.68931344e-01
  4.68931397e-01  4.68931399e-01  4.78895707e-01  4.78895816e-01
  4.78895966e-01  4.78896031e-01  4.78896373e-01  4.78896439e-01
  4.78896542e-01  4.78896731e-01  4.78896806e-01  4.78897397e-01
  4.78897441e-01  4.78897755e-01  4.96714627e-01  4.96714644e-01
  4.96714697e-01  4.96714714e-01  4.96714815e-01  4.96714837e-01
  4.96714926e-01  4.96714962e-01  4.96715061e-01  4.96715094e-01
  4.96715112e-01  4.96715143e-01  5.11322223e-01  5.11322261e-01
  5.11322274e-01  5.11322511e-01  5.11322625e-01  5.11322693e-01
  5.11323250e-01  5.11323348e-01  5.11323578e-01  5.11323828e-01
  5.11323870e-01  5.11324168e-01  5.73198515e-01  5.73198812e-01
  5.73199364e-01  5.73204395e-01  5.75616920e-01  6.03059997e-01
  6.03060024e-01  6.03060152e-01  6.03060315e-01  6.03060352e-01
  6.03060369e-01  6.03060584e-01  6.03060611e-01  6.03060628e-01
  6.03060941e-01  6.03060992e-01  6.03061053e-01  6.06682057e-01
  6.06682421e-01  6.06682813e-01  6.06683303e-01  6.06683767e-01
  6.06683794e-01  6.21737762e-01  6.21737762e-01  6.55700611e-01
  6.55700933e-01  6.55701342e-01  6.55701547e-01  6.55701705e-01
  6.55701807e-01  6.65633855e-01  6.65634387e-01  6.65634502e-01
  6.65634650e-01  6.65634691e-01  6.65634729e-01  6.65635247e-01
  6.65635434e-01  6.65635708e-01  6.65635803e-01  6.65635849e-01
  6.65636204e-01  6.76307400e-01  6.76307424e-01  6.76307929e-01
  6.76308050e-01  6.76308562e-01  6.76308572e-01  6.88485108e-01
  6.88485185e-01  6.88485637e-01  6.88485700e-01  6.88485754e-01
  6.88485772e-01  6.88485797e-01  6.88485813e-01  6.88485832e-01
  6.88485928e-01  6.88486292e-01  6.88486324e-01  7.11444379e-01
  7.11445303e-01  7.11445388e-01  7.11445820e-01  7.11445936e-01
  7.11445966e-01  7.16359194e-01  7.16359547e-01  7.16360046e-01
  7.16360069e-01  7.16360524e-01  7.16360987e-01  7.22085857e-01
  7.22085958e-01  7.22086767e-01  7.22087112e-01  7.22087468e-01
  7.22087468e-01  7.22087670e-01  7.22087822e-01  7.30081942e-01
  7.30084346e-01  7.30084942e-01  7.30085926e-01  7.63751829e-01
  7.63752040e-01  7.63753085e-01  7.63754640e-01  7.82860613e-01
  7.82860765e-01  7.82861938e-01  7.82863909e-01  7.82864050e-01
  7.82864726e-01  7.83290781e-01  7.83290805e-01  7.83291257e-01
  7.83291711e-01  7.83291834e-01  7.83291868e-01  7.83292870e-01
  7.83293177e-01  7.83293403e-01  7.83295906e-01  7.83295960e-01
  7.83296051e-01  7.96300519e-01  7.96300814e-01  7.96301394e-01
  7.96302054e-01  7.96302337e-01  7.96303138e-01  7.96303160e-01
  7.96304028e-01  8.24121783e-01  8.24122222e-01  8.24122361e-01
  8.24122828e-01  8.24122941e-01  8.24123149e-01  8.24123217e-01
  8.24123421e-01  8.24123558e-01  8.24123866e-01  8.24123902e-01
  8.24123974e-01  8.27907506e-01  8.27907679e-01  8.27907729e-01
  8.27908407e-01  8.27908546e-01  8.27908647e-01  8.27909426e-01
  8.27909606e-01  8.27909839e-01  8.27909927e-01  8.27909981e-01
  8.27909986e-01  8.33521480e-01  8.33521498e-01  8.33521627e-01
  8.33521630e-01  8.33521646e-01  8.33521674e-01  8.33521734e-01
  8.33521752e-01  8.33521877e-01  8.33521877e-01  8.33522171e-01
  8.33522199e-01  8.38081165e-01  8.38083319e-01  8.38083519e-01
  8.38085227e-01  8.38085234e-01  8.38085546e-01  8.42870436e-01
  8.42870898e-01  8.42871731e-01  8.42872546e-01  8.42873301e-01
  8.42873861e-01  8.43708178e-01  8.92530261e-01  8.92530297e-01
  8.92530343e-01  8.92530346e-01  8.92531135e-01  8.92531151e-01
  8.92531199e-01  8.92531209e-01  8.92531932e-01  8.92531949e-01
  8.92531979e-01  8.92532014e-01  9.42700375e-01  9.42701181e-01
  9.42703390e-01  9.52328422e-01  9.52328822e-01  9.52328877e-01
  9.52329095e-01  9.52329226e-01  9.52329363e-01  9.52329668e-01
  9.52329712e-01  9.52329854e-01  9.52330045e-01  9.52330122e-01
  9.52330474e-01  9.84652912e-01  9.84652919e-01  9.84653221e-01
  9.84653410e-01  9.84653563e-01  9.84653587e-01  9.84653908e-01
  9.84654199e-01  9.84654212e-01  9.84654812e-01  9.84654820e-01
  9.84654974e-01  9.86085582e-01  9.86085634e-01  9.86088205e-01
  9.86089273e-01  9.86089337e-01  9.86089356e-01  9.86093416e-01
  9.86093416e-01  9.86093428e-01  9.86093506e-01  9.86093513e-01
  9.86093529e-01  1.04297989e+00  1.04298015e+00  1.04298027e+00
  1.04298216e+00  1.04809910e+00  1.04809918e+00  1.04809930e+00
  1.04809934e+00  1.04809940e+00  1.04809943e+00  1.04809978e+00
  1.04809982e+00  1.04809991e+00  1.04809994e+00  1.04810001e+00
  1.04810016e+00  1.04834795e+00  1.04834813e+00  1.04834892e+00
  1.04834902e+00  1.04834905e+00  1.04834936e+00  1.04835080e+00
  1.04835083e+00  1.04835087e+00  1.04835109e+00  1.04835114e+00
  1.04835115e+00  1.04868930e+00  1.04868944e+00  1.04868947e+00
  1.04868963e+00  1.04868993e+00  1.04869004e+00  1.04869012e+00
  1.04869027e+00  1.04869038e+00  1.04869106e+00  1.04869117e+00
  1.04869139e+00  1.05222716e+00  1.05222728e+00  1.05222729e+00
  1.05222737e+00  1.05222744e+00  1.05222756e+00  1.05222796e+00
  1.05222796e+00  1.05222804e+00  1.05222843e+00  1.05222867e+00
  1.05222879e+00  1.06051359e+00  1.06051374e+00  1.06051700e+00
  1.06051912e+00  1.06051917e+00  1.06051920e+00  1.06253418e+00
  1.06253432e+00  1.06253484e+00  1.06253579e+00  1.07980784e+00
  1.07980785e+00  1.07980856e+00  1.07980857e+00  1.07980927e+00
  1.07980930e+00  1.08823268e+00  1.08823268e+00  1.08823353e+00
  1.08823362e+00  1.08823367e+00  1.08823367e+00  1.08823370e+00
  1.08823373e+00  1.08823381e+00  1.08823408e+00  1.08823507e+00
  1.08823508e+00  1.10533431e+00  1.10533431e+00  1.10533503e+00
  1.10533517e+00  1.10533588e+00  1.10533590e+00  1.12246149e+00
  1.12246152e+00  1.12246173e+00  1.12246177e+00  1.12246178e+00
  1.12246195e+00  1.12246213e+00  1.12246228e+00  1.12246231e+00
  1.12246245e+00  1.12246257e+00  1.12246263e+00  1.14799549e+00
  1.14799626e+00  1.14799660e+00  1.14799747e+00  1.14799790e+00
  1.14799791e+00  1.15357650e+00  1.15357687e+00  1.15357784e+00
  1.15357918e+00  1.15357931e+00  1.15357990e+00  1.15985350e+00
  1.15985353e+00  1.15985358e+00  1.15985358e+00  1.15985388e+00
  1.15985396e+00  1.15985414e+00  1.15985414e+00  1.15985441e+00
  1.15985451e+00  1.15985454e+00  1.15985460e+00  1.18445343e+00
  1.18445356e+00  1.18445364e+00  1.18445375e+00  1.18445387e+00
  1.18445396e+00  1.19283493e+00  1.19283535e+00  1.19283553e+00
  1.19283598e+00  1.19283640e+00  1.19283661e+00  1.19283695e+00
  1.19283712e+00  1.24866994e+00  1.24867066e+00  1.24867209e+00
  1.24867276e+00  1.24867337e+00  1.24867373e+00  1.25425277e+00
  1.25425286e+00  1.25425303e+00  1.25425419e+00  1.25425460e+00
  1.25425545e+00  1.25425560e+00  1.25425591e+00  1.25437757e+00
  1.25437762e+00  1.25437774e+00  1.25437794e+00  1.25437796e+00
  1.25437813e+00  1.25437817e+00  1.25437829e+00  1.25437839e+00
  1.25437888e+00  1.25437896e+00  1.25437904e+00  1.26064728e+00
  1.26064741e+00  1.26064775e+00  1.27486106e+00  1.27486106e+00
  1.30180852e+00  1.30180857e+00  1.30180883e+00  1.30180896e+00
  1.30180908e+00  1.30180921e+00  1.30181034e+00  1.30181078e+00
  1.30181092e+00  1.30181100e+00  1.30181101e+00  1.30181107e+00
  1.30326110e+00  1.30326184e+00  1.30326255e+00  1.30326467e+00
  1.30326496e+00  1.30326625e+00  1.34289423e+00  1.34289433e+00
  1.34289461e+00  1.34289477e+00  1.34289485e+00  1.34289501e+00
  1.34289501e+00  1.34289541e+00  1.34289544e+00  1.34289598e+00
  1.34289601e+00  1.34289603e+00  1.34303543e+00  1.34303574e+00
  1.34303654e+00  1.34304028e+00  1.35048632e+00  1.35048636e+00
  1.35048637e+00  1.35048645e+00  1.35048646e+00  1.35048647e+00
  1.35176265e+00  1.35176304e+00  1.35176308e+00  1.35176341e+00
  1.35176345e+00  1.35176351e+00  1.35176404e+00  1.35176409e+00
  1.35176423e+00  1.35176441e+00  1.35176442e+00  1.35176473e+00
  1.42638483e+00  1.42638484e+00  1.42638488e+00  1.42638494e+00
  1.42638505e+00  1.42638505e+00  1.42638513e+00  1.42638518e+00
  1.42638518e+00  1.42638533e+00  1.42638536e+00  1.42638538e+00
  1.42717496e+00  1.42717533e+00  1.42717600e+00  1.42717606e+00
  1.42717633e+00  1.42717651e+00  1.42717675e+00  1.42717703e+00
  1.42717742e+00  1.42717824e+00  1.42717831e+00  1.42717895e+00
  1.43589971e+00  1.43589980e+00  1.43589983e+00  1.43589990e+00
  1.43589995e+00  1.43590000e+00  1.43590015e+00  1.43590015e+00
  1.43590033e+00  1.43590058e+00  1.43590065e+00  1.43590086e+00
  1.44217919e+00  1.44218562e+00  1.44218798e+00  1.48906962e+00
  1.48906963e+00  1.48906970e+00  1.48906971e+00  1.48906984e+00
  1.48906990e+00  1.49779987e+00  1.49780023e+00  1.49780074e+00
  1.49780076e+00  1.49780129e+00  1.49780173e+00  1.49780276e+00
  1.49780284e+00  1.52647831e+00  1.52647865e+00  1.52648056e+00
  1.52648123e+00  1.52648146e+00  1.52648156e+00  1.52648431e+00
  1.52648434e+00  1.52648450e+00  1.52648502e+00  1.52648522e+00
  1.52648530e+00  1.53304312e+00  1.53304400e+00  1.53304417e+00
  1.53304437e+00  1.53304438e+00  1.53304467e+00  1.54550003e+00
  1.54550021e+00  1.54550055e+00  1.54550214e+00  1.54550237e+00
  1.54550296e+00  1.54550371e+00  1.54550405e+00  1.56520154e+00
  1.56520172e+00  1.56520178e+00  1.56520178e+00  1.56520186e+00
  1.56520186e+00  1.56520277e+00  1.56520280e+00  1.56520283e+00
  1.56520312e+00  1.56520317e+00  1.56520318e+00  1.61315347e+00
  1.61315354e+00  1.61315376e+00  1.61315411e+00  1.61315428e+00
  1.61315447e+00  1.61315475e+00  1.61315530e+00  1.61315548e+00
  1.61315608e+00  1.61315615e+00  1.61315636e+00  1.65445966e+00
  1.65446398e+00  1.65446585e+00  1.65446640e+00  1.66216736e+00
  1.66216745e+00  1.66216769e+00  1.67190554e+00  1.67190608e+00
  1.67190633e+00  1.67190667e+00  1.67190672e+00  1.67190691e+00
  1.67190700e+00  1.67190727e+00  1.67190751e+00  1.67190777e+00
  1.67190784e+00  1.67190789e+00  1.81494843e+00  1.81495034e+00
  1.81495047e+00  1.81495052e+00  1.81495155e+00  1.81495160e+00
  1.81495379e+00  1.81495391e+00  1.81495482e+00  1.81495497e+00
  1.81495590e+00  1.81495607e+00  1.91184142e+00  1.91184146e+00
  1.91184191e+00  1.91184197e+00  1.91184272e+00  1.91184294e+00
  1.91184376e+00  1.91184392e+00  1.91184469e+00  1.91184475e+00
  1.91184521e+00  1.91184527e+00  1.93138800e+00  1.93138954e+00
  1.93139005e+00  1.93139124e+00  1.93139189e+00  1.93139323e+00
  2.32268366e+00  2.49813745e+00  2.49813774e+00  2.49813785e+00
  2.49813837e+00  2.49813849e+00  2.49813849e+00  2.49813891e+00
  2.49813929e+00  2.49813931e+00  2.49813975e+00  2.49813986e+00
  2.49814053e+00  2.52550188e+00  2.52550188e+00  2.52550226e+00
  2.52550262e+00  2.52550298e+00  2.52550302e+00  2.60652340e+00
  2.60652349e+00  2.60652369e+00  2.60652374e+00  2.76380227e+00
  2.76380230e+00  2.76380259e+00  2.76380314e+00  2.76380322e+00
  2.76380360e+00  2.76380397e+00  2.76380451e+00  2.76380457e+00
  2.76380500e+00  2.76380515e+00  2.76380516e+00  2.78068199e+00
  2.78068322e+00  2.78068382e+00  2.78068404e+00  2.78068526e+00
  2.78068574e+00  2.79372804e+00  2.79372804e+00  2.79372867e+00
  2.79372877e+00  2.79372938e+00  2.79372942e+00  2.85054039e+00
  2.88076891e+00  2.88076898e+00  2.88076903e+00  2.88076928e+00
  2.88077069e+00  2.88077070e+00  2.88077085e+00  2.88077093e+00
  2.88077169e+00  2.88077259e+00  2.88077267e+00  2.88077322e+00
  3.07903837e+00  3.07905055e+00  3.07905611e+00  3.07905752e+00]
nelec by numeric integration = 896.0721188817698
    CPU time for vxc   2486.00 sec, wall time     38.85 sec
    CPU time for sr jk   5963.72 sec, wall time     64.92 sec
    CPU time for vj and vk   5964.01 sec, wall time     64.93 sec
E1 = -19447.392451980144  Ecoul = 5555.094096245973  Exc = -1330.599751891845
Extra cycle  E= -18514.9939304752  delta_E= 2.58e-10  |g|= 2.72e-05  |ddm|= 8.61e-05
    CPU time for scf_cycle 846599.58 sec, wall time  12853.64 sec
    CPU time for SCF 846653.92 sec, wall time  12860.74 sec
converged SCF energy = -18514.9939304752
{'cell': <pyscf.pbc.gto.cell.Cell object at 0x7f6aadea1450>, 'verbose': 5, 'max_memory': 4000, 'stdout': <_io.TextIOWrapper name='<stdout>' mode='w' encoding='utf-8'>, '_chkfile': <tempfile._TemporaryFileWrapper object at 0x7f6abf540550>, 'chkfile': '/tmp/tmpxar2phr6', 'mo_energy': array([-64.99276629, -64.99276627, -64.99276624, ...,   3.07905055,
         3.07905611,   3.07905752]), 'mo_coeff': array([[-4.02801486e-07, -5.89904272e-02,  2.05016122e-01, ...,
        -1.84614665e-02, -7.44404011e-07, -1.86786380e-02],
       [ 1.17720635e-08,  1.72405763e-03, -5.99176234e-03, ...,
        -2.36249406e-01, -9.52613031e-06, -2.39028986e-01],
       [ 6.03452324e-09,  8.81448820e-04, -3.06278889e-03, ...,
         5.39976542e-01,  2.17779148e-05,  5.46343059e-01],
       ...,
       [-1.20233405e-07, -2.36425546e-03,  7.39317648e-04, ...,
        -1.90891462e-01,  1.51505911e-05,  3.63981515e-01],
       [-1.06768473e-04,  3.23688354e-05,  1.02700686e-04, ...,
         3.00369355e-02, -4.13373097e-02, -5.20342545e-03],
       [-9.84821384e-09, -2.36311691e-03,  7.38250147e-04, ...,
        -1.90891038e-01,  1.53550181e-05,  3.63981849e-01]]), 'mo_occ': array([2., 2., 2., ..., 0., 0., 0.]), 'e_tot': -18514.993930475244, 'converged': True, 'cycles': 11, 'scf_summary': {'nuc': -3292.095822849228, 'e1': -19447.392451980144, 'coul': 5555.094096245973, 'exc': -1330.599751891845}, '_opt': {None: None}, '_eri': None, 'with_df': <pyscf.pbc.df.rsdf.RSGDF object at 0x7f6abf540450>, 'rsjk': None, 'exxdiv': None, 'conv_tol': 1e-08, 'xc': 'pbe', 'grids': <pyscf.pbc.dft.gen_grid.BeckeGrids object at 0x7f6aa6f90cd0>, 'nlc': '', 'nlcgrids': <pyscf.pbc.dft.gen_grid.BeckeGrids object at 0x7f6aaad0ca50>, 'small_rho_cutoff': 1e-07, '_numint': <pyscf.pbc.dft.numint.NumInt object at 0x7f6abdfb3e10>, '_t0': 846663.595518742, '_w0': 847876.348205103}


==> anc/files/timings/comparison_to_pyscf/Si_2x_supercell/slurm-32193081.out <==
/global/cfs/cdirs/m4322/diptarka/periodic-benchmark/timings/Zenodo/Si_2x_supercell
WARNING!
  Very diffused basis functions are found in the basis set. They may lead to severe
  linear dependence and numerical instability.  You can set  cell.exp_to_discard=0.1
  to remove the diffused Gaussians whose exponents are less than 0.1.

WARNING!
  Very diffused basis functions are found in the basis set. They may lead to severe
  linear dependence and numerical instability.  You can set  cell.exp_to_discard=0.1
  to remove the diffused Gaussians whose exponents are less than 0.1.

WARNING!
  Very diffused basis functions are found in the basis set. They may lead to severe
  linear dependence and numerical instability.  You can set  cell.exp_to_discard=0.1
  to remove the diffused Gaussians whose exponents are less than 0.1.

WARNING!
  Very diffused basis functions are found in the basis set. They may lead to severe
  linear dependence and numerical instability.  You can set  cell.exp_to_discard=0.1
  to remove the diffused Gaussians whose exponents are less than 0.1.



==> anc/files/timings/comparison_to_pyscf/Si_2x_supercell/submit.sh <==
#!/bin/bash
#SBATCH --image=docker:mtzgroup/terachem-fms-experimental:202410-ubuntu22.04-cuda12.1.1-openmm8.1-sm_70_80_90
#SBATCH --qos=regular
#SBATCH --nodes=1
#SBATCH --ntasks-per-node=4
#SBATCH -n 1
#SBATCH -C gpu
#SBATCH -t 48:00:00
#SBATCH -J pbc_timings
#SBATCH --account=m4322

export SLURM_CPU_BIND="cores"
WORKING_DIR=$SLURM_SUBMIT_DIR
echo $WORKING_DIR
cd ${WORKING_DIR}

ml python
shifter --image=docker:mtzgroup/terachem-fms-experimental:202410-ubuntu22.04-cuda12.1.1-openmm8.1-sm_70_80_90 --module=gpu --clearenv ../jobs.sh

python ../pyscf_hf.py geometry.xyz 32 > pyscf_hf_32.out
python ../pyscf_pbe.py geometry.xyz 32 > pyscf_pbe_32.out

python ../pyscf_hf.py geometry.xyz 64 > pyscf_hf_64.out
python ../pyscf_pbe.py geometry.xyz 64 > pyscf_pbe_64.out



==> anc/files/timings/comparison_to_pyscf/Si_2x_supercell/tc_hf_pbc.out <==
| Use device 0 as 0th gpu
| Startfile from command line: ../tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.10-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by root         Fri Oct 11 02:11:10 UTC 2024  *
|       *  Supported architecture SMs: 70 80 90                   *
|       *  Build cuda_12.1.r12.1/compiler.32688072_0              *
|       *  Git Version: 7170bd053fcb4a0003aa10a89c106dceaccf56a2  *
|       ***********************************************************


| Job started   Sun Oct 27 11:40:48 2024
| On nid003260 (available memory: 236519 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g0  ../tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX Open Kernel Module for x86_64  535.183.06  Release Build  (dvs-builder@U16-I3-A14-4-1)  Wed Jun 26 06:59:29 UTC 2024
|  GCC version:  gcc version 7.5.0 (SUSE Linux) 

|  	linux-vdso.so.1 (0x00007fffb6159000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f8e5a4da000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f8e5a4be000)
|  	libimf.so => /software/terachem/lib/libimf.so (0x00007f8e59e00000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f8e59d19000)
|  	libmpi.so.12 => /software/intel-mpi/latest/lib/release/libmpi.so.12 (0x00007f8e58400000)
|  	libdftbplus.so => /software/terachem/lib/libdftbplus.so (0x00007f8e580c8000)
|  	libfsockets.so => /software/terachem/lib/libfsockets.so (0x00007f8e5a4b5000)
|  	libxmlf90.so => /software/terachem/lib/libxmlf90.so (0x00007f8e5a48e000)
|  	libthcbox.so.1 => /software/terachem/lib/libthcbox.so.1 (0x00007f8e56b81000)
|  	libOpenMM.so.8.1 => /software/terachem/lib/libOpenMM.so.8.1 (0x00007f8e56642000)
|  	libnvToolsExt.so.1 => /software/terachem/lib/libnvToolsExt.so.1 (0x00007f8e56400000)
|  	libgpubox.so.1 => /software/terachem/lib/libgpubox.so.1 (0x00007f8e59d0c000)
|  	libcpubox.so.1 => /software/terachem/lib/libcpubox.so.1 (0x00007f8e59d06000)
|  	libtensorbox.so.1 => /software/terachem/lib/libtensorbox.so.1 (0x00007f8e59cea000)
|  	libiobox.so.1 => /software/terachem/lib/libiobox.so.1 (0x00007f8e59ce4000)
|  	libintbox.so.1 => /software/terachem/lib/libintbox.so.1 (0x00007f8e182cf000)
|  	libatmx2cbox.so.1 => /software/terachem/lib/libatmx2cbox.so.1 (0x00007f8e1820e000)
|  	libperiodicbox.so.1 => /software/terachem/lib/libperiodicbox.so.1 (0x00007f8e05b41000)
|  	libsqmbox.so.1 => /software/terachem/lib/libsqmbox.so.1 (0x00007f8e0579b000)
|  	libgridbox.so.1 => /software/terachem/lib/libgridbox.so.1 (0x00007f8e03f08000)
|  	libdftbox.so.1 => /software/terachem/lib/libdftbox.so.1 (0x00007f8e03e08000)
|  	libcibox.so.1 => /software/terachem/lib/libcibox.so.1 (0x00007f8e03990000)
|  	libccbox.so.1 => /software/terachem/lib/libccbox.so.1 (0x00007f8e03584000)
|  	libsimbox.so.1 => /software/terachem/lib/libsimbox.so.1 (0x00007f8e59cb8000)
|  	liboptbox.so.1 => /software/terachem/lib/liboptbox.so.1 (0x00007f8e59c83000)
|  	libprotobuf.so.25 => /software/terachem/lib/libprotobuf.so.25 (0x00007f8e0311b000)
|  	libcommbox.so.1 => /software/terachem/lib/libcommbox.so.1 (0x00007f8e030bb000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f8e03017000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f8e02bd5000)
|  	libcuda.so.1 => /opt/udiImage/modules/gpu/lib64/libcuda.so.1 (0x00007f8e00f68000)
|  	libcudart.so.12 => /software/terachem/lib/libcudart.so.12 (0x00007f8e00c00000)
|  	libcublas.so.12 => /software/terachem/lib/libcublas.so.12 (0x00007f8dfa200000)
|  	libcufft.so.11 => /software/terachem/lib/libcufft.so.11 (0x00007f8dee600000)
|  	libcusparse.so.12 => /software/terachem/lib/libcusparse.so.12 (0x00007f8dde600000)
|  	libcusolver.so.11 => /software/terachem/lib/libcusolver.so.11 (0x00007f8dd7600000)
|  	libcublasLt.so.12 => /software/terachem/lib/libcublasLt.so.12 (0x00007f8db5600000)
|  	libsvml.so => /software/terachem/lib/libsvml.so (0x00007f8db3600000)
|  	libirng.so => /software/terachem/lib/libirng.so (0x00007f8db3200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f8db2fd4000)
|  	libiomp5.so => /software/terachem/lib/libiomp5.so (0x00007f8db2a00000)
|  	libcilkrts.so.5 => /software/terachem/lib/libcilkrts.so.5 (0x00007f8db2600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f8e59c5f000)
|  	libintlc.so.5 => /software/terachem/lib/libintlc.so.5 (0x00007f8db2200000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f8db1fd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f8e5a586000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f8e59c35000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f8e56621000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f8e00be1000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f8e00b74000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f8e5660d000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f8e00b20000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f8e00ac1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f8e00eb3000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f8dfa131000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f8e00ab3000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f8e00eae000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f8e00ea9000)
|  	libifport.so.5 => /software/terachem/lib/libifport.so.5 (0x00007f8db1c00000)
|  	libifcoremt.so.5 => /software/terachem/lib/libifcoremt.so.5 (0x00007f8db2e3e000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f8e00aae000)
|  	libnvJitLink.so.12 => /software/terachem/lib/libnvJitLink.so.12 (0x00007f8daea00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f8db2856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f8dae815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f8dfa0e9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f8dee5ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f8dee538000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f8dde535000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f8dfa0ba000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f8e00aa8000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f8e00a9a000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f8dee51d000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f8dee4fa000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f8db24c5000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f8dee4e2000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f8e00a93000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f8dee4ce000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f8dee4c1000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /tmp/terachem/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 13
|  AVAILABLE: 987
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 764185411

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 4 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 32170.25 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 10.8616400000 A, b = 10.8616400000 A, c = 10.8616400000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(20.5255233773, 0.0000000000, 0.0000000000), (0.0000000000, 20.5255233773, 0.0000000000), (0.0000000000, 0.0000000000, 20.5255233773), 
Reciprocal space lattice vector in a.u.:
(0.3061157171, -0.0000000000, -0.0000000000), (0.0000000000, 0.3061157171, -0.0000000000), (0.0000000000, 0.0000000000, 0.3061157171), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 17 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 18 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 19 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 20 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 21 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 22 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 23 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 24 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 25 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 26 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 27 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 28 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 29 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 30 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 31 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 32 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 33 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 34 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 35 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 36 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 37 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 38 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 39 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 40 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 41 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 42 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 43 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 44 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 45 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 46 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 47 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 48 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 49 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 50 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 51 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 52 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 53 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 54 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 55 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 56 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 57 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 58 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 59 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 60 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 61 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 62 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 63 = (17.9598235065, 17.9598235065, 12.8284426622)

Default periodic omega parameter = 0.1267498234



Basis set:       def2-svp
Total atoms:     64
Total charge:    0
Total electrons: 896 (448-alpha, 448-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  1216
Total AO shells: 512 (256 S-shells; 192 P-shells; 64 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -3292.096061244100 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.3948225346  -18450.3128527079  12.27 61.01 0.10 0.00  -18450.3128527079    73.39  
|    2     0.0661666304     +24.7541237770  109.53 563.63 0.11 0.00  -18425.5587289309   673.28  
|    3     0.0143911857      -0.5047526068  101.81 503.04 0.11 0.00  -18426.0634815377   604.96  
|    4     0.0006697913      -0.0273896878  93.98 449.98 0.18 0.00  -18426.0908712255   544.14  
|    5     0.0001343321      -0.0000591667  71.45 349.30 0.11 0.00  -18426.0909303922   420.86  
|    6     0.0000140174      -0.0000021551  59.88 291.83 0.13 0.00  -18426.0909325474   351.86  
|    7     0.0000029543      +0.0000003268  51.59 238.19 0.11 0.00  -18426.0909322206   289.90  
|    8     0.0000056050      +0.0000000070  46.48 210.76 0.17 0.00  -18426.0909322136   257.41  
|    9     0.0002096804      +0.0000716377  112.41 568.22 0.18 0.00  -18426.0908605759   680.81  
|   10     0.0002097375      +0.0000000009  28.39 119.13 0.11 0.00  -18426.0908605749   147.63  
|   11     0.0002123867      -0.0000000167  46.39 205.51 0.15 0.00  -18426.0908605916   252.05  
|   12     0.0001816543      -0.0000003187  59.89 266.49 0.15 0.00  -18426.0908609103   326.53  
|   13     0.0001765552      +0.0000000194  50.04 220.62 0.11 0.00  -18426.0908608909   270.78  
|   14     0.0000392122      -0.0000013629  68.95 306.02 0.13 0.00  -18426.0908622538   375.11  
|   15     0.0000094971      -0.0000003079  59.77 264.64 0.11 0.00  -18426.0908625617   324.52  
|   16     0.0000071044      +0.0000000260  45.54 200.60 0.16 0.00  -18426.0908625357   246.31  
|   17     0.0000022591      +0.0000015058  112.37 568.12 0.16 0.00  -18426.0908610300   680.66  
|   18     0.0000024736      -0.0000000018  39.28 170.03 0.12 0.00  -18426.0908610318   209.43  
|   19     0.0000023298      +0.0000000020  33.90 143.84 0.12 0.00  -18426.0908610298   177.86  
|   20     0.0000024174      -0.0000000022  30.89 126.39 0.11 0.00  -18426.0908610320   157.40  
|   21     0.0000025177      -0.0000000034  32.72 134.02 0.11 0.00  -18426.0908610355   166.86  
|   22     0.0000021973      +0.0000000098  39.32 165.25 0.11 0.00  -18426.0908610256   204.68  
|   23     0.0000025181      -0.0000000101  38.85 162.52 0.11 0.00  -18426.0908610357   201.48  
|   24     0.0000023543      +0.0000000056  35.42 146.40 0.17 0.00  -18426.0908610301   182.00  
|   25     0.0000021366      +0.0000000050  112.16 567.40 0.18 0.00  -18426.0908610251   679.74  
|   26     0.0000020565      +0.0000000029  33.25 136.11 0.16 0.00  -18426.0908610222   169.53  
|   27     0.0000001223      +0.0000000728  47.46 203.95 0.32 0.00  -18426.0908609494   251.60  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -18426.0908609494 a.u.
| WARNING: Final energy is higher than the lowest energy by   7.1598e-05.
HOMO-LUMO GAP: 3.272 eV
CENTER OF MASS: {4.751966, 4.751966, 4.751965} ANGS
DIPOLE MOMENT: {7.893683, 7.893207, 7.886750} (|D| = 13.667983) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 8924.72 sec 

| Job finished: Sun Oct 27 14:10:34 2024



==> anc/files/timings/comparison_to_pyscf/Si_2x_supercell/tc_pbe_pbc.out <==
| Use device 0 as 0th gpu
| Startfile from command line: ../tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.10-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by root         Fri Oct 11 02:11:10 UTC 2024  *
|       *  Supported architecture SMs: 70 80 90                   *
|       *  Build cuda_12.1.r12.1/compiler.32688072_0              *
|       *  Git Version: 7170bd053fcb4a0003aa10a89c106dceaccf56a2  *
|       ***********************************************************


| Job started   Sun Oct 27 14:10:35 2024
| On nid003260 (available memory: 239419 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g0  ../tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX Open Kernel Module for x86_64  535.183.06  Release Build  (dvs-builder@U16-I3-A14-4-1)  Wed Jun 26 06:59:29 UTC 2024
|  GCC version:  gcc version 7.5.0 (SUSE Linux) 

|  	linux-vdso.so.1 (0x00007fff0b9f1000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f81aa3da000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f81aa3be000)
|  	libimf.so => /software/terachem/lib/libimf.so (0x00007f81a9c00000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f81aa2d7000)
|  	libmpi.so.12 => /software/intel-mpi/latest/lib/release/libmpi.so.12 (0x00007f81a8200000)
|  	libdftbplus.so => /software/terachem/lib/libdftbplus.so (0x00007f81a7ec8000)
|  	libfsockets.so => /software/terachem/lib/libfsockets.so (0x00007f81aa2ce000)
|  	libxmlf90.so => /software/terachem/lib/libxmlf90.so (0x00007f81aa2a7000)
|  	libthcbox.so.1 => /software/terachem/lib/libthcbox.so.1 (0x00007f81a6981000)
|  	libOpenMM.so.8.1 => /software/terachem/lib/libOpenMM.so.8.1 (0x00007f81a6442000)
|  	libnvToolsExt.so.1 => /software/terachem/lib/libnvToolsExt.so.1 (0x00007f81a6200000)
|  	libgpubox.so.1 => /software/terachem/lib/libgpubox.so.1 (0x00007f81aa29a000)
|  	libcpubox.so.1 => /software/terachem/lib/libcpubox.so.1 (0x00007f81aa294000)
|  	libtensorbox.so.1 => /software/terachem/lib/libtensorbox.so.1 (0x00007f81a9be4000)
|  	libiobox.so.1 => /software/terachem/lib/libiobox.so.1 (0x00007f81aa28e000)
|  	libintbox.so.1 => /software/terachem/lib/libintbox.so.1 (0x00007f81680cf000)
|  	libatmx2cbox.so.1 => /software/terachem/lib/libatmx2cbox.so.1 (0x00007f81a9b23000)
|  	libperiodicbox.so.1 => /software/terachem/lib/libperiodicbox.so.1 (0x00007f8155a02000)
|  	libsqmbox.so.1 => /software/terachem/lib/libsqmbox.so.1 (0x00007f815565c000)
|  	libgridbox.so.1 => /software/terachem/lib/libgridbox.so.1 (0x00007f8153dc9000)
|  	libdftbox.so.1 => /software/terachem/lib/libdftbox.so.1 (0x00007f8153cc9000)
|  	libcibox.so.1 => /software/terachem/lib/libcibox.so.1 (0x00007f8153851000)
|  	libccbox.so.1 => /software/terachem/lib/libccbox.so.1 (0x00007f8153445000)
|  	libsimbox.so.1 => /software/terachem/lib/libsimbox.so.1 (0x00007f81a9af7000)
|  	liboptbox.so.1 => /software/terachem/lib/liboptbox.so.1 (0x00007f81a9ac2000)
|  	libprotobuf.so.25 => /software/terachem/lib/libprotobuf.so.25 (0x00007f8152fdc000)
|  	libcommbox.so.1 => /software/terachem/lib/libcommbox.so.1 (0x00007f81a9a62000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f8152f38000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f8152af6000)
|  	libcuda.so.1 => /opt/udiImage/modules/gpu/lib64/libcuda.so.1 (0x00007f8150e89000)
|  	libcudart.so.12 => /software/terachem/lib/libcudart.so.12 (0x00007f8150a00000)
|  	libcublas.so.12 => /software/terachem/lib/libcublas.so.12 (0x00007f814a000000)
|  	libcufft.so.11 => /software/terachem/lib/libcufft.so.11 (0x00007f813e400000)
|  	libcusparse.so.12 => /software/terachem/lib/libcusparse.so.12 (0x00007f812e400000)
|  	libcusolver.so.11 => /software/terachem/lib/libcusolver.so.11 (0x00007f8127400000)
|  	libcublasLt.so.12 => /software/terachem/lib/libcublasLt.so.12 (0x00007f8105400000)
|  	libsvml.so => /software/terachem/lib/libsvml.so (0x00007f8103400000)
|  	libirng.so => /software/terachem/lib/libirng.so (0x00007f8103000000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f8102dd4000)
|  	libiomp5.so => /software/terachem/lib/libiomp5.so (0x00007f8102800000)
|  	libcilkrts.so.5 => /software/terachem/lib/libcilkrts.so.5 (0x00007f8102400000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f81a9a3e000)
|  	libintlc.so.5 => /software/terachem/lib/libintlc.so.5 (0x00007f8102000000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f8101dd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f81aa486000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f81a6418000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f8150dc4000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f8150da5000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f8150d38000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f8150d24000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f8150cd0000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f81509a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f8150cbf000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f81508d2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f81a640a000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f81a9a39000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f8150cba000)
|  	libifport.so.5 => /software/terachem/lib/libifport.so.5 (0x00007f8101a00000)
|  	libifcoremt.so.5 => /software/terachem/lib/libifcoremt.so.5 (0x00007f8102c3e000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f8150cb5000)
|  	libnvJitLink.so.12 => /software/terachem/lib/libnvJitLink.so.12 (0x00007f80fe800000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f8102656000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f80fe615000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f815088a000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f8149fba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f8149f38000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f813e335000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f8149f09000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f8150caf000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f8149efb000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f8149ee0000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f8149ebd000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f81022c5000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f813e31d000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f8150ca8000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f813e309000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f813e2fc000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /tmp/terachem/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 13
|  AVAILABLE: 987
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 495877297

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 4 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 32170.25 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 10.8616400000 A, b = 10.8616400000 A, c = 10.8616400000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(20.5255233773, 0.0000000000, 0.0000000000), (0.0000000000, 20.5255233773, 0.0000000000), (0.0000000000, 0.0000000000, 20.5255233773), 
Reciprocal space lattice vector in a.u.:
(0.3061157171, -0.0000000000, -0.0000000000), (0.0000000000, 0.3061157171, -0.0000000000), (0.0000000000, 0.0000000000, 0.3061157171), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 17 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 18 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 19 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 20 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 21 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 22 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 23 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 24 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 25 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 26 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 27 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 28 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 29 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 30 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 31 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 32 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 33 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 34 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 35 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 36 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 37 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 38 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 39 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 40 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 41 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 42 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 43 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 44 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 45 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 46 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 47 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 48 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 49 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 50 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 51 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 52 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 53 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 54 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 55 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 56 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 57 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 58 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 59 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 60 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 61 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 62 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 63 = (17.9598235065, 17.9598235065, 12.8284426622)

Default periodic omega parameter = 0.1267498234

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     64
Total charge:    0
Total electrons: 896 (448-alpha, 448-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  1216
Total AO shells: 512 (256 S-shells; 192 P-shells; 64 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -3292.096061244100 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 8666.27575, which suppose to be the same as real space unit cell volume 8647.34368, the difference indicates how bad your result is.
| time to set the grid = 2.73 s
DFT grid points: 651696 (10182 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.0320426112  -18531.1991715010   895.7825663588  -1331.5547510234  12.24 0.00 0.06 16.60  -18531.1991715010    28.90  
|    2     0.0274164621     +16.2758061150   896.0537212395  -1330.8515950419  112.89 0.00 0.15 25.28  -18514.9233653860   138.33  
|    3     0.0060772376      -0.0621229707   896.0629681001  -1330.3632927666  103.06 0.00 0.11 25.22  -18514.9854883567   128.39  
|    4     0.0011431597      -0.0036886404   896.0610728093  -1330.6577594247  95.01 0.00 0.11 25.05  -18514.9891769971   120.17  
|    5     0.0013337977      +0.0000693510   896.0611870227  -1330.5956047097  81.21 0.00 0.15 25.08  -18514.9891076461   106.45  
|    6     0.0001751046      -0.0001697587   896.0613234503  -1330.5950298918  76.67 0.00 0.15 25.13  -18514.9892774048   101.96  
|    7     0.0000703150      -0.0000116943   896.0613543125  -1330.5950054331  66.72 0.00 0.16 25.13  -18514.9892890991    92.02  
|    8     0.0000145820      -0.0000046602   896.0613628469  -1330.5950230293  61.22 0.00 0.11 25.01  -18514.9892937593    86.34  
|    9     0.0000845158      +0.0001231578   896.0613597677  -1330.5950252853  112.78 0.00 0.16 25.11  -18514.9891706015   138.06  
|   10     0.0000819061      +0.0000000335   896.0613597035  -1330.5950286924  49.18 0.00 0.11 25.10  -18514.9891705680    74.40  
|   11     0.0000900888      -0.0000000887   896.0613598920  -1330.5950193864  55.60 0.00 0.15 25.01  -18514.9891706567    80.77  
|   12     0.0000029719      +0.0000012698   896.0613542885  -1330.5951232915  70.01 0.00 0.13 25.02  -18514.9891693869    95.16  
|   13     0.0000024662      +0.0000000023   896.0613542950  -1330.5951227938  43.33 0.00 0.16 25.07  -18514.9891693846    68.57  
|   14     0.0000002971      -0.0000000227   896.0613543460  -1330.5951201375  48.39 0.00 0.20 25.11  -18514.9891694074    73.65  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -18514.9891694074 a.u.
| WARNING: Final energy is higher than the lowest energy by   0.00012435.
HOMO-LUMO GAP: 0.766 eV
CENTER OF MASS: {4.751966, 4.751966, 4.751965} ANGS
DIPOLE MOMENT: {8.647532, 8.633827, 8.646161} (|D| = 14.969265) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 1339.40 sec 

| Job finished: Sun Oct 27 14:33:53 2024



==> anc/files/timings/comparison_to_pyscf/jobs.sh <==
#!/usr/bin/env bash
LICENSE="/global/homes/d/diptarka/Todd/license.key"
mkdir -p /tmp/terachem
cp $LICENSE /tmp/terachem/
cp -r /software/terachem/basis /tmp/terachem/
cp -r /software/terachem/grid /tmp/terachem/
export TeraChem="/tmp/terachem"

terachem -g0 ../tc_hf_pbc.inp > tc_hf_pbc.out

terachem -g0 ../tc_pbe_pbc.inp > tc_pbe_pbc.out



==> anc/files/timings/comparison_to_pyscf/pyscf_hf.py <==
import numpy as np
import sys
import os

if (len(sys.argv) < 3):
    print("Please enter xyz filename as input argument!")
    exit()

if (len(sys.argv) > 3):
    print("Too many arguments!")
    exit()

xyz_filename = sys.argv[1]

xyz_file = open(xyz_filename, "r")
xyz_lines = xyz_file.readlines()
xyz_file.close()

n_atom = int(xyz_lines[0])
xyz_lines.pop(0)

fields = xyz_lines[0].split()
xyz_lines.pop(0)
assert (fields[0] == "3D")
a = float(fields[1])
b = float(fields[2])
c = float(fields[3])
if (len(fields) == 4):
    alpha = 90
    beta  = 90
    gamma = 90
elif (len(fields) == 7):
    alpha = float(fields[4])
    beta  = float(fields[5])
    gamma = float(fields[6])
else:
    print("Incorrect unit cell description on the second line!")
    exit()

print("a = %.5f, b = %.5f, c = %.5f, alpha = %.5f, beta = %.5f, gamma = %.5f"
      %(a, b, c, alpha, beta, gamma))

alpha *= np.pi / 180.0
beta  *= np.pi / 180.0
gamma *= np.pi / 180.0
V_cell = a * b * c * np.sqrt(1.0 - np.cos(alpha)*np.cos(alpha) - np.cos(beta)*np.cos(beta) - np.cos(gamma)*np.cos(gamma) + 2*np.cos(alpha)*np.cos(beta)*np.cos(gamma))

lattice_vector = np.array([
    [ a, 0.0, 0.0, ],
    [ b * np.cos(gamma), b * np.sin(gamma), 0.0, ],
    [ c * np.cos(beta), c * (np.cos(alpha) - np.cos(beta)*np.cos(gamma)) / np.sin(gamma), V_cell / (a * b * np.sin(gamma)) ],
])

print("lattice_vector = " + str(lattice_vector))

xyz_lines = xyz_lines[:n_atom]
xyz_lines = "".join(xyz_lines)
print(xyz_lines)


from pyscf import lib
from pyscf.pbc import gto, scf, df, dft

os.environ["OMP_NUM_THREADS"] = sys.argv[2]

lib.num_threads(sys.argv[2])
cell = gto.M(
    atom = xyz_lines,
    basis = 'def2-svp',
    cart = True,
    a = lattice_vector,
    dimension = 3,
    precision = 1e-14,
    verbose = 5,
)

mf = scf.KRHF(cell, exxdiv = None)
mf.with_df = df.RSGDF(cell)

mf.kernel()

print(mf.__dict__)




==> anc/files/timings/comparison_to_pyscf/pyscf_pbe.py <==
import numpy as np
import sys
import os

if (len(sys.argv) < 3):
    print("Please enter xyz filename as input argument!")
    exit()

if (len(sys.argv) > 3):
    print("Too many arguments!")
    exit()

xyz_filename = sys.argv[1]

xyz_file = open(xyz_filename, "r")
xyz_lines = xyz_file.readlines()
xyz_file.close()

n_atom = int(xyz_lines[0])
xyz_lines.pop(0)

fields = xyz_lines[0].split()
xyz_lines.pop(0)
assert (fields[0] == "3D")
a = float(fields[1])
b = float(fields[2])
c = float(fields[3])
if (len(fields) == 4):
    alpha = 90
    beta  = 90
    gamma = 90
elif (len(fields) == 7):
    alpha = float(fields[4])
    beta  = float(fields[5])
    gamma = float(fields[6])
else:
    print("Incorrect unit cell description on the second line!")
    exit()

print("a = %.5f, b = %.5f, c = %.5f, alpha = %.5f, beta = %.5f, gamma = %.5f"
      %(a, b, c, alpha, beta, gamma))

alpha *= np.pi / 180.0
beta  *= np.pi / 180.0
gamma *= np.pi / 180.0
V_cell = a * b * c * np.sqrt(1.0 - np.cos(alpha)*np.cos(alpha) - np.cos(beta)*np.cos(beta) - np.cos(gamma)*np.cos(gamma) + 2*np.cos(alpha)*np.cos(beta)*np.cos(gamma))

lattice_vector = np.array([
    [ a, 0.0, 0.0, ],
    [ b * np.cos(gamma), b * np.sin(gamma), 0.0, ],
    [ c * np.cos(beta), c * (np.cos(alpha) - np.cos(beta)*np.cos(gamma)) / np.sin(gamma), V_cell / (a * b * np.sin(gamma)) ],
])

print("lattice_vector = " + str(lattice_vector))

xyz_lines = xyz_lines[:n_atom]
xyz_lines = "".join(xyz_lines)
print(xyz_lines)


from pyscf import lib
from pyscf.pbc import gto, scf, df, dft

os.environ["OMP_NUM_THREADS"] = sys.argv[2]

lib.num_threads(sys.argv[2]) 
cell = gto.M(
    atom = xyz_lines,
    basis = 'def2-svp',
    cart = True,
    a = lattice_vector,
    dimension = 3,
    precision = 1e-14,
    verbose = 5
)

mf = dft.RKS(cell, xc = "pbe", exxdiv = None).density_fit()
mf.with_df = df.RSGDF(cell)

mf.kernel()

print(mf.__dict__)



==> anc/files/timings/comparison_to_pyscf/tc_hf_pbc.inp <==
method      hf
run         energy
basis       def2-svp
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end



==> anc/files/timings/comparison_to_pyscf/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       def2-svp
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end



==> anc/files/timings/parallelization/Ice_XI_4x_supercell/geometry.xyz <==
1536
3D 18.007600 31.191200 29.312000 90.000000 90.000000 90.000000
O 0.000000 5.183980 0.462400
O 2.250950 6.437080 6.865600
H 0.000000 5.174620 1.438490
H 0.000000 4.181960 0.134100
H 3.045990 6.041740 7.193900
O 0.000000 2.613820 4.126400
O 2.250950 1.285080 0.462400
O 2.250950 6.512720 4.126400
O 2.250950 1.360720 3.201600
O 0.000000 2.538180 6.865600
O 0.000000 5.259620 3.201600
H 0.000000 2.623180 5.102490
H 2.250950 1.275720 1.438490
H 2.250950 6.522080 5.102490
H 0.000000 3.615840 3.798100
H 2.250950 0.283060 0.134100
H 2.250950 7.514740 3.798100
H 1.455910 1.756060 3.529900
H 3.045990 1.756060 3.529900
H 1.455910 6.041740 7.193900
H 0.795040 2.142840 7.193900
H -0.795040 5.654960 3.529900
H 0.795040 5.654960 3.529900
H -0.795040 2.142840 7.193900
O 0.000000 5.183980 7.790400
O 2.250950 6.437080 14.193600
H 0.000000 5.174620 8.766490
H 0.000000 4.181960 7.462100
H 3.045990 6.041740 14.521900
O 0.000000 2.613820 11.454400
O 2.250950 1.285080 7.790400
O 2.250950 6.512720 11.454400
O 2.250950 1.360720 10.529600
O 0.000000 2.538180 14.193600
O 0.000000 5.259620 10.529600
H 0.000000 2.623180 12.430490
H 2.250950 1.275720 8.766490
H 2.250950 6.522080 12.430490
H 0.000000 3.615840 11.126100
H 2.250950 0.283060 7.462100
H 2.250950 7.514740 11.126100
H 1.455910 1.756060 10.857900
H 3.045990 1.756060 10.857900
H 1.455910 6.041740 14.521900
H 0.795040 2.142840 14.521900
H -0.795040 5.654960 10.857900
H 0.795040 5.654960 10.857900
H -0.795040 2.142840 14.521900
O 0.000000 5.183980 15.118400
O 2.250950 6.437080 21.521600
H 0.000000 5.174620 16.094490
H 0.000000 4.181960 14.790100
H 3.045990 6.041740 21.849900
O 0.000000 2.613820 18.782400
O 2.250950 1.285080 15.118400
O 2.250950 6.512720 18.782400
O 2.250950 1.360720 17.857600
O 0.000000 2.538180 21.521600
O 0.000000 5.259620 17.857600
H 0.000000 2.623180 19.758490
H 2.250950 1.275720 16.094490
H 2.250950 6.522080 19.758490
H 0.000000 3.615840 18.454100
H 2.250950 0.283060 14.790100
H 2.250950 7.514740 18.454100
H 1.455910 1.756060 18.185900
H 3.045990 1.756060 18.185900
H 1.455910 6.041740 21.849900
H 0.795040 2.142840 21.849900
H -0.795040 5.654960 18.185900
H 0.795040 5.654960 18.185900
H -0.795040 2.142840 21.849900
O 0.000000 5.183980 22.446400
O 2.250950 6.437080 28.849600
H 0.000000 5.174620 23.422490
H 0.000000 4.181960 22.118100
H 3.045990 6.041740 29.177900
O 0.000000 2.613820 26.110400
O 2.250950 1.285080 22.446400
O 2.250950 6.512720 26.110400
O 2.250950 1.360720 25.185600
O 0.000000 2.538180 28.849600
O 0.000000 5.259620 25.185600
H 0.000000 2.623180 27.086490
H 2.250950 1.275720 23.422490
H 2.250950 6.522080 27.086490
H 0.000000 3.615840 25.782100
H 2.250950 0.283060 22.118100
H 2.250950 7.514740 25.782100
H 1.455910 1.756060 25.513900
H 3.045990 1.756060 25.513900
H 1.455910 6.041740 29.177900
H 0.795040 2.142840 29.177900
H -0.795040 5.654960 25.513900
H 0.795040 5.654960 25.513900
H -0.795040 2.142840 29.177900
O 0.000000 12.981780 0.462400
O 2.250950 14.234880 6.865600
H 0.000000 12.972420 1.438490
H 0.000000 11.979760 0.134100
H 3.045990 13.839540 7.193900
O 0.000000 10.411620 4.126400
O 2.250950 9.082880 0.462400
O 2.250950 14.310520 4.126400
O 2.250950 9.158520 3.201600
O 0.000000 10.335980 6.865600
O 0.000000 13.057420 3.201600
H 0.000000 10.420980 5.102490
H 2.250950 9.073520 1.438490
H 2.250950 14.319880 5.102490
H 0.000000 11.413640 3.798100
H 2.250950 8.080860 0.134100
H 2.250950 15.312540 3.798100
H 1.455910 9.553860 3.529900
H 3.045990 9.553860 3.529900
H 1.455910 13.839540 7.193900
H 0.795040 9.940640 7.193900
H -0.795040 13.452760 3.529900
H 0.795040 13.452760 3.529900
H -0.795040 9.940640 7.193900
O 0.000000 12.981780 7.790400
O 2.250950 14.234880 14.193600
H 0.000000 12.972420 8.766490
H 0.000000 11.979760 7.462100
H 3.045990 13.839540 14.521900
O 0.000000 10.411620 11.454400
O 2.250950 9.082880 7.790400
O 2.250950 14.310520 11.454400
O 2.250950 9.158520 10.529600
O 0.000000 10.335980 14.193600
O 0.000000 13.057420 10.529600
H 0.000000 10.420980 12.430490
H 2.250950 9.073520 8.766490
H 2.250950 14.319880 12.430490
H 0.000000 11.413640 11.126100
H 2.250950 8.080860 7.462100
H 2.250950 15.312540 11.126100
H 1.455910 9.553860 10.857900
H 3.045990 9.553860 10.857900
H 1.455910 13.839540 14.521900
H 0.795040 9.940640 14.521900
H -0.795040 13.452760 10.857900
H 0.795040 13.452760 10.857900
H -0.795040 9.940640 14.521900
O 0.000000 12.981780 15.118400
O 2.250950 14.234880 21.521600
H 0.000000 12.972420 16.094490
H 0.000000 11.979760 14.790100
H 3.045990 13.839540 21.849900
O 0.000000 10.411620 18.782400
O 2.250950 9.082880 15.118400
O 2.250950 14.310520 18.782400
O 2.250950 9.158520 17.857600
O 0.000000 10.335980 21.521600
O 0.000000 13.057420 17.857600
H 0.000000 10.420980 19.758490
H 2.250950 9.073520 16.094490
H 2.250950 14.319880 19.758490
H 0.000000 11.413640 18.454100
H 2.250950 8.080860 14.790100
H 2.250950 15.312540 18.454100
H 1.455910 9.553860 18.185900
H 3.045990 9.553860 18.185900
H 1.455910 13.839540 21.849900
H 0.795040 9.940640 21.849900
H -0.795040 13.452760 18.185900
H 0.795040 13.452760 18.185900
H -0.795040 9.940640 21.849900
O 0.000000 12.981780 22.446400
O 2.250950 14.234880 28.849600
H 0.000000 12.972420 23.422490
H 0.000000 11.979760 22.118100
H 3.045990 13.839540 29.177900
O 0.000000 10.411620 26.110400
O 2.250950 9.082880 22.446400
O 2.250950 14.310520 26.110400
O 2.250950 9.158520 25.185600
O 0.000000 10.335980 28.849600
O 0.000000 13.057420 25.185600
H 0.000000 10.420980 27.086490
H 2.250950 9.073520 23.422490
H 2.250950 14.319880 27.086490
H 0.000000 11.413640 25.782100
H 2.250950 8.080860 22.118100
H 2.250950 15.312540 25.782100
H 1.455910 9.553860 25.513900
H 3.045990 9.553860 25.513900
H 1.455910 13.839540 29.177900
H 0.795040 9.940640 29.177900
H -0.795040 13.452760 25.513900
H 0.795040 13.452760 25.513900
H -0.795040 9.940640 29.177900
O 0.000000 20.779580 0.462400
O 2.250950 22.032680 6.865600
H 0.000000 20.770220 1.438490
H 0.000000 19.777560 0.134100
H 3.045990 21.637340 7.193900
O 0.000000 18.209420 4.126400
O 2.250950 16.880680 0.462400
O 2.250950 22.108320 4.126400
O 2.250950 16.956320 3.201600
O 0.000000 18.133780 6.865600
O 0.000000 20.855220 3.201600
H 0.000000 18.218780 5.102490
H 2.250950 16.871320 1.438490
H 2.250950 22.117680 5.102490
H 0.000000 19.211440 3.798100
H 2.250950 15.878660 0.134100
H 2.250950 23.110340 3.798100
H 1.455910 17.351660 3.529900
H 3.045990 17.351660 3.529900
H 1.455910 21.637340 7.193900
H 0.795040 17.738440 7.193900
H -0.795040 21.250560 3.529900
H 0.795040 21.250560 3.529900
H -0.795040 17.738440 7.193900
O 0.000000 20.779580 7.790400
O 2.250950 22.032680 14.193600
H 0.000000 20.770220 8.766490
H 0.000000 19.777560 7.462100
H 3.045990 21.637340 14.521900
O 0.000000 18.209420 11.454400
O 2.250950 16.880680 7.790400
O 2.250950 22.108320 11.454400
O 2.250950 16.956320 10.529600
O 0.000000 18.133780 14.193600
O 0.000000 20.855220 10.529600
H 0.000000 18.218780 12.430490
H 2.250950 16.871320 8.766490
H 2.250950 22.117680 12.430490
H 0.000000 19.211440 11.126100
H 2.250950 15.878660 7.462100
H 2.250950 23.110340 11.126100
H 1.455910 17.351660 10.857900
H 3.045990 17.351660 10.857900
H 1.455910 21.637340 14.521900
H 0.795040 17.738440 14.521900
H -0.795040 21.250560 10.857900
H 0.795040 21.250560 10.857900
H -0.795040 17.738440 14.521900
O 0.000000 20.779580 15.118400
O 2.250950 22.032680 21.521600
H 0.000000 20.770220 16.094490
H 0.000000 19.777560 14.790100
H 3.045990 21.637340 21.849900
O 0.000000 18.209420 18.782400
O 2.250950 16.880680 15.118400
O 2.250950 22.108320 18.782400
O 2.250950 16.956320 17.857600
O 0.000000 18.133780 21.521600
O 0.000000 20.855220 17.857600
H 0.000000 18.218780 19.758490
H 2.250950 16.871320 16.094490
H 2.250950 22.117680 19.758490
H 0.000000 19.211440 18.454100
H 2.250950 15.878660 14.790100
H 2.250950 23.110340 18.454100
H 1.455910 17.351660 18.185900
H 3.045990 17.351660 18.185900
H 1.455910 21.637340 21.849900
H 0.795040 17.738440 21.849900
H -0.795040 21.250560 18.185900
H 0.795040 21.250560 18.185900
H -0.795040 17.738440 21.849900
O 0.000000 20.779580 22.446400
O 2.250950 22.032680 28.849600
H 0.000000 20.770220 23.422490
H 0.000000 19.777560 22.118100
H 3.045990 21.637340 29.177900
O 0.000000 18.209420 26.110400
O 2.250950 16.880680 22.446400
O 2.250950 22.108320 26.110400
O 2.250950 16.956320 25.185600
O 0.000000 18.133780 28.849600
O 0.000000 20.855220 25.185600
H 0.000000 18.218780 27.086490
H 2.250950 16.871320 23.422490
H 2.250950 22.117680 27.086490
H 0.000000 19.211440 25.782100
H 2.250950 15.878660 22.118100
H 2.250950 23.110340 25.782100
H 1.455910 17.351660 25.513900
H 3.045990 17.351660 25.513900
H 1.455910 21.637340 29.177900
H 0.795040 17.738440 29.177900
H -0.795040 21.250560 25.513900
H 0.795040 21.250560 25.513900
H -0.795040 17.738440 29.177900
O 0.000000 28.577380 0.462400
O 2.250950 29.830480 6.865600
H 0.000000 28.568020 1.438490
H 0.000000 27.575360 0.134100
H 3.045990 29.435140 7.193900
O 0.000000 26.007220 4.126400
O 2.250950 24.678480 0.462400
O 2.250950 29.906120 4.126400
O 2.250950 24.754120 3.201600
O 0.000000 25.931580 6.865600
O 0.000000 28.653020 3.201600
H 0.000000 26.016580 5.102490
H 2.250950 24.669120 1.438490
H 2.250950 29.915480 5.102490
H 0.000000 27.009240 3.798100
H 2.250950 23.676460 0.134100
H 2.250950 30.908140 3.798100
H 1.455910 25.149460 3.529900
H 3.045990 25.149460 3.529900
H 1.455910 29.435140 7.193900
H 0.795040 25.536240 7.193900
H -0.795040 29.048360 3.529900
H 0.795040 29.048360 3.529900
H -0.795040 25.536240 7.193900
O 0.000000 28.577380 7.790400
O 2.250950 29.830480 14.193600
H 0.000000 28.568020 8.766490
H 0.000000 27.575360 7.462100
H 3.045990 29.435140 14.521900
O 0.000000 26.007220 11.454400
O 2.250950 24.678480 7.790400
O 2.250950 29.906120 11.454400
O 2.250950 24.754120 10.529600
O 0.000000 25.931580 14.193600
O 0.000000 28.653020 10.529600
H 0.000000 26.016580 12.430490
H 2.250950 24.669120 8.766490
H 2.250950 29.915480 12.430490
H 0.000000 27.009240 11.126100
H 2.250950 23.676460 7.462100
H 2.250950 30.908140 11.126100
H 1.455910 25.149460 10.857900
H 3.045990 25.149460 10.857900
H 1.455910 29.435140 14.521900
H 0.795040 25.536240 14.521900
H -0.795040 29.048360 10.857900
H 0.795040 29.048360 10.857900
H -0.795040 25.536240 14.521900
O 0.000000 28.577380 15.118400
O 2.250950 29.830480 21.521600
H 0.000000 28.568020 16.094490
H 0.000000 27.575360 14.790100
H 3.045990 29.435140 21.849900
O 0.000000 26.007220 18.782400
O 2.250950 24.678480 15.118400
O 2.250950 29.906120 18.782400
O 2.250950 24.754120 17.857600
O 0.000000 25.931580 21.521600
O 0.000000 28.653020 17.857600
H 0.000000 26.016580 19.758490
H 2.250950 24.669120 16.094490
H 2.250950 29.915480 19.758490
H 0.000000 27.009240 18.454100
H 2.250950 23.676460 14.790100
H 2.250950 30.908140 18.454100
H 1.455910 25.149460 18.185900
H 3.045990 25.149460 18.185900
H 1.455910 29.435140 21.849900
H 0.795040 25.536240 21.849900
H -0.795040 29.048360 18.185900
H 0.795040 29.048360 18.185900
H -0.795040 25.536240 21.849900
O 0.000000 28.577380 22.446400
O 2.250950 29.830480 28.849600
H 0.000000 28.568020 23.422490
H 0.000000 27.575360 22.118100
H 3.045990 29.435140 29.177900
O 0.000000 26.007220 26.110400
O 2.250950 24.678480 22.446400
O 2.250950 29.906120 26.110400
O 2.250950 24.754120 25.185600
O 0.000000 25.931580 28.849600
O 0.000000 28.653020 25.185600
H 0.000000 26.016580 27.086490
H 2.250950 24.669120 23.422490
H 2.250950 29.915480 27.086490
H 0.000000 27.009240 25.782100
H 2.250950 23.676460 22.118100
H 2.250950 30.908140 25.782100
H 1.455910 25.149460 25.513900
H 3.045990 25.149460 25.513900
H 1.455910 29.435140 29.177900
H 0.795040 25.536240 29.177900
H -0.795040 29.048360 25.513900
H 0.795040 29.048360 25.513900
H -0.795040 25.536240 29.177900
O 4.501900 5.183980 0.462400
O 6.752850 6.437080 6.865600
H 4.501900 5.174620 1.438490
H 4.501900 4.181960 0.134100
H 7.547890 6.041740 7.193900
O 4.501900 2.613820 4.126400
O 6.752850 1.285080 0.462400
O 6.752850 6.512720 4.126400
O 6.752850 1.360720 3.201600
O 4.501900 2.538180 6.865600
O 4.501900 5.259620 3.201600
H 4.501900 2.623180 5.102490
H 6.752850 1.275720 1.438490
H 6.752850 6.522080 5.102490
H 4.501900 3.615840 3.798100
H 6.752850 0.283060 0.134100
H 6.752850 7.514740 3.798100
H 5.957810 1.756060 3.529900
H 7.547890 1.756060 3.529900
H 5.957810 6.041740 7.193900
H 5.296940 2.142840 7.193900
H 3.706860 5.654960 3.529900
H 5.296940 5.654960 3.529900
H 3.706860 2.142840 7.193900
O 4.501900 5.183980 7.790400
O 6.752850 6.437080 14.193600
H 4.501900 5.174620 8.766490
H 4.501900 4.181960 7.462100
H 7.547890 6.041740 14.521900
O 4.501900 2.613820 11.454400
O 6.752850 1.285080 7.790400
O 6.752850 6.512720 11.454400
O 6.752850 1.360720 10.529600
O 4.501900 2.538180 14.193600
O 4.501900 5.259620 10.529600
H 4.501900 2.623180 12.430490
H 6.752850 1.275720 8.766490
H 6.752850 6.522080 12.430490
H 4.501900 3.615840 11.126100
H 6.752850 0.283060 7.462100
H 6.752850 7.514740 11.126100
H 5.957810 1.756060 10.857900
H 7.547890 1.756060 10.857900
H 5.957810 6.041740 14.521900
H 5.296940 2.142840 14.521900
H 3.706860 5.654960 10.857900
H 5.296940 5.654960 10.857900
H 3.706860 2.142840 14.521900
O 4.501900 5.183980 15.118400
O 6.752850 6.437080 21.521600
H 4.501900 5.174620 16.094490
H 4.501900 4.181960 14.790100
H 7.547890 6.041740 21.849900
O 4.501900 2.613820 18.782400
O 6.752850 1.285080 15.118400
O 6.752850 6.512720 18.782400
O 6.752850 1.360720 17.857600
O 4.501900 2.538180 21.521600
O 4.501900 5.259620 17.857600
H 4.501900 2.623180 19.758490
H 6.752850 1.275720 16.094490
H 6.752850 6.522080 19.758490
H 4.501900 3.615840 18.454100
H 6.752850 0.283060 14.790100
H 6.752850 7.514740 18.454100
H 5.957810 1.756060 18.185900
H 7.547890 1.756060 18.185900
H 5.957810 6.041740 21.849900
H 5.296940 2.142840 21.849900
H 3.706860 5.654960 18.185900
H 5.296940 5.654960 18.185900
H 3.706860 2.142840 21.849900
O 4.501900 5.183980 22.446400
O 6.752850 6.437080 28.849600
H 4.501900 5.174620 23.422490
H 4.501900 4.181960 22.118100
H 7.547890 6.041740 29.177900
O 4.501900 2.613820 26.110400
O 6.752850 1.285080 22.446400
O 6.752850 6.512720 26.110400
O 6.752850 1.360720 25.185600
O 4.501900 2.538180 28.849600
O 4.501900 5.259620 25.185600
H 4.501900 2.623180 27.086490
H 6.752850 1.275720 23.422490
H 6.752850 6.522080 27.086490
H 4.501900 3.615840 25.782100
H 6.752850 0.283060 22.118100
H 6.752850 7.514740 25.782100
H 5.957810 1.756060 25.513900
H 7.547890 1.756060 25.513900
H 5.957810 6.041740 29.177900
H 5.296940 2.142840 29.177900
H 3.706860 5.654960 25.513900
H 5.296940 5.654960 25.513900
H 3.706860 2.142840 29.177900
O 4.501900 12.981780 0.462400
O 6.752850 14.234880 6.865600
H 4.501900 12.972420 1.438490
H 4.501900 11.979760 0.134100
H 7.547890 13.839540 7.193900
O 4.501900 10.411620 4.126400
O 6.752850 9.082880 0.462400
O 6.752850 14.310520 4.126400
O 6.752850 9.158520 3.201600
O 4.501900 10.335980 6.865600
O 4.501900 13.057420 3.201600
H 4.501900 10.420980 5.102490
H 6.752850 9.073520 1.438490
H 6.752850 14.319880 5.102490
H 4.501900 11.413640 3.798100
H 6.752850 8.080860 0.134100
H 6.752850 15.312540 3.798100
H 5.957810 9.553860 3.529900
H 7.547890 9.553860 3.529900
H 5.957810 13.839540 7.193900
H 5.296940 9.940640 7.193900
H 3.706860 13.452760 3.529900
H 5.296940 13.452760 3.529900
H 3.706860 9.940640 7.193900
O 4.501900 12.981780 7.790400
O 6.752850 14.234880 14.193600
H 4.501900 12.972420 8.766490
H 4.501900 11.979760 7.462100
H 7.547890 13.839540 14.521900
O 4.501900 10.411620 11.454400
O 6.752850 9.082880 7.790400
O 6.752850 14.310520 11.454400
O 6.752850 9.158520 10.529600
O 4.501900 10.335980 14.193600
O 4.501900 13.057420 10.529600
H 4.501900 10.420980 12.430490
H 6.752850 9.073520 8.766490
H 6.752850 14.319880 12.430490
H 4.501900 11.413640 11.126100
H 6.752850 8.080860 7.462100
H 6.752850 15.312540 11.126100
H 5.957810 9.553860 10.857900
H 7.547890 9.553860 10.857900
H 5.957810 13.839540 14.521900
H 5.296940 9.940640 14.521900
H 3.706860 13.452760 10.857900
H 5.296940 13.452760 10.857900
H 3.706860 9.940640 14.521900
O 4.501900 12.981780 15.118400
O 6.752850 14.234880 21.521600
H 4.501900 12.972420 16.094490
H 4.501900 11.979760 14.790100
H 7.547890 13.839540 21.849900
O 4.501900 10.411620 18.782400
O 6.752850 9.082880 15.118400
O 6.752850 14.310520 18.782400
O 6.752850 9.158520 17.857600
O 4.501900 10.335980 21.521600
O 4.501900 13.057420 17.857600
H 4.501900 10.420980 19.758490
H 6.752850 9.073520 16.094490
H 6.752850 14.319880 19.758490
H 4.501900 11.413640 18.454100
H 6.752850 8.080860 14.790100
H 6.752850 15.312540 18.454100
H 5.957810 9.553860 18.185900
H 7.547890 9.553860 18.185900
H 5.957810 13.839540 21.849900
H 5.296940 9.940640 21.849900
H 3.706860 13.452760 18.185900
H 5.296940 13.452760 18.185900
H 3.706860 9.940640 21.849900
O 4.501900 12.981780 22.446400
O 6.752850 14.234880 28.849600
H 4.501900 12.972420 23.422490
H 4.501900 11.979760 22.118100
H 7.547890 13.839540 29.177900
O 4.501900 10.411620 26.110400
O 6.752850 9.082880 22.446400
O 6.752850 14.310520 26.110400
O 6.752850 9.158520 25.185600
O 4.501900 10.335980 28.849600
O 4.501900 13.057420 25.185600
H 4.501900 10.420980 27.086490
H 6.752850 9.073520 23.422490
H 6.752850 14.319880 27.086490
H 4.501900 11.413640 25.782100
H 6.752850 8.080860 22.118100
H 6.752850 15.312540 25.782100
H 5.957810 9.553860 25.513900
H 7.547890 9.553860 25.513900
H 5.957810 13.839540 29.177900
H 5.296940 9.940640 29.177900
H 3.706860 13.452760 25.513900
H 5.296940 13.452760 25.513900
H 3.706860 9.940640 29.177900
O 4.501900 20.779580 0.462400
O 6.752850 22.032680 6.865600
H 4.501900 20.770220 1.438490
H 4.501900 19.777560 0.134100
H 7.547890 21.637340 7.193900
O 4.501900 18.209420 4.126400
O 6.752850 16.880680 0.462400
O 6.752850 22.108320 4.126400
O 6.752850 16.956320 3.201600
O 4.501900 18.133780 6.865600
O 4.501900 20.855220 3.201600
H 4.501900 18.218780 5.102490
H 6.752850 16.871320 1.438490
H 6.752850 22.117680 5.102490
H 4.501900 19.211440 3.798100
H 6.752850 15.878660 0.134100
H 6.752850 23.110340 3.798100
H 5.957810 17.351660 3.529900
H 7.547890 17.351660 3.529900
H 5.957810 21.637340 7.193900
H 5.296940 17.738440 7.193900
H 3.706860 21.250560 3.529900
H 5.296940 21.250560 3.529900
H 3.706860 17.738440 7.193900
O 4.501900 20.779580 7.790400
O 6.752850 22.032680 14.193600
H 4.501900 20.770220 8.766490
H 4.501900 19.777560 7.462100
H 7.547890 21.637340 14.521900
O 4.501900 18.209420 11.454400
O 6.752850 16.880680 7.790400
O 6.752850 22.108320 11.454400
O 6.752850 16.956320 10.529600
O 4.501900 18.133780 14.193600
O 4.501900 20.855220 10.529600
H 4.501900 18.218780 12.430490
H 6.752850 16.871320 8.766490
H 6.752850 22.117680 12.430490
H 4.501900 19.211440 11.126100
H 6.752850 15.878660 7.462100
H 6.752850 23.110340 11.126100
H 5.957810 17.351660 10.857900
H 7.547890 17.351660 10.857900
H 5.957810 21.637340 14.521900
H 5.296940 17.738440 14.521900
H 3.706860 21.250560 10.857900
H 5.296940 21.250560 10.857900
H 3.706860 17.738440 14.521900
O 4.501900 20.779580 15.118400
O 6.752850 22.032680 21.521600
H 4.501900 20.770220 16.094490
H 4.501900 19.777560 14.790100
H 7.547890 21.637340 21.849900
O 4.501900 18.209420 18.782400
O 6.752850 16.880680 15.118400
O 6.752850 22.108320 18.782400
O 6.752850 16.956320 17.857600
O 4.501900 18.133780 21.521600
O 4.501900 20.855220 17.857600
H 4.501900 18.218780 19.758490
H 6.752850 16.871320 16.094490
H 6.752850 22.117680 19.758490
H 4.501900 19.211440 18.454100
H 6.752850 15.878660 14.790100
H 6.752850 23.110340 18.454100
H 5.957810 17.351660 18.185900
H 7.547890 17.351660 18.185900
H 5.957810 21.637340 21.849900
H 5.296940 17.738440 21.849900
H 3.706860 21.250560 18.185900
H 5.296940 21.250560 18.185900
H 3.706860 17.738440 21.849900
O 4.501900 20.779580 22.446400
O 6.752850 22.032680 28.849600
H 4.501900 20.770220 23.422490
H 4.501900 19.777560 22.118100
H 7.547890 21.637340 29.177900
O 4.501900 18.209420 26.110400
O 6.752850 16.880680 22.446400
O 6.752850 22.108320 26.110400
O 6.752850 16.956320 25.185600
O 4.501900 18.133780 28.849600
O 4.501900 20.855220 25.185600
H 4.501900 18.218780 27.086490
H 6.752850 16.871320 23.422490
H 6.752850 22.117680 27.086490
H 4.501900 19.211440 25.782100
H 6.752850 15.878660 22.118100
H 6.752850 23.110340 25.782100
H 5.957810 17.351660 25.513900
H 7.547890 17.351660 25.513900
H 5.957810 21.637340 29.177900
H 5.296940 17.738440 29.177900
H 3.706860 21.250560 25.513900
H 5.296940 21.250560 25.513900
H 3.706860 17.738440 29.177900
O 4.501900 28.577380 0.462400
O 6.752850 29.830480 6.865600
H 4.501900 28.568020 1.438490
H 4.501900 27.575360 0.134100
H 7.547890 29.435140 7.193900
O 4.501900 26.007220 4.126400
O 6.752850 24.678480 0.462400
O 6.752850 29.906120 4.126400
O 6.752850 24.754120 3.201600
O 4.501900 25.931580 6.865600
O 4.501900 28.653020 3.201600
H 4.501900 26.016580 5.102490
H 6.752850 24.669120 1.438490
H 6.752850 29.915480 5.102490
H 4.501900 27.009240 3.798100
H 6.752850 23.676460 0.134100
H 6.752850 30.908140 3.798100
H 5.957810 25.149460 3.529900
H 7.547890 25.149460 3.529900
H 5.957810 29.435140 7.193900
H 5.296940 25.536240 7.193900
H 3.706860 29.048360 3.529900
H 5.296940 29.048360 3.529900
H 3.706860 25.536240 7.193900
O 4.501900 28.577380 7.790400
O 6.752850 29.830480 14.193600
H 4.501900 28.568020 8.766490
H 4.501900 27.575360 7.462100
H 7.547890 29.435140 14.521900
O 4.501900 26.007220 11.454400
O 6.752850 24.678480 7.790400
O 6.752850 29.906120 11.454400
O 6.752850 24.754120 10.529600
O 4.501900 25.931580 14.193600
O 4.501900 28.653020 10.529600
H 4.501900 26.016580 12.430490
H 6.752850 24.669120 8.766490
H 6.752850 29.915480 12.430490
H 4.501900 27.009240 11.126100
H 6.752850 23.676460 7.462100
H 6.752850 30.908140 11.126100
H 5.957810 25.149460 10.857900
H 7.547890 25.149460 10.857900
H 5.957810 29.435140 14.521900
H 5.296940 25.536240 14.521900
H 3.706860 29.048360 10.857900
H 5.296940 29.048360 10.857900
H 3.706860 25.536240 14.521900
O 4.501900 28.577380 15.118400
O 6.752850 29.830480 21.521600
H 4.501900 28.568020 16.094490
H 4.501900 27.575360 14.790100
H 7.547890 29.435140 21.849900
O 4.501900 26.007220 18.782400
O 6.752850 24.678480 15.118400
O 6.752850 29.906120 18.782400
O 6.752850 24.754120 17.857600
O 4.501900 25.931580 21.521600
O 4.501900 28.653020 17.857600
H 4.501900 26.016580 19.758490
H 6.752850 24.669120 16.094490
H 6.752850 29.915480 19.758490
H 4.501900 27.009240 18.454100
H 6.752850 23.676460 14.790100
H 6.752850 30.908140 18.454100
H 5.957810 25.149460 18.185900
H 7.547890 25.149460 18.185900
H 5.957810 29.435140 21.849900
H 5.296940 25.536240 21.849900
H 3.706860 29.048360 18.185900
H 5.296940 29.048360 18.185900
H 3.706860 25.536240 21.849900
O 4.501900 28.577380 22.446400
O 6.752850 29.830480 28.849600
H 4.501900 28.568020 23.422490
H 4.501900 27.575360 22.118100
H 7.547890 29.435140 29.177900
O 4.501900 26.007220 26.110400
O 6.752850 24.678480 22.446400
O 6.752850 29.906120 26.110400
O 6.752850 24.754120 25.185600
O 4.501900 25.931580 28.849600
O 4.501900 28.653020 25.185600
H 4.501900 26.016580 27.086490
H 6.752850 24.669120 23.422490
H 6.752850 29.915480 27.086490
H 4.501900 27.009240 25.782100
H 6.752850 23.676460 22.118100
H 6.752850 30.908140 25.782100
H 5.957810 25.149460 25.513900
H 7.547890 25.149460 25.513900
H 5.957810 29.435140 29.177900
H 5.296940 25.536240 29.177900
H 3.706860 29.048360 25.513900
H 5.296940 29.048360 25.513900
H 3.706860 25.536240 29.177900
O 9.003800 5.183980 0.462400
O 11.254750 6.437080 6.865600
H 9.003800 5.174620 1.438490
H 9.003800 4.181960 0.134100
H 12.049790 6.041740 7.193900
O 9.003800 2.613820 4.126400
O 11.254750 1.285080 0.462400
O 11.254750 6.512720 4.126400
O 11.254750 1.360720 3.201600
O 9.003800 2.538180 6.865600
O 9.003800 5.259620 3.201600
H 9.003800 2.623180 5.102490
H 11.254750 1.275720 1.438490
H 11.254750 6.522080 5.102490
H 9.003800 3.615840 3.798100
H 11.254750 0.283060 0.134100
H 11.254750 7.514740 3.798100
H 10.459710 1.756060 3.529900
H 12.049790 1.756060 3.529900
H 10.459710 6.041740 7.193900
H 9.798840 2.142840 7.193900
H 8.208760 5.654960 3.529900
H 9.798840 5.654960 3.529900
H 8.208760 2.142840 7.193900
O 9.003800 5.183980 7.790400
O 11.254750 6.437080 14.193600
H 9.003800 5.174620 8.766490
H 9.003800 4.181960 7.462100
H 12.049790 6.041740 14.521900
O 9.003800 2.613820 11.454400
O 11.254750 1.285080 7.790400
O 11.254750 6.512720 11.454400
O 11.254750 1.360720 10.529600
O 9.003800 2.538180 14.193600
O 9.003800 5.259620 10.529600
H 9.003800 2.623180 12.430490
H 11.254750 1.275720 8.766490
H 11.254750 6.522080 12.430490
H 9.003800 3.615840 11.126100
H 11.254750 0.283060 7.462100
H 11.254750 7.514740 11.126100
H 10.459710 1.756060 10.857900
H 12.049790 1.756060 10.857900
H 10.459710 6.041740 14.521900
H 9.798840 2.142840 14.521900
H 8.208760 5.654960 10.857900
H 9.798840 5.654960 10.857900
H 8.208760 2.142840 14.521900
O 9.003800 5.183980 15.118400
O 11.254750 6.437080 21.521600
H 9.003800 5.174620 16.094490
H 9.003800 4.181960 14.790100
H 12.049790 6.041740 21.849900
O 9.003800 2.613820 18.782400
O 11.254750 1.285080 15.118400
O 11.254750 6.512720 18.782400
O 11.254750 1.360720 17.857600
O 9.003800 2.538180 21.521600
O 9.003800 5.259620 17.857600
H 9.003800 2.623180 19.758490
H 11.254750 1.275720 16.094490
H 11.254750 6.522080 19.758490
H 9.003800 3.615840 18.454100
H 11.254750 0.283060 14.790100
H 11.254750 7.514740 18.454100
H 10.459710 1.756060 18.185900
H 12.049790 1.756060 18.185900
H 10.459710 6.041740 21.849900
H 9.798840 2.142840 21.849900
H 8.208760 5.654960 18.185900
H 9.798840 5.654960 18.185900
H 8.208760 2.142840 21.849900
O 9.003800 5.183980 22.446400
O 11.254750 6.437080 28.849600
H 9.003800 5.174620 23.422490
H 9.003800 4.181960 22.118100
H 12.049790 6.041740 29.177900
O 9.003800 2.613820 26.110400
O 11.254750 1.285080 22.446400
O 11.254750 6.512720 26.110400
O 11.254750 1.360720 25.185600
O 9.003800 2.538180 28.849600
O 9.003800 5.259620 25.185600
H 9.003800 2.623180 27.086490
H 11.254750 1.275720 23.422490
H 11.254750 6.522080 27.086490
H 9.003800 3.615840 25.782100
H 11.254750 0.283060 22.118100
H 11.254750 7.514740 25.782100
H 10.459710 1.756060 25.513900
H 12.049790 1.756060 25.513900
H 10.459710 6.041740 29.177900
H 9.798840 2.142840 29.177900
H 8.208760 5.654960 25.513900
H 9.798840 5.654960 25.513900
H 8.208760 2.142840 29.177900
O 9.003800 12.981780 0.462400
O 11.254750 14.234880 6.865600
H 9.003800 12.972420 1.438490
H 9.003800 11.979760 0.134100
H 12.049790 13.839540 7.193900
O 9.003800 10.411620 4.126400
O 11.254750 9.082880 0.462400
O 11.254750 14.310520 4.126400
O 11.254750 9.158520 3.201600
O 9.003800 10.335980 6.865600
O 9.003800 13.057420 3.201600
H 9.003800 10.420980 5.102490
H 11.254750 9.073520 1.438490
H 11.254750 14.319880 5.102490
H 9.003800 11.413640 3.798100
H 11.254750 8.080860 0.134100
H 11.254750 15.312540 3.798100
H 10.459710 9.553860 3.529900
H 12.049790 9.553860 3.529900
H 10.459710 13.839540 7.193900
H 9.798840 9.940640 7.193900
H 8.208760 13.452760 3.529900
H 9.798840 13.452760 3.529900
H 8.208760 9.940640 7.193900
O 9.003800 12.981780 7.790400
O 11.254750 14.234880 14.193600
H 9.003800 12.972420 8.766490
H 9.003800 11.979760 7.462100
H 12.049790 13.839540 14.521900
O 9.003800 10.411620 11.454400
O 11.254750 9.082880 7.790400
O 11.254750 14.310520 11.454400
O 11.254750 9.158520 10.529600
O 9.003800 10.335980 14.193600
O 9.003800 13.057420 10.529600
H 9.003800 10.420980 12.430490
H 11.254750 9.073520 8.766490
H 11.254750 14.319880 12.430490
H 9.003800 11.413640 11.126100
H 11.254750 8.080860 7.462100
H 11.254750 15.312540 11.126100
H 10.459710 9.553860 10.857900
H 12.049790 9.553860 10.857900
H 10.459710 13.839540 14.521900
H 9.798840 9.940640 14.521900
H 8.208760 13.452760 10.857900
H 9.798840 13.452760 10.857900
H 8.208760 9.940640 14.521900
O 9.003800 12.981780 15.118400
O 11.254750 14.234880 21.521600
H 9.003800 12.972420 16.094490
H 9.003800 11.979760 14.790100
H 12.049790 13.839540 21.849900
O 9.003800 10.411620 18.782400
O 11.254750 9.082880 15.118400
O 11.254750 14.310520 18.782400
O 11.254750 9.158520 17.857600
O 9.003800 10.335980 21.521600
O 9.003800 13.057420 17.857600
H 9.003800 10.420980 19.758490
H 11.254750 9.073520 16.094490
H 11.254750 14.319880 19.758490
H 9.003800 11.413640 18.454100
H 11.254750 8.080860 14.790100
H 11.254750 15.312540 18.454100
H 10.459710 9.553860 18.185900
H 12.049790 9.553860 18.185900
H 10.459710 13.839540 21.849900
H 9.798840 9.940640 21.849900
H 8.208760 13.452760 18.185900
H 9.798840 13.452760 18.185900
H 8.208760 9.940640 21.849900
O 9.003800 12.981780 22.446400
O 11.254750 14.234880 28.849600
H 9.003800 12.972420 23.422490
H 9.003800 11.979760 22.118100
H 12.049790 13.839540 29.177900
O 9.003800 10.411620 26.110400
O 11.254750 9.082880 22.446400
O 11.254750 14.310520 26.110400
O 11.254750 9.158520 25.185600
O 9.003800 10.335980 28.849600
O 9.003800 13.057420 25.185600
H 9.003800 10.420980 27.086490
H 11.254750 9.073520 23.422490
H 11.254750 14.319880 27.086490
H 9.003800 11.413640 25.782100
H 11.254750 8.080860 22.118100
H 11.254750 15.312540 25.782100
H 10.459710 9.553860 25.513900
H 12.049790 9.553860 25.513900
H 10.459710 13.839540 29.177900
H 9.798840 9.940640 29.177900
H 8.208760 13.452760 25.513900
H 9.798840 13.452760 25.513900
H 8.208760 9.940640 29.177900
O 9.003800 20.779580 0.462400
O 11.254750 22.032680 6.865600
H 9.003800 20.770220 1.438490
H 9.003800 19.777560 0.134100
H 12.049790 21.637340 7.193900
O 9.003800 18.209420 4.126400
O 11.254750 16.880680 0.462400
O 11.254750 22.108320 4.126400
O 11.254750 16.956320 3.201600
O 9.003800 18.133780 6.865600
O 9.003800 20.855220 3.201600
H 9.003800 18.218780 5.102490
H 11.254750 16.871320 1.438490
H 11.254750 22.117680 5.102490
H 9.003800 19.211440 3.798100
H 11.254750 15.878660 0.134100
H 11.254750 23.110340 3.798100
H 10.459710 17.351660 3.529900
H 12.049790 17.351660 3.529900
H 10.459710 21.637340 7.193900
H 9.798840 17.738440 7.193900
H 8.208760 21.250560 3.529900
H 9.798840 21.250560 3.529900
H 8.208760 17.738440 7.193900
O 9.003800 20.779580 7.790400
O 11.254750 22.032680 14.193600
H 9.003800 20.770220 8.766490
H 9.003800 19.777560 7.462100
H 12.049790 21.637340 14.521900
O 9.003800 18.209420 11.454400
O 11.254750 16.880680 7.790400
O 11.254750 22.108320 11.454400
O 11.254750 16.956320 10.529600
O 9.003800 18.133780 14.193600
O 9.003800 20.855220 10.529600
H 9.003800 18.218780 12.430490
H 11.254750 16.871320 8.766490
H 11.254750 22.117680 12.430490
H 9.003800 19.211440 11.126100
H 11.254750 15.878660 7.462100
H 11.254750 23.110340 11.126100
H 10.459710 17.351660 10.857900
H 12.049790 17.351660 10.857900
H 10.459710 21.637340 14.521900
H 9.798840 17.738440 14.521900
H 8.208760 21.250560 10.857900
H 9.798840 21.250560 10.857900
H 8.208760 17.738440 14.521900
O 9.003800 20.779580 15.118400
O 11.254750 22.032680 21.521600
H 9.003800 20.770220 16.094490
H 9.003800 19.777560 14.790100
H 12.049790 21.637340 21.849900
O 9.003800 18.209420 18.782400
O 11.254750 16.880680 15.118400
O 11.254750 22.108320 18.782400
O 11.254750 16.956320 17.857600
O 9.003800 18.133780 21.521600
O 9.003800 20.855220 17.857600
H 9.003800 18.218780 19.758490
H 11.254750 16.871320 16.094490
H 11.254750 22.117680 19.758490
H 9.003800 19.211440 18.454100
H 11.254750 15.878660 14.790100
H 11.254750 23.110340 18.454100
H 10.459710 17.351660 18.185900
H 12.049790 17.351660 18.185900
H 10.459710 21.637340 21.849900
H 9.798840 17.738440 21.849900
H 8.208760 21.250560 18.185900
H 9.798840 21.250560 18.185900
H 8.208760 17.738440 21.849900
O 9.003800 20.779580 22.446400
O 11.254750 22.032680 28.849600
H 9.003800 20.770220 23.422490
H 9.003800 19.777560 22.118100
H 12.049790 21.637340 29.177900
O 9.003800 18.209420 26.110400
O 11.254750 16.880680 22.446400
O 11.254750 22.108320 26.110400
O 11.254750 16.956320 25.185600
O 9.003800 18.133780 28.849600
O 9.003800 20.855220 25.185600
H 9.003800 18.218780 27.086490
H 11.254750 16.871320 23.422490
H 11.254750 22.117680 27.086490
H 9.003800 19.211440 25.782100
H 11.254750 15.878660 22.118100
H 11.254750 23.110340 25.782100
H 10.459710 17.351660 25.513900
H 12.049790 17.351660 25.513900
H 10.459710 21.637340 29.177900
H 9.798840 17.738440 29.177900
H 8.208760 21.250560 25.513900
H 9.798840 21.250560 25.513900
H 8.208760 17.738440 29.177900
O 9.003800 28.577380 0.462400
O 11.254750 29.830480 6.865600
H 9.003800 28.568020 1.438490
H 9.003800 27.575360 0.134100
H 12.049790 29.435140 7.193900
O 9.003800 26.007220 4.126400
O 11.254750 24.678480 0.462400
O 11.254750 29.906120 4.126400
O 11.254750 24.754120 3.201600
O 9.003800 25.931580 6.865600
O 9.003800 28.653020 3.201600
H 9.003800 26.016580 5.102490
H 11.254750 24.669120 1.438490
H 11.254750 29.915480 5.102490
H 9.003800 27.009240 3.798100
H 11.254750 23.676460 0.134100
H 11.254750 30.908140 3.798100
H 10.459710 25.149460 3.529900
H 12.049790 25.149460 3.529900
H 10.459710 29.435140 7.193900
H 9.798840 25.536240 7.193900
H 8.208760 29.048360 3.529900
H 9.798840 29.048360 3.529900
H 8.208760 25.536240 7.193900
O 9.003800 28.577380 7.790400
O 11.254750 29.830480 14.193600
H 9.003800 28.568020 8.766490
H 9.003800 27.575360 7.462100
H 12.049790 29.435140 14.521900
O 9.003800 26.007220 11.454400
O 11.254750 24.678480 7.790400
O 11.254750 29.906120 11.454400
O 11.254750 24.754120 10.529600
O 9.003800 25.931580 14.193600
O 9.003800 28.653020 10.529600
H 9.003800 26.016580 12.430490
H 11.254750 24.669120 8.766490
H 11.254750 29.915480 12.430490
H 9.003800 27.009240 11.126100
H 11.254750 23.676460 7.462100
H 11.254750 30.908140 11.126100
H 10.459710 25.149460 10.857900
H 12.049790 25.149460 10.857900
H 10.459710 29.435140 14.521900
H 9.798840 25.536240 14.521900
H 8.208760 29.048360 10.857900
H 9.798840 29.048360 10.857900
H 8.208760 25.536240 14.521900
O 9.003800 28.577380 15.118400
O 11.254750 29.830480 21.521600
H 9.003800 28.568020 16.094490
H 9.003800 27.575360 14.790100
H 12.049790 29.435140 21.849900
O 9.003800 26.007220 18.782400
O 11.254750 24.678480 15.118400
O 11.254750 29.906120 18.782400
O 11.254750 24.754120 17.857600
O 9.003800 25.931580 21.521600
O 9.003800 28.653020 17.857600
H 9.003800 26.016580 19.758490
H 11.254750 24.669120 16.094490
H 11.254750 29.915480 19.758490
H 9.003800 27.009240 18.454100
H 11.254750 23.676460 14.790100
H 11.254750 30.908140 18.454100
H 10.459710 25.149460 18.185900
H 12.049790 25.149460 18.185900
H 10.459710 29.435140 21.849900
H 9.798840 25.536240 21.849900
H 8.208760 29.048360 18.185900
H 9.798840 29.048360 18.185900
H 8.208760 25.536240 21.849900
O 9.003800 28.577380 22.446400
O 11.254750 29.830480 28.849600
H 9.003800 28.568020 23.422490
H 9.003800 27.575360 22.118100
H 12.049790 29.435140 29.177900
O 9.003800 26.007220 26.110400
O 11.254750 24.678480 22.446400
O 11.254750 29.906120 26.110400
O 11.254750 24.754120 25.185600
O 9.003800 25.931580 28.849600
O 9.003800 28.653020 25.185600
H 9.003800 26.016580 27.086490
H 11.254750 24.669120 23.422490
H 11.254750 29.915480 27.086490
H 9.003800 27.009240 25.782100
H 11.254750 23.676460 22.118100
H 11.254750 30.908140 25.782100
H 10.459710 25.149460 25.513900
H 12.049790 25.149460 25.513900
H 10.459710 29.435140 29.177900
H 9.798840 25.536240 29.177900
H 8.208760 29.048360 25.513900
H 9.798840 29.048360 25.513900
H 8.208760 25.536240 29.177900
O 13.505700 5.183980 0.462400
O 15.756650 6.437080 6.865600
H 13.505700 5.174620 1.438490
H 13.505700 4.181960 0.134100
H 16.551690 6.041740 7.193900
O 13.505700 2.613820 4.126400
O 15.756650 1.285080 0.462400
O 15.756650 6.512720 4.126400
O 15.756650 1.360720 3.201600
O 13.505700 2.538180 6.865600
O 13.505700 5.259620 3.201600
H 13.505700 2.623180 5.102490
H 15.756650 1.275720 1.438490
H 15.756650 6.522080 5.102490
H 13.505700 3.615840 3.798100
H 15.756650 0.283060 0.134100
H 15.756650 7.514740 3.798100
H 14.961610 1.756060 3.529900
H 16.551690 1.756060 3.529900
H 14.961610 6.041740 7.193900
H 14.300740 2.142840 7.193900
H 12.710660 5.654960 3.529900
H 14.300740 5.654960 3.529900
H 12.710660 2.142840 7.193900
O 13.505700 5.183980 7.790400
O 15.756650 6.437080 14.193600
H 13.505700 5.174620 8.766490
H 13.505700 4.181960 7.462100
H 16.551690 6.041740 14.521900
O 13.505700 2.613820 11.454400
O 15.756650 1.285080 7.790400
O 15.756650 6.512720 11.454400
O 15.756650 1.360720 10.529600
O 13.505700 2.538180 14.193600
O 13.505700 5.259620 10.529600
H 13.505700 2.623180 12.430490
H 15.756650 1.275720 8.766490
H 15.756650 6.522080 12.430490
H 13.505700 3.615840 11.126100
H 15.756650 0.283060 7.462100
H 15.756650 7.514740 11.126100
H 14.961610 1.756060 10.857900
H 16.551690 1.756060 10.857900
H 14.961610 6.041740 14.521900
H 14.300740 2.142840 14.521900
H 12.710660 5.654960 10.857900
H 14.300740 5.654960 10.857900
H 12.710660 2.142840 14.521900
O 13.505700 5.183980 15.118400
O 15.756650 6.437080 21.521600
H 13.505700 5.174620 16.094490
H 13.505700 4.181960 14.790100
H 16.551690 6.041740 21.849900
O 13.505700 2.613820 18.782400
O 15.756650 1.285080 15.118400
O 15.756650 6.512720 18.782400
O 15.756650 1.360720 17.857600
O 13.505700 2.538180 21.521600
O 13.505700 5.259620 17.857600
H 13.505700 2.623180 19.758490
H 15.756650 1.275720 16.094490
H 15.756650 6.522080 19.758490
H 13.505700 3.615840 18.454100
H 15.756650 0.283060 14.790100
H 15.756650 7.514740 18.454100
H 14.961610 1.756060 18.185900
H 16.551690 1.756060 18.185900
H 14.961610 6.041740 21.849900
H 14.300740 2.142840 21.849900
H 12.710660 5.654960 18.185900
H 14.300740 5.654960 18.185900
H 12.710660 2.142840 21.849900
O 13.505700 5.183980 22.446400
O 15.756650 6.437080 28.849600
H 13.505700 5.174620 23.422490
H 13.505700 4.181960 22.118100
H 16.551690 6.041740 29.177900
O 13.505700 2.613820 26.110400
O 15.756650 1.285080 22.446400
O 15.756650 6.512720 26.110400
O 15.756650 1.360720 25.185600
O 13.505700 2.538180 28.849600
O 13.505700 5.259620 25.185600
H 13.505700 2.623180 27.086490
H 15.756650 1.275720 23.422490
H 15.756650 6.522080 27.086490
H 13.505700 3.615840 25.782100
H 15.756650 0.283060 22.118100
H 15.756650 7.514740 25.782100
H 14.961610 1.756060 25.513900
H 16.551690 1.756060 25.513900
H 14.961610 6.041740 29.177900
H 14.300740 2.142840 29.177900
H 12.710660 5.654960 25.513900
H 14.300740 5.654960 25.513900
H 12.710660 2.142840 29.177900
O 13.505700 12.981780 0.462400
O 15.756650 14.234880 6.865600
H 13.505700 12.972420 1.438490
H 13.505700 11.979760 0.134100
H 16.551690 13.839540 7.193900
O 13.505700 10.411620 4.126400
O 15.756650 9.082880 0.462400
O 15.756650 14.310520 4.126400
O 15.756650 9.158520 3.201600
O 13.505700 10.335980 6.865600
O 13.505700 13.057420 3.201600
H 13.505700 10.420980 5.102490
H 15.756650 9.073520 1.438490
H 15.756650 14.319880 5.102490
H 13.505700 11.413640 3.798100
H 15.756650 8.080860 0.134100
H 15.756650 15.312540 3.798100
H 14.961610 9.553860 3.529900
H 16.551690 9.553860 3.529900
H 14.961610 13.839540 7.193900
H 14.300740 9.940640 7.193900
H 12.710660 13.452760 3.529900
H 14.300740 13.452760 3.529900
H 12.710660 9.940640 7.193900
O 13.505700 12.981780 7.790400
O 15.756650 14.234880 14.193600
H 13.505700 12.972420 8.766490
H 13.505700 11.979760 7.462100
H 16.551690 13.839540 14.521900
O 13.505700 10.411620 11.454400
O 15.756650 9.082880 7.790400
O 15.756650 14.310520 11.454400
O 15.756650 9.158520 10.529600
O 13.505700 10.335980 14.193600
O 13.505700 13.057420 10.529600
H 13.505700 10.420980 12.430490
H 15.756650 9.073520 8.766490
H 15.756650 14.319880 12.430490
H 13.505700 11.413640 11.126100
H 15.756650 8.080860 7.462100
H 15.756650 15.312540 11.126100
H 14.961610 9.553860 10.857900
H 16.551690 9.553860 10.857900
H 14.961610 13.839540 14.521900
H 14.300740 9.940640 14.521900
H 12.710660 13.452760 10.857900
H 14.300740 13.452760 10.857900
H 12.710660 9.940640 14.521900
O 13.505700 12.981780 15.118400
O 15.756650 14.234880 21.521600
H 13.505700 12.972420 16.094490
H 13.505700 11.979760 14.790100
H 16.551690 13.839540 21.849900
O 13.505700 10.411620 18.782400
O 15.756650 9.082880 15.118400
O 15.756650 14.310520 18.782400
O 15.756650 9.158520 17.857600
O 13.505700 10.335980 21.521600
O 13.505700 13.057420 17.857600
H 13.505700 10.420980 19.758490
H 15.756650 9.073520 16.094490
H 15.756650 14.319880 19.758490
H 13.505700 11.413640 18.454100
H 15.756650 8.080860 14.790100
H 15.756650 15.312540 18.454100
H 14.961610 9.553860 18.185900
H 16.551690 9.553860 18.185900
H 14.961610 13.839540 21.849900
H 14.300740 9.940640 21.849900
H 12.710660 13.452760 18.185900
H 14.300740 13.452760 18.185900
H 12.710660 9.940640 21.849900
O 13.505700 12.981780 22.446400
O 15.756650 14.234880 28.849600
H 13.505700 12.972420 23.422490
H 13.505700 11.979760 22.118100
H 16.551690 13.839540 29.177900
O 13.505700 10.411620 26.110400
O 15.756650 9.082880 22.446400
O 15.756650 14.310520 26.110400
O 15.756650 9.158520 25.185600
O 13.505700 10.335980 28.849600
O 13.505700 13.057420 25.185600
H 13.505700 10.420980 27.086490
H 15.756650 9.073520 23.422490
H 15.756650 14.319880 27.086490
H 13.505700 11.413640 25.782100
H 15.756650 8.080860 22.118100
H 15.756650 15.312540 25.782100
H 14.961610 9.553860 25.513900
H 16.551690 9.553860 25.513900
H 14.961610 13.839540 29.177900
H 14.300740 9.940640 29.177900
H 12.710660 13.452760 25.513900
H 14.300740 13.452760 25.513900
H 12.710660 9.940640 29.177900
O 13.505700 20.779580 0.462400
O 15.756650 22.032680 6.865600
H 13.505700 20.770220 1.438490
H 13.505700 19.777560 0.134100
H 16.551690 21.637340 7.193900
O 13.505700 18.209420 4.126400
O 15.756650 16.880680 0.462400
O 15.756650 22.108320 4.126400
O 15.756650 16.956320 3.201600
O 13.505700 18.133780 6.865600
O 13.505700 20.855220 3.201600
H 13.505700 18.218780 5.102490
H 15.756650 16.871320 1.438490
H 15.756650 22.117680 5.102490
H 13.505700 19.211440 3.798100
H 15.756650 15.878660 0.134100
H 15.756650 23.110340 3.798100
H 14.961610 17.351660 3.529900
H 16.551690 17.351660 3.529900
H 14.961610 21.637340 7.193900
H 14.300740 17.738440 7.193900
H 12.710660 21.250560 3.529900
H 14.300740 21.250560 3.529900
H 12.710660 17.738440 7.193900
O 13.505700 20.779580 7.790400
O 15.756650 22.032680 14.193600
H 13.505700 20.770220 8.766490
H 13.505700 19.777560 7.462100
H 16.551690 21.637340 14.521900
O 13.505700 18.209420 11.454400
O 15.756650 16.880680 7.790400
O 15.756650 22.108320 11.454400
O 15.756650 16.956320 10.529600
O 13.505700 18.133780 14.193600
O 13.505700 20.855220 10.529600
H 13.505700 18.218780 12.430490
H 15.756650 16.871320 8.766490
H 15.756650 22.117680 12.430490
H 13.505700 19.211440 11.126100
H 15.756650 15.878660 7.462100
H 15.756650 23.110340 11.126100
H 14.961610 17.351660 10.857900
H 16.551690 17.351660 10.857900
H 14.961610 21.637340 14.521900
H 14.300740 17.738440 14.521900
H 12.710660 21.250560 10.857900
H 14.300740 21.250560 10.857900
H 12.710660 17.738440 14.521900
O 13.505700 20.779580 15.118400
O 15.756650 22.032680 21.521600
H 13.505700 20.770220 16.094490
H 13.505700 19.777560 14.790100
H 16.551690 21.637340 21.849900
O 13.505700 18.209420 18.782400
O 15.756650 16.880680 15.118400
O 15.756650 22.108320 18.782400
O 15.756650 16.956320 17.857600
O 13.505700 18.133780 21.521600
O 13.505700 20.855220 17.857600
H 13.505700 18.218780 19.758490
H 15.756650 16.871320 16.094490
H 15.756650 22.117680 19.758490
H 13.505700 19.211440 18.454100
H 15.756650 15.878660 14.790100
H 15.756650 23.110340 18.454100
H 14.961610 17.351660 18.185900
H 16.551690 17.351660 18.185900
H 14.961610 21.637340 21.849900
H 14.300740 17.738440 21.849900
H 12.710660 21.250560 18.185900
H 14.300740 21.250560 18.185900
H 12.710660 17.738440 21.849900
O 13.505700 20.779580 22.446400
O 15.756650 22.032680 28.849600
H 13.505700 20.770220 23.422490
H 13.505700 19.777560 22.118100
H 16.551690 21.637340 29.177900
O 13.505700 18.209420 26.110400
O 15.756650 16.880680 22.446400
O 15.756650 22.108320 26.110400
O 15.756650 16.956320 25.185600
O 13.505700 18.133780 28.849600
O 13.505700 20.855220 25.185600
H 13.505700 18.218780 27.086490
H 15.756650 16.871320 23.422490
H 15.756650 22.117680 27.086490
H 13.505700 19.211440 25.782100
H 15.756650 15.878660 22.118100
H 15.756650 23.110340 25.782100
H 14.961610 17.351660 25.513900
H 16.551690 17.351660 25.513900
H 14.961610 21.637340 29.177900
H 14.300740 17.738440 29.177900
H 12.710660 21.250560 25.513900
H 14.300740 21.250560 25.513900
H 12.710660 17.738440 29.177900
O 13.505700 28.577380 0.462400
O 15.756650 29.830480 6.865600
H 13.505700 28.568020 1.438490
H 13.505700 27.575360 0.134100
H 16.551690 29.435140 7.193900
O 13.505700 26.007220 4.126400
O 15.756650 24.678480 0.462400
O 15.756650 29.906120 4.126400
O 15.756650 24.754120 3.201600
O 13.505700 25.931580 6.865600
O 13.505700 28.653020 3.201600
H 13.505700 26.016580 5.102490
H 15.756650 24.669120 1.438490
H 15.756650 29.915480 5.102490
H 13.505700 27.009240 3.798100
H 15.756650 23.676460 0.134100
H 15.756650 30.908140 3.798100
H 14.961610 25.149460 3.529900
H 16.551690 25.149460 3.529900
H 14.961610 29.435140 7.193900
H 14.300740 25.536240 7.193900
H 12.710660 29.048360 3.529900
H 14.300740 29.048360 3.529900
H 12.710660 25.536240 7.193900
O 13.505700 28.577380 7.790400
O 15.756650 29.830480 14.193600
H 13.505700 28.568020 8.766490
H 13.505700 27.575360 7.462100
H 16.551690 29.435140 14.521900
O 13.505700 26.007220 11.454400
O 15.756650 24.678480 7.790400
O 15.756650 29.906120 11.454400
O 15.756650 24.754120 10.529600
O 13.505700 25.931580 14.193600
O 13.505700 28.653020 10.529600
H 13.505700 26.016580 12.430490
H 15.756650 24.669120 8.766490
H 15.756650 29.915480 12.430490
H 13.505700 27.009240 11.126100
H 15.756650 23.676460 7.462100
H 15.756650 30.908140 11.126100
H 14.961610 25.149460 10.857900
H 16.551690 25.149460 10.857900
H 14.961610 29.435140 14.521900
H 14.300740 25.536240 14.521900
H 12.710660 29.048360 10.857900
H 14.300740 29.048360 10.857900
H 12.710660 25.536240 14.521900
O 13.505700 28.577380 15.118400
O 15.756650 29.830480 21.521600
H 13.505700 28.568020 16.094490
H 13.505700 27.575360 14.790100
H 16.551690 29.435140 21.849900
O 13.505700 26.007220 18.782400
O 15.756650 24.678480 15.118400
O 15.756650 29.906120 18.782400
O 15.756650 24.754120 17.857600
O 13.505700 25.931580 21.521600
O 13.505700 28.653020 17.857600
H 13.505700 26.016580 19.758490
H 15.756650 24.669120 16.094490
H 15.756650 29.915480 19.758490
H 13.505700 27.009240 18.454100
H 15.756650 23.676460 14.790100
H 15.756650 30.908140 18.454100
H 14.961610 25.149460 18.185900
H 16.551690 25.149460 18.185900
H 14.961610 29.435140 21.849900
H 14.300740 25.536240 21.849900
H 12.710660 29.048360 18.185900
H 14.300740 29.048360 18.185900
H 12.710660 25.536240 21.849900
O 13.505700 28.577380 22.446400
O 15.756650 29.830480 28.849600
H 13.505700 28.568020 23.422490
H 13.505700 27.575360 22.118100
H 16.551690 29.435140 29.177900
O 13.505700 26.007220 26.110400
O 15.756650 24.678480 22.446400
O 15.756650 29.906120 26.110400
O 15.756650 24.754120 25.185600
O 13.505700 25.931580 28.849600
O 13.505700 28.653020 25.185600
H 13.505700 26.016580 27.086490
H 15.756650 24.669120 23.422490
H 15.756650 29.915480 27.086490
H 13.505700 27.009240 25.782100
H 15.756650 23.676460 22.118100
H 15.756650 30.908140 25.782100
H 14.961610 25.149460 25.513900
H 16.551690 25.149460 25.513900
H 14.961610 29.435140 29.177900
H 14.300740 25.536240 29.177900
H 12.710660 29.048360 25.513900
H 14.300740 29.048360 25.513900
H 12.710660 25.536240 29.177900


==> anc/files/timings/parallelization/Ice_XI_4x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
gpumem      2048
end


==> anc/files/timings/parallelization/Ice_XI_4x_supercell/tc_pbe0_pbc_1.out <==
| Use device 0 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Oct 21 05:26:40 2024
| On fire-21-02 (available memory: 575677 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g0  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc4018d000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f495c31f000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f495c303000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f495bf19000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f495be30000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f495a200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f4959ea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f495be2a000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f495bdff000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f495808b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f4957c31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f4957a00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f495bdf2000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f495bdec000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f495bdd0000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f495bdca000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f48ff0ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f495bd07000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f48e4234000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f48e3e88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f48e1abe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f48e19c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f48e137a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f48e0ee9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f495bce8000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f48e0eb4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f48e0be1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f48e0b80000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f48e0adc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f48e069a000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f48de9b9000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f48de600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f48d7e00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f48cd000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f48bd200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f48b6000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f4893800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f48921d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f4891e00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f4891bd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f4891600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f4891200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f4957c11000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f48de941000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f4890fd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f495c3d5000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f48de917000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f48de8f6000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f48de8d7000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f48d7d93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f48de8c3000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f48d7d3f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f48ccfa1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f48de8b2000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f48bd131000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f48de5f2000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f495bcd9000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f495bcd4000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f48de5c8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f4891a5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f4957c0c000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f488de00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f4891456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f488dc15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f48bd0e9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f48bd0a3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f48b5f7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f488db4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f48bd074000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f48de8a8000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f48d7d31000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f48bd059000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f48b5f5b000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f488da0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f48b5f43000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f48bd052000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f48b5f2f000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f48bd045000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 29
|  AVAILABLE: 971
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   gpumem 2048
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: ./scr.geometry
| Random number seed: 428336199

XYZ coordinates geometry.xyz
Molden File Output: ./scr.geometry/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 2048 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 18.0076000000 A, b = 31.1912000000 A, c = 29.3120000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(34.0294296965, 0.0000000000, 0.0000000000), (0.0000000000, 58.9428212282, 0.0000000000), (0.0000000000, 0.0000000000, 55.3916481521), 
Reciprocal space lattice vector in a.u.:
(0.1846397475, -0.0000000000, -0.0000000000), (0.0000000000, 0.1065979737, -0.0000000000), (0.0000000000, 0.0000000000, 0.1134319977), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)
Atom 24 = (0.0000000000, 9.7963017258, 14.7217213347)
Atom 25 = (4.2536787121, 12.1643173610, 26.8220147793)
Atom 26 = (0.0000000000, 9.7786138906, 16.5662639741)
Atom 27 = (0.0000000000, 7.9027584916, 14.1013242930)
Atom 28 = (5.7560864613, 11.4172330891, 27.4424118211)
Atom 29 = (0.0000000000, 4.9394035812, 21.6456773538)
Atom 30 = (4.2536787121, 2.4284490723, 14.7217213347)
Atom 31 = (4.2536787121, 12.3072562348, 21.6456773538)
Atom 32 = (4.2536787121, 2.5713879460, 19.8980587603)
Atom 33 = (0.0000000000, 4.7964647075, 26.8220147793)
Atom 34 = (0.0000000000, 9.9392405995, 19.8980587603)
Atom 35 = (0.0000000000, 4.9570914165, 23.4902199931)
Atom 36 = (4.2536787121, 2.4107612371, 16.5662639741)
Atom 37 = (4.2536787121, 12.3249440700, 23.4902199931)
Atom 38 = (0.0000000000, 6.8329468154, 21.0252803120)
Atom 39 = (4.2536787121, 0.5349058381, 14.1013242930)
Atom 40 = (4.2536787121, 14.2007994690, 21.0252803120)
Atom 41 = (2.7512709628, 3.3184722180, 20.5184558021)
Atom 42 = (5.7560864613, 3.3184722180, 20.5184558021)
Atom 43 = (2.7512709628, 11.4172330891, 27.4424118211)
Atom 44 = (1.5024077493, 4.0493804355, 27.4424118211)
Atom 45 = (-1.5024077493, 10.6863248715, 20.5184558021)
Atom 46 = (1.5024077493, 10.6863248715, 20.5184558021)
Atom 47 = (-1.5024077493, 4.0493804355, 27.4424118211)
Atom 48 = (0.0000000000, 9.7963017258, 28.5696333728)
Atom 49 = (4.2536787121, 12.1643173610, 40.6699268174)
Atom 50 = (0.0000000000, 9.7786138906, 30.4141760121)
Atom 51 = (0.0000000000, 7.9027584916, 27.9492363310)
Atom 52 = (5.7560864613, 11.4172330891, 41.2903238591)
Atom 53 = (0.0000000000, 4.9394035812, 35.4935893918)
Atom 54 = (4.2536787121, 2.4284490723, 28.5696333728)
Atom 55 = (4.2536787121, 12.3072562348, 35.4935893918)
Atom 56 = (4.2536787121, 2.5713879460, 33.7459707983)
Atom 57 = (0.0000000000, 4.7964647075, 40.6699268174)
Atom 58 = (0.0000000000, 9.9392405995, 33.7459707983)
Atom 59 = (0.0000000000, 4.9570914165, 37.3381320311)
Atom 60 = (4.2536787121, 2.4107612371, 30.4141760121)
Atom 61 = (4.2536787121, 12.3249440700, 37.3381320311)
Atom 62 = (0.0000000000, 6.8329468154, 34.8731923500)
Atom 63 = (4.2536787121, 0.5349058381, 27.9492363310)
Atom 64 = (4.2536787121, 14.2007994690, 34.8731923500)
Atom 65 = (2.7512709628, 3.3184722180, 34.3663678401)
Atom 66 = (5.7560864613, 3.3184722180, 34.3663678401)
Atom 67 = (2.7512709628, 11.4172330891, 41.2903238591)
Atom 68 = (1.5024077493, 4.0493804355, 41.2903238591)
Atom 69 = (-1.5024077493, 10.6863248715, 34.3663678401)
Atom 70 = (1.5024077493, 10.6863248715, 34.3663678401)
Atom 71 = (-1.5024077493, 4.0493804355, 41.2903238591)
Atom 72 = (0.0000000000, 9.7963017258, 42.4175454108)
Atom 73 = (4.2536787121, 12.1643173610, 54.5178388554)
Atom 74 = (0.0000000000, 9.7786138906, 44.2620880502)
Atom 75 = (0.0000000000, 7.9027584916, 41.7971483690)
Atom 76 = (5.7560864613, 11.4172330891, 55.1382358971)
Atom 77 = (0.0000000000, 4.9394035812, 49.3415014298)
Atom 78 = (4.2536787121, 2.4284490723, 42.4175454108)
Atom 79 = (4.2536787121, 12.3072562348, 49.3415014298)
Atom 80 = (4.2536787121, 2.5713879460, 47.5938828364)
Atom 81 = (0.0000000000, 4.7964647075, 54.5178388554)
Atom 82 = (0.0000000000, 9.9392405995, 47.5938828364)
Atom 83 = (0.0000000000, 4.9570914165, 51.1860440692)
Atom 84 = (4.2536787121, 2.4107612371, 44.2620880502)
Atom 85 = (4.2536787121, 12.3249440700, 51.1860440692)
Atom 86 = (0.0000000000, 6.8329468154, 48.7211043880)
Atom 87 = (4.2536787121, 0.5349058381, 41.7971483690)
Atom 88 = (4.2536787121, 14.2007994690, 48.7211043880)
Atom 89 = (2.7512709628, 3.3184722180, 48.2142798781)
Atom 90 = (5.7560864613, 3.3184722180, 48.2142798781)
Atom 91 = (2.7512709628, 11.4172330891, 55.1382358971)
Atom 92 = (1.5024077493, 4.0493804355, 55.1382358971)
Atom 93 = (-1.5024077493, 10.6863248715, 48.2142798781)
Atom 94 = (1.5024077493, 10.6863248715, 48.2142798781)
Atom 95 = (-1.5024077493, 4.0493804355, 55.1382358971)
Atom 96 = (0.0000000000, 24.5320070329, 0.8738092967)
Atom 97 = (4.2536787121, 26.9000226681, 12.9741027413)
Atom 98 = (0.0000000000, 24.5143191976, 2.7183519361)
Atom 99 = (0.0000000000, 22.6384637987, 0.2534122550)
Atom 100 = (5.7560864613, 26.1529383961, 13.5944997831)
Atom 101 = (0.0000000000, 19.6751088883, 7.7977653157)
Atom 102 = (4.2536787121, 17.1641543794, 0.8738092967)
Atom 103 = (4.2536787121, 27.0429615418, 7.7977653157)
Atom 104 = (4.2536787121, 17.3070932531, 6.0501467223)
Atom 105 = (0.0000000000, 19.5321700146, 12.9741027413)
Atom 106 = (0.0000000000, 24.6749459066, 6.0501467223)
Atom 107 = (0.0000000000, 19.6927967235, 9.6423079551)
Atom 108 = (4.2536787121, 17.1464665441, 2.7183519361)
Atom 109 = (4.2536787121, 27.0606493771, 9.6423079551)
Atom 110 = (0.0000000000, 21.5686521225, 7.1773682740)
Atom 111 = (4.2536787121, 15.2706111451, 0.2534122550)
Atom 112 = (4.2536787121, 28.9365047760, 7.1773682740)
Atom 113 = (2.7512709628, 18.0541775251, 6.6705437641)
Atom 114 = (5.7560864613, 18.0541775251, 6.6705437641)
Atom 115 = (2.7512709628, 26.1529383961, 13.5944997831)
Atom 116 = (1.5024077493, 18.7850857426, 13.5944997831)
Atom 117 = (-1.5024077493, 25.4220301786, 6.6705437641)
Atom 118 = (1.5024077493, 25.4220301786, 6.6705437641)
Atom 119 = (-1.5024077493, 18.7850857426, 13.5944997831)
Atom 120 = (0.0000000000, 24.5320070329, 14.7217213347)
Atom 121 = (4.2536787121, 26.9000226681, 26.8220147793)
Atom 122 = (0.0000000000, 24.5143191976, 16.5662639741)
Atom 123 = (0.0000000000, 22.6384637987, 14.1013242930)
Atom 124 = (5.7560864613, 26.1529383961, 27.4424118211)
Atom 125 = (0.0000000000, 19.6751088883, 21.6456773538)
Atom 126 = (4.2536787121, 17.1641543794, 14.7217213347)
Atom 127 = (4.2536787121, 27.0429615418, 21.6456773538)
Atom 128 = (4.2536787121, 17.3070932531, 19.8980587603)
Atom 129 = (0.0000000000, 19.5321700146, 26.8220147793)
Atom 130 = (0.0000000000, 24.6749459066, 19.8980587603)
Atom 131 = (0.0000000000, 19.6927967235, 23.4902199931)
Atom 132 = (4.2536787121, 17.1464665441, 16.5662639741)
Atom 133 = (4.2536787121, 27.0606493771, 23.4902199931)
Atom 134 = (0.0000000000, 21.5686521225, 21.0252803120)
Atom 135 = (4.2536787121, 15.2706111451, 14.1013242930)
Atom 136 = (4.2536787121, 28.9365047760, 21.0252803120)
Atom 137 = (2.7512709628, 18.0541775251, 20.5184558021)
Atom 138 = (5.7560864613, 18.0541775251, 20.5184558021)
Atom 139 = (2.7512709628, 26.1529383961, 27.4424118211)
Atom 140 = (1.5024077493, 18.7850857426, 27.4424118211)
Atom 141 = (-1.5024077493, 25.4220301786, 20.5184558021)
Atom 142 = (1.5024077493, 25.4220301786, 20.5184558021)
Atom 143 = (-1.5024077493, 18.7850857426, 27.4424118211)
Atom 144 = (0.0000000000, 24.5320070329, 28.5696333728)
Atom 145 = (4.2536787121, 26.9000226681, 40.6699268174)
Atom 146 = (0.0000000000, 24.5143191976, 30.4141760121)
Atom 147 = (0.0000000000, 22.6384637987, 27.9492363310)
Atom 148 = (5.7560864613, 26.1529383961, 41.2903238591)
Atom 149 = (0.0000000000, 19.6751088883, 35.4935893918)
Atom 150 = (4.2536787121, 17.1641543794, 28.5696333728)
Atom 151 = (4.2536787121, 27.0429615418, 35.4935893918)
Atom 152 = (4.2536787121, 17.3070932531, 33.7459707983)
Atom 153 = (0.0000000000, 19.5321700146, 40.6699268174)
Atom 154 = (0.0000000000, 24.6749459066, 33.7459707983)
Atom 155 = (0.0000000000, 19.6927967235, 37.3381320311)
Atom 156 = (4.2536787121, 17.1464665441, 30.4141760121)
Atom 157 = (4.2536787121, 27.0606493771, 37.3381320311)
Atom 158 = (0.0000000000, 21.5686521225, 34.8731923500)
Atom 159 = (4.2536787121, 15.2706111451, 27.9492363310)
Atom 160 = (4.2536787121, 28.9365047760, 34.8731923500)
Atom 161 = (2.7512709628, 18.0541775251, 34.3663678401)
Atom 162 = (5.7560864613, 18.0541775251, 34.3663678401)
Atom 163 = (2.7512709628, 26.1529383961, 41.2903238591)
Atom 164 = (1.5024077493, 18.7850857426, 41.2903238591)
Atom 165 = (-1.5024077493, 25.4220301786, 34.3663678401)
Atom 166 = (1.5024077493, 25.4220301786, 34.3663678401)
Atom 167 = (-1.5024077493, 18.7850857426, 41.2903238591)
Atom 168 = (0.0000000000, 24.5320070329, 42.4175454108)
Atom 169 = (4.2536787121, 26.9000226681, 54.5178388554)
Atom 170 = (0.0000000000, 24.5143191976, 44.2620880502)
Atom 171 = (0.0000000000, 22.6384637987, 41.7971483690)
Atom 172 = (5.7560864613, 26.1529383961, 55.1382358971)
Atom 173 = (0.0000000000, 19.6751088883, 49.3415014298)
Atom 174 = (4.2536787121, 17.1641543794, 42.4175454108)
Atom 175 = (4.2536787121, 27.0429615418, 49.3415014298)
Atom 176 = (4.2536787121, 17.3070932531, 47.5938828364)
Atom 177 = (0.0000000000, 19.5321700146, 54.5178388554)
Atom 178 = (0.0000000000, 24.6749459066, 47.5938828364)
Atom 179 = (0.0000000000, 19.6927967235, 51.1860440692)
Atom 180 = (4.2536787121, 17.1464665441, 44.2620880502)
Atom 181 = (4.2536787121, 27.0606493771, 51.1860440692)
Atom 182 = (0.0000000000, 21.5686521225, 48.7211043880)
Atom 183 = (4.2536787121, 15.2706111451, 41.7971483690)
Atom 184 = (4.2536787121, 28.9365047760, 48.7211043880)
Atom 185 = (2.7512709628, 18.0541775251, 48.2142798781)
Atom 186 = (5.7560864613, 18.0541775251, 48.2142798781)
Atom 187 = (2.7512709628, 26.1529383961, 55.1382358971)
Atom 188 = (1.5024077493, 18.7850857426, 55.1382358971)
Atom 189 = (-1.5024077493, 25.4220301786, 48.2142798781)
Atom 190 = (1.5024077493, 25.4220301786, 48.2142798781)
Atom 191 = (-1.5024077493, 18.7850857426, 55.1382358971)
Atom 192 = (0.0000000000, 39.2677123399, 0.8738092967)
Atom 193 = (4.2536787121, 41.6357279752, 12.9741027413)
Atom 194 = (0.0000000000, 39.2500245047, 2.7183519361)
Atom 195 = (0.0000000000, 37.3741691057, 0.2534122550)
Atom 196 = (5.7560864613, 40.8886437032, 13.5944997831)
Atom 197 = (0.0000000000, 34.4108141953, 7.7977653157)
Atom 198 = (4.2536787121, 31.8998596864, 0.8738092967)
Atom 199 = (4.2536787121, 41.7786668489, 7.7977653157)
Atom 200 = (4.2536787121, 32.0427985601, 6.0501467223)
Atom 201 = (0.0000000000, 34.2678753216, 12.9741027413)
Atom 202 = (0.0000000000, 39.4106512137, 6.0501467223)
Atom 203 = (0.0000000000, 34.4285020306, 9.6423079551)
Atom 204 = (4.2536787121, 31.8821718512, 2.7183519361)
Atom 205 = (4.2536787121, 41.7963546841, 9.6423079551)
Atom 206 = (0.0000000000, 36.3043574296, 7.1773682740)
Atom 207 = (4.2536787121, 30.0063164522, 0.2534122550)
Atom 208 = (4.2536787121, 43.6722100831, 7.1773682740)
Atom 209 = (2.7512709628, 32.7898828321, 6.6705437641)
Atom 210 = (5.7560864613, 32.7898828321, 6.6705437641)
Atom 211 = (2.7512709628, 40.8886437032, 13.5944997831)
Atom 212 = (1.5024077493, 33.5207910496, 13.5944997831)
Atom 213 = (-1.5024077493, 40.1577354856, 6.6705437641)
Atom 214 = (1.5024077493, 40.1577354856, 6.6705437641)
Atom 215 = (-1.5024077493, 33.5207910496, 13.5944997831)
Atom 216 = (0.0000000000, 39.2677123399, 14.7217213347)
Atom 217 = (4.2536787121, 41.6357279752, 26.8220147793)
Atom 218 = (0.0000000000, 39.2500245047, 16.5662639741)
Atom 219 = (0.0000000000, 37.3741691057, 14.1013242930)
Atom 220 = (5.7560864613, 40.8886437032, 27.4424118211)
Atom 221 = (0.0000000000, 34.4108141953, 21.6456773538)
Atom 222 = (4.2536787121, 31.8998596864, 14.7217213347)
Atom 223 = (4.2536787121, 41.7786668489, 21.6456773538)
Atom 224 = (4.2536787121, 32.0427985601, 19.8980587603)
Atom 225 = (0.0000000000, 34.2678753216, 26.8220147793)
Atom 226 = (0.0000000000, 39.4106512137, 19.8980587603)
Atom 227 = (0.0000000000, 34.4285020306, 23.4902199931)
Atom 228 = (4.2536787121, 31.8821718512, 16.5662639741)
Atom 229 = (4.2536787121, 41.7963546841, 23.4902199931)
Atom 230 = (0.0000000000, 36.3043574296, 21.0252803120)
Atom 231 = (4.2536787121, 30.0063164522, 14.1013242930)
Atom 232 = (4.2536787121, 43.6722100831, 21.0252803120)
Atom 233 = (2.7512709628, 32.7898828321, 20.5184558021)
Atom 234 = (5.7560864613, 32.7898828321, 20.5184558021)
Atom 235 = (2.7512709628, 40.8886437032, 27.4424118211)
Atom 236 = (1.5024077493, 33.5207910496, 27.4424118211)
Atom 237 = (-1.5024077493, 40.1577354856, 20.5184558021)
Atom 238 = (1.5024077493, 40.1577354856, 20.5184558021)
Atom 239 = (-1.5024077493, 33.5207910496, 27.4424118211)
Atom 240 = (0.0000000000, 39.2677123399, 28.5696333728)
Atom 241 = (4.2536787121, 41.6357279752, 40.6699268174)
Atom 242 = (0.0000000000, 39.2500245047, 30.4141760121)
Atom 243 = (0.0000000000, 37.3741691057, 27.9492363310)
Atom 244 = (5.7560864613, 40.8886437032, 41.2903238591)
Atom 245 = (0.0000000000, 34.4108141953, 35.4935893918)
Atom 246 = (4.2536787121, 31.8998596864, 28.5696333728)
Atom 247 = (4.2536787121, 41.7786668489, 35.4935893918)
Atom 248 = (4.2536787121, 32.0427985601, 33.7459707983)
Atom 249 = (0.0000000000, 34.2678753216, 40.6699268174)
Atom 250 = (0.0000000000, 39.4106512137, 33.7459707983)
Atom 251 = (0.0000000000, 34.4285020306, 37.3381320311)
Atom 252 = (4.2536787121, 31.8821718512, 30.4141760121)
Atom 253 = (4.2536787121, 41.7963546841, 37.3381320311)
Atom 254 = (0.0000000000, 36.3043574296, 34.8731923500)
Atom 255 = (4.2536787121, 30.0063164522, 27.9492363310)
Atom 256 = (4.2536787121, 43.6722100831, 34.8731923500)
Atom 257 = (2.7512709628, 32.7898828321, 34.3663678401)
Atom 258 = (5.7560864613, 32.7898828321, 34.3663678401)
Atom 259 = (2.7512709628, 40.8886437032, 41.2903238591)
Atom 260 = (1.5024077493, 33.5207910496, 41.2903238591)
Atom 261 = (-1.5024077493, 40.1577354856, 34.3663678401)
Atom 262 = (1.5024077493, 40.1577354856, 34.3663678401)
Atom 263 = (-1.5024077493, 33.5207910496, 41.2903238591)
Atom 264 = (0.0000000000, 39.2677123399, 42.4175454108)
Atom 265 = (4.2536787121, 41.6357279752, 54.5178388554)
Atom 266 = (0.0000000000, 39.2500245047, 44.2620880502)
Atom 267 = (0.0000000000, 37.3741691057, 41.7971483690)
Atom 268 = (5.7560864613, 40.8886437032, 55.1382358971)
Atom 269 = (0.0000000000, 34.4108141953, 49.3415014298)
Atom 270 = (4.2536787121, 31.8998596864, 42.4175454108)
Atom 271 = (4.2536787121, 41.7786668489, 49.3415014298)
Atom 272 = (4.2536787121, 32.0427985601, 47.5938828364)
Atom 273 = (0.0000000000, 34.2678753216, 54.5178388554)
Atom 274 = (0.0000000000, 39.4106512137, 47.5938828364)
Atom 275 = (0.0000000000, 34.4285020306, 51.1860440692)
Atom 276 = (4.2536787121, 31.8821718512, 44.2620880502)
Atom 277 = (4.2536787121, 41.7963546841, 51.1860440692)
Atom 278 = (0.0000000000, 36.3043574296, 48.7211043880)
Atom 279 = (4.2536787121, 30.0063164522, 41.7971483690)
Atom 280 = (4.2536787121, 43.6722100831, 48.7211043880)
Atom 281 = (2.7512709628, 32.7898828321, 48.2142798781)
Atom 282 = (5.7560864613, 32.7898828321, 48.2142798781)
Atom 283 = (2.7512709628, 40.8886437032, 55.1382358971)
Atom 284 = (1.5024077493, 33.5207910496, 55.1382358971)
Atom 285 = (-1.5024077493, 40.1577354856, 48.2142798781)
Atom 286 = (1.5024077493, 40.1577354856, 48.2142798781)
Atom 287 = (-1.5024077493, 33.5207910496, 55.1382358971)
Atom 288 = (0.0000000000, 54.0034176470, 0.8738092967)
Atom 289 = (4.2536787121, 56.3714332822, 12.9741027413)
Atom 290 = (0.0000000000, 53.9857298118, 2.7183519361)
Atom 291 = (0.0000000000, 52.1098744128, 0.2534122550)
Atom 292 = (5.7560864613, 55.6243490102, 13.5944997831)
Atom 293 = (0.0000000000, 49.1465195024, 7.7977653157)
Atom 294 = (4.2536787121, 46.6355649935, 0.8738092967)
Atom 295 = (4.2536787121, 56.5143721559, 7.7977653157)
Atom 296 = (4.2536787121, 46.7785038672, 6.0501467223)
Atom 297 = (0.0000000000, 49.0035806287, 12.9741027413)
Atom 298 = (0.0000000000, 54.1463565207, 6.0501467223)
Atom 299 = (0.0000000000, 49.1642073376, 9.6423079551)
Atom 300 = (4.2536787121, 46.6178771582, 2.7183519361)
Atom 301 = (4.2536787121, 56.5320599912, 9.6423079551)
Atom 302 = (0.0000000000, 51.0400627366, 7.1773682740)
Atom 303 = (4.2536787121, 44.7420217593, 0.2534122550)
Atom 304 = (4.2536787121, 58.4079153901, 7.1773682740)
Atom 305 = (2.7512709628, 47.5255881392, 6.6705437641)
Atom 306 = (5.7560864613, 47.5255881392, 6.6705437641)
Atom 307 = (2.7512709628, 55.6243490102, 13.5944997831)
Atom 308 = (1.5024077493, 48.2564963567, 13.5944997831)
Atom 309 = (-1.5024077493, 54.8934407927, 6.6705437641)
Atom 310 = (1.5024077493, 54.8934407927, 6.6705437641)
Atom 311 = (-1.5024077493, 48.2564963567, 13.5944997831)
Atom 312 = (0.0000000000, 54.0034176470, 14.7217213347)
Atom 313 = (4.2536787121, 56.3714332822, 26.8220147793)
Atom 314 = (0.0000000000, 53.9857298118, 16.5662639741)
Atom 315 = (0.0000000000, 52.1098744128, 14.1013242930)
Atom 316 = (5.7560864613, 55.6243490102, 27.4424118211)
Atom 317 = (0.0000000000, 49.1465195024, 21.6456773538)
Atom 318 = (4.2536787121, 46.6355649935, 14.7217213347)
Atom 319 = (4.2536787121, 56.5143721559, 21.6456773538)
Atom 320 = (4.2536787121, 46.7785038672, 19.8980587603)
Atom 321 = (0.0000000000, 49.0035806287, 26.8220147793)
Atom 322 = (0.0000000000, 54.1463565207, 19.8980587603)
Atom 323 = (0.0000000000, 49.1642073376, 23.4902199931)
Atom 324 = (4.2536787121, 46.6178771582, 16.5662639741)
Atom 325 = (4.2536787121, 56.5320599912, 23.4902199931)
Atom 326 = (0.0000000000, 51.0400627366, 21.0252803120)
Atom 327 = (4.2536787121, 44.7420217593, 14.1013242930)
Atom 328 = (4.2536787121, 58.4079153901, 21.0252803120)
Atom 329 = (2.7512709628, 47.5255881392, 20.5184558021)
Atom 330 = (5.7560864613, 47.5255881392, 20.5184558021)
Atom 331 = (2.7512709628, 55.6243490102, 27.4424118211)
Atom 332 = (1.5024077493, 48.2564963567, 27.4424118211)
Atom 333 = (-1.5024077493, 54.8934407927, 20.5184558021)
Atom 334 = (1.5024077493, 54.8934407927, 20.5184558021)
Atom 335 = (-1.5024077493, 48.2564963567, 27.4424118211)
Atom 336 = (0.0000000000, 54.0034176470, 28.5696333728)
Atom 337 = (4.2536787121, 56.3714332822, 40.6699268174)
Atom 338 = (0.0000000000, 53.9857298118, 30.4141760121)
Atom 339 = (0.0000000000, 52.1098744128, 27.9492363310)
Atom 340 = (5.7560864613, 55.6243490102, 41.2903238591)
Atom 341 = (0.0000000000, 49.1465195024, 35.4935893918)
Atom 342 = (4.2536787121, 46.6355649935, 28.5696333728)
Atom 343 = (4.2536787121, 56.5143721559, 35.4935893918)
Atom 344 = (4.2536787121, 46.7785038672, 33.7459707983)
Atom 345 = (0.0000000000, 49.0035806287, 40.6699268174)
Atom 346 = (0.0000000000, 54.1463565207, 33.7459707983)
Atom 347 = (0.0000000000, 49.1642073376, 37.3381320311)
Atom 348 = (4.2536787121, 46.6178771582, 30.4141760121)
Atom 349 = (4.2536787121, 56.5320599912, 37.3381320311)
Atom 350 = (0.0000000000, 51.0400627366, 34.8731923500)
Atom 351 = (4.2536787121, 44.7420217593, 27.9492363310)
Atom 352 = (4.2536787121, 58.4079153901, 34.8731923500)
Atom 353 = (2.7512709628, 47.5255881392, 34.3663678401)
Atom 354 = (5.7560864613, 47.5255881392, 34.3663678401)
Atom 355 = (2.7512709628, 55.6243490102, 41.2903238591)
Atom 356 = (1.5024077493, 48.2564963567, 41.2903238591)
Atom 357 = (-1.5024077493, 54.8934407927, 34.3663678401)
Atom 358 = (1.5024077493, 54.8934407927, 34.3663678401)
Atom 359 = (-1.5024077493, 48.2564963567, 41.2903238591)
Atom 360 = (0.0000000000, 54.0034176470, 42.4175454108)
Atom 361 = (4.2536787121, 56.3714332822, 54.5178388554)
Atom 362 = (0.0000000000, 53.9857298118, 44.2620880502)
Atom 363 = (0.0000000000, 52.1098744128, 41.7971483690)
Atom 364 = (5.7560864613, 55.6243490102, 55.1382358971)
Atom 365 = (0.0000000000, 49.1465195024, 49.3415014298)
Atom 366 = (4.2536787121, 46.6355649935, 42.4175454108)
Atom 367 = (4.2536787121, 56.5143721559, 49.3415014298)
Atom 368 = (4.2536787121, 46.7785038672, 47.5938828364)
Atom 369 = (0.0000000000, 49.0035806287, 54.5178388554)
Atom 370 = (0.0000000000, 54.1463565207, 47.5938828364)
Atom 371 = (0.0000000000, 49.1642073376, 51.1860440692)
Atom 372 = (4.2536787121, 46.6178771582, 44.2620880502)
Atom 373 = (4.2536787121, 56.5320599912, 51.1860440692)
Atom 374 = (0.0000000000, 51.0400627366, 48.7211043880)
Atom 375 = (4.2536787121, 44.7420217593, 41.7971483690)
Atom 376 = (4.2536787121, 58.4079153901, 48.7211043880)
Atom 377 = (2.7512709628, 47.5255881392, 48.2142798781)
Atom 378 = (5.7560864613, 47.5255881392, 48.2142798781)
Atom 379 = (2.7512709628, 55.6243490102, 55.1382358971)
Atom 380 = (1.5024077493, 48.2564963567, 55.1382358971)
Atom 381 = (-1.5024077493, 54.8934407927, 48.2142798781)
Atom 382 = (1.5024077493, 54.8934407927, 48.2142798781)
Atom 383 = (-1.5024077493, 48.2564963567, 55.1382358971)
Atom 384 = (8.5073574241, 9.7963017258, 0.8738092967)
Atom 385 = (12.7610361362, 12.1643173610, 12.9741027413)
Atom 386 = (8.5073574241, 9.7786138906, 2.7183519361)
Atom 387 = (8.5073574241, 7.9027584916, 0.2534122550)
Atom 388 = (14.2634438855, 11.4172330891, 13.5944997831)
Atom 389 = (8.5073574241, 4.9394035812, 7.7977653157)
Atom 390 = (12.7610361362, 2.4284490723, 0.8738092967)
Atom 391 = (12.7610361362, 12.3072562348, 7.7977653157)
Atom 392 = (12.7610361362, 2.5713879460, 6.0501467223)
Atom 393 = (8.5073574241, 4.7964647075, 12.9741027413)
Atom 394 = (8.5073574241, 9.9392405995, 6.0501467223)
Atom 395 = (8.5073574241, 4.9570914165, 9.6423079551)
Atom 396 = (12.7610361362, 2.4107612371, 2.7183519361)
Atom 397 = (12.7610361362, 12.3249440700, 9.6423079551)
Atom 398 = (8.5073574241, 6.8329468154, 7.1773682740)
Atom 399 = (12.7610361362, 0.5349058381, 0.2534122550)
Atom 400 = (12.7610361362, 14.2007994690, 7.1773682740)
Atom 401 = (11.2586283869, 3.3184722180, 6.6705437641)
Atom 402 = (14.2634438855, 3.3184722180, 6.6705437641)
Atom 403 = (11.2586283869, 11.4172330891, 13.5944997831)
Atom 404 = (10.0097651734, 4.0493804355, 13.5944997831)
Atom 405 = (7.0049496748, 10.6863248715, 6.6705437641)
Atom 406 = (10.0097651734, 10.6863248715, 6.6705437641)
Atom 407 = (7.0049496748, 4.0493804355, 13.5944997831)
Atom 408 = (8.5073574241, 9.7963017258, 14.7217213347)
Atom 409 = (12.7610361362, 12.1643173610, 26.8220147793)
Atom 410 = (8.5073574241, 9.7786138906, 16.5662639741)
Atom 411 = (8.5073574241, 7.9027584916, 14.1013242930)
Atom 412 = (14.2634438855, 11.4172330891, 27.4424118211)
Atom 413 = (8.5073574241, 4.9394035812, 21.6456773538)
Atom 414 = (12.7610361362, 2.4284490723, 14.7217213347)
Atom 415 = (12.7610361362, 12.3072562348, 21.6456773538)
Atom 416 = (12.7610361362, 2.5713879460, 19.8980587603)
Atom 417 = (8.5073574241, 4.7964647075, 26.8220147793)
Atom 418 = (8.5073574241, 9.9392405995, 19.8980587603)
Atom 419 = (8.5073574241, 4.9570914165, 23.4902199931)
Atom 420 = (12.7610361362, 2.4107612371, 16.5662639741)
Atom 421 = (12.7610361362, 12.3249440700, 23.4902199931)
Atom 422 = (8.5073574241, 6.8329468154, 21.0252803120)
Atom 423 = (12.7610361362, 0.5349058381, 14.1013242930)
Atom 424 = (12.7610361362, 14.2007994690, 21.0252803120)
Atom 425 = (11.2586283869, 3.3184722180, 20.5184558021)
Atom 426 = (14.2634438855, 3.3184722180, 20.5184558021)
Atom 427 = (11.2586283869, 11.4172330891, 27.4424118211)
Atom 428 = (10.0097651734, 4.0493804355, 27.4424118211)
Atom 429 = (7.0049496748, 10.6863248715, 20.5184558021)
Atom 430 = (10.0097651734, 10.6863248715, 20.5184558021)
Atom 431 = (7.0049496748, 4.0493804355, 27.4424118211)
Atom 432 = (8.5073574241, 9.7963017258, 28.5696333728)
Atom 433 = (12.7610361362, 12.1643173610, 40.6699268174)
Atom 434 = (8.5073574241, 9.7786138906, 30.4141760121)
Atom 435 = (8.5073574241, 7.9027584916, 27.9492363310)
Atom 436 = (14.2634438855, 11.4172330891, 41.2903238591)
Atom 437 = (8.5073574241, 4.9394035812, 35.4935893918)
Atom 438 = (12.7610361362, 2.4284490723, 28.5696333728)
Atom 439 = (12.7610361362, 12.3072562348, 35.4935893918)
Atom 440 = (12.7610361362, 2.5713879460, 33.7459707983)
Atom 441 = (8.5073574241, 4.7964647075, 40.6699268174)
Atom 442 = (8.5073574241, 9.9392405995, 33.7459707983)
Atom 443 = (8.5073574241, 4.9570914165, 37.3381320311)
Atom 444 = (12.7610361362, 2.4107612371, 30.4141760121)
Atom 445 = (12.7610361362, 12.3249440700, 37.3381320311)
Atom 446 = (8.5073574241, 6.8329468154, 34.8731923500)
Atom 447 = (12.7610361362, 0.5349058381, 27.9492363310)
Atom 448 = (12.7610361362, 14.2007994690, 34.8731923500)
Atom 449 = (11.2586283869, 3.3184722180, 34.3663678401)
Atom 450 = (14.2634438855, 3.3184722180, 34.3663678401)
Atom 451 = (11.2586283869, 11.4172330891, 41.2903238591)
Atom 452 = (10.0097651734, 4.0493804355, 41.2903238591)
Atom 453 = (7.0049496748, 10.6863248715, 34.3663678401)
Atom 454 = (10.0097651734, 10.6863248715, 34.3663678401)
Atom 455 = (7.0049496748, 4.0493804355, 41.2903238591)
Atom 456 = (8.5073574241, 9.7963017258, 42.4175454108)
Atom 457 = (12.7610361362, 12.1643173610, 54.5178388554)
Atom 458 = (8.5073574241, 9.7786138906, 44.2620880502)
Atom 459 = (8.5073574241, 7.9027584916, 41.7971483690)
Atom 460 = (14.2634438855, 11.4172330891, 55.1382358971)
Atom 461 = (8.5073574241, 4.9394035812, 49.3415014298)
Atom 462 = (12.7610361362, 2.4284490723, 42.4175454108)
Atom 463 = (12.7610361362, 12.3072562348, 49.3415014298)
Atom 464 = (12.7610361362, 2.5713879460, 47.5938828364)
Atom 465 = (8.5073574241, 4.7964647075, 54.5178388554)
Atom 466 = (8.5073574241, 9.9392405995, 47.5938828364)
Atom 467 = (8.5073574241, 4.9570914165, 51.1860440692)
Atom 468 = (12.7610361362, 2.4107612371, 44.2620880502)
Atom 469 = (12.7610361362, 12.3249440700, 51.1860440692)
Atom 470 = (8.5073574241, 6.8329468154, 48.7211043880)
Atom 471 = (12.7610361362, 0.5349058381, 41.7971483690)
Atom 472 = (12.7610361362, 14.2007994690, 48.7211043880)
Atom 473 = (11.2586283869, 3.3184722180, 48.2142798781)
Atom 474 = (14.2634438855, 3.3184722180, 48.2142798781)
Atom 475 = (11.2586283869, 11.4172330891, 55.1382358971)
Atom 476 = (10.0097651734, 4.0493804355, 55.1382358971)
Atom 477 = (7.0049496748, 10.6863248715, 48.2142798781)
Atom 478 = (10.0097651734, 10.6863248715, 48.2142798781)
Atom 479 = (7.0049496748, 4.0493804355, 55.1382358971)
Atom 480 = (8.5073574241, 24.5320070329, 0.8738092967)
Atom 481 = (12.7610361362, 26.9000226681, 12.9741027413)
Atom 482 = (8.5073574241, 24.5143191976, 2.7183519361)
Atom 483 = (8.5073574241, 22.6384637987, 0.2534122550)
Atom 484 = (14.2634438855, 26.1529383961, 13.5944997831)
Atom 485 = (8.5073574241, 19.6751088883, 7.7977653157)
Atom 486 = (12.7610361362, 17.1641543794, 0.8738092967)
Atom 487 = (12.7610361362, 27.0429615418, 7.7977653157)
Atom 488 = (12.7610361362, 17.3070932531, 6.0501467223)
Atom 489 = (8.5073574241, 19.5321700146, 12.9741027413)
Atom 490 = (8.5073574241, 24.6749459066, 6.0501467223)
Atom 491 = (8.5073574241, 19.6927967235, 9.6423079551)
Atom 492 = (12.7610361362, 17.1464665441, 2.7183519361)
Atom 493 = (12.7610361362, 27.0606493771, 9.6423079551)
Atom 494 = (8.5073574241, 21.5686521225, 7.1773682740)
Atom 495 = (12.7610361362, 15.2706111451, 0.2534122550)
Atom 496 = (12.7610361362, 28.9365047760, 7.1773682740)
Atom 497 = (11.2586283869, 18.0541775251, 6.6705437641)
Atom 498 = (14.2634438855, 18.0541775251, 6.6705437641)
Atom 499 = (11.2586283869, 26.1529383961, 13.5944997831)
Atom 500 = (10.0097651734, 18.7850857426, 13.5944997831)
Atom 501 = (7.0049496748, 25.4220301786, 6.6705437641)
Atom 502 = (10.0097651734, 25.4220301786, 6.6705437641)
Atom 503 = (7.0049496748, 18.7850857426, 13.5944997831)
Atom 504 = (8.5073574241, 24.5320070329, 14.7217213347)
Atom 505 = (12.7610361362, 26.9000226681, 26.8220147793)
Atom 506 = (8.5073574241, 24.5143191976, 16.5662639741)
Atom 507 = (8.5073574241, 22.6384637987, 14.1013242930)
Atom 508 = (14.2634438855, 26.1529383961, 27.4424118211)
Atom 509 = (8.5073574241, 19.6751088883, 21.6456773538)
Atom 510 = (12.7610361362, 17.1641543794, 14.7217213347)
Atom 511 = (12.7610361362, 27.0429615418, 21.6456773538)
Atom 512 = (12.7610361362, 17.3070932531, 19.8980587603)
Atom 513 = (8.5073574241, 19.5321700146, 26.8220147793)
Atom 514 = (8.5073574241, 24.6749459066, 19.8980587603)
Atom 515 = (8.5073574241, 19.6927967235, 23.4902199931)
Atom 516 = (12.7610361362, 17.1464665441, 16.5662639741)
Atom 517 = (12.7610361362, 27.0606493771, 23.4902199931)
Atom 518 = (8.5073574241, 21.5686521225, 21.0252803120)
Atom 519 = (12.7610361362, 15.2706111451, 14.1013242930)
Atom 520 = (12.7610361362, 28.9365047760, 21.0252803120)
Atom 521 = (11.2586283869, 18.0541775251, 20.5184558021)
Atom 522 = (14.2634438855, 18.0541775251, 20.5184558021)
Atom 523 = (11.2586283869, 26.1529383961, 27.4424118211)
Atom 524 = (10.0097651734, 18.7850857426, 27.4424118211)
Atom 525 = (7.0049496748, 25.4220301786, 20.5184558021)
Atom 526 = (10.0097651734, 25.4220301786, 20.5184558021)
Atom 527 = (7.0049496748, 18.7850857426, 27.4424118211)
Atom 528 = (8.5073574241, 24.5320070329, 28.5696333728)
Atom 529 = (12.7610361362, 26.9000226681, 40.6699268174)
Atom 530 = (8.5073574241, 24.5143191976, 30.4141760121)
Atom 531 = (8.5073574241, 22.6384637987, 27.9492363310)
Atom 532 = (14.2634438855, 26.1529383961, 41.2903238591)
Atom 533 = (8.5073574241, 19.6751088883, 35.4935893918)
Atom 534 = (12.7610361362, 17.1641543794, 28.5696333728)
Atom 535 = (12.7610361362, 27.0429615418, 35.4935893918)
Atom 536 = (12.7610361362, 17.3070932531, 33.7459707983)
Atom 537 = (8.5073574241, 19.5321700146, 40.6699268174)
Atom 538 = (8.5073574241, 24.6749459066, 33.7459707983)
Atom 539 = (8.5073574241, 19.6927967235, 37.3381320311)
Atom 540 = (12.7610361362, 17.1464665441, 30.4141760121)
Atom 541 = (12.7610361362, 27.0606493771, 37.3381320311)
Atom 542 = (8.5073574241, 21.5686521225, 34.8731923500)
Atom 543 = (12.7610361362, 15.2706111451, 27.9492363310)
Atom 544 = (12.7610361362, 28.9365047760, 34.8731923500)
Atom 545 = (11.2586283869, 18.0541775251, 34.3663678401)
Atom 546 = (14.2634438855, 18.0541775251, 34.3663678401)
Atom 547 = (11.2586283869, 26.1529383961, 41.2903238591)
Atom 548 = (10.0097651734, 18.7850857426, 41.2903238591)
Atom 549 = (7.0049496748, 25.4220301786, 34.3663678401)
Atom 550 = (10.0097651734, 25.4220301786, 34.3663678401)
Atom 551 = (7.0049496748, 18.7850857426, 41.2903238591)
Atom 552 = (8.5073574241, 24.5320070329, 42.4175454108)
Atom 553 = (12.7610361362, 26.9000226681, 54.5178388554)
Atom 554 = (8.5073574241, 24.5143191976, 44.2620880502)
Atom 555 = (8.5073574241, 22.6384637987, 41.7971483690)
Atom 556 = (14.2634438855, 26.1529383961, 55.1382358971)
Atom 557 = (8.5073574241, 19.6751088883, 49.3415014298)
Atom 558 = (12.7610361362, 17.1641543794, 42.4175454108)
Atom 559 = (12.7610361362, 27.0429615418, 49.3415014298)
Atom 560 = (12.7610361362, 17.3070932531, 47.5938828364)
Atom 561 = (8.5073574241, 19.5321700146, 54.5178388554)
Atom 562 = (8.5073574241, 24.6749459066, 47.5938828364)
Atom 563 = (8.5073574241, 19.6927967235, 51.1860440692)
Atom 564 = (12.7610361362, 17.1464665441, 44.2620880502)
Atom 565 = (12.7610361362, 27.0606493771, 51.1860440692)
Atom 566 = (8.5073574241, 21.5686521225, 48.7211043880)
Atom 567 = (12.7610361362, 15.2706111451, 41.7971483690)
Atom 568 = (12.7610361362, 28.9365047760, 48.7211043880)
Atom 569 = (11.2586283869, 18.0541775251, 48.2142798781)
Atom 570 = (14.2634438855, 18.0541775251, 48.2142798781)
Atom 571 = (11.2586283869, 26.1529383961, 55.1382358971)
Atom 572 = (10.0097651734, 18.7850857426, 55.1382358971)
Atom 573 = (7.0049496748, 25.4220301786, 48.2142798781)
Atom 574 = (10.0097651734, 25.4220301786, 48.2142798781)
Atom 575 = (7.0049496748, 18.7850857426, 55.1382358971)
Atom 576 = (8.5073574241, 39.2677123399, 0.8738092967)
Atom 577 = (12.7610361362, 41.6357279752, 12.9741027413)
Atom 578 = (8.5073574241, 39.2500245047, 2.7183519361)
Atom 579 = (8.5073574241, 37.3741691057, 0.2534122550)
Atom 580 = (14.2634438855, 40.8886437032, 13.5944997831)
Atom 581 = (8.5073574241, 34.4108141953, 7.7977653157)
Atom 582 = (12.7610361362, 31.8998596864, 0.8738092967)
Atom 583 = (12.7610361362, 41.7786668489, 7.7977653157)
Atom 584 = (12.7610361362, 32.0427985601, 6.0501467223)
Atom 585 = (8.5073574241, 34.2678753216, 12.9741027413)
Atom 586 = (8.5073574241, 39.4106512137, 6.0501467223)
Atom 587 = (8.5073574241, 34.4285020306, 9.6423079551)
Atom 588 = (12.7610361362, 31.8821718512, 2.7183519361)
Atom 589 = (12.7610361362, 41.7963546841, 9.6423079551)
Atom 590 = (8.5073574241, 36.3043574296, 7.1773682740)
Atom 591 = (12.7610361362, 30.0063164522, 0.2534122550)
Atom 592 = (12.7610361362, 43.6722100831, 7.1773682740)
Atom 593 = (11.2586283869, 32.7898828321, 6.6705437641)
Atom 594 = (14.2634438855, 32.7898828321, 6.6705437641)
Atom 595 = (11.2586283869, 40.8886437032, 13.5944997831)
Atom 596 = (10.0097651734, 33.5207910496, 13.5944997831)
Atom 597 = (7.0049496748, 40.1577354856, 6.6705437641)
Atom 598 = (10.0097651734, 40.1577354856, 6.6705437641)
Atom 599 = (7.0049496748, 33.5207910496, 13.5944997831)
Atom 600 = (8.5073574241, 39.2677123399, 14.7217213347)
Atom 601 = (12.7610361362, 41.6357279752, 26.8220147793)
Atom 602 = (8.5073574241, 39.2500245047, 16.5662639741)
Atom 603 = (8.5073574241, 37.3741691057, 14.1013242930)
Atom 604 = (14.2634438855, 40.8886437032, 27.4424118211)
Atom 605 = (8.5073574241, 34.4108141953, 21.6456773538)
Atom 606 = (12.7610361362, 31.8998596864, 14.7217213347)
Atom 607 = (12.7610361362, 41.7786668489, 21.6456773538)
Atom 608 = (12.7610361362, 32.0427985601, 19.8980587603)
Atom 609 = (8.5073574241, 34.2678753216, 26.8220147793)
Atom 610 = (8.5073574241, 39.4106512137, 19.8980587603)
Atom 611 = (8.5073574241, 34.4285020306, 23.4902199931)
Atom 612 = (12.7610361362, 31.8821718512, 16.5662639741)
Atom 613 = (12.7610361362, 41.7963546841, 23.4902199931)
Atom 614 = (8.5073574241, 36.3043574296, 21.0252803120)
Atom 615 = (12.7610361362, 30.0063164522, 14.1013242930)
Atom 616 = (12.7610361362, 43.6722100831, 21.0252803120)
Atom 617 = (11.2586283869, 32.7898828321, 20.5184558021)
Atom 618 = (14.2634438855, 32.7898828321, 20.5184558021)
Atom 619 = (11.2586283869, 40.8886437032, 27.4424118211)
Atom 620 = (10.0097651734, 33.5207910496, 27.4424118211)
Atom 621 = (7.0049496748, 40.1577354856, 20.5184558021)
Atom 622 = (10.0097651734, 40.1577354856, 20.5184558021)
Atom 623 = (7.0049496748, 33.5207910496, 27.4424118211)
Atom 624 = (8.5073574241, 39.2677123399, 28.5696333728)
Atom 625 = (12.7610361362, 41.6357279752, 40.6699268174)
Atom 626 = (8.5073574241, 39.2500245047, 30.4141760121)
Atom 627 = (8.5073574241, 37.3741691057, 27.9492363310)
Atom 628 = (14.2634438855, 40.8886437032, 41.2903238591)
Atom 629 = (8.5073574241, 34.4108141953, 35.4935893918)
Atom 630 = (12.7610361362, 31.8998596864, 28.5696333728)
Atom 631 = (12.7610361362, 41.7786668489, 35.4935893918)
Atom 632 = (12.7610361362, 32.0427985601, 33.7459707983)
Atom 633 = (8.5073574241, 34.2678753216, 40.6699268174)
Atom 634 = (8.5073574241, 39.4106512137, 33.7459707983)
Atom 635 = (8.5073574241, 34.4285020306, 37.3381320311)
Atom 636 = (12.7610361362, 31.8821718512, 30.4141760121)
Atom 637 = (12.7610361362, 41.7963546841, 37.3381320311)
Atom 638 = (8.5073574241, 36.3043574296, 34.8731923500)
Atom 639 = (12.7610361362, 30.0063164522, 27.9492363310)
Atom 640 = (12.7610361362, 43.6722100831, 34.8731923500)
Atom 641 = (11.2586283869, 32.7898828321, 34.3663678401)
Atom 642 = (14.2634438855, 32.7898828321, 34.3663678401)
Atom 643 = (11.2586283869, 40.8886437032, 41.2903238591)
Atom 644 = (10.0097651734, 33.5207910496, 41.2903238591)
Atom 645 = (7.0049496748, 40.1577354856, 34.3663678401)
Atom 646 = (10.0097651734, 40.1577354856, 34.3663678401)
Atom 647 = (7.0049496748, 33.5207910496, 41.2903238591)
Atom 648 = (8.5073574241, 39.2677123399, 42.4175454108)
Atom 649 = (12.7610361362, 41.6357279752, 54.5178388554)
Atom 650 = (8.5073574241, 39.2500245047, 44.2620880502)
Atom 651 = (8.5073574241, 37.3741691057, 41.7971483690)
Atom 652 = (14.2634438855, 40.8886437032, 55.1382358971)
Atom 653 = (8.5073574241, 34.4108141953, 49.3415014298)
Atom 654 = (12.7610361362, 31.8998596864, 42.4175454108)
Atom 655 = (12.7610361362, 41.7786668489, 49.3415014298)
Atom 656 = (12.7610361362, 32.0427985601, 47.5938828364)
Atom 657 = (8.5073574241, 34.2678753216, 54.5178388554)
Atom 658 = (8.5073574241, 39.4106512137, 47.5938828364)
Atom 659 = (8.5073574241, 34.4285020306, 51.1860440692)
Atom 660 = (12.7610361362, 31.8821718512, 44.2620880502)
Atom 661 = (12.7610361362, 41.7963546841, 51.1860440692)
Atom 662 = (8.5073574241, 36.3043574296, 48.7211043880)
Atom 663 = (12.7610361362, 30.0063164522, 41.7971483690)
Atom 664 = (12.7610361362, 43.6722100831, 48.7211043880)
Atom 665 = (11.2586283869, 32.7898828321, 48.2142798781)
Atom 666 = (14.2634438855, 32.7898828321, 48.2142798781)
Atom 667 = (11.2586283869, 40.8886437032, 55.1382358971)
Atom 668 = (10.0097651734, 33.5207910496, 55.1382358971)
Atom 669 = (7.0049496748, 40.1577354856, 48.2142798781)
Atom 670 = (10.0097651734, 40.1577354856, 48.2142798781)
Atom 671 = (7.0049496748, 33.5207910496, 55.1382358971)
Atom 672 = (8.5073574241, 54.0034176470, 0.8738092967)
Atom 673 = (12.7610361362, 56.3714332822, 12.9741027413)
Atom 674 = (8.5073574241, 53.9857298118, 2.7183519361)
Atom 675 = (8.5073574241, 52.1098744128, 0.2534122550)
Atom 676 = (14.2634438855, 55.6243490102, 13.5944997831)
Atom 677 = (8.5073574241, 49.1465195024, 7.7977653157)
Atom 678 = (12.7610361362, 46.6355649935, 0.8738092967)
Atom 679 = (12.7610361362, 56.5143721559, 7.7977653157)
Atom 680 = (12.7610361362, 46.7785038672, 6.0501467223)
Atom 681 = (8.5073574241, 49.0035806287, 12.9741027413)
Atom 682 = (8.5073574241, 54.1463565207, 6.0501467223)
Atom 683 = (8.5073574241, 49.1642073376, 9.6423079551)
Atom 684 = (12.7610361362, 46.6178771582, 2.7183519361)
Atom 685 = (12.7610361362, 56.5320599912, 9.6423079551)
Atom 686 = (8.5073574241, 51.0400627366, 7.1773682740)
Atom 687 = (12.7610361362, 44.7420217593, 0.2534122550)
Atom 688 = (12.7610361362, 58.4079153901, 7.1773682740)
Atom 689 = (11.2586283869, 47.5255881392, 6.6705437641)
Atom 690 = (14.2634438855, 47.5255881392, 6.6705437641)
Atom 691 = (11.2586283869, 55.6243490102, 13.5944997831)
Atom 692 = (10.0097651734, 48.2564963567, 13.5944997831)
Atom 693 = (7.0049496748, 54.8934407927, 6.6705437641)
Atom 694 = (10.0097651734, 54.8934407927, 6.6705437641)
Atom 695 = (7.0049496748, 48.2564963567, 13.5944997831)
Atom 696 = (8.5073574241, 54.0034176470, 14.7217213347)
Atom 697 = (12.7610361362, 56.3714332822, 26.8220147793)
Atom 698 = (8.5073574241, 53.9857298118, 16.5662639741)
Atom 699 = (8.5073574241, 52.1098744128, 14.1013242930)
Atom 700 = (14.2634438855, 55.6243490102, 27.4424118211)
Atom 701 = (8.5073574241, 49.1465195024, 21.6456773538)
Atom 702 = (12.7610361362, 46.6355649935, 14.7217213347)
Atom 703 = (12.7610361362, 56.5143721559, 21.6456773538)
Atom 704 = (12.7610361362, 46.7785038672, 19.8980587603)
Atom 705 = (8.5073574241, 49.0035806287, 26.8220147793)
Atom 706 = (8.5073574241, 54.1463565207, 19.8980587603)
Atom 707 = (8.5073574241, 49.1642073376, 23.4902199931)
Atom 708 = (12.7610361362, 46.6178771582, 16.5662639741)
Atom 709 = (12.7610361362, 56.5320599912, 23.4902199931)
Atom 710 = (8.5073574241, 51.0400627366, 21.0252803120)
Atom 711 = (12.7610361362, 44.7420217593, 14.1013242930)
Atom 712 = (12.7610361362, 58.4079153901, 21.0252803120)
Atom 713 = (11.2586283869, 47.5255881392, 20.5184558021)
Atom 714 = (14.2634438855, 47.5255881392, 20.5184558021)
Atom 715 = (11.2586283869, 55.6243490102, 27.4424118211)
Atom 716 = (10.0097651734, 48.2564963567, 27.4424118211)
Atom 717 = (7.0049496748, 54.8934407927, 20.5184558021)
Atom 718 = (10.0097651734, 54.8934407927, 20.5184558021)
Atom 719 = (7.0049496748, 48.2564963567, 27.4424118211)
Atom 720 = (8.5073574241, 54.0034176470, 28.5696333728)
Atom 721 = (12.7610361362, 56.3714332822, 40.6699268174)
Atom 722 = (8.5073574241, 53.9857298118, 30.4141760121)
Atom 723 = (8.5073574241, 52.1098744128, 27.9492363310)
Atom 724 = (14.2634438855, 55.6243490102, 41.2903238591)
Atom 725 = (8.5073574241, 49.1465195024, 35.4935893918)
Atom 726 = (12.7610361362, 46.6355649935, 28.5696333728)
Atom 727 = (12.7610361362, 56.5143721559, 35.4935893918)
Atom 728 = (12.7610361362, 46.7785038672, 33.7459707983)
Atom 729 = (8.5073574241, 49.0035806287, 40.6699268174)
Atom 730 = (8.5073574241, 54.1463565207, 33.7459707983)
Atom 731 = (8.5073574241, 49.1642073376, 37.3381320311)
Atom 732 = (12.7610361362, 46.6178771582, 30.4141760121)
Atom 733 = (12.7610361362, 56.5320599912, 37.3381320311)
Atom 734 = (8.5073574241, 51.0400627366, 34.8731923500)
Atom 735 = (12.7610361362, 44.7420217593, 27.9492363310)
Atom 736 = (12.7610361362, 58.4079153901, 34.8731923500)
Atom 737 = (11.2586283869, 47.5255881392, 34.3663678401)
Atom 738 = (14.2634438855, 47.5255881392, 34.3663678401)
Atom 739 = (11.2586283869, 55.6243490102, 41.2903238591)
Atom 740 = (10.0097651734, 48.2564963567, 41.2903238591)
Atom 741 = (7.0049496748, 54.8934407927, 34.3663678401)
Atom 742 = (10.0097651734, 54.8934407927, 34.3663678401)
Atom 743 = (7.0049496748, 48.2564963567, 41.2903238591)
Atom 744 = (8.5073574241, 54.0034176470, 42.4175454108)
Atom 745 = (12.7610361362, 56.3714332822, 54.5178388554)
Atom 746 = (8.5073574241, 53.9857298118, 44.2620880502)
Atom 747 = (8.5073574241, 52.1098744128, 41.7971483690)
Atom 748 = (14.2634438855, 55.6243490102, 55.1382358971)
Atom 749 = (8.5073574241, 49.1465195024, 49.3415014298)
Atom 750 = (12.7610361362, 46.6355649935, 42.4175454108)
Atom 751 = (12.7610361362, 56.5143721559, 49.3415014298)
Atom 752 = (12.7610361362, 46.7785038672, 47.5938828364)
Atom 753 = (8.5073574241, 49.0035806287, 54.5178388554)
Atom 754 = (8.5073574241, 54.1463565207, 47.5938828364)
Atom 755 = (8.5073574241, 49.1642073376, 51.1860440692)
Atom 756 = (12.7610361362, 46.6178771582, 44.2620880502)
Atom 757 = (12.7610361362, 56.5320599912, 51.1860440692)
Atom 758 = (8.5073574241, 51.0400627366, 48.7211043880)
Atom 759 = (12.7610361362, 44.7420217593, 41.7971483690)
Atom 760 = (12.7610361362, 58.4079153901, 48.7211043880)
Atom 761 = (11.2586283869, 47.5255881392, 48.2142798781)
Atom 762 = (14.2634438855, 47.5255881392, 48.2142798781)
Atom 763 = (11.2586283869, 55.6243490102, 55.1382358971)
Atom 764 = (10.0097651734, 48.2564963567, 55.1382358971)
Atom 765 = (7.0049496748, 54.8934407927, 48.2142798781)
Atom 766 = (10.0097651734, 54.8934407927, 48.2142798781)
Atom 767 = (7.0049496748, 48.2564963567, 55.1382358971)
Atom 768 = (17.0147148483, 9.7963017258, 0.8738092967)
Atom 769 = (21.2683935603, 12.1643173610, 12.9741027413)
Atom 770 = (17.0147148483, 9.7786138906, 2.7183519361)
Atom 771 = (17.0147148483, 7.9027584916, 0.2534122550)
Atom 772 = (22.7708013096, 11.4172330891, 13.5944997831)
Atom 773 = (17.0147148483, 4.9394035812, 7.7977653157)
Atom 774 = (21.2683935603, 2.4284490723, 0.8738092967)
Atom 775 = (21.2683935603, 12.3072562348, 7.7977653157)
Atom 776 = (21.2683935603, 2.5713879460, 6.0501467223)
Atom 777 = (17.0147148483, 4.7964647075, 12.9741027413)
Atom 778 = (17.0147148483, 9.9392405995, 6.0501467223)
Atom 779 = (17.0147148483, 4.9570914165, 9.6423079551)
Atom 780 = (21.2683935603, 2.4107612371, 2.7183519361)
Atom 781 = (21.2683935603, 12.3249440700, 9.6423079551)
Atom 782 = (17.0147148483, 6.8329468154, 7.1773682740)
Atom 783 = (21.2683935603, 0.5349058381, 0.2534122550)
Atom 784 = (21.2683935603, 14.2007994690, 7.1773682740)
Atom 785 = (19.7659858110, 3.3184722180, 6.6705437641)
Atom 786 = (22.7708013096, 3.3184722180, 6.6705437641)
Atom 787 = (19.7659858110, 11.4172330891, 13.5944997831)
Atom 788 = (18.5171225975, 4.0493804355, 13.5944997831)
Atom 789 = (15.5123070990, 10.6863248715, 6.6705437641)
Atom 790 = (18.5171225975, 10.6863248715, 6.6705437641)
Atom 791 = (15.5123070990, 4.0493804355, 13.5944997831)
Atom 792 = (17.0147148483, 9.7963017258, 14.7217213347)
Atom 793 = (21.2683935603, 12.1643173610, 26.8220147793)
Atom 794 = (17.0147148483, 9.7786138906, 16.5662639741)
Atom 795 = (17.0147148483, 7.9027584916, 14.1013242930)
Atom 796 = (22.7708013096, 11.4172330891, 27.4424118211)
Atom 797 = (17.0147148483, 4.9394035812, 21.6456773538)
Atom 798 = (21.2683935603, 2.4284490723, 14.7217213347)
Atom 799 = (21.2683935603, 12.3072562348, 21.6456773538)
Atom 800 = (21.2683935603, 2.5713879460, 19.8980587603)
Atom 801 = (17.0147148483, 4.7964647075, 26.8220147793)
Atom 802 = (17.0147148483, 9.9392405995, 19.8980587603)
Atom 803 = (17.0147148483, 4.9570914165, 23.4902199931)
Atom 804 = (21.2683935603, 2.4107612371, 16.5662639741)
Atom 805 = (21.2683935603, 12.3249440700, 23.4902199931)
Atom 806 = (17.0147148483, 6.8329468154, 21.0252803120)
Atom 807 = (21.2683935603, 0.5349058381, 14.1013242930)
Atom 808 = (21.2683935603, 14.2007994690, 21.0252803120)
Atom 809 = (19.7659858110, 3.3184722180, 20.5184558021)
Atom 810 = (22.7708013096, 3.3184722180, 20.5184558021)
Atom 811 = (19.7659858110, 11.4172330891, 27.4424118211)
Atom 812 = (18.5171225975, 4.0493804355, 27.4424118211)
Atom 813 = (15.5123070990, 10.6863248715, 20.5184558021)
Atom 814 = (18.5171225975, 10.6863248715, 20.5184558021)
Atom 815 = (15.5123070990, 4.0493804355, 27.4424118211)
Atom 816 = (17.0147148483, 9.7963017258, 28.5696333728)
Atom 817 = (21.2683935603, 12.1643173610, 40.6699268174)
Atom 818 = (17.0147148483, 9.7786138906, 30.4141760121)
Atom 819 = (17.0147148483, 7.9027584916, 27.9492363310)
Atom 820 = (22.7708013096, 11.4172330891, 41.2903238591)
Atom 821 = (17.0147148483, 4.9394035812, 35.4935893918)
Atom 822 = (21.2683935603, 2.4284490723, 28.5696333728)
Atom 823 = (21.2683935603, 12.3072562348, 35.4935893918)
Atom 824 = (21.2683935603, 2.5713879460, 33.7459707983)
Atom 825 = (17.0147148483, 4.7964647075, 40.6699268174)
Atom 826 = (17.0147148483, 9.9392405995, 33.7459707983)
Atom 827 = (17.0147148483, 4.9570914165, 37.3381320311)
Atom 828 = (21.2683935603, 2.4107612371, 30.4141760121)
Atom 829 = (21.2683935603, 12.3249440700, 37.3381320311)
Atom 830 = (17.0147148483, 6.8329468154, 34.8731923500)
Atom 831 = (21.2683935603, 0.5349058381, 27.9492363310)
Atom 832 = (21.2683935603, 14.2007994690, 34.8731923500)
Atom 833 = (19.7659858110, 3.3184722180, 34.3663678401)
Atom 834 = (22.7708013096, 3.3184722180, 34.3663678401)
Atom 835 = (19.7659858110, 11.4172330891, 41.2903238591)
Atom 836 = (18.5171225975, 4.0493804355, 41.2903238591)
Atom 837 = (15.5123070990, 10.6863248715, 34.3663678401)
Atom 838 = (18.5171225975, 10.6863248715, 34.3663678401)
Atom 839 = (15.5123070990, 4.0493804355, 41.2903238591)
Atom 840 = (17.0147148483, 9.7963017258, 42.4175454108)
Atom 841 = (21.2683935603, 12.1643173610, 54.5178388554)
Atom 842 = (17.0147148483, 9.7786138906, 44.2620880502)
Atom 843 = (17.0147148483, 7.9027584916, 41.7971483690)
Atom 844 = (22.7708013096, 11.4172330891, 55.1382358971)
Atom 845 = (17.0147148483, 4.9394035812, 49.3415014298)
Atom 846 = (21.2683935603, 2.4284490723, 42.4175454108)
Atom 847 = (21.2683935603, 12.3072562348, 49.3415014298)
Atom 848 = (21.2683935603, 2.5713879460, 47.5938828364)
Atom 849 = (17.0147148483, 4.7964647075, 54.5178388554)
Atom 850 = (17.0147148483, 9.9392405995, 47.5938828364)
Atom 851 = (17.0147148483, 4.9570914165, 51.1860440692)
Atom 852 = (21.2683935603, 2.4107612371, 44.2620880502)
Atom 853 = (21.2683935603, 12.3249440700, 51.1860440692)
Atom 854 = (17.0147148483, 6.8329468154, 48.7211043880)
Atom 855 = (21.2683935603, 0.5349058381, 41.7971483690)
Atom 856 = (21.2683935603, 14.2007994690, 48.7211043880)
Atom 857 = (19.7659858110, 3.3184722180, 48.2142798781)
Atom 858 = (22.7708013096, 3.3184722180, 48.2142798781)
Atom 859 = (19.7659858110, 11.4172330891, 55.1382358971)
Atom 860 = (18.5171225975, 4.0493804355, 55.1382358971)
Atom 861 = (15.5123070990, 10.6863248715, 48.2142798781)
Atom 862 = (18.5171225975, 10.6863248715, 48.2142798781)
Atom 863 = (15.5123070990, 4.0493804355, 55.1382358971)
Atom 864 = (17.0147148483, 24.5320070329, 0.8738092967)
Atom 865 = (21.2683935603, 26.9000226681, 12.9741027413)
Atom 866 = (17.0147148483, 24.5143191976, 2.7183519361)
Atom 867 = (17.0147148483, 22.6384637987, 0.2534122550)
Atom 868 = (22.7708013096, 26.1529383961, 13.5944997831)
Atom 869 = (17.0147148483, 19.6751088883, 7.7977653157)
Atom 870 = (21.2683935603, 17.1641543794, 0.8738092967)
Atom 871 = (21.2683935603, 27.0429615418, 7.7977653157)
Atom 872 = (21.2683935603, 17.3070932531, 6.0501467223)
Atom 873 = (17.0147148483, 19.5321700146, 12.9741027413)
Atom 874 = (17.0147148483, 24.6749459066, 6.0501467223)
Atom 875 = (17.0147148483, 19.6927967235, 9.6423079551)
Atom 876 = (21.2683935603, 17.1464665441, 2.7183519361)
Atom 877 = (21.2683935603, 27.0606493771, 9.6423079551)
Atom 878 = (17.0147148483, 21.5686521225, 7.1773682740)
Atom 879 = (21.2683935603, 15.2706111451, 0.2534122550)
Atom 880 = (21.2683935603, 28.9365047760, 7.1773682740)
Atom 881 = (19.7659858110, 18.0541775251, 6.6705437641)
Atom 882 = (22.7708013096, 18.0541775251, 6.6705437641)
Atom 883 = (19.7659858110, 26.1529383961, 13.5944997831)
Atom 884 = (18.5171225975, 18.7850857426, 13.5944997831)
Atom 885 = (15.5123070990, 25.4220301786, 6.6705437641)
Atom 886 = (18.5171225975, 25.4220301786, 6.6705437641)
Atom 887 = (15.5123070990, 18.7850857426, 13.5944997831)
Atom 888 = (17.0147148483, 24.5320070329, 14.7217213347)
Atom 889 = (21.2683935603, 26.9000226681, 26.8220147793)
Atom 890 = (17.0147148483, 24.5143191976, 16.5662639741)
Atom 891 = (17.0147148483, 22.6384637987, 14.1013242930)
Atom 892 = (22.7708013096, 26.1529383961, 27.4424118211)
Atom 893 = (17.0147148483, 19.6751088883, 21.6456773538)
Atom 894 = (21.2683935603, 17.1641543794, 14.7217213347)
Atom 895 = (21.2683935603, 27.0429615418, 21.6456773538)
Atom 896 = (21.2683935603, 17.3070932531, 19.8980587603)
Atom 897 = (17.0147148483, 19.5321700146, 26.8220147793)
Atom 898 = (17.0147148483, 24.6749459066, 19.8980587603)
Atom 899 = (17.0147148483, 19.6927967235, 23.4902199931)
Atom 900 = (21.2683935603, 17.1464665441, 16.5662639741)
Atom 901 = (21.2683935603, 27.0606493771, 23.4902199931)
Atom 902 = (17.0147148483, 21.5686521225, 21.0252803120)
Atom 903 = (21.2683935603, 15.2706111451, 14.1013242930)
Atom 904 = (21.2683935603, 28.9365047760, 21.0252803120)
Atom 905 = (19.7659858110, 18.0541775251, 20.5184558021)
Atom 906 = (22.7708013096, 18.0541775251, 20.5184558021)
Atom 907 = (19.7659858110, 26.1529383961, 27.4424118211)
Atom 908 = (18.5171225975, 18.7850857426, 27.4424118211)
Atom 909 = (15.5123070990, 25.4220301786, 20.5184558021)
Atom 910 = (18.5171225975, 25.4220301786, 20.5184558021)
Atom 911 = (15.5123070990, 18.7850857426, 27.4424118211)
Atom 912 = (17.0147148483, 24.5320070329, 28.5696333728)
Atom 913 = (21.2683935603, 26.9000226681, 40.6699268174)
Atom 914 = (17.0147148483, 24.5143191976, 30.4141760121)
Atom 915 = (17.0147148483, 22.6384637987, 27.9492363310)
Atom 916 = (22.7708013096, 26.1529383961, 41.2903238591)
Atom 917 = (17.0147148483, 19.6751088883, 35.4935893918)
Atom 918 = (21.2683935603, 17.1641543794, 28.5696333728)
Atom 919 = (21.2683935603, 27.0429615418, 35.4935893918)
Atom 920 = (21.2683935603, 17.3070932531, 33.7459707983)
Atom 921 = (17.0147148483, 19.5321700146, 40.6699268174)
Atom 922 = (17.0147148483, 24.6749459066, 33.7459707983)
Atom 923 = (17.0147148483, 19.6927967235, 37.3381320311)
Atom 924 = (21.2683935603, 17.1464665441, 30.4141760121)
Atom 925 = (21.2683935603, 27.0606493771, 37.3381320311)
Atom 926 = (17.0147148483, 21.5686521225, 34.8731923500)
Atom 927 = (21.2683935603, 15.2706111451, 27.9492363310)
Atom 928 = (21.2683935603, 28.9365047760, 34.8731923500)
Atom 929 = (19.7659858110, 18.0541775251, 34.3663678401)
Atom 930 = (22.7708013096, 18.0541775251, 34.3663678401)
Atom 931 = (19.7659858110, 26.1529383961, 41.2903238591)
Atom 932 = (18.5171225975, 18.7850857426, 41.2903238591)
Atom 933 = (15.5123070990, 25.4220301786, 34.3663678401)
Atom 934 = (18.5171225975, 25.4220301786, 34.3663678401)
Atom 935 = (15.5123070990, 18.7850857426, 41.2903238591)
Atom 936 = (17.0147148483, 24.5320070329, 42.4175454108)
Atom 937 = (21.2683935603, 26.9000226681, 54.5178388554)
Atom 938 = (17.0147148483, 24.5143191976, 44.2620880502)
Atom 939 = (17.0147148483, 22.6384637987, 41.7971483690)
Atom 940 = (22.7708013096, 26.1529383961, 55.1382358971)
Atom 941 = (17.0147148483, 19.6751088883, 49.3415014298)
Atom 942 = (21.2683935603, 17.1641543794, 42.4175454108)
Atom 943 = (21.2683935603, 27.0429615418, 49.3415014298)
Atom 944 = (21.2683935603, 17.3070932531, 47.5938828364)
Atom 945 = (17.0147148483, 19.5321700146, 54.5178388554)
Atom 946 = (17.0147148483, 24.6749459066, 47.5938828364)
Atom 947 = (17.0147148483, 19.6927967235, 51.1860440692)
Atom 948 = (21.2683935603, 17.1464665441, 44.2620880502)
Atom 949 = (21.2683935603, 27.0606493771, 51.1860440692)
Atom 950 = (17.0147148483, 21.5686521225, 48.7211043880)
Atom 951 = (21.2683935603, 15.2706111451, 41.7971483690)
Atom 952 = (21.2683935603, 28.9365047760, 48.7211043880)
Atom 953 = (19.7659858110, 18.0541775251, 48.2142798781)
Atom 954 = (22.7708013096, 18.0541775251, 48.2142798781)
Atom 955 = (19.7659858110, 26.1529383961, 55.1382358971)
Atom 956 = (18.5171225975, 18.7850857426, 55.1382358971)
Atom 957 = (15.5123070990, 25.4220301786, 48.2142798781)
Atom 958 = (18.5171225975, 25.4220301786, 48.2142798781)
Atom 959 = (15.5123070990, 18.7850857426, 55.1382358971)
Atom 960 = (17.0147148483, 39.2677123399, 0.8738092967)
Atom 961 = (21.2683935603, 41.6357279752, 12.9741027413)
Atom 962 = (17.0147148483, 39.2500245047, 2.7183519361)
Atom 963 = (17.0147148483, 37.3741691057, 0.2534122550)
Atom 964 = (22.7708013096, 40.8886437032, 13.5944997831)
Atom 965 = (17.0147148483, 34.4108141953, 7.7977653157)
Atom 966 = (21.2683935603, 31.8998596864, 0.8738092967)
Atom 967 = (21.2683935603, 41.7786668489, 7.7977653157)
Atom 968 = (21.2683935603, 32.0427985601, 6.0501467223)
Atom 969 = (17.0147148483, 34.2678753216, 12.9741027413)
Atom 970 = (17.0147148483, 39.4106512137, 6.0501467223)
Atom 971 = (17.0147148483, 34.4285020306, 9.6423079551)
Atom 972 = (21.2683935603, 31.8821718512, 2.7183519361)
Atom 973 = (21.2683935603, 41.7963546841, 9.6423079551)
Atom 974 = (17.0147148483, 36.3043574296, 7.1773682740)
Atom 975 = (21.2683935603, 30.0063164522, 0.2534122550)
Atom 976 = (21.2683935603, 43.6722100831, 7.1773682740)
Atom 977 = (19.7659858110, 32.7898828321, 6.6705437641)
Atom 978 = (22.7708013096, 32.7898828321, 6.6705437641)
Atom 979 = (19.7659858110, 40.8886437032, 13.5944997831)
Atom 980 = (18.5171225975, 33.5207910496, 13.5944997831)
Atom 981 = (15.5123070990, 40.1577354856, 6.6705437641)
Atom 982 = (18.5171225975, 40.1577354856, 6.6705437641)
Atom 983 = (15.5123070990, 33.5207910496, 13.5944997831)
Atom 984 = (17.0147148483, 39.2677123399, 14.7217213347)
Atom 985 = (21.2683935603, 41.6357279752, 26.8220147793)
Atom 986 = (17.0147148483, 39.2500245047, 16.5662639741)
Atom 987 = (17.0147148483, 37.3741691057, 14.1013242930)
Atom 988 = (22.7708013096, 40.8886437032, 27.4424118211)
Atom 989 = (17.0147148483, 34.4108141953, 21.6456773538)
Atom 990 = (21.2683935603, 31.8998596864, 14.7217213347)
Atom 991 = (21.2683935603, 41.7786668489, 21.6456773538)
Atom 992 = (21.2683935603, 32.0427985601, 19.8980587603)
Atom 993 = (17.0147148483, 34.2678753216, 26.8220147793)
Atom 994 = (17.0147148483, 39.4106512137, 19.8980587603)
Atom 995 = (17.0147148483, 34.4285020306, 23.4902199931)
Atom 996 = (21.2683935603, 31.8821718512, 16.5662639741)
Atom 997 = (21.2683935603, 41.7963546841, 23.4902199931)
Atom 998 = (17.0147148483, 36.3043574296, 21.0252803120)
Atom 999 = (21.2683935603, 30.0063164522, 14.1013242930)
Atom 1000 = (21.2683935603, 43.6722100831, 21.0252803120)
Atom 1001 = (19.7659858110, 32.7898828321, 20.5184558021)
Atom 1002 = (22.7708013096, 32.7898828321, 20.5184558021)
Atom 1003 = (19.7659858110, 40.8886437032, 27.4424118211)
Atom 1004 = (18.5171225975, 33.5207910496, 27.4424118211)
Atom 1005 = (15.5123070990, 40.1577354856, 20.5184558021)
Atom 1006 = (18.5171225975, 40.1577354856, 20.5184558021)
Atom 1007 = (15.5123070990, 33.5207910496, 27.4424118211)
Atom 1008 = (17.0147148483, 39.2677123399, 28.5696333728)
Atom 1009 = (21.2683935603, 41.6357279752, 40.6699268174)
Atom 1010 = (17.0147148483, 39.2500245047, 30.4141760121)
Atom 1011 = (17.0147148483, 37.3741691057, 27.9492363310)
Atom 1012 = (22.7708013096, 40.8886437032, 41.2903238591)
Atom 1013 = (17.0147148483, 34.4108141953, 35.4935893918)
Atom 1014 = (21.2683935603, 31.8998596864, 28.5696333728)
Atom 1015 = (21.2683935603, 41.7786668489, 35.4935893918)
Atom 1016 = (21.2683935603, 32.0427985601, 33.7459707983)
Atom 1017 = (17.0147148483, 34.2678753216, 40.6699268174)
Atom 1018 = (17.0147148483, 39.4106512137, 33.7459707983)
Atom 1019 = (17.0147148483, 34.4285020306, 37.3381320311)
Atom 1020 = (21.2683935603, 31.8821718512, 30.4141760121)
Atom 1021 = (21.2683935603, 41.7963546841, 37.3381320311)
Atom 1022 = (17.0147148483, 36.3043574296, 34.8731923500)
Atom 1023 = (21.2683935603, 30.0063164522, 27.9492363310)
Atom 1024 = (21.2683935603, 43.6722100831, 34.8731923500)
Atom 1025 = (19.7659858110, 32.7898828321, 34.3663678401)
Atom 1026 = (22.7708013096, 32.7898828321, 34.3663678401)
Atom 1027 = (19.7659858110, 40.8886437032, 41.2903238591)
Atom 1028 = (18.5171225975, 33.5207910496, 41.2903238591)
Atom 1029 = (15.5123070990, 40.1577354856, 34.3663678401)
Atom 1030 = (18.5171225975, 40.1577354856, 34.3663678401)
Atom 1031 = (15.5123070990, 33.5207910496, 41.2903238591)
Atom 1032 = (17.0147148483, 39.2677123399, 42.4175454108)
Atom 1033 = (21.2683935603, 41.6357279752, 54.5178388554)
Atom 1034 = (17.0147148483, 39.2500245047, 44.2620880502)
Atom 1035 = (17.0147148483, 37.3741691057, 41.7971483690)
Atom 1036 = (22.7708013096, 40.8886437032, 55.1382358971)
Atom 1037 = (17.0147148483, 34.4108141953, 49.3415014298)
Atom 1038 = (21.2683935603, 31.8998596864, 42.4175454108)
Atom 1039 = (21.2683935603, 41.7786668489, 49.3415014298)
Atom 1040 = (21.2683935603, 32.0427985601, 47.5938828364)
Atom 1041 = (17.0147148483, 34.2678753216, 54.5178388554)
Atom 1042 = (17.0147148483, 39.4106512137, 47.5938828364)
Atom 1043 = (17.0147148483, 34.4285020306, 51.1860440692)
Atom 1044 = (21.2683935603, 31.8821718512, 44.2620880502)
Atom 1045 = (21.2683935603, 41.7963546841, 51.1860440692)
Atom 1046 = (17.0147148483, 36.3043574296, 48.7211043880)
Atom 1047 = (21.2683935603, 30.0063164522, 41.7971483690)
Atom 1048 = (21.2683935603, 43.6722100831, 48.7211043880)
Atom 1049 = (19.7659858110, 32.7898828321, 48.2142798781)
Atom 1050 = (22.7708013096, 32.7898828321, 48.2142798781)
Atom 1051 = (19.7659858110, 40.8886437032, 55.1382358971)
Atom 1052 = (18.5171225975, 33.5207910496, 55.1382358971)
Atom 1053 = (15.5123070990, 40.1577354856, 48.2142798781)
Atom 1054 = (18.5171225975, 40.1577354856, 48.2142798781)
Atom 1055 = (15.5123070990, 33.5207910496, 55.1382358971)
Atom 1056 = (17.0147148483, 54.0034176470, 0.8738092967)
Atom 1057 = (21.2683935603, 56.3714332822, 12.9741027413)
Atom 1058 = (17.0147148483, 53.9857298118, 2.7183519361)
Atom 1059 = (17.0147148483, 52.1098744128, 0.2534122550)
Atom 1060 = (22.7708013096, 55.6243490102, 13.5944997831)
Atom 1061 = (17.0147148483, 49.1465195024, 7.7977653157)
Atom 1062 = (21.2683935603, 46.6355649935, 0.8738092967)
Atom 1063 = (21.2683935603, 56.5143721559, 7.7977653157)
Atom 1064 = (21.2683935603, 46.7785038672, 6.0501467223)
Atom 1065 = (17.0147148483, 49.0035806287, 12.9741027413)
Atom 1066 = (17.0147148483, 54.1463565207, 6.0501467223)
Atom 1067 = (17.0147148483, 49.1642073376, 9.6423079551)
Atom 1068 = (21.2683935603, 46.6178771582, 2.7183519361)
Atom 1069 = (21.2683935603, 56.5320599912, 9.6423079551)
Atom 1070 = (17.0147148483, 51.0400627366, 7.1773682740)
Atom 1071 = (21.2683935603, 44.7420217593, 0.2534122550)
Atom 1072 = (21.2683935603, 58.4079153901, 7.1773682740)
Atom 1073 = (19.7659858110, 47.5255881392, 6.6705437641)
Atom 1074 = (22.7708013096, 47.5255881392, 6.6705437641)
Atom 1075 = (19.7659858110, 55.6243490102, 13.5944997831)
Atom 1076 = (18.5171225975, 48.2564963567, 13.5944997831)
Atom 1077 = (15.5123070990, 54.8934407927, 6.6705437641)
Atom 1078 = (18.5171225975, 54.8934407927, 6.6705437641)
Atom 1079 = (15.5123070990, 48.2564963567, 13.5944997831)
Atom 1080 = (17.0147148483, 54.0034176470, 14.7217213347)
Atom 1081 = (21.2683935603, 56.3714332822, 26.8220147793)
Atom 1082 = (17.0147148483, 53.9857298118, 16.5662639741)
Atom 1083 = (17.0147148483, 52.1098744128, 14.1013242930)
Atom 1084 = (22.7708013096, 55.6243490102, 27.4424118211)
Atom 1085 = (17.0147148483, 49.1465195024, 21.6456773538)
Atom 1086 = (21.2683935603, 46.6355649935, 14.7217213347)
Atom 1087 = (21.2683935603, 56.5143721559, 21.6456773538)
Atom 1088 = (21.2683935603, 46.7785038672, 19.8980587603)
Atom 1089 = (17.0147148483, 49.0035806287, 26.8220147793)
Atom 1090 = (17.0147148483, 54.1463565207, 19.8980587603)
Atom 1091 = (17.0147148483, 49.1642073376, 23.4902199931)
Atom 1092 = (21.2683935603, 46.6178771582, 16.5662639741)
Atom 1093 = (21.2683935603, 56.5320599912, 23.4902199931)
Atom 1094 = (17.0147148483, 51.0400627366, 21.0252803120)
Atom 1095 = (21.2683935603, 44.7420217593, 14.1013242930)
Atom 1096 = (21.2683935603, 58.4079153901, 21.0252803120)
Atom 1097 = (19.7659858110, 47.5255881392, 20.5184558021)
Atom 1098 = (22.7708013096, 47.5255881392, 20.5184558021)
Atom 1099 = (19.7659858110, 55.6243490102, 27.4424118211)
Atom 1100 = (18.5171225975, 48.2564963567, 27.4424118211)
Atom 1101 = (15.5123070990, 54.8934407927, 20.5184558021)
Atom 1102 = (18.5171225975, 54.8934407927, 20.5184558021)
Atom 1103 = (15.5123070990, 48.2564963567, 27.4424118211)
Atom 1104 = (17.0147148483, 54.0034176470, 28.5696333728)
Atom 1105 = (21.2683935603, 56.3714332822, 40.6699268174)
Atom 1106 = (17.0147148483, 53.9857298118, 30.4141760121)
Atom 1107 = (17.0147148483, 52.1098744128, 27.9492363310)
Atom 1108 = (22.7708013096, 55.6243490102, 41.2903238591)
Atom 1109 = (17.0147148483, 49.1465195024, 35.4935893918)
Atom 1110 = (21.2683935603, 46.6355649935, 28.5696333728)
Atom 1111 = (21.2683935603, 56.5143721559, 35.4935893918)
Atom 1112 = (21.2683935603, 46.7785038672, 33.7459707983)
Atom 1113 = (17.0147148483, 49.0035806287, 40.6699268174)
Atom 1114 = (17.0147148483, 54.1463565207, 33.7459707983)
Atom 1115 = (17.0147148483, 49.1642073376, 37.3381320311)
Atom 1116 = (21.2683935603, 46.6178771582, 30.4141760121)
Atom 1117 = (21.2683935603, 56.5320599912, 37.3381320311)
Atom 1118 = (17.0147148483, 51.0400627366, 34.8731923500)
Atom 1119 = (21.2683935603, 44.7420217593, 27.9492363310)
Atom 1120 = (21.2683935603, 58.4079153901, 34.8731923500)
Atom 1121 = (19.7659858110, 47.5255881392, 34.3663678401)
Atom 1122 = (22.7708013096, 47.5255881392, 34.3663678401)
Atom 1123 = (19.7659858110, 55.6243490102, 41.2903238591)
Atom 1124 = (18.5171225975, 48.2564963567, 41.2903238591)
Atom 1125 = (15.5123070990, 54.8934407927, 34.3663678401)
Atom 1126 = (18.5171225975, 54.8934407927, 34.3663678401)
Atom 1127 = (15.5123070990, 48.2564963567, 41.2903238591)
Atom 1128 = (17.0147148483, 54.0034176470, 42.4175454108)
Atom 1129 = (21.2683935603, 56.3714332822, 54.5178388554)
Atom 1130 = (17.0147148483, 53.9857298118, 44.2620880502)
Atom 1131 = (17.0147148483, 52.1098744128, 41.7971483690)
Atom 1132 = (22.7708013096, 55.6243490102, 55.1382358971)
Atom 1133 = (17.0147148483, 49.1465195024, 49.3415014298)
Atom 1134 = (21.2683935603, 46.6355649935, 42.4175454108)
Atom 1135 = (21.2683935603, 56.5143721559, 49.3415014298)
Atom 1136 = (21.2683935603, 46.7785038672, 47.5938828364)
Atom 1137 = (17.0147148483, 49.0035806287, 54.5178388554)
Atom 1138 = (17.0147148483, 54.1463565207, 47.5938828364)
Atom 1139 = (17.0147148483, 49.1642073376, 51.1860440692)
Atom 1140 = (21.2683935603, 46.6178771582, 44.2620880502)
Atom 1141 = (21.2683935603, 56.5320599912, 51.1860440692)
Atom 1142 = (17.0147148483, 51.0400627366, 48.7211043880)
Atom 1143 = (21.2683935603, 44.7420217593, 41.7971483690)
Atom 1144 = (21.2683935603, 58.4079153901, 48.7211043880)
Atom 1145 = (19.7659858110, 47.5255881392, 48.2142798781)
Atom 1146 = (22.7708013096, 47.5255881392, 48.2142798781)
Atom 1147 = (19.7659858110, 55.6243490102, 55.1382358971)
Atom 1148 = (18.5171225975, 48.2564963567, 55.1382358971)
Atom 1149 = (15.5123070990, 54.8934407927, 48.2142798781)
Atom 1150 = (18.5171225975, 54.8934407927, 48.2142798781)
Atom 1151 = (15.5123070990, 48.2564963567, 55.1382358971)
Atom 1152 = (25.5220722724, 9.7963017258, 0.8738092967)
Atom 1153 = (29.7757509844, 12.1643173610, 12.9741027413)
Atom 1154 = (25.5220722724, 9.7786138906, 2.7183519361)
Atom 1155 = (25.5220722724, 7.9027584916, 0.2534122550)
Atom 1156 = (31.2781587337, 11.4172330891, 13.5944997831)
Atom 1157 = (25.5220722724, 4.9394035812, 7.7977653157)
Atom 1158 = (29.7757509844, 2.4284490723, 0.8738092967)
Atom 1159 = (29.7757509844, 12.3072562348, 7.7977653157)
Atom 1160 = (29.7757509844, 2.5713879460, 6.0501467223)
Atom 1161 = (25.5220722724, 4.7964647075, 12.9741027413)
Atom 1162 = (25.5220722724, 9.9392405995, 6.0501467223)
Atom 1163 = (25.5220722724, 4.9570914165, 9.6423079551)
Atom 1164 = (29.7757509844, 2.4107612371, 2.7183519361)
Atom 1165 = (29.7757509844, 12.3249440700, 9.6423079551)
Atom 1166 = (25.5220722724, 6.8329468154, 7.1773682740)
Atom 1167 = (29.7757509844, 0.5349058381, 0.2534122550)
Atom 1168 = (29.7757509844, 14.2007994690, 7.1773682740)
Atom 1169 = (28.2733432352, 3.3184722180, 6.6705437641)
Atom 1170 = (31.2781587337, 3.3184722180, 6.6705437641)
Atom 1171 = (28.2733432352, 11.4172330891, 13.5944997831)
Atom 1172 = (27.0244800217, 4.0493804355, 13.5944997831)
Atom 1173 = (24.0196645231, 10.6863248715, 6.6705437641)
Atom 1174 = (27.0244800217, 10.6863248715, 6.6705437641)
Atom 1175 = (24.0196645231, 4.0493804355, 13.5944997831)
Atom 1176 = (25.5220722724, 9.7963017258, 14.7217213347)
Atom 1177 = (29.7757509844, 12.1643173610, 26.8220147793)
Atom 1178 = (25.5220722724, 9.7786138906, 16.5662639741)
Atom 1179 = (25.5220722724, 7.9027584916, 14.1013242930)
Atom 1180 = (31.2781587337, 11.4172330891, 27.4424118211)
Atom 1181 = (25.5220722724, 4.9394035812, 21.6456773538)
Atom 1182 = (29.7757509844, 2.4284490723, 14.7217213347)
Atom 1183 = (29.7757509844, 12.3072562348, 21.6456773538)
Atom 1184 = (29.7757509844, 2.5713879460, 19.8980587603)
Atom 1185 = (25.5220722724, 4.7964647075, 26.8220147793)
Atom 1186 = (25.5220722724, 9.9392405995, 19.8980587603)
Atom 1187 = (25.5220722724, 4.9570914165, 23.4902199931)
Atom 1188 = (29.7757509844, 2.4107612371, 16.5662639741)
Atom 1189 = (29.7757509844, 12.3249440700, 23.4902199931)
Atom 1190 = (25.5220722724, 6.8329468154, 21.0252803120)
Atom 1191 = (29.7757509844, 0.5349058381, 14.1013242930)
Atom 1192 = (29.7757509844, 14.2007994690, 21.0252803120)
Atom 1193 = (28.2733432352, 3.3184722180, 20.5184558021)
Atom 1194 = (31.2781587337, 3.3184722180, 20.5184558021)
Atom 1195 = (28.2733432352, 11.4172330891, 27.4424118211)
Atom 1196 = (27.0244800217, 4.0493804355, 27.4424118211)
Atom 1197 = (24.0196645231, 10.6863248715, 20.5184558021)
Atom 1198 = (27.0244800217, 10.6863248715, 20.5184558021)
Atom 1199 = (24.0196645231, 4.0493804355, 27.4424118211)
Atom 1200 = (25.5220722724, 9.7963017258, 28.5696333728)
Atom 1201 = (29.7757509844, 12.1643173610, 40.6699268174)
Atom 1202 = (25.5220722724, 9.7786138906, 30.4141760121)
Atom 1203 = (25.5220722724, 7.9027584916, 27.9492363310)
Atom 1204 = (31.2781587337, 11.4172330891, 41.2903238591)
Atom 1205 = (25.5220722724, 4.9394035812, 35.4935893918)
Atom 1206 = (29.7757509844, 2.4284490723, 28.5696333728)
Atom 1207 = (29.7757509844, 12.3072562348, 35.4935893918)
Atom 1208 = (29.7757509844, 2.5713879460, 33.7459707983)
Atom 1209 = (25.5220722724, 4.7964647075, 40.6699268174)
Atom 1210 = (25.5220722724, 9.9392405995, 33.7459707983)
Atom 1211 = (25.5220722724, 4.9570914165, 37.3381320311)
Atom 1212 = (29.7757509844, 2.4107612371, 30.4141760121)
Atom 1213 = (29.7757509844, 12.3249440700, 37.3381320311)
Atom 1214 = (25.5220722724, 6.8329468154, 34.8731923500)
Atom 1215 = (29.7757509844, 0.5349058381, 27.9492363310)
Atom 1216 = (29.7757509844, 14.2007994690, 34.8731923500)
Atom 1217 = (28.2733432352, 3.3184722180, 34.3663678401)
Atom 1218 = (31.2781587337, 3.3184722180, 34.3663678401)
Atom 1219 = (28.2733432352, 11.4172330891, 41.2903238591)
Atom 1220 = (27.0244800217, 4.0493804355, 41.2903238591)
Atom 1221 = (24.0196645231, 10.6863248715, 34.3663678401)
Atom 1222 = (27.0244800217, 10.6863248715, 34.3663678401)
Atom 1223 = (24.0196645231, 4.0493804355, 41.2903238591)
Atom 1224 = (25.5220722724, 9.7963017258, 42.4175454108)
Atom 1225 = (29.7757509844, 12.1643173610, 54.5178388554)
Atom 1226 = (25.5220722724, 9.7786138906, 44.2620880502)
Atom 1227 = (25.5220722724, 7.9027584916, 41.7971483690)
Atom 1228 = (31.2781587337, 11.4172330891, 55.1382358971)
Atom 1229 = (25.5220722724, 4.9394035812, 49.3415014298)
Atom 1230 = (29.7757509844, 2.4284490723, 42.4175454108)
Atom 1231 = (29.7757509844, 12.3072562348, 49.3415014298)
Atom 1232 = (29.7757509844, 2.5713879460, 47.5938828364)
Atom 1233 = (25.5220722724, 4.7964647075, 54.5178388554)
Atom 1234 = (25.5220722724, 9.9392405995, 47.5938828364)
Atom 1235 = (25.5220722724, 4.9570914165, 51.1860440692)
Atom 1236 = (29.7757509844, 2.4107612371, 44.2620880502)
Atom 1237 = (29.7757509844, 12.3249440700, 51.1860440692)
Atom 1238 = (25.5220722724, 6.8329468154, 48.7211043880)
Atom 1239 = (29.7757509844, 0.5349058381, 41.7971483690)
Atom 1240 = (29.7757509844, 14.2007994690, 48.7211043880)
Atom 1241 = (28.2733432352, 3.3184722180, 48.2142798781)
Atom 1242 = (31.2781587337, 3.3184722180, 48.2142798781)
Atom 1243 = (28.2733432352, 11.4172330891, 55.1382358971)
Atom 1244 = (27.0244800217, 4.0493804355, 55.1382358971)
Atom 1245 = (24.0196645231, 10.6863248715, 48.2142798781)
Atom 1246 = (27.0244800217, 10.6863248715, 48.2142798781)
Atom 1247 = (24.0196645231, 4.0493804355, 55.1382358971)
Atom 1248 = (25.5220722724, 24.5320070329, 0.8738092967)
Atom 1249 = (29.7757509844, 26.9000226681, 12.9741027413)
Atom 1250 = (25.5220722724, 24.5143191976, 2.7183519361)
Atom 1251 = (25.5220722724, 22.6384637987, 0.2534122550)
Atom 1252 = (31.2781587337, 26.1529383961, 13.5944997831)
Atom 1253 = (25.5220722724, 19.6751088883, 7.7977653157)
Atom 1254 = (29.7757509844, 17.1641543794, 0.8738092967)
Atom 1255 = (29.7757509844, 27.0429615418, 7.7977653157)
Atom 1256 = (29.7757509844, 17.3070932531, 6.0501467223)
Atom 1257 = (25.5220722724, 19.5321700146, 12.9741027413)
Atom 1258 = (25.5220722724, 24.6749459066, 6.0501467223)
Atom 1259 = (25.5220722724, 19.6927967235, 9.6423079551)
Atom 1260 = (29.7757509844, 17.1464665441, 2.7183519361)
Atom 1261 = (29.7757509844, 27.0606493771, 9.6423079551)
Atom 1262 = (25.5220722724, 21.5686521225, 7.1773682740)
Atom 1263 = (29.7757509844, 15.2706111451, 0.2534122550)
Atom 1264 = (29.7757509844, 28.9365047760, 7.1773682740)
Atom 1265 = (28.2733432352, 18.0541775251, 6.6705437641)
Atom 1266 = (31.2781587337, 18.0541775251, 6.6705437641)
Atom 1267 = (28.2733432352, 26.1529383961, 13.5944997831)
Atom 1268 = (27.0244800217, 18.7850857426, 13.5944997831)
Atom 1269 = (24.0196645231, 25.4220301786, 6.6705437641)
Atom 1270 = (27.0244800217, 25.4220301786, 6.6705437641)
Atom 1271 = (24.0196645231, 18.7850857426, 13.5944997831)
Atom 1272 = (25.5220722724, 24.5320070329, 14.7217213347)
Atom 1273 = (29.7757509844, 26.9000226681, 26.8220147793)
Atom 1274 = (25.5220722724, 24.5143191976, 16.5662639741)
Atom 1275 = (25.5220722724, 22.6384637987, 14.1013242930)
Atom 1276 = (31.2781587337, 26.1529383961, 27.4424118211)
Atom 1277 = (25.5220722724, 19.6751088883, 21.6456773538)
Atom 1278 = (29.7757509844, 17.1641543794, 14.7217213347)
Atom 1279 = (29.7757509844, 27.0429615418, 21.6456773538)
Atom 1280 = (29.7757509844, 17.3070932531, 19.8980587603)
Atom 1281 = (25.5220722724, 19.5321700146, 26.8220147793)
Atom 1282 = (25.5220722724, 24.6749459066, 19.8980587603)
Atom 1283 = (25.5220722724, 19.6927967235, 23.4902199931)
Atom 1284 = (29.7757509844, 17.1464665441, 16.5662639741)
Atom 1285 = (29.7757509844, 27.0606493771, 23.4902199931)
Atom 1286 = (25.5220722724, 21.5686521225, 21.0252803120)
Atom 1287 = (29.7757509844, 15.2706111451, 14.1013242930)
Atom 1288 = (29.7757509844, 28.9365047760, 21.0252803120)
Atom 1289 = (28.2733432352, 18.0541775251, 20.5184558021)
Atom 1290 = (31.2781587337, 18.0541775251, 20.5184558021)
Atom 1291 = (28.2733432352, 26.1529383961, 27.4424118211)
Atom 1292 = (27.0244800217, 18.7850857426, 27.4424118211)
Atom 1293 = (24.0196645231, 25.4220301786, 20.5184558021)
Atom 1294 = (27.0244800217, 25.4220301786, 20.5184558021)
Atom 1295 = (24.0196645231, 18.7850857426, 27.4424118211)
Atom 1296 = (25.5220722724, 24.5320070329, 28.5696333728)
Atom 1297 = (29.7757509844, 26.9000226681, 40.6699268174)
Atom 1298 = (25.5220722724, 24.5143191976, 30.4141760121)
Atom 1299 = (25.5220722724, 22.6384637987, 27.9492363310)
Atom 1300 = (31.2781587337, 26.1529383961, 41.2903238591)
Atom 1301 = (25.5220722724, 19.6751088883, 35.4935893918)
Atom 1302 = (29.7757509844, 17.1641543794, 28.5696333728)
Atom 1303 = (29.7757509844, 27.0429615418, 35.4935893918)
Atom 1304 = (29.7757509844, 17.3070932531, 33.7459707983)
Atom 1305 = (25.5220722724, 19.5321700146, 40.6699268174)
Atom 1306 = (25.5220722724, 24.6749459066, 33.7459707983)
Atom 1307 = (25.5220722724, 19.6927967235, 37.3381320311)
Atom 1308 = (29.7757509844, 17.1464665441, 30.4141760121)
Atom 1309 = (29.7757509844, 27.0606493771, 37.3381320311)
Atom 1310 = (25.5220722724, 21.5686521225, 34.8731923500)
Atom 1311 = (29.7757509844, 15.2706111451, 27.9492363310)
Atom 1312 = (29.7757509844, 28.9365047760, 34.8731923500)
Atom 1313 = (28.2733432352, 18.0541775251, 34.3663678401)
Atom 1314 = (31.2781587337, 18.0541775251, 34.3663678401)
Atom 1315 = (28.2733432352, 26.1529383961, 41.2903238591)
Atom 1316 = (27.0244800217, 18.7850857426, 41.2903238591)
Atom 1317 = (24.0196645231, 25.4220301786, 34.3663678401)
Atom 1318 = (27.0244800217, 25.4220301786, 34.3663678401)
Atom 1319 = (24.0196645231, 18.7850857426, 41.2903238591)
Atom 1320 = (25.5220722724, 24.5320070329, 42.4175454108)
Atom 1321 = (29.7757509844, 26.9000226681, 54.5178388554)
Atom 1322 = (25.5220722724, 24.5143191976, 44.2620880502)
Atom 1323 = (25.5220722724, 22.6384637987, 41.7971483690)
Atom 1324 = (31.2781587337, 26.1529383961, 55.1382358971)
Atom 1325 = (25.5220722724, 19.6751088883, 49.3415014298)
Atom 1326 = (29.7757509844, 17.1641543794, 42.4175454108)
Atom 1327 = (29.7757509844, 27.0429615418, 49.3415014298)
Atom 1328 = (29.7757509844, 17.3070932531, 47.5938828364)
Atom 1329 = (25.5220722724, 19.5321700146, 54.5178388554)
Atom 1330 = (25.5220722724, 24.6749459066, 47.5938828364)
Atom 1331 = (25.5220722724, 19.6927967235, 51.1860440692)
Atom 1332 = (29.7757509844, 17.1464665441, 44.2620880502)
Atom 1333 = (29.7757509844, 27.0606493771, 51.1860440692)
Atom 1334 = (25.5220722724, 21.5686521225, 48.7211043880)
Atom 1335 = (29.7757509844, 15.2706111451, 41.7971483690)
Atom 1336 = (29.7757509844, 28.9365047760, 48.7211043880)
Atom 1337 = (28.2733432352, 18.0541775251, 48.2142798781)
Atom 1338 = (31.2781587337, 18.0541775251, 48.2142798781)
Atom 1339 = (28.2733432352, 26.1529383961, 55.1382358971)
Atom 1340 = (27.0244800217, 18.7850857426, 55.1382358971)
Atom 1341 = (24.0196645231, 25.4220301786, 48.2142798781)
Atom 1342 = (27.0244800217, 25.4220301786, 48.2142798781)
Atom 1343 = (24.0196645231, 18.7850857426, 55.1382358971)
Atom 1344 = (25.5220722724, 39.2677123399, 0.8738092967)
Atom 1345 = (29.7757509844, 41.6357279752, 12.9741027413)
Atom 1346 = (25.5220722724, 39.2500245047, 2.7183519361)
Atom 1347 = (25.5220722724, 37.3741691057, 0.2534122550)
Atom 1348 = (31.2781587337, 40.8886437032, 13.5944997831)
Atom 1349 = (25.5220722724, 34.4108141953, 7.7977653157)
Atom 1350 = (29.7757509844, 31.8998596864, 0.8738092967)
Atom 1351 = (29.7757509844, 41.7786668489, 7.7977653157)
Atom 1352 = (29.7757509844, 32.0427985601, 6.0501467223)
Atom 1353 = (25.5220722724, 34.2678753216, 12.9741027413)
Atom 1354 = (25.5220722724, 39.4106512137, 6.0501467223)
Atom 1355 = (25.5220722724, 34.4285020306, 9.6423079551)
Atom 1356 = (29.7757509844, 31.8821718512, 2.7183519361)
Atom 1357 = (29.7757509844, 41.7963546841, 9.6423079551)
Atom 1358 = (25.5220722724, 36.3043574296, 7.1773682740)
Atom 1359 = (29.7757509844, 30.0063164522, 0.2534122550)
Atom 1360 = (29.7757509844, 43.6722100831, 7.1773682740)
Atom 1361 = (28.2733432352, 32.7898828321, 6.6705437641)
Atom 1362 = (31.2781587337, 32.7898828321, 6.6705437641)
Atom 1363 = (28.2733432352, 40.8886437032, 13.5944997831)
Atom 1364 = (27.0244800217, 33.5207910496, 13.5944997831)
Atom 1365 = (24.0196645231, 40.1577354856, 6.6705437641)
Atom 1366 = (27.0244800217, 40.1577354856, 6.6705437641)
Atom 1367 = (24.0196645231, 33.5207910496, 13.5944997831)
Atom 1368 = (25.5220722724, 39.2677123399, 14.7217213347)
Atom 1369 = (29.7757509844, 41.6357279752, 26.8220147793)
Atom 1370 = (25.5220722724, 39.2500245047, 16.5662639741)
Atom 1371 = (25.5220722724, 37.3741691057, 14.1013242930)
Atom 1372 = (31.2781587337, 40.8886437032, 27.4424118211)
Atom 1373 = (25.5220722724, 34.4108141953, 21.6456773538)
Atom 1374 = (29.7757509844, 31.8998596864, 14.7217213347)
Atom 1375 = (29.7757509844, 41.7786668489, 21.6456773538)
Atom 1376 = (29.7757509844, 32.0427985601, 19.8980587603)
Atom 1377 = (25.5220722724, 34.2678753216, 26.8220147793)
Atom 1378 = (25.5220722724, 39.4106512137, 19.8980587603)
Atom 1379 = (25.5220722724, 34.4285020306, 23.4902199931)
Atom 1380 = (29.7757509844, 31.8821718512, 16.5662639741)
Atom 1381 = (29.7757509844, 41.7963546841, 23.4902199931)
Atom 1382 = (25.5220722724, 36.3043574296, 21.0252803120)
Atom 1383 = (29.7757509844, 30.0063164522, 14.1013242930)
Atom 1384 = (29.7757509844, 43.6722100831, 21.0252803120)
Atom 1385 = (28.2733432352, 32.7898828321, 20.5184558021)
Atom 1386 = (31.2781587337, 32.7898828321, 20.5184558021)
Atom 1387 = (28.2733432352, 40.8886437032, 27.4424118211)
Atom 1388 = (27.0244800217, 33.5207910496, 27.4424118211)
Atom 1389 = (24.0196645231, 40.1577354856, 20.5184558021)
Atom 1390 = (27.0244800217, 40.1577354856, 20.5184558021)
Atom 1391 = (24.0196645231, 33.5207910496, 27.4424118211)
Atom 1392 = (25.5220722724, 39.2677123399, 28.5696333728)
Atom 1393 = (29.7757509844, 41.6357279752, 40.6699268174)
Atom 1394 = (25.5220722724, 39.2500245047, 30.4141760121)
Atom 1395 = (25.5220722724, 37.3741691057, 27.9492363310)
Atom 1396 = (31.2781587337, 40.8886437032, 41.2903238591)
Atom 1397 = (25.5220722724, 34.4108141953, 35.4935893918)
Atom 1398 = (29.7757509844, 31.8998596864, 28.5696333728)
Atom 1399 = (29.7757509844, 41.7786668489, 35.4935893918)
Atom 1400 = (29.7757509844, 32.0427985601, 33.7459707983)
Atom 1401 = (25.5220722724, 34.2678753216, 40.6699268174)
Atom 1402 = (25.5220722724, 39.4106512137, 33.7459707983)
Atom 1403 = (25.5220722724, 34.4285020306, 37.3381320311)
Atom 1404 = (29.7757509844, 31.8821718512, 30.4141760121)
Atom 1405 = (29.7757509844, 41.7963546841, 37.3381320311)
Atom 1406 = (25.5220722724, 36.3043574296, 34.8731923500)
Atom 1407 = (29.7757509844, 30.0063164522, 27.9492363310)
Atom 1408 = (29.7757509844, 43.6722100831, 34.8731923500)
Atom 1409 = (28.2733432352, 32.7898828321, 34.3663678401)
Atom 1410 = (31.2781587337, 32.7898828321, 34.3663678401)
Atom 1411 = (28.2733432352, 40.8886437032, 41.2903238591)
Atom 1412 = (27.0244800217, 33.5207910496, 41.2903238591)
Atom 1413 = (24.0196645231, 40.1577354856, 34.3663678401)
Atom 1414 = (27.0244800217, 40.1577354856, 34.3663678401)
Atom 1415 = (24.0196645231, 33.5207910496, 41.2903238591)
Atom 1416 = (25.5220722724, 39.2677123399, 42.4175454108)
Atom 1417 = (29.7757509844, 41.6357279752, 54.5178388554)
Atom 1418 = (25.5220722724, 39.2500245047, 44.2620880502)
Atom 1419 = (25.5220722724, 37.3741691057, 41.7971483690)
Atom 1420 = (31.2781587337, 40.8886437032, 55.1382358971)
Atom 1421 = (25.5220722724, 34.4108141953, 49.3415014298)
Atom 1422 = (29.7757509844, 31.8998596864, 42.4175454108)
Atom 1423 = (29.7757509844, 41.7786668489, 49.3415014298)
Atom 1424 = (29.7757509844, 32.0427985601, 47.5938828364)
Atom 1425 = (25.5220722724, 34.2678753216, 54.5178388554)
Atom 1426 = (25.5220722724, 39.4106512137, 47.5938828364)
Atom 1427 = (25.5220722724, 34.4285020306, 51.1860440692)
Atom 1428 = (29.7757509844, 31.8821718512, 44.2620880502)
Atom 1429 = (29.7757509844, 41.7963546841, 51.1860440692)
Atom 1430 = (25.5220722724, 36.3043574296, 48.7211043880)
Atom 1431 = (29.7757509844, 30.0063164522, 41.7971483690)
Atom 1432 = (29.7757509844, 43.6722100831, 48.7211043880)
Atom 1433 = (28.2733432352, 32.7898828321, 48.2142798781)
Atom 1434 = (31.2781587337, 32.7898828321, 48.2142798781)
Atom 1435 = (28.2733432352, 40.8886437032, 55.1382358971)
Atom 1436 = (27.0244800217, 33.5207910496, 55.1382358971)
Atom 1437 = (24.0196645231, 40.1577354856, 48.2142798781)
Atom 1438 = (27.0244800217, 40.1577354856, 48.2142798781)
Atom 1439 = (24.0196645231, 33.5207910496, 55.1382358971)
Atom 1440 = (25.5220722724, 54.0034176470, 0.8738092967)
Atom 1441 = (29.7757509844, 56.3714332822, 12.9741027413)
Atom 1442 = (25.5220722724, 53.9857298118, 2.7183519361)
Atom 1443 = (25.5220722724, 52.1098744128, 0.2534122550)
Atom 1444 = (31.2781587337, 55.6243490102, 13.5944997831)
Atom 1445 = (25.5220722724, 49.1465195024, 7.7977653157)
Atom 1446 = (29.7757509844, 46.6355649935, 0.8738092967)
Atom 1447 = (29.7757509844, 56.5143721559, 7.7977653157)
Atom 1448 = (29.7757509844, 46.7785038672, 6.0501467223)
Atom 1449 = (25.5220722724, 49.0035806287, 12.9741027413)
Atom 1450 = (25.5220722724, 54.1463565207, 6.0501467223)
Atom 1451 = (25.5220722724, 49.1642073376, 9.6423079551)
Atom 1452 = (29.7757509844, 46.6178771582, 2.7183519361)
Atom 1453 = (29.7757509844, 56.5320599912, 9.6423079551)
Atom 1454 = (25.5220722724, 51.0400627366, 7.1773682740)
Atom 1455 = (29.7757509844, 44.7420217593, 0.2534122550)
Atom 1456 = (29.7757509844, 58.4079153901, 7.1773682740)
Atom 1457 = (28.2733432352, 47.5255881392, 6.6705437641)
Atom 1458 = (31.2781587337, 47.5255881392, 6.6705437641)
Atom 1459 = (28.2733432352, 55.6243490102, 13.5944997831)
Atom 1460 = (27.0244800217, 48.2564963567, 13.5944997831)
Atom 1461 = (24.0196645231, 54.8934407927, 6.6705437641)
Atom 1462 = (27.0244800217, 54.8934407927, 6.6705437641)
Atom 1463 = (24.0196645231, 48.2564963567, 13.5944997831)
Atom 1464 = (25.5220722724, 54.0034176470, 14.7217213347)
Atom 1465 = (29.7757509844, 56.3714332822, 26.8220147793)
Atom 1466 = (25.5220722724, 53.9857298118, 16.5662639741)
Atom 1467 = (25.5220722724, 52.1098744128, 14.1013242930)
Atom 1468 = (31.2781587337, 55.6243490102, 27.4424118211)
Atom 1469 = (25.5220722724, 49.1465195024, 21.6456773538)
Atom 1470 = (29.7757509844, 46.6355649935, 14.7217213347)
Atom 1471 = (29.7757509844, 56.5143721559, 21.6456773538)
Atom 1472 = (29.7757509844, 46.7785038672, 19.8980587603)
Atom 1473 = (25.5220722724, 49.0035806287, 26.8220147793)
Atom 1474 = (25.5220722724, 54.1463565207, 19.8980587603)
Atom 1475 = (25.5220722724, 49.1642073376, 23.4902199931)
Atom 1476 = (29.7757509844, 46.6178771582, 16.5662639741)
Atom 1477 = (29.7757509844, 56.5320599912, 23.4902199931)
Atom 1478 = (25.5220722724, 51.0400627366, 21.0252803120)
Atom 1479 = (29.7757509844, 44.7420217593, 14.1013242930)
Atom 1480 = (29.7757509844, 58.4079153901, 21.0252803120)
Atom 1481 = (28.2733432352, 47.5255881392, 20.5184558021)
Atom 1482 = (31.2781587337, 47.5255881392, 20.5184558021)
Atom 1483 = (28.2733432352, 55.6243490102, 27.4424118211)
Atom 1484 = (27.0244800217, 48.2564963567, 27.4424118211)
Atom 1485 = (24.0196645231, 54.8934407927, 20.5184558021)
Atom 1486 = (27.0244800217, 54.8934407927, 20.5184558021)
Atom 1487 = (24.0196645231, 48.2564963567, 27.4424118211)
Atom 1488 = (25.5220722724, 54.0034176470, 28.5696333728)
Atom 1489 = (29.7757509844, 56.3714332822, 40.6699268174)
Atom 1490 = (25.5220722724, 53.9857298118, 30.4141760121)
Atom 1491 = (25.5220722724, 52.1098744128, 27.9492363310)
Atom 1492 = (31.2781587337, 55.6243490102, 41.2903238591)
Atom 1493 = (25.5220722724, 49.1465195024, 35.4935893918)
Atom 1494 = (29.7757509844, 46.6355649935, 28.5696333728)
Atom 1495 = (29.7757509844, 56.5143721559, 35.4935893918)
Atom 1496 = (29.7757509844, 46.7785038672, 33.7459707983)
Atom 1497 = (25.5220722724, 49.0035806287, 40.6699268174)
Atom 1498 = (25.5220722724, 54.1463565207, 33.7459707983)
Atom 1499 = (25.5220722724, 49.1642073376, 37.3381320311)
Atom 1500 = (29.7757509844, 46.6178771582, 30.4141760121)
Atom 1501 = (29.7757509844, 56.5320599912, 37.3381320311)
Atom 1502 = (25.5220722724, 51.0400627366, 34.8731923500)
Atom 1503 = (29.7757509844, 44.7420217593, 27.9492363310)
Atom 1504 = (29.7757509844, 58.4079153901, 34.8731923500)
Atom 1505 = (28.2733432352, 47.5255881392, 34.3663678401)
Atom 1506 = (31.2781587337, 47.5255881392, 34.3663678401)
Atom 1507 = (28.2733432352, 55.6243490102, 41.2903238591)
Atom 1508 = (27.0244800217, 48.2564963567, 41.2903238591)
Atom 1509 = (24.0196645231, 54.8934407927, 34.3663678401)
Atom 1510 = (27.0244800217, 54.8934407927, 34.3663678401)
Atom 1511 = (24.0196645231, 48.2564963567, 41.2903238591)
Atom 1512 = (25.5220722724, 54.0034176470, 42.4175454108)
Atom 1513 = (29.7757509844, 56.3714332822, 54.5178388554)
Atom 1514 = (25.5220722724, 53.9857298118, 44.2620880502)
Atom 1515 = (25.5220722724, 52.1098744128, 41.7971483690)
Atom 1516 = (31.2781587337, 55.6243490102, 55.1382358971)
Atom 1517 = (25.5220722724, 49.1465195024, 49.3415014298)
Atom 1518 = (29.7757509844, 46.6355649935, 42.4175454108)
Atom 1519 = (29.7757509844, 56.5143721559, 49.3415014298)
Atom 1520 = (29.7757509844, 46.7785038672, 47.5938828364)
Atom 1521 = (25.5220722724, 49.0035806287, 54.5178388554)
Atom 1522 = (25.5220722724, 54.1463565207, 47.5938828364)
Atom 1523 = (25.5220722724, 49.1642073376, 51.1860440692)
Atom 1524 = (29.7757509844, 46.6178771582, 44.2620880502)
Atom 1525 = (29.7757509844, 56.5320599912, 51.1860440692)
Atom 1526 = (25.5220722724, 51.0400627366, 48.7211043880)
Atom 1527 = (29.7757509844, 44.7420217593, 41.7971483690)
Atom 1528 = (29.7757509844, 58.4079153901, 48.7211043880)
Atom 1529 = (28.2733432352, 47.5255881392, 48.2142798781)
Atom 1530 = (31.2781587337, 47.5255881392, 48.2142798781)
Atom 1531 = (28.2733432352, 55.6243490102, 55.1382358971)
Atom 1532 = (27.0244800217, 48.2564963567, 55.1382358971)
Atom 1533 = (24.0196645231, 54.8934407927, 48.2142798781)
Atom 1534 = (27.0244800217, 54.8934407927, 48.2142798781)
Atom 1535 = (24.0196645231, 48.2564963567, 55.1382358971)

Default periodic omega parameter = 0.0541167421

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     1536
Total charge:    0
Total electrons: 5120 (2560-alpha, 2560-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  12800
Total AO shells: 6144 (3584 S-shells; 2048 P-shells; 512 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -6369.261955028327 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 111005.75050, which suppose to be the same as real space unit cell volume 111104.04669, the difference indicates how bad your result is.
| time to set the grid = 826.09 s
DFT grid points: 9026749 (5876 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.7534804446  -39040.9272376975  5119.9430646856  -3539.0691698221  251.31 143.92 14.38 80.58  -39040.9272376975   491.00  
|    2     0.1551786390     +22.7057867824  5120.0019472095  -3664.7032572022  1872.99 6310.36 27.82 114.75  -39018.2214509151  8327.29  
|    3     0.1750969008      +5.3478337783  5119.9947214140  -3518.9167801992  1837.20 6461.50 28.17 115.88  -39012.8736171368  8444.20  
|    4     0.0059171104     -23.3189220710  5119.9996117311  -3597.1531835046  1767.32 6168.93 27.75 115.17  -39036.1925392078  8080.79  
|    5     0.0062692765      +0.0009828269  5119.9994262326  -3596.6932785350  1414.41 4476.07 28.57 115.43  -39036.1915563810  6036.55  
|    6     0.0004696774      -0.0210871338  5119.9995002726  -3596.6742555690  1334.74 4196.11 28.67 115.27  -39036.2126435148  5677.33  
|    7     0.0000221369      -0.0001115601  5119.9994980080  -3596.7002695187  1069.90 3330.47 29.11 115.50  -39036.2127550749  4547.39  
|    8     0.0000044155      -0.0000001790  5119.9994983491  -3596.7056470150  828.48 2512.86 29.36 115.27  -39036.2127552539  3489.06  
|    9     0.0000009584      +0.0000051961  5119.9994983669  -3596.7052148764  1936.83 6523.57 48.58 115.23  -39036.2127500578  8609.88  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -39036.2127500578 a.u.
HOMO-LUMO GAP: 7.990 eV
CENTER OF MASS: {7.878325, 15.595600, 14.692495} ANGS
DIPOLE MOMENT: {16.686649, -14.135782, 536.426208} (|D| = 536.871811) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 54813.20 sec 

| Job finished: Mon Oct 21 20:46:22 2024



==> anc/files/timings/parallelization/Ice_XI_4x_supercell/tc_pbe0_pbc_2.out <==
| Use device 0 as 0th gpu
| Use device 1 as 1th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Oct 20 21:34:27 2024
| On fire-21-02 (available memory: 580458 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g01  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd8b41b000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fc4aa5a0000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fc4aa584000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fc4aa19a000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fc4aa0b1000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fc4a8400000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fc4a80a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fc4aa0ab000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fc4aa080000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fc4a628b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fc4a5e31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fc4a5c00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fc4aa073000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fc4aa06d000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fc4aa051000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fc4aa04b000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fc44d2ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fc4a9f88000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fc432434000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fc432088000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fc42fcbe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fc42fbc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fc42f57a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fc42f0e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fc4a9f69000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fc4a9f34000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fc42ee16000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fc4a9ed3000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fc42ed72000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fc42e930000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fc42cc4f000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fc42c800000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fc426000000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fc41b200000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fc40b400000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fc404200000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fc3e1a00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fc3e03d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fc3e0000000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fc3dfdd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fc3df800000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fc3df400000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fc4a5e0d000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fc42cbd7000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fc3df1d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fc4aa656000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fc42cbad000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fc42cb8c000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fc42cb6d000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fc42cb00000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fc42caec000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fc425fac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fc425f4d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fc42cad9000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fc40b331000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fc42cacb000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fc42cac6000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fc42cac1000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fc42c7d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fc3dfc5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fc42caba000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fc3dc000000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fc3df656000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fc3dbe15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fc41b1b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fc40b2eb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fc40b269000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fc404135000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fc3e03a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fc42caae000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fc42c7c8000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fc425f32000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fc40b246000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fc3dbcda000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fc41b1a0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fc42c7c1000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fc3e038e000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fc3e0381000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 18
|  AVAILABLE: 982
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   gpumem 2048
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: ./scr.geometry
| Random number seed: 1407617108

XYZ coordinates geometry.xyz
Molden File Output: ./scr.geometry/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 2 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 1
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 2048 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 18.0076000000 A, b = 31.1912000000 A, c = 29.3120000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(34.0294296965, 0.0000000000, 0.0000000000), (0.0000000000, 58.9428212282, 0.0000000000), (0.0000000000, 0.0000000000, 55.3916481521), 
Reciprocal space lattice vector in a.u.:
(0.1846397475, -0.0000000000, -0.0000000000), (0.0000000000, 0.1065979737, -0.0000000000), (0.0000000000, 0.0000000000, 0.1134319977), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)
Atom 24 = (0.0000000000, 9.7963017258, 14.7217213347)
Atom 25 = (4.2536787121, 12.1643173610, 26.8220147793)
Atom 26 = (0.0000000000, 9.7786138906, 16.5662639741)
Atom 27 = (0.0000000000, 7.9027584916, 14.1013242930)
Atom 28 = (5.7560864613, 11.4172330891, 27.4424118211)
Atom 29 = (0.0000000000, 4.9394035812, 21.6456773538)
Atom 30 = (4.2536787121, 2.4284490723, 14.7217213347)
Atom 31 = (4.2536787121, 12.3072562348, 21.6456773538)
Atom 32 = (4.2536787121, 2.5713879460, 19.8980587603)
Atom 33 = (0.0000000000, 4.7964647075, 26.8220147793)
Atom 34 = (0.0000000000, 9.9392405995, 19.8980587603)
Atom 35 = (0.0000000000, 4.9570914165, 23.4902199931)
Atom 36 = (4.2536787121, 2.4107612371, 16.5662639741)
Atom 37 = (4.2536787121, 12.3249440700, 23.4902199931)
Atom 38 = (0.0000000000, 6.8329468154, 21.0252803120)
Atom 39 = (4.2536787121, 0.5349058381, 14.1013242930)
Atom 40 = (4.2536787121, 14.2007994690, 21.0252803120)
Atom 41 = (2.7512709628, 3.3184722180, 20.5184558021)
Atom 42 = (5.7560864613, 3.3184722180, 20.5184558021)
Atom 43 = (2.7512709628, 11.4172330891, 27.4424118211)
Atom 44 = (1.5024077493, 4.0493804355, 27.4424118211)
Atom 45 = (-1.5024077493, 10.6863248715, 20.5184558021)
Atom 46 = (1.5024077493, 10.6863248715, 20.5184558021)
Atom 47 = (-1.5024077493, 4.0493804355, 27.4424118211)
Atom 48 = (0.0000000000, 9.7963017258, 28.5696333728)
Atom 49 = (4.2536787121, 12.1643173610, 40.6699268174)
Atom 50 = (0.0000000000, 9.7786138906, 30.4141760121)
Atom 51 = (0.0000000000, 7.9027584916, 27.9492363310)
Atom 52 = (5.7560864613, 11.4172330891, 41.2903238591)
Atom 53 = (0.0000000000, 4.9394035812, 35.4935893918)
Atom 54 = (4.2536787121, 2.4284490723, 28.5696333728)
Atom 55 = (4.2536787121, 12.3072562348, 35.4935893918)
Atom 56 = (4.2536787121, 2.5713879460, 33.7459707983)
Atom 57 = (0.0000000000, 4.7964647075, 40.6699268174)
Atom 58 = (0.0000000000, 9.9392405995, 33.7459707983)
Atom 59 = (0.0000000000, 4.9570914165, 37.3381320311)
Atom 60 = (4.2536787121, 2.4107612371, 30.4141760121)
Atom 61 = (4.2536787121, 12.3249440700, 37.3381320311)
Atom 62 = (0.0000000000, 6.8329468154, 34.8731923500)
Atom 63 = (4.2536787121, 0.5349058381, 27.9492363310)
Atom 64 = (4.2536787121, 14.2007994690, 34.8731923500)
Atom 65 = (2.7512709628, 3.3184722180, 34.3663678401)
Atom 66 = (5.7560864613, 3.3184722180, 34.3663678401)
Atom 67 = (2.7512709628, 11.4172330891, 41.2903238591)
Atom 68 = (1.5024077493, 4.0493804355, 41.2903238591)
Atom 69 = (-1.5024077493, 10.6863248715, 34.3663678401)
Atom 70 = (1.5024077493, 10.6863248715, 34.3663678401)
Atom 71 = (-1.5024077493, 4.0493804355, 41.2903238591)
Atom 72 = (0.0000000000, 9.7963017258, 42.4175454108)
Atom 73 = (4.2536787121, 12.1643173610, 54.5178388554)
Atom 74 = (0.0000000000, 9.7786138906, 44.2620880502)
Atom 75 = (0.0000000000, 7.9027584916, 41.7971483690)
Atom 76 = (5.7560864613, 11.4172330891, 55.1382358971)
Atom 77 = (0.0000000000, 4.9394035812, 49.3415014298)
Atom 78 = (4.2536787121, 2.4284490723, 42.4175454108)
Atom 79 = (4.2536787121, 12.3072562348, 49.3415014298)
Atom 80 = (4.2536787121, 2.5713879460, 47.5938828364)
Atom 81 = (0.0000000000, 4.7964647075, 54.5178388554)
Atom 82 = (0.0000000000, 9.9392405995, 47.5938828364)
Atom 83 = (0.0000000000, 4.9570914165, 51.1860440692)
Atom 84 = (4.2536787121, 2.4107612371, 44.2620880502)
Atom 85 = (4.2536787121, 12.3249440700, 51.1860440692)
Atom 86 = (0.0000000000, 6.8329468154, 48.7211043880)
Atom 87 = (4.2536787121, 0.5349058381, 41.7971483690)
Atom 88 = (4.2536787121, 14.2007994690, 48.7211043880)
Atom 89 = (2.7512709628, 3.3184722180, 48.2142798781)
Atom 90 = (5.7560864613, 3.3184722180, 48.2142798781)
Atom 91 = (2.7512709628, 11.4172330891, 55.1382358971)
Atom 92 = (1.5024077493, 4.0493804355, 55.1382358971)
Atom 93 = (-1.5024077493, 10.6863248715, 48.2142798781)
Atom 94 = (1.5024077493, 10.6863248715, 48.2142798781)
Atom 95 = (-1.5024077493, 4.0493804355, 55.1382358971)
Atom 96 = (0.0000000000, 24.5320070329, 0.8738092967)
Atom 97 = (4.2536787121, 26.9000226681, 12.9741027413)
Atom 98 = (0.0000000000, 24.5143191976, 2.7183519361)
Atom 99 = (0.0000000000, 22.6384637987, 0.2534122550)
Atom 100 = (5.7560864613, 26.1529383961, 13.5944997831)
Atom 101 = (0.0000000000, 19.6751088883, 7.7977653157)
Atom 102 = (4.2536787121, 17.1641543794, 0.8738092967)
Atom 103 = (4.2536787121, 27.0429615418, 7.7977653157)
Atom 104 = (4.2536787121, 17.3070932531, 6.0501467223)
Atom 105 = (0.0000000000, 19.5321700146, 12.9741027413)
Atom 106 = (0.0000000000, 24.6749459066, 6.0501467223)
Atom 107 = (0.0000000000, 19.6927967235, 9.6423079551)
Atom 108 = (4.2536787121, 17.1464665441, 2.7183519361)
Atom 109 = (4.2536787121, 27.0606493771, 9.6423079551)
Atom 110 = (0.0000000000, 21.5686521225, 7.1773682740)
Atom 111 = (4.2536787121, 15.2706111451, 0.2534122550)
Atom 112 = (4.2536787121, 28.9365047760, 7.1773682740)
Atom 113 = (2.7512709628, 18.0541775251, 6.6705437641)
Atom 114 = (5.7560864613, 18.0541775251, 6.6705437641)
Atom 115 = (2.7512709628, 26.1529383961, 13.5944997831)
Atom 116 = (1.5024077493, 18.7850857426, 13.5944997831)
Atom 117 = (-1.5024077493, 25.4220301786, 6.6705437641)
Atom 118 = (1.5024077493, 25.4220301786, 6.6705437641)
Atom 119 = (-1.5024077493, 18.7850857426, 13.5944997831)
Atom 120 = (0.0000000000, 24.5320070329, 14.7217213347)
Atom 121 = (4.2536787121, 26.9000226681, 26.8220147793)
Atom 122 = (0.0000000000, 24.5143191976, 16.5662639741)
Atom 123 = (0.0000000000, 22.6384637987, 14.1013242930)
Atom 124 = (5.7560864613, 26.1529383961, 27.4424118211)
Atom 125 = (0.0000000000, 19.6751088883, 21.6456773538)
Atom 126 = (4.2536787121, 17.1641543794, 14.7217213347)
Atom 127 = (4.2536787121, 27.0429615418, 21.6456773538)
Atom 128 = (4.2536787121, 17.3070932531, 19.8980587603)
Atom 129 = (0.0000000000, 19.5321700146, 26.8220147793)
Atom 130 = (0.0000000000, 24.6749459066, 19.8980587603)
Atom 131 = (0.0000000000, 19.6927967235, 23.4902199931)
Atom 132 = (4.2536787121, 17.1464665441, 16.5662639741)
Atom 133 = (4.2536787121, 27.0606493771, 23.4902199931)
Atom 134 = (0.0000000000, 21.5686521225, 21.0252803120)
Atom 135 = (4.2536787121, 15.2706111451, 14.1013242930)
Atom 136 = (4.2536787121, 28.9365047760, 21.0252803120)
Atom 137 = (2.7512709628, 18.0541775251, 20.5184558021)
Atom 138 = (5.7560864613, 18.0541775251, 20.5184558021)
Atom 139 = (2.7512709628, 26.1529383961, 27.4424118211)
Atom 140 = (1.5024077493, 18.7850857426, 27.4424118211)
Atom 141 = (-1.5024077493, 25.4220301786, 20.5184558021)
Atom 142 = (1.5024077493, 25.4220301786, 20.5184558021)
Atom 143 = (-1.5024077493, 18.7850857426, 27.4424118211)
Atom 144 = (0.0000000000, 24.5320070329, 28.5696333728)
Atom 145 = (4.2536787121, 26.9000226681, 40.6699268174)
Atom 146 = (0.0000000000, 24.5143191976, 30.4141760121)
Atom 147 = (0.0000000000, 22.6384637987, 27.9492363310)
Atom 148 = (5.7560864613, 26.1529383961, 41.2903238591)
Atom 149 = (0.0000000000, 19.6751088883, 35.4935893918)
Atom 150 = (4.2536787121, 17.1641543794, 28.5696333728)
Atom 151 = (4.2536787121, 27.0429615418, 35.4935893918)
Atom 152 = (4.2536787121, 17.3070932531, 33.7459707983)
Atom 153 = (0.0000000000, 19.5321700146, 40.6699268174)
Atom 154 = (0.0000000000, 24.6749459066, 33.7459707983)
Atom 155 = (0.0000000000, 19.6927967235, 37.3381320311)
Atom 156 = (4.2536787121, 17.1464665441, 30.4141760121)
Atom 157 = (4.2536787121, 27.0606493771, 37.3381320311)
Atom 158 = (0.0000000000, 21.5686521225, 34.8731923500)
Atom 159 = (4.2536787121, 15.2706111451, 27.9492363310)
Atom 160 = (4.2536787121, 28.9365047760, 34.8731923500)
Atom 161 = (2.7512709628, 18.0541775251, 34.3663678401)
Atom 162 = (5.7560864613, 18.0541775251, 34.3663678401)
Atom 163 = (2.7512709628, 26.1529383961, 41.2903238591)
Atom 164 = (1.5024077493, 18.7850857426, 41.2903238591)
Atom 165 = (-1.5024077493, 25.4220301786, 34.3663678401)
Atom 166 = (1.5024077493, 25.4220301786, 34.3663678401)
Atom 167 = (-1.5024077493, 18.7850857426, 41.2903238591)
Atom 168 = (0.0000000000, 24.5320070329, 42.4175454108)
Atom 169 = (4.2536787121, 26.9000226681, 54.5178388554)
Atom 170 = (0.0000000000, 24.5143191976, 44.2620880502)
Atom 171 = (0.0000000000, 22.6384637987, 41.7971483690)
Atom 172 = (5.7560864613, 26.1529383961, 55.1382358971)
Atom 173 = (0.0000000000, 19.6751088883, 49.3415014298)
Atom 174 = (4.2536787121, 17.1641543794, 42.4175454108)
Atom 175 = (4.2536787121, 27.0429615418, 49.3415014298)
Atom 176 = (4.2536787121, 17.3070932531, 47.5938828364)
Atom 177 = (0.0000000000, 19.5321700146, 54.5178388554)
Atom 178 = (0.0000000000, 24.6749459066, 47.5938828364)
Atom 179 = (0.0000000000, 19.6927967235, 51.1860440692)
Atom 180 = (4.2536787121, 17.1464665441, 44.2620880502)
Atom 181 = (4.2536787121, 27.0606493771, 51.1860440692)
Atom 182 = (0.0000000000, 21.5686521225, 48.7211043880)
Atom 183 = (4.2536787121, 15.2706111451, 41.7971483690)
Atom 184 = (4.2536787121, 28.9365047760, 48.7211043880)
Atom 185 = (2.7512709628, 18.0541775251, 48.2142798781)
Atom 186 = (5.7560864613, 18.0541775251, 48.2142798781)
Atom 187 = (2.7512709628, 26.1529383961, 55.1382358971)
Atom 188 = (1.5024077493, 18.7850857426, 55.1382358971)
Atom 189 = (-1.5024077493, 25.4220301786, 48.2142798781)
Atom 190 = (1.5024077493, 25.4220301786, 48.2142798781)
Atom 191 = (-1.5024077493, 18.7850857426, 55.1382358971)
Atom 192 = (0.0000000000, 39.2677123399, 0.8738092967)
Atom 193 = (4.2536787121, 41.6357279752, 12.9741027413)
Atom 194 = (0.0000000000, 39.2500245047, 2.7183519361)
Atom 195 = (0.0000000000, 37.3741691057, 0.2534122550)
Atom 196 = (5.7560864613, 40.8886437032, 13.5944997831)
Atom 197 = (0.0000000000, 34.4108141953, 7.7977653157)
Atom 198 = (4.2536787121, 31.8998596864, 0.8738092967)
Atom 199 = (4.2536787121, 41.7786668489, 7.7977653157)
Atom 200 = (4.2536787121, 32.0427985601, 6.0501467223)
Atom 201 = (0.0000000000, 34.2678753216, 12.9741027413)
Atom 202 = (0.0000000000, 39.4106512137, 6.0501467223)
Atom 203 = (0.0000000000, 34.4285020306, 9.6423079551)
Atom 204 = (4.2536787121, 31.8821718512, 2.7183519361)
Atom 205 = (4.2536787121, 41.7963546841, 9.6423079551)
Atom 206 = (0.0000000000, 36.3043574296, 7.1773682740)
Atom 207 = (4.2536787121, 30.0063164522, 0.2534122550)
Atom 208 = (4.2536787121, 43.6722100831, 7.1773682740)
Atom 209 = (2.7512709628, 32.7898828321, 6.6705437641)
Atom 210 = (5.7560864613, 32.7898828321, 6.6705437641)
Atom 211 = (2.7512709628, 40.8886437032, 13.5944997831)
Atom 212 = (1.5024077493, 33.5207910496, 13.5944997831)
Atom 213 = (-1.5024077493, 40.1577354856, 6.6705437641)
Atom 214 = (1.5024077493, 40.1577354856, 6.6705437641)
Atom 215 = (-1.5024077493, 33.5207910496, 13.5944997831)
Atom 216 = (0.0000000000, 39.2677123399, 14.7217213347)
Atom 217 = (4.2536787121, 41.6357279752, 26.8220147793)
Atom 218 = (0.0000000000, 39.2500245047, 16.5662639741)
Atom 219 = (0.0000000000, 37.3741691057, 14.1013242930)
Atom 220 = (5.7560864613, 40.8886437032, 27.4424118211)
Atom 221 = (0.0000000000, 34.4108141953, 21.6456773538)
Atom 222 = (4.2536787121, 31.8998596864, 14.7217213347)
Atom 223 = (4.2536787121, 41.7786668489, 21.6456773538)
Atom 224 = (4.2536787121, 32.0427985601, 19.8980587603)
Atom 225 = (0.0000000000, 34.2678753216, 26.8220147793)
Atom 226 = (0.0000000000, 39.4106512137, 19.8980587603)
Atom 227 = (0.0000000000, 34.4285020306, 23.4902199931)
Atom 228 = (4.2536787121, 31.8821718512, 16.5662639741)
Atom 229 = (4.2536787121, 41.7963546841, 23.4902199931)
Atom 230 = (0.0000000000, 36.3043574296, 21.0252803120)
Atom 231 = (4.2536787121, 30.0063164522, 14.1013242930)
Atom 232 = (4.2536787121, 43.6722100831, 21.0252803120)
Atom 233 = (2.7512709628, 32.7898828321, 20.5184558021)
Atom 234 = (5.7560864613, 32.7898828321, 20.5184558021)
Atom 235 = (2.7512709628, 40.8886437032, 27.4424118211)
Atom 236 = (1.5024077493, 33.5207910496, 27.4424118211)
Atom 237 = (-1.5024077493, 40.1577354856, 20.5184558021)
Atom 238 = (1.5024077493, 40.1577354856, 20.5184558021)
Atom 239 = (-1.5024077493, 33.5207910496, 27.4424118211)
Atom 240 = (0.0000000000, 39.2677123399, 28.5696333728)
Atom 241 = (4.2536787121, 41.6357279752, 40.6699268174)
Atom 242 = (0.0000000000, 39.2500245047, 30.4141760121)
Atom 243 = (0.0000000000, 37.3741691057, 27.9492363310)
Atom 244 = (5.7560864613, 40.8886437032, 41.2903238591)
Atom 245 = (0.0000000000, 34.4108141953, 35.4935893918)
Atom 246 = (4.2536787121, 31.8998596864, 28.5696333728)
Atom 247 = (4.2536787121, 41.7786668489, 35.4935893918)
Atom 248 = (4.2536787121, 32.0427985601, 33.7459707983)
Atom 249 = (0.0000000000, 34.2678753216, 40.6699268174)
Atom 250 = (0.0000000000, 39.4106512137, 33.7459707983)
Atom 251 = (0.0000000000, 34.4285020306, 37.3381320311)
Atom 252 = (4.2536787121, 31.8821718512, 30.4141760121)
Atom 253 = (4.2536787121, 41.7963546841, 37.3381320311)
Atom 254 = (0.0000000000, 36.3043574296, 34.8731923500)
Atom 255 = (4.2536787121, 30.0063164522, 27.9492363310)
Atom 256 = (4.2536787121, 43.6722100831, 34.8731923500)
Atom 257 = (2.7512709628, 32.7898828321, 34.3663678401)
Atom 258 = (5.7560864613, 32.7898828321, 34.3663678401)
Atom 259 = (2.7512709628, 40.8886437032, 41.2903238591)
Atom 260 = (1.5024077493, 33.5207910496, 41.2903238591)
Atom 261 = (-1.5024077493, 40.1577354856, 34.3663678401)
Atom 262 = (1.5024077493, 40.1577354856, 34.3663678401)
Atom 263 = (-1.5024077493, 33.5207910496, 41.2903238591)
Atom 264 = (0.0000000000, 39.2677123399, 42.4175454108)
Atom 265 = (4.2536787121, 41.6357279752, 54.5178388554)
Atom 266 = (0.0000000000, 39.2500245047, 44.2620880502)
Atom 267 = (0.0000000000, 37.3741691057, 41.7971483690)
Atom 268 = (5.7560864613, 40.8886437032, 55.1382358971)
Atom 269 = (0.0000000000, 34.4108141953, 49.3415014298)
Atom 270 = (4.2536787121, 31.8998596864, 42.4175454108)
Atom 271 = (4.2536787121, 41.7786668489, 49.3415014298)
Atom 272 = (4.2536787121, 32.0427985601, 47.5938828364)
Atom 273 = (0.0000000000, 34.2678753216, 54.5178388554)
Atom 274 = (0.0000000000, 39.4106512137, 47.5938828364)
Atom 275 = (0.0000000000, 34.4285020306, 51.1860440692)
Atom 276 = (4.2536787121, 31.8821718512, 44.2620880502)
Atom 277 = (4.2536787121, 41.7963546841, 51.1860440692)
Atom 278 = (0.0000000000, 36.3043574296, 48.7211043880)
Atom 279 = (4.2536787121, 30.0063164522, 41.7971483690)
Atom 280 = (4.2536787121, 43.6722100831, 48.7211043880)
Atom 281 = (2.7512709628, 32.7898828321, 48.2142798781)
Atom 282 = (5.7560864613, 32.7898828321, 48.2142798781)
Atom 283 = (2.7512709628, 40.8886437032, 55.1382358971)
Atom 284 = (1.5024077493, 33.5207910496, 55.1382358971)
Atom 285 = (-1.5024077493, 40.1577354856, 48.2142798781)
Atom 286 = (1.5024077493, 40.1577354856, 48.2142798781)
Atom 287 = (-1.5024077493, 33.5207910496, 55.1382358971)
Atom 288 = (0.0000000000, 54.0034176470, 0.8738092967)
Atom 289 = (4.2536787121, 56.3714332822, 12.9741027413)
Atom 290 = (0.0000000000, 53.9857298118, 2.7183519361)
Atom 291 = (0.0000000000, 52.1098744128, 0.2534122550)
Atom 292 = (5.7560864613, 55.6243490102, 13.5944997831)
Atom 293 = (0.0000000000, 49.1465195024, 7.7977653157)
Atom 294 = (4.2536787121, 46.6355649935, 0.8738092967)
Atom 295 = (4.2536787121, 56.5143721559, 7.7977653157)
Atom 296 = (4.2536787121, 46.7785038672, 6.0501467223)
Atom 297 = (0.0000000000, 49.0035806287, 12.9741027413)
Atom 298 = (0.0000000000, 54.1463565207, 6.0501467223)
Atom 299 = (0.0000000000, 49.1642073376, 9.6423079551)
Atom 300 = (4.2536787121, 46.6178771582, 2.7183519361)
Atom 301 = (4.2536787121, 56.5320599912, 9.6423079551)
Atom 302 = (0.0000000000, 51.0400627366, 7.1773682740)
Atom 303 = (4.2536787121, 44.7420217593, 0.2534122550)
Atom 304 = (4.2536787121, 58.4079153901, 7.1773682740)
Atom 305 = (2.7512709628, 47.5255881392, 6.6705437641)
Atom 306 = (5.7560864613, 47.5255881392, 6.6705437641)
Atom 307 = (2.7512709628, 55.6243490102, 13.5944997831)
Atom 308 = (1.5024077493, 48.2564963567, 13.5944997831)
Atom 309 = (-1.5024077493, 54.8934407927, 6.6705437641)
Atom 310 = (1.5024077493, 54.8934407927, 6.6705437641)
Atom 311 = (-1.5024077493, 48.2564963567, 13.5944997831)
Atom 312 = (0.0000000000, 54.0034176470, 14.7217213347)
Atom 313 = (4.2536787121, 56.3714332822, 26.8220147793)
Atom 314 = (0.0000000000, 53.9857298118, 16.5662639741)
Atom 315 = (0.0000000000, 52.1098744128, 14.1013242930)
Atom 316 = (5.7560864613, 55.6243490102, 27.4424118211)
Atom 317 = (0.0000000000, 49.1465195024, 21.6456773538)
Atom 318 = (4.2536787121, 46.6355649935, 14.7217213347)
Atom 319 = (4.2536787121, 56.5143721559, 21.6456773538)
Atom 320 = (4.2536787121, 46.7785038672, 19.8980587603)
Atom 321 = (0.0000000000, 49.0035806287, 26.8220147793)
Atom 322 = (0.0000000000, 54.1463565207, 19.8980587603)
Atom 323 = (0.0000000000, 49.1642073376, 23.4902199931)
Atom 324 = (4.2536787121, 46.6178771582, 16.5662639741)
Atom 325 = (4.2536787121, 56.5320599912, 23.4902199931)
Atom 326 = (0.0000000000, 51.0400627366, 21.0252803120)
Atom 327 = (4.2536787121, 44.7420217593, 14.1013242930)
Atom 328 = (4.2536787121, 58.4079153901, 21.0252803120)
Atom 329 = (2.7512709628, 47.5255881392, 20.5184558021)
Atom 330 = (5.7560864613, 47.5255881392, 20.5184558021)
Atom 331 = (2.7512709628, 55.6243490102, 27.4424118211)
Atom 332 = (1.5024077493, 48.2564963567, 27.4424118211)
Atom 333 = (-1.5024077493, 54.8934407927, 20.5184558021)
Atom 334 = (1.5024077493, 54.8934407927, 20.5184558021)
Atom 335 = (-1.5024077493, 48.2564963567, 27.4424118211)
Atom 336 = (0.0000000000, 54.0034176470, 28.5696333728)
Atom 337 = (4.2536787121, 56.3714332822, 40.6699268174)
Atom 338 = (0.0000000000, 53.9857298118, 30.4141760121)
Atom 339 = (0.0000000000, 52.1098744128, 27.9492363310)
Atom 340 = (5.7560864613, 55.6243490102, 41.2903238591)
Atom 341 = (0.0000000000, 49.1465195024, 35.4935893918)
Atom 342 = (4.2536787121, 46.6355649935, 28.5696333728)
Atom 343 = (4.2536787121, 56.5143721559, 35.4935893918)
Atom 344 = (4.2536787121, 46.7785038672, 33.7459707983)
Atom 345 = (0.0000000000, 49.0035806287, 40.6699268174)
Atom 346 = (0.0000000000, 54.1463565207, 33.7459707983)
Atom 347 = (0.0000000000, 49.1642073376, 37.3381320311)
Atom 348 = (4.2536787121, 46.6178771582, 30.4141760121)
Atom 349 = (4.2536787121, 56.5320599912, 37.3381320311)
Atom 350 = (0.0000000000, 51.0400627366, 34.8731923500)
Atom 351 = (4.2536787121, 44.7420217593, 27.9492363310)
Atom 352 = (4.2536787121, 58.4079153901, 34.8731923500)
Atom 353 = (2.7512709628, 47.5255881392, 34.3663678401)
Atom 354 = (5.7560864613, 47.5255881392, 34.3663678401)
Atom 355 = (2.7512709628, 55.6243490102, 41.2903238591)
Atom 356 = (1.5024077493, 48.2564963567, 41.2903238591)
Atom 357 = (-1.5024077493, 54.8934407927, 34.3663678401)
Atom 358 = (1.5024077493, 54.8934407927, 34.3663678401)
Atom 359 = (-1.5024077493, 48.2564963567, 41.2903238591)
Atom 360 = (0.0000000000, 54.0034176470, 42.4175454108)
Atom 361 = (4.2536787121, 56.3714332822, 54.5178388554)
Atom 362 = (0.0000000000, 53.9857298118, 44.2620880502)
Atom 363 = (0.0000000000, 52.1098744128, 41.7971483690)
Atom 364 = (5.7560864613, 55.6243490102, 55.1382358971)
Atom 365 = (0.0000000000, 49.1465195024, 49.3415014298)
Atom 366 = (4.2536787121, 46.6355649935, 42.4175454108)
Atom 367 = (4.2536787121, 56.5143721559, 49.3415014298)
Atom 368 = (4.2536787121, 46.7785038672, 47.5938828364)
Atom 369 = (0.0000000000, 49.0035806287, 54.5178388554)
Atom 370 = (0.0000000000, 54.1463565207, 47.5938828364)
Atom 371 = (0.0000000000, 49.1642073376, 51.1860440692)
Atom 372 = (4.2536787121, 46.6178771582, 44.2620880502)
Atom 373 = (4.2536787121, 56.5320599912, 51.1860440692)
Atom 374 = (0.0000000000, 51.0400627366, 48.7211043880)
Atom 375 = (4.2536787121, 44.7420217593, 41.7971483690)
Atom 376 = (4.2536787121, 58.4079153901, 48.7211043880)
Atom 377 = (2.7512709628, 47.5255881392, 48.2142798781)
Atom 378 = (5.7560864613, 47.5255881392, 48.2142798781)
Atom 379 = (2.7512709628, 55.6243490102, 55.1382358971)
Atom 380 = (1.5024077493, 48.2564963567, 55.1382358971)
Atom 381 = (-1.5024077493, 54.8934407927, 48.2142798781)
Atom 382 = (1.5024077493, 54.8934407927, 48.2142798781)
Atom 383 = (-1.5024077493, 48.2564963567, 55.1382358971)
Atom 384 = (8.5073574241, 9.7963017258, 0.8738092967)
Atom 385 = (12.7610361362, 12.1643173610, 12.9741027413)
Atom 386 = (8.5073574241, 9.7786138906, 2.7183519361)
Atom 387 = (8.5073574241, 7.9027584916, 0.2534122550)
Atom 388 = (14.2634438855, 11.4172330891, 13.5944997831)
Atom 389 = (8.5073574241, 4.9394035812, 7.7977653157)
Atom 390 = (12.7610361362, 2.4284490723, 0.8738092967)
Atom 391 = (12.7610361362, 12.3072562348, 7.7977653157)
Atom 392 = (12.7610361362, 2.5713879460, 6.0501467223)
Atom 393 = (8.5073574241, 4.7964647075, 12.9741027413)
Atom 394 = (8.5073574241, 9.9392405995, 6.0501467223)
Atom 395 = (8.5073574241, 4.9570914165, 9.6423079551)
Atom 396 = (12.7610361362, 2.4107612371, 2.7183519361)
Atom 397 = (12.7610361362, 12.3249440700, 9.6423079551)
Atom 398 = (8.5073574241, 6.8329468154, 7.1773682740)
Atom 399 = (12.7610361362, 0.5349058381, 0.2534122550)
Atom 400 = (12.7610361362, 14.2007994690, 7.1773682740)
Atom 401 = (11.2586283869, 3.3184722180, 6.6705437641)
Atom 402 = (14.2634438855, 3.3184722180, 6.6705437641)
Atom 403 = (11.2586283869, 11.4172330891, 13.5944997831)
Atom 404 = (10.0097651734, 4.0493804355, 13.5944997831)
Atom 405 = (7.0049496748, 10.6863248715, 6.6705437641)
Atom 406 = (10.0097651734, 10.6863248715, 6.6705437641)
Atom 407 = (7.0049496748, 4.0493804355, 13.5944997831)
Atom 408 = (8.5073574241, 9.7963017258, 14.7217213347)
Atom 409 = (12.7610361362, 12.1643173610, 26.8220147793)
Atom 410 = (8.5073574241, 9.7786138906, 16.5662639741)
Atom 411 = (8.5073574241, 7.9027584916, 14.1013242930)
Atom 412 = (14.2634438855, 11.4172330891, 27.4424118211)
Atom 413 = (8.5073574241, 4.9394035812, 21.6456773538)
Atom 414 = (12.7610361362, 2.4284490723, 14.7217213347)
Atom 415 = (12.7610361362, 12.3072562348, 21.6456773538)
Atom 416 = (12.7610361362, 2.5713879460, 19.8980587603)
Atom 417 = (8.5073574241, 4.7964647075, 26.8220147793)
Atom 418 = (8.5073574241, 9.9392405995, 19.8980587603)
Atom 419 = (8.5073574241, 4.9570914165, 23.4902199931)
Atom 420 = (12.7610361362, 2.4107612371, 16.5662639741)
Atom 421 = (12.7610361362, 12.3249440700, 23.4902199931)
Atom 422 = (8.5073574241, 6.8329468154, 21.0252803120)
Atom 423 = (12.7610361362, 0.5349058381, 14.1013242930)
Atom 424 = (12.7610361362, 14.2007994690, 21.0252803120)
Atom 425 = (11.2586283869, 3.3184722180, 20.5184558021)
Atom 426 = (14.2634438855, 3.3184722180, 20.5184558021)
Atom 427 = (11.2586283869, 11.4172330891, 27.4424118211)
Atom 428 = (10.0097651734, 4.0493804355, 27.4424118211)
Atom 429 = (7.0049496748, 10.6863248715, 20.5184558021)
Atom 430 = (10.0097651734, 10.6863248715, 20.5184558021)
Atom 431 = (7.0049496748, 4.0493804355, 27.4424118211)
Atom 432 = (8.5073574241, 9.7963017258, 28.5696333728)
Atom 433 = (12.7610361362, 12.1643173610, 40.6699268174)
Atom 434 = (8.5073574241, 9.7786138906, 30.4141760121)
Atom 435 = (8.5073574241, 7.9027584916, 27.9492363310)
Atom 436 = (14.2634438855, 11.4172330891, 41.2903238591)
Atom 437 = (8.5073574241, 4.9394035812, 35.4935893918)
Atom 438 = (12.7610361362, 2.4284490723, 28.5696333728)
Atom 439 = (12.7610361362, 12.3072562348, 35.4935893918)
Atom 440 = (12.7610361362, 2.5713879460, 33.7459707983)
Atom 441 = (8.5073574241, 4.7964647075, 40.6699268174)
Atom 442 = (8.5073574241, 9.9392405995, 33.7459707983)
Atom 443 = (8.5073574241, 4.9570914165, 37.3381320311)
Atom 444 = (12.7610361362, 2.4107612371, 30.4141760121)
Atom 445 = (12.7610361362, 12.3249440700, 37.3381320311)
Atom 446 = (8.5073574241, 6.8329468154, 34.8731923500)
Atom 447 = (12.7610361362, 0.5349058381, 27.9492363310)
Atom 448 = (12.7610361362, 14.2007994690, 34.8731923500)
Atom 449 = (11.2586283869, 3.3184722180, 34.3663678401)
Atom 450 = (14.2634438855, 3.3184722180, 34.3663678401)
Atom 451 = (11.2586283869, 11.4172330891, 41.2903238591)
Atom 452 = (10.0097651734, 4.0493804355, 41.2903238591)
Atom 453 = (7.0049496748, 10.6863248715, 34.3663678401)
Atom 454 = (10.0097651734, 10.6863248715, 34.3663678401)
Atom 455 = (7.0049496748, 4.0493804355, 41.2903238591)
Atom 456 = (8.5073574241, 9.7963017258, 42.4175454108)
Atom 457 = (12.7610361362, 12.1643173610, 54.5178388554)
Atom 458 = (8.5073574241, 9.7786138906, 44.2620880502)
Atom 459 = (8.5073574241, 7.9027584916, 41.7971483690)
Atom 460 = (14.2634438855, 11.4172330891, 55.1382358971)
Atom 461 = (8.5073574241, 4.9394035812, 49.3415014298)
Atom 462 = (12.7610361362, 2.4284490723, 42.4175454108)
Atom 463 = (12.7610361362, 12.3072562348, 49.3415014298)
Atom 464 = (12.7610361362, 2.5713879460, 47.5938828364)
Atom 465 = (8.5073574241, 4.7964647075, 54.5178388554)
Atom 466 = (8.5073574241, 9.9392405995, 47.5938828364)
Atom 467 = (8.5073574241, 4.9570914165, 51.1860440692)
Atom 468 = (12.7610361362, 2.4107612371, 44.2620880502)
Atom 469 = (12.7610361362, 12.3249440700, 51.1860440692)
Atom 470 = (8.5073574241, 6.8329468154, 48.7211043880)
Atom 471 = (12.7610361362, 0.5349058381, 41.7971483690)
Atom 472 = (12.7610361362, 14.2007994690, 48.7211043880)
Atom 473 = (11.2586283869, 3.3184722180, 48.2142798781)
Atom 474 = (14.2634438855, 3.3184722180, 48.2142798781)
Atom 475 = (11.2586283869, 11.4172330891, 55.1382358971)
Atom 476 = (10.0097651734, 4.0493804355, 55.1382358971)
Atom 477 = (7.0049496748, 10.6863248715, 48.2142798781)
Atom 478 = (10.0097651734, 10.6863248715, 48.2142798781)
Atom 479 = (7.0049496748, 4.0493804355, 55.1382358971)
Atom 480 = (8.5073574241, 24.5320070329, 0.8738092967)
Atom 481 = (12.7610361362, 26.9000226681, 12.9741027413)
Atom 482 = (8.5073574241, 24.5143191976, 2.7183519361)
Atom 483 = (8.5073574241, 22.6384637987, 0.2534122550)
Atom 484 = (14.2634438855, 26.1529383961, 13.5944997831)
Atom 485 = (8.5073574241, 19.6751088883, 7.7977653157)
Atom 486 = (12.7610361362, 17.1641543794, 0.8738092967)
Atom 487 = (12.7610361362, 27.0429615418, 7.7977653157)
Atom 488 = (12.7610361362, 17.3070932531, 6.0501467223)
Atom 489 = (8.5073574241, 19.5321700146, 12.9741027413)
Atom 490 = (8.5073574241, 24.6749459066, 6.0501467223)
Atom 491 = (8.5073574241, 19.6927967235, 9.6423079551)
Atom 492 = (12.7610361362, 17.1464665441, 2.7183519361)
Atom 493 = (12.7610361362, 27.0606493771, 9.6423079551)
Atom 494 = (8.5073574241, 21.5686521225, 7.1773682740)
Atom 495 = (12.7610361362, 15.2706111451, 0.2534122550)
Atom 496 = (12.7610361362, 28.9365047760, 7.1773682740)
Atom 497 = (11.2586283869, 18.0541775251, 6.6705437641)
Atom 498 = (14.2634438855, 18.0541775251, 6.6705437641)
Atom 499 = (11.2586283869, 26.1529383961, 13.5944997831)
Atom 500 = (10.0097651734, 18.7850857426, 13.5944997831)
Atom 501 = (7.0049496748, 25.4220301786, 6.6705437641)
Atom 502 = (10.0097651734, 25.4220301786, 6.6705437641)
Atom 503 = (7.0049496748, 18.7850857426, 13.5944997831)
Atom 504 = (8.5073574241, 24.5320070329, 14.7217213347)
Atom 505 = (12.7610361362, 26.9000226681, 26.8220147793)
Atom 506 = (8.5073574241, 24.5143191976, 16.5662639741)
Atom 507 = (8.5073574241, 22.6384637987, 14.1013242930)
Atom 508 = (14.2634438855, 26.1529383961, 27.4424118211)
Atom 509 = (8.5073574241, 19.6751088883, 21.6456773538)
Atom 510 = (12.7610361362, 17.1641543794, 14.7217213347)
Atom 511 = (12.7610361362, 27.0429615418, 21.6456773538)
Atom 512 = (12.7610361362, 17.3070932531, 19.8980587603)
Atom 513 = (8.5073574241, 19.5321700146, 26.8220147793)
Atom 514 = (8.5073574241, 24.6749459066, 19.8980587603)
Atom 515 = (8.5073574241, 19.6927967235, 23.4902199931)
Atom 516 = (12.7610361362, 17.1464665441, 16.5662639741)
Atom 517 = (12.7610361362, 27.0606493771, 23.4902199931)
Atom 518 = (8.5073574241, 21.5686521225, 21.0252803120)
Atom 519 = (12.7610361362, 15.2706111451, 14.1013242930)
Atom 520 = (12.7610361362, 28.9365047760, 21.0252803120)
Atom 521 = (11.2586283869, 18.0541775251, 20.5184558021)
Atom 522 = (14.2634438855, 18.0541775251, 20.5184558021)
Atom 523 = (11.2586283869, 26.1529383961, 27.4424118211)
Atom 524 = (10.0097651734, 18.7850857426, 27.4424118211)
Atom 525 = (7.0049496748, 25.4220301786, 20.5184558021)
Atom 526 = (10.0097651734, 25.4220301786, 20.5184558021)
Atom 527 = (7.0049496748, 18.7850857426, 27.4424118211)
Atom 528 = (8.5073574241, 24.5320070329, 28.5696333728)
Atom 529 = (12.7610361362, 26.9000226681, 40.6699268174)
Atom 530 = (8.5073574241, 24.5143191976, 30.4141760121)
Atom 531 = (8.5073574241, 22.6384637987, 27.9492363310)
Atom 532 = (14.2634438855, 26.1529383961, 41.2903238591)
Atom 533 = (8.5073574241, 19.6751088883, 35.4935893918)
Atom 534 = (12.7610361362, 17.1641543794, 28.5696333728)
Atom 535 = (12.7610361362, 27.0429615418, 35.4935893918)
Atom 536 = (12.7610361362, 17.3070932531, 33.7459707983)
Atom 537 = (8.5073574241, 19.5321700146, 40.6699268174)
Atom 538 = (8.5073574241, 24.6749459066, 33.7459707983)
Atom 539 = (8.5073574241, 19.6927967235, 37.3381320311)
Atom 540 = (12.7610361362, 17.1464665441, 30.4141760121)
Atom 541 = (12.7610361362, 27.0606493771, 37.3381320311)
Atom 542 = (8.5073574241, 21.5686521225, 34.8731923500)
Atom 543 = (12.7610361362, 15.2706111451, 27.9492363310)
Atom 544 = (12.7610361362, 28.9365047760, 34.8731923500)
Atom 545 = (11.2586283869, 18.0541775251, 34.3663678401)
Atom 546 = (14.2634438855, 18.0541775251, 34.3663678401)
Atom 547 = (11.2586283869, 26.1529383961, 41.2903238591)
Atom 548 = (10.0097651734, 18.7850857426, 41.2903238591)
Atom 549 = (7.0049496748, 25.4220301786, 34.3663678401)
Atom 550 = (10.0097651734, 25.4220301786, 34.3663678401)
Atom 551 = (7.0049496748, 18.7850857426, 41.2903238591)
Atom 552 = (8.5073574241, 24.5320070329, 42.4175454108)
Atom 553 = (12.7610361362, 26.9000226681, 54.5178388554)
Atom 554 = (8.5073574241, 24.5143191976, 44.2620880502)
Atom 555 = (8.5073574241, 22.6384637987, 41.7971483690)
Atom 556 = (14.2634438855, 26.1529383961, 55.1382358971)
Atom 557 = (8.5073574241, 19.6751088883, 49.3415014298)
Atom 558 = (12.7610361362, 17.1641543794, 42.4175454108)
Atom 559 = (12.7610361362, 27.0429615418, 49.3415014298)
Atom 560 = (12.7610361362, 17.3070932531, 47.5938828364)
Atom 561 = (8.5073574241, 19.5321700146, 54.5178388554)
Atom 562 = (8.5073574241, 24.6749459066, 47.5938828364)
Atom 563 = (8.5073574241, 19.6927967235, 51.1860440692)
Atom 564 = (12.7610361362, 17.1464665441, 44.2620880502)
Atom 565 = (12.7610361362, 27.0606493771, 51.1860440692)
Atom 566 = (8.5073574241, 21.5686521225, 48.7211043880)
Atom 567 = (12.7610361362, 15.2706111451, 41.7971483690)
Atom 568 = (12.7610361362, 28.9365047760, 48.7211043880)
Atom 569 = (11.2586283869, 18.0541775251, 48.2142798781)
Atom 570 = (14.2634438855, 18.0541775251, 48.2142798781)
Atom 571 = (11.2586283869, 26.1529383961, 55.1382358971)
Atom 572 = (10.0097651734, 18.7850857426, 55.1382358971)
Atom 573 = (7.0049496748, 25.4220301786, 48.2142798781)
Atom 574 = (10.0097651734, 25.4220301786, 48.2142798781)
Atom 575 = (7.0049496748, 18.7850857426, 55.1382358971)
Atom 576 = (8.5073574241, 39.2677123399, 0.8738092967)
Atom 577 = (12.7610361362, 41.6357279752, 12.9741027413)
Atom 578 = (8.5073574241, 39.2500245047, 2.7183519361)
Atom 579 = (8.5073574241, 37.3741691057, 0.2534122550)
Atom 580 = (14.2634438855, 40.8886437032, 13.5944997831)
Atom 581 = (8.5073574241, 34.4108141953, 7.7977653157)
Atom 582 = (12.7610361362, 31.8998596864, 0.8738092967)
Atom 583 = (12.7610361362, 41.7786668489, 7.7977653157)
Atom 584 = (12.7610361362, 32.0427985601, 6.0501467223)
Atom 585 = (8.5073574241, 34.2678753216, 12.9741027413)
Atom 586 = (8.5073574241, 39.4106512137, 6.0501467223)
Atom 587 = (8.5073574241, 34.4285020306, 9.6423079551)
Atom 588 = (12.7610361362, 31.8821718512, 2.7183519361)
Atom 589 = (12.7610361362, 41.7963546841, 9.6423079551)
Atom 590 = (8.5073574241, 36.3043574296, 7.1773682740)
Atom 591 = (12.7610361362, 30.0063164522, 0.2534122550)
Atom 592 = (12.7610361362, 43.6722100831, 7.1773682740)
Atom 593 = (11.2586283869, 32.7898828321, 6.6705437641)
Atom 594 = (14.2634438855, 32.7898828321, 6.6705437641)
Atom 595 = (11.2586283869, 40.8886437032, 13.5944997831)
Atom 596 = (10.0097651734, 33.5207910496, 13.5944997831)
Atom 597 = (7.0049496748, 40.1577354856, 6.6705437641)
Atom 598 = (10.0097651734, 40.1577354856, 6.6705437641)
Atom 599 = (7.0049496748, 33.5207910496, 13.5944997831)
Atom 600 = (8.5073574241, 39.2677123399, 14.7217213347)
Atom 601 = (12.7610361362, 41.6357279752, 26.8220147793)
Atom 602 = (8.5073574241, 39.2500245047, 16.5662639741)
Atom 603 = (8.5073574241, 37.3741691057, 14.1013242930)
Atom 604 = (14.2634438855, 40.8886437032, 27.4424118211)
Atom 605 = (8.5073574241, 34.4108141953, 21.6456773538)
Atom 606 = (12.7610361362, 31.8998596864, 14.7217213347)
Atom 607 = (12.7610361362, 41.7786668489, 21.6456773538)
Atom 608 = (12.7610361362, 32.0427985601, 19.8980587603)
Atom 609 = (8.5073574241, 34.2678753216, 26.8220147793)
Atom 610 = (8.5073574241, 39.4106512137, 19.8980587603)
Atom 611 = (8.5073574241, 34.4285020306, 23.4902199931)
Atom 612 = (12.7610361362, 31.8821718512, 16.5662639741)
Atom 613 = (12.7610361362, 41.7963546841, 23.4902199931)
Atom 614 = (8.5073574241, 36.3043574296, 21.0252803120)
Atom 615 = (12.7610361362, 30.0063164522, 14.1013242930)
Atom 616 = (12.7610361362, 43.6722100831, 21.0252803120)
Atom 617 = (11.2586283869, 32.7898828321, 20.5184558021)
Atom 618 = (14.2634438855, 32.7898828321, 20.5184558021)
Atom 619 = (11.2586283869, 40.8886437032, 27.4424118211)
Atom 620 = (10.0097651734, 33.5207910496, 27.4424118211)
Atom 621 = (7.0049496748, 40.1577354856, 20.5184558021)
Atom 622 = (10.0097651734, 40.1577354856, 20.5184558021)
Atom 623 = (7.0049496748, 33.5207910496, 27.4424118211)
Atom 624 = (8.5073574241, 39.2677123399, 28.5696333728)
Atom 625 = (12.7610361362, 41.6357279752, 40.6699268174)
Atom 626 = (8.5073574241, 39.2500245047, 30.4141760121)
Atom 627 = (8.5073574241, 37.3741691057, 27.9492363310)
Atom 628 = (14.2634438855, 40.8886437032, 41.2903238591)
Atom 629 = (8.5073574241, 34.4108141953, 35.4935893918)
Atom 630 = (12.7610361362, 31.8998596864, 28.5696333728)
Atom 631 = (12.7610361362, 41.7786668489, 35.4935893918)
Atom 632 = (12.7610361362, 32.0427985601, 33.7459707983)
Atom 633 = (8.5073574241, 34.2678753216, 40.6699268174)
Atom 634 = (8.5073574241, 39.4106512137, 33.7459707983)
Atom 635 = (8.5073574241, 34.4285020306, 37.3381320311)
Atom 636 = (12.7610361362, 31.8821718512, 30.4141760121)
Atom 637 = (12.7610361362, 41.7963546841, 37.3381320311)
Atom 638 = (8.5073574241, 36.3043574296, 34.8731923500)
Atom 639 = (12.7610361362, 30.0063164522, 27.9492363310)
Atom 640 = (12.7610361362, 43.6722100831, 34.8731923500)
Atom 641 = (11.2586283869, 32.7898828321, 34.3663678401)
Atom 642 = (14.2634438855, 32.7898828321, 34.3663678401)
Atom 643 = (11.2586283869, 40.8886437032, 41.2903238591)
Atom 644 = (10.0097651734, 33.5207910496, 41.2903238591)
Atom 645 = (7.0049496748, 40.1577354856, 34.3663678401)
Atom 646 = (10.0097651734, 40.1577354856, 34.3663678401)
Atom 647 = (7.0049496748, 33.5207910496, 41.2903238591)
Atom 648 = (8.5073574241, 39.2677123399, 42.4175454108)
Atom 649 = (12.7610361362, 41.6357279752, 54.5178388554)
Atom 650 = (8.5073574241, 39.2500245047, 44.2620880502)
Atom 651 = (8.5073574241, 37.3741691057, 41.7971483690)
Atom 652 = (14.2634438855, 40.8886437032, 55.1382358971)
Atom 653 = (8.5073574241, 34.4108141953, 49.3415014298)
Atom 654 = (12.7610361362, 31.8998596864, 42.4175454108)
Atom 655 = (12.7610361362, 41.7786668489, 49.3415014298)
Atom 656 = (12.7610361362, 32.0427985601, 47.5938828364)
Atom 657 = (8.5073574241, 34.2678753216, 54.5178388554)
Atom 658 = (8.5073574241, 39.4106512137, 47.5938828364)
Atom 659 = (8.5073574241, 34.4285020306, 51.1860440692)
Atom 660 = (12.7610361362, 31.8821718512, 44.2620880502)
Atom 661 = (12.7610361362, 41.7963546841, 51.1860440692)
Atom 662 = (8.5073574241, 36.3043574296, 48.7211043880)
Atom 663 = (12.7610361362, 30.0063164522, 41.7971483690)
Atom 664 = (12.7610361362, 43.6722100831, 48.7211043880)
Atom 665 = (11.2586283869, 32.7898828321, 48.2142798781)
Atom 666 = (14.2634438855, 32.7898828321, 48.2142798781)
Atom 667 = (11.2586283869, 40.8886437032, 55.1382358971)
Atom 668 = (10.0097651734, 33.5207910496, 55.1382358971)
Atom 669 = (7.0049496748, 40.1577354856, 48.2142798781)
Atom 670 = (10.0097651734, 40.1577354856, 48.2142798781)
Atom 671 = (7.0049496748, 33.5207910496, 55.1382358971)
Atom 672 = (8.5073574241, 54.0034176470, 0.8738092967)
Atom 673 = (12.7610361362, 56.3714332822, 12.9741027413)
Atom 674 = (8.5073574241, 53.9857298118, 2.7183519361)
Atom 675 = (8.5073574241, 52.1098744128, 0.2534122550)
Atom 676 = (14.2634438855, 55.6243490102, 13.5944997831)
Atom 677 = (8.5073574241, 49.1465195024, 7.7977653157)
Atom 678 = (12.7610361362, 46.6355649935, 0.8738092967)
Atom 679 = (12.7610361362, 56.5143721559, 7.7977653157)
Atom 680 = (12.7610361362, 46.7785038672, 6.0501467223)
Atom 681 = (8.5073574241, 49.0035806287, 12.9741027413)
Atom 682 = (8.5073574241, 54.1463565207, 6.0501467223)
Atom 683 = (8.5073574241, 49.1642073376, 9.6423079551)
Atom 684 = (12.7610361362, 46.6178771582, 2.7183519361)
Atom 685 = (12.7610361362, 56.5320599912, 9.6423079551)
Atom 686 = (8.5073574241, 51.0400627366, 7.1773682740)
Atom 687 = (12.7610361362, 44.7420217593, 0.2534122550)
Atom 688 = (12.7610361362, 58.4079153901, 7.1773682740)
Atom 689 = (11.2586283869, 47.5255881392, 6.6705437641)
Atom 690 = (14.2634438855, 47.5255881392, 6.6705437641)
Atom 691 = (11.2586283869, 55.6243490102, 13.5944997831)
Atom 692 = (10.0097651734, 48.2564963567, 13.5944997831)
Atom 693 = (7.0049496748, 54.8934407927, 6.6705437641)
Atom 694 = (10.0097651734, 54.8934407927, 6.6705437641)
Atom 695 = (7.0049496748, 48.2564963567, 13.5944997831)
Atom 696 = (8.5073574241, 54.0034176470, 14.7217213347)
Atom 697 = (12.7610361362, 56.3714332822, 26.8220147793)
Atom 698 = (8.5073574241, 53.9857298118, 16.5662639741)
Atom 699 = (8.5073574241, 52.1098744128, 14.1013242930)
Atom 700 = (14.2634438855, 55.6243490102, 27.4424118211)
Atom 701 = (8.5073574241, 49.1465195024, 21.6456773538)
Atom 702 = (12.7610361362, 46.6355649935, 14.7217213347)
Atom 703 = (12.7610361362, 56.5143721559, 21.6456773538)
Atom 704 = (12.7610361362, 46.7785038672, 19.8980587603)
Atom 705 = (8.5073574241, 49.0035806287, 26.8220147793)
Atom 706 = (8.5073574241, 54.1463565207, 19.8980587603)
Atom 707 = (8.5073574241, 49.1642073376, 23.4902199931)
Atom 708 = (12.7610361362, 46.6178771582, 16.5662639741)
Atom 709 = (12.7610361362, 56.5320599912, 23.4902199931)
Atom 710 = (8.5073574241, 51.0400627366, 21.0252803120)
Atom 711 = (12.7610361362, 44.7420217593, 14.1013242930)
Atom 712 = (12.7610361362, 58.4079153901, 21.0252803120)
Atom 713 = (11.2586283869, 47.5255881392, 20.5184558021)
Atom 714 = (14.2634438855, 47.5255881392, 20.5184558021)
Atom 715 = (11.2586283869, 55.6243490102, 27.4424118211)
Atom 716 = (10.0097651734, 48.2564963567, 27.4424118211)
Atom 717 = (7.0049496748, 54.8934407927, 20.5184558021)
Atom 718 = (10.0097651734, 54.8934407927, 20.5184558021)
Atom 719 = (7.0049496748, 48.2564963567, 27.4424118211)
Atom 720 = (8.5073574241, 54.0034176470, 28.5696333728)
Atom 721 = (12.7610361362, 56.3714332822, 40.6699268174)
Atom 722 = (8.5073574241, 53.9857298118, 30.4141760121)
Atom 723 = (8.5073574241, 52.1098744128, 27.9492363310)
Atom 724 = (14.2634438855, 55.6243490102, 41.2903238591)
Atom 725 = (8.5073574241, 49.1465195024, 35.4935893918)
Atom 726 = (12.7610361362, 46.6355649935, 28.5696333728)
Atom 727 = (12.7610361362, 56.5143721559, 35.4935893918)
Atom 728 = (12.7610361362, 46.7785038672, 33.7459707983)
Atom 729 = (8.5073574241, 49.0035806287, 40.6699268174)
Atom 730 = (8.5073574241, 54.1463565207, 33.7459707983)
Atom 731 = (8.5073574241, 49.1642073376, 37.3381320311)
Atom 732 = (12.7610361362, 46.6178771582, 30.4141760121)
Atom 733 = (12.7610361362, 56.5320599912, 37.3381320311)
Atom 734 = (8.5073574241, 51.0400627366, 34.8731923500)
Atom 735 = (12.7610361362, 44.7420217593, 27.9492363310)
Atom 736 = (12.7610361362, 58.4079153901, 34.8731923500)
Atom 737 = (11.2586283869, 47.5255881392, 34.3663678401)
Atom 738 = (14.2634438855, 47.5255881392, 34.3663678401)
Atom 739 = (11.2586283869, 55.6243490102, 41.2903238591)
Atom 740 = (10.0097651734, 48.2564963567, 41.2903238591)
Atom 741 = (7.0049496748, 54.8934407927, 34.3663678401)
Atom 742 = (10.0097651734, 54.8934407927, 34.3663678401)
Atom 743 = (7.0049496748, 48.2564963567, 41.2903238591)
Atom 744 = (8.5073574241, 54.0034176470, 42.4175454108)
Atom 745 = (12.7610361362, 56.3714332822, 54.5178388554)
Atom 746 = (8.5073574241, 53.9857298118, 44.2620880502)
Atom 747 = (8.5073574241, 52.1098744128, 41.7971483690)
Atom 748 = (14.2634438855, 55.6243490102, 55.1382358971)
Atom 749 = (8.5073574241, 49.1465195024, 49.3415014298)
Atom 750 = (12.7610361362, 46.6355649935, 42.4175454108)
Atom 751 = (12.7610361362, 56.5143721559, 49.3415014298)
Atom 752 = (12.7610361362, 46.7785038672, 47.5938828364)
Atom 753 = (8.5073574241, 49.0035806287, 54.5178388554)
Atom 754 = (8.5073574241, 54.1463565207, 47.5938828364)
Atom 755 = (8.5073574241, 49.1642073376, 51.1860440692)
Atom 756 = (12.7610361362, 46.6178771582, 44.2620880502)
Atom 757 = (12.7610361362, 56.5320599912, 51.1860440692)
Atom 758 = (8.5073574241, 51.0400627366, 48.7211043880)
Atom 759 = (12.7610361362, 44.7420217593, 41.7971483690)
Atom 760 = (12.7610361362, 58.4079153901, 48.7211043880)
Atom 761 = (11.2586283869, 47.5255881392, 48.2142798781)
Atom 762 = (14.2634438855, 47.5255881392, 48.2142798781)
Atom 763 = (11.2586283869, 55.6243490102, 55.1382358971)
Atom 764 = (10.0097651734, 48.2564963567, 55.1382358971)
Atom 765 = (7.0049496748, 54.8934407927, 48.2142798781)
Atom 766 = (10.0097651734, 54.8934407927, 48.2142798781)
Atom 767 = (7.0049496748, 48.2564963567, 55.1382358971)
Atom 768 = (17.0147148483, 9.7963017258, 0.8738092967)
Atom 769 = (21.2683935603, 12.1643173610, 12.9741027413)
Atom 770 = (17.0147148483, 9.7786138906, 2.7183519361)
Atom 771 = (17.0147148483, 7.9027584916, 0.2534122550)
Atom 772 = (22.7708013096, 11.4172330891, 13.5944997831)
Atom 773 = (17.0147148483, 4.9394035812, 7.7977653157)
Atom 774 = (21.2683935603, 2.4284490723, 0.8738092967)
Atom 775 = (21.2683935603, 12.3072562348, 7.7977653157)
Atom 776 = (21.2683935603, 2.5713879460, 6.0501467223)
Atom 777 = (17.0147148483, 4.7964647075, 12.9741027413)
Atom 778 = (17.0147148483, 9.9392405995, 6.0501467223)
Atom 779 = (17.0147148483, 4.9570914165, 9.6423079551)
Atom 780 = (21.2683935603, 2.4107612371, 2.7183519361)
Atom 781 = (21.2683935603, 12.3249440700, 9.6423079551)
Atom 782 = (17.0147148483, 6.8329468154, 7.1773682740)
Atom 783 = (21.2683935603, 0.5349058381, 0.2534122550)
Atom 784 = (21.2683935603, 14.2007994690, 7.1773682740)
Atom 785 = (19.7659858110, 3.3184722180, 6.6705437641)
Atom 786 = (22.7708013096, 3.3184722180, 6.6705437641)
Atom 787 = (19.7659858110, 11.4172330891, 13.5944997831)
Atom 788 = (18.5171225975, 4.0493804355, 13.5944997831)
Atom 789 = (15.5123070990, 10.6863248715, 6.6705437641)
Atom 790 = (18.5171225975, 10.6863248715, 6.6705437641)
Atom 791 = (15.5123070990, 4.0493804355, 13.5944997831)
Atom 792 = (17.0147148483, 9.7963017258, 14.7217213347)
Atom 793 = (21.2683935603, 12.1643173610, 26.8220147793)
Atom 794 = (17.0147148483, 9.7786138906, 16.5662639741)
Atom 795 = (17.0147148483, 7.9027584916, 14.1013242930)
Atom 796 = (22.7708013096, 11.4172330891, 27.4424118211)
Atom 797 = (17.0147148483, 4.9394035812, 21.6456773538)
Atom 798 = (21.2683935603, 2.4284490723, 14.7217213347)
Atom 799 = (21.2683935603, 12.3072562348, 21.6456773538)
Atom 800 = (21.2683935603, 2.5713879460, 19.8980587603)
Atom 801 = (17.0147148483, 4.7964647075, 26.8220147793)
Atom 802 = (17.0147148483, 9.9392405995, 19.8980587603)
Atom 803 = (17.0147148483, 4.9570914165, 23.4902199931)
Atom 804 = (21.2683935603, 2.4107612371, 16.5662639741)
Atom 805 = (21.2683935603, 12.3249440700, 23.4902199931)
Atom 806 = (17.0147148483, 6.8329468154, 21.0252803120)
Atom 807 = (21.2683935603, 0.5349058381, 14.1013242930)
Atom 808 = (21.2683935603, 14.2007994690, 21.0252803120)
Atom 809 = (19.7659858110, 3.3184722180, 20.5184558021)
Atom 810 = (22.7708013096, 3.3184722180, 20.5184558021)
Atom 811 = (19.7659858110, 11.4172330891, 27.4424118211)
Atom 812 = (18.5171225975, 4.0493804355, 27.4424118211)
Atom 813 = (15.5123070990, 10.6863248715, 20.5184558021)
Atom 814 = (18.5171225975, 10.6863248715, 20.5184558021)
Atom 815 = (15.5123070990, 4.0493804355, 27.4424118211)
Atom 816 = (17.0147148483, 9.7963017258, 28.5696333728)
Atom 817 = (21.2683935603, 12.1643173610, 40.6699268174)
Atom 818 = (17.0147148483, 9.7786138906, 30.4141760121)
Atom 819 = (17.0147148483, 7.9027584916, 27.9492363310)
Atom 820 = (22.7708013096, 11.4172330891, 41.2903238591)
Atom 821 = (17.0147148483, 4.9394035812, 35.4935893918)
Atom 822 = (21.2683935603, 2.4284490723, 28.5696333728)
Atom 823 = (21.2683935603, 12.3072562348, 35.4935893918)
Atom 824 = (21.2683935603, 2.5713879460, 33.7459707983)
Atom 825 = (17.0147148483, 4.7964647075, 40.6699268174)
Atom 826 = (17.0147148483, 9.9392405995, 33.7459707983)
Atom 827 = (17.0147148483, 4.9570914165, 37.3381320311)
Atom 828 = (21.2683935603, 2.4107612371, 30.4141760121)
Atom 829 = (21.2683935603, 12.3249440700, 37.3381320311)
Atom 830 = (17.0147148483, 6.8329468154, 34.8731923500)
Atom 831 = (21.2683935603, 0.5349058381, 27.9492363310)
Atom 832 = (21.2683935603, 14.2007994690, 34.8731923500)
Atom 833 = (19.7659858110, 3.3184722180, 34.3663678401)
Atom 834 = (22.7708013096, 3.3184722180, 34.3663678401)
Atom 835 = (19.7659858110, 11.4172330891, 41.2903238591)
Atom 836 = (18.5171225975, 4.0493804355, 41.2903238591)
Atom 837 = (15.5123070990, 10.6863248715, 34.3663678401)
Atom 838 = (18.5171225975, 10.6863248715, 34.3663678401)
Atom 839 = (15.5123070990, 4.0493804355, 41.2903238591)
Atom 840 = (17.0147148483, 9.7963017258, 42.4175454108)
Atom 841 = (21.2683935603, 12.1643173610, 54.5178388554)
Atom 842 = (17.0147148483, 9.7786138906, 44.2620880502)
Atom 843 = (17.0147148483, 7.9027584916, 41.7971483690)
Atom 844 = (22.7708013096, 11.4172330891, 55.1382358971)
Atom 845 = (17.0147148483, 4.9394035812, 49.3415014298)
Atom 846 = (21.2683935603, 2.4284490723, 42.4175454108)
Atom 847 = (21.2683935603, 12.3072562348, 49.3415014298)
Atom 848 = (21.2683935603, 2.5713879460, 47.5938828364)
Atom 849 = (17.0147148483, 4.7964647075, 54.5178388554)
Atom 850 = (17.0147148483, 9.9392405995, 47.5938828364)
Atom 851 = (17.0147148483, 4.9570914165, 51.1860440692)
Atom 852 = (21.2683935603, 2.4107612371, 44.2620880502)
Atom 853 = (21.2683935603, 12.3249440700, 51.1860440692)
Atom 854 = (17.0147148483, 6.8329468154, 48.7211043880)
Atom 855 = (21.2683935603, 0.5349058381, 41.7971483690)
Atom 856 = (21.2683935603, 14.2007994690, 48.7211043880)
Atom 857 = (19.7659858110, 3.3184722180, 48.2142798781)
Atom 858 = (22.7708013096, 3.3184722180, 48.2142798781)
Atom 859 = (19.7659858110, 11.4172330891, 55.1382358971)
Atom 860 = (18.5171225975, 4.0493804355, 55.1382358971)
Atom 861 = (15.5123070990, 10.6863248715, 48.2142798781)
Atom 862 = (18.5171225975, 10.6863248715, 48.2142798781)
Atom 863 = (15.5123070990, 4.0493804355, 55.1382358971)
Atom 864 = (17.0147148483, 24.5320070329, 0.8738092967)
Atom 865 = (21.2683935603, 26.9000226681, 12.9741027413)
Atom 866 = (17.0147148483, 24.5143191976, 2.7183519361)
Atom 867 = (17.0147148483, 22.6384637987, 0.2534122550)
Atom 868 = (22.7708013096, 26.1529383961, 13.5944997831)
Atom 869 = (17.0147148483, 19.6751088883, 7.7977653157)
Atom 870 = (21.2683935603, 17.1641543794, 0.8738092967)
Atom 871 = (21.2683935603, 27.0429615418, 7.7977653157)
Atom 872 = (21.2683935603, 17.3070932531, 6.0501467223)
Atom 873 = (17.0147148483, 19.5321700146, 12.9741027413)
Atom 874 = (17.0147148483, 24.6749459066, 6.0501467223)
Atom 875 = (17.0147148483, 19.6927967235, 9.6423079551)
Atom 876 = (21.2683935603, 17.1464665441, 2.7183519361)
Atom 877 = (21.2683935603, 27.0606493771, 9.6423079551)
Atom 878 = (17.0147148483, 21.5686521225, 7.1773682740)
Atom 879 = (21.2683935603, 15.2706111451, 0.2534122550)
Atom 880 = (21.2683935603, 28.9365047760, 7.1773682740)
Atom 881 = (19.7659858110, 18.0541775251, 6.6705437641)
Atom 882 = (22.7708013096, 18.0541775251, 6.6705437641)
Atom 883 = (19.7659858110, 26.1529383961, 13.5944997831)
Atom 884 = (18.5171225975, 18.7850857426, 13.5944997831)
Atom 885 = (15.5123070990, 25.4220301786, 6.6705437641)
Atom 886 = (18.5171225975, 25.4220301786, 6.6705437641)
Atom 887 = (15.5123070990, 18.7850857426, 13.5944997831)
Atom 888 = (17.0147148483, 24.5320070329, 14.7217213347)
Atom 889 = (21.2683935603, 26.9000226681, 26.8220147793)
Atom 890 = (17.0147148483, 24.5143191976, 16.5662639741)
Atom 891 = (17.0147148483, 22.6384637987, 14.1013242930)
Atom 892 = (22.7708013096, 26.1529383961, 27.4424118211)
Atom 893 = (17.0147148483, 19.6751088883, 21.6456773538)
Atom 894 = (21.2683935603, 17.1641543794, 14.7217213347)
Atom 895 = (21.2683935603, 27.0429615418, 21.6456773538)
Atom 896 = (21.2683935603, 17.3070932531, 19.8980587603)
Atom 897 = (17.0147148483, 19.5321700146, 26.8220147793)
Atom 898 = (17.0147148483, 24.6749459066, 19.8980587603)
Atom 899 = (17.0147148483, 19.6927967235, 23.4902199931)
Atom 900 = (21.2683935603, 17.1464665441, 16.5662639741)
Atom 901 = (21.2683935603, 27.0606493771, 23.4902199931)
Atom 902 = (17.0147148483, 21.5686521225, 21.0252803120)
Atom 903 = (21.2683935603, 15.2706111451, 14.1013242930)
Atom 904 = (21.2683935603, 28.9365047760, 21.0252803120)
Atom 905 = (19.7659858110, 18.0541775251, 20.5184558021)
Atom 906 = (22.7708013096, 18.0541775251, 20.5184558021)
Atom 907 = (19.7659858110, 26.1529383961, 27.4424118211)
Atom 908 = (18.5171225975, 18.7850857426, 27.4424118211)
Atom 909 = (15.5123070990, 25.4220301786, 20.5184558021)
Atom 910 = (18.5171225975, 25.4220301786, 20.5184558021)
Atom 911 = (15.5123070990, 18.7850857426, 27.4424118211)
Atom 912 = (17.0147148483, 24.5320070329, 28.5696333728)
Atom 913 = (21.2683935603, 26.9000226681, 40.6699268174)
Atom 914 = (17.0147148483, 24.5143191976, 30.4141760121)
Atom 915 = (17.0147148483, 22.6384637987, 27.9492363310)
Atom 916 = (22.7708013096, 26.1529383961, 41.2903238591)
Atom 917 = (17.0147148483, 19.6751088883, 35.4935893918)
Atom 918 = (21.2683935603, 17.1641543794, 28.5696333728)
Atom 919 = (21.2683935603, 27.0429615418, 35.4935893918)
Atom 920 = (21.2683935603, 17.3070932531, 33.7459707983)
Atom 921 = (17.0147148483, 19.5321700146, 40.6699268174)
Atom 922 = (17.0147148483, 24.6749459066, 33.7459707983)
Atom 923 = (17.0147148483, 19.6927967235, 37.3381320311)
Atom 924 = (21.2683935603, 17.1464665441, 30.4141760121)
Atom 925 = (21.2683935603, 27.0606493771, 37.3381320311)
Atom 926 = (17.0147148483, 21.5686521225, 34.8731923500)
Atom 927 = (21.2683935603, 15.2706111451, 27.9492363310)
Atom 928 = (21.2683935603, 28.9365047760, 34.8731923500)
Atom 929 = (19.7659858110, 18.0541775251, 34.3663678401)
Atom 930 = (22.7708013096, 18.0541775251, 34.3663678401)
Atom 931 = (19.7659858110, 26.1529383961, 41.2903238591)
Atom 932 = (18.5171225975, 18.7850857426, 41.2903238591)
Atom 933 = (15.5123070990, 25.4220301786, 34.3663678401)
Atom 934 = (18.5171225975, 25.4220301786, 34.3663678401)
Atom 935 = (15.5123070990, 18.7850857426, 41.2903238591)
Atom 936 = (17.0147148483, 24.5320070329, 42.4175454108)
Atom 937 = (21.2683935603, 26.9000226681, 54.5178388554)
Atom 938 = (17.0147148483, 24.5143191976, 44.2620880502)
Atom 939 = (17.0147148483, 22.6384637987, 41.7971483690)
Atom 940 = (22.7708013096, 26.1529383961, 55.1382358971)
Atom 941 = (17.0147148483, 19.6751088883, 49.3415014298)
Atom 942 = (21.2683935603, 17.1641543794, 42.4175454108)
Atom 943 = (21.2683935603, 27.0429615418, 49.3415014298)
Atom 944 = (21.2683935603, 17.3070932531, 47.5938828364)
Atom 945 = (17.0147148483, 19.5321700146, 54.5178388554)
Atom 946 = (17.0147148483, 24.6749459066, 47.5938828364)
Atom 947 = (17.0147148483, 19.6927967235, 51.1860440692)
Atom 948 = (21.2683935603, 17.1464665441, 44.2620880502)
Atom 949 = (21.2683935603, 27.0606493771, 51.1860440692)
Atom 950 = (17.0147148483, 21.5686521225, 48.7211043880)
Atom 951 = (21.2683935603, 15.2706111451, 41.7971483690)
Atom 952 = (21.2683935603, 28.9365047760, 48.7211043880)
Atom 953 = (19.7659858110, 18.0541775251, 48.2142798781)
Atom 954 = (22.7708013096, 18.0541775251, 48.2142798781)
Atom 955 = (19.7659858110, 26.1529383961, 55.1382358971)
Atom 956 = (18.5171225975, 18.7850857426, 55.1382358971)
Atom 957 = (15.5123070990, 25.4220301786, 48.2142798781)
Atom 958 = (18.5171225975, 25.4220301786, 48.2142798781)
Atom 959 = (15.5123070990, 18.7850857426, 55.1382358971)
Atom 960 = (17.0147148483, 39.2677123399, 0.8738092967)
Atom 961 = (21.2683935603, 41.6357279752, 12.9741027413)
Atom 962 = (17.0147148483, 39.2500245047, 2.7183519361)
Atom 963 = (17.0147148483, 37.3741691057, 0.2534122550)
Atom 964 = (22.7708013096, 40.8886437032, 13.5944997831)
Atom 965 = (17.0147148483, 34.4108141953, 7.7977653157)
Atom 966 = (21.2683935603, 31.8998596864, 0.8738092967)
Atom 967 = (21.2683935603, 41.7786668489, 7.7977653157)
Atom 968 = (21.2683935603, 32.0427985601, 6.0501467223)
Atom 969 = (17.0147148483, 34.2678753216, 12.9741027413)
Atom 970 = (17.0147148483, 39.4106512137, 6.0501467223)
Atom 971 = (17.0147148483, 34.4285020306, 9.6423079551)
Atom 972 = (21.2683935603, 31.8821718512, 2.7183519361)
Atom 973 = (21.2683935603, 41.7963546841, 9.6423079551)
Atom 974 = (17.0147148483, 36.3043574296, 7.1773682740)
Atom 975 = (21.2683935603, 30.0063164522, 0.2534122550)
Atom 976 = (21.2683935603, 43.6722100831, 7.1773682740)
Atom 977 = (19.7659858110, 32.7898828321, 6.6705437641)
Atom 978 = (22.7708013096, 32.7898828321, 6.6705437641)
Atom 979 = (19.7659858110, 40.8886437032, 13.5944997831)
Atom 980 = (18.5171225975, 33.5207910496, 13.5944997831)
Atom 981 = (15.5123070990, 40.1577354856, 6.6705437641)
Atom 982 = (18.5171225975, 40.1577354856, 6.6705437641)
Atom 983 = (15.5123070990, 33.5207910496, 13.5944997831)
Atom 984 = (17.0147148483, 39.2677123399, 14.7217213347)
Atom 985 = (21.2683935603, 41.6357279752, 26.8220147793)
Atom 986 = (17.0147148483, 39.2500245047, 16.5662639741)
Atom 987 = (17.0147148483, 37.3741691057, 14.1013242930)
Atom 988 = (22.7708013096, 40.8886437032, 27.4424118211)
Atom 989 = (17.0147148483, 34.4108141953, 21.6456773538)
Atom 990 = (21.2683935603, 31.8998596864, 14.7217213347)
Atom 991 = (21.2683935603, 41.7786668489, 21.6456773538)
Atom 992 = (21.2683935603, 32.0427985601, 19.8980587603)
Atom 993 = (17.0147148483, 34.2678753216, 26.8220147793)
Atom 994 = (17.0147148483, 39.4106512137, 19.8980587603)
Atom 995 = (17.0147148483, 34.4285020306, 23.4902199931)
Atom 996 = (21.2683935603, 31.8821718512, 16.5662639741)
Atom 997 = (21.2683935603, 41.7963546841, 23.4902199931)
Atom 998 = (17.0147148483, 36.3043574296, 21.0252803120)
Atom 999 = (21.2683935603, 30.0063164522, 14.1013242930)
Atom 1000 = (21.2683935603, 43.6722100831, 21.0252803120)
Atom 1001 = (19.7659858110, 32.7898828321, 20.5184558021)
Atom 1002 = (22.7708013096, 32.7898828321, 20.5184558021)
Atom 1003 = (19.7659858110, 40.8886437032, 27.4424118211)
Atom 1004 = (18.5171225975, 33.5207910496, 27.4424118211)
Atom 1005 = (15.5123070990, 40.1577354856, 20.5184558021)
Atom 1006 = (18.5171225975, 40.1577354856, 20.5184558021)
Atom 1007 = (15.5123070990, 33.5207910496, 27.4424118211)
Atom 1008 = (17.0147148483, 39.2677123399, 28.5696333728)
Atom 1009 = (21.2683935603, 41.6357279752, 40.6699268174)
Atom 1010 = (17.0147148483, 39.2500245047, 30.4141760121)
Atom 1011 = (17.0147148483, 37.3741691057, 27.9492363310)
Atom 1012 = (22.7708013096, 40.8886437032, 41.2903238591)
Atom 1013 = (17.0147148483, 34.4108141953, 35.4935893918)
Atom 1014 = (21.2683935603, 31.8998596864, 28.5696333728)
Atom 1015 = (21.2683935603, 41.7786668489, 35.4935893918)
Atom 1016 = (21.2683935603, 32.0427985601, 33.7459707983)
Atom 1017 = (17.0147148483, 34.2678753216, 40.6699268174)
Atom 1018 = (17.0147148483, 39.4106512137, 33.7459707983)
Atom 1019 = (17.0147148483, 34.4285020306, 37.3381320311)
Atom 1020 = (21.2683935603, 31.8821718512, 30.4141760121)
Atom 1021 = (21.2683935603, 41.7963546841, 37.3381320311)
Atom 1022 = (17.0147148483, 36.3043574296, 34.8731923500)
Atom 1023 = (21.2683935603, 30.0063164522, 27.9492363310)
Atom 1024 = (21.2683935603, 43.6722100831, 34.8731923500)
Atom 1025 = (19.7659858110, 32.7898828321, 34.3663678401)
Atom 1026 = (22.7708013096, 32.7898828321, 34.3663678401)
Atom 1027 = (19.7659858110, 40.8886437032, 41.2903238591)
Atom 1028 = (18.5171225975, 33.5207910496, 41.2903238591)
Atom 1029 = (15.5123070990, 40.1577354856, 34.3663678401)
Atom 1030 = (18.5171225975, 40.1577354856, 34.3663678401)
Atom 1031 = (15.5123070990, 33.5207910496, 41.2903238591)
Atom 1032 = (17.0147148483, 39.2677123399, 42.4175454108)
Atom 1033 = (21.2683935603, 41.6357279752, 54.5178388554)
Atom 1034 = (17.0147148483, 39.2500245047, 44.2620880502)
Atom 1035 = (17.0147148483, 37.3741691057, 41.7971483690)
Atom 1036 = (22.7708013096, 40.8886437032, 55.1382358971)
Atom 1037 = (17.0147148483, 34.4108141953, 49.3415014298)
Atom 1038 = (21.2683935603, 31.8998596864, 42.4175454108)
Atom 1039 = (21.2683935603, 41.7786668489, 49.3415014298)
Atom 1040 = (21.2683935603, 32.0427985601, 47.5938828364)
Atom 1041 = (17.0147148483, 34.2678753216, 54.5178388554)
Atom 1042 = (17.0147148483, 39.4106512137, 47.5938828364)
Atom 1043 = (17.0147148483, 34.4285020306, 51.1860440692)
Atom 1044 = (21.2683935603, 31.8821718512, 44.2620880502)
Atom 1045 = (21.2683935603, 41.7963546841, 51.1860440692)
Atom 1046 = (17.0147148483, 36.3043574296, 48.7211043880)
Atom 1047 = (21.2683935603, 30.0063164522, 41.7971483690)
Atom 1048 = (21.2683935603, 43.6722100831, 48.7211043880)
Atom 1049 = (19.7659858110, 32.7898828321, 48.2142798781)
Atom 1050 = (22.7708013096, 32.7898828321, 48.2142798781)
Atom 1051 = (19.7659858110, 40.8886437032, 55.1382358971)
Atom 1052 = (18.5171225975, 33.5207910496, 55.1382358971)
Atom 1053 = (15.5123070990, 40.1577354856, 48.2142798781)
Atom 1054 = (18.5171225975, 40.1577354856, 48.2142798781)
Atom 1055 = (15.5123070990, 33.5207910496, 55.1382358971)
Atom 1056 = (17.0147148483, 54.0034176470, 0.8738092967)
Atom 1057 = (21.2683935603, 56.3714332822, 12.9741027413)
Atom 1058 = (17.0147148483, 53.9857298118, 2.7183519361)
Atom 1059 = (17.0147148483, 52.1098744128, 0.2534122550)
Atom 1060 = (22.7708013096, 55.6243490102, 13.5944997831)
Atom 1061 = (17.0147148483, 49.1465195024, 7.7977653157)
Atom 1062 = (21.2683935603, 46.6355649935, 0.8738092967)
Atom 1063 = (21.2683935603, 56.5143721559, 7.7977653157)
Atom 1064 = (21.2683935603, 46.7785038672, 6.0501467223)
Atom 1065 = (17.0147148483, 49.0035806287, 12.9741027413)
Atom 1066 = (17.0147148483, 54.1463565207, 6.0501467223)
Atom 1067 = (17.0147148483, 49.1642073376, 9.6423079551)
Atom 1068 = (21.2683935603, 46.6178771582, 2.7183519361)
Atom 1069 = (21.2683935603, 56.5320599912, 9.6423079551)
Atom 1070 = (17.0147148483, 51.0400627366, 7.1773682740)
Atom 1071 = (21.2683935603, 44.7420217593, 0.2534122550)
Atom 1072 = (21.2683935603, 58.4079153901, 7.1773682740)
Atom 1073 = (19.7659858110, 47.5255881392, 6.6705437641)
Atom 1074 = (22.7708013096, 47.5255881392, 6.6705437641)
Atom 1075 = (19.7659858110, 55.6243490102, 13.5944997831)
Atom 1076 = (18.5171225975, 48.2564963567, 13.5944997831)
Atom 1077 = (15.5123070990, 54.8934407927, 6.6705437641)
Atom 1078 = (18.5171225975, 54.8934407927, 6.6705437641)
Atom 1079 = (15.5123070990, 48.2564963567, 13.5944997831)
Atom 1080 = (17.0147148483, 54.0034176470, 14.7217213347)
Atom 1081 = (21.2683935603, 56.3714332822, 26.8220147793)
Atom 1082 = (17.0147148483, 53.9857298118, 16.5662639741)
Atom 1083 = (17.0147148483, 52.1098744128, 14.1013242930)
Atom 1084 = (22.7708013096, 55.6243490102, 27.4424118211)
Atom 1085 = (17.0147148483, 49.1465195024, 21.6456773538)
Atom 1086 = (21.2683935603, 46.6355649935, 14.7217213347)
Atom 1087 = (21.2683935603, 56.5143721559, 21.6456773538)
Atom 1088 = (21.2683935603, 46.7785038672, 19.8980587603)
Atom 1089 = (17.0147148483, 49.0035806287, 26.8220147793)
Atom 1090 = (17.0147148483, 54.1463565207, 19.8980587603)
Atom 1091 = (17.0147148483, 49.1642073376, 23.4902199931)
Atom 1092 = (21.2683935603, 46.6178771582, 16.5662639741)
Atom 1093 = (21.2683935603, 56.5320599912, 23.4902199931)
Atom 1094 = (17.0147148483, 51.0400627366, 21.0252803120)
Atom 1095 = (21.2683935603, 44.7420217593, 14.1013242930)
Atom 1096 = (21.2683935603, 58.4079153901, 21.0252803120)
Atom 1097 = (19.7659858110, 47.5255881392, 20.5184558021)
Atom 1098 = (22.7708013096, 47.5255881392, 20.5184558021)
Atom 1099 = (19.7659858110, 55.6243490102, 27.4424118211)
Atom 1100 = (18.5171225975, 48.2564963567, 27.4424118211)
Atom 1101 = (15.5123070990, 54.8934407927, 20.5184558021)
Atom 1102 = (18.5171225975, 54.8934407927, 20.5184558021)
Atom 1103 = (15.5123070990, 48.2564963567, 27.4424118211)
Atom 1104 = (17.0147148483, 54.0034176470, 28.5696333728)
Atom 1105 = (21.2683935603, 56.3714332822, 40.6699268174)
Atom 1106 = (17.0147148483, 53.9857298118, 30.4141760121)
Atom 1107 = (17.0147148483, 52.1098744128, 27.9492363310)
Atom 1108 = (22.7708013096, 55.6243490102, 41.2903238591)
Atom 1109 = (17.0147148483, 49.1465195024, 35.4935893918)
Atom 1110 = (21.2683935603, 46.6355649935, 28.5696333728)
Atom 1111 = (21.2683935603, 56.5143721559, 35.4935893918)
Atom 1112 = (21.2683935603, 46.7785038672, 33.7459707983)
Atom 1113 = (17.0147148483, 49.0035806287, 40.6699268174)
Atom 1114 = (17.0147148483, 54.1463565207, 33.7459707983)
Atom 1115 = (17.0147148483, 49.1642073376, 37.3381320311)
Atom 1116 = (21.2683935603, 46.6178771582, 30.4141760121)
Atom 1117 = (21.2683935603, 56.5320599912, 37.3381320311)
Atom 1118 = (17.0147148483, 51.0400627366, 34.8731923500)
Atom 1119 = (21.2683935603, 44.7420217593, 27.9492363310)
Atom 1120 = (21.2683935603, 58.4079153901, 34.8731923500)
Atom 1121 = (19.7659858110, 47.5255881392, 34.3663678401)
Atom 1122 = (22.7708013096, 47.5255881392, 34.3663678401)
Atom 1123 = (19.7659858110, 55.6243490102, 41.2903238591)
Atom 1124 = (18.5171225975, 48.2564963567, 41.2903238591)
Atom 1125 = (15.5123070990, 54.8934407927, 34.3663678401)
Atom 1126 = (18.5171225975, 54.8934407927, 34.3663678401)
Atom 1127 = (15.5123070990, 48.2564963567, 41.2903238591)
Atom 1128 = (17.0147148483, 54.0034176470, 42.4175454108)
Atom 1129 = (21.2683935603, 56.3714332822, 54.5178388554)
Atom 1130 = (17.0147148483, 53.9857298118, 44.2620880502)
Atom 1131 = (17.0147148483, 52.1098744128, 41.7971483690)
Atom 1132 = (22.7708013096, 55.6243490102, 55.1382358971)
Atom 1133 = (17.0147148483, 49.1465195024, 49.3415014298)
Atom 1134 = (21.2683935603, 46.6355649935, 42.4175454108)
Atom 1135 = (21.2683935603, 56.5143721559, 49.3415014298)
Atom 1136 = (21.2683935603, 46.7785038672, 47.5938828364)
Atom 1137 = (17.0147148483, 49.0035806287, 54.5178388554)
Atom 1138 = (17.0147148483, 54.1463565207, 47.5938828364)
Atom 1139 = (17.0147148483, 49.1642073376, 51.1860440692)
Atom 1140 = (21.2683935603, 46.6178771582, 44.2620880502)
Atom 1141 = (21.2683935603, 56.5320599912, 51.1860440692)
Atom 1142 = (17.0147148483, 51.0400627366, 48.7211043880)
Atom 1143 = (21.2683935603, 44.7420217593, 41.7971483690)
Atom 1144 = (21.2683935603, 58.4079153901, 48.7211043880)
Atom 1145 = (19.7659858110, 47.5255881392, 48.2142798781)
Atom 1146 = (22.7708013096, 47.5255881392, 48.2142798781)
Atom 1147 = (19.7659858110, 55.6243490102, 55.1382358971)
Atom 1148 = (18.5171225975, 48.2564963567, 55.1382358971)
Atom 1149 = (15.5123070990, 54.8934407927, 48.2142798781)
Atom 1150 = (18.5171225975, 54.8934407927, 48.2142798781)
Atom 1151 = (15.5123070990, 48.2564963567, 55.1382358971)
Atom 1152 = (25.5220722724, 9.7963017258, 0.8738092967)
Atom 1153 = (29.7757509844, 12.1643173610, 12.9741027413)
Atom 1154 = (25.5220722724, 9.7786138906, 2.7183519361)
Atom 1155 = (25.5220722724, 7.9027584916, 0.2534122550)
Atom 1156 = (31.2781587337, 11.4172330891, 13.5944997831)
Atom 1157 = (25.5220722724, 4.9394035812, 7.7977653157)
Atom 1158 = (29.7757509844, 2.4284490723, 0.8738092967)
Atom 1159 = (29.7757509844, 12.3072562348, 7.7977653157)
Atom 1160 = (29.7757509844, 2.5713879460, 6.0501467223)
Atom 1161 = (25.5220722724, 4.7964647075, 12.9741027413)
Atom 1162 = (25.5220722724, 9.9392405995, 6.0501467223)
Atom 1163 = (25.5220722724, 4.9570914165, 9.6423079551)
Atom 1164 = (29.7757509844, 2.4107612371, 2.7183519361)
Atom 1165 = (29.7757509844, 12.3249440700, 9.6423079551)
Atom 1166 = (25.5220722724, 6.8329468154, 7.1773682740)
Atom 1167 = (29.7757509844, 0.5349058381, 0.2534122550)
Atom 1168 = (29.7757509844, 14.2007994690, 7.1773682740)
Atom 1169 = (28.2733432352, 3.3184722180, 6.6705437641)
Atom 1170 = (31.2781587337, 3.3184722180, 6.6705437641)
Atom 1171 = (28.2733432352, 11.4172330891, 13.5944997831)
Atom 1172 = (27.0244800217, 4.0493804355, 13.5944997831)
Atom 1173 = (24.0196645231, 10.6863248715, 6.6705437641)
Atom 1174 = (27.0244800217, 10.6863248715, 6.6705437641)
Atom 1175 = (24.0196645231, 4.0493804355, 13.5944997831)
Atom 1176 = (25.5220722724, 9.7963017258, 14.7217213347)
Atom 1177 = (29.7757509844, 12.1643173610, 26.8220147793)
Atom 1178 = (25.5220722724, 9.7786138906, 16.5662639741)
Atom 1179 = (25.5220722724, 7.9027584916, 14.1013242930)
Atom 1180 = (31.2781587337, 11.4172330891, 27.4424118211)
Atom 1181 = (25.5220722724, 4.9394035812, 21.6456773538)
Atom 1182 = (29.7757509844, 2.4284490723, 14.7217213347)
Atom 1183 = (29.7757509844, 12.3072562348, 21.6456773538)
Atom 1184 = (29.7757509844, 2.5713879460, 19.8980587603)
Atom 1185 = (25.5220722724, 4.7964647075, 26.8220147793)
Atom 1186 = (25.5220722724, 9.9392405995, 19.8980587603)
Atom 1187 = (25.5220722724, 4.9570914165, 23.4902199931)
Atom 1188 = (29.7757509844, 2.4107612371, 16.5662639741)
Atom 1189 = (29.7757509844, 12.3249440700, 23.4902199931)
Atom 1190 = (25.5220722724, 6.8329468154, 21.0252803120)
Atom 1191 = (29.7757509844, 0.5349058381, 14.1013242930)
Atom 1192 = (29.7757509844, 14.2007994690, 21.0252803120)
Atom 1193 = (28.2733432352, 3.3184722180, 20.5184558021)
Atom 1194 = (31.2781587337, 3.3184722180, 20.5184558021)
Atom 1195 = (28.2733432352, 11.4172330891, 27.4424118211)
Atom 1196 = (27.0244800217, 4.0493804355, 27.4424118211)
Atom 1197 = (24.0196645231, 10.6863248715, 20.5184558021)
Atom 1198 = (27.0244800217, 10.6863248715, 20.5184558021)
Atom 1199 = (24.0196645231, 4.0493804355, 27.4424118211)
Atom 1200 = (25.5220722724, 9.7963017258, 28.5696333728)
Atom 1201 = (29.7757509844, 12.1643173610, 40.6699268174)
Atom 1202 = (25.5220722724, 9.7786138906, 30.4141760121)
Atom 1203 = (25.5220722724, 7.9027584916, 27.9492363310)
Atom 1204 = (31.2781587337, 11.4172330891, 41.2903238591)
Atom 1205 = (25.5220722724, 4.9394035812, 35.4935893918)
Atom 1206 = (29.7757509844, 2.4284490723, 28.5696333728)
Atom 1207 = (29.7757509844, 12.3072562348, 35.4935893918)
Atom 1208 = (29.7757509844, 2.5713879460, 33.7459707983)
Atom 1209 = (25.5220722724, 4.7964647075, 40.6699268174)
Atom 1210 = (25.5220722724, 9.9392405995, 33.7459707983)
Atom 1211 = (25.5220722724, 4.9570914165, 37.3381320311)
Atom 1212 = (29.7757509844, 2.4107612371, 30.4141760121)
Atom 1213 = (29.7757509844, 12.3249440700, 37.3381320311)
Atom 1214 = (25.5220722724, 6.8329468154, 34.8731923500)
Atom 1215 = (29.7757509844, 0.5349058381, 27.9492363310)
Atom 1216 = (29.7757509844, 14.2007994690, 34.8731923500)
Atom 1217 = (28.2733432352, 3.3184722180, 34.3663678401)
Atom 1218 = (31.2781587337, 3.3184722180, 34.3663678401)
Atom 1219 = (28.2733432352, 11.4172330891, 41.2903238591)
Atom 1220 = (27.0244800217, 4.0493804355, 41.2903238591)
Atom 1221 = (24.0196645231, 10.6863248715, 34.3663678401)
Atom 1222 = (27.0244800217, 10.6863248715, 34.3663678401)
Atom 1223 = (24.0196645231, 4.0493804355, 41.2903238591)
Atom 1224 = (25.5220722724, 9.7963017258, 42.4175454108)
Atom 1225 = (29.7757509844, 12.1643173610, 54.5178388554)
Atom 1226 = (25.5220722724, 9.7786138906, 44.2620880502)
Atom 1227 = (25.5220722724, 7.9027584916, 41.7971483690)
Atom 1228 = (31.2781587337, 11.4172330891, 55.1382358971)
Atom 1229 = (25.5220722724, 4.9394035812, 49.3415014298)
Atom 1230 = (29.7757509844, 2.4284490723, 42.4175454108)
Atom 1231 = (29.7757509844, 12.3072562348, 49.3415014298)
Atom 1232 = (29.7757509844, 2.5713879460, 47.5938828364)
Atom 1233 = (25.5220722724, 4.7964647075, 54.5178388554)
Atom 1234 = (25.5220722724, 9.9392405995, 47.5938828364)
Atom 1235 = (25.5220722724, 4.9570914165, 51.1860440692)
Atom 1236 = (29.7757509844, 2.4107612371, 44.2620880502)
Atom 1237 = (29.7757509844, 12.3249440700, 51.1860440692)
Atom 1238 = (25.5220722724, 6.8329468154, 48.7211043880)
Atom 1239 = (29.7757509844, 0.5349058381, 41.7971483690)
Atom 1240 = (29.7757509844, 14.2007994690, 48.7211043880)
Atom 1241 = (28.2733432352, 3.3184722180, 48.2142798781)
Atom 1242 = (31.2781587337, 3.3184722180, 48.2142798781)
Atom 1243 = (28.2733432352, 11.4172330891, 55.1382358971)
Atom 1244 = (27.0244800217, 4.0493804355, 55.1382358971)
Atom 1245 = (24.0196645231, 10.6863248715, 48.2142798781)
Atom 1246 = (27.0244800217, 10.6863248715, 48.2142798781)
Atom 1247 = (24.0196645231, 4.0493804355, 55.1382358971)
Atom 1248 = (25.5220722724, 24.5320070329, 0.8738092967)
Atom 1249 = (29.7757509844, 26.9000226681, 12.9741027413)
Atom 1250 = (25.5220722724, 24.5143191976, 2.7183519361)
Atom 1251 = (25.5220722724, 22.6384637987, 0.2534122550)
Atom 1252 = (31.2781587337, 26.1529383961, 13.5944997831)
Atom 1253 = (25.5220722724, 19.6751088883, 7.7977653157)
Atom 1254 = (29.7757509844, 17.1641543794, 0.8738092967)
Atom 1255 = (29.7757509844, 27.0429615418, 7.7977653157)
Atom 1256 = (29.7757509844, 17.3070932531, 6.0501467223)
Atom 1257 = (25.5220722724, 19.5321700146, 12.9741027413)
Atom 1258 = (25.5220722724, 24.6749459066, 6.0501467223)
Atom 1259 = (25.5220722724, 19.6927967235, 9.6423079551)
Atom 1260 = (29.7757509844, 17.1464665441, 2.7183519361)
Atom 1261 = (29.7757509844, 27.0606493771, 9.6423079551)
Atom 1262 = (25.5220722724, 21.5686521225, 7.1773682740)
Atom 1263 = (29.7757509844, 15.2706111451, 0.2534122550)
Atom 1264 = (29.7757509844, 28.9365047760, 7.1773682740)
Atom 1265 = (28.2733432352, 18.0541775251, 6.6705437641)
Atom 1266 = (31.2781587337, 18.0541775251, 6.6705437641)
Atom 1267 = (28.2733432352, 26.1529383961, 13.5944997831)
Atom 1268 = (27.0244800217, 18.7850857426, 13.5944997831)
Atom 1269 = (24.0196645231, 25.4220301786, 6.6705437641)
Atom 1270 = (27.0244800217, 25.4220301786, 6.6705437641)
Atom 1271 = (24.0196645231, 18.7850857426, 13.5944997831)
Atom 1272 = (25.5220722724, 24.5320070329, 14.7217213347)
Atom 1273 = (29.7757509844, 26.9000226681, 26.8220147793)
Atom 1274 = (25.5220722724, 24.5143191976, 16.5662639741)
Atom 1275 = (25.5220722724, 22.6384637987, 14.1013242930)
Atom 1276 = (31.2781587337, 26.1529383961, 27.4424118211)
Atom 1277 = (25.5220722724, 19.6751088883, 21.6456773538)
Atom 1278 = (29.7757509844, 17.1641543794, 14.7217213347)
Atom 1279 = (29.7757509844, 27.0429615418, 21.6456773538)
Atom 1280 = (29.7757509844, 17.3070932531, 19.8980587603)
Atom 1281 = (25.5220722724, 19.5321700146, 26.8220147793)
Atom 1282 = (25.5220722724, 24.6749459066, 19.8980587603)
Atom 1283 = (25.5220722724, 19.6927967235, 23.4902199931)
Atom 1284 = (29.7757509844, 17.1464665441, 16.5662639741)
Atom 1285 = (29.7757509844, 27.0606493771, 23.4902199931)
Atom 1286 = (25.5220722724, 21.5686521225, 21.0252803120)
Atom 1287 = (29.7757509844, 15.2706111451, 14.1013242930)
Atom 1288 = (29.7757509844, 28.9365047760, 21.0252803120)
Atom 1289 = (28.2733432352, 18.0541775251, 20.5184558021)
Atom 1290 = (31.2781587337, 18.0541775251, 20.5184558021)
Atom 1291 = (28.2733432352, 26.1529383961, 27.4424118211)
Atom 1292 = (27.0244800217, 18.7850857426, 27.4424118211)
Atom 1293 = (24.0196645231, 25.4220301786, 20.5184558021)
Atom 1294 = (27.0244800217, 25.4220301786, 20.5184558021)
Atom 1295 = (24.0196645231, 18.7850857426, 27.4424118211)
Atom 1296 = (25.5220722724, 24.5320070329, 28.5696333728)
Atom 1297 = (29.7757509844, 26.9000226681, 40.6699268174)
Atom 1298 = (25.5220722724, 24.5143191976, 30.4141760121)
Atom 1299 = (25.5220722724, 22.6384637987, 27.9492363310)
Atom 1300 = (31.2781587337, 26.1529383961, 41.2903238591)
Atom 1301 = (25.5220722724, 19.6751088883, 35.4935893918)
Atom 1302 = (29.7757509844, 17.1641543794, 28.5696333728)
Atom 1303 = (29.7757509844, 27.0429615418, 35.4935893918)
Atom 1304 = (29.7757509844, 17.3070932531, 33.7459707983)
Atom 1305 = (25.5220722724, 19.5321700146, 40.6699268174)
Atom 1306 = (25.5220722724, 24.6749459066, 33.7459707983)
Atom 1307 = (25.5220722724, 19.6927967235, 37.3381320311)
Atom 1308 = (29.7757509844, 17.1464665441, 30.4141760121)
Atom 1309 = (29.7757509844, 27.0606493771, 37.3381320311)
Atom 1310 = (25.5220722724, 21.5686521225, 34.8731923500)
Atom 1311 = (29.7757509844, 15.2706111451, 27.9492363310)
Atom 1312 = (29.7757509844, 28.9365047760, 34.8731923500)
Atom 1313 = (28.2733432352, 18.0541775251, 34.3663678401)
Atom 1314 = (31.2781587337, 18.0541775251, 34.3663678401)
Atom 1315 = (28.2733432352, 26.1529383961, 41.2903238591)
Atom 1316 = (27.0244800217, 18.7850857426, 41.2903238591)
Atom 1317 = (24.0196645231, 25.4220301786, 34.3663678401)
Atom 1318 = (27.0244800217, 25.4220301786, 34.3663678401)
Atom 1319 = (24.0196645231, 18.7850857426, 41.2903238591)
Atom 1320 = (25.5220722724, 24.5320070329, 42.4175454108)
Atom 1321 = (29.7757509844, 26.9000226681, 54.5178388554)
Atom 1322 = (25.5220722724, 24.5143191976, 44.2620880502)
Atom 1323 = (25.5220722724, 22.6384637987, 41.7971483690)
Atom 1324 = (31.2781587337, 26.1529383961, 55.1382358971)
Atom 1325 = (25.5220722724, 19.6751088883, 49.3415014298)
Atom 1326 = (29.7757509844, 17.1641543794, 42.4175454108)
Atom 1327 = (29.7757509844, 27.0429615418, 49.3415014298)
Atom 1328 = (29.7757509844, 17.3070932531, 47.5938828364)
Atom 1329 = (25.5220722724, 19.5321700146, 54.5178388554)
Atom 1330 = (25.5220722724, 24.6749459066, 47.5938828364)
Atom 1331 = (25.5220722724, 19.6927967235, 51.1860440692)
Atom 1332 = (29.7757509844, 17.1464665441, 44.2620880502)
Atom 1333 = (29.7757509844, 27.0606493771, 51.1860440692)
Atom 1334 = (25.5220722724, 21.5686521225, 48.7211043880)
Atom 1335 = (29.7757509844, 15.2706111451, 41.7971483690)
Atom 1336 = (29.7757509844, 28.9365047760, 48.7211043880)
Atom 1337 = (28.2733432352, 18.0541775251, 48.2142798781)
Atom 1338 = (31.2781587337, 18.0541775251, 48.2142798781)
Atom 1339 = (28.2733432352, 26.1529383961, 55.1382358971)
Atom 1340 = (27.0244800217, 18.7850857426, 55.1382358971)
Atom 1341 = (24.0196645231, 25.4220301786, 48.2142798781)
Atom 1342 = (27.0244800217, 25.4220301786, 48.2142798781)
Atom 1343 = (24.0196645231, 18.7850857426, 55.1382358971)
Atom 1344 = (25.5220722724, 39.2677123399, 0.8738092967)
Atom 1345 = (29.7757509844, 41.6357279752, 12.9741027413)
Atom 1346 = (25.5220722724, 39.2500245047, 2.7183519361)
Atom 1347 = (25.5220722724, 37.3741691057, 0.2534122550)
Atom 1348 = (31.2781587337, 40.8886437032, 13.5944997831)
Atom 1349 = (25.5220722724, 34.4108141953, 7.7977653157)
Atom 1350 = (29.7757509844, 31.8998596864, 0.8738092967)
Atom 1351 = (29.7757509844, 41.7786668489, 7.7977653157)
Atom 1352 = (29.7757509844, 32.0427985601, 6.0501467223)
Atom 1353 = (25.5220722724, 34.2678753216, 12.9741027413)
Atom 1354 = (25.5220722724, 39.4106512137, 6.0501467223)
Atom 1355 = (25.5220722724, 34.4285020306, 9.6423079551)
Atom 1356 = (29.7757509844, 31.8821718512, 2.7183519361)
Atom 1357 = (29.7757509844, 41.7963546841, 9.6423079551)
Atom 1358 = (25.5220722724, 36.3043574296, 7.1773682740)
Atom 1359 = (29.7757509844, 30.0063164522, 0.2534122550)
Atom 1360 = (29.7757509844, 43.6722100831, 7.1773682740)
Atom 1361 = (28.2733432352, 32.7898828321, 6.6705437641)
Atom 1362 = (31.2781587337, 32.7898828321, 6.6705437641)
Atom 1363 = (28.2733432352, 40.8886437032, 13.5944997831)
Atom 1364 = (27.0244800217, 33.5207910496, 13.5944997831)
Atom 1365 = (24.0196645231, 40.1577354856, 6.6705437641)
Atom 1366 = (27.0244800217, 40.1577354856, 6.6705437641)
Atom 1367 = (24.0196645231, 33.5207910496, 13.5944997831)
Atom 1368 = (25.5220722724, 39.2677123399, 14.7217213347)
Atom 1369 = (29.7757509844, 41.6357279752, 26.8220147793)
Atom 1370 = (25.5220722724, 39.2500245047, 16.5662639741)
Atom 1371 = (25.5220722724, 37.3741691057, 14.1013242930)
Atom 1372 = (31.2781587337, 40.8886437032, 27.4424118211)
Atom 1373 = (25.5220722724, 34.4108141953, 21.6456773538)
Atom 1374 = (29.7757509844, 31.8998596864, 14.7217213347)
Atom 1375 = (29.7757509844, 41.7786668489, 21.6456773538)
Atom 1376 = (29.7757509844, 32.0427985601, 19.8980587603)
Atom 1377 = (25.5220722724, 34.2678753216, 26.8220147793)
Atom 1378 = (25.5220722724, 39.4106512137, 19.8980587603)
Atom 1379 = (25.5220722724, 34.4285020306, 23.4902199931)
Atom 1380 = (29.7757509844, 31.8821718512, 16.5662639741)
Atom 1381 = (29.7757509844, 41.7963546841, 23.4902199931)
Atom 1382 = (25.5220722724, 36.3043574296, 21.0252803120)
Atom 1383 = (29.7757509844, 30.0063164522, 14.1013242930)
Atom 1384 = (29.7757509844, 43.6722100831, 21.0252803120)
Atom 1385 = (28.2733432352, 32.7898828321, 20.5184558021)
Atom 1386 = (31.2781587337, 32.7898828321, 20.5184558021)
Atom 1387 = (28.2733432352, 40.8886437032, 27.4424118211)
Atom 1388 = (27.0244800217, 33.5207910496, 27.4424118211)
Atom 1389 = (24.0196645231, 40.1577354856, 20.5184558021)
Atom 1390 = (27.0244800217, 40.1577354856, 20.5184558021)
Atom 1391 = (24.0196645231, 33.5207910496, 27.4424118211)
Atom 1392 = (25.5220722724, 39.2677123399, 28.5696333728)
Atom 1393 = (29.7757509844, 41.6357279752, 40.6699268174)
Atom 1394 = (25.5220722724, 39.2500245047, 30.4141760121)
Atom 1395 = (25.5220722724, 37.3741691057, 27.9492363310)
Atom 1396 = (31.2781587337, 40.8886437032, 41.2903238591)
Atom 1397 = (25.5220722724, 34.4108141953, 35.4935893918)
Atom 1398 = (29.7757509844, 31.8998596864, 28.5696333728)
Atom 1399 = (29.7757509844, 41.7786668489, 35.4935893918)
Atom 1400 = (29.7757509844, 32.0427985601, 33.7459707983)
Atom 1401 = (25.5220722724, 34.2678753216, 40.6699268174)
Atom 1402 = (25.5220722724, 39.4106512137, 33.7459707983)
Atom 1403 = (25.5220722724, 34.4285020306, 37.3381320311)
Atom 1404 = (29.7757509844, 31.8821718512, 30.4141760121)
Atom 1405 = (29.7757509844, 41.7963546841, 37.3381320311)
Atom 1406 = (25.5220722724, 36.3043574296, 34.8731923500)
Atom 1407 = (29.7757509844, 30.0063164522, 27.9492363310)
Atom 1408 = (29.7757509844, 43.6722100831, 34.8731923500)
Atom 1409 = (28.2733432352, 32.7898828321, 34.3663678401)
Atom 1410 = (31.2781587337, 32.7898828321, 34.3663678401)
Atom 1411 = (28.2733432352, 40.8886437032, 41.2903238591)
Atom 1412 = (27.0244800217, 33.5207910496, 41.2903238591)
Atom 1413 = (24.0196645231, 40.1577354856, 34.3663678401)
Atom 1414 = (27.0244800217, 40.1577354856, 34.3663678401)
Atom 1415 = (24.0196645231, 33.5207910496, 41.2903238591)
Atom 1416 = (25.5220722724, 39.2677123399, 42.4175454108)
Atom 1417 = (29.7757509844, 41.6357279752, 54.5178388554)
Atom 1418 = (25.5220722724, 39.2500245047, 44.2620880502)
Atom 1419 = (25.5220722724, 37.3741691057, 41.7971483690)
Atom 1420 = (31.2781587337, 40.8886437032, 55.1382358971)
Atom 1421 = (25.5220722724, 34.4108141953, 49.3415014298)
Atom 1422 = (29.7757509844, 31.8998596864, 42.4175454108)
Atom 1423 = (29.7757509844, 41.7786668489, 49.3415014298)
Atom 1424 = (29.7757509844, 32.0427985601, 47.5938828364)
Atom 1425 = (25.5220722724, 34.2678753216, 54.5178388554)
Atom 1426 = (25.5220722724, 39.4106512137, 47.5938828364)
Atom 1427 = (25.5220722724, 34.4285020306, 51.1860440692)
Atom 1428 = (29.7757509844, 31.8821718512, 44.2620880502)
Atom 1429 = (29.7757509844, 41.7963546841, 51.1860440692)
Atom 1430 = (25.5220722724, 36.3043574296, 48.7211043880)
Atom 1431 = (29.7757509844, 30.0063164522, 41.7971483690)
Atom 1432 = (29.7757509844, 43.6722100831, 48.7211043880)
Atom 1433 = (28.2733432352, 32.7898828321, 48.2142798781)
Atom 1434 = (31.2781587337, 32.7898828321, 48.2142798781)
Atom 1435 = (28.2733432352, 40.8886437032, 55.1382358971)
Atom 1436 = (27.0244800217, 33.5207910496, 55.1382358971)
Atom 1437 = (24.0196645231, 40.1577354856, 48.2142798781)
Atom 1438 = (27.0244800217, 40.1577354856, 48.2142798781)
Atom 1439 = (24.0196645231, 33.5207910496, 55.1382358971)
Atom 1440 = (25.5220722724, 54.0034176470, 0.8738092967)
Atom 1441 = (29.7757509844, 56.3714332822, 12.9741027413)
Atom 1442 = (25.5220722724, 53.9857298118, 2.7183519361)
Atom 1443 = (25.5220722724, 52.1098744128, 0.2534122550)
Atom 1444 = (31.2781587337, 55.6243490102, 13.5944997831)
Atom 1445 = (25.5220722724, 49.1465195024, 7.7977653157)
Atom 1446 = (29.7757509844, 46.6355649935, 0.8738092967)
Atom 1447 = (29.7757509844, 56.5143721559, 7.7977653157)
Atom 1448 = (29.7757509844, 46.7785038672, 6.0501467223)
Atom 1449 = (25.5220722724, 49.0035806287, 12.9741027413)
Atom 1450 = (25.5220722724, 54.1463565207, 6.0501467223)
Atom 1451 = (25.5220722724, 49.1642073376, 9.6423079551)
Atom 1452 = (29.7757509844, 46.6178771582, 2.7183519361)
Atom 1453 = (29.7757509844, 56.5320599912, 9.6423079551)
Atom 1454 = (25.5220722724, 51.0400627366, 7.1773682740)
Atom 1455 = (29.7757509844, 44.7420217593, 0.2534122550)
Atom 1456 = (29.7757509844, 58.4079153901, 7.1773682740)
Atom 1457 = (28.2733432352, 47.5255881392, 6.6705437641)
Atom 1458 = (31.2781587337, 47.5255881392, 6.6705437641)
Atom 1459 = (28.2733432352, 55.6243490102, 13.5944997831)
Atom 1460 = (27.0244800217, 48.2564963567, 13.5944997831)
Atom 1461 = (24.0196645231, 54.8934407927, 6.6705437641)
Atom 1462 = (27.0244800217, 54.8934407927, 6.6705437641)
Atom 1463 = (24.0196645231, 48.2564963567, 13.5944997831)
Atom 1464 = (25.5220722724, 54.0034176470, 14.7217213347)
Atom 1465 = (29.7757509844, 56.3714332822, 26.8220147793)
Atom 1466 = (25.5220722724, 53.9857298118, 16.5662639741)
Atom 1467 = (25.5220722724, 52.1098744128, 14.1013242930)
Atom 1468 = (31.2781587337, 55.6243490102, 27.4424118211)
Atom 1469 = (25.5220722724, 49.1465195024, 21.6456773538)
Atom 1470 = (29.7757509844, 46.6355649935, 14.7217213347)
Atom 1471 = (29.7757509844, 56.5143721559, 21.6456773538)
Atom 1472 = (29.7757509844, 46.7785038672, 19.8980587603)
Atom 1473 = (25.5220722724, 49.0035806287, 26.8220147793)
Atom 1474 = (25.5220722724, 54.1463565207, 19.8980587603)
Atom 1475 = (25.5220722724, 49.1642073376, 23.4902199931)
Atom 1476 = (29.7757509844, 46.6178771582, 16.5662639741)
Atom 1477 = (29.7757509844, 56.5320599912, 23.4902199931)
Atom 1478 = (25.5220722724, 51.0400627366, 21.0252803120)
Atom 1479 = (29.7757509844, 44.7420217593, 14.1013242930)
Atom 1480 = (29.7757509844, 58.4079153901, 21.0252803120)
Atom 1481 = (28.2733432352, 47.5255881392, 20.5184558021)
Atom 1482 = (31.2781587337, 47.5255881392, 20.5184558021)
Atom 1483 = (28.2733432352, 55.6243490102, 27.4424118211)
Atom 1484 = (27.0244800217, 48.2564963567, 27.4424118211)
Atom 1485 = (24.0196645231, 54.8934407927, 20.5184558021)
Atom 1486 = (27.0244800217, 54.8934407927, 20.5184558021)
Atom 1487 = (24.0196645231, 48.2564963567, 27.4424118211)
Atom 1488 = (25.5220722724, 54.0034176470, 28.5696333728)
Atom 1489 = (29.7757509844, 56.3714332822, 40.6699268174)
Atom 1490 = (25.5220722724, 53.9857298118, 30.4141760121)
Atom 1491 = (25.5220722724, 52.1098744128, 27.9492363310)
Atom 1492 = (31.2781587337, 55.6243490102, 41.2903238591)
Atom 1493 = (25.5220722724, 49.1465195024, 35.4935893918)
Atom 1494 = (29.7757509844, 46.6355649935, 28.5696333728)
Atom 1495 = (29.7757509844, 56.5143721559, 35.4935893918)
Atom 1496 = (29.7757509844, 46.7785038672, 33.7459707983)
Atom 1497 = (25.5220722724, 49.0035806287, 40.6699268174)
Atom 1498 = (25.5220722724, 54.1463565207, 33.7459707983)
Atom 1499 = (25.5220722724, 49.1642073376, 37.3381320311)
Atom 1500 = (29.7757509844, 46.6178771582, 30.4141760121)
Atom 1501 = (29.7757509844, 56.5320599912, 37.3381320311)
Atom 1502 = (25.5220722724, 51.0400627366, 34.8731923500)
Atom 1503 = (29.7757509844, 44.7420217593, 27.9492363310)
Atom 1504 = (29.7757509844, 58.4079153901, 34.8731923500)
Atom 1505 = (28.2733432352, 47.5255881392, 34.3663678401)
Atom 1506 = (31.2781587337, 47.5255881392, 34.3663678401)
Atom 1507 = (28.2733432352, 55.6243490102, 41.2903238591)
Atom 1508 = (27.0244800217, 48.2564963567, 41.2903238591)
Atom 1509 = (24.0196645231, 54.8934407927, 34.3663678401)
Atom 1510 = (27.0244800217, 54.8934407927, 34.3663678401)
Atom 1511 = (24.0196645231, 48.2564963567, 41.2903238591)
Atom 1512 = (25.5220722724, 54.0034176470, 42.4175454108)
Atom 1513 = (29.7757509844, 56.3714332822, 54.5178388554)
Atom 1514 = (25.5220722724, 53.9857298118, 44.2620880502)
Atom 1515 = (25.5220722724, 52.1098744128, 41.7971483690)
Atom 1516 = (31.2781587337, 55.6243490102, 55.1382358971)
Atom 1517 = (25.5220722724, 49.1465195024, 49.3415014298)
Atom 1518 = (29.7757509844, 46.6355649935, 42.4175454108)
Atom 1519 = (29.7757509844, 56.5143721559, 49.3415014298)
Atom 1520 = (29.7757509844, 46.7785038672, 47.5938828364)
Atom 1521 = (25.5220722724, 49.0035806287, 54.5178388554)
Atom 1522 = (25.5220722724, 54.1463565207, 47.5938828364)
Atom 1523 = (25.5220722724, 49.1642073376, 51.1860440692)
Atom 1524 = (29.7757509844, 46.6178771582, 44.2620880502)
Atom 1525 = (29.7757509844, 56.5320599912, 51.1860440692)
Atom 1526 = (25.5220722724, 51.0400627366, 48.7211043880)
Atom 1527 = (29.7757509844, 44.7420217593, 41.7971483690)
Atom 1528 = (29.7757509844, 58.4079153901, 48.7211043880)
Atom 1529 = (28.2733432352, 47.5255881392, 48.2142798781)
Atom 1530 = (31.2781587337, 47.5255881392, 48.2142798781)
Atom 1531 = (28.2733432352, 55.6243490102, 55.1382358971)
Atom 1532 = (27.0244800217, 48.2564963567, 55.1382358971)
Atom 1533 = (24.0196645231, 54.8934407927, 48.2142798781)
Atom 1534 = (27.0244800217, 54.8934407927, 48.2142798781)
Atom 1535 = (24.0196645231, 48.2564963567, 55.1382358971)

Default periodic omega parameter = 0.0541167421

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     1536
Total charge:    0
Total electrons: 5120 (2560-alpha, 2560-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  12800
Total AO shells: 6144 (3584 S-shells; 2048 P-shells; 512 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -6369.261955028327 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 111005.75050, which suppose to be the same as real space unit cell volume 111104.04669, the difference indicates how bad your result is.
| time to set the grid = 471.40 s
DFT grid points: 9026749 (5876 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.7534804446  -39040.9272376964  5119.9430646856  -3539.0691698224  142.14 75.35 14.27 43.36  -39040.9272376964   276.44  
|    2     0.1551786390     +22.7057867811  5120.0019472095  -3664.7032572019  941.05 3165.46 22.48 60.25  -39018.2214509153  4189.93  
|    3     0.1750969008      +5.3478337784  5119.9947214140  -3518.9167801995  927.25 3239.92 23.05 60.48  -39012.8736171369  4252.85  
|    4     0.0059171104     -23.3189220709  5119.9996117311  -3597.1531835046  892.79 3089.85 22.16 59.37  -39036.1925392077  4065.46  
|    5     0.0062692765      +0.0009828263  5119.9994262327  -3596.6932785350  711.50 2279.51 21.80 59.20  -39036.1915563814  3073.17  
|    6     0.0004696774      -0.0210871338  5119.9995002726  -3596.6742555690  671.64 2167.54 21.74 59.32  -39036.2126435153  2921.97  
|    7     0.0000221369      -0.0001115598  5119.9994980081  -3596.7002695187  537.93 1704.76 21.84 59.08  -39036.2127550751  2325.55  
|    8     0.0000044155      -0.0000001792  5119.9994983490  -3596.7056470146  416.91 1276.92 22.11 59.26  -39036.2127552543  1776.87  
|    9     0.0000009584      +0.0000051965  5119.9994983669  -3596.7052148762  976.83 3268.46 37.18 59.66  -39036.2127500578  4332.79  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -39036.2127500578 a.u.
HOMO-LUMO GAP: 7.990 eV
CENTER OF MASS: {7.878325, 15.595600, 14.692495} ANGS
DIPOLE MOMENT: {16.686649, -14.135782, 536.426208} (|D| = 536.871811) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 27958.87 sec 

| Job finished: Mon Oct 21 05:26:40 2024



==> anc/files/timings/parallelization/Ice_XI_4x_supercell/tc_pbe0_pbc_3.out <==
| Use device 0 as 0th gpu
| Use device 1 as 1th gpu
| Use device 2 as 2th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Oct 20 16:12:19 2024
| On fire-21-02 (available memory: 585260 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g012  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffdc9fbd000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fc62191a000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fc6218fe000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fc621514000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fc62142b000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fc61f800000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fc61f4a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fc621425000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fc6213fa000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fc61d68b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fc61d231000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fc61d000000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fc6213ed000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fc6213e7000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fc6213cb000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fc6213c5000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fc5c46ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fc621302000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fc5a9834000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fc5a9488000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fc5a70be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fc5a6fc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fc5a697a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fc5a64e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fc6212e3000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fc5a64b4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fc5a61e1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fc5a6180000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fc5a60dc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fc5a5c9a000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fc5a3fb9000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fc5a3c00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fc59d400000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fc592600000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fc582800000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fc57b600000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fc558e00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fc5577d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fc557400000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fc5571d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fc556c00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fc556800000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fc61d211000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fc5a3f41000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fc5565d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fc6219d0000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fc5a3f17000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fc5a3ef6000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fc5a3ed7000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fc59d393000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fc5a3ec3000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fc59d33f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fc5925a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fc5a3eb2000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fc582731000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fc5a3bf2000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fc6212d4000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fc61d20c000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fc5a3bc8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fc55705a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fc5a3ead000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fc553400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fc556a56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fc553215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fc5826e9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fc5826a3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fc57b57e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fc55314a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fc582674000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fc5a3bc2000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fc59d331000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fc582659000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fc57b55b000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fc55300f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fc57b543000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fc582652000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fc57b52f000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fc582645000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 19
|  AVAILABLE: 981
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   gpumem 2048
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: ./scr.geometry
| Random number seed: 562437779

XYZ coordinates geometry.xyz
Molden File Output: ./scr.geometry/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 3 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 1
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 2
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 2048 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 18.0076000000 A, b = 31.1912000000 A, c = 29.3120000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(34.0294296965, 0.0000000000, 0.0000000000), (0.0000000000, 58.9428212282, 0.0000000000), (0.0000000000, 0.0000000000, 55.3916481521), 
Reciprocal space lattice vector in a.u.:
(0.1846397475, -0.0000000000, -0.0000000000), (0.0000000000, 0.1065979737, -0.0000000000), (0.0000000000, 0.0000000000, 0.1134319977), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)
Atom 24 = (0.0000000000, 9.7963017258, 14.7217213347)
Atom 25 = (4.2536787121, 12.1643173610, 26.8220147793)
Atom 26 = (0.0000000000, 9.7786138906, 16.5662639741)
Atom 27 = (0.0000000000, 7.9027584916, 14.1013242930)
Atom 28 = (5.7560864613, 11.4172330891, 27.4424118211)
Atom 29 = (0.0000000000, 4.9394035812, 21.6456773538)
Atom 30 = (4.2536787121, 2.4284490723, 14.7217213347)
Atom 31 = (4.2536787121, 12.3072562348, 21.6456773538)
Atom 32 = (4.2536787121, 2.5713879460, 19.8980587603)
Atom 33 = (0.0000000000, 4.7964647075, 26.8220147793)
Atom 34 = (0.0000000000, 9.9392405995, 19.8980587603)
Atom 35 = (0.0000000000, 4.9570914165, 23.4902199931)
Atom 36 = (4.2536787121, 2.4107612371, 16.5662639741)
Atom 37 = (4.2536787121, 12.3249440700, 23.4902199931)
Atom 38 = (0.0000000000, 6.8329468154, 21.0252803120)
Atom 39 = (4.2536787121, 0.5349058381, 14.1013242930)
Atom 40 = (4.2536787121, 14.2007994690, 21.0252803120)
Atom 41 = (2.7512709628, 3.3184722180, 20.5184558021)
Atom 42 = (5.7560864613, 3.3184722180, 20.5184558021)
Atom 43 = (2.7512709628, 11.4172330891, 27.4424118211)
Atom 44 = (1.5024077493, 4.0493804355, 27.4424118211)
Atom 45 = (-1.5024077493, 10.6863248715, 20.5184558021)
Atom 46 = (1.5024077493, 10.6863248715, 20.5184558021)
Atom 47 = (-1.5024077493, 4.0493804355, 27.4424118211)
Atom 48 = (0.0000000000, 9.7963017258, 28.5696333728)
Atom 49 = (4.2536787121, 12.1643173610, 40.6699268174)
Atom 50 = (0.0000000000, 9.7786138906, 30.4141760121)
Atom 51 = (0.0000000000, 7.9027584916, 27.9492363310)
Atom 52 = (5.7560864613, 11.4172330891, 41.2903238591)
Atom 53 = (0.0000000000, 4.9394035812, 35.4935893918)
Atom 54 = (4.2536787121, 2.4284490723, 28.5696333728)
Atom 55 = (4.2536787121, 12.3072562348, 35.4935893918)
Atom 56 = (4.2536787121, 2.5713879460, 33.7459707983)
Atom 57 = (0.0000000000, 4.7964647075, 40.6699268174)
Atom 58 = (0.0000000000, 9.9392405995, 33.7459707983)
Atom 59 = (0.0000000000, 4.9570914165, 37.3381320311)
Atom 60 = (4.2536787121, 2.4107612371, 30.4141760121)
Atom 61 = (4.2536787121, 12.3249440700, 37.3381320311)
Atom 62 = (0.0000000000, 6.8329468154, 34.8731923500)
Atom 63 = (4.2536787121, 0.5349058381, 27.9492363310)
Atom 64 = (4.2536787121, 14.2007994690, 34.8731923500)
Atom 65 = (2.7512709628, 3.3184722180, 34.3663678401)
Atom 66 = (5.7560864613, 3.3184722180, 34.3663678401)
Atom 67 = (2.7512709628, 11.4172330891, 41.2903238591)
Atom 68 = (1.5024077493, 4.0493804355, 41.2903238591)
Atom 69 = (-1.5024077493, 10.6863248715, 34.3663678401)
Atom 70 = (1.5024077493, 10.6863248715, 34.3663678401)
Atom 71 = (-1.5024077493, 4.0493804355, 41.2903238591)
Atom 72 = (0.0000000000, 9.7963017258, 42.4175454108)
Atom 73 = (4.2536787121, 12.1643173610, 54.5178388554)
Atom 74 = (0.0000000000, 9.7786138906, 44.2620880502)
Atom 75 = (0.0000000000, 7.9027584916, 41.7971483690)
Atom 76 = (5.7560864613, 11.4172330891, 55.1382358971)
Atom 77 = (0.0000000000, 4.9394035812, 49.3415014298)
Atom 78 = (4.2536787121, 2.4284490723, 42.4175454108)
Atom 79 = (4.2536787121, 12.3072562348, 49.3415014298)
Atom 80 = (4.2536787121, 2.5713879460, 47.5938828364)
Atom 81 = (0.0000000000, 4.7964647075, 54.5178388554)
Atom 82 = (0.0000000000, 9.9392405995, 47.5938828364)
Atom 83 = (0.0000000000, 4.9570914165, 51.1860440692)
Atom 84 = (4.2536787121, 2.4107612371, 44.2620880502)
Atom 85 = (4.2536787121, 12.3249440700, 51.1860440692)
Atom 86 = (0.0000000000, 6.8329468154, 48.7211043880)
Atom 87 = (4.2536787121, 0.5349058381, 41.7971483690)
Atom 88 = (4.2536787121, 14.2007994690, 48.7211043880)
Atom 89 = (2.7512709628, 3.3184722180, 48.2142798781)
Atom 90 = (5.7560864613, 3.3184722180, 48.2142798781)
Atom 91 = (2.7512709628, 11.4172330891, 55.1382358971)
Atom 92 = (1.5024077493, 4.0493804355, 55.1382358971)
Atom 93 = (-1.5024077493, 10.6863248715, 48.2142798781)
Atom 94 = (1.5024077493, 10.6863248715, 48.2142798781)
Atom 95 = (-1.5024077493, 4.0493804355, 55.1382358971)
Atom 96 = (0.0000000000, 24.5320070329, 0.8738092967)
Atom 97 = (4.2536787121, 26.9000226681, 12.9741027413)
Atom 98 = (0.0000000000, 24.5143191976, 2.7183519361)
Atom 99 = (0.0000000000, 22.6384637987, 0.2534122550)
Atom 100 = (5.7560864613, 26.1529383961, 13.5944997831)
Atom 101 = (0.0000000000, 19.6751088883, 7.7977653157)
Atom 102 = (4.2536787121, 17.1641543794, 0.8738092967)
Atom 103 = (4.2536787121, 27.0429615418, 7.7977653157)
Atom 104 = (4.2536787121, 17.3070932531, 6.0501467223)
Atom 105 = (0.0000000000, 19.5321700146, 12.9741027413)
Atom 106 = (0.0000000000, 24.6749459066, 6.0501467223)
Atom 107 = (0.0000000000, 19.6927967235, 9.6423079551)
Atom 108 = (4.2536787121, 17.1464665441, 2.7183519361)
Atom 109 = (4.2536787121, 27.0606493771, 9.6423079551)
Atom 110 = (0.0000000000, 21.5686521225, 7.1773682740)
Atom 111 = (4.2536787121, 15.2706111451, 0.2534122550)
Atom 112 = (4.2536787121, 28.9365047760, 7.1773682740)
Atom 113 = (2.7512709628, 18.0541775251, 6.6705437641)
Atom 114 = (5.7560864613, 18.0541775251, 6.6705437641)
Atom 115 = (2.7512709628, 26.1529383961, 13.5944997831)
Atom 116 = (1.5024077493, 18.7850857426, 13.5944997831)
Atom 117 = (-1.5024077493, 25.4220301786, 6.6705437641)
Atom 118 = (1.5024077493, 25.4220301786, 6.6705437641)
Atom 119 = (-1.5024077493, 18.7850857426, 13.5944997831)
Atom 120 = (0.0000000000, 24.5320070329, 14.7217213347)
Atom 121 = (4.2536787121, 26.9000226681, 26.8220147793)
Atom 122 = (0.0000000000, 24.5143191976, 16.5662639741)
Atom 123 = (0.0000000000, 22.6384637987, 14.1013242930)
Atom 124 = (5.7560864613, 26.1529383961, 27.4424118211)
Atom 125 = (0.0000000000, 19.6751088883, 21.6456773538)
Atom 126 = (4.2536787121, 17.1641543794, 14.7217213347)
Atom 127 = (4.2536787121, 27.0429615418, 21.6456773538)
Atom 128 = (4.2536787121, 17.3070932531, 19.8980587603)
Atom 129 = (0.0000000000, 19.5321700146, 26.8220147793)
Atom 130 = (0.0000000000, 24.6749459066, 19.8980587603)
Atom 131 = (0.0000000000, 19.6927967235, 23.4902199931)
Atom 132 = (4.2536787121, 17.1464665441, 16.5662639741)
Atom 133 = (4.2536787121, 27.0606493771, 23.4902199931)
Atom 134 = (0.0000000000, 21.5686521225, 21.0252803120)
Atom 135 = (4.2536787121, 15.2706111451, 14.1013242930)
Atom 136 = (4.2536787121, 28.9365047760, 21.0252803120)
Atom 137 = (2.7512709628, 18.0541775251, 20.5184558021)
Atom 138 = (5.7560864613, 18.0541775251, 20.5184558021)
Atom 139 = (2.7512709628, 26.1529383961, 27.4424118211)
Atom 140 = (1.5024077493, 18.7850857426, 27.4424118211)
Atom 141 = (-1.5024077493, 25.4220301786, 20.5184558021)
Atom 142 = (1.5024077493, 25.4220301786, 20.5184558021)
Atom 143 = (-1.5024077493, 18.7850857426, 27.4424118211)
Atom 144 = (0.0000000000, 24.5320070329, 28.5696333728)
Atom 145 = (4.2536787121, 26.9000226681, 40.6699268174)
Atom 146 = (0.0000000000, 24.5143191976, 30.4141760121)
Atom 147 = (0.0000000000, 22.6384637987, 27.9492363310)
Atom 148 = (5.7560864613, 26.1529383961, 41.2903238591)
Atom 149 = (0.0000000000, 19.6751088883, 35.4935893918)
Atom 150 = (4.2536787121, 17.1641543794, 28.5696333728)
Atom 151 = (4.2536787121, 27.0429615418, 35.4935893918)
Atom 152 = (4.2536787121, 17.3070932531, 33.7459707983)
Atom 153 = (0.0000000000, 19.5321700146, 40.6699268174)
Atom 154 = (0.0000000000, 24.6749459066, 33.7459707983)
Atom 155 = (0.0000000000, 19.6927967235, 37.3381320311)
Atom 156 = (4.2536787121, 17.1464665441, 30.4141760121)
Atom 157 = (4.2536787121, 27.0606493771, 37.3381320311)
Atom 158 = (0.0000000000, 21.5686521225, 34.8731923500)
Atom 159 = (4.2536787121, 15.2706111451, 27.9492363310)
Atom 160 = (4.2536787121, 28.9365047760, 34.8731923500)
Atom 161 = (2.7512709628, 18.0541775251, 34.3663678401)
Atom 162 = (5.7560864613, 18.0541775251, 34.3663678401)
Atom 163 = (2.7512709628, 26.1529383961, 41.2903238591)
Atom 164 = (1.5024077493, 18.7850857426, 41.2903238591)
Atom 165 = (-1.5024077493, 25.4220301786, 34.3663678401)
Atom 166 = (1.5024077493, 25.4220301786, 34.3663678401)
Atom 167 = (-1.5024077493, 18.7850857426, 41.2903238591)
Atom 168 = (0.0000000000, 24.5320070329, 42.4175454108)
Atom 169 = (4.2536787121, 26.9000226681, 54.5178388554)
Atom 170 = (0.0000000000, 24.5143191976, 44.2620880502)
Atom 171 = (0.0000000000, 22.6384637987, 41.7971483690)
Atom 172 = (5.7560864613, 26.1529383961, 55.1382358971)
Atom 173 = (0.0000000000, 19.6751088883, 49.3415014298)
Atom 174 = (4.2536787121, 17.1641543794, 42.4175454108)
Atom 175 = (4.2536787121, 27.0429615418, 49.3415014298)
Atom 176 = (4.2536787121, 17.3070932531, 47.5938828364)
Atom 177 = (0.0000000000, 19.5321700146, 54.5178388554)
Atom 178 = (0.0000000000, 24.6749459066, 47.5938828364)
Atom 179 = (0.0000000000, 19.6927967235, 51.1860440692)
Atom 180 = (4.2536787121, 17.1464665441, 44.2620880502)
Atom 181 = (4.2536787121, 27.0606493771, 51.1860440692)
Atom 182 = (0.0000000000, 21.5686521225, 48.7211043880)
Atom 183 = (4.2536787121, 15.2706111451, 41.7971483690)
Atom 184 = (4.2536787121, 28.9365047760, 48.7211043880)
Atom 185 = (2.7512709628, 18.0541775251, 48.2142798781)
Atom 186 = (5.7560864613, 18.0541775251, 48.2142798781)
Atom 187 = (2.7512709628, 26.1529383961, 55.1382358971)
Atom 188 = (1.5024077493, 18.7850857426, 55.1382358971)
Atom 189 = (-1.5024077493, 25.4220301786, 48.2142798781)
Atom 190 = (1.5024077493, 25.4220301786, 48.2142798781)
Atom 191 = (-1.5024077493, 18.7850857426, 55.1382358971)
Atom 192 = (0.0000000000, 39.2677123399, 0.8738092967)
Atom 193 = (4.2536787121, 41.6357279752, 12.9741027413)
Atom 194 = (0.0000000000, 39.2500245047, 2.7183519361)
Atom 195 = (0.0000000000, 37.3741691057, 0.2534122550)
Atom 196 = (5.7560864613, 40.8886437032, 13.5944997831)
Atom 197 = (0.0000000000, 34.4108141953, 7.7977653157)
Atom 198 = (4.2536787121, 31.8998596864, 0.8738092967)
Atom 199 = (4.2536787121, 41.7786668489, 7.7977653157)
Atom 200 = (4.2536787121, 32.0427985601, 6.0501467223)
Atom 201 = (0.0000000000, 34.2678753216, 12.9741027413)
Atom 202 = (0.0000000000, 39.4106512137, 6.0501467223)
Atom 203 = (0.0000000000, 34.4285020306, 9.6423079551)
Atom 204 = (4.2536787121, 31.8821718512, 2.7183519361)
Atom 205 = (4.2536787121, 41.7963546841, 9.6423079551)
Atom 206 = (0.0000000000, 36.3043574296, 7.1773682740)
Atom 207 = (4.2536787121, 30.0063164522, 0.2534122550)
Atom 208 = (4.2536787121, 43.6722100831, 7.1773682740)
Atom 209 = (2.7512709628, 32.7898828321, 6.6705437641)
Atom 210 = (5.7560864613, 32.7898828321, 6.6705437641)
Atom 211 = (2.7512709628, 40.8886437032, 13.5944997831)
Atom 212 = (1.5024077493, 33.5207910496, 13.5944997831)
Atom 213 = (-1.5024077493, 40.1577354856, 6.6705437641)
Atom 214 = (1.5024077493, 40.1577354856, 6.6705437641)
Atom 215 = (-1.5024077493, 33.5207910496, 13.5944997831)
Atom 216 = (0.0000000000, 39.2677123399, 14.7217213347)
Atom 217 = (4.2536787121, 41.6357279752, 26.8220147793)
Atom 218 = (0.0000000000, 39.2500245047, 16.5662639741)
Atom 219 = (0.0000000000, 37.3741691057, 14.1013242930)
Atom 220 = (5.7560864613, 40.8886437032, 27.4424118211)
Atom 221 = (0.0000000000, 34.4108141953, 21.6456773538)
Atom 222 = (4.2536787121, 31.8998596864, 14.7217213347)
Atom 223 = (4.2536787121, 41.7786668489, 21.6456773538)
Atom 224 = (4.2536787121, 32.0427985601, 19.8980587603)
Atom 225 = (0.0000000000, 34.2678753216, 26.8220147793)
Atom 226 = (0.0000000000, 39.4106512137, 19.8980587603)
Atom 227 = (0.0000000000, 34.4285020306, 23.4902199931)
Atom 228 = (4.2536787121, 31.8821718512, 16.5662639741)
Atom 229 = (4.2536787121, 41.7963546841, 23.4902199931)
Atom 230 = (0.0000000000, 36.3043574296, 21.0252803120)
Atom 231 = (4.2536787121, 30.0063164522, 14.1013242930)
Atom 232 = (4.2536787121, 43.6722100831, 21.0252803120)
Atom 233 = (2.7512709628, 32.7898828321, 20.5184558021)
Atom 234 = (5.7560864613, 32.7898828321, 20.5184558021)
Atom 235 = (2.7512709628, 40.8886437032, 27.4424118211)
Atom 236 = (1.5024077493, 33.5207910496, 27.4424118211)
Atom 237 = (-1.5024077493, 40.1577354856, 20.5184558021)
Atom 238 = (1.5024077493, 40.1577354856, 20.5184558021)
Atom 239 = (-1.5024077493, 33.5207910496, 27.4424118211)
Atom 240 = (0.0000000000, 39.2677123399, 28.5696333728)
Atom 241 = (4.2536787121, 41.6357279752, 40.6699268174)
Atom 242 = (0.0000000000, 39.2500245047, 30.4141760121)
Atom 243 = (0.0000000000, 37.3741691057, 27.9492363310)
Atom 244 = (5.7560864613, 40.8886437032, 41.2903238591)
Atom 245 = (0.0000000000, 34.4108141953, 35.4935893918)
Atom 246 = (4.2536787121, 31.8998596864, 28.5696333728)
Atom 247 = (4.2536787121, 41.7786668489, 35.4935893918)
Atom 248 = (4.2536787121, 32.0427985601, 33.7459707983)
Atom 249 = (0.0000000000, 34.2678753216, 40.6699268174)
Atom 250 = (0.0000000000, 39.4106512137, 33.7459707983)
Atom 251 = (0.0000000000, 34.4285020306, 37.3381320311)
Atom 252 = (4.2536787121, 31.8821718512, 30.4141760121)
Atom 253 = (4.2536787121, 41.7963546841, 37.3381320311)
Atom 254 = (0.0000000000, 36.3043574296, 34.8731923500)
Atom 255 = (4.2536787121, 30.0063164522, 27.9492363310)
Atom 256 = (4.2536787121, 43.6722100831, 34.8731923500)
Atom 257 = (2.7512709628, 32.7898828321, 34.3663678401)
Atom 258 = (5.7560864613, 32.7898828321, 34.3663678401)
Atom 259 = (2.7512709628, 40.8886437032, 41.2903238591)
Atom 260 = (1.5024077493, 33.5207910496, 41.2903238591)
Atom 261 = (-1.5024077493, 40.1577354856, 34.3663678401)
Atom 262 = (1.5024077493, 40.1577354856, 34.3663678401)
Atom 263 = (-1.5024077493, 33.5207910496, 41.2903238591)
Atom 264 = (0.0000000000, 39.2677123399, 42.4175454108)
Atom 265 = (4.2536787121, 41.6357279752, 54.5178388554)
Atom 266 = (0.0000000000, 39.2500245047, 44.2620880502)
Atom 267 = (0.0000000000, 37.3741691057, 41.7971483690)
Atom 268 = (5.7560864613, 40.8886437032, 55.1382358971)
Atom 269 = (0.0000000000, 34.4108141953, 49.3415014298)
Atom 270 = (4.2536787121, 31.8998596864, 42.4175454108)
Atom 271 = (4.2536787121, 41.7786668489, 49.3415014298)
Atom 272 = (4.2536787121, 32.0427985601, 47.5938828364)
Atom 273 = (0.0000000000, 34.2678753216, 54.5178388554)
Atom 274 = (0.0000000000, 39.4106512137, 47.5938828364)
Atom 275 = (0.0000000000, 34.4285020306, 51.1860440692)
Atom 276 = (4.2536787121, 31.8821718512, 44.2620880502)
Atom 277 = (4.2536787121, 41.7963546841, 51.1860440692)
Atom 278 = (0.0000000000, 36.3043574296, 48.7211043880)
Atom 279 = (4.2536787121, 30.0063164522, 41.7971483690)
Atom 280 = (4.2536787121, 43.6722100831, 48.7211043880)
Atom 281 = (2.7512709628, 32.7898828321, 48.2142798781)
Atom 282 = (5.7560864613, 32.7898828321, 48.2142798781)
Atom 283 = (2.7512709628, 40.8886437032, 55.1382358971)
Atom 284 = (1.5024077493, 33.5207910496, 55.1382358971)
Atom 285 = (-1.5024077493, 40.1577354856, 48.2142798781)
Atom 286 = (1.5024077493, 40.1577354856, 48.2142798781)
Atom 287 = (-1.5024077493, 33.5207910496, 55.1382358971)
Atom 288 = (0.0000000000, 54.0034176470, 0.8738092967)
Atom 289 = (4.2536787121, 56.3714332822, 12.9741027413)
Atom 290 = (0.0000000000, 53.9857298118, 2.7183519361)
Atom 291 = (0.0000000000, 52.1098744128, 0.2534122550)
Atom 292 = (5.7560864613, 55.6243490102, 13.5944997831)
Atom 293 = (0.0000000000, 49.1465195024, 7.7977653157)
Atom 294 = (4.2536787121, 46.6355649935, 0.8738092967)
Atom 295 = (4.2536787121, 56.5143721559, 7.7977653157)
Atom 296 = (4.2536787121, 46.7785038672, 6.0501467223)
Atom 297 = (0.0000000000, 49.0035806287, 12.9741027413)
Atom 298 = (0.0000000000, 54.1463565207, 6.0501467223)
Atom 299 = (0.0000000000, 49.1642073376, 9.6423079551)
Atom 300 = (4.2536787121, 46.6178771582, 2.7183519361)
Atom 301 = (4.2536787121, 56.5320599912, 9.6423079551)
Atom 302 = (0.0000000000, 51.0400627366, 7.1773682740)
Atom 303 = (4.2536787121, 44.7420217593, 0.2534122550)
Atom 304 = (4.2536787121, 58.4079153901, 7.1773682740)
Atom 305 = (2.7512709628, 47.5255881392, 6.6705437641)
Atom 306 = (5.7560864613, 47.5255881392, 6.6705437641)
Atom 307 = (2.7512709628, 55.6243490102, 13.5944997831)
Atom 308 = (1.5024077493, 48.2564963567, 13.5944997831)
Atom 309 = (-1.5024077493, 54.8934407927, 6.6705437641)
Atom 310 = (1.5024077493, 54.8934407927, 6.6705437641)
Atom 311 = (-1.5024077493, 48.2564963567, 13.5944997831)
Atom 312 = (0.0000000000, 54.0034176470, 14.7217213347)
Atom 313 = (4.2536787121, 56.3714332822, 26.8220147793)
Atom 314 = (0.0000000000, 53.9857298118, 16.5662639741)
Atom 315 = (0.0000000000, 52.1098744128, 14.1013242930)
Atom 316 = (5.7560864613, 55.6243490102, 27.4424118211)
Atom 317 = (0.0000000000, 49.1465195024, 21.6456773538)
Atom 318 = (4.2536787121, 46.6355649935, 14.7217213347)
Atom 319 = (4.2536787121, 56.5143721559, 21.6456773538)
Atom 320 = (4.2536787121, 46.7785038672, 19.8980587603)
Atom 321 = (0.0000000000, 49.0035806287, 26.8220147793)
Atom 322 = (0.0000000000, 54.1463565207, 19.8980587603)
Atom 323 = (0.0000000000, 49.1642073376, 23.4902199931)
Atom 324 = (4.2536787121, 46.6178771582, 16.5662639741)
Atom 325 = (4.2536787121, 56.5320599912, 23.4902199931)
Atom 326 = (0.0000000000, 51.0400627366, 21.0252803120)
Atom 327 = (4.2536787121, 44.7420217593, 14.1013242930)
Atom 328 = (4.2536787121, 58.4079153901, 21.0252803120)
Atom 329 = (2.7512709628, 47.5255881392, 20.5184558021)
Atom 330 = (5.7560864613, 47.5255881392, 20.5184558021)
Atom 331 = (2.7512709628, 55.6243490102, 27.4424118211)
Atom 332 = (1.5024077493, 48.2564963567, 27.4424118211)
Atom 333 = (-1.5024077493, 54.8934407927, 20.5184558021)
Atom 334 = (1.5024077493, 54.8934407927, 20.5184558021)
Atom 335 = (-1.5024077493, 48.2564963567, 27.4424118211)
Atom 336 = (0.0000000000, 54.0034176470, 28.5696333728)
Atom 337 = (4.2536787121, 56.3714332822, 40.6699268174)
Atom 338 = (0.0000000000, 53.9857298118, 30.4141760121)
Atom 339 = (0.0000000000, 52.1098744128, 27.9492363310)
Atom 340 = (5.7560864613, 55.6243490102, 41.2903238591)
Atom 341 = (0.0000000000, 49.1465195024, 35.4935893918)
Atom 342 = (4.2536787121, 46.6355649935, 28.5696333728)
Atom 343 = (4.2536787121, 56.5143721559, 35.4935893918)
Atom 344 = (4.2536787121, 46.7785038672, 33.7459707983)
Atom 345 = (0.0000000000, 49.0035806287, 40.6699268174)
Atom 346 = (0.0000000000, 54.1463565207, 33.7459707983)
Atom 347 = (0.0000000000, 49.1642073376, 37.3381320311)
Atom 348 = (4.2536787121, 46.6178771582, 30.4141760121)
Atom 349 = (4.2536787121, 56.5320599912, 37.3381320311)
Atom 350 = (0.0000000000, 51.0400627366, 34.8731923500)
Atom 351 = (4.2536787121, 44.7420217593, 27.9492363310)
Atom 352 = (4.2536787121, 58.4079153901, 34.8731923500)
Atom 353 = (2.7512709628, 47.5255881392, 34.3663678401)
Atom 354 = (5.7560864613, 47.5255881392, 34.3663678401)
Atom 355 = (2.7512709628, 55.6243490102, 41.2903238591)
Atom 356 = (1.5024077493, 48.2564963567, 41.2903238591)
Atom 357 = (-1.5024077493, 54.8934407927, 34.3663678401)
Atom 358 = (1.5024077493, 54.8934407927, 34.3663678401)
Atom 359 = (-1.5024077493, 48.2564963567, 41.2903238591)
Atom 360 = (0.0000000000, 54.0034176470, 42.4175454108)
Atom 361 = (4.2536787121, 56.3714332822, 54.5178388554)
Atom 362 = (0.0000000000, 53.9857298118, 44.2620880502)
Atom 363 = (0.0000000000, 52.1098744128, 41.7971483690)
Atom 364 = (5.7560864613, 55.6243490102, 55.1382358971)
Atom 365 = (0.0000000000, 49.1465195024, 49.3415014298)
Atom 366 = (4.2536787121, 46.6355649935, 42.4175454108)
Atom 367 = (4.2536787121, 56.5143721559, 49.3415014298)
Atom 368 = (4.2536787121, 46.7785038672, 47.5938828364)
Atom 369 = (0.0000000000, 49.0035806287, 54.5178388554)
Atom 370 = (0.0000000000, 54.1463565207, 47.5938828364)
Atom 371 = (0.0000000000, 49.1642073376, 51.1860440692)
Atom 372 = (4.2536787121, 46.6178771582, 44.2620880502)
Atom 373 = (4.2536787121, 56.5320599912, 51.1860440692)
Atom 374 = (0.0000000000, 51.0400627366, 48.7211043880)
Atom 375 = (4.2536787121, 44.7420217593, 41.7971483690)
Atom 376 = (4.2536787121, 58.4079153901, 48.7211043880)
Atom 377 = (2.7512709628, 47.5255881392, 48.2142798781)
Atom 378 = (5.7560864613, 47.5255881392, 48.2142798781)
Atom 379 = (2.7512709628, 55.6243490102, 55.1382358971)
Atom 380 = (1.5024077493, 48.2564963567, 55.1382358971)
Atom 381 = (-1.5024077493, 54.8934407927, 48.2142798781)
Atom 382 = (1.5024077493, 54.8934407927, 48.2142798781)
Atom 383 = (-1.5024077493, 48.2564963567, 55.1382358971)
Atom 384 = (8.5073574241, 9.7963017258, 0.8738092967)
Atom 385 = (12.7610361362, 12.1643173610, 12.9741027413)
Atom 386 = (8.5073574241, 9.7786138906, 2.7183519361)
Atom 387 = (8.5073574241, 7.9027584916, 0.2534122550)
Atom 388 = (14.2634438855, 11.4172330891, 13.5944997831)
Atom 389 = (8.5073574241, 4.9394035812, 7.7977653157)
Atom 390 = (12.7610361362, 2.4284490723, 0.8738092967)
Atom 391 = (12.7610361362, 12.3072562348, 7.7977653157)
Atom 392 = (12.7610361362, 2.5713879460, 6.0501467223)
Atom 393 = (8.5073574241, 4.7964647075, 12.9741027413)
Atom 394 = (8.5073574241, 9.9392405995, 6.0501467223)
Atom 395 = (8.5073574241, 4.9570914165, 9.6423079551)
Atom 396 = (12.7610361362, 2.4107612371, 2.7183519361)
Atom 397 = (12.7610361362, 12.3249440700, 9.6423079551)
Atom 398 = (8.5073574241, 6.8329468154, 7.1773682740)
Atom 399 = (12.7610361362, 0.5349058381, 0.2534122550)
Atom 400 = (12.7610361362, 14.2007994690, 7.1773682740)
Atom 401 = (11.2586283869, 3.3184722180, 6.6705437641)
Atom 402 = (14.2634438855, 3.3184722180, 6.6705437641)
Atom 403 = (11.2586283869, 11.4172330891, 13.5944997831)
Atom 404 = (10.0097651734, 4.0493804355, 13.5944997831)
Atom 405 = (7.0049496748, 10.6863248715, 6.6705437641)
Atom 406 = (10.0097651734, 10.6863248715, 6.6705437641)
Atom 407 = (7.0049496748, 4.0493804355, 13.5944997831)
Atom 408 = (8.5073574241, 9.7963017258, 14.7217213347)
Atom 409 = (12.7610361362, 12.1643173610, 26.8220147793)
Atom 410 = (8.5073574241, 9.7786138906, 16.5662639741)
Atom 411 = (8.5073574241, 7.9027584916, 14.1013242930)
Atom 412 = (14.2634438855, 11.4172330891, 27.4424118211)
Atom 413 = (8.5073574241, 4.9394035812, 21.6456773538)
Atom 414 = (12.7610361362, 2.4284490723, 14.7217213347)
Atom 415 = (12.7610361362, 12.3072562348, 21.6456773538)
Atom 416 = (12.7610361362, 2.5713879460, 19.8980587603)
Atom 417 = (8.5073574241, 4.7964647075, 26.8220147793)
Atom 418 = (8.5073574241, 9.9392405995, 19.8980587603)
Atom 419 = (8.5073574241, 4.9570914165, 23.4902199931)
Atom 420 = (12.7610361362, 2.4107612371, 16.5662639741)
Atom 421 = (12.7610361362, 12.3249440700, 23.4902199931)
Atom 422 = (8.5073574241, 6.8329468154, 21.0252803120)
Atom 423 = (12.7610361362, 0.5349058381, 14.1013242930)
Atom 424 = (12.7610361362, 14.2007994690, 21.0252803120)
Atom 425 = (11.2586283869, 3.3184722180, 20.5184558021)
Atom 426 = (14.2634438855, 3.3184722180, 20.5184558021)
Atom 427 = (11.2586283869, 11.4172330891, 27.4424118211)
Atom 428 = (10.0097651734, 4.0493804355, 27.4424118211)
Atom 429 = (7.0049496748, 10.6863248715, 20.5184558021)
Atom 430 = (10.0097651734, 10.6863248715, 20.5184558021)
Atom 431 = (7.0049496748, 4.0493804355, 27.4424118211)
Atom 432 = (8.5073574241, 9.7963017258, 28.5696333728)
Atom 433 = (12.7610361362, 12.1643173610, 40.6699268174)
Atom 434 = (8.5073574241, 9.7786138906, 30.4141760121)
Atom 435 = (8.5073574241, 7.9027584916, 27.9492363310)
Atom 436 = (14.2634438855, 11.4172330891, 41.2903238591)
Atom 437 = (8.5073574241, 4.9394035812, 35.4935893918)
Atom 438 = (12.7610361362, 2.4284490723, 28.5696333728)
Atom 439 = (12.7610361362, 12.3072562348, 35.4935893918)
Atom 440 = (12.7610361362, 2.5713879460, 33.7459707983)
Atom 441 = (8.5073574241, 4.7964647075, 40.6699268174)
Atom 442 = (8.5073574241, 9.9392405995, 33.7459707983)
Atom 443 = (8.5073574241, 4.9570914165, 37.3381320311)
Atom 444 = (12.7610361362, 2.4107612371, 30.4141760121)
Atom 445 = (12.7610361362, 12.3249440700, 37.3381320311)
Atom 446 = (8.5073574241, 6.8329468154, 34.8731923500)
Atom 447 = (12.7610361362, 0.5349058381, 27.9492363310)
Atom 448 = (12.7610361362, 14.2007994690, 34.8731923500)
Atom 449 = (11.2586283869, 3.3184722180, 34.3663678401)
Atom 450 = (14.2634438855, 3.3184722180, 34.3663678401)
Atom 451 = (11.2586283869, 11.4172330891, 41.2903238591)
Atom 452 = (10.0097651734, 4.0493804355, 41.2903238591)
Atom 453 = (7.0049496748, 10.6863248715, 34.3663678401)
Atom 454 = (10.0097651734, 10.6863248715, 34.3663678401)
Atom 455 = (7.0049496748, 4.0493804355, 41.2903238591)
Atom 456 = (8.5073574241, 9.7963017258, 42.4175454108)
Atom 457 = (12.7610361362, 12.1643173610, 54.5178388554)
Atom 458 = (8.5073574241, 9.7786138906, 44.2620880502)
Atom 459 = (8.5073574241, 7.9027584916, 41.7971483690)
Atom 460 = (14.2634438855, 11.4172330891, 55.1382358971)
Atom 461 = (8.5073574241, 4.9394035812, 49.3415014298)
Atom 462 = (12.7610361362, 2.4284490723, 42.4175454108)
Atom 463 = (12.7610361362, 12.3072562348, 49.3415014298)
Atom 464 = (12.7610361362, 2.5713879460, 47.5938828364)
Atom 465 = (8.5073574241, 4.7964647075, 54.5178388554)
Atom 466 = (8.5073574241, 9.9392405995, 47.5938828364)
Atom 467 = (8.5073574241, 4.9570914165, 51.1860440692)
Atom 468 = (12.7610361362, 2.4107612371, 44.2620880502)
Atom 469 = (12.7610361362, 12.3249440700, 51.1860440692)
Atom 470 = (8.5073574241, 6.8329468154, 48.7211043880)
Atom 471 = (12.7610361362, 0.5349058381, 41.7971483690)
Atom 472 = (12.7610361362, 14.2007994690, 48.7211043880)
Atom 473 = (11.2586283869, 3.3184722180, 48.2142798781)
Atom 474 = (14.2634438855, 3.3184722180, 48.2142798781)
Atom 475 = (11.2586283869, 11.4172330891, 55.1382358971)
Atom 476 = (10.0097651734, 4.0493804355, 55.1382358971)
Atom 477 = (7.0049496748, 10.6863248715, 48.2142798781)
Atom 478 = (10.0097651734, 10.6863248715, 48.2142798781)
Atom 479 = (7.0049496748, 4.0493804355, 55.1382358971)
Atom 480 = (8.5073574241, 24.5320070329, 0.8738092967)
Atom 481 = (12.7610361362, 26.9000226681, 12.9741027413)
Atom 482 = (8.5073574241, 24.5143191976, 2.7183519361)
Atom 483 = (8.5073574241, 22.6384637987, 0.2534122550)
Atom 484 = (14.2634438855, 26.1529383961, 13.5944997831)
Atom 485 = (8.5073574241, 19.6751088883, 7.7977653157)
Atom 486 = (12.7610361362, 17.1641543794, 0.8738092967)
Atom 487 = (12.7610361362, 27.0429615418, 7.7977653157)
Atom 488 = (12.7610361362, 17.3070932531, 6.0501467223)
Atom 489 = (8.5073574241, 19.5321700146, 12.9741027413)
Atom 490 = (8.5073574241, 24.6749459066, 6.0501467223)
Atom 491 = (8.5073574241, 19.6927967235, 9.6423079551)
Atom 492 = (12.7610361362, 17.1464665441, 2.7183519361)
Atom 493 = (12.7610361362, 27.0606493771, 9.6423079551)
Atom 494 = (8.5073574241, 21.5686521225, 7.1773682740)
Atom 495 = (12.7610361362, 15.2706111451, 0.2534122550)
Atom 496 = (12.7610361362, 28.9365047760, 7.1773682740)
Atom 497 = (11.2586283869, 18.0541775251, 6.6705437641)
Atom 498 = (14.2634438855, 18.0541775251, 6.6705437641)
Atom 499 = (11.2586283869, 26.1529383961, 13.5944997831)
Atom 500 = (10.0097651734, 18.7850857426, 13.5944997831)
Atom 501 = (7.0049496748, 25.4220301786, 6.6705437641)
Atom 502 = (10.0097651734, 25.4220301786, 6.6705437641)
Atom 503 = (7.0049496748, 18.7850857426, 13.5944997831)
Atom 504 = (8.5073574241, 24.5320070329, 14.7217213347)
Atom 505 = (12.7610361362, 26.9000226681, 26.8220147793)
Atom 506 = (8.5073574241, 24.5143191976, 16.5662639741)
Atom 507 = (8.5073574241, 22.6384637987, 14.1013242930)
Atom 508 = (14.2634438855, 26.1529383961, 27.4424118211)
Atom 509 = (8.5073574241, 19.6751088883, 21.6456773538)
Atom 510 = (12.7610361362, 17.1641543794, 14.7217213347)
Atom 511 = (12.7610361362, 27.0429615418, 21.6456773538)
Atom 512 = (12.7610361362, 17.3070932531, 19.8980587603)
Atom 513 = (8.5073574241, 19.5321700146, 26.8220147793)
Atom 514 = (8.5073574241, 24.6749459066, 19.8980587603)
Atom 515 = (8.5073574241, 19.6927967235, 23.4902199931)
Atom 516 = (12.7610361362, 17.1464665441, 16.5662639741)
Atom 517 = (12.7610361362, 27.0606493771, 23.4902199931)
Atom 518 = (8.5073574241, 21.5686521225, 21.0252803120)
Atom 519 = (12.7610361362, 15.2706111451, 14.1013242930)
Atom 520 = (12.7610361362, 28.9365047760, 21.0252803120)
Atom 521 = (11.2586283869, 18.0541775251, 20.5184558021)
Atom 522 = (14.2634438855, 18.0541775251, 20.5184558021)
Atom 523 = (11.2586283869, 26.1529383961, 27.4424118211)
Atom 524 = (10.0097651734, 18.7850857426, 27.4424118211)
Atom 525 = (7.0049496748, 25.4220301786, 20.5184558021)
Atom 526 = (10.0097651734, 25.4220301786, 20.5184558021)
Atom 527 = (7.0049496748, 18.7850857426, 27.4424118211)
Atom 528 = (8.5073574241, 24.5320070329, 28.5696333728)
Atom 529 = (12.7610361362, 26.9000226681, 40.6699268174)
Atom 530 = (8.5073574241, 24.5143191976, 30.4141760121)
Atom 531 = (8.5073574241, 22.6384637987, 27.9492363310)
Atom 532 = (14.2634438855, 26.1529383961, 41.2903238591)
Atom 533 = (8.5073574241, 19.6751088883, 35.4935893918)
Atom 534 = (12.7610361362, 17.1641543794, 28.5696333728)
Atom 535 = (12.7610361362, 27.0429615418, 35.4935893918)
Atom 536 = (12.7610361362, 17.3070932531, 33.7459707983)
Atom 537 = (8.5073574241, 19.5321700146, 40.6699268174)
Atom 538 = (8.5073574241, 24.6749459066, 33.7459707983)
Atom 539 = (8.5073574241, 19.6927967235, 37.3381320311)
Atom 540 = (12.7610361362, 17.1464665441, 30.4141760121)
Atom 541 = (12.7610361362, 27.0606493771, 37.3381320311)
Atom 542 = (8.5073574241, 21.5686521225, 34.8731923500)
Atom 543 = (12.7610361362, 15.2706111451, 27.9492363310)
Atom 544 = (12.7610361362, 28.9365047760, 34.8731923500)
Atom 545 = (11.2586283869, 18.0541775251, 34.3663678401)
Atom 546 = (14.2634438855, 18.0541775251, 34.3663678401)
Atom 547 = (11.2586283869, 26.1529383961, 41.2903238591)
Atom 548 = (10.0097651734, 18.7850857426, 41.2903238591)
Atom 549 = (7.0049496748, 25.4220301786, 34.3663678401)
Atom 550 = (10.0097651734, 25.4220301786, 34.3663678401)
Atom 551 = (7.0049496748, 18.7850857426, 41.2903238591)
Atom 552 = (8.5073574241, 24.5320070329, 42.4175454108)
Atom 553 = (12.7610361362, 26.9000226681, 54.5178388554)
Atom 554 = (8.5073574241, 24.5143191976, 44.2620880502)
Atom 555 = (8.5073574241, 22.6384637987, 41.7971483690)
Atom 556 = (14.2634438855, 26.1529383961, 55.1382358971)
Atom 557 = (8.5073574241, 19.6751088883, 49.3415014298)
Atom 558 = (12.7610361362, 17.1641543794, 42.4175454108)
Atom 559 = (12.7610361362, 27.0429615418, 49.3415014298)
Atom 560 = (12.7610361362, 17.3070932531, 47.5938828364)
Atom 561 = (8.5073574241, 19.5321700146, 54.5178388554)
Atom 562 = (8.5073574241, 24.6749459066, 47.5938828364)
Atom 563 = (8.5073574241, 19.6927967235, 51.1860440692)
Atom 564 = (12.7610361362, 17.1464665441, 44.2620880502)
Atom 565 = (12.7610361362, 27.0606493771, 51.1860440692)
Atom 566 = (8.5073574241, 21.5686521225, 48.7211043880)
Atom 567 = (12.7610361362, 15.2706111451, 41.7971483690)
Atom 568 = (12.7610361362, 28.9365047760, 48.7211043880)
Atom 569 = (11.2586283869, 18.0541775251, 48.2142798781)
Atom 570 = (14.2634438855, 18.0541775251, 48.2142798781)
Atom 571 = (11.2586283869, 26.1529383961, 55.1382358971)
Atom 572 = (10.0097651734, 18.7850857426, 55.1382358971)
Atom 573 = (7.0049496748, 25.4220301786, 48.2142798781)
Atom 574 = (10.0097651734, 25.4220301786, 48.2142798781)
Atom 575 = (7.0049496748, 18.7850857426, 55.1382358971)
Atom 576 = (8.5073574241, 39.2677123399, 0.8738092967)
Atom 577 = (12.7610361362, 41.6357279752, 12.9741027413)
Atom 578 = (8.5073574241, 39.2500245047, 2.7183519361)
Atom 579 = (8.5073574241, 37.3741691057, 0.2534122550)
Atom 580 = (14.2634438855, 40.8886437032, 13.5944997831)
Atom 581 = (8.5073574241, 34.4108141953, 7.7977653157)
Atom 582 = (12.7610361362, 31.8998596864, 0.8738092967)
Atom 583 = (12.7610361362, 41.7786668489, 7.7977653157)
Atom 584 = (12.7610361362, 32.0427985601, 6.0501467223)
Atom 585 = (8.5073574241, 34.2678753216, 12.9741027413)
Atom 586 = (8.5073574241, 39.4106512137, 6.0501467223)
Atom 587 = (8.5073574241, 34.4285020306, 9.6423079551)
Atom 588 = (12.7610361362, 31.8821718512, 2.7183519361)
Atom 589 = (12.7610361362, 41.7963546841, 9.6423079551)
Atom 590 = (8.5073574241, 36.3043574296, 7.1773682740)
Atom 591 = (12.7610361362, 30.0063164522, 0.2534122550)
Atom 592 = (12.7610361362, 43.6722100831, 7.1773682740)
Atom 593 = (11.2586283869, 32.7898828321, 6.6705437641)
Atom 594 = (14.2634438855, 32.7898828321, 6.6705437641)
Atom 595 = (11.2586283869, 40.8886437032, 13.5944997831)
Atom 596 = (10.0097651734, 33.5207910496, 13.5944997831)
Atom 597 = (7.0049496748, 40.1577354856, 6.6705437641)
Atom 598 = (10.0097651734, 40.1577354856, 6.6705437641)
Atom 599 = (7.0049496748, 33.5207910496, 13.5944997831)
Atom 600 = (8.5073574241, 39.2677123399, 14.7217213347)
Atom 601 = (12.7610361362, 41.6357279752, 26.8220147793)
Atom 602 = (8.5073574241, 39.2500245047, 16.5662639741)
Atom 603 = (8.5073574241, 37.3741691057, 14.1013242930)
Atom 604 = (14.2634438855, 40.8886437032, 27.4424118211)
Atom 605 = (8.5073574241, 34.4108141953, 21.6456773538)
Atom 606 = (12.7610361362, 31.8998596864, 14.7217213347)
Atom 607 = (12.7610361362, 41.7786668489, 21.6456773538)
Atom 608 = (12.7610361362, 32.0427985601, 19.8980587603)
Atom 609 = (8.5073574241, 34.2678753216, 26.8220147793)
Atom 610 = (8.5073574241, 39.4106512137, 19.8980587603)
Atom 611 = (8.5073574241, 34.4285020306, 23.4902199931)
Atom 612 = (12.7610361362, 31.8821718512, 16.5662639741)
Atom 613 = (12.7610361362, 41.7963546841, 23.4902199931)
Atom 614 = (8.5073574241, 36.3043574296, 21.0252803120)
Atom 615 = (12.7610361362, 30.0063164522, 14.1013242930)
Atom 616 = (12.7610361362, 43.6722100831, 21.0252803120)
Atom 617 = (11.2586283869, 32.7898828321, 20.5184558021)
Atom 618 = (14.2634438855, 32.7898828321, 20.5184558021)
Atom 619 = (11.2586283869, 40.8886437032, 27.4424118211)
Atom 620 = (10.0097651734, 33.5207910496, 27.4424118211)
Atom 621 = (7.0049496748, 40.1577354856, 20.5184558021)
Atom 622 = (10.0097651734, 40.1577354856, 20.5184558021)
Atom 623 = (7.0049496748, 33.5207910496, 27.4424118211)
Atom 624 = (8.5073574241, 39.2677123399, 28.5696333728)
Atom 625 = (12.7610361362, 41.6357279752, 40.6699268174)
Atom 626 = (8.5073574241, 39.2500245047, 30.4141760121)
Atom 627 = (8.5073574241, 37.3741691057, 27.9492363310)
Atom 628 = (14.2634438855, 40.8886437032, 41.2903238591)
Atom 629 = (8.5073574241, 34.4108141953, 35.4935893918)
Atom 630 = (12.7610361362, 31.8998596864, 28.5696333728)
Atom 631 = (12.7610361362, 41.7786668489, 35.4935893918)
Atom 632 = (12.7610361362, 32.0427985601, 33.7459707983)
Atom 633 = (8.5073574241, 34.2678753216, 40.6699268174)
Atom 634 = (8.5073574241, 39.4106512137, 33.7459707983)
Atom 635 = (8.5073574241, 34.4285020306, 37.3381320311)
Atom 636 = (12.7610361362, 31.8821718512, 30.4141760121)
Atom 637 = (12.7610361362, 41.7963546841, 37.3381320311)
Atom 638 = (8.5073574241, 36.3043574296, 34.8731923500)
Atom 639 = (12.7610361362, 30.0063164522, 27.9492363310)
Atom 640 = (12.7610361362, 43.6722100831, 34.8731923500)
Atom 641 = (11.2586283869, 32.7898828321, 34.3663678401)
Atom 642 = (14.2634438855, 32.7898828321, 34.3663678401)
Atom 643 = (11.2586283869, 40.8886437032, 41.2903238591)
Atom 644 = (10.0097651734, 33.5207910496, 41.2903238591)
Atom 645 = (7.0049496748, 40.1577354856, 34.3663678401)
Atom 646 = (10.0097651734, 40.1577354856, 34.3663678401)
Atom 647 = (7.0049496748, 33.5207910496, 41.2903238591)
Atom 648 = (8.5073574241, 39.2677123399, 42.4175454108)
Atom 649 = (12.7610361362, 41.6357279752, 54.5178388554)
Atom 650 = (8.5073574241, 39.2500245047, 44.2620880502)
Atom 651 = (8.5073574241, 37.3741691057, 41.7971483690)
Atom 652 = (14.2634438855, 40.8886437032, 55.1382358971)
Atom 653 = (8.5073574241, 34.4108141953, 49.3415014298)
Atom 654 = (12.7610361362, 31.8998596864, 42.4175454108)
Atom 655 = (12.7610361362, 41.7786668489, 49.3415014298)
Atom 656 = (12.7610361362, 32.0427985601, 47.5938828364)
Atom 657 = (8.5073574241, 34.2678753216, 54.5178388554)
Atom 658 = (8.5073574241, 39.4106512137, 47.5938828364)
Atom 659 = (8.5073574241, 34.4285020306, 51.1860440692)
Atom 660 = (12.7610361362, 31.8821718512, 44.2620880502)
Atom 661 = (12.7610361362, 41.7963546841, 51.1860440692)
Atom 662 = (8.5073574241, 36.3043574296, 48.7211043880)
Atom 663 = (12.7610361362, 30.0063164522, 41.7971483690)
Atom 664 = (12.7610361362, 43.6722100831, 48.7211043880)
Atom 665 = (11.2586283869, 32.7898828321, 48.2142798781)
Atom 666 = (14.2634438855, 32.7898828321, 48.2142798781)
Atom 667 = (11.2586283869, 40.8886437032, 55.1382358971)
Atom 668 = (10.0097651734, 33.5207910496, 55.1382358971)
Atom 669 = (7.0049496748, 40.1577354856, 48.2142798781)
Atom 670 = (10.0097651734, 40.1577354856, 48.2142798781)
Atom 671 = (7.0049496748, 33.5207910496, 55.1382358971)
Atom 672 = (8.5073574241, 54.0034176470, 0.8738092967)
Atom 673 = (12.7610361362, 56.3714332822, 12.9741027413)
Atom 674 = (8.5073574241, 53.9857298118, 2.7183519361)
Atom 675 = (8.5073574241, 52.1098744128, 0.2534122550)
Atom 676 = (14.2634438855, 55.6243490102, 13.5944997831)
Atom 677 = (8.5073574241, 49.1465195024, 7.7977653157)
Atom 678 = (12.7610361362, 46.6355649935, 0.8738092967)
Atom 679 = (12.7610361362, 56.5143721559, 7.7977653157)
Atom 680 = (12.7610361362, 46.7785038672, 6.0501467223)
Atom 681 = (8.5073574241, 49.0035806287, 12.9741027413)
Atom 682 = (8.5073574241, 54.1463565207, 6.0501467223)
Atom 683 = (8.5073574241, 49.1642073376, 9.6423079551)
Atom 684 = (12.7610361362, 46.6178771582, 2.7183519361)
Atom 685 = (12.7610361362, 56.5320599912, 9.6423079551)
Atom 686 = (8.5073574241, 51.0400627366, 7.1773682740)
Atom 687 = (12.7610361362, 44.7420217593, 0.2534122550)
Atom 688 = (12.7610361362, 58.4079153901, 7.1773682740)
Atom 689 = (11.2586283869, 47.5255881392, 6.6705437641)
Atom 690 = (14.2634438855, 47.5255881392, 6.6705437641)
Atom 691 = (11.2586283869, 55.6243490102, 13.5944997831)
Atom 692 = (10.0097651734, 48.2564963567, 13.5944997831)
Atom 693 = (7.0049496748, 54.8934407927, 6.6705437641)
Atom 694 = (10.0097651734, 54.8934407927, 6.6705437641)
Atom 695 = (7.0049496748, 48.2564963567, 13.5944997831)
Atom 696 = (8.5073574241, 54.0034176470, 14.7217213347)
Atom 697 = (12.7610361362, 56.3714332822, 26.8220147793)
Atom 698 = (8.5073574241, 53.9857298118, 16.5662639741)
Atom 699 = (8.5073574241, 52.1098744128, 14.1013242930)
Atom 700 = (14.2634438855, 55.6243490102, 27.4424118211)
Atom 701 = (8.5073574241, 49.1465195024, 21.6456773538)
Atom 702 = (12.7610361362, 46.6355649935, 14.7217213347)
Atom 703 = (12.7610361362, 56.5143721559, 21.6456773538)
Atom 704 = (12.7610361362, 46.7785038672, 19.8980587603)
Atom 705 = (8.5073574241, 49.0035806287, 26.8220147793)
Atom 706 = (8.5073574241, 54.1463565207, 19.8980587603)
Atom 707 = (8.5073574241, 49.1642073376, 23.4902199931)
Atom 708 = (12.7610361362, 46.6178771582, 16.5662639741)
Atom 709 = (12.7610361362, 56.5320599912, 23.4902199931)
Atom 710 = (8.5073574241, 51.0400627366, 21.0252803120)
Atom 711 = (12.7610361362, 44.7420217593, 14.1013242930)
Atom 712 = (12.7610361362, 58.4079153901, 21.0252803120)
Atom 713 = (11.2586283869, 47.5255881392, 20.5184558021)
Atom 714 = (14.2634438855, 47.5255881392, 20.5184558021)
Atom 715 = (11.2586283869, 55.6243490102, 27.4424118211)
Atom 716 = (10.0097651734, 48.2564963567, 27.4424118211)
Atom 717 = (7.0049496748, 54.8934407927, 20.5184558021)
Atom 718 = (10.0097651734, 54.8934407927, 20.5184558021)
Atom 719 = (7.0049496748, 48.2564963567, 27.4424118211)
Atom 720 = (8.5073574241, 54.0034176470, 28.5696333728)
Atom 721 = (12.7610361362, 56.3714332822, 40.6699268174)
Atom 722 = (8.5073574241, 53.9857298118, 30.4141760121)
Atom 723 = (8.5073574241, 52.1098744128, 27.9492363310)
Atom 724 = (14.2634438855, 55.6243490102, 41.2903238591)
Atom 725 = (8.5073574241, 49.1465195024, 35.4935893918)
Atom 726 = (12.7610361362, 46.6355649935, 28.5696333728)
Atom 727 = (12.7610361362, 56.5143721559, 35.4935893918)
Atom 728 = (12.7610361362, 46.7785038672, 33.7459707983)
Atom 729 = (8.5073574241, 49.0035806287, 40.6699268174)
Atom 730 = (8.5073574241, 54.1463565207, 33.7459707983)
Atom 731 = (8.5073574241, 49.1642073376, 37.3381320311)
Atom 732 = (12.7610361362, 46.6178771582, 30.4141760121)
Atom 733 = (12.7610361362, 56.5320599912, 37.3381320311)
Atom 734 = (8.5073574241, 51.0400627366, 34.8731923500)
Atom 735 = (12.7610361362, 44.7420217593, 27.9492363310)
Atom 736 = (12.7610361362, 58.4079153901, 34.8731923500)
Atom 737 = (11.2586283869, 47.5255881392, 34.3663678401)
Atom 738 = (14.2634438855, 47.5255881392, 34.3663678401)
Atom 739 = (11.2586283869, 55.6243490102, 41.2903238591)
Atom 740 = (10.0097651734, 48.2564963567, 41.2903238591)
Atom 741 = (7.0049496748, 54.8934407927, 34.3663678401)
Atom 742 = (10.0097651734, 54.8934407927, 34.3663678401)
Atom 743 = (7.0049496748, 48.2564963567, 41.2903238591)
Atom 744 = (8.5073574241, 54.0034176470, 42.4175454108)
Atom 745 = (12.7610361362, 56.3714332822, 54.5178388554)
Atom 746 = (8.5073574241, 53.9857298118, 44.2620880502)
Atom 747 = (8.5073574241, 52.1098744128, 41.7971483690)
Atom 748 = (14.2634438855, 55.6243490102, 55.1382358971)
Atom 749 = (8.5073574241, 49.1465195024, 49.3415014298)
Atom 750 = (12.7610361362, 46.6355649935, 42.4175454108)
Atom 751 = (12.7610361362, 56.5143721559, 49.3415014298)
Atom 752 = (12.7610361362, 46.7785038672, 47.5938828364)
Atom 753 = (8.5073574241, 49.0035806287, 54.5178388554)
Atom 754 = (8.5073574241, 54.1463565207, 47.5938828364)
Atom 755 = (8.5073574241, 49.1642073376, 51.1860440692)
Atom 756 = (12.7610361362, 46.6178771582, 44.2620880502)
Atom 757 = (12.7610361362, 56.5320599912, 51.1860440692)
Atom 758 = (8.5073574241, 51.0400627366, 48.7211043880)
Atom 759 = (12.7610361362, 44.7420217593, 41.7971483690)
Atom 760 = (12.7610361362, 58.4079153901, 48.7211043880)
Atom 761 = (11.2586283869, 47.5255881392, 48.2142798781)
Atom 762 = (14.2634438855, 47.5255881392, 48.2142798781)
Atom 763 = (11.2586283869, 55.6243490102, 55.1382358971)
Atom 764 = (10.0097651734, 48.2564963567, 55.1382358971)
Atom 765 = (7.0049496748, 54.8934407927, 48.2142798781)
Atom 766 = (10.0097651734, 54.8934407927, 48.2142798781)
Atom 767 = (7.0049496748, 48.2564963567, 55.1382358971)
Atom 768 = (17.0147148483, 9.7963017258, 0.8738092967)
Atom 769 = (21.2683935603, 12.1643173610, 12.9741027413)
Atom 770 = (17.0147148483, 9.7786138906, 2.7183519361)
Atom 771 = (17.0147148483, 7.9027584916, 0.2534122550)
Atom 772 = (22.7708013096, 11.4172330891, 13.5944997831)
Atom 773 = (17.0147148483, 4.9394035812, 7.7977653157)
Atom 774 = (21.2683935603, 2.4284490723, 0.8738092967)
Atom 775 = (21.2683935603, 12.3072562348, 7.7977653157)
Atom 776 = (21.2683935603, 2.5713879460, 6.0501467223)
Atom 777 = (17.0147148483, 4.7964647075, 12.9741027413)
Atom 778 = (17.0147148483, 9.9392405995, 6.0501467223)
Atom 779 = (17.0147148483, 4.9570914165, 9.6423079551)
Atom 780 = (21.2683935603, 2.4107612371, 2.7183519361)
Atom 781 = (21.2683935603, 12.3249440700, 9.6423079551)
Atom 782 = (17.0147148483, 6.8329468154, 7.1773682740)
Atom 783 = (21.2683935603, 0.5349058381, 0.2534122550)
Atom 784 = (21.2683935603, 14.2007994690, 7.1773682740)
Atom 785 = (19.7659858110, 3.3184722180, 6.6705437641)
Atom 786 = (22.7708013096, 3.3184722180, 6.6705437641)
Atom 787 = (19.7659858110, 11.4172330891, 13.5944997831)
Atom 788 = (18.5171225975, 4.0493804355, 13.5944997831)
Atom 789 = (15.5123070990, 10.6863248715, 6.6705437641)
Atom 790 = (18.5171225975, 10.6863248715, 6.6705437641)
Atom 791 = (15.5123070990, 4.0493804355, 13.5944997831)
Atom 792 = (17.0147148483, 9.7963017258, 14.7217213347)
Atom 793 = (21.2683935603, 12.1643173610, 26.8220147793)
Atom 794 = (17.0147148483, 9.7786138906, 16.5662639741)
Atom 795 = (17.0147148483, 7.9027584916, 14.1013242930)
Atom 796 = (22.7708013096, 11.4172330891, 27.4424118211)
Atom 797 = (17.0147148483, 4.9394035812, 21.6456773538)
Atom 798 = (21.2683935603, 2.4284490723, 14.7217213347)
Atom 799 = (21.2683935603, 12.3072562348, 21.6456773538)
Atom 800 = (21.2683935603, 2.5713879460, 19.8980587603)
Atom 801 = (17.0147148483, 4.7964647075, 26.8220147793)
Atom 802 = (17.0147148483, 9.9392405995, 19.8980587603)
Atom 803 = (17.0147148483, 4.9570914165, 23.4902199931)
Atom 804 = (21.2683935603, 2.4107612371, 16.5662639741)
Atom 805 = (21.2683935603, 12.3249440700, 23.4902199931)
Atom 806 = (17.0147148483, 6.8329468154, 21.0252803120)
Atom 807 = (21.2683935603, 0.5349058381, 14.1013242930)
Atom 808 = (21.2683935603, 14.2007994690, 21.0252803120)
Atom 809 = (19.7659858110, 3.3184722180, 20.5184558021)
Atom 810 = (22.7708013096, 3.3184722180, 20.5184558021)
Atom 811 = (19.7659858110, 11.4172330891, 27.4424118211)
Atom 812 = (18.5171225975, 4.0493804355, 27.4424118211)
Atom 813 = (15.5123070990, 10.6863248715, 20.5184558021)
Atom 814 = (18.5171225975, 10.6863248715, 20.5184558021)
Atom 815 = (15.5123070990, 4.0493804355, 27.4424118211)
Atom 816 = (17.0147148483, 9.7963017258, 28.5696333728)
Atom 817 = (21.2683935603, 12.1643173610, 40.6699268174)
Atom 818 = (17.0147148483, 9.7786138906, 30.4141760121)
Atom 819 = (17.0147148483, 7.9027584916, 27.9492363310)
Atom 820 = (22.7708013096, 11.4172330891, 41.2903238591)
Atom 821 = (17.0147148483, 4.9394035812, 35.4935893918)
Atom 822 = (21.2683935603, 2.4284490723, 28.5696333728)
Atom 823 = (21.2683935603, 12.3072562348, 35.4935893918)
Atom 824 = (21.2683935603, 2.5713879460, 33.7459707983)
Atom 825 = (17.0147148483, 4.7964647075, 40.6699268174)
Atom 826 = (17.0147148483, 9.9392405995, 33.7459707983)
Atom 827 = (17.0147148483, 4.9570914165, 37.3381320311)
Atom 828 = (21.2683935603, 2.4107612371, 30.4141760121)
Atom 829 = (21.2683935603, 12.3249440700, 37.3381320311)
Atom 830 = (17.0147148483, 6.8329468154, 34.8731923500)
Atom 831 = (21.2683935603, 0.5349058381, 27.9492363310)
Atom 832 = (21.2683935603, 14.2007994690, 34.8731923500)
Atom 833 = (19.7659858110, 3.3184722180, 34.3663678401)
Atom 834 = (22.7708013096, 3.3184722180, 34.3663678401)
Atom 835 = (19.7659858110, 11.4172330891, 41.2903238591)
Atom 836 = (18.5171225975, 4.0493804355, 41.2903238591)
Atom 837 = (15.5123070990, 10.6863248715, 34.3663678401)
Atom 838 = (18.5171225975, 10.6863248715, 34.3663678401)
Atom 839 = (15.5123070990, 4.0493804355, 41.2903238591)
Atom 840 = (17.0147148483, 9.7963017258, 42.4175454108)
Atom 841 = (21.2683935603, 12.1643173610, 54.5178388554)
Atom 842 = (17.0147148483, 9.7786138906, 44.2620880502)
Atom 843 = (17.0147148483, 7.9027584916, 41.7971483690)
Atom 844 = (22.7708013096, 11.4172330891, 55.1382358971)
Atom 845 = (17.0147148483, 4.9394035812, 49.3415014298)
Atom 846 = (21.2683935603, 2.4284490723, 42.4175454108)
Atom 847 = (21.2683935603, 12.3072562348, 49.3415014298)
Atom 848 = (21.2683935603, 2.5713879460, 47.5938828364)
Atom 849 = (17.0147148483, 4.7964647075, 54.5178388554)
Atom 850 = (17.0147148483, 9.9392405995, 47.5938828364)
Atom 851 = (17.0147148483, 4.9570914165, 51.1860440692)
Atom 852 = (21.2683935603, 2.4107612371, 44.2620880502)
Atom 853 = (21.2683935603, 12.3249440700, 51.1860440692)
Atom 854 = (17.0147148483, 6.8329468154, 48.7211043880)
Atom 855 = (21.2683935603, 0.5349058381, 41.7971483690)
Atom 856 = (21.2683935603, 14.2007994690, 48.7211043880)
Atom 857 = (19.7659858110, 3.3184722180, 48.2142798781)
Atom 858 = (22.7708013096, 3.3184722180, 48.2142798781)
Atom 859 = (19.7659858110, 11.4172330891, 55.1382358971)
Atom 860 = (18.5171225975, 4.0493804355, 55.1382358971)
Atom 861 = (15.5123070990, 10.6863248715, 48.2142798781)
Atom 862 = (18.5171225975, 10.6863248715, 48.2142798781)
Atom 863 = (15.5123070990, 4.0493804355, 55.1382358971)
Atom 864 = (17.0147148483, 24.5320070329, 0.8738092967)
Atom 865 = (21.2683935603, 26.9000226681, 12.9741027413)
Atom 866 = (17.0147148483, 24.5143191976, 2.7183519361)
Atom 867 = (17.0147148483, 22.6384637987, 0.2534122550)
Atom 868 = (22.7708013096, 26.1529383961, 13.5944997831)
Atom 869 = (17.0147148483, 19.6751088883, 7.7977653157)
Atom 870 = (21.2683935603, 17.1641543794, 0.8738092967)
Atom 871 = (21.2683935603, 27.0429615418, 7.7977653157)
Atom 872 = (21.2683935603, 17.3070932531, 6.0501467223)
Atom 873 = (17.0147148483, 19.5321700146, 12.9741027413)
Atom 874 = (17.0147148483, 24.6749459066, 6.0501467223)
Atom 875 = (17.0147148483, 19.6927967235, 9.6423079551)
Atom 876 = (21.2683935603, 17.1464665441, 2.7183519361)
Atom 877 = (21.2683935603, 27.0606493771, 9.6423079551)
Atom 878 = (17.0147148483, 21.5686521225, 7.1773682740)
Atom 879 = (21.2683935603, 15.2706111451, 0.2534122550)
Atom 880 = (21.2683935603, 28.9365047760, 7.1773682740)
Atom 881 = (19.7659858110, 18.0541775251, 6.6705437641)
Atom 882 = (22.7708013096, 18.0541775251, 6.6705437641)
Atom 883 = (19.7659858110, 26.1529383961, 13.5944997831)
Atom 884 = (18.5171225975, 18.7850857426, 13.5944997831)
Atom 885 = (15.5123070990, 25.4220301786, 6.6705437641)
Atom 886 = (18.5171225975, 25.4220301786, 6.6705437641)
Atom 887 = (15.5123070990, 18.7850857426, 13.5944997831)
Atom 888 = (17.0147148483, 24.5320070329, 14.7217213347)
Atom 889 = (21.2683935603, 26.9000226681, 26.8220147793)
Atom 890 = (17.0147148483, 24.5143191976, 16.5662639741)
Atom 891 = (17.0147148483, 22.6384637987, 14.1013242930)
Atom 892 = (22.7708013096, 26.1529383961, 27.4424118211)
Atom 893 = (17.0147148483, 19.6751088883, 21.6456773538)
Atom 894 = (21.2683935603, 17.1641543794, 14.7217213347)
Atom 895 = (21.2683935603, 27.0429615418, 21.6456773538)
Atom 896 = (21.2683935603, 17.3070932531, 19.8980587603)
Atom 897 = (17.0147148483, 19.5321700146, 26.8220147793)
Atom 898 = (17.0147148483, 24.6749459066, 19.8980587603)
Atom 899 = (17.0147148483, 19.6927967235, 23.4902199931)
Atom 900 = (21.2683935603, 17.1464665441, 16.5662639741)
Atom 901 = (21.2683935603, 27.0606493771, 23.4902199931)
Atom 902 = (17.0147148483, 21.5686521225, 21.0252803120)
Atom 903 = (21.2683935603, 15.2706111451, 14.1013242930)
Atom 904 = (21.2683935603, 28.9365047760, 21.0252803120)
Atom 905 = (19.7659858110, 18.0541775251, 20.5184558021)
Atom 906 = (22.7708013096, 18.0541775251, 20.5184558021)
Atom 907 = (19.7659858110, 26.1529383961, 27.4424118211)
Atom 908 = (18.5171225975, 18.7850857426, 27.4424118211)
Atom 909 = (15.5123070990, 25.4220301786, 20.5184558021)
Atom 910 = (18.5171225975, 25.4220301786, 20.5184558021)
Atom 911 = (15.5123070990, 18.7850857426, 27.4424118211)
Atom 912 = (17.0147148483, 24.5320070329, 28.5696333728)
Atom 913 = (21.2683935603, 26.9000226681, 40.6699268174)
Atom 914 = (17.0147148483, 24.5143191976, 30.4141760121)
Atom 915 = (17.0147148483, 22.6384637987, 27.9492363310)
Atom 916 = (22.7708013096, 26.1529383961, 41.2903238591)
Atom 917 = (17.0147148483, 19.6751088883, 35.4935893918)
Atom 918 = (21.2683935603, 17.1641543794, 28.5696333728)
Atom 919 = (21.2683935603, 27.0429615418, 35.4935893918)
Atom 920 = (21.2683935603, 17.3070932531, 33.7459707983)
Atom 921 = (17.0147148483, 19.5321700146, 40.6699268174)
Atom 922 = (17.0147148483, 24.6749459066, 33.7459707983)
Atom 923 = (17.0147148483, 19.6927967235, 37.3381320311)
Atom 924 = (21.2683935603, 17.1464665441, 30.4141760121)
Atom 925 = (21.2683935603, 27.0606493771, 37.3381320311)
Atom 926 = (17.0147148483, 21.5686521225, 34.8731923500)
Atom 927 = (21.2683935603, 15.2706111451, 27.9492363310)
Atom 928 = (21.2683935603, 28.9365047760, 34.8731923500)
Atom 929 = (19.7659858110, 18.0541775251, 34.3663678401)
Atom 930 = (22.7708013096, 18.0541775251, 34.3663678401)
Atom 931 = (19.7659858110, 26.1529383961, 41.2903238591)
Atom 932 = (18.5171225975, 18.7850857426, 41.2903238591)
Atom 933 = (15.5123070990, 25.4220301786, 34.3663678401)
Atom 934 = (18.5171225975, 25.4220301786, 34.3663678401)
Atom 935 = (15.5123070990, 18.7850857426, 41.2903238591)
Atom 936 = (17.0147148483, 24.5320070329, 42.4175454108)
Atom 937 = (21.2683935603, 26.9000226681, 54.5178388554)
Atom 938 = (17.0147148483, 24.5143191976, 44.2620880502)
Atom 939 = (17.0147148483, 22.6384637987, 41.7971483690)
Atom 940 = (22.7708013096, 26.1529383961, 55.1382358971)
Atom 941 = (17.0147148483, 19.6751088883, 49.3415014298)
Atom 942 = (21.2683935603, 17.1641543794, 42.4175454108)
Atom 943 = (21.2683935603, 27.0429615418, 49.3415014298)
Atom 944 = (21.2683935603, 17.3070932531, 47.5938828364)
Atom 945 = (17.0147148483, 19.5321700146, 54.5178388554)
Atom 946 = (17.0147148483, 24.6749459066, 47.5938828364)
Atom 947 = (17.0147148483, 19.6927967235, 51.1860440692)
Atom 948 = (21.2683935603, 17.1464665441, 44.2620880502)
Atom 949 = (21.2683935603, 27.0606493771, 51.1860440692)
Atom 950 = (17.0147148483, 21.5686521225, 48.7211043880)
Atom 951 = (21.2683935603, 15.2706111451, 41.7971483690)
Atom 952 = (21.2683935603, 28.9365047760, 48.7211043880)
Atom 953 = (19.7659858110, 18.0541775251, 48.2142798781)
Atom 954 = (22.7708013096, 18.0541775251, 48.2142798781)
Atom 955 = (19.7659858110, 26.1529383961, 55.1382358971)
Atom 956 = (18.5171225975, 18.7850857426, 55.1382358971)
Atom 957 = (15.5123070990, 25.4220301786, 48.2142798781)
Atom 958 = (18.5171225975, 25.4220301786, 48.2142798781)
Atom 959 = (15.5123070990, 18.7850857426, 55.1382358971)
Atom 960 = (17.0147148483, 39.2677123399, 0.8738092967)
Atom 961 = (21.2683935603, 41.6357279752, 12.9741027413)
Atom 962 = (17.0147148483, 39.2500245047, 2.7183519361)
Atom 963 = (17.0147148483, 37.3741691057, 0.2534122550)
Atom 964 = (22.7708013096, 40.8886437032, 13.5944997831)
Atom 965 = (17.0147148483, 34.4108141953, 7.7977653157)
Atom 966 = (21.2683935603, 31.8998596864, 0.8738092967)
Atom 967 = (21.2683935603, 41.7786668489, 7.7977653157)
Atom 968 = (21.2683935603, 32.0427985601, 6.0501467223)
Atom 969 = (17.0147148483, 34.2678753216, 12.9741027413)
Atom 970 = (17.0147148483, 39.4106512137, 6.0501467223)
Atom 971 = (17.0147148483, 34.4285020306, 9.6423079551)
Atom 972 = (21.2683935603, 31.8821718512, 2.7183519361)
Atom 973 = (21.2683935603, 41.7963546841, 9.6423079551)
Atom 974 = (17.0147148483, 36.3043574296, 7.1773682740)
Atom 975 = (21.2683935603, 30.0063164522, 0.2534122550)
Atom 976 = (21.2683935603, 43.6722100831, 7.1773682740)
Atom 977 = (19.7659858110, 32.7898828321, 6.6705437641)
Atom 978 = (22.7708013096, 32.7898828321, 6.6705437641)
Atom 979 = (19.7659858110, 40.8886437032, 13.5944997831)
Atom 980 = (18.5171225975, 33.5207910496, 13.5944997831)
Atom 981 = (15.5123070990, 40.1577354856, 6.6705437641)
Atom 982 = (18.5171225975, 40.1577354856, 6.6705437641)
Atom 983 = (15.5123070990, 33.5207910496, 13.5944997831)
Atom 984 = (17.0147148483, 39.2677123399, 14.7217213347)
Atom 985 = (21.2683935603, 41.6357279752, 26.8220147793)
Atom 986 = (17.0147148483, 39.2500245047, 16.5662639741)
Atom 987 = (17.0147148483, 37.3741691057, 14.1013242930)
Atom 988 = (22.7708013096, 40.8886437032, 27.4424118211)
Atom 989 = (17.0147148483, 34.4108141953, 21.6456773538)
Atom 990 = (21.2683935603, 31.8998596864, 14.7217213347)
Atom 991 = (21.2683935603, 41.7786668489, 21.6456773538)
Atom 992 = (21.2683935603, 32.0427985601, 19.8980587603)
Atom 993 = (17.0147148483, 34.2678753216, 26.8220147793)
Atom 994 = (17.0147148483, 39.4106512137, 19.8980587603)
Atom 995 = (17.0147148483, 34.4285020306, 23.4902199931)
Atom 996 = (21.2683935603, 31.8821718512, 16.5662639741)
Atom 997 = (21.2683935603, 41.7963546841, 23.4902199931)
Atom 998 = (17.0147148483, 36.3043574296, 21.0252803120)
Atom 999 = (21.2683935603, 30.0063164522, 14.1013242930)
Atom 1000 = (21.2683935603, 43.6722100831, 21.0252803120)
Atom 1001 = (19.7659858110, 32.7898828321, 20.5184558021)
Atom 1002 = (22.7708013096, 32.7898828321, 20.5184558021)
Atom 1003 = (19.7659858110, 40.8886437032, 27.4424118211)
Atom 1004 = (18.5171225975, 33.5207910496, 27.4424118211)
Atom 1005 = (15.5123070990, 40.1577354856, 20.5184558021)
Atom 1006 = (18.5171225975, 40.1577354856, 20.5184558021)
Atom 1007 = (15.5123070990, 33.5207910496, 27.4424118211)
Atom 1008 = (17.0147148483, 39.2677123399, 28.5696333728)
Atom 1009 = (21.2683935603, 41.6357279752, 40.6699268174)
Atom 1010 = (17.0147148483, 39.2500245047, 30.4141760121)
Atom 1011 = (17.0147148483, 37.3741691057, 27.9492363310)
Atom 1012 = (22.7708013096, 40.8886437032, 41.2903238591)
Atom 1013 = (17.0147148483, 34.4108141953, 35.4935893918)
Atom 1014 = (21.2683935603, 31.8998596864, 28.5696333728)
Atom 1015 = (21.2683935603, 41.7786668489, 35.4935893918)
Atom 1016 = (21.2683935603, 32.0427985601, 33.7459707983)
Atom 1017 = (17.0147148483, 34.2678753216, 40.6699268174)
Atom 1018 = (17.0147148483, 39.4106512137, 33.7459707983)
Atom 1019 = (17.0147148483, 34.4285020306, 37.3381320311)
Atom 1020 = (21.2683935603, 31.8821718512, 30.4141760121)
Atom 1021 = (21.2683935603, 41.7963546841, 37.3381320311)
Atom 1022 = (17.0147148483, 36.3043574296, 34.8731923500)
Atom 1023 = (21.2683935603, 30.0063164522, 27.9492363310)
Atom 1024 = (21.2683935603, 43.6722100831, 34.8731923500)
Atom 1025 = (19.7659858110, 32.7898828321, 34.3663678401)
Atom 1026 = (22.7708013096, 32.7898828321, 34.3663678401)
Atom 1027 = (19.7659858110, 40.8886437032, 41.2903238591)
Atom 1028 = (18.5171225975, 33.5207910496, 41.2903238591)
Atom 1029 = (15.5123070990, 40.1577354856, 34.3663678401)
Atom 1030 = (18.5171225975, 40.1577354856, 34.3663678401)
Atom 1031 = (15.5123070990, 33.5207910496, 41.2903238591)
Atom 1032 = (17.0147148483, 39.2677123399, 42.4175454108)
Atom 1033 = (21.2683935603, 41.6357279752, 54.5178388554)
Atom 1034 = (17.0147148483, 39.2500245047, 44.2620880502)
Atom 1035 = (17.0147148483, 37.3741691057, 41.7971483690)
Atom 1036 = (22.7708013096, 40.8886437032, 55.1382358971)
Atom 1037 = (17.0147148483, 34.4108141953, 49.3415014298)
Atom 1038 = (21.2683935603, 31.8998596864, 42.4175454108)
Atom 1039 = (21.2683935603, 41.7786668489, 49.3415014298)
Atom 1040 = (21.2683935603, 32.0427985601, 47.5938828364)
Atom 1041 = (17.0147148483, 34.2678753216, 54.5178388554)
Atom 1042 = (17.0147148483, 39.4106512137, 47.5938828364)
Atom 1043 = (17.0147148483, 34.4285020306, 51.1860440692)
Atom 1044 = (21.2683935603, 31.8821718512, 44.2620880502)
Atom 1045 = (21.2683935603, 41.7963546841, 51.1860440692)
Atom 1046 = (17.0147148483, 36.3043574296, 48.7211043880)
Atom 1047 = (21.2683935603, 30.0063164522, 41.7971483690)
Atom 1048 = (21.2683935603, 43.6722100831, 48.7211043880)
Atom 1049 = (19.7659858110, 32.7898828321, 48.2142798781)
Atom 1050 = (22.7708013096, 32.7898828321, 48.2142798781)
Atom 1051 = (19.7659858110, 40.8886437032, 55.1382358971)
Atom 1052 = (18.5171225975, 33.5207910496, 55.1382358971)
Atom 1053 = (15.5123070990, 40.1577354856, 48.2142798781)
Atom 1054 = (18.5171225975, 40.1577354856, 48.2142798781)
Atom 1055 = (15.5123070990, 33.5207910496, 55.1382358971)
Atom 1056 = (17.0147148483, 54.0034176470, 0.8738092967)
Atom 1057 = (21.2683935603, 56.3714332822, 12.9741027413)
Atom 1058 = (17.0147148483, 53.9857298118, 2.7183519361)
Atom 1059 = (17.0147148483, 52.1098744128, 0.2534122550)
Atom 1060 = (22.7708013096, 55.6243490102, 13.5944997831)
Atom 1061 = (17.0147148483, 49.1465195024, 7.7977653157)
Atom 1062 = (21.2683935603, 46.6355649935, 0.8738092967)
Atom 1063 = (21.2683935603, 56.5143721559, 7.7977653157)
Atom 1064 = (21.2683935603, 46.7785038672, 6.0501467223)
Atom 1065 = (17.0147148483, 49.0035806287, 12.9741027413)
Atom 1066 = (17.0147148483, 54.1463565207, 6.0501467223)
Atom 1067 = (17.0147148483, 49.1642073376, 9.6423079551)
Atom 1068 = (21.2683935603, 46.6178771582, 2.7183519361)
Atom 1069 = (21.2683935603, 56.5320599912, 9.6423079551)
Atom 1070 = (17.0147148483, 51.0400627366, 7.1773682740)
Atom 1071 = (21.2683935603, 44.7420217593, 0.2534122550)
Atom 1072 = (21.2683935603, 58.4079153901, 7.1773682740)
Atom 1073 = (19.7659858110, 47.5255881392, 6.6705437641)
Atom 1074 = (22.7708013096, 47.5255881392, 6.6705437641)
Atom 1075 = (19.7659858110, 55.6243490102, 13.5944997831)
Atom 1076 = (18.5171225975, 48.2564963567, 13.5944997831)
Atom 1077 = (15.5123070990, 54.8934407927, 6.6705437641)
Atom 1078 = (18.5171225975, 54.8934407927, 6.6705437641)
Atom 1079 = (15.5123070990, 48.2564963567, 13.5944997831)
Atom 1080 = (17.0147148483, 54.0034176470, 14.7217213347)
Atom 1081 = (21.2683935603, 56.3714332822, 26.8220147793)
Atom 1082 = (17.0147148483, 53.9857298118, 16.5662639741)
Atom 1083 = (17.0147148483, 52.1098744128, 14.1013242930)
Atom 1084 = (22.7708013096, 55.6243490102, 27.4424118211)
Atom 1085 = (17.0147148483, 49.1465195024, 21.6456773538)
Atom 1086 = (21.2683935603, 46.6355649935, 14.7217213347)
Atom 1087 = (21.2683935603, 56.5143721559, 21.6456773538)
Atom 1088 = (21.2683935603, 46.7785038672, 19.8980587603)
Atom 1089 = (17.0147148483, 49.0035806287, 26.8220147793)
Atom 1090 = (17.0147148483, 54.1463565207, 19.8980587603)
Atom 1091 = (17.0147148483, 49.1642073376, 23.4902199931)
Atom 1092 = (21.2683935603, 46.6178771582, 16.5662639741)
Atom 1093 = (21.2683935603, 56.5320599912, 23.4902199931)
Atom 1094 = (17.0147148483, 51.0400627366, 21.0252803120)
Atom 1095 = (21.2683935603, 44.7420217593, 14.1013242930)
Atom 1096 = (21.2683935603, 58.4079153901, 21.0252803120)
Atom 1097 = (19.7659858110, 47.5255881392, 20.5184558021)
Atom 1098 = (22.7708013096, 47.5255881392, 20.5184558021)
Atom 1099 = (19.7659858110, 55.6243490102, 27.4424118211)
Atom 1100 = (18.5171225975, 48.2564963567, 27.4424118211)
Atom 1101 = (15.5123070990, 54.8934407927, 20.5184558021)
Atom 1102 = (18.5171225975, 54.8934407927, 20.5184558021)
Atom 1103 = (15.5123070990, 48.2564963567, 27.4424118211)
Atom 1104 = (17.0147148483, 54.0034176470, 28.5696333728)
Atom 1105 = (21.2683935603, 56.3714332822, 40.6699268174)
Atom 1106 = (17.0147148483, 53.9857298118, 30.4141760121)
Atom 1107 = (17.0147148483, 52.1098744128, 27.9492363310)
Atom 1108 = (22.7708013096, 55.6243490102, 41.2903238591)
Atom 1109 = (17.0147148483, 49.1465195024, 35.4935893918)
Atom 1110 = (21.2683935603, 46.6355649935, 28.5696333728)
Atom 1111 = (21.2683935603, 56.5143721559, 35.4935893918)
Atom 1112 = (21.2683935603, 46.7785038672, 33.7459707983)
Atom 1113 = (17.0147148483, 49.0035806287, 40.6699268174)
Atom 1114 = (17.0147148483, 54.1463565207, 33.7459707983)
Atom 1115 = (17.0147148483, 49.1642073376, 37.3381320311)
Atom 1116 = (21.2683935603, 46.6178771582, 30.4141760121)
Atom 1117 = (21.2683935603, 56.5320599912, 37.3381320311)
Atom 1118 = (17.0147148483, 51.0400627366, 34.8731923500)
Atom 1119 = (21.2683935603, 44.7420217593, 27.9492363310)
Atom 1120 = (21.2683935603, 58.4079153901, 34.8731923500)
Atom 1121 = (19.7659858110, 47.5255881392, 34.3663678401)
Atom 1122 = (22.7708013096, 47.5255881392, 34.3663678401)
Atom 1123 = (19.7659858110, 55.6243490102, 41.2903238591)
Atom 1124 = (18.5171225975, 48.2564963567, 41.2903238591)
Atom 1125 = (15.5123070990, 54.8934407927, 34.3663678401)
Atom 1126 = (18.5171225975, 54.8934407927, 34.3663678401)
Atom 1127 = (15.5123070990, 48.2564963567, 41.2903238591)
Atom 1128 = (17.0147148483, 54.0034176470, 42.4175454108)
Atom 1129 = (21.2683935603, 56.3714332822, 54.5178388554)
Atom 1130 = (17.0147148483, 53.9857298118, 44.2620880502)
Atom 1131 = (17.0147148483, 52.1098744128, 41.7971483690)
Atom 1132 = (22.7708013096, 55.6243490102, 55.1382358971)
Atom 1133 = (17.0147148483, 49.1465195024, 49.3415014298)
Atom 1134 = (21.2683935603, 46.6355649935, 42.4175454108)
Atom 1135 = (21.2683935603, 56.5143721559, 49.3415014298)
Atom 1136 = (21.2683935603, 46.7785038672, 47.5938828364)
Atom 1137 = (17.0147148483, 49.0035806287, 54.5178388554)
Atom 1138 = (17.0147148483, 54.1463565207, 47.5938828364)
Atom 1139 = (17.0147148483, 49.1642073376, 51.1860440692)
Atom 1140 = (21.2683935603, 46.6178771582, 44.2620880502)
Atom 1141 = (21.2683935603, 56.5320599912, 51.1860440692)
Atom 1142 = (17.0147148483, 51.0400627366, 48.7211043880)
Atom 1143 = (21.2683935603, 44.7420217593, 41.7971483690)
Atom 1144 = (21.2683935603, 58.4079153901, 48.7211043880)
Atom 1145 = (19.7659858110, 47.5255881392, 48.2142798781)
Atom 1146 = (22.7708013096, 47.5255881392, 48.2142798781)
Atom 1147 = (19.7659858110, 55.6243490102, 55.1382358971)
Atom 1148 = (18.5171225975, 48.2564963567, 55.1382358971)
Atom 1149 = (15.5123070990, 54.8934407927, 48.2142798781)
Atom 1150 = (18.5171225975, 54.8934407927, 48.2142798781)
Atom 1151 = (15.5123070990, 48.2564963567, 55.1382358971)
Atom 1152 = (25.5220722724, 9.7963017258, 0.8738092967)
Atom 1153 = (29.7757509844, 12.1643173610, 12.9741027413)
Atom 1154 = (25.5220722724, 9.7786138906, 2.7183519361)
Atom 1155 = (25.5220722724, 7.9027584916, 0.2534122550)
Atom 1156 = (31.2781587337, 11.4172330891, 13.5944997831)
Atom 1157 = (25.5220722724, 4.9394035812, 7.7977653157)
Atom 1158 = (29.7757509844, 2.4284490723, 0.8738092967)
Atom 1159 = (29.7757509844, 12.3072562348, 7.7977653157)
Atom 1160 = (29.7757509844, 2.5713879460, 6.0501467223)
Atom 1161 = (25.5220722724, 4.7964647075, 12.9741027413)
Atom 1162 = (25.5220722724, 9.9392405995, 6.0501467223)
Atom 1163 = (25.5220722724, 4.9570914165, 9.6423079551)
Atom 1164 = (29.7757509844, 2.4107612371, 2.7183519361)
Atom 1165 = (29.7757509844, 12.3249440700, 9.6423079551)
Atom 1166 = (25.5220722724, 6.8329468154, 7.1773682740)
Atom 1167 = (29.7757509844, 0.5349058381, 0.2534122550)
Atom 1168 = (29.7757509844, 14.2007994690, 7.1773682740)
Atom 1169 = (28.2733432352, 3.3184722180, 6.6705437641)
Atom 1170 = (31.2781587337, 3.3184722180, 6.6705437641)
Atom 1171 = (28.2733432352, 11.4172330891, 13.5944997831)
Atom 1172 = (27.0244800217, 4.0493804355, 13.5944997831)
Atom 1173 = (24.0196645231, 10.6863248715, 6.6705437641)
Atom 1174 = (27.0244800217, 10.6863248715, 6.6705437641)
Atom 1175 = (24.0196645231, 4.0493804355, 13.5944997831)
Atom 1176 = (25.5220722724, 9.7963017258, 14.7217213347)
Atom 1177 = (29.7757509844, 12.1643173610, 26.8220147793)
Atom 1178 = (25.5220722724, 9.7786138906, 16.5662639741)
Atom 1179 = (25.5220722724, 7.9027584916, 14.1013242930)
Atom 1180 = (31.2781587337, 11.4172330891, 27.4424118211)
Atom 1181 = (25.5220722724, 4.9394035812, 21.6456773538)
Atom 1182 = (29.7757509844, 2.4284490723, 14.7217213347)
Atom 1183 = (29.7757509844, 12.3072562348, 21.6456773538)
Atom 1184 = (29.7757509844, 2.5713879460, 19.8980587603)
Atom 1185 = (25.5220722724, 4.7964647075, 26.8220147793)
Atom 1186 = (25.5220722724, 9.9392405995, 19.8980587603)
Atom 1187 = (25.5220722724, 4.9570914165, 23.4902199931)
Atom 1188 = (29.7757509844, 2.4107612371, 16.5662639741)
Atom 1189 = (29.7757509844, 12.3249440700, 23.4902199931)
Atom 1190 = (25.5220722724, 6.8329468154, 21.0252803120)
Atom 1191 = (29.7757509844, 0.5349058381, 14.1013242930)
Atom 1192 = (29.7757509844, 14.2007994690, 21.0252803120)
Atom 1193 = (28.2733432352, 3.3184722180, 20.5184558021)
Atom 1194 = (31.2781587337, 3.3184722180, 20.5184558021)
Atom 1195 = (28.2733432352, 11.4172330891, 27.4424118211)
Atom 1196 = (27.0244800217, 4.0493804355, 27.4424118211)
Atom 1197 = (24.0196645231, 10.6863248715, 20.5184558021)
Atom 1198 = (27.0244800217, 10.6863248715, 20.5184558021)
Atom 1199 = (24.0196645231, 4.0493804355, 27.4424118211)
Atom 1200 = (25.5220722724, 9.7963017258, 28.5696333728)
Atom 1201 = (29.7757509844, 12.1643173610, 40.6699268174)
Atom 1202 = (25.5220722724, 9.7786138906, 30.4141760121)
Atom 1203 = (25.5220722724, 7.9027584916, 27.9492363310)
Atom 1204 = (31.2781587337, 11.4172330891, 41.2903238591)
Atom 1205 = (25.5220722724, 4.9394035812, 35.4935893918)
Atom 1206 = (29.7757509844, 2.4284490723, 28.5696333728)
Atom 1207 = (29.7757509844, 12.3072562348, 35.4935893918)
Atom 1208 = (29.7757509844, 2.5713879460, 33.7459707983)
Atom 1209 = (25.5220722724, 4.7964647075, 40.6699268174)
Atom 1210 = (25.5220722724, 9.9392405995, 33.7459707983)
Atom 1211 = (25.5220722724, 4.9570914165, 37.3381320311)
Atom 1212 = (29.7757509844, 2.4107612371, 30.4141760121)
Atom 1213 = (29.7757509844, 12.3249440700, 37.3381320311)
Atom 1214 = (25.5220722724, 6.8329468154, 34.8731923500)
Atom 1215 = (29.7757509844, 0.5349058381, 27.9492363310)
Atom 1216 = (29.7757509844, 14.2007994690, 34.8731923500)
Atom 1217 = (28.2733432352, 3.3184722180, 34.3663678401)
Atom 1218 = (31.2781587337, 3.3184722180, 34.3663678401)
Atom 1219 = (28.2733432352, 11.4172330891, 41.2903238591)
Atom 1220 = (27.0244800217, 4.0493804355, 41.2903238591)
Atom 1221 = (24.0196645231, 10.6863248715, 34.3663678401)
Atom 1222 = (27.0244800217, 10.6863248715, 34.3663678401)
Atom 1223 = (24.0196645231, 4.0493804355, 41.2903238591)
Atom 1224 = (25.5220722724, 9.7963017258, 42.4175454108)
Atom 1225 = (29.7757509844, 12.1643173610, 54.5178388554)
Atom 1226 = (25.5220722724, 9.7786138906, 44.2620880502)
Atom 1227 = (25.5220722724, 7.9027584916, 41.7971483690)
Atom 1228 = (31.2781587337, 11.4172330891, 55.1382358971)
Atom 1229 = (25.5220722724, 4.9394035812, 49.3415014298)
Atom 1230 = (29.7757509844, 2.4284490723, 42.4175454108)
Atom 1231 = (29.7757509844, 12.3072562348, 49.3415014298)
Atom 1232 = (29.7757509844, 2.5713879460, 47.5938828364)
Atom 1233 = (25.5220722724, 4.7964647075, 54.5178388554)
Atom 1234 = (25.5220722724, 9.9392405995, 47.5938828364)
Atom 1235 = (25.5220722724, 4.9570914165, 51.1860440692)
Atom 1236 = (29.7757509844, 2.4107612371, 44.2620880502)
Atom 1237 = (29.7757509844, 12.3249440700, 51.1860440692)
Atom 1238 = (25.5220722724, 6.8329468154, 48.7211043880)
Atom 1239 = (29.7757509844, 0.5349058381, 41.7971483690)
Atom 1240 = (29.7757509844, 14.2007994690, 48.7211043880)
Atom 1241 = (28.2733432352, 3.3184722180, 48.2142798781)
Atom 1242 = (31.2781587337, 3.3184722180, 48.2142798781)
Atom 1243 = (28.2733432352, 11.4172330891, 55.1382358971)
Atom 1244 = (27.0244800217, 4.0493804355, 55.1382358971)
Atom 1245 = (24.0196645231, 10.6863248715, 48.2142798781)
Atom 1246 = (27.0244800217, 10.6863248715, 48.2142798781)
Atom 1247 = (24.0196645231, 4.0493804355, 55.1382358971)
Atom 1248 = (25.5220722724, 24.5320070329, 0.8738092967)
Atom 1249 = (29.7757509844, 26.9000226681, 12.9741027413)
Atom 1250 = (25.5220722724, 24.5143191976, 2.7183519361)
Atom 1251 = (25.5220722724, 22.6384637987, 0.2534122550)
Atom 1252 = (31.2781587337, 26.1529383961, 13.5944997831)
Atom 1253 = (25.5220722724, 19.6751088883, 7.7977653157)
Atom 1254 = (29.7757509844, 17.1641543794, 0.8738092967)
Atom 1255 = (29.7757509844, 27.0429615418, 7.7977653157)
Atom 1256 = (29.7757509844, 17.3070932531, 6.0501467223)
Atom 1257 = (25.5220722724, 19.5321700146, 12.9741027413)
Atom 1258 = (25.5220722724, 24.6749459066, 6.0501467223)
Atom 1259 = (25.5220722724, 19.6927967235, 9.6423079551)
Atom 1260 = (29.7757509844, 17.1464665441, 2.7183519361)
Atom 1261 = (29.7757509844, 27.0606493771, 9.6423079551)
Atom 1262 = (25.5220722724, 21.5686521225, 7.1773682740)
Atom 1263 = (29.7757509844, 15.2706111451, 0.2534122550)
Atom 1264 = (29.7757509844, 28.9365047760, 7.1773682740)
Atom 1265 = (28.2733432352, 18.0541775251, 6.6705437641)
Atom 1266 = (31.2781587337, 18.0541775251, 6.6705437641)
Atom 1267 = (28.2733432352, 26.1529383961, 13.5944997831)
Atom 1268 = (27.0244800217, 18.7850857426, 13.5944997831)
Atom 1269 = (24.0196645231, 25.4220301786, 6.6705437641)
Atom 1270 = (27.0244800217, 25.4220301786, 6.6705437641)
Atom 1271 = (24.0196645231, 18.7850857426, 13.5944997831)
Atom 1272 = (25.5220722724, 24.5320070329, 14.7217213347)
Atom 1273 = (29.7757509844, 26.9000226681, 26.8220147793)
Atom 1274 = (25.5220722724, 24.5143191976, 16.5662639741)
Atom 1275 = (25.5220722724, 22.6384637987, 14.1013242930)
Atom 1276 = (31.2781587337, 26.1529383961, 27.4424118211)
Atom 1277 = (25.5220722724, 19.6751088883, 21.6456773538)
Atom 1278 = (29.7757509844, 17.1641543794, 14.7217213347)
Atom 1279 = (29.7757509844, 27.0429615418, 21.6456773538)
Atom 1280 = (29.7757509844, 17.3070932531, 19.8980587603)
Atom 1281 = (25.5220722724, 19.5321700146, 26.8220147793)
Atom 1282 = (25.5220722724, 24.6749459066, 19.8980587603)
Atom 1283 = (25.5220722724, 19.6927967235, 23.4902199931)
Atom 1284 = (29.7757509844, 17.1464665441, 16.5662639741)
Atom 1285 = (29.7757509844, 27.0606493771, 23.4902199931)
Atom 1286 = (25.5220722724, 21.5686521225, 21.0252803120)
Atom 1287 = (29.7757509844, 15.2706111451, 14.1013242930)
Atom 1288 = (29.7757509844, 28.9365047760, 21.0252803120)
Atom 1289 = (28.2733432352, 18.0541775251, 20.5184558021)
Atom 1290 = (31.2781587337, 18.0541775251, 20.5184558021)
Atom 1291 = (28.2733432352, 26.1529383961, 27.4424118211)
Atom 1292 = (27.0244800217, 18.7850857426, 27.4424118211)
Atom 1293 = (24.0196645231, 25.4220301786, 20.5184558021)
Atom 1294 = (27.0244800217, 25.4220301786, 20.5184558021)
Atom 1295 = (24.0196645231, 18.7850857426, 27.4424118211)
Atom 1296 = (25.5220722724, 24.5320070329, 28.5696333728)
Atom 1297 = (29.7757509844, 26.9000226681, 40.6699268174)
Atom 1298 = (25.5220722724, 24.5143191976, 30.4141760121)
Atom 1299 = (25.5220722724, 22.6384637987, 27.9492363310)
Atom 1300 = (31.2781587337, 26.1529383961, 41.2903238591)
Atom 1301 = (25.5220722724, 19.6751088883, 35.4935893918)
Atom 1302 = (29.7757509844, 17.1641543794, 28.5696333728)
Atom 1303 = (29.7757509844, 27.0429615418, 35.4935893918)
Atom 1304 = (29.7757509844, 17.3070932531, 33.7459707983)
Atom 1305 = (25.5220722724, 19.5321700146, 40.6699268174)
Atom 1306 = (25.5220722724, 24.6749459066, 33.7459707983)
Atom 1307 = (25.5220722724, 19.6927967235, 37.3381320311)
Atom 1308 = (29.7757509844, 17.1464665441, 30.4141760121)
Atom 1309 = (29.7757509844, 27.0606493771, 37.3381320311)
Atom 1310 = (25.5220722724, 21.5686521225, 34.8731923500)
Atom 1311 = (29.7757509844, 15.2706111451, 27.9492363310)
Atom 1312 = (29.7757509844, 28.9365047760, 34.8731923500)
Atom 1313 = (28.2733432352, 18.0541775251, 34.3663678401)
Atom 1314 = (31.2781587337, 18.0541775251, 34.3663678401)
Atom 1315 = (28.2733432352, 26.1529383961, 41.2903238591)
Atom 1316 = (27.0244800217, 18.7850857426, 41.2903238591)
Atom 1317 = (24.0196645231, 25.4220301786, 34.3663678401)
Atom 1318 = (27.0244800217, 25.4220301786, 34.3663678401)
Atom 1319 = (24.0196645231, 18.7850857426, 41.2903238591)
Atom 1320 = (25.5220722724, 24.5320070329, 42.4175454108)
Atom 1321 = (29.7757509844, 26.9000226681, 54.5178388554)
Atom 1322 = (25.5220722724, 24.5143191976, 44.2620880502)
Atom 1323 = (25.5220722724, 22.6384637987, 41.7971483690)
Atom 1324 = (31.2781587337, 26.1529383961, 55.1382358971)
Atom 1325 = (25.5220722724, 19.6751088883, 49.3415014298)
Atom 1326 = (29.7757509844, 17.1641543794, 42.4175454108)
Atom 1327 = (29.7757509844, 27.0429615418, 49.3415014298)
Atom 1328 = (29.7757509844, 17.3070932531, 47.5938828364)
Atom 1329 = (25.5220722724, 19.5321700146, 54.5178388554)
Atom 1330 = (25.5220722724, 24.6749459066, 47.5938828364)
Atom 1331 = (25.5220722724, 19.6927967235, 51.1860440692)
Atom 1332 = (29.7757509844, 17.1464665441, 44.2620880502)
Atom 1333 = (29.7757509844, 27.0606493771, 51.1860440692)
Atom 1334 = (25.5220722724, 21.5686521225, 48.7211043880)
Atom 1335 = (29.7757509844, 15.2706111451, 41.7971483690)
Atom 1336 = (29.7757509844, 28.9365047760, 48.7211043880)
Atom 1337 = (28.2733432352, 18.0541775251, 48.2142798781)
Atom 1338 = (31.2781587337, 18.0541775251, 48.2142798781)
Atom 1339 = (28.2733432352, 26.1529383961, 55.1382358971)
Atom 1340 = (27.0244800217, 18.7850857426, 55.1382358971)
Atom 1341 = (24.0196645231, 25.4220301786, 48.2142798781)
Atom 1342 = (27.0244800217, 25.4220301786, 48.2142798781)
Atom 1343 = (24.0196645231, 18.7850857426, 55.1382358971)
Atom 1344 = (25.5220722724, 39.2677123399, 0.8738092967)
Atom 1345 = (29.7757509844, 41.6357279752, 12.9741027413)
Atom 1346 = (25.5220722724, 39.2500245047, 2.7183519361)
Atom 1347 = (25.5220722724, 37.3741691057, 0.2534122550)
Atom 1348 = (31.2781587337, 40.8886437032, 13.5944997831)
Atom 1349 = (25.5220722724, 34.4108141953, 7.7977653157)
Atom 1350 = (29.7757509844, 31.8998596864, 0.8738092967)
Atom 1351 = (29.7757509844, 41.7786668489, 7.7977653157)
Atom 1352 = (29.7757509844, 32.0427985601, 6.0501467223)
Atom 1353 = (25.5220722724, 34.2678753216, 12.9741027413)
Atom 1354 = (25.5220722724, 39.4106512137, 6.0501467223)
Atom 1355 = (25.5220722724, 34.4285020306, 9.6423079551)
Atom 1356 = (29.7757509844, 31.8821718512, 2.7183519361)
Atom 1357 = (29.7757509844, 41.7963546841, 9.6423079551)
Atom 1358 = (25.5220722724, 36.3043574296, 7.1773682740)
Atom 1359 = (29.7757509844, 30.0063164522, 0.2534122550)
Atom 1360 = (29.7757509844, 43.6722100831, 7.1773682740)
Atom 1361 = (28.2733432352, 32.7898828321, 6.6705437641)
Atom 1362 = (31.2781587337, 32.7898828321, 6.6705437641)
Atom 1363 = (28.2733432352, 40.8886437032, 13.5944997831)
Atom 1364 = (27.0244800217, 33.5207910496, 13.5944997831)
Atom 1365 = (24.0196645231, 40.1577354856, 6.6705437641)
Atom 1366 = (27.0244800217, 40.1577354856, 6.6705437641)
Atom 1367 = (24.0196645231, 33.5207910496, 13.5944997831)
Atom 1368 = (25.5220722724, 39.2677123399, 14.7217213347)
Atom 1369 = (29.7757509844, 41.6357279752, 26.8220147793)
Atom 1370 = (25.5220722724, 39.2500245047, 16.5662639741)
Atom 1371 = (25.5220722724, 37.3741691057, 14.1013242930)
Atom 1372 = (31.2781587337, 40.8886437032, 27.4424118211)
Atom 1373 = (25.5220722724, 34.4108141953, 21.6456773538)
Atom 1374 = (29.7757509844, 31.8998596864, 14.7217213347)
Atom 1375 = (29.7757509844, 41.7786668489, 21.6456773538)
Atom 1376 = (29.7757509844, 32.0427985601, 19.8980587603)
Atom 1377 = (25.5220722724, 34.2678753216, 26.8220147793)
Atom 1378 = (25.5220722724, 39.4106512137, 19.8980587603)
Atom 1379 = (25.5220722724, 34.4285020306, 23.4902199931)
Atom 1380 = (29.7757509844, 31.8821718512, 16.5662639741)
Atom 1381 = (29.7757509844, 41.7963546841, 23.4902199931)
Atom 1382 = (25.5220722724, 36.3043574296, 21.0252803120)
Atom 1383 = (29.7757509844, 30.0063164522, 14.1013242930)
Atom 1384 = (29.7757509844, 43.6722100831, 21.0252803120)
Atom 1385 = (28.2733432352, 32.7898828321, 20.5184558021)
Atom 1386 = (31.2781587337, 32.7898828321, 20.5184558021)
Atom 1387 = (28.2733432352, 40.8886437032, 27.4424118211)
Atom 1388 = (27.0244800217, 33.5207910496, 27.4424118211)
Atom 1389 = (24.0196645231, 40.1577354856, 20.5184558021)
Atom 1390 = (27.0244800217, 40.1577354856, 20.5184558021)
Atom 1391 = (24.0196645231, 33.5207910496, 27.4424118211)
Atom 1392 = (25.5220722724, 39.2677123399, 28.5696333728)
Atom 1393 = (29.7757509844, 41.6357279752, 40.6699268174)
Atom 1394 = (25.5220722724, 39.2500245047, 30.4141760121)
Atom 1395 = (25.5220722724, 37.3741691057, 27.9492363310)
Atom 1396 = (31.2781587337, 40.8886437032, 41.2903238591)
Atom 1397 = (25.5220722724, 34.4108141953, 35.4935893918)
Atom 1398 = (29.7757509844, 31.8998596864, 28.5696333728)
Atom 1399 = (29.7757509844, 41.7786668489, 35.4935893918)
Atom 1400 = (29.7757509844, 32.0427985601, 33.7459707983)
Atom 1401 = (25.5220722724, 34.2678753216, 40.6699268174)
Atom 1402 = (25.5220722724, 39.4106512137, 33.7459707983)
Atom 1403 = (25.5220722724, 34.4285020306, 37.3381320311)
Atom 1404 = (29.7757509844, 31.8821718512, 30.4141760121)
Atom 1405 = (29.7757509844, 41.7963546841, 37.3381320311)
Atom 1406 = (25.5220722724, 36.3043574296, 34.8731923500)
Atom 1407 = (29.7757509844, 30.0063164522, 27.9492363310)
Atom 1408 = (29.7757509844, 43.6722100831, 34.8731923500)
Atom 1409 = (28.2733432352, 32.7898828321, 34.3663678401)
Atom 1410 = (31.2781587337, 32.7898828321, 34.3663678401)
Atom 1411 = (28.2733432352, 40.8886437032, 41.2903238591)
Atom 1412 = (27.0244800217, 33.5207910496, 41.2903238591)
Atom 1413 = (24.0196645231, 40.1577354856, 34.3663678401)
Atom 1414 = (27.0244800217, 40.1577354856, 34.3663678401)
Atom 1415 = (24.0196645231, 33.5207910496, 41.2903238591)
Atom 1416 = (25.5220722724, 39.2677123399, 42.4175454108)
Atom 1417 = (29.7757509844, 41.6357279752, 54.5178388554)
Atom 1418 = (25.5220722724, 39.2500245047, 44.2620880502)
Atom 1419 = (25.5220722724, 37.3741691057, 41.7971483690)
Atom 1420 = (31.2781587337, 40.8886437032, 55.1382358971)
Atom 1421 = (25.5220722724, 34.4108141953, 49.3415014298)
Atom 1422 = (29.7757509844, 31.8998596864, 42.4175454108)
Atom 1423 = (29.7757509844, 41.7786668489, 49.3415014298)
Atom 1424 = (29.7757509844, 32.0427985601, 47.5938828364)
Atom 1425 = (25.5220722724, 34.2678753216, 54.5178388554)
Atom 1426 = (25.5220722724, 39.4106512137, 47.5938828364)
Atom 1427 = (25.5220722724, 34.4285020306, 51.1860440692)
Atom 1428 = (29.7757509844, 31.8821718512, 44.2620880502)
Atom 1429 = (29.7757509844, 41.7963546841, 51.1860440692)
Atom 1430 = (25.5220722724, 36.3043574296, 48.7211043880)
Atom 1431 = (29.7757509844, 30.0063164522, 41.7971483690)
Atom 1432 = (29.7757509844, 43.6722100831, 48.7211043880)
Atom 1433 = (28.2733432352, 32.7898828321, 48.2142798781)
Atom 1434 = (31.2781587337, 32.7898828321, 48.2142798781)
Atom 1435 = (28.2733432352, 40.8886437032, 55.1382358971)
Atom 1436 = (27.0244800217, 33.5207910496, 55.1382358971)
Atom 1437 = (24.0196645231, 40.1577354856, 48.2142798781)
Atom 1438 = (27.0244800217, 40.1577354856, 48.2142798781)
Atom 1439 = (24.0196645231, 33.5207910496, 55.1382358971)
Atom 1440 = (25.5220722724, 54.0034176470, 0.8738092967)
Atom 1441 = (29.7757509844, 56.3714332822, 12.9741027413)
Atom 1442 = (25.5220722724, 53.9857298118, 2.7183519361)
Atom 1443 = (25.5220722724, 52.1098744128, 0.2534122550)
Atom 1444 = (31.2781587337, 55.6243490102, 13.5944997831)
Atom 1445 = (25.5220722724, 49.1465195024, 7.7977653157)
Atom 1446 = (29.7757509844, 46.6355649935, 0.8738092967)
Atom 1447 = (29.7757509844, 56.5143721559, 7.7977653157)
Atom 1448 = (29.7757509844, 46.7785038672, 6.0501467223)
Atom 1449 = (25.5220722724, 49.0035806287, 12.9741027413)
Atom 1450 = (25.5220722724, 54.1463565207, 6.0501467223)
Atom 1451 = (25.5220722724, 49.1642073376, 9.6423079551)
Atom 1452 = (29.7757509844, 46.6178771582, 2.7183519361)
Atom 1453 = (29.7757509844, 56.5320599912, 9.6423079551)
Atom 1454 = (25.5220722724, 51.0400627366, 7.1773682740)
Atom 1455 = (29.7757509844, 44.7420217593, 0.2534122550)
Atom 1456 = (29.7757509844, 58.4079153901, 7.1773682740)
Atom 1457 = (28.2733432352, 47.5255881392, 6.6705437641)
Atom 1458 = (31.2781587337, 47.5255881392, 6.6705437641)
Atom 1459 = (28.2733432352, 55.6243490102, 13.5944997831)
Atom 1460 = (27.0244800217, 48.2564963567, 13.5944997831)
Atom 1461 = (24.0196645231, 54.8934407927, 6.6705437641)
Atom 1462 = (27.0244800217, 54.8934407927, 6.6705437641)
Atom 1463 = (24.0196645231, 48.2564963567, 13.5944997831)
Atom 1464 = (25.5220722724, 54.0034176470, 14.7217213347)
Atom 1465 = (29.7757509844, 56.3714332822, 26.8220147793)
Atom 1466 = (25.5220722724, 53.9857298118, 16.5662639741)
Atom 1467 = (25.5220722724, 52.1098744128, 14.1013242930)
Atom 1468 = (31.2781587337, 55.6243490102, 27.4424118211)
Atom 1469 = (25.5220722724, 49.1465195024, 21.6456773538)
Atom 1470 = (29.7757509844, 46.6355649935, 14.7217213347)
Atom 1471 = (29.7757509844, 56.5143721559, 21.6456773538)
Atom 1472 = (29.7757509844, 46.7785038672, 19.8980587603)
Atom 1473 = (25.5220722724, 49.0035806287, 26.8220147793)
Atom 1474 = (25.5220722724, 54.1463565207, 19.8980587603)
Atom 1475 = (25.5220722724, 49.1642073376, 23.4902199931)
Atom 1476 = (29.7757509844, 46.6178771582, 16.5662639741)
Atom 1477 = (29.7757509844, 56.5320599912, 23.4902199931)
Atom 1478 = (25.5220722724, 51.0400627366, 21.0252803120)
Atom 1479 = (29.7757509844, 44.7420217593, 14.1013242930)
Atom 1480 = (29.7757509844, 58.4079153901, 21.0252803120)
Atom 1481 = (28.2733432352, 47.5255881392, 20.5184558021)
Atom 1482 = (31.2781587337, 47.5255881392, 20.5184558021)
Atom 1483 = (28.2733432352, 55.6243490102, 27.4424118211)
Atom 1484 = (27.0244800217, 48.2564963567, 27.4424118211)
Atom 1485 = (24.0196645231, 54.8934407927, 20.5184558021)
Atom 1486 = (27.0244800217, 54.8934407927, 20.5184558021)
Atom 1487 = (24.0196645231, 48.2564963567, 27.4424118211)
Atom 1488 = (25.5220722724, 54.0034176470, 28.5696333728)
Atom 1489 = (29.7757509844, 56.3714332822, 40.6699268174)
Atom 1490 = (25.5220722724, 53.9857298118, 30.4141760121)
Atom 1491 = (25.5220722724, 52.1098744128, 27.9492363310)
Atom 1492 = (31.2781587337, 55.6243490102, 41.2903238591)
Atom 1493 = (25.5220722724, 49.1465195024, 35.4935893918)
Atom 1494 = (29.7757509844, 46.6355649935, 28.5696333728)
Atom 1495 = (29.7757509844, 56.5143721559, 35.4935893918)
Atom 1496 = (29.7757509844, 46.7785038672, 33.7459707983)
Atom 1497 = (25.5220722724, 49.0035806287, 40.6699268174)
Atom 1498 = (25.5220722724, 54.1463565207, 33.7459707983)
Atom 1499 = (25.5220722724, 49.1642073376, 37.3381320311)
Atom 1500 = (29.7757509844, 46.6178771582, 30.4141760121)
Atom 1501 = (29.7757509844, 56.5320599912, 37.3381320311)
Atom 1502 = (25.5220722724, 51.0400627366, 34.8731923500)
Atom 1503 = (29.7757509844, 44.7420217593, 27.9492363310)
Atom 1504 = (29.7757509844, 58.4079153901, 34.8731923500)
Atom 1505 = (28.2733432352, 47.5255881392, 34.3663678401)
Atom 1506 = (31.2781587337, 47.5255881392, 34.3663678401)
Atom 1507 = (28.2733432352, 55.6243490102, 41.2903238591)
Atom 1508 = (27.0244800217, 48.2564963567, 41.2903238591)
Atom 1509 = (24.0196645231, 54.8934407927, 34.3663678401)
Atom 1510 = (27.0244800217, 54.8934407927, 34.3663678401)
Atom 1511 = (24.0196645231, 48.2564963567, 41.2903238591)
Atom 1512 = (25.5220722724, 54.0034176470, 42.4175454108)
Atom 1513 = (29.7757509844, 56.3714332822, 54.5178388554)
Atom 1514 = (25.5220722724, 53.9857298118, 44.2620880502)
Atom 1515 = (25.5220722724, 52.1098744128, 41.7971483690)
Atom 1516 = (31.2781587337, 55.6243490102, 55.1382358971)
Atom 1517 = (25.5220722724, 49.1465195024, 49.3415014298)
Atom 1518 = (29.7757509844, 46.6355649935, 42.4175454108)
Atom 1519 = (29.7757509844, 56.5143721559, 49.3415014298)
Atom 1520 = (29.7757509844, 46.7785038672, 47.5938828364)
Atom 1521 = (25.5220722724, 49.0035806287, 54.5178388554)
Atom 1522 = (25.5220722724, 54.1463565207, 47.5938828364)
Atom 1523 = (25.5220722724, 49.1642073376, 51.1860440692)
Atom 1524 = (29.7757509844, 46.6178771582, 44.2620880502)
Atom 1525 = (29.7757509844, 56.5320599912, 51.1860440692)
Atom 1526 = (25.5220722724, 51.0400627366, 48.7211043880)
Atom 1527 = (29.7757509844, 44.7420217593, 41.7971483690)
Atom 1528 = (29.7757509844, 58.4079153901, 48.7211043880)
Atom 1529 = (28.2733432352, 47.5255881392, 48.2142798781)
Atom 1530 = (31.2781587337, 47.5255881392, 48.2142798781)
Atom 1531 = (28.2733432352, 55.6243490102, 55.1382358971)
Atom 1532 = (27.0244800217, 48.2564963567, 55.1382358971)
Atom 1533 = (24.0196645231, 54.8934407927, 48.2142798781)
Atom 1534 = (27.0244800217, 54.8934407927, 48.2142798781)
Atom 1535 = (24.0196645231, 48.2564963567, 55.1382358971)

Default periodic omega parameter = 0.0541167421

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     1536
Total charge:    0
Total electrons: 5120 (2560-alpha, 2560-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  12800
Total AO shells: 6144 (3584 S-shells; 2048 P-shells; 512 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -6369.261955028327 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 111005.75050, which suppose to be the same as real space unit cell volume 111104.04669, the difference indicates how bad your result is.
| time to set the grid = 347.22 s
DFT grid points: 9026749 (5876 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.7534804446  -39040.9272376970  5119.9430646856  -3539.0691698222  101.78 53.85 8.54 32.97  -39040.9272376970   197.79  
|    2     0.1551786390     +22.7057867820  5120.0019472095  -3664.7032572022  646.39 2112.92 22.08 45.56  -39018.2214509151  2828.88  
|    3     0.1750969008      +5.3478337783  5119.9947214140  -3518.9167801992  626.65 2163.21 21.13 42.56  -39012.8736171368  2854.69  
|    4     0.0059171104     -23.3189220710  5119.9996117310  -3597.1531835046  604.14 2062.47 20.36 41.79  -39036.1925392078  2729.67  
|    5     0.0062692765      +0.0009828260  5119.9994262327  -3596.6932785350  485.16 1499.95 21.56 43.02  -39036.1915563818  2051.54  
|    6     0.0004696774      -0.0210871338  5119.9995002726  -3596.6742555690  463.11 1409.59 20.75 41.65  -39036.2126435156  1936.47  
|    7     0.0000221369      -0.0001115600  5119.9994980080  -3596.7002695184  381.67 1137.79 20.75 43.09  -39036.2127550757  1585.61  
|    8     0.0000044155      -0.0000001793  5119.9994983491  -3596.7056470146  304.26 851.61 20.89 43.26  -39036.2127552550  1221.39  
|    9     0.0000009584      +0.0000051969  5119.9994983670  -3596.7052148762  665.76 2183.49 32.85 43.28  -39036.2127500581  2917.45  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -39036.2127500581 a.u.
HOMO-LUMO GAP: 7.990 eV
CENTER OF MASS: {7.878325, 15.595600, 14.692495} ANGS
DIPOLE MOMENT: {16.686649, -14.135782, 536.426208} (|D| = 536.871811) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 18943.19 sec 

| Job finished: Sun Oct 20 21:34:26 2024



==> anc/files/timings/parallelization/Ice_XI_4x_supercell/tc_pbe0_pbc_4.out <==
| Use device 0 as 0th gpu
| Use device 1 as 1th gpu
| Use device 2 as 2th gpu
| Use device 3 as 3th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Oct 20 12:04:32 2024
| On fire-21-02 (available memory: 589950 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g0123  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffddc3a4000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f3d94f8b000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f3d94f6f000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f3d94b85000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f3d94a9c000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f3d92e00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f3d92aa8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f3d94a96000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f3d94a6b000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f3d90c8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f3d90831000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f3d90600000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f3d94a5e000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f3d94a58000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f3d94a3c000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f3d94a36000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f3d37cba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f3d94973000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f3d1ce34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f3d1ca88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f3d1a6be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f3d1a5c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f3d19f7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f3d19ae9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f3d94954000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f3d9491f000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f3d19816000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f3d197b5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f3d19711000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f3d192cf000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f3d175ee000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f3d17200000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f3d10a00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f3d05c00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f3cf5e00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f3ceec00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f3ccc400000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f3ccadd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f3ccaa00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f3cca7d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f3cca200000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f3cc9e00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f3d948f9000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f3d17576000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f3cc9bd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f3d95041000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f3d1754c000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f3d948d6000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f3d90812000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f3d174df000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f3d174cb000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f3d109ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f3d1094d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f3d174ba000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f3cf5d31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f3d174ac000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f3d9080d000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f3d171fb000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f3d171d1000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f3cca65a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f3d171cc000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f3cc6a00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f3cca056000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f3cc6815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f3d05bb8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f3cf5ceb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f3cf5c69000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f3ceeb35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f3ccada2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f3d171c6000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f3d1093f000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f3cf5c4e000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f3ccad7f000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f3cc66da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f3d05ba0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f3d10938000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f3ccad6b000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f3ccad5e000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 20
|  AVAILABLE: 980
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   gpumem 2048
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: ./scr.geometry
| Random number seed: 2067506804

XYZ coordinates geometry.xyz
Molden File Output: ./scr.geometry/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 4 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 1
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 2
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 3
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 2048 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 18.0076000000 A, b = 31.1912000000 A, c = 29.3120000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(34.0294296965, 0.0000000000, 0.0000000000), (0.0000000000, 58.9428212282, 0.0000000000), (0.0000000000, 0.0000000000, 55.3916481521), 
Reciprocal space lattice vector in a.u.:
(0.1846397475, -0.0000000000, -0.0000000000), (0.0000000000, 0.1065979737, -0.0000000000), (0.0000000000, 0.0000000000, 0.1134319977), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)
Atom 24 = (0.0000000000, 9.7963017258, 14.7217213347)
Atom 25 = (4.2536787121, 12.1643173610, 26.8220147793)
Atom 26 = (0.0000000000, 9.7786138906, 16.5662639741)
Atom 27 = (0.0000000000, 7.9027584916, 14.1013242930)
Atom 28 = (5.7560864613, 11.4172330891, 27.4424118211)
Atom 29 = (0.0000000000, 4.9394035812, 21.6456773538)
Atom 30 = (4.2536787121, 2.4284490723, 14.7217213347)
Atom 31 = (4.2536787121, 12.3072562348, 21.6456773538)
Atom 32 = (4.2536787121, 2.5713879460, 19.8980587603)
Atom 33 = (0.0000000000, 4.7964647075, 26.8220147793)
Atom 34 = (0.0000000000, 9.9392405995, 19.8980587603)
Atom 35 = (0.0000000000, 4.9570914165, 23.4902199931)
Atom 36 = (4.2536787121, 2.4107612371, 16.5662639741)
Atom 37 = (4.2536787121, 12.3249440700, 23.4902199931)
Atom 38 = (0.0000000000, 6.8329468154, 21.0252803120)
Atom 39 = (4.2536787121, 0.5349058381, 14.1013242930)
Atom 40 = (4.2536787121, 14.2007994690, 21.0252803120)
Atom 41 = (2.7512709628, 3.3184722180, 20.5184558021)
Atom 42 = (5.7560864613, 3.3184722180, 20.5184558021)
Atom 43 = (2.7512709628, 11.4172330891, 27.4424118211)
Atom 44 = (1.5024077493, 4.0493804355, 27.4424118211)
Atom 45 = (-1.5024077493, 10.6863248715, 20.5184558021)
Atom 46 = (1.5024077493, 10.6863248715, 20.5184558021)
Atom 47 = (-1.5024077493, 4.0493804355, 27.4424118211)
Atom 48 = (0.0000000000, 9.7963017258, 28.5696333728)
Atom 49 = (4.2536787121, 12.1643173610, 40.6699268174)
Atom 50 = (0.0000000000, 9.7786138906, 30.4141760121)
Atom 51 = (0.0000000000, 7.9027584916, 27.9492363310)
Atom 52 = (5.7560864613, 11.4172330891, 41.2903238591)
Atom 53 = (0.0000000000, 4.9394035812, 35.4935893918)
Atom 54 = (4.2536787121, 2.4284490723, 28.5696333728)
Atom 55 = (4.2536787121, 12.3072562348, 35.4935893918)
Atom 56 = (4.2536787121, 2.5713879460, 33.7459707983)
Atom 57 = (0.0000000000, 4.7964647075, 40.6699268174)
Atom 58 = (0.0000000000, 9.9392405995, 33.7459707983)
Atom 59 = (0.0000000000, 4.9570914165, 37.3381320311)
Atom 60 = (4.2536787121, 2.4107612371, 30.4141760121)
Atom 61 = (4.2536787121, 12.3249440700, 37.3381320311)
Atom 62 = (0.0000000000, 6.8329468154, 34.8731923500)
Atom 63 = (4.2536787121, 0.5349058381, 27.9492363310)
Atom 64 = (4.2536787121, 14.2007994690, 34.8731923500)
Atom 65 = (2.7512709628, 3.3184722180, 34.3663678401)
Atom 66 = (5.7560864613, 3.3184722180, 34.3663678401)
Atom 67 = (2.7512709628, 11.4172330891, 41.2903238591)
Atom 68 = (1.5024077493, 4.0493804355, 41.2903238591)
Atom 69 = (-1.5024077493, 10.6863248715, 34.3663678401)
Atom 70 = (1.5024077493, 10.6863248715, 34.3663678401)
Atom 71 = (-1.5024077493, 4.0493804355, 41.2903238591)
Atom 72 = (0.0000000000, 9.7963017258, 42.4175454108)
Atom 73 = (4.2536787121, 12.1643173610, 54.5178388554)
Atom 74 = (0.0000000000, 9.7786138906, 44.2620880502)
Atom 75 = (0.0000000000, 7.9027584916, 41.7971483690)
Atom 76 = (5.7560864613, 11.4172330891, 55.1382358971)
Atom 77 = (0.0000000000, 4.9394035812, 49.3415014298)
Atom 78 = (4.2536787121, 2.4284490723, 42.4175454108)
Atom 79 = (4.2536787121, 12.3072562348, 49.3415014298)
Atom 80 = (4.2536787121, 2.5713879460, 47.5938828364)
Atom 81 = (0.0000000000, 4.7964647075, 54.5178388554)
Atom 82 = (0.0000000000, 9.9392405995, 47.5938828364)
Atom 83 = (0.0000000000, 4.9570914165, 51.1860440692)
Atom 84 = (4.2536787121, 2.4107612371, 44.2620880502)
Atom 85 = (4.2536787121, 12.3249440700, 51.1860440692)
Atom 86 = (0.0000000000, 6.8329468154, 48.7211043880)
Atom 87 = (4.2536787121, 0.5349058381, 41.7971483690)
Atom 88 = (4.2536787121, 14.2007994690, 48.7211043880)
Atom 89 = (2.7512709628, 3.3184722180, 48.2142798781)
Atom 90 = (5.7560864613, 3.3184722180, 48.2142798781)
Atom 91 = (2.7512709628, 11.4172330891, 55.1382358971)
Atom 92 = (1.5024077493, 4.0493804355, 55.1382358971)
Atom 93 = (-1.5024077493, 10.6863248715, 48.2142798781)
Atom 94 = (1.5024077493, 10.6863248715, 48.2142798781)
Atom 95 = (-1.5024077493, 4.0493804355, 55.1382358971)
Atom 96 = (0.0000000000, 24.5320070329, 0.8738092967)
Atom 97 = (4.2536787121, 26.9000226681, 12.9741027413)
Atom 98 = (0.0000000000, 24.5143191976, 2.7183519361)
Atom 99 = (0.0000000000, 22.6384637987, 0.2534122550)
Atom 100 = (5.7560864613, 26.1529383961, 13.5944997831)
Atom 101 = (0.0000000000, 19.6751088883, 7.7977653157)
Atom 102 = (4.2536787121, 17.1641543794, 0.8738092967)
Atom 103 = (4.2536787121, 27.0429615418, 7.7977653157)
Atom 104 = (4.2536787121, 17.3070932531, 6.0501467223)
Atom 105 = (0.0000000000, 19.5321700146, 12.9741027413)
Atom 106 = (0.0000000000, 24.6749459066, 6.0501467223)
Atom 107 = (0.0000000000, 19.6927967235, 9.6423079551)
Atom 108 = (4.2536787121, 17.1464665441, 2.7183519361)
Atom 109 = (4.2536787121, 27.0606493771, 9.6423079551)
Atom 110 = (0.0000000000, 21.5686521225, 7.1773682740)
Atom 111 = (4.2536787121, 15.2706111451, 0.2534122550)
Atom 112 = (4.2536787121, 28.9365047760, 7.1773682740)
Atom 113 = (2.7512709628, 18.0541775251, 6.6705437641)
Atom 114 = (5.7560864613, 18.0541775251, 6.6705437641)
Atom 115 = (2.7512709628, 26.1529383961, 13.5944997831)
Atom 116 = (1.5024077493, 18.7850857426, 13.5944997831)
Atom 117 = (-1.5024077493, 25.4220301786, 6.6705437641)
Atom 118 = (1.5024077493, 25.4220301786, 6.6705437641)
Atom 119 = (-1.5024077493, 18.7850857426, 13.5944997831)
Atom 120 = (0.0000000000, 24.5320070329, 14.7217213347)
Atom 121 = (4.2536787121, 26.9000226681, 26.8220147793)
Atom 122 = (0.0000000000, 24.5143191976, 16.5662639741)
Atom 123 = (0.0000000000, 22.6384637987, 14.1013242930)
Atom 124 = (5.7560864613, 26.1529383961, 27.4424118211)
Atom 125 = (0.0000000000, 19.6751088883, 21.6456773538)
Atom 126 = (4.2536787121, 17.1641543794, 14.7217213347)
Atom 127 = (4.2536787121, 27.0429615418, 21.6456773538)
Atom 128 = (4.2536787121, 17.3070932531, 19.8980587603)
Atom 129 = (0.0000000000, 19.5321700146, 26.8220147793)
Atom 130 = (0.0000000000, 24.6749459066, 19.8980587603)
Atom 131 = (0.0000000000, 19.6927967235, 23.4902199931)
Atom 132 = (4.2536787121, 17.1464665441, 16.5662639741)
Atom 133 = (4.2536787121, 27.0606493771, 23.4902199931)
Atom 134 = (0.0000000000, 21.5686521225, 21.0252803120)
Atom 135 = (4.2536787121, 15.2706111451, 14.1013242930)
Atom 136 = (4.2536787121, 28.9365047760, 21.0252803120)
Atom 137 = (2.7512709628, 18.0541775251, 20.5184558021)
Atom 138 = (5.7560864613, 18.0541775251, 20.5184558021)
Atom 139 = (2.7512709628, 26.1529383961, 27.4424118211)
Atom 140 = (1.5024077493, 18.7850857426, 27.4424118211)
Atom 141 = (-1.5024077493, 25.4220301786, 20.5184558021)
Atom 142 = (1.5024077493, 25.4220301786, 20.5184558021)
Atom 143 = (-1.5024077493, 18.7850857426, 27.4424118211)
Atom 144 = (0.0000000000, 24.5320070329, 28.5696333728)
Atom 145 = (4.2536787121, 26.9000226681, 40.6699268174)
Atom 146 = (0.0000000000, 24.5143191976, 30.4141760121)
Atom 147 = (0.0000000000, 22.6384637987, 27.9492363310)
Atom 148 = (5.7560864613, 26.1529383961, 41.2903238591)
Atom 149 = (0.0000000000, 19.6751088883, 35.4935893918)
Atom 150 = (4.2536787121, 17.1641543794, 28.5696333728)
Atom 151 = (4.2536787121, 27.0429615418, 35.4935893918)
Atom 152 = (4.2536787121, 17.3070932531, 33.7459707983)
Atom 153 = (0.0000000000, 19.5321700146, 40.6699268174)
Atom 154 = (0.0000000000, 24.6749459066, 33.7459707983)
Atom 155 = (0.0000000000, 19.6927967235, 37.3381320311)
Atom 156 = (4.2536787121, 17.1464665441, 30.4141760121)
Atom 157 = (4.2536787121, 27.0606493771, 37.3381320311)
Atom 158 = (0.0000000000, 21.5686521225, 34.8731923500)
Atom 159 = (4.2536787121, 15.2706111451, 27.9492363310)
Atom 160 = (4.2536787121, 28.9365047760, 34.8731923500)
Atom 161 = (2.7512709628, 18.0541775251, 34.3663678401)
Atom 162 = (5.7560864613, 18.0541775251, 34.3663678401)
Atom 163 = (2.7512709628, 26.1529383961, 41.2903238591)
Atom 164 = (1.5024077493, 18.7850857426, 41.2903238591)
Atom 165 = (-1.5024077493, 25.4220301786, 34.3663678401)
Atom 166 = (1.5024077493, 25.4220301786, 34.3663678401)
Atom 167 = (-1.5024077493, 18.7850857426, 41.2903238591)
Atom 168 = (0.0000000000, 24.5320070329, 42.4175454108)
Atom 169 = (4.2536787121, 26.9000226681, 54.5178388554)
Atom 170 = (0.0000000000, 24.5143191976, 44.2620880502)
Atom 171 = (0.0000000000, 22.6384637987, 41.7971483690)
Atom 172 = (5.7560864613, 26.1529383961, 55.1382358971)
Atom 173 = (0.0000000000, 19.6751088883, 49.3415014298)
Atom 174 = (4.2536787121, 17.1641543794, 42.4175454108)
Atom 175 = (4.2536787121, 27.0429615418, 49.3415014298)
Atom 176 = (4.2536787121, 17.3070932531, 47.5938828364)
Atom 177 = (0.0000000000, 19.5321700146, 54.5178388554)
Atom 178 = (0.0000000000, 24.6749459066, 47.5938828364)
Atom 179 = (0.0000000000, 19.6927967235, 51.1860440692)
Atom 180 = (4.2536787121, 17.1464665441, 44.2620880502)
Atom 181 = (4.2536787121, 27.0606493771, 51.1860440692)
Atom 182 = (0.0000000000, 21.5686521225, 48.7211043880)
Atom 183 = (4.2536787121, 15.2706111451, 41.7971483690)
Atom 184 = (4.2536787121, 28.9365047760, 48.7211043880)
Atom 185 = (2.7512709628, 18.0541775251, 48.2142798781)
Atom 186 = (5.7560864613, 18.0541775251, 48.2142798781)
Atom 187 = (2.7512709628, 26.1529383961, 55.1382358971)
Atom 188 = (1.5024077493, 18.7850857426, 55.1382358971)
Atom 189 = (-1.5024077493, 25.4220301786, 48.2142798781)
Atom 190 = (1.5024077493, 25.4220301786, 48.2142798781)
Atom 191 = (-1.5024077493, 18.7850857426, 55.1382358971)
Atom 192 = (0.0000000000, 39.2677123399, 0.8738092967)
Atom 193 = (4.2536787121, 41.6357279752, 12.9741027413)
Atom 194 = (0.0000000000, 39.2500245047, 2.7183519361)
Atom 195 = (0.0000000000, 37.3741691057, 0.2534122550)
Atom 196 = (5.7560864613, 40.8886437032, 13.5944997831)
Atom 197 = (0.0000000000, 34.4108141953, 7.7977653157)
Atom 198 = (4.2536787121, 31.8998596864, 0.8738092967)
Atom 199 = (4.2536787121, 41.7786668489, 7.7977653157)
Atom 200 = (4.2536787121, 32.0427985601, 6.0501467223)
Atom 201 = (0.0000000000, 34.2678753216, 12.9741027413)
Atom 202 = (0.0000000000, 39.4106512137, 6.0501467223)
Atom 203 = (0.0000000000, 34.4285020306, 9.6423079551)
Atom 204 = (4.2536787121, 31.8821718512, 2.7183519361)
Atom 205 = (4.2536787121, 41.7963546841, 9.6423079551)
Atom 206 = (0.0000000000, 36.3043574296, 7.1773682740)
Atom 207 = (4.2536787121, 30.0063164522, 0.2534122550)
Atom 208 = (4.2536787121, 43.6722100831, 7.1773682740)
Atom 209 = (2.7512709628, 32.7898828321, 6.6705437641)
Atom 210 = (5.7560864613, 32.7898828321, 6.6705437641)
Atom 211 = (2.7512709628, 40.8886437032, 13.5944997831)
Atom 212 = (1.5024077493, 33.5207910496, 13.5944997831)
Atom 213 = (-1.5024077493, 40.1577354856, 6.6705437641)
Atom 214 = (1.5024077493, 40.1577354856, 6.6705437641)
Atom 215 = (-1.5024077493, 33.5207910496, 13.5944997831)
Atom 216 = (0.0000000000, 39.2677123399, 14.7217213347)
Atom 217 = (4.2536787121, 41.6357279752, 26.8220147793)
Atom 218 = (0.0000000000, 39.2500245047, 16.5662639741)
Atom 219 = (0.0000000000, 37.3741691057, 14.1013242930)
Atom 220 = (5.7560864613, 40.8886437032, 27.4424118211)
Atom 221 = (0.0000000000, 34.4108141953, 21.6456773538)
Atom 222 = (4.2536787121, 31.8998596864, 14.7217213347)
Atom 223 = (4.2536787121, 41.7786668489, 21.6456773538)
Atom 224 = (4.2536787121, 32.0427985601, 19.8980587603)
Atom 225 = (0.0000000000, 34.2678753216, 26.8220147793)
Atom 226 = (0.0000000000, 39.4106512137, 19.8980587603)
Atom 227 = (0.0000000000, 34.4285020306, 23.4902199931)
Atom 228 = (4.2536787121, 31.8821718512, 16.5662639741)
Atom 229 = (4.2536787121, 41.7963546841, 23.4902199931)
Atom 230 = (0.0000000000, 36.3043574296, 21.0252803120)
Atom 231 = (4.2536787121, 30.0063164522, 14.1013242930)
Atom 232 = (4.2536787121, 43.6722100831, 21.0252803120)
Atom 233 = (2.7512709628, 32.7898828321, 20.5184558021)
Atom 234 = (5.7560864613, 32.7898828321, 20.5184558021)
Atom 235 = (2.7512709628, 40.8886437032, 27.4424118211)
Atom 236 = (1.5024077493, 33.5207910496, 27.4424118211)
Atom 237 = (-1.5024077493, 40.1577354856, 20.5184558021)
Atom 238 = (1.5024077493, 40.1577354856, 20.5184558021)
Atom 239 = (-1.5024077493, 33.5207910496, 27.4424118211)
Atom 240 = (0.0000000000, 39.2677123399, 28.5696333728)
Atom 241 = (4.2536787121, 41.6357279752, 40.6699268174)
Atom 242 = (0.0000000000, 39.2500245047, 30.4141760121)
Atom 243 = (0.0000000000, 37.3741691057, 27.9492363310)
Atom 244 = (5.7560864613, 40.8886437032, 41.2903238591)
Atom 245 = (0.0000000000, 34.4108141953, 35.4935893918)
Atom 246 = (4.2536787121, 31.8998596864, 28.5696333728)
Atom 247 = (4.2536787121, 41.7786668489, 35.4935893918)
Atom 248 = (4.2536787121, 32.0427985601, 33.7459707983)
Atom 249 = (0.0000000000, 34.2678753216, 40.6699268174)
Atom 250 = (0.0000000000, 39.4106512137, 33.7459707983)
Atom 251 = (0.0000000000, 34.4285020306, 37.3381320311)
Atom 252 = (4.2536787121, 31.8821718512, 30.4141760121)
Atom 253 = (4.2536787121, 41.7963546841, 37.3381320311)
Atom 254 = (0.0000000000, 36.3043574296, 34.8731923500)
Atom 255 = (4.2536787121, 30.0063164522, 27.9492363310)
Atom 256 = (4.2536787121, 43.6722100831, 34.8731923500)
Atom 257 = (2.7512709628, 32.7898828321, 34.3663678401)
Atom 258 = (5.7560864613, 32.7898828321, 34.3663678401)
Atom 259 = (2.7512709628, 40.8886437032, 41.2903238591)
Atom 260 = (1.5024077493, 33.5207910496, 41.2903238591)
Atom 261 = (-1.5024077493, 40.1577354856, 34.3663678401)
Atom 262 = (1.5024077493, 40.1577354856, 34.3663678401)
Atom 263 = (-1.5024077493, 33.5207910496, 41.2903238591)
Atom 264 = (0.0000000000, 39.2677123399, 42.4175454108)
Atom 265 = (4.2536787121, 41.6357279752, 54.5178388554)
Atom 266 = (0.0000000000, 39.2500245047, 44.2620880502)
Atom 267 = (0.0000000000, 37.3741691057, 41.7971483690)
Atom 268 = (5.7560864613, 40.8886437032, 55.1382358971)
Atom 269 = (0.0000000000, 34.4108141953, 49.3415014298)
Atom 270 = (4.2536787121, 31.8998596864, 42.4175454108)
Atom 271 = (4.2536787121, 41.7786668489, 49.3415014298)
Atom 272 = (4.2536787121, 32.0427985601, 47.5938828364)
Atom 273 = (0.0000000000, 34.2678753216, 54.5178388554)
Atom 274 = (0.0000000000, 39.4106512137, 47.5938828364)
Atom 275 = (0.0000000000, 34.4285020306, 51.1860440692)
Atom 276 = (4.2536787121, 31.8821718512, 44.2620880502)
Atom 277 = (4.2536787121, 41.7963546841, 51.1860440692)
Atom 278 = (0.0000000000, 36.3043574296, 48.7211043880)
Atom 279 = (4.2536787121, 30.0063164522, 41.7971483690)
Atom 280 = (4.2536787121, 43.6722100831, 48.7211043880)
Atom 281 = (2.7512709628, 32.7898828321, 48.2142798781)
Atom 282 = (5.7560864613, 32.7898828321, 48.2142798781)
Atom 283 = (2.7512709628, 40.8886437032, 55.1382358971)
Atom 284 = (1.5024077493, 33.5207910496, 55.1382358971)
Atom 285 = (-1.5024077493, 40.1577354856, 48.2142798781)
Atom 286 = (1.5024077493, 40.1577354856, 48.2142798781)
Atom 287 = (-1.5024077493, 33.5207910496, 55.1382358971)
Atom 288 = (0.0000000000, 54.0034176470, 0.8738092967)
Atom 289 = (4.2536787121, 56.3714332822, 12.9741027413)
Atom 290 = (0.0000000000, 53.9857298118, 2.7183519361)
Atom 291 = (0.0000000000, 52.1098744128, 0.2534122550)
Atom 292 = (5.7560864613, 55.6243490102, 13.5944997831)
Atom 293 = (0.0000000000, 49.1465195024, 7.7977653157)
Atom 294 = (4.2536787121, 46.6355649935, 0.8738092967)
Atom 295 = (4.2536787121, 56.5143721559, 7.7977653157)
Atom 296 = (4.2536787121, 46.7785038672, 6.0501467223)
Atom 297 = (0.0000000000, 49.0035806287, 12.9741027413)
Atom 298 = (0.0000000000, 54.1463565207, 6.0501467223)
Atom 299 = (0.0000000000, 49.1642073376, 9.6423079551)
Atom 300 = (4.2536787121, 46.6178771582, 2.7183519361)
Atom 301 = (4.2536787121, 56.5320599912, 9.6423079551)
Atom 302 = (0.0000000000, 51.0400627366, 7.1773682740)
Atom 303 = (4.2536787121, 44.7420217593, 0.2534122550)
Atom 304 = (4.2536787121, 58.4079153901, 7.1773682740)
Atom 305 = (2.7512709628, 47.5255881392, 6.6705437641)
Atom 306 = (5.7560864613, 47.5255881392, 6.6705437641)
Atom 307 = (2.7512709628, 55.6243490102, 13.5944997831)
Atom 308 = (1.5024077493, 48.2564963567, 13.5944997831)
Atom 309 = (-1.5024077493, 54.8934407927, 6.6705437641)
Atom 310 = (1.5024077493, 54.8934407927, 6.6705437641)
Atom 311 = (-1.5024077493, 48.2564963567, 13.5944997831)
Atom 312 = (0.0000000000, 54.0034176470, 14.7217213347)
Atom 313 = (4.2536787121, 56.3714332822, 26.8220147793)
Atom 314 = (0.0000000000, 53.9857298118, 16.5662639741)
Atom 315 = (0.0000000000, 52.1098744128, 14.1013242930)
Atom 316 = (5.7560864613, 55.6243490102, 27.4424118211)
Atom 317 = (0.0000000000, 49.1465195024, 21.6456773538)
Atom 318 = (4.2536787121, 46.6355649935, 14.7217213347)
Atom 319 = (4.2536787121, 56.5143721559, 21.6456773538)
Atom 320 = (4.2536787121, 46.7785038672, 19.8980587603)
Atom 321 = (0.0000000000, 49.0035806287, 26.8220147793)
Atom 322 = (0.0000000000, 54.1463565207, 19.8980587603)
Atom 323 = (0.0000000000, 49.1642073376, 23.4902199931)
Atom 324 = (4.2536787121, 46.6178771582, 16.5662639741)
Atom 325 = (4.2536787121, 56.5320599912, 23.4902199931)
Atom 326 = (0.0000000000, 51.0400627366, 21.0252803120)
Atom 327 = (4.2536787121, 44.7420217593, 14.1013242930)
Atom 328 = (4.2536787121, 58.4079153901, 21.0252803120)
Atom 329 = (2.7512709628, 47.5255881392, 20.5184558021)
Atom 330 = (5.7560864613, 47.5255881392, 20.5184558021)
Atom 331 = (2.7512709628, 55.6243490102, 27.4424118211)
Atom 332 = (1.5024077493, 48.2564963567, 27.4424118211)
Atom 333 = (-1.5024077493, 54.8934407927, 20.5184558021)
Atom 334 = (1.5024077493, 54.8934407927, 20.5184558021)
Atom 335 = (-1.5024077493, 48.2564963567, 27.4424118211)
Atom 336 = (0.0000000000, 54.0034176470, 28.5696333728)
Atom 337 = (4.2536787121, 56.3714332822, 40.6699268174)
Atom 338 = (0.0000000000, 53.9857298118, 30.4141760121)
Atom 339 = (0.0000000000, 52.1098744128, 27.9492363310)
Atom 340 = (5.7560864613, 55.6243490102, 41.2903238591)
Atom 341 = (0.0000000000, 49.1465195024, 35.4935893918)
Atom 342 = (4.2536787121, 46.6355649935, 28.5696333728)
Atom 343 = (4.2536787121, 56.5143721559, 35.4935893918)
Atom 344 = (4.2536787121, 46.7785038672, 33.7459707983)
Atom 345 = (0.0000000000, 49.0035806287, 40.6699268174)
Atom 346 = (0.0000000000, 54.1463565207, 33.7459707983)
Atom 347 = (0.0000000000, 49.1642073376, 37.3381320311)
Atom 348 = (4.2536787121, 46.6178771582, 30.4141760121)
Atom 349 = (4.2536787121, 56.5320599912, 37.3381320311)
Atom 350 = (0.0000000000, 51.0400627366, 34.8731923500)
Atom 351 = (4.2536787121, 44.7420217593, 27.9492363310)
Atom 352 = (4.2536787121, 58.4079153901, 34.8731923500)
Atom 353 = (2.7512709628, 47.5255881392, 34.3663678401)
Atom 354 = (5.7560864613, 47.5255881392, 34.3663678401)
Atom 355 = (2.7512709628, 55.6243490102, 41.2903238591)
Atom 356 = (1.5024077493, 48.2564963567, 41.2903238591)
Atom 357 = (-1.5024077493, 54.8934407927, 34.3663678401)
Atom 358 = (1.5024077493, 54.8934407927, 34.3663678401)
Atom 359 = (-1.5024077493, 48.2564963567, 41.2903238591)
Atom 360 = (0.0000000000, 54.0034176470, 42.4175454108)
Atom 361 = (4.2536787121, 56.3714332822, 54.5178388554)
Atom 362 = (0.0000000000, 53.9857298118, 44.2620880502)
Atom 363 = (0.0000000000, 52.1098744128, 41.7971483690)
Atom 364 = (5.7560864613, 55.6243490102, 55.1382358971)
Atom 365 = (0.0000000000, 49.1465195024, 49.3415014298)
Atom 366 = (4.2536787121, 46.6355649935, 42.4175454108)
Atom 367 = (4.2536787121, 56.5143721559, 49.3415014298)
Atom 368 = (4.2536787121, 46.7785038672, 47.5938828364)
Atom 369 = (0.0000000000, 49.0035806287, 54.5178388554)
Atom 370 = (0.0000000000, 54.1463565207, 47.5938828364)
Atom 371 = (0.0000000000, 49.1642073376, 51.1860440692)
Atom 372 = (4.2536787121, 46.6178771582, 44.2620880502)
Atom 373 = (4.2536787121, 56.5320599912, 51.1860440692)
Atom 374 = (0.0000000000, 51.0400627366, 48.7211043880)
Atom 375 = (4.2536787121, 44.7420217593, 41.7971483690)
Atom 376 = (4.2536787121, 58.4079153901, 48.7211043880)
Atom 377 = (2.7512709628, 47.5255881392, 48.2142798781)
Atom 378 = (5.7560864613, 47.5255881392, 48.2142798781)
Atom 379 = (2.7512709628, 55.6243490102, 55.1382358971)
Atom 380 = (1.5024077493, 48.2564963567, 55.1382358971)
Atom 381 = (-1.5024077493, 54.8934407927, 48.2142798781)
Atom 382 = (1.5024077493, 54.8934407927, 48.2142798781)
Atom 383 = (-1.5024077493, 48.2564963567, 55.1382358971)
Atom 384 = (8.5073574241, 9.7963017258, 0.8738092967)
Atom 385 = (12.7610361362, 12.1643173610, 12.9741027413)
Atom 386 = (8.5073574241, 9.7786138906, 2.7183519361)
Atom 387 = (8.5073574241, 7.9027584916, 0.2534122550)
Atom 388 = (14.2634438855, 11.4172330891, 13.5944997831)
Atom 389 = (8.5073574241, 4.9394035812, 7.7977653157)
Atom 390 = (12.7610361362, 2.4284490723, 0.8738092967)
Atom 391 = (12.7610361362, 12.3072562348, 7.7977653157)
Atom 392 = (12.7610361362, 2.5713879460, 6.0501467223)
Atom 393 = (8.5073574241, 4.7964647075, 12.9741027413)
Atom 394 = (8.5073574241, 9.9392405995, 6.0501467223)
Atom 395 = (8.5073574241, 4.9570914165, 9.6423079551)
Atom 396 = (12.7610361362, 2.4107612371, 2.7183519361)
Atom 397 = (12.7610361362, 12.3249440700, 9.6423079551)
Atom 398 = (8.5073574241, 6.8329468154, 7.1773682740)
Atom 399 = (12.7610361362, 0.5349058381, 0.2534122550)
Atom 400 = (12.7610361362, 14.2007994690, 7.1773682740)
Atom 401 = (11.2586283869, 3.3184722180, 6.6705437641)
Atom 402 = (14.2634438855, 3.3184722180, 6.6705437641)
Atom 403 = (11.2586283869, 11.4172330891, 13.5944997831)
Atom 404 = (10.0097651734, 4.0493804355, 13.5944997831)
Atom 405 = (7.0049496748, 10.6863248715, 6.6705437641)
Atom 406 = (10.0097651734, 10.6863248715, 6.6705437641)
Atom 407 = (7.0049496748, 4.0493804355, 13.5944997831)
Atom 408 = (8.5073574241, 9.7963017258, 14.7217213347)
Atom 409 = (12.7610361362, 12.1643173610, 26.8220147793)
Atom 410 = (8.5073574241, 9.7786138906, 16.5662639741)
Atom 411 = (8.5073574241, 7.9027584916, 14.1013242930)
Atom 412 = (14.2634438855, 11.4172330891, 27.4424118211)
Atom 413 = (8.5073574241, 4.9394035812, 21.6456773538)
Atom 414 = (12.7610361362, 2.4284490723, 14.7217213347)
Atom 415 = (12.7610361362, 12.3072562348, 21.6456773538)
Atom 416 = (12.7610361362, 2.5713879460, 19.8980587603)
Atom 417 = (8.5073574241, 4.7964647075, 26.8220147793)
Atom 418 = (8.5073574241, 9.9392405995, 19.8980587603)
Atom 419 = (8.5073574241, 4.9570914165, 23.4902199931)
Atom 420 = (12.7610361362, 2.4107612371, 16.5662639741)
Atom 421 = (12.7610361362, 12.3249440700, 23.4902199931)
Atom 422 = (8.5073574241, 6.8329468154, 21.0252803120)
Atom 423 = (12.7610361362, 0.5349058381, 14.1013242930)
Atom 424 = (12.7610361362, 14.2007994690, 21.0252803120)
Atom 425 = (11.2586283869, 3.3184722180, 20.5184558021)
Atom 426 = (14.2634438855, 3.3184722180, 20.5184558021)
Atom 427 = (11.2586283869, 11.4172330891, 27.4424118211)
Atom 428 = (10.0097651734, 4.0493804355, 27.4424118211)
Atom 429 = (7.0049496748, 10.6863248715, 20.5184558021)
Atom 430 = (10.0097651734, 10.6863248715, 20.5184558021)
Atom 431 = (7.0049496748, 4.0493804355, 27.4424118211)
Atom 432 = (8.5073574241, 9.7963017258, 28.5696333728)
Atom 433 = (12.7610361362, 12.1643173610, 40.6699268174)
Atom 434 = (8.5073574241, 9.7786138906, 30.4141760121)
Atom 435 = (8.5073574241, 7.9027584916, 27.9492363310)
Atom 436 = (14.2634438855, 11.4172330891, 41.2903238591)
Atom 437 = (8.5073574241, 4.9394035812, 35.4935893918)
Atom 438 = (12.7610361362, 2.4284490723, 28.5696333728)
Atom 439 = (12.7610361362, 12.3072562348, 35.4935893918)
Atom 440 = (12.7610361362, 2.5713879460, 33.7459707983)
Atom 441 = (8.5073574241, 4.7964647075, 40.6699268174)
Atom 442 = (8.5073574241, 9.9392405995, 33.7459707983)
Atom 443 = (8.5073574241, 4.9570914165, 37.3381320311)
Atom 444 = (12.7610361362, 2.4107612371, 30.4141760121)
Atom 445 = (12.7610361362, 12.3249440700, 37.3381320311)
Atom 446 = (8.5073574241, 6.8329468154, 34.8731923500)
Atom 447 = (12.7610361362, 0.5349058381, 27.9492363310)
Atom 448 = (12.7610361362, 14.2007994690, 34.8731923500)
Atom 449 = (11.2586283869, 3.3184722180, 34.3663678401)
Atom 450 = (14.2634438855, 3.3184722180, 34.3663678401)
Atom 451 = (11.2586283869, 11.4172330891, 41.2903238591)
Atom 452 = (10.0097651734, 4.0493804355, 41.2903238591)
Atom 453 = (7.0049496748, 10.6863248715, 34.3663678401)
Atom 454 = (10.0097651734, 10.6863248715, 34.3663678401)
Atom 455 = (7.0049496748, 4.0493804355, 41.2903238591)
Atom 456 = (8.5073574241, 9.7963017258, 42.4175454108)
Atom 457 = (12.7610361362, 12.1643173610, 54.5178388554)
Atom 458 = (8.5073574241, 9.7786138906, 44.2620880502)
Atom 459 = (8.5073574241, 7.9027584916, 41.7971483690)
Atom 460 = (14.2634438855, 11.4172330891, 55.1382358971)
Atom 461 = (8.5073574241, 4.9394035812, 49.3415014298)
Atom 462 = (12.7610361362, 2.4284490723, 42.4175454108)
Atom 463 = (12.7610361362, 12.3072562348, 49.3415014298)
Atom 464 = (12.7610361362, 2.5713879460, 47.5938828364)
Atom 465 = (8.5073574241, 4.7964647075, 54.5178388554)
Atom 466 = (8.5073574241, 9.9392405995, 47.5938828364)
Atom 467 = (8.5073574241, 4.9570914165, 51.1860440692)
Atom 468 = (12.7610361362, 2.4107612371, 44.2620880502)
Atom 469 = (12.7610361362, 12.3249440700, 51.1860440692)
Atom 470 = (8.5073574241, 6.8329468154, 48.7211043880)
Atom 471 = (12.7610361362, 0.5349058381, 41.7971483690)
Atom 472 = (12.7610361362, 14.2007994690, 48.7211043880)
Atom 473 = (11.2586283869, 3.3184722180, 48.2142798781)
Atom 474 = (14.2634438855, 3.3184722180, 48.2142798781)
Atom 475 = (11.2586283869, 11.4172330891, 55.1382358971)
Atom 476 = (10.0097651734, 4.0493804355, 55.1382358971)
Atom 477 = (7.0049496748, 10.6863248715, 48.2142798781)
Atom 478 = (10.0097651734, 10.6863248715, 48.2142798781)
Atom 479 = (7.0049496748, 4.0493804355, 55.1382358971)
Atom 480 = (8.5073574241, 24.5320070329, 0.8738092967)
Atom 481 = (12.7610361362, 26.9000226681, 12.9741027413)
Atom 482 = (8.5073574241, 24.5143191976, 2.7183519361)
Atom 483 = (8.5073574241, 22.6384637987, 0.2534122550)
Atom 484 = (14.2634438855, 26.1529383961, 13.5944997831)
Atom 485 = (8.5073574241, 19.6751088883, 7.7977653157)
Atom 486 = (12.7610361362, 17.1641543794, 0.8738092967)
Atom 487 = (12.7610361362, 27.0429615418, 7.7977653157)
Atom 488 = (12.7610361362, 17.3070932531, 6.0501467223)
Atom 489 = (8.5073574241, 19.5321700146, 12.9741027413)
Atom 490 = (8.5073574241, 24.6749459066, 6.0501467223)
Atom 491 = (8.5073574241, 19.6927967235, 9.6423079551)
Atom 492 = (12.7610361362, 17.1464665441, 2.7183519361)
Atom 493 = (12.7610361362, 27.0606493771, 9.6423079551)
Atom 494 = (8.5073574241, 21.5686521225, 7.1773682740)
Atom 495 = (12.7610361362, 15.2706111451, 0.2534122550)
Atom 496 = (12.7610361362, 28.9365047760, 7.1773682740)
Atom 497 = (11.2586283869, 18.0541775251, 6.6705437641)
Atom 498 = (14.2634438855, 18.0541775251, 6.6705437641)
Atom 499 = (11.2586283869, 26.1529383961, 13.5944997831)
Atom 500 = (10.0097651734, 18.7850857426, 13.5944997831)
Atom 501 = (7.0049496748, 25.4220301786, 6.6705437641)
Atom 502 = (10.0097651734, 25.4220301786, 6.6705437641)
Atom 503 = (7.0049496748, 18.7850857426, 13.5944997831)
Atom 504 = (8.5073574241, 24.5320070329, 14.7217213347)
Atom 505 = (12.7610361362, 26.9000226681, 26.8220147793)
Atom 506 = (8.5073574241, 24.5143191976, 16.5662639741)
Atom 507 = (8.5073574241, 22.6384637987, 14.1013242930)
Atom 508 = (14.2634438855, 26.1529383961, 27.4424118211)
Atom 509 = (8.5073574241, 19.6751088883, 21.6456773538)
Atom 510 = (12.7610361362, 17.1641543794, 14.7217213347)
Atom 511 = (12.7610361362, 27.0429615418, 21.6456773538)
Atom 512 = (12.7610361362, 17.3070932531, 19.8980587603)
Atom 513 = (8.5073574241, 19.5321700146, 26.8220147793)
Atom 514 = (8.5073574241, 24.6749459066, 19.8980587603)
Atom 515 = (8.5073574241, 19.6927967235, 23.4902199931)
Atom 516 = (12.7610361362, 17.1464665441, 16.5662639741)
Atom 517 = (12.7610361362, 27.0606493771, 23.4902199931)
Atom 518 = (8.5073574241, 21.5686521225, 21.0252803120)
Atom 519 = (12.7610361362, 15.2706111451, 14.1013242930)
Atom 520 = (12.7610361362, 28.9365047760, 21.0252803120)
Atom 521 = (11.2586283869, 18.0541775251, 20.5184558021)
Atom 522 = (14.2634438855, 18.0541775251, 20.5184558021)
Atom 523 = (11.2586283869, 26.1529383961, 27.4424118211)
Atom 524 = (10.0097651734, 18.7850857426, 27.4424118211)
Atom 525 = (7.0049496748, 25.4220301786, 20.5184558021)
Atom 526 = (10.0097651734, 25.4220301786, 20.5184558021)
Atom 527 = (7.0049496748, 18.7850857426, 27.4424118211)
Atom 528 = (8.5073574241, 24.5320070329, 28.5696333728)
Atom 529 = (12.7610361362, 26.9000226681, 40.6699268174)
Atom 530 = (8.5073574241, 24.5143191976, 30.4141760121)
Atom 531 = (8.5073574241, 22.6384637987, 27.9492363310)
Atom 532 = (14.2634438855, 26.1529383961, 41.2903238591)
Atom 533 = (8.5073574241, 19.6751088883, 35.4935893918)
Atom 534 = (12.7610361362, 17.1641543794, 28.5696333728)
Atom 535 = (12.7610361362, 27.0429615418, 35.4935893918)
Atom 536 = (12.7610361362, 17.3070932531, 33.7459707983)
Atom 537 = (8.5073574241, 19.5321700146, 40.6699268174)
Atom 538 = (8.5073574241, 24.6749459066, 33.7459707983)
Atom 539 = (8.5073574241, 19.6927967235, 37.3381320311)
Atom 540 = (12.7610361362, 17.1464665441, 30.4141760121)
Atom 541 = (12.7610361362, 27.0606493771, 37.3381320311)
Atom 542 = (8.5073574241, 21.5686521225, 34.8731923500)
Atom 543 = (12.7610361362, 15.2706111451, 27.9492363310)
Atom 544 = (12.7610361362, 28.9365047760, 34.8731923500)
Atom 545 = (11.2586283869, 18.0541775251, 34.3663678401)
Atom 546 = (14.2634438855, 18.0541775251, 34.3663678401)
Atom 547 = (11.2586283869, 26.1529383961, 41.2903238591)
Atom 548 = (10.0097651734, 18.7850857426, 41.2903238591)
Atom 549 = (7.0049496748, 25.4220301786, 34.3663678401)
Atom 550 = (10.0097651734, 25.4220301786, 34.3663678401)
Atom 551 = (7.0049496748, 18.7850857426, 41.2903238591)
Atom 552 = (8.5073574241, 24.5320070329, 42.4175454108)
Atom 553 = (12.7610361362, 26.9000226681, 54.5178388554)
Atom 554 = (8.5073574241, 24.5143191976, 44.2620880502)
Atom 555 = (8.5073574241, 22.6384637987, 41.7971483690)
Atom 556 = (14.2634438855, 26.1529383961, 55.1382358971)
Atom 557 = (8.5073574241, 19.6751088883, 49.3415014298)
Atom 558 = (12.7610361362, 17.1641543794, 42.4175454108)
Atom 559 = (12.7610361362, 27.0429615418, 49.3415014298)
Atom 560 = (12.7610361362, 17.3070932531, 47.5938828364)
Atom 561 = (8.5073574241, 19.5321700146, 54.5178388554)
Atom 562 = (8.5073574241, 24.6749459066, 47.5938828364)
Atom 563 = (8.5073574241, 19.6927967235, 51.1860440692)
Atom 564 = (12.7610361362, 17.1464665441, 44.2620880502)
Atom 565 = (12.7610361362, 27.0606493771, 51.1860440692)
Atom 566 = (8.5073574241, 21.5686521225, 48.7211043880)
Atom 567 = (12.7610361362, 15.2706111451, 41.7971483690)
Atom 568 = (12.7610361362, 28.9365047760, 48.7211043880)
Atom 569 = (11.2586283869, 18.0541775251, 48.2142798781)
Atom 570 = (14.2634438855, 18.0541775251, 48.2142798781)
Atom 571 = (11.2586283869, 26.1529383961, 55.1382358971)
Atom 572 = (10.0097651734, 18.7850857426, 55.1382358971)
Atom 573 = (7.0049496748, 25.4220301786, 48.2142798781)
Atom 574 = (10.0097651734, 25.4220301786, 48.2142798781)
Atom 575 = (7.0049496748, 18.7850857426, 55.1382358971)
Atom 576 = (8.5073574241, 39.2677123399, 0.8738092967)
Atom 577 = (12.7610361362, 41.6357279752, 12.9741027413)
Atom 578 = (8.5073574241, 39.2500245047, 2.7183519361)
Atom 579 = (8.5073574241, 37.3741691057, 0.2534122550)
Atom 580 = (14.2634438855, 40.8886437032, 13.5944997831)
Atom 581 = (8.5073574241, 34.4108141953, 7.7977653157)
Atom 582 = (12.7610361362, 31.8998596864, 0.8738092967)
Atom 583 = (12.7610361362, 41.7786668489, 7.7977653157)
Atom 584 = (12.7610361362, 32.0427985601, 6.0501467223)
Atom 585 = (8.5073574241, 34.2678753216, 12.9741027413)
Atom 586 = (8.5073574241, 39.4106512137, 6.0501467223)
Atom 587 = (8.5073574241, 34.4285020306, 9.6423079551)
Atom 588 = (12.7610361362, 31.8821718512, 2.7183519361)
Atom 589 = (12.7610361362, 41.7963546841, 9.6423079551)
Atom 590 = (8.5073574241, 36.3043574296, 7.1773682740)
Atom 591 = (12.7610361362, 30.0063164522, 0.2534122550)
Atom 592 = (12.7610361362, 43.6722100831, 7.1773682740)
Atom 593 = (11.2586283869, 32.7898828321, 6.6705437641)
Atom 594 = (14.2634438855, 32.7898828321, 6.6705437641)
Atom 595 = (11.2586283869, 40.8886437032, 13.5944997831)
Atom 596 = (10.0097651734, 33.5207910496, 13.5944997831)
Atom 597 = (7.0049496748, 40.1577354856, 6.6705437641)
Atom 598 = (10.0097651734, 40.1577354856, 6.6705437641)
Atom 599 = (7.0049496748, 33.5207910496, 13.5944997831)
Atom 600 = (8.5073574241, 39.2677123399, 14.7217213347)
Atom 601 = (12.7610361362, 41.6357279752, 26.8220147793)
Atom 602 = (8.5073574241, 39.2500245047, 16.5662639741)
Atom 603 = (8.5073574241, 37.3741691057, 14.1013242930)
Atom 604 = (14.2634438855, 40.8886437032, 27.4424118211)
Atom 605 = (8.5073574241, 34.4108141953, 21.6456773538)
Atom 606 = (12.7610361362, 31.8998596864, 14.7217213347)
Atom 607 = (12.7610361362, 41.7786668489, 21.6456773538)
Atom 608 = (12.7610361362, 32.0427985601, 19.8980587603)
Atom 609 = (8.5073574241, 34.2678753216, 26.8220147793)
Atom 610 = (8.5073574241, 39.4106512137, 19.8980587603)
Atom 611 = (8.5073574241, 34.4285020306, 23.4902199931)
Atom 612 = (12.7610361362, 31.8821718512, 16.5662639741)
Atom 613 = (12.7610361362, 41.7963546841, 23.4902199931)
Atom 614 = (8.5073574241, 36.3043574296, 21.0252803120)
Atom 615 = (12.7610361362, 30.0063164522, 14.1013242930)
Atom 616 = (12.7610361362, 43.6722100831, 21.0252803120)
Atom 617 = (11.2586283869, 32.7898828321, 20.5184558021)
Atom 618 = (14.2634438855, 32.7898828321, 20.5184558021)
Atom 619 = (11.2586283869, 40.8886437032, 27.4424118211)
Atom 620 = (10.0097651734, 33.5207910496, 27.4424118211)
Atom 621 = (7.0049496748, 40.1577354856, 20.5184558021)
Atom 622 = (10.0097651734, 40.1577354856, 20.5184558021)
Atom 623 = (7.0049496748, 33.5207910496, 27.4424118211)
Atom 624 = (8.5073574241, 39.2677123399, 28.5696333728)
Atom 625 = (12.7610361362, 41.6357279752, 40.6699268174)
Atom 626 = (8.5073574241, 39.2500245047, 30.4141760121)
Atom 627 = (8.5073574241, 37.3741691057, 27.9492363310)
Atom 628 = (14.2634438855, 40.8886437032, 41.2903238591)
Atom 629 = (8.5073574241, 34.4108141953, 35.4935893918)
Atom 630 = (12.7610361362, 31.8998596864, 28.5696333728)
Atom 631 = (12.7610361362, 41.7786668489, 35.4935893918)
Atom 632 = (12.7610361362, 32.0427985601, 33.7459707983)
Atom 633 = (8.5073574241, 34.2678753216, 40.6699268174)
Atom 634 = (8.5073574241, 39.4106512137, 33.7459707983)
Atom 635 = (8.5073574241, 34.4285020306, 37.3381320311)
Atom 636 = (12.7610361362, 31.8821718512, 30.4141760121)
Atom 637 = (12.7610361362, 41.7963546841, 37.3381320311)
Atom 638 = (8.5073574241, 36.3043574296, 34.8731923500)
Atom 639 = (12.7610361362, 30.0063164522, 27.9492363310)
Atom 640 = (12.7610361362, 43.6722100831, 34.8731923500)
Atom 641 = (11.2586283869, 32.7898828321, 34.3663678401)
Atom 642 = (14.2634438855, 32.7898828321, 34.3663678401)
Atom 643 = (11.2586283869, 40.8886437032, 41.2903238591)
Atom 644 = (10.0097651734, 33.5207910496, 41.2903238591)
Atom 645 = (7.0049496748, 40.1577354856, 34.3663678401)
Atom 646 = (10.0097651734, 40.1577354856, 34.3663678401)
Atom 647 = (7.0049496748, 33.5207910496, 41.2903238591)
Atom 648 = (8.5073574241, 39.2677123399, 42.4175454108)
Atom 649 = (12.7610361362, 41.6357279752, 54.5178388554)
Atom 650 = (8.5073574241, 39.2500245047, 44.2620880502)
Atom 651 = (8.5073574241, 37.3741691057, 41.7971483690)
Atom 652 = (14.2634438855, 40.8886437032, 55.1382358971)
Atom 653 = (8.5073574241, 34.4108141953, 49.3415014298)
Atom 654 = (12.7610361362, 31.8998596864, 42.4175454108)
Atom 655 = (12.7610361362, 41.7786668489, 49.3415014298)
Atom 656 = (12.7610361362, 32.0427985601, 47.5938828364)
Atom 657 = (8.5073574241, 34.2678753216, 54.5178388554)
Atom 658 = (8.5073574241, 39.4106512137, 47.5938828364)
Atom 659 = (8.5073574241, 34.4285020306, 51.1860440692)
Atom 660 = (12.7610361362, 31.8821718512, 44.2620880502)
Atom 661 = (12.7610361362, 41.7963546841, 51.1860440692)
Atom 662 = (8.5073574241, 36.3043574296, 48.7211043880)
Atom 663 = (12.7610361362, 30.0063164522, 41.7971483690)
Atom 664 = (12.7610361362, 43.6722100831, 48.7211043880)
Atom 665 = (11.2586283869, 32.7898828321, 48.2142798781)
Atom 666 = (14.2634438855, 32.7898828321, 48.2142798781)
Atom 667 = (11.2586283869, 40.8886437032, 55.1382358971)
Atom 668 = (10.0097651734, 33.5207910496, 55.1382358971)
Atom 669 = (7.0049496748, 40.1577354856, 48.2142798781)
Atom 670 = (10.0097651734, 40.1577354856, 48.2142798781)
Atom 671 = (7.0049496748, 33.5207910496, 55.1382358971)
Atom 672 = (8.5073574241, 54.0034176470, 0.8738092967)
Atom 673 = (12.7610361362, 56.3714332822, 12.9741027413)
Atom 674 = (8.5073574241, 53.9857298118, 2.7183519361)
Atom 675 = (8.5073574241, 52.1098744128, 0.2534122550)
Atom 676 = (14.2634438855, 55.6243490102, 13.5944997831)
Atom 677 = (8.5073574241, 49.1465195024, 7.7977653157)
Atom 678 = (12.7610361362, 46.6355649935, 0.8738092967)
Atom 679 = (12.7610361362, 56.5143721559, 7.7977653157)
Atom 680 = (12.7610361362, 46.7785038672, 6.0501467223)
Atom 681 = (8.5073574241, 49.0035806287, 12.9741027413)
Atom 682 = (8.5073574241, 54.1463565207, 6.0501467223)
Atom 683 = (8.5073574241, 49.1642073376, 9.6423079551)
Atom 684 = (12.7610361362, 46.6178771582, 2.7183519361)
Atom 685 = (12.7610361362, 56.5320599912, 9.6423079551)
Atom 686 = (8.5073574241, 51.0400627366, 7.1773682740)
Atom 687 = (12.7610361362, 44.7420217593, 0.2534122550)
Atom 688 = (12.7610361362, 58.4079153901, 7.1773682740)
Atom 689 = (11.2586283869, 47.5255881392, 6.6705437641)
Atom 690 = (14.2634438855, 47.5255881392, 6.6705437641)
Atom 691 = (11.2586283869, 55.6243490102, 13.5944997831)
Atom 692 = (10.0097651734, 48.2564963567, 13.5944997831)
Atom 693 = (7.0049496748, 54.8934407927, 6.6705437641)
Atom 694 = (10.0097651734, 54.8934407927, 6.6705437641)
Atom 695 = (7.0049496748, 48.2564963567, 13.5944997831)
Atom 696 = (8.5073574241, 54.0034176470, 14.7217213347)
Atom 697 = (12.7610361362, 56.3714332822, 26.8220147793)
Atom 698 = (8.5073574241, 53.9857298118, 16.5662639741)
Atom 699 = (8.5073574241, 52.1098744128, 14.1013242930)
Atom 700 = (14.2634438855, 55.6243490102, 27.4424118211)
Atom 701 = (8.5073574241, 49.1465195024, 21.6456773538)
Atom 702 = (12.7610361362, 46.6355649935, 14.7217213347)
Atom 703 = (12.7610361362, 56.5143721559, 21.6456773538)
Atom 704 = (12.7610361362, 46.7785038672, 19.8980587603)
Atom 705 = (8.5073574241, 49.0035806287, 26.8220147793)
Atom 706 = (8.5073574241, 54.1463565207, 19.8980587603)
Atom 707 = (8.5073574241, 49.1642073376, 23.4902199931)
Atom 708 = (12.7610361362, 46.6178771582, 16.5662639741)
Atom 709 = (12.7610361362, 56.5320599912, 23.4902199931)
Atom 710 = (8.5073574241, 51.0400627366, 21.0252803120)
Atom 711 = (12.7610361362, 44.7420217593, 14.1013242930)
Atom 712 = (12.7610361362, 58.4079153901, 21.0252803120)
Atom 713 = (11.2586283869, 47.5255881392, 20.5184558021)
Atom 714 = (14.2634438855, 47.5255881392, 20.5184558021)
Atom 715 = (11.2586283869, 55.6243490102, 27.4424118211)
Atom 716 = (10.0097651734, 48.2564963567, 27.4424118211)
Atom 717 = (7.0049496748, 54.8934407927, 20.5184558021)
Atom 718 = (10.0097651734, 54.8934407927, 20.5184558021)
Atom 719 = (7.0049496748, 48.2564963567, 27.4424118211)
Atom 720 = (8.5073574241, 54.0034176470, 28.5696333728)
Atom 721 = (12.7610361362, 56.3714332822, 40.6699268174)
Atom 722 = (8.5073574241, 53.9857298118, 30.4141760121)
Atom 723 = (8.5073574241, 52.1098744128, 27.9492363310)
Atom 724 = (14.2634438855, 55.6243490102, 41.2903238591)
Atom 725 = (8.5073574241, 49.1465195024, 35.4935893918)
Atom 726 = (12.7610361362, 46.6355649935, 28.5696333728)
Atom 727 = (12.7610361362, 56.5143721559, 35.4935893918)
Atom 728 = (12.7610361362, 46.7785038672, 33.7459707983)
Atom 729 = (8.5073574241, 49.0035806287, 40.6699268174)
Atom 730 = (8.5073574241, 54.1463565207, 33.7459707983)
Atom 731 = (8.5073574241, 49.1642073376, 37.3381320311)
Atom 732 = (12.7610361362, 46.6178771582, 30.4141760121)
Atom 733 = (12.7610361362, 56.5320599912, 37.3381320311)
Atom 734 = (8.5073574241, 51.0400627366, 34.8731923500)
Atom 735 = (12.7610361362, 44.7420217593, 27.9492363310)
Atom 736 = (12.7610361362, 58.4079153901, 34.8731923500)
Atom 737 = (11.2586283869, 47.5255881392, 34.3663678401)
Atom 738 = (14.2634438855, 47.5255881392, 34.3663678401)
Atom 739 = (11.2586283869, 55.6243490102, 41.2903238591)
Atom 740 = (10.0097651734, 48.2564963567, 41.2903238591)
Atom 741 = (7.0049496748, 54.8934407927, 34.3663678401)
Atom 742 = (10.0097651734, 54.8934407927, 34.3663678401)
Atom 743 = (7.0049496748, 48.2564963567, 41.2903238591)
Atom 744 = (8.5073574241, 54.0034176470, 42.4175454108)
Atom 745 = (12.7610361362, 56.3714332822, 54.5178388554)
Atom 746 = (8.5073574241, 53.9857298118, 44.2620880502)
Atom 747 = (8.5073574241, 52.1098744128, 41.7971483690)
Atom 748 = (14.2634438855, 55.6243490102, 55.1382358971)
Atom 749 = (8.5073574241, 49.1465195024, 49.3415014298)
Atom 750 = (12.7610361362, 46.6355649935, 42.4175454108)
Atom 751 = (12.7610361362, 56.5143721559, 49.3415014298)
Atom 752 = (12.7610361362, 46.7785038672, 47.5938828364)
Atom 753 = (8.5073574241, 49.0035806287, 54.5178388554)
Atom 754 = (8.5073574241, 54.1463565207, 47.5938828364)
Atom 755 = (8.5073574241, 49.1642073376, 51.1860440692)
Atom 756 = (12.7610361362, 46.6178771582, 44.2620880502)
Atom 757 = (12.7610361362, 56.5320599912, 51.1860440692)
Atom 758 = (8.5073574241, 51.0400627366, 48.7211043880)
Atom 759 = (12.7610361362, 44.7420217593, 41.7971483690)
Atom 760 = (12.7610361362, 58.4079153901, 48.7211043880)
Atom 761 = (11.2586283869, 47.5255881392, 48.2142798781)
Atom 762 = (14.2634438855, 47.5255881392, 48.2142798781)
Atom 763 = (11.2586283869, 55.6243490102, 55.1382358971)
Atom 764 = (10.0097651734, 48.2564963567, 55.1382358971)
Atom 765 = (7.0049496748, 54.8934407927, 48.2142798781)
Atom 766 = (10.0097651734, 54.8934407927, 48.2142798781)
Atom 767 = (7.0049496748, 48.2564963567, 55.1382358971)
Atom 768 = (17.0147148483, 9.7963017258, 0.8738092967)
Atom 769 = (21.2683935603, 12.1643173610, 12.9741027413)
Atom 770 = (17.0147148483, 9.7786138906, 2.7183519361)
Atom 771 = (17.0147148483, 7.9027584916, 0.2534122550)
Atom 772 = (22.7708013096, 11.4172330891, 13.5944997831)
Atom 773 = (17.0147148483, 4.9394035812, 7.7977653157)
Atom 774 = (21.2683935603, 2.4284490723, 0.8738092967)
Atom 775 = (21.2683935603, 12.3072562348, 7.7977653157)
Atom 776 = (21.2683935603, 2.5713879460, 6.0501467223)
Atom 777 = (17.0147148483, 4.7964647075, 12.9741027413)
Atom 778 = (17.0147148483, 9.9392405995, 6.0501467223)
Atom 779 = (17.0147148483, 4.9570914165, 9.6423079551)
Atom 780 = (21.2683935603, 2.4107612371, 2.7183519361)
Atom 781 = (21.2683935603, 12.3249440700, 9.6423079551)
Atom 782 = (17.0147148483, 6.8329468154, 7.1773682740)
Atom 783 = (21.2683935603, 0.5349058381, 0.2534122550)
Atom 784 = (21.2683935603, 14.2007994690, 7.1773682740)
Atom 785 = (19.7659858110, 3.3184722180, 6.6705437641)
Atom 786 = (22.7708013096, 3.3184722180, 6.6705437641)
Atom 787 = (19.7659858110, 11.4172330891, 13.5944997831)
Atom 788 = (18.5171225975, 4.0493804355, 13.5944997831)
Atom 789 = (15.5123070990, 10.6863248715, 6.6705437641)
Atom 790 = (18.5171225975, 10.6863248715, 6.6705437641)
Atom 791 = (15.5123070990, 4.0493804355, 13.5944997831)
Atom 792 = (17.0147148483, 9.7963017258, 14.7217213347)
Atom 793 = (21.2683935603, 12.1643173610, 26.8220147793)
Atom 794 = (17.0147148483, 9.7786138906, 16.5662639741)
Atom 795 = (17.0147148483, 7.9027584916, 14.1013242930)
Atom 796 = (22.7708013096, 11.4172330891, 27.4424118211)
Atom 797 = (17.0147148483, 4.9394035812, 21.6456773538)
Atom 798 = (21.2683935603, 2.4284490723, 14.7217213347)
Atom 799 = (21.2683935603, 12.3072562348, 21.6456773538)
Atom 800 = (21.2683935603, 2.5713879460, 19.8980587603)
Atom 801 = (17.0147148483, 4.7964647075, 26.8220147793)
Atom 802 = (17.0147148483, 9.9392405995, 19.8980587603)
Atom 803 = (17.0147148483, 4.9570914165, 23.4902199931)
Atom 804 = (21.2683935603, 2.4107612371, 16.5662639741)
Atom 805 = (21.2683935603, 12.3249440700, 23.4902199931)
Atom 806 = (17.0147148483, 6.8329468154, 21.0252803120)
Atom 807 = (21.2683935603, 0.5349058381, 14.1013242930)
Atom 808 = (21.2683935603, 14.2007994690, 21.0252803120)
Atom 809 = (19.7659858110, 3.3184722180, 20.5184558021)
Atom 810 = (22.7708013096, 3.3184722180, 20.5184558021)
Atom 811 = (19.7659858110, 11.4172330891, 27.4424118211)
Atom 812 = (18.5171225975, 4.0493804355, 27.4424118211)
Atom 813 = (15.5123070990, 10.6863248715, 20.5184558021)
Atom 814 = (18.5171225975, 10.6863248715, 20.5184558021)
Atom 815 = (15.5123070990, 4.0493804355, 27.4424118211)
Atom 816 = (17.0147148483, 9.7963017258, 28.5696333728)
Atom 817 = (21.2683935603, 12.1643173610, 40.6699268174)
Atom 818 = (17.0147148483, 9.7786138906, 30.4141760121)
Atom 819 = (17.0147148483, 7.9027584916, 27.9492363310)
Atom 820 = (22.7708013096, 11.4172330891, 41.2903238591)
Atom 821 = (17.0147148483, 4.9394035812, 35.4935893918)
Atom 822 = (21.2683935603, 2.4284490723, 28.5696333728)
Atom 823 = (21.2683935603, 12.3072562348, 35.4935893918)
Atom 824 = (21.2683935603, 2.5713879460, 33.7459707983)
Atom 825 = (17.0147148483, 4.7964647075, 40.6699268174)
Atom 826 = (17.0147148483, 9.9392405995, 33.7459707983)
Atom 827 = (17.0147148483, 4.9570914165, 37.3381320311)
Atom 828 = (21.2683935603, 2.4107612371, 30.4141760121)
Atom 829 = (21.2683935603, 12.3249440700, 37.3381320311)
Atom 830 = (17.0147148483, 6.8329468154, 34.8731923500)
Atom 831 = (21.2683935603, 0.5349058381, 27.9492363310)
Atom 832 = (21.2683935603, 14.2007994690, 34.8731923500)
Atom 833 = (19.7659858110, 3.3184722180, 34.3663678401)
Atom 834 = (22.7708013096, 3.3184722180, 34.3663678401)
Atom 835 = (19.7659858110, 11.4172330891, 41.2903238591)
Atom 836 = (18.5171225975, 4.0493804355, 41.2903238591)
Atom 837 = (15.5123070990, 10.6863248715, 34.3663678401)
Atom 838 = (18.5171225975, 10.6863248715, 34.3663678401)
Atom 839 = (15.5123070990, 4.0493804355, 41.2903238591)
Atom 840 = (17.0147148483, 9.7963017258, 42.4175454108)
Atom 841 = (21.2683935603, 12.1643173610, 54.5178388554)
Atom 842 = (17.0147148483, 9.7786138906, 44.2620880502)
Atom 843 = (17.0147148483, 7.9027584916, 41.7971483690)
Atom 844 = (22.7708013096, 11.4172330891, 55.1382358971)
Atom 845 = (17.0147148483, 4.9394035812, 49.3415014298)
Atom 846 = (21.2683935603, 2.4284490723, 42.4175454108)
Atom 847 = (21.2683935603, 12.3072562348, 49.3415014298)
Atom 848 = (21.2683935603, 2.5713879460, 47.5938828364)
Atom 849 = (17.0147148483, 4.7964647075, 54.5178388554)
Atom 850 = (17.0147148483, 9.9392405995, 47.5938828364)
Atom 851 = (17.0147148483, 4.9570914165, 51.1860440692)
Atom 852 = (21.2683935603, 2.4107612371, 44.2620880502)
Atom 853 = (21.2683935603, 12.3249440700, 51.1860440692)
Atom 854 = (17.0147148483, 6.8329468154, 48.7211043880)
Atom 855 = (21.2683935603, 0.5349058381, 41.7971483690)
Atom 856 = (21.2683935603, 14.2007994690, 48.7211043880)
Atom 857 = (19.7659858110, 3.3184722180, 48.2142798781)
Atom 858 = (22.7708013096, 3.3184722180, 48.2142798781)
Atom 859 = (19.7659858110, 11.4172330891, 55.1382358971)
Atom 860 = (18.5171225975, 4.0493804355, 55.1382358971)
Atom 861 = (15.5123070990, 10.6863248715, 48.2142798781)
Atom 862 = (18.5171225975, 10.6863248715, 48.2142798781)
Atom 863 = (15.5123070990, 4.0493804355, 55.1382358971)
Atom 864 = (17.0147148483, 24.5320070329, 0.8738092967)
Atom 865 = (21.2683935603, 26.9000226681, 12.9741027413)
Atom 866 = (17.0147148483, 24.5143191976, 2.7183519361)
Atom 867 = (17.0147148483, 22.6384637987, 0.2534122550)
Atom 868 = (22.7708013096, 26.1529383961, 13.5944997831)
Atom 869 = (17.0147148483, 19.6751088883, 7.7977653157)
Atom 870 = (21.2683935603, 17.1641543794, 0.8738092967)
Atom 871 = (21.2683935603, 27.0429615418, 7.7977653157)
Atom 872 = (21.2683935603, 17.3070932531, 6.0501467223)
Atom 873 = (17.0147148483, 19.5321700146, 12.9741027413)
Atom 874 = (17.0147148483, 24.6749459066, 6.0501467223)
Atom 875 = (17.0147148483, 19.6927967235, 9.6423079551)
Atom 876 = (21.2683935603, 17.1464665441, 2.7183519361)
Atom 877 = (21.2683935603, 27.0606493771, 9.6423079551)
Atom 878 = (17.0147148483, 21.5686521225, 7.1773682740)
Atom 879 = (21.2683935603, 15.2706111451, 0.2534122550)
Atom 880 = (21.2683935603, 28.9365047760, 7.1773682740)
Atom 881 = (19.7659858110, 18.0541775251, 6.6705437641)
Atom 882 = (22.7708013096, 18.0541775251, 6.6705437641)
Atom 883 = (19.7659858110, 26.1529383961, 13.5944997831)
Atom 884 = (18.5171225975, 18.7850857426, 13.5944997831)
Atom 885 = (15.5123070990, 25.4220301786, 6.6705437641)
Atom 886 = (18.5171225975, 25.4220301786, 6.6705437641)
Atom 887 = (15.5123070990, 18.7850857426, 13.5944997831)
Atom 888 = (17.0147148483, 24.5320070329, 14.7217213347)
Atom 889 = (21.2683935603, 26.9000226681, 26.8220147793)
Atom 890 = (17.0147148483, 24.5143191976, 16.5662639741)
Atom 891 = (17.0147148483, 22.6384637987, 14.1013242930)
Atom 892 = (22.7708013096, 26.1529383961, 27.4424118211)
Atom 893 = (17.0147148483, 19.6751088883, 21.6456773538)
Atom 894 = (21.2683935603, 17.1641543794, 14.7217213347)
Atom 895 = (21.2683935603, 27.0429615418, 21.6456773538)
Atom 896 = (21.2683935603, 17.3070932531, 19.8980587603)
Atom 897 = (17.0147148483, 19.5321700146, 26.8220147793)
Atom 898 = (17.0147148483, 24.6749459066, 19.8980587603)
Atom 899 = (17.0147148483, 19.6927967235, 23.4902199931)
Atom 900 = (21.2683935603, 17.1464665441, 16.5662639741)
Atom 901 = (21.2683935603, 27.0606493771, 23.4902199931)
Atom 902 = (17.0147148483, 21.5686521225, 21.0252803120)
Atom 903 = (21.2683935603, 15.2706111451, 14.1013242930)
Atom 904 = (21.2683935603, 28.9365047760, 21.0252803120)
Atom 905 = (19.7659858110, 18.0541775251, 20.5184558021)
Atom 906 = (22.7708013096, 18.0541775251, 20.5184558021)
Atom 907 = (19.7659858110, 26.1529383961, 27.4424118211)
Atom 908 = (18.5171225975, 18.7850857426, 27.4424118211)
Atom 909 = (15.5123070990, 25.4220301786, 20.5184558021)
Atom 910 = (18.5171225975, 25.4220301786, 20.5184558021)
Atom 911 = (15.5123070990, 18.7850857426, 27.4424118211)
Atom 912 = (17.0147148483, 24.5320070329, 28.5696333728)
Atom 913 = (21.2683935603, 26.9000226681, 40.6699268174)
Atom 914 = (17.0147148483, 24.5143191976, 30.4141760121)
Atom 915 = (17.0147148483, 22.6384637987, 27.9492363310)
Atom 916 = (22.7708013096, 26.1529383961, 41.2903238591)
Atom 917 = (17.0147148483, 19.6751088883, 35.4935893918)
Atom 918 = (21.2683935603, 17.1641543794, 28.5696333728)
Atom 919 = (21.2683935603, 27.0429615418, 35.4935893918)
Atom 920 = (21.2683935603, 17.3070932531, 33.7459707983)
Atom 921 = (17.0147148483, 19.5321700146, 40.6699268174)
Atom 922 = (17.0147148483, 24.6749459066, 33.7459707983)
Atom 923 = (17.0147148483, 19.6927967235, 37.3381320311)
Atom 924 = (21.2683935603, 17.1464665441, 30.4141760121)
Atom 925 = (21.2683935603, 27.0606493771, 37.3381320311)
Atom 926 = (17.0147148483, 21.5686521225, 34.8731923500)
Atom 927 = (21.2683935603, 15.2706111451, 27.9492363310)
Atom 928 = (21.2683935603, 28.9365047760, 34.8731923500)
Atom 929 = (19.7659858110, 18.0541775251, 34.3663678401)
Atom 930 = (22.7708013096, 18.0541775251, 34.3663678401)
Atom 931 = (19.7659858110, 26.1529383961, 41.2903238591)
Atom 932 = (18.5171225975, 18.7850857426, 41.2903238591)
Atom 933 = (15.5123070990, 25.4220301786, 34.3663678401)
Atom 934 = (18.5171225975, 25.4220301786, 34.3663678401)
Atom 935 = (15.5123070990, 18.7850857426, 41.2903238591)
Atom 936 = (17.0147148483, 24.5320070329, 42.4175454108)
Atom 937 = (21.2683935603, 26.9000226681, 54.5178388554)
Atom 938 = (17.0147148483, 24.5143191976, 44.2620880502)
Atom 939 = (17.0147148483, 22.6384637987, 41.7971483690)
Atom 940 = (22.7708013096, 26.1529383961, 55.1382358971)
Atom 941 = (17.0147148483, 19.6751088883, 49.3415014298)
Atom 942 = (21.2683935603, 17.1641543794, 42.4175454108)
Atom 943 = (21.2683935603, 27.0429615418, 49.3415014298)
Atom 944 = (21.2683935603, 17.3070932531, 47.5938828364)
Atom 945 = (17.0147148483, 19.5321700146, 54.5178388554)
Atom 946 = (17.0147148483, 24.6749459066, 47.5938828364)
Atom 947 = (17.0147148483, 19.6927967235, 51.1860440692)
Atom 948 = (21.2683935603, 17.1464665441, 44.2620880502)
Atom 949 = (21.2683935603, 27.0606493771, 51.1860440692)
Atom 950 = (17.0147148483, 21.5686521225, 48.7211043880)
Atom 951 = (21.2683935603, 15.2706111451, 41.7971483690)
Atom 952 = (21.2683935603, 28.9365047760, 48.7211043880)
Atom 953 = (19.7659858110, 18.0541775251, 48.2142798781)
Atom 954 = (22.7708013096, 18.0541775251, 48.2142798781)
Atom 955 = (19.7659858110, 26.1529383961, 55.1382358971)
Atom 956 = (18.5171225975, 18.7850857426, 55.1382358971)
Atom 957 = (15.5123070990, 25.4220301786, 48.2142798781)
Atom 958 = (18.5171225975, 25.4220301786, 48.2142798781)
Atom 959 = (15.5123070990, 18.7850857426, 55.1382358971)
Atom 960 = (17.0147148483, 39.2677123399, 0.8738092967)
Atom 961 = (21.2683935603, 41.6357279752, 12.9741027413)
Atom 962 = (17.0147148483, 39.2500245047, 2.7183519361)
Atom 963 = (17.0147148483, 37.3741691057, 0.2534122550)
Atom 964 = (22.7708013096, 40.8886437032, 13.5944997831)
Atom 965 = (17.0147148483, 34.4108141953, 7.7977653157)
Atom 966 = (21.2683935603, 31.8998596864, 0.8738092967)
Atom 967 = (21.2683935603, 41.7786668489, 7.7977653157)
Atom 968 = (21.2683935603, 32.0427985601, 6.0501467223)
Atom 969 = (17.0147148483, 34.2678753216, 12.9741027413)
Atom 970 = (17.0147148483, 39.4106512137, 6.0501467223)
Atom 971 = (17.0147148483, 34.4285020306, 9.6423079551)
Atom 972 = (21.2683935603, 31.8821718512, 2.7183519361)
Atom 973 = (21.2683935603, 41.7963546841, 9.6423079551)
Atom 974 = (17.0147148483, 36.3043574296, 7.1773682740)
Atom 975 = (21.2683935603, 30.0063164522, 0.2534122550)
Atom 976 = (21.2683935603, 43.6722100831, 7.1773682740)
Atom 977 = (19.7659858110, 32.7898828321, 6.6705437641)
Atom 978 = (22.7708013096, 32.7898828321, 6.6705437641)
Atom 979 = (19.7659858110, 40.8886437032, 13.5944997831)
Atom 980 = (18.5171225975, 33.5207910496, 13.5944997831)
Atom 981 = (15.5123070990, 40.1577354856, 6.6705437641)
Atom 982 = (18.5171225975, 40.1577354856, 6.6705437641)
Atom 983 = (15.5123070990, 33.5207910496, 13.5944997831)
Atom 984 = (17.0147148483, 39.2677123399, 14.7217213347)
Atom 985 = (21.2683935603, 41.6357279752, 26.8220147793)
Atom 986 = (17.0147148483, 39.2500245047, 16.5662639741)
Atom 987 = (17.0147148483, 37.3741691057, 14.1013242930)
Atom 988 = (22.7708013096, 40.8886437032, 27.4424118211)
Atom 989 = (17.0147148483, 34.4108141953, 21.6456773538)
Atom 990 = (21.2683935603, 31.8998596864, 14.7217213347)
Atom 991 = (21.2683935603, 41.7786668489, 21.6456773538)
Atom 992 = (21.2683935603, 32.0427985601, 19.8980587603)
Atom 993 = (17.0147148483, 34.2678753216, 26.8220147793)
Atom 994 = (17.0147148483, 39.4106512137, 19.8980587603)
Atom 995 = (17.0147148483, 34.4285020306, 23.4902199931)
Atom 996 = (21.2683935603, 31.8821718512, 16.5662639741)
Atom 997 = (21.2683935603, 41.7963546841, 23.4902199931)
Atom 998 = (17.0147148483, 36.3043574296, 21.0252803120)
Atom 999 = (21.2683935603, 30.0063164522, 14.1013242930)
Atom 1000 = (21.2683935603, 43.6722100831, 21.0252803120)
Atom 1001 = (19.7659858110, 32.7898828321, 20.5184558021)
Atom 1002 = (22.7708013096, 32.7898828321, 20.5184558021)
Atom 1003 = (19.7659858110, 40.8886437032, 27.4424118211)
Atom 1004 = (18.5171225975, 33.5207910496, 27.4424118211)
Atom 1005 = (15.5123070990, 40.1577354856, 20.5184558021)
Atom 1006 = (18.5171225975, 40.1577354856, 20.5184558021)
Atom 1007 = (15.5123070990, 33.5207910496, 27.4424118211)
Atom 1008 = (17.0147148483, 39.2677123399, 28.5696333728)
Atom 1009 = (21.2683935603, 41.6357279752, 40.6699268174)
Atom 1010 = (17.0147148483, 39.2500245047, 30.4141760121)
Atom 1011 = (17.0147148483, 37.3741691057, 27.9492363310)
Atom 1012 = (22.7708013096, 40.8886437032, 41.2903238591)
Atom 1013 = (17.0147148483, 34.4108141953, 35.4935893918)
Atom 1014 = (21.2683935603, 31.8998596864, 28.5696333728)
Atom 1015 = (21.2683935603, 41.7786668489, 35.4935893918)
Atom 1016 = (21.2683935603, 32.0427985601, 33.7459707983)
Atom 1017 = (17.0147148483, 34.2678753216, 40.6699268174)
Atom 1018 = (17.0147148483, 39.4106512137, 33.7459707983)
Atom 1019 = (17.0147148483, 34.4285020306, 37.3381320311)
Atom 1020 = (21.2683935603, 31.8821718512, 30.4141760121)
Atom 1021 = (21.2683935603, 41.7963546841, 37.3381320311)
Atom 1022 = (17.0147148483, 36.3043574296, 34.8731923500)
Atom 1023 = (21.2683935603, 30.0063164522, 27.9492363310)
Atom 1024 = (21.2683935603, 43.6722100831, 34.8731923500)
Atom 1025 = (19.7659858110, 32.7898828321, 34.3663678401)
Atom 1026 = (22.7708013096, 32.7898828321, 34.3663678401)
Atom 1027 = (19.7659858110, 40.8886437032, 41.2903238591)
Atom 1028 = (18.5171225975, 33.5207910496, 41.2903238591)
Atom 1029 = (15.5123070990, 40.1577354856, 34.3663678401)
Atom 1030 = (18.5171225975, 40.1577354856, 34.3663678401)
Atom 1031 = (15.5123070990, 33.5207910496, 41.2903238591)
Atom 1032 = (17.0147148483, 39.2677123399, 42.4175454108)
Atom 1033 = (21.2683935603, 41.6357279752, 54.5178388554)
Atom 1034 = (17.0147148483, 39.2500245047, 44.2620880502)
Atom 1035 = (17.0147148483, 37.3741691057, 41.7971483690)
Atom 1036 = (22.7708013096, 40.8886437032, 55.1382358971)
Atom 1037 = (17.0147148483, 34.4108141953, 49.3415014298)
Atom 1038 = (21.2683935603, 31.8998596864, 42.4175454108)
Atom 1039 = (21.2683935603, 41.7786668489, 49.3415014298)
Atom 1040 = (21.2683935603, 32.0427985601, 47.5938828364)
Atom 1041 = (17.0147148483, 34.2678753216, 54.5178388554)
Atom 1042 = (17.0147148483, 39.4106512137, 47.5938828364)
Atom 1043 = (17.0147148483, 34.4285020306, 51.1860440692)
Atom 1044 = (21.2683935603, 31.8821718512, 44.2620880502)
Atom 1045 = (21.2683935603, 41.7963546841, 51.1860440692)
Atom 1046 = (17.0147148483, 36.3043574296, 48.7211043880)
Atom 1047 = (21.2683935603, 30.0063164522, 41.7971483690)
Atom 1048 = (21.2683935603, 43.6722100831, 48.7211043880)
Atom 1049 = (19.7659858110, 32.7898828321, 48.2142798781)
Atom 1050 = (22.7708013096, 32.7898828321, 48.2142798781)
Atom 1051 = (19.7659858110, 40.8886437032, 55.1382358971)
Atom 1052 = (18.5171225975, 33.5207910496, 55.1382358971)
Atom 1053 = (15.5123070990, 40.1577354856, 48.2142798781)
Atom 1054 = (18.5171225975, 40.1577354856, 48.2142798781)
Atom 1055 = (15.5123070990, 33.5207910496, 55.1382358971)
Atom 1056 = (17.0147148483, 54.0034176470, 0.8738092967)
Atom 1057 = (21.2683935603, 56.3714332822, 12.9741027413)
Atom 1058 = (17.0147148483, 53.9857298118, 2.7183519361)
Atom 1059 = (17.0147148483, 52.1098744128, 0.2534122550)
Atom 1060 = (22.7708013096, 55.6243490102, 13.5944997831)
Atom 1061 = (17.0147148483, 49.1465195024, 7.7977653157)
Atom 1062 = (21.2683935603, 46.6355649935, 0.8738092967)
Atom 1063 = (21.2683935603, 56.5143721559, 7.7977653157)
Atom 1064 = (21.2683935603, 46.7785038672, 6.0501467223)
Atom 1065 = (17.0147148483, 49.0035806287, 12.9741027413)
Atom 1066 = (17.0147148483, 54.1463565207, 6.0501467223)
Atom 1067 = (17.0147148483, 49.1642073376, 9.6423079551)
Atom 1068 = (21.2683935603, 46.6178771582, 2.7183519361)
Atom 1069 = (21.2683935603, 56.5320599912, 9.6423079551)
Atom 1070 = (17.0147148483, 51.0400627366, 7.1773682740)
Atom 1071 = (21.2683935603, 44.7420217593, 0.2534122550)
Atom 1072 = (21.2683935603, 58.4079153901, 7.1773682740)
Atom 1073 = (19.7659858110, 47.5255881392, 6.6705437641)
Atom 1074 = (22.7708013096, 47.5255881392, 6.6705437641)
Atom 1075 = (19.7659858110, 55.6243490102, 13.5944997831)
Atom 1076 = (18.5171225975, 48.2564963567, 13.5944997831)
Atom 1077 = (15.5123070990, 54.8934407927, 6.6705437641)
Atom 1078 = (18.5171225975, 54.8934407927, 6.6705437641)
Atom 1079 = (15.5123070990, 48.2564963567, 13.5944997831)
Atom 1080 = (17.0147148483, 54.0034176470, 14.7217213347)
Atom 1081 = (21.2683935603, 56.3714332822, 26.8220147793)
Atom 1082 = (17.0147148483, 53.9857298118, 16.5662639741)
Atom 1083 = (17.0147148483, 52.1098744128, 14.1013242930)
Atom 1084 = (22.7708013096, 55.6243490102, 27.4424118211)
Atom 1085 = (17.0147148483, 49.1465195024, 21.6456773538)
Atom 1086 = (21.2683935603, 46.6355649935, 14.7217213347)
Atom 1087 = (21.2683935603, 56.5143721559, 21.6456773538)
Atom 1088 = (21.2683935603, 46.7785038672, 19.8980587603)
Atom 1089 = (17.0147148483, 49.0035806287, 26.8220147793)
Atom 1090 = (17.0147148483, 54.1463565207, 19.8980587603)
Atom 1091 = (17.0147148483, 49.1642073376, 23.4902199931)
Atom 1092 = (21.2683935603, 46.6178771582, 16.5662639741)
Atom 1093 = (21.2683935603, 56.5320599912, 23.4902199931)
Atom 1094 = (17.0147148483, 51.0400627366, 21.0252803120)
Atom 1095 = (21.2683935603, 44.7420217593, 14.1013242930)
Atom 1096 = (21.2683935603, 58.4079153901, 21.0252803120)
Atom 1097 = (19.7659858110, 47.5255881392, 20.5184558021)
Atom 1098 = (22.7708013096, 47.5255881392, 20.5184558021)
Atom 1099 = (19.7659858110, 55.6243490102, 27.4424118211)
Atom 1100 = (18.5171225975, 48.2564963567, 27.4424118211)
Atom 1101 = (15.5123070990, 54.8934407927, 20.5184558021)
Atom 1102 = (18.5171225975, 54.8934407927, 20.5184558021)
Atom 1103 = (15.5123070990, 48.2564963567, 27.4424118211)
Atom 1104 = (17.0147148483, 54.0034176470, 28.5696333728)
Atom 1105 = (21.2683935603, 56.3714332822, 40.6699268174)
Atom 1106 = (17.0147148483, 53.9857298118, 30.4141760121)
Atom 1107 = (17.0147148483, 52.1098744128, 27.9492363310)
Atom 1108 = (22.7708013096, 55.6243490102, 41.2903238591)
Atom 1109 = (17.0147148483, 49.1465195024, 35.4935893918)
Atom 1110 = (21.2683935603, 46.6355649935, 28.5696333728)
Atom 1111 = (21.2683935603, 56.5143721559, 35.4935893918)
Atom 1112 = (21.2683935603, 46.7785038672, 33.7459707983)
Atom 1113 = (17.0147148483, 49.0035806287, 40.6699268174)
Atom 1114 = (17.0147148483, 54.1463565207, 33.7459707983)
Atom 1115 = (17.0147148483, 49.1642073376, 37.3381320311)
Atom 1116 = (21.2683935603, 46.6178771582, 30.4141760121)
Atom 1117 = (21.2683935603, 56.5320599912, 37.3381320311)
Atom 1118 = (17.0147148483, 51.0400627366, 34.8731923500)
Atom 1119 = (21.2683935603, 44.7420217593, 27.9492363310)
Atom 1120 = (21.2683935603, 58.4079153901, 34.8731923500)
Atom 1121 = (19.7659858110, 47.5255881392, 34.3663678401)
Atom 1122 = (22.7708013096, 47.5255881392, 34.3663678401)
Atom 1123 = (19.7659858110, 55.6243490102, 41.2903238591)
Atom 1124 = (18.5171225975, 48.2564963567, 41.2903238591)
Atom 1125 = (15.5123070990, 54.8934407927, 34.3663678401)
Atom 1126 = (18.5171225975, 54.8934407927, 34.3663678401)
Atom 1127 = (15.5123070990, 48.2564963567, 41.2903238591)
Atom 1128 = (17.0147148483, 54.0034176470, 42.4175454108)
Atom 1129 = (21.2683935603, 56.3714332822, 54.5178388554)
Atom 1130 = (17.0147148483, 53.9857298118, 44.2620880502)
Atom 1131 = (17.0147148483, 52.1098744128, 41.7971483690)
Atom 1132 = (22.7708013096, 55.6243490102, 55.1382358971)
Atom 1133 = (17.0147148483, 49.1465195024, 49.3415014298)
Atom 1134 = (21.2683935603, 46.6355649935, 42.4175454108)
Atom 1135 = (21.2683935603, 56.5143721559, 49.3415014298)
Atom 1136 = (21.2683935603, 46.7785038672, 47.5938828364)
Atom 1137 = (17.0147148483, 49.0035806287, 54.5178388554)
Atom 1138 = (17.0147148483, 54.1463565207, 47.5938828364)
Atom 1139 = (17.0147148483, 49.1642073376, 51.1860440692)
Atom 1140 = (21.2683935603, 46.6178771582, 44.2620880502)
Atom 1141 = (21.2683935603, 56.5320599912, 51.1860440692)
Atom 1142 = (17.0147148483, 51.0400627366, 48.7211043880)
Atom 1143 = (21.2683935603, 44.7420217593, 41.7971483690)
Atom 1144 = (21.2683935603, 58.4079153901, 48.7211043880)
Atom 1145 = (19.7659858110, 47.5255881392, 48.2142798781)
Atom 1146 = (22.7708013096, 47.5255881392, 48.2142798781)
Atom 1147 = (19.7659858110, 55.6243490102, 55.1382358971)
Atom 1148 = (18.5171225975, 48.2564963567, 55.1382358971)
Atom 1149 = (15.5123070990, 54.8934407927, 48.2142798781)
Atom 1150 = (18.5171225975, 54.8934407927, 48.2142798781)
Atom 1151 = (15.5123070990, 48.2564963567, 55.1382358971)
Atom 1152 = (25.5220722724, 9.7963017258, 0.8738092967)
Atom 1153 = (29.7757509844, 12.1643173610, 12.9741027413)
Atom 1154 = (25.5220722724, 9.7786138906, 2.7183519361)
Atom 1155 = (25.5220722724, 7.9027584916, 0.2534122550)
Atom 1156 = (31.2781587337, 11.4172330891, 13.5944997831)
Atom 1157 = (25.5220722724, 4.9394035812, 7.7977653157)
Atom 1158 = (29.7757509844, 2.4284490723, 0.8738092967)
Atom 1159 = (29.7757509844, 12.3072562348, 7.7977653157)
Atom 1160 = (29.7757509844, 2.5713879460, 6.0501467223)
Atom 1161 = (25.5220722724, 4.7964647075, 12.9741027413)
Atom 1162 = (25.5220722724, 9.9392405995, 6.0501467223)
Atom 1163 = (25.5220722724, 4.9570914165, 9.6423079551)
Atom 1164 = (29.7757509844, 2.4107612371, 2.7183519361)
Atom 1165 = (29.7757509844, 12.3249440700, 9.6423079551)
Atom 1166 = (25.5220722724, 6.8329468154, 7.1773682740)
Atom 1167 = (29.7757509844, 0.5349058381, 0.2534122550)
Atom 1168 = (29.7757509844, 14.2007994690, 7.1773682740)
Atom 1169 = (28.2733432352, 3.3184722180, 6.6705437641)
Atom 1170 = (31.2781587337, 3.3184722180, 6.6705437641)
Atom 1171 = (28.2733432352, 11.4172330891, 13.5944997831)
Atom 1172 = (27.0244800217, 4.0493804355, 13.5944997831)
Atom 1173 = (24.0196645231, 10.6863248715, 6.6705437641)
Atom 1174 = (27.0244800217, 10.6863248715, 6.6705437641)
Atom 1175 = (24.0196645231, 4.0493804355, 13.5944997831)
Atom 1176 = (25.5220722724, 9.7963017258, 14.7217213347)
Atom 1177 = (29.7757509844, 12.1643173610, 26.8220147793)
Atom 1178 = (25.5220722724, 9.7786138906, 16.5662639741)
Atom 1179 = (25.5220722724, 7.9027584916, 14.1013242930)
Atom 1180 = (31.2781587337, 11.4172330891, 27.4424118211)
Atom 1181 = (25.5220722724, 4.9394035812, 21.6456773538)
Atom 1182 = (29.7757509844, 2.4284490723, 14.7217213347)
Atom 1183 = (29.7757509844, 12.3072562348, 21.6456773538)
Atom 1184 = (29.7757509844, 2.5713879460, 19.8980587603)
Atom 1185 = (25.5220722724, 4.7964647075, 26.8220147793)
Atom 1186 = (25.5220722724, 9.9392405995, 19.8980587603)
Atom 1187 = (25.5220722724, 4.9570914165, 23.4902199931)
Atom 1188 = (29.7757509844, 2.4107612371, 16.5662639741)
Atom 1189 = (29.7757509844, 12.3249440700, 23.4902199931)
Atom 1190 = (25.5220722724, 6.8329468154, 21.0252803120)
Atom 1191 = (29.7757509844, 0.5349058381, 14.1013242930)
Atom 1192 = (29.7757509844, 14.2007994690, 21.0252803120)
Atom 1193 = (28.2733432352, 3.3184722180, 20.5184558021)
Atom 1194 = (31.2781587337, 3.3184722180, 20.5184558021)
Atom 1195 = (28.2733432352, 11.4172330891, 27.4424118211)
Atom 1196 = (27.0244800217, 4.0493804355, 27.4424118211)
Atom 1197 = (24.0196645231, 10.6863248715, 20.5184558021)
Atom 1198 = (27.0244800217, 10.6863248715, 20.5184558021)
Atom 1199 = (24.0196645231, 4.0493804355, 27.4424118211)
Atom 1200 = (25.5220722724, 9.7963017258, 28.5696333728)
Atom 1201 = (29.7757509844, 12.1643173610, 40.6699268174)
Atom 1202 = (25.5220722724, 9.7786138906, 30.4141760121)
Atom 1203 = (25.5220722724, 7.9027584916, 27.9492363310)
Atom 1204 = (31.2781587337, 11.4172330891, 41.2903238591)
Atom 1205 = (25.5220722724, 4.9394035812, 35.4935893918)
Atom 1206 = (29.7757509844, 2.4284490723, 28.5696333728)
Atom 1207 = (29.7757509844, 12.3072562348, 35.4935893918)
Atom 1208 = (29.7757509844, 2.5713879460, 33.7459707983)
Atom 1209 = (25.5220722724, 4.7964647075, 40.6699268174)
Atom 1210 = (25.5220722724, 9.9392405995, 33.7459707983)
Atom 1211 = (25.5220722724, 4.9570914165, 37.3381320311)
Atom 1212 = (29.7757509844, 2.4107612371, 30.4141760121)
Atom 1213 = (29.7757509844, 12.3249440700, 37.3381320311)
Atom 1214 = (25.5220722724, 6.8329468154, 34.8731923500)
Atom 1215 = (29.7757509844, 0.5349058381, 27.9492363310)
Atom 1216 = (29.7757509844, 14.2007994690, 34.8731923500)
Atom 1217 = (28.2733432352, 3.3184722180, 34.3663678401)
Atom 1218 = (31.2781587337, 3.3184722180, 34.3663678401)
Atom 1219 = (28.2733432352, 11.4172330891, 41.2903238591)
Atom 1220 = (27.0244800217, 4.0493804355, 41.2903238591)
Atom 1221 = (24.0196645231, 10.6863248715, 34.3663678401)
Atom 1222 = (27.0244800217, 10.6863248715, 34.3663678401)
Atom 1223 = (24.0196645231, 4.0493804355, 41.2903238591)
Atom 1224 = (25.5220722724, 9.7963017258, 42.4175454108)
Atom 1225 = (29.7757509844, 12.1643173610, 54.5178388554)
Atom 1226 = (25.5220722724, 9.7786138906, 44.2620880502)
Atom 1227 = (25.5220722724, 7.9027584916, 41.7971483690)
Atom 1228 = (31.2781587337, 11.4172330891, 55.1382358971)
Atom 1229 = (25.5220722724, 4.9394035812, 49.3415014298)
Atom 1230 = (29.7757509844, 2.4284490723, 42.4175454108)
Atom 1231 = (29.7757509844, 12.3072562348, 49.3415014298)
Atom 1232 = (29.7757509844, 2.5713879460, 47.5938828364)
Atom 1233 = (25.5220722724, 4.7964647075, 54.5178388554)
Atom 1234 = (25.5220722724, 9.9392405995, 47.5938828364)
Atom 1235 = (25.5220722724, 4.9570914165, 51.1860440692)
Atom 1236 = (29.7757509844, 2.4107612371, 44.2620880502)
Atom 1237 = (29.7757509844, 12.3249440700, 51.1860440692)
Atom 1238 = (25.5220722724, 6.8329468154, 48.7211043880)
Atom 1239 = (29.7757509844, 0.5349058381, 41.7971483690)
Atom 1240 = (29.7757509844, 14.2007994690, 48.7211043880)
Atom 1241 = (28.2733432352, 3.3184722180, 48.2142798781)
Atom 1242 = (31.2781587337, 3.3184722180, 48.2142798781)
Atom 1243 = (28.2733432352, 11.4172330891, 55.1382358971)
Atom 1244 = (27.0244800217, 4.0493804355, 55.1382358971)
Atom 1245 = (24.0196645231, 10.6863248715, 48.2142798781)
Atom 1246 = (27.0244800217, 10.6863248715, 48.2142798781)
Atom 1247 = (24.0196645231, 4.0493804355, 55.1382358971)
Atom 1248 = (25.5220722724, 24.5320070329, 0.8738092967)
Atom 1249 = (29.7757509844, 26.9000226681, 12.9741027413)
Atom 1250 = (25.5220722724, 24.5143191976, 2.7183519361)
Atom 1251 = (25.5220722724, 22.6384637987, 0.2534122550)
Atom 1252 = (31.2781587337, 26.1529383961, 13.5944997831)
Atom 1253 = (25.5220722724, 19.6751088883, 7.7977653157)
Atom 1254 = (29.7757509844, 17.1641543794, 0.8738092967)
Atom 1255 = (29.7757509844, 27.0429615418, 7.7977653157)
Atom 1256 = (29.7757509844, 17.3070932531, 6.0501467223)
Atom 1257 = (25.5220722724, 19.5321700146, 12.9741027413)
Atom 1258 = (25.5220722724, 24.6749459066, 6.0501467223)
Atom 1259 = (25.5220722724, 19.6927967235, 9.6423079551)
Atom 1260 = (29.7757509844, 17.1464665441, 2.7183519361)
Atom 1261 = (29.7757509844, 27.0606493771, 9.6423079551)
Atom 1262 = (25.5220722724, 21.5686521225, 7.1773682740)
Atom 1263 = (29.7757509844, 15.2706111451, 0.2534122550)
Atom 1264 = (29.7757509844, 28.9365047760, 7.1773682740)
Atom 1265 = (28.2733432352, 18.0541775251, 6.6705437641)
Atom 1266 = (31.2781587337, 18.0541775251, 6.6705437641)
Atom 1267 = (28.2733432352, 26.1529383961, 13.5944997831)
Atom 1268 = (27.0244800217, 18.7850857426, 13.5944997831)
Atom 1269 = (24.0196645231, 25.4220301786, 6.6705437641)
Atom 1270 = (27.0244800217, 25.4220301786, 6.6705437641)
Atom 1271 = (24.0196645231, 18.7850857426, 13.5944997831)
Atom 1272 = (25.5220722724, 24.5320070329, 14.7217213347)
Atom 1273 = (29.7757509844, 26.9000226681, 26.8220147793)
Atom 1274 = (25.5220722724, 24.5143191976, 16.5662639741)
Atom 1275 = (25.5220722724, 22.6384637987, 14.1013242930)
Atom 1276 = (31.2781587337, 26.1529383961, 27.4424118211)
Atom 1277 = (25.5220722724, 19.6751088883, 21.6456773538)
Atom 1278 = (29.7757509844, 17.1641543794, 14.7217213347)
Atom 1279 = (29.7757509844, 27.0429615418, 21.6456773538)
Atom 1280 = (29.7757509844, 17.3070932531, 19.8980587603)
Atom 1281 = (25.5220722724, 19.5321700146, 26.8220147793)
Atom 1282 = (25.5220722724, 24.6749459066, 19.8980587603)
Atom 1283 = (25.5220722724, 19.6927967235, 23.4902199931)
Atom 1284 = (29.7757509844, 17.1464665441, 16.5662639741)
Atom 1285 = (29.7757509844, 27.0606493771, 23.4902199931)
Atom 1286 = (25.5220722724, 21.5686521225, 21.0252803120)
Atom 1287 = (29.7757509844, 15.2706111451, 14.1013242930)
Atom 1288 = (29.7757509844, 28.9365047760, 21.0252803120)
Atom 1289 = (28.2733432352, 18.0541775251, 20.5184558021)
Atom 1290 = (31.2781587337, 18.0541775251, 20.5184558021)
Atom 1291 = (28.2733432352, 26.1529383961, 27.4424118211)
Atom 1292 = (27.0244800217, 18.7850857426, 27.4424118211)
Atom 1293 = (24.0196645231, 25.4220301786, 20.5184558021)
Atom 1294 = (27.0244800217, 25.4220301786, 20.5184558021)
Atom 1295 = (24.0196645231, 18.7850857426, 27.4424118211)
Atom 1296 = (25.5220722724, 24.5320070329, 28.5696333728)
Atom 1297 = (29.7757509844, 26.9000226681, 40.6699268174)
Atom 1298 = (25.5220722724, 24.5143191976, 30.4141760121)
Atom 1299 = (25.5220722724, 22.6384637987, 27.9492363310)
Atom 1300 = (31.2781587337, 26.1529383961, 41.2903238591)
Atom 1301 = (25.5220722724, 19.6751088883, 35.4935893918)
Atom 1302 = (29.7757509844, 17.1641543794, 28.5696333728)
Atom 1303 = (29.7757509844, 27.0429615418, 35.4935893918)
Atom 1304 = (29.7757509844, 17.3070932531, 33.7459707983)
Atom 1305 = (25.5220722724, 19.5321700146, 40.6699268174)
Atom 1306 = (25.5220722724, 24.6749459066, 33.7459707983)
Atom 1307 = (25.5220722724, 19.6927967235, 37.3381320311)
Atom 1308 = (29.7757509844, 17.1464665441, 30.4141760121)
Atom 1309 = (29.7757509844, 27.0606493771, 37.3381320311)
Atom 1310 = (25.5220722724, 21.5686521225, 34.8731923500)
Atom 1311 = (29.7757509844, 15.2706111451, 27.9492363310)
Atom 1312 = (29.7757509844, 28.9365047760, 34.8731923500)
Atom 1313 = (28.2733432352, 18.0541775251, 34.3663678401)
Atom 1314 = (31.2781587337, 18.0541775251, 34.3663678401)
Atom 1315 = (28.2733432352, 26.1529383961, 41.2903238591)
Atom 1316 = (27.0244800217, 18.7850857426, 41.2903238591)
Atom 1317 = (24.0196645231, 25.4220301786, 34.3663678401)
Atom 1318 = (27.0244800217, 25.4220301786, 34.3663678401)
Atom 1319 = (24.0196645231, 18.7850857426, 41.2903238591)
Atom 1320 = (25.5220722724, 24.5320070329, 42.4175454108)
Atom 1321 = (29.7757509844, 26.9000226681, 54.5178388554)
Atom 1322 = (25.5220722724, 24.5143191976, 44.2620880502)
Atom 1323 = (25.5220722724, 22.6384637987, 41.7971483690)
Atom 1324 = (31.2781587337, 26.1529383961, 55.1382358971)
Atom 1325 = (25.5220722724, 19.6751088883, 49.3415014298)
Atom 1326 = (29.7757509844, 17.1641543794, 42.4175454108)
Atom 1327 = (29.7757509844, 27.0429615418, 49.3415014298)
Atom 1328 = (29.7757509844, 17.3070932531, 47.5938828364)
Atom 1329 = (25.5220722724, 19.5321700146, 54.5178388554)
Atom 1330 = (25.5220722724, 24.6749459066, 47.5938828364)
Atom 1331 = (25.5220722724, 19.6927967235, 51.1860440692)
Atom 1332 = (29.7757509844, 17.1464665441, 44.2620880502)
Atom 1333 = (29.7757509844, 27.0606493771, 51.1860440692)
Atom 1334 = (25.5220722724, 21.5686521225, 48.7211043880)
Atom 1335 = (29.7757509844, 15.2706111451, 41.7971483690)
Atom 1336 = (29.7757509844, 28.9365047760, 48.7211043880)
Atom 1337 = (28.2733432352, 18.0541775251, 48.2142798781)
Atom 1338 = (31.2781587337, 18.0541775251, 48.2142798781)
Atom 1339 = (28.2733432352, 26.1529383961, 55.1382358971)
Atom 1340 = (27.0244800217, 18.7850857426, 55.1382358971)
Atom 1341 = (24.0196645231, 25.4220301786, 48.2142798781)
Atom 1342 = (27.0244800217, 25.4220301786, 48.2142798781)
Atom 1343 = (24.0196645231, 18.7850857426, 55.1382358971)
Atom 1344 = (25.5220722724, 39.2677123399, 0.8738092967)
Atom 1345 = (29.7757509844, 41.6357279752, 12.9741027413)
Atom 1346 = (25.5220722724, 39.2500245047, 2.7183519361)
Atom 1347 = (25.5220722724, 37.3741691057, 0.2534122550)
Atom 1348 = (31.2781587337, 40.8886437032, 13.5944997831)
Atom 1349 = (25.5220722724, 34.4108141953, 7.7977653157)
Atom 1350 = (29.7757509844, 31.8998596864, 0.8738092967)
Atom 1351 = (29.7757509844, 41.7786668489, 7.7977653157)
Atom 1352 = (29.7757509844, 32.0427985601, 6.0501467223)
Atom 1353 = (25.5220722724, 34.2678753216, 12.9741027413)
Atom 1354 = (25.5220722724, 39.4106512137, 6.0501467223)
Atom 1355 = (25.5220722724, 34.4285020306, 9.6423079551)
Atom 1356 = (29.7757509844, 31.8821718512, 2.7183519361)
Atom 1357 = (29.7757509844, 41.7963546841, 9.6423079551)
Atom 1358 = (25.5220722724, 36.3043574296, 7.1773682740)
Atom 1359 = (29.7757509844, 30.0063164522, 0.2534122550)
Atom 1360 = (29.7757509844, 43.6722100831, 7.1773682740)
Atom 1361 = (28.2733432352, 32.7898828321, 6.6705437641)
Atom 1362 = (31.2781587337, 32.7898828321, 6.6705437641)
Atom 1363 = (28.2733432352, 40.8886437032, 13.5944997831)
Atom 1364 = (27.0244800217, 33.5207910496, 13.5944997831)
Atom 1365 = (24.0196645231, 40.1577354856, 6.6705437641)
Atom 1366 = (27.0244800217, 40.1577354856, 6.6705437641)
Atom 1367 = (24.0196645231, 33.5207910496, 13.5944997831)
Atom 1368 = (25.5220722724, 39.2677123399, 14.7217213347)
Atom 1369 = (29.7757509844, 41.6357279752, 26.8220147793)
Atom 1370 = (25.5220722724, 39.2500245047, 16.5662639741)
Atom 1371 = (25.5220722724, 37.3741691057, 14.1013242930)
Atom 1372 = (31.2781587337, 40.8886437032, 27.4424118211)
Atom 1373 = (25.5220722724, 34.4108141953, 21.6456773538)
Atom 1374 = (29.7757509844, 31.8998596864, 14.7217213347)
Atom 1375 = (29.7757509844, 41.7786668489, 21.6456773538)
Atom 1376 = (29.7757509844, 32.0427985601, 19.8980587603)
Atom 1377 = (25.5220722724, 34.2678753216, 26.8220147793)
Atom 1378 = (25.5220722724, 39.4106512137, 19.8980587603)
Atom 1379 = (25.5220722724, 34.4285020306, 23.4902199931)
Atom 1380 = (29.7757509844, 31.8821718512, 16.5662639741)
Atom 1381 = (29.7757509844, 41.7963546841, 23.4902199931)
Atom 1382 = (25.5220722724, 36.3043574296, 21.0252803120)
Atom 1383 = (29.7757509844, 30.0063164522, 14.1013242930)
Atom 1384 = (29.7757509844, 43.6722100831, 21.0252803120)
Atom 1385 = (28.2733432352, 32.7898828321, 20.5184558021)
Atom 1386 = (31.2781587337, 32.7898828321, 20.5184558021)
Atom 1387 = (28.2733432352, 40.8886437032, 27.4424118211)
Atom 1388 = (27.0244800217, 33.5207910496, 27.4424118211)
Atom 1389 = (24.0196645231, 40.1577354856, 20.5184558021)
Atom 1390 = (27.0244800217, 40.1577354856, 20.5184558021)
Atom 1391 = (24.0196645231, 33.5207910496, 27.4424118211)
Atom 1392 = (25.5220722724, 39.2677123399, 28.5696333728)
Atom 1393 = (29.7757509844, 41.6357279752, 40.6699268174)
Atom 1394 = (25.5220722724, 39.2500245047, 30.4141760121)
Atom 1395 = (25.5220722724, 37.3741691057, 27.9492363310)
Atom 1396 = (31.2781587337, 40.8886437032, 41.2903238591)
Atom 1397 = (25.5220722724, 34.4108141953, 35.4935893918)
Atom 1398 = (29.7757509844, 31.8998596864, 28.5696333728)
Atom 1399 = (29.7757509844, 41.7786668489, 35.4935893918)
Atom 1400 = (29.7757509844, 32.0427985601, 33.7459707983)
Atom 1401 = (25.5220722724, 34.2678753216, 40.6699268174)
Atom 1402 = (25.5220722724, 39.4106512137, 33.7459707983)
Atom 1403 = (25.5220722724, 34.4285020306, 37.3381320311)
Atom 1404 = (29.7757509844, 31.8821718512, 30.4141760121)
Atom 1405 = (29.7757509844, 41.7963546841, 37.3381320311)
Atom 1406 = (25.5220722724, 36.3043574296, 34.8731923500)
Atom 1407 = (29.7757509844, 30.0063164522, 27.9492363310)
Atom 1408 = (29.7757509844, 43.6722100831, 34.8731923500)
Atom 1409 = (28.2733432352, 32.7898828321, 34.3663678401)
Atom 1410 = (31.2781587337, 32.7898828321, 34.3663678401)
Atom 1411 = (28.2733432352, 40.8886437032, 41.2903238591)
Atom 1412 = (27.0244800217, 33.5207910496, 41.2903238591)
Atom 1413 = (24.0196645231, 40.1577354856, 34.3663678401)
Atom 1414 = (27.0244800217, 40.1577354856, 34.3663678401)
Atom 1415 = (24.0196645231, 33.5207910496, 41.2903238591)
Atom 1416 = (25.5220722724, 39.2677123399, 42.4175454108)
Atom 1417 = (29.7757509844, 41.6357279752, 54.5178388554)
Atom 1418 = (25.5220722724, 39.2500245047, 44.2620880502)
Atom 1419 = (25.5220722724, 37.3741691057, 41.7971483690)
Atom 1420 = (31.2781587337, 40.8886437032, 55.1382358971)
Atom 1421 = (25.5220722724, 34.4108141953, 49.3415014298)
Atom 1422 = (29.7757509844, 31.8998596864, 42.4175454108)
Atom 1423 = (29.7757509844, 41.7786668489, 49.3415014298)
Atom 1424 = (29.7757509844, 32.0427985601, 47.5938828364)
Atom 1425 = (25.5220722724, 34.2678753216, 54.5178388554)
Atom 1426 = (25.5220722724, 39.4106512137, 47.5938828364)
Atom 1427 = (25.5220722724, 34.4285020306, 51.1860440692)
Atom 1428 = (29.7757509844, 31.8821718512, 44.2620880502)
Atom 1429 = (29.7757509844, 41.7963546841, 51.1860440692)
Atom 1430 = (25.5220722724, 36.3043574296, 48.7211043880)
Atom 1431 = (29.7757509844, 30.0063164522, 41.7971483690)
Atom 1432 = (29.7757509844, 43.6722100831, 48.7211043880)
Atom 1433 = (28.2733432352, 32.7898828321, 48.2142798781)
Atom 1434 = (31.2781587337, 32.7898828321, 48.2142798781)
Atom 1435 = (28.2733432352, 40.8886437032, 55.1382358971)
Atom 1436 = (27.0244800217, 33.5207910496, 55.1382358971)
Atom 1437 = (24.0196645231, 40.1577354856, 48.2142798781)
Atom 1438 = (27.0244800217, 40.1577354856, 48.2142798781)
Atom 1439 = (24.0196645231, 33.5207910496, 55.1382358971)
Atom 1440 = (25.5220722724, 54.0034176470, 0.8738092967)
Atom 1441 = (29.7757509844, 56.3714332822, 12.9741027413)
Atom 1442 = (25.5220722724, 53.9857298118, 2.7183519361)
Atom 1443 = (25.5220722724, 52.1098744128, 0.2534122550)
Atom 1444 = (31.2781587337, 55.6243490102, 13.5944997831)
Atom 1445 = (25.5220722724, 49.1465195024, 7.7977653157)
Atom 1446 = (29.7757509844, 46.6355649935, 0.8738092967)
Atom 1447 = (29.7757509844, 56.5143721559, 7.7977653157)
Atom 1448 = (29.7757509844, 46.7785038672, 6.0501467223)
Atom 1449 = (25.5220722724, 49.0035806287, 12.9741027413)
Atom 1450 = (25.5220722724, 54.1463565207, 6.0501467223)
Atom 1451 = (25.5220722724, 49.1642073376, 9.6423079551)
Atom 1452 = (29.7757509844, 46.6178771582, 2.7183519361)
Atom 1453 = (29.7757509844, 56.5320599912, 9.6423079551)
Atom 1454 = (25.5220722724, 51.0400627366, 7.1773682740)
Atom 1455 = (29.7757509844, 44.7420217593, 0.2534122550)
Atom 1456 = (29.7757509844, 58.4079153901, 7.1773682740)
Atom 1457 = (28.2733432352, 47.5255881392, 6.6705437641)
Atom 1458 = (31.2781587337, 47.5255881392, 6.6705437641)
Atom 1459 = (28.2733432352, 55.6243490102, 13.5944997831)
Atom 1460 = (27.0244800217, 48.2564963567, 13.5944997831)
Atom 1461 = (24.0196645231, 54.8934407927, 6.6705437641)
Atom 1462 = (27.0244800217, 54.8934407927, 6.6705437641)
Atom 1463 = (24.0196645231, 48.2564963567, 13.5944997831)
Atom 1464 = (25.5220722724, 54.0034176470, 14.7217213347)
Atom 1465 = (29.7757509844, 56.3714332822, 26.8220147793)
Atom 1466 = (25.5220722724, 53.9857298118, 16.5662639741)
Atom 1467 = (25.5220722724, 52.1098744128, 14.1013242930)
Atom 1468 = (31.2781587337, 55.6243490102, 27.4424118211)
Atom 1469 = (25.5220722724, 49.1465195024, 21.6456773538)
Atom 1470 = (29.7757509844, 46.6355649935, 14.7217213347)
Atom 1471 = (29.7757509844, 56.5143721559, 21.6456773538)
Atom 1472 = (29.7757509844, 46.7785038672, 19.8980587603)
Atom 1473 = (25.5220722724, 49.0035806287, 26.8220147793)
Atom 1474 = (25.5220722724, 54.1463565207, 19.8980587603)
Atom 1475 = (25.5220722724, 49.1642073376, 23.4902199931)
Atom 1476 = (29.7757509844, 46.6178771582, 16.5662639741)
Atom 1477 = (29.7757509844, 56.5320599912, 23.4902199931)
Atom 1478 = (25.5220722724, 51.0400627366, 21.0252803120)
Atom 1479 = (29.7757509844, 44.7420217593, 14.1013242930)
Atom 1480 = (29.7757509844, 58.4079153901, 21.0252803120)
Atom 1481 = (28.2733432352, 47.5255881392, 20.5184558021)
Atom 1482 = (31.2781587337, 47.5255881392, 20.5184558021)
Atom 1483 = (28.2733432352, 55.6243490102, 27.4424118211)
Atom 1484 = (27.0244800217, 48.2564963567, 27.4424118211)
Atom 1485 = (24.0196645231, 54.8934407927, 20.5184558021)
Atom 1486 = (27.0244800217, 54.8934407927, 20.5184558021)
Atom 1487 = (24.0196645231, 48.2564963567, 27.4424118211)
Atom 1488 = (25.5220722724, 54.0034176470, 28.5696333728)
Atom 1489 = (29.7757509844, 56.3714332822, 40.6699268174)
Atom 1490 = (25.5220722724, 53.9857298118, 30.4141760121)
Atom 1491 = (25.5220722724, 52.1098744128, 27.9492363310)
Atom 1492 = (31.2781587337, 55.6243490102, 41.2903238591)
Atom 1493 = (25.5220722724, 49.1465195024, 35.4935893918)
Atom 1494 = (29.7757509844, 46.6355649935, 28.5696333728)
Atom 1495 = (29.7757509844, 56.5143721559, 35.4935893918)
Atom 1496 = (29.7757509844, 46.7785038672, 33.7459707983)
Atom 1497 = (25.5220722724, 49.0035806287, 40.6699268174)
Atom 1498 = (25.5220722724, 54.1463565207, 33.7459707983)
Atom 1499 = (25.5220722724, 49.1642073376, 37.3381320311)
Atom 1500 = (29.7757509844, 46.6178771582, 30.4141760121)
Atom 1501 = (29.7757509844, 56.5320599912, 37.3381320311)
Atom 1502 = (25.5220722724, 51.0400627366, 34.8731923500)
Atom 1503 = (29.7757509844, 44.7420217593, 27.9492363310)
Atom 1504 = (29.7757509844, 58.4079153901, 34.8731923500)
Atom 1505 = (28.2733432352, 47.5255881392, 34.3663678401)
Atom 1506 = (31.2781587337, 47.5255881392, 34.3663678401)
Atom 1507 = (28.2733432352, 55.6243490102, 41.2903238591)
Atom 1508 = (27.0244800217, 48.2564963567, 41.2903238591)
Atom 1509 = (24.0196645231, 54.8934407927, 34.3663678401)
Atom 1510 = (27.0244800217, 54.8934407927, 34.3663678401)
Atom 1511 = (24.0196645231, 48.2564963567, 41.2903238591)
Atom 1512 = (25.5220722724, 54.0034176470, 42.4175454108)
Atom 1513 = (29.7757509844, 56.3714332822, 54.5178388554)
Atom 1514 = (25.5220722724, 53.9857298118, 44.2620880502)
Atom 1515 = (25.5220722724, 52.1098744128, 41.7971483690)
Atom 1516 = (31.2781587337, 55.6243490102, 55.1382358971)
Atom 1517 = (25.5220722724, 49.1465195024, 49.3415014298)
Atom 1518 = (29.7757509844, 46.6355649935, 42.4175454108)
Atom 1519 = (29.7757509844, 56.5143721559, 49.3415014298)
Atom 1520 = (29.7757509844, 46.7785038672, 47.5938828364)
Atom 1521 = (25.5220722724, 49.0035806287, 54.5178388554)
Atom 1522 = (25.5220722724, 54.1463565207, 47.5938828364)
Atom 1523 = (25.5220722724, 49.1642073376, 51.1860440692)
Atom 1524 = (29.7757509844, 46.6178771582, 44.2620880502)
Atom 1525 = (29.7757509844, 56.5320599912, 51.1860440692)
Atom 1526 = (25.5220722724, 51.0400627366, 48.7211043880)
Atom 1527 = (29.7757509844, 44.7420217593, 41.7971483690)
Atom 1528 = (29.7757509844, 58.4079153901, 48.7211043880)
Atom 1529 = (28.2733432352, 47.5255881392, 48.2142798781)
Atom 1530 = (31.2781587337, 47.5255881392, 48.2142798781)
Atom 1531 = (28.2733432352, 55.6243490102, 55.1382358971)
Atom 1532 = (27.0244800217, 48.2564963567, 55.1382358971)
Atom 1533 = (24.0196645231, 54.8934407927, 48.2142798781)
Atom 1534 = (27.0244800217, 54.8934407927, 48.2142798781)
Atom 1535 = (24.0196645231, 48.2564963567, 55.1382358971)

Default periodic omega parameter = 0.0541167421

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     1536
Total charge:    0
Total electrons: 5120 (2560-alpha, 2560-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  12800
Total AO shells: 6144 (3584 S-shells; 2048 P-shells; 512 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -6369.261955028327 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 111005.75050, which suppose to be the same as real space unit cell volume 111104.04669, the difference indicates how bad your result is.
| time to set the grid = 279.84 s
DFT grid points: 9026749 (5876 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.7534804446  -39040.9272376971  5119.9430646856  -3539.0691698222  78.85 39.92 7.47 26.91  -39040.9272376971   153.65  
|    2     0.1551786390     +22.7057867820  5120.0019472095  -3664.7032572022  498.17 1588.32 19.52 35.14  -39018.2214509151  2141.74  
|    3     0.1750969008      +5.3478337784  5119.9947214140  -3518.9167801992  481.14 1625.49 18.58 33.12  -39012.8736171367  2159.17  
|    4     0.0059171104     -23.3189220711  5119.9996117311  -3597.1531835047  460.80 1549.61 18.62 33.66  -39036.1925392078  2063.78  
|    5     0.0062692765      +0.0009828265  5119.9994262326  -3596.6932785351  362.90 1141.80 19.26 33.43  -39036.1915563813  1558.81  
|    6     0.0004696774      -0.0210871342  5119.9995002726  -3596.6742555691  346.06 1083.85 19.30 33.66  -39036.2126435155  1484.38  
|    7     0.0000221369      -0.0001115600  5119.9994980079  -3596.7002695187  301.61 857.92 19.44 36.01  -39036.2127550755  1215.99  
|    8     0.0000044155      -0.0000001791  5119.9994983490  -3596.7056470148  234.22 644.41 19.20 35.11  -39036.2127552546   934.04  
|    9     0.0000009584      +0.0000051969  5119.9994983668  -3596.7052148764  513.98 1640.80 30.51 33.23  -39036.2127500577  2211.40  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -39036.2127500577 a.u.
HOMO-LUMO GAP: 7.990 eV
CENTER OF MASS: {7.878325, 15.595600, 14.692495} ANGS
DIPOLE MOMENT: {16.686649, -14.135782, 536.426208} (|D| = 536.871810) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 14472.29 sec 

| Job finished: Sun Oct 20 16:12:18 2024



==> anc/files/timings/parallelization/Ice_XI_4x_supercell/tc_pbe0_pbc_5.out <==
| Use device 0 as 0th gpu
| Use device 1 as 1th gpu
| Use device 2 as 2th gpu
| Use device 3 as 3th gpu
| Use device 4 as 4th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Oct 20 08:41:18 2024
| On fire-21-02 (available memory: 594669 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g01234  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffee41e8000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fd0136a3000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fd013687000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fd01329d000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fd0131b4000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fd011600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fd0112a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fd0131ae000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fd013183000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fd00f48b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fd00f031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fd00ee00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fd013176000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fd013170000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fd013154000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fd01314e000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fcfb64ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fcfb63f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fcf9b573000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fcf9b1c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fcf98dfd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fcf98d05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fcf986b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fcf98228000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fd01312d000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fd0130f8000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fcf97f55000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fcf97ef4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fcf97e50000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fcf97a0e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fcf95d2d000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fcf95a00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fcf8f200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fcf84400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fcf74600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fcf6d400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fcf4ac00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fcf495d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fcf49200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fcf48fd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fcf48a00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fcf48600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fd0130d2000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fcf95cb5000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fcf483d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fd013759000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fcf959d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fd00f00e000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fcf8f1e1000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fcf8f174000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fcf959c2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fcf843ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fcf745a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fcf8f163000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fcf744d2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fcf8f155000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fcf95cb0000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fcf95cab000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fcf744a8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fcf48e5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fcf8f150000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fcf45200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fcf48856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fcf45015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fcf74460000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fcf6d3ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fcf6d338000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fcf44f4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fcf495a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fcf8f148000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fcf8f13a000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fcf74445000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fcf4957f000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fcf44e0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fcf49567000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fcf8f131000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fcf49553000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fcf6d32b000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 15
|  AVAILABLE: 985
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   gpumem 2048
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: ./scr.geometry
| Random number seed: 1053895137

XYZ coordinates geometry.xyz
Molden File Output: ./scr.geometry/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 5 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 1
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 2
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 3
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 4
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 2048 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 18.0076000000 A, b = 31.1912000000 A, c = 29.3120000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(34.0294296965, 0.0000000000, 0.0000000000), (0.0000000000, 58.9428212282, 0.0000000000), (0.0000000000, 0.0000000000, 55.3916481521), 
Reciprocal space lattice vector in a.u.:
(0.1846397475, -0.0000000000, -0.0000000000), (0.0000000000, 0.1065979737, -0.0000000000), (0.0000000000, 0.0000000000, 0.1134319977), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)
Atom 24 = (0.0000000000, 9.7963017258, 14.7217213347)
Atom 25 = (4.2536787121, 12.1643173610, 26.8220147793)
Atom 26 = (0.0000000000, 9.7786138906, 16.5662639741)
Atom 27 = (0.0000000000, 7.9027584916, 14.1013242930)
Atom 28 = (5.7560864613, 11.4172330891, 27.4424118211)
Atom 29 = (0.0000000000, 4.9394035812, 21.6456773538)
Atom 30 = (4.2536787121, 2.4284490723, 14.7217213347)
Atom 31 = (4.2536787121, 12.3072562348, 21.6456773538)
Atom 32 = (4.2536787121, 2.5713879460, 19.8980587603)
Atom 33 = (0.0000000000, 4.7964647075, 26.8220147793)
Atom 34 = (0.0000000000, 9.9392405995, 19.8980587603)
Atom 35 = (0.0000000000, 4.9570914165, 23.4902199931)
Atom 36 = (4.2536787121, 2.4107612371, 16.5662639741)
Atom 37 = (4.2536787121, 12.3249440700, 23.4902199931)
Atom 38 = (0.0000000000, 6.8329468154, 21.0252803120)
Atom 39 = (4.2536787121, 0.5349058381, 14.1013242930)
Atom 40 = (4.2536787121, 14.2007994690, 21.0252803120)
Atom 41 = (2.7512709628, 3.3184722180, 20.5184558021)
Atom 42 = (5.7560864613, 3.3184722180, 20.5184558021)
Atom 43 = (2.7512709628, 11.4172330891, 27.4424118211)
Atom 44 = (1.5024077493, 4.0493804355, 27.4424118211)
Atom 45 = (-1.5024077493, 10.6863248715, 20.5184558021)
Atom 46 = (1.5024077493, 10.6863248715, 20.5184558021)
Atom 47 = (-1.5024077493, 4.0493804355, 27.4424118211)
Atom 48 = (0.0000000000, 9.7963017258, 28.5696333728)
Atom 49 = (4.2536787121, 12.1643173610, 40.6699268174)
Atom 50 = (0.0000000000, 9.7786138906, 30.4141760121)
Atom 51 = (0.0000000000, 7.9027584916, 27.9492363310)
Atom 52 = (5.7560864613, 11.4172330891, 41.2903238591)
Atom 53 = (0.0000000000, 4.9394035812, 35.4935893918)
Atom 54 = (4.2536787121, 2.4284490723, 28.5696333728)
Atom 55 = (4.2536787121, 12.3072562348, 35.4935893918)
Atom 56 = (4.2536787121, 2.5713879460, 33.7459707983)
Atom 57 = (0.0000000000, 4.7964647075, 40.6699268174)
Atom 58 = (0.0000000000, 9.9392405995, 33.7459707983)
Atom 59 = (0.0000000000, 4.9570914165, 37.3381320311)
Atom 60 = (4.2536787121, 2.4107612371, 30.4141760121)
Atom 61 = (4.2536787121, 12.3249440700, 37.3381320311)
Atom 62 = (0.0000000000, 6.8329468154, 34.8731923500)
Atom 63 = (4.2536787121, 0.5349058381, 27.9492363310)
Atom 64 = (4.2536787121, 14.2007994690, 34.8731923500)
Atom 65 = (2.7512709628, 3.3184722180, 34.3663678401)
Atom 66 = (5.7560864613, 3.3184722180, 34.3663678401)
Atom 67 = (2.7512709628, 11.4172330891, 41.2903238591)
Atom 68 = (1.5024077493, 4.0493804355, 41.2903238591)
Atom 69 = (-1.5024077493, 10.6863248715, 34.3663678401)
Atom 70 = (1.5024077493, 10.6863248715, 34.3663678401)
Atom 71 = (-1.5024077493, 4.0493804355, 41.2903238591)
Atom 72 = (0.0000000000, 9.7963017258, 42.4175454108)
Atom 73 = (4.2536787121, 12.1643173610, 54.5178388554)
Atom 74 = (0.0000000000, 9.7786138906, 44.2620880502)
Atom 75 = (0.0000000000, 7.9027584916, 41.7971483690)
Atom 76 = (5.7560864613, 11.4172330891, 55.1382358971)
Atom 77 = (0.0000000000, 4.9394035812, 49.3415014298)
Atom 78 = (4.2536787121, 2.4284490723, 42.4175454108)
Atom 79 = (4.2536787121, 12.3072562348, 49.3415014298)
Atom 80 = (4.2536787121, 2.5713879460, 47.5938828364)
Atom 81 = (0.0000000000, 4.7964647075, 54.5178388554)
Atom 82 = (0.0000000000, 9.9392405995, 47.5938828364)
Atom 83 = (0.0000000000, 4.9570914165, 51.1860440692)
Atom 84 = (4.2536787121, 2.4107612371, 44.2620880502)
Atom 85 = (4.2536787121, 12.3249440700, 51.1860440692)
Atom 86 = (0.0000000000, 6.8329468154, 48.7211043880)
Atom 87 = (4.2536787121, 0.5349058381, 41.7971483690)
Atom 88 = (4.2536787121, 14.2007994690, 48.7211043880)
Atom 89 = (2.7512709628, 3.3184722180, 48.2142798781)
Atom 90 = (5.7560864613, 3.3184722180, 48.2142798781)
Atom 91 = (2.7512709628, 11.4172330891, 55.1382358971)
Atom 92 = (1.5024077493, 4.0493804355, 55.1382358971)
Atom 93 = (-1.5024077493, 10.6863248715, 48.2142798781)
Atom 94 = (1.5024077493, 10.6863248715, 48.2142798781)
Atom 95 = (-1.5024077493, 4.0493804355, 55.1382358971)
Atom 96 = (0.0000000000, 24.5320070329, 0.8738092967)
Atom 97 = (4.2536787121, 26.9000226681, 12.9741027413)
Atom 98 = (0.0000000000, 24.5143191976, 2.7183519361)
Atom 99 = (0.0000000000, 22.6384637987, 0.2534122550)
Atom 100 = (5.7560864613, 26.1529383961, 13.5944997831)
Atom 101 = (0.0000000000, 19.6751088883, 7.7977653157)
Atom 102 = (4.2536787121, 17.1641543794, 0.8738092967)
Atom 103 = (4.2536787121, 27.0429615418, 7.7977653157)
Atom 104 = (4.2536787121, 17.3070932531, 6.0501467223)
Atom 105 = (0.0000000000, 19.5321700146, 12.9741027413)
Atom 106 = (0.0000000000, 24.6749459066, 6.0501467223)
Atom 107 = (0.0000000000, 19.6927967235, 9.6423079551)
Atom 108 = (4.2536787121, 17.1464665441, 2.7183519361)
Atom 109 = (4.2536787121, 27.0606493771, 9.6423079551)
Atom 110 = (0.0000000000, 21.5686521225, 7.1773682740)
Atom 111 = (4.2536787121, 15.2706111451, 0.2534122550)
Atom 112 = (4.2536787121, 28.9365047760, 7.1773682740)
Atom 113 = (2.7512709628, 18.0541775251, 6.6705437641)
Atom 114 = (5.7560864613, 18.0541775251, 6.6705437641)
Atom 115 = (2.7512709628, 26.1529383961, 13.5944997831)
Atom 116 = (1.5024077493, 18.7850857426, 13.5944997831)
Atom 117 = (-1.5024077493, 25.4220301786, 6.6705437641)
Atom 118 = (1.5024077493, 25.4220301786, 6.6705437641)
Atom 119 = (-1.5024077493, 18.7850857426, 13.5944997831)
Atom 120 = (0.0000000000, 24.5320070329, 14.7217213347)
Atom 121 = (4.2536787121, 26.9000226681, 26.8220147793)
Atom 122 = (0.0000000000, 24.5143191976, 16.5662639741)
Atom 123 = (0.0000000000, 22.6384637987, 14.1013242930)
Atom 124 = (5.7560864613, 26.1529383961, 27.4424118211)
Atom 125 = (0.0000000000, 19.6751088883, 21.6456773538)
Atom 126 = (4.2536787121, 17.1641543794, 14.7217213347)
Atom 127 = (4.2536787121, 27.0429615418, 21.6456773538)
Atom 128 = (4.2536787121, 17.3070932531, 19.8980587603)
Atom 129 = (0.0000000000, 19.5321700146, 26.8220147793)
Atom 130 = (0.0000000000, 24.6749459066, 19.8980587603)
Atom 131 = (0.0000000000, 19.6927967235, 23.4902199931)
Atom 132 = (4.2536787121, 17.1464665441, 16.5662639741)
Atom 133 = (4.2536787121, 27.0606493771, 23.4902199931)
Atom 134 = (0.0000000000, 21.5686521225, 21.0252803120)
Atom 135 = (4.2536787121, 15.2706111451, 14.1013242930)
Atom 136 = (4.2536787121, 28.9365047760, 21.0252803120)
Atom 137 = (2.7512709628, 18.0541775251, 20.5184558021)
Atom 138 = (5.7560864613, 18.0541775251, 20.5184558021)
Atom 139 = (2.7512709628, 26.1529383961, 27.4424118211)
Atom 140 = (1.5024077493, 18.7850857426, 27.4424118211)
Atom 141 = (-1.5024077493, 25.4220301786, 20.5184558021)
Atom 142 = (1.5024077493, 25.4220301786, 20.5184558021)
Atom 143 = (-1.5024077493, 18.7850857426, 27.4424118211)
Atom 144 = (0.0000000000, 24.5320070329, 28.5696333728)
Atom 145 = (4.2536787121, 26.9000226681, 40.6699268174)
Atom 146 = (0.0000000000, 24.5143191976, 30.4141760121)
Atom 147 = (0.0000000000, 22.6384637987, 27.9492363310)
Atom 148 = (5.7560864613, 26.1529383961, 41.2903238591)
Atom 149 = (0.0000000000, 19.6751088883, 35.4935893918)
Atom 150 = (4.2536787121, 17.1641543794, 28.5696333728)
Atom 151 = (4.2536787121, 27.0429615418, 35.4935893918)
Atom 152 = (4.2536787121, 17.3070932531, 33.7459707983)
Atom 153 = (0.0000000000, 19.5321700146, 40.6699268174)
Atom 154 = (0.0000000000, 24.6749459066, 33.7459707983)
Atom 155 = (0.0000000000, 19.6927967235, 37.3381320311)
Atom 156 = (4.2536787121, 17.1464665441, 30.4141760121)
Atom 157 = (4.2536787121, 27.0606493771, 37.3381320311)
Atom 158 = (0.0000000000, 21.5686521225, 34.8731923500)
Atom 159 = (4.2536787121, 15.2706111451, 27.9492363310)
Atom 160 = (4.2536787121, 28.9365047760, 34.8731923500)
Atom 161 = (2.7512709628, 18.0541775251, 34.3663678401)
Atom 162 = (5.7560864613, 18.0541775251, 34.3663678401)
Atom 163 = (2.7512709628, 26.1529383961, 41.2903238591)
Atom 164 = (1.5024077493, 18.7850857426, 41.2903238591)
Atom 165 = (-1.5024077493, 25.4220301786, 34.3663678401)
Atom 166 = (1.5024077493, 25.4220301786, 34.3663678401)
Atom 167 = (-1.5024077493, 18.7850857426, 41.2903238591)
Atom 168 = (0.0000000000, 24.5320070329, 42.4175454108)
Atom 169 = (4.2536787121, 26.9000226681, 54.5178388554)
Atom 170 = (0.0000000000, 24.5143191976, 44.2620880502)
Atom 171 = (0.0000000000, 22.6384637987, 41.7971483690)
Atom 172 = (5.7560864613, 26.1529383961, 55.1382358971)
Atom 173 = (0.0000000000, 19.6751088883, 49.3415014298)
Atom 174 = (4.2536787121, 17.1641543794, 42.4175454108)
Atom 175 = (4.2536787121, 27.0429615418, 49.3415014298)
Atom 176 = (4.2536787121, 17.3070932531, 47.5938828364)
Atom 177 = (0.0000000000, 19.5321700146, 54.5178388554)
Atom 178 = (0.0000000000, 24.6749459066, 47.5938828364)
Atom 179 = (0.0000000000, 19.6927967235, 51.1860440692)
Atom 180 = (4.2536787121, 17.1464665441, 44.2620880502)
Atom 181 = (4.2536787121, 27.0606493771, 51.1860440692)
Atom 182 = (0.0000000000, 21.5686521225, 48.7211043880)
Atom 183 = (4.2536787121, 15.2706111451, 41.7971483690)
Atom 184 = (4.2536787121, 28.9365047760, 48.7211043880)
Atom 185 = (2.7512709628, 18.0541775251, 48.2142798781)
Atom 186 = (5.7560864613, 18.0541775251, 48.2142798781)
Atom 187 = (2.7512709628, 26.1529383961, 55.1382358971)
Atom 188 = (1.5024077493, 18.7850857426, 55.1382358971)
Atom 189 = (-1.5024077493, 25.4220301786, 48.2142798781)
Atom 190 = (1.5024077493, 25.4220301786, 48.2142798781)
Atom 191 = (-1.5024077493, 18.7850857426, 55.1382358971)
Atom 192 = (0.0000000000, 39.2677123399, 0.8738092967)
Atom 193 = (4.2536787121, 41.6357279752, 12.9741027413)
Atom 194 = (0.0000000000, 39.2500245047, 2.7183519361)
Atom 195 = (0.0000000000, 37.3741691057, 0.2534122550)
Atom 196 = (5.7560864613, 40.8886437032, 13.5944997831)
Atom 197 = (0.0000000000, 34.4108141953, 7.7977653157)
Atom 198 = (4.2536787121, 31.8998596864, 0.8738092967)
Atom 199 = (4.2536787121, 41.7786668489, 7.7977653157)
Atom 200 = (4.2536787121, 32.0427985601, 6.0501467223)
Atom 201 = (0.0000000000, 34.2678753216, 12.9741027413)
Atom 202 = (0.0000000000, 39.4106512137, 6.0501467223)
Atom 203 = (0.0000000000, 34.4285020306, 9.6423079551)
Atom 204 = (4.2536787121, 31.8821718512, 2.7183519361)
Atom 205 = (4.2536787121, 41.7963546841, 9.6423079551)
Atom 206 = (0.0000000000, 36.3043574296, 7.1773682740)
Atom 207 = (4.2536787121, 30.0063164522, 0.2534122550)
Atom 208 = (4.2536787121, 43.6722100831, 7.1773682740)
Atom 209 = (2.7512709628, 32.7898828321, 6.6705437641)
Atom 210 = (5.7560864613, 32.7898828321, 6.6705437641)
Atom 211 = (2.7512709628, 40.8886437032, 13.5944997831)
Atom 212 = (1.5024077493, 33.5207910496, 13.5944997831)
Atom 213 = (-1.5024077493, 40.1577354856, 6.6705437641)
Atom 214 = (1.5024077493, 40.1577354856, 6.6705437641)
Atom 215 = (-1.5024077493, 33.5207910496, 13.5944997831)
Atom 216 = (0.0000000000, 39.2677123399, 14.7217213347)
Atom 217 = (4.2536787121, 41.6357279752, 26.8220147793)
Atom 218 = (0.0000000000, 39.2500245047, 16.5662639741)
Atom 219 = (0.0000000000, 37.3741691057, 14.1013242930)
Atom 220 = (5.7560864613, 40.8886437032, 27.4424118211)
Atom 221 = (0.0000000000, 34.4108141953, 21.6456773538)
Atom 222 = (4.2536787121, 31.8998596864, 14.7217213347)
Atom 223 = (4.2536787121, 41.7786668489, 21.6456773538)
Atom 224 = (4.2536787121, 32.0427985601, 19.8980587603)
Atom 225 = (0.0000000000, 34.2678753216, 26.8220147793)
Atom 226 = (0.0000000000, 39.4106512137, 19.8980587603)
Atom 227 = (0.0000000000, 34.4285020306, 23.4902199931)
Atom 228 = (4.2536787121, 31.8821718512, 16.5662639741)
Atom 229 = (4.2536787121, 41.7963546841, 23.4902199931)
Atom 230 = (0.0000000000, 36.3043574296, 21.0252803120)
Atom 231 = (4.2536787121, 30.0063164522, 14.1013242930)
Atom 232 = (4.2536787121, 43.6722100831, 21.0252803120)
Atom 233 = (2.7512709628, 32.7898828321, 20.5184558021)
Atom 234 = (5.7560864613, 32.7898828321, 20.5184558021)
Atom 235 = (2.7512709628, 40.8886437032, 27.4424118211)
Atom 236 = (1.5024077493, 33.5207910496, 27.4424118211)
Atom 237 = (-1.5024077493, 40.1577354856, 20.5184558021)
Atom 238 = (1.5024077493, 40.1577354856, 20.5184558021)
Atom 239 = (-1.5024077493, 33.5207910496, 27.4424118211)
Atom 240 = (0.0000000000, 39.2677123399, 28.5696333728)
Atom 241 = (4.2536787121, 41.6357279752, 40.6699268174)
Atom 242 = (0.0000000000, 39.2500245047, 30.4141760121)
Atom 243 = (0.0000000000, 37.3741691057, 27.9492363310)
Atom 244 = (5.7560864613, 40.8886437032, 41.2903238591)
Atom 245 = (0.0000000000, 34.4108141953, 35.4935893918)
Atom 246 = (4.2536787121, 31.8998596864, 28.5696333728)
Atom 247 = (4.2536787121, 41.7786668489, 35.4935893918)
Atom 248 = (4.2536787121, 32.0427985601, 33.7459707983)
Atom 249 = (0.0000000000, 34.2678753216, 40.6699268174)
Atom 250 = (0.0000000000, 39.4106512137, 33.7459707983)
Atom 251 = (0.0000000000, 34.4285020306, 37.3381320311)
Atom 252 = (4.2536787121, 31.8821718512, 30.4141760121)
Atom 253 = (4.2536787121, 41.7963546841, 37.3381320311)
Atom 254 = (0.0000000000, 36.3043574296, 34.8731923500)
Atom 255 = (4.2536787121, 30.0063164522, 27.9492363310)
Atom 256 = (4.2536787121, 43.6722100831, 34.8731923500)
Atom 257 = (2.7512709628, 32.7898828321, 34.3663678401)
Atom 258 = (5.7560864613, 32.7898828321, 34.3663678401)
Atom 259 = (2.7512709628, 40.8886437032, 41.2903238591)
Atom 260 = (1.5024077493, 33.5207910496, 41.2903238591)
Atom 261 = (-1.5024077493, 40.1577354856, 34.3663678401)
Atom 262 = (1.5024077493, 40.1577354856, 34.3663678401)
Atom 263 = (-1.5024077493, 33.5207910496, 41.2903238591)
Atom 264 = (0.0000000000, 39.2677123399, 42.4175454108)
Atom 265 = (4.2536787121, 41.6357279752, 54.5178388554)
Atom 266 = (0.0000000000, 39.2500245047, 44.2620880502)
Atom 267 = (0.0000000000, 37.3741691057, 41.7971483690)
Atom 268 = (5.7560864613, 40.8886437032, 55.1382358971)
Atom 269 = (0.0000000000, 34.4108141953, 49.3415014298)
Atom 270 = (4.2536787121, 31.8998596864, 42.4175454108)
Atom 271 = (4.2536787121, 41.7786668489, 49.3415014298)
Atom 272 = (4.2536787121, 32.0427985601, 47.5938828364)
Atom 273 = (0.0000000000, 34.2678753216, 54.5178388554)
Atom 274 = (0.0000000000, 39.4106512137, 47.5938828364)
Atom 275 = (0.0000000000, 34.4285020306, 51.1860440692)
Atom 276 = (4.2536787121, 31.8821718512, 44.2620880502)
Atom 277 = (4.2536787121, 41.7963546841, 51.1860440692)
Atom 278 = (0.0000000000, 36.3043574296, 48.7211043880)
Atom 279 = (4.2536787121, 30.0063164522, 41.7971483690)
Atom 280 = (4.2536787121, 43.6722100831, 48.7211043880)
Atom 281 = (2.7512709628, 32.7898828321, 48.2142798781)
Atom 282 = (5.7560864613, 32.7898828321, 48.2142798781)
Atom 283 = (2.7512709628, 40.8886437032, 55.1382358971)
Atom 284 = (1.5024077493, 33.5207910496, 55.1382358971)
Atom 285 = (-1.5024077493, 40.1577354856, 48.2142798781)
Atom 286 = (1.5024077493, 40.1577354856, 48.2142798781)
Atom 287 = (-1.5024077493, 33.5207910496, 55.1382358971)
Atom 288 = (0.0000000000, 54.0034176470, 0.8738092967)
Atom 289 = (4.2536787121, 56.3714332822, 12.9741027413)
Atom 290 = (0.0000000000, 53.9857298118, 2.7183519361)
Atom 291 = (0.0000000000, 52.1098744128, 0.2534122550)
Atom 292 = (5.7560864613, 55.6243490102, 13.5944997831)
Atom 293 = (0.0000000000, 49.1465195024, 7.7977653157)
Atom 294 = (4.2536787121, 46.6355649935, 0.8738092967)
Atom 295 = (4.2536787121, 56.5143721559, 7.7977653157)
Atom 296 = (4.2536787121, 46.7785038672, 6.0501467223)
Atom 297 = (0.0000000000, 49.0035806287, 12.9741027413)
Atom 298 = (0.0000000000, 54.1463565207, 6.0501467223)
Atom 299 = (0.0000000000, 49.1642073376, 9.6423079551)
Atom 300 = (4.2536787121, 46.6178771582, 2.7183519361)
Atom 301 = (4.2536787121, 56.5320599912, 9.6423079551)
Atom 302 = (0.0000000000, 51.0400627366, 7.1773682740)
Atom 303 = (4.2536787121, 44.7420217593, 0.2534122550)
Atom 304 = (4.2536787121, 58.4079153901, 7.1773682740)
Atom 305 = (2.7512709628, 47.5255881392, 6.6705437641)
Atom 306 = (5.7560864613, 47.5255881392, 6.6705437641)
Atom 307 = (2.7512709628, 55.6243490102, 13.5944997831)
Atom 308 = (1.5024077493, 48.2564963567, 13.5944997831)
Atom 309 = (-1.5024077493, 54.8934407927, 6.6705437641)
Atom 310 = (1.5024077493, 54.8934407927, 6.6705437641)
Atom 311 = (-1.5024077493, 48.2564963567, 13.5944997831)
Atom 312 = (0.0000000000, 54.0034176470, 14.7217213347)
Atom 313 = (4.2536787121, 56.3714332822, 26.8220147793)
Atom 314 = (0.0000000000, 53.9857298118, 16.5662639741)
Atom 315 = (0.0000000000, 52.1098744128, 14.1013242930)
Atom 316 = (5.7560864613, 55.6243490102, 27.4424118211)
Atom 317 = (0.0000000000, 49.1465195024, 21.6456773538)
Atom 318 = (4.2536787121, 46.6355649935, 14.7217213347)
Atom 319 = (4.2536787121, 56.5143721559, 21.6456773538)
Atom 320 = (4.2536787121, 46.7785038672, 19.8980587603)
Atom 321 = (0.0000000000, 49.0035806287, 26.8220147793)
Atom 322 = (0.0000000000, 54.1463565207, 19.8980587603)
Atom 323 = (0.0000000000, 49.1642073376, 23.4902199931)
Atom 324 = (4.2536787121, 46.6178771582, 16.5662639741)
Atom 325 = (4.2536787121, 56.5320599912, 23.4902199931)
Atom 326 = (0.0000000000, 51.0400627366, 21.0252803120)
Atom 327 = (4.2536787121, 44.7420217593, 14.1013242930)
Atom 328 = (4.2536787121, 58.4079153901, 21.0252803120)
Atom 329 = (2.7512709628, 47.5255881392, 20.5184558021)
Atom 330 = (5.7560864613, 47.5255881392, 20.5184558021)
Atom 331 = (2.7512709628, 55.6243490102, 27.4424118211)
Atom 332 = (1.5024077493, 48.2564963567, 27.4424118211)
Atom 333 = (-1.5024077493, 54.8934407927, 20.5184558021)
Atom 334 = (1.5024077493, 54.8934407927, 20.5184558021)
Atom 335 = (-1.5024077493, 48.2564963567, 27.4424118211)
Atom 336 = (0.0000000000, 54.0034176470, 28.5696333728)
Atom 337 = (4.2536787121, 56.3714332822, 40.6699268174)
Atom 338 = (0.0000000000, 53.9857298118, 30.4141760121)
Atom 339 = (0.0000000000, 52.1098744128, 27.9492363310)
Atom 340 = (5.7560864613, 55.6243490102, 41.2903238591)
Atom 341 = (0.0000000000, 49.1465195024, 35.4935893918)
Atom 342 = (4.2536787121, 46.6355649935, 28.5696333728)
Atom 343 = (4.2536787121, 56.5143721559, 35.4935893918)
Atom 344 = (4.2536787121, 46.7785038672, 33.7459707983)
Atom 345 = (0.0000000000, 49.0035806287, 40.6699268174)
Atom 346 = (0.0000000000, 54.1463565207, 33.7459707983)
Atom 347 = (0.0000000000, 49.1642073376, 37.3381320311)
Atom 348 = (4.2536787121, 46.6178771582, 30.4141760121)
Atom 349 = (4.2536787121, 56.5320599912, 37.3381320311)
Atom 350 = (0.0000000000, 51.0400627366, 34.8731923500)
Atom 351 = (4.2536787121, 44.7420217593, 27.9492363310)
Atom 352 = (4.2536787121, 58.4079153901, 34.8731923500)
Atom 353 = (2.7512709628, 47.5255881392, 34.3663678401)
Atom 354 = (5.7560864613, 47.5255881392, 34.3663678401)
Atom 355 = (2.7512709628, 55.6243490102, 41.2903238591)
Atom 356 = (1.5024077493, 48.2564963567, 41.2903238591)
Atom 357 = (-1.5024077493, 54.8934407927, 34.3663678401)
Atom 358 = (1.5024077493, 54.8934407927, 34.3663678401)
Atom 359 = (-1.5024077493, 48.2564963567, 41.2903238591)
Atom 360 = (0.0000000000, 54.0034176470, 42.4175454108)
Atom 361 = (4.2536787121, 56.3714332822, 54.5178388554)
Atom 362 = (0.0000000000, 53.9857298118, 44.2620880502)
Atom 363 = (0.0000000000, 52.1098744128, 41.7971483690)
Atom 364 = (5.7560864613, 55.6243490102, 55.1382358971)
Atom 365 = (0.0000000000, 49.1465195024, 49.3415014298)
Atom 366 = (4.2536787121, 46.6355649935, 42.4175454108)
Atom 367 = (4.2536787121, 56.5143721559, 49.3415014298)
Atom 368 = (4.2536787121, 46.7785038672, 47.5938828364)
Atom 369 = (0.0000000000, 49.0035806287, 54.5178388554)
Atom 370 = (0.0000000000, 54.1463565207, 47.5938828364)
Atom 371 = (0.0000000000, 49.1642073376, 51.1860440692)
Atom 372 = (4.2536787121, 46.6178771582, 44.2620880502)
Atom 373 = (4.2536787121, 56.5320599912, 51.1860440692)
Atom 374 = (0.0000000000, 51.0400627366, 48.7211043880)
Atom 375 = (4.2536787121, 44.7420217593, 41.7971483690)
Atom 376 = (4.2536787121, 58.4079153901, 48.7211043880)
Atom 377 = (2.7512709628, 47.5255881392, 48.2142798781)
Atom 378 = (5.7560864613, 47.5255881392, 48.2142798781)
Atom 379 = (2.7512709628, 55.6243490102, 55.1382358971)
Atom 380 = (1.5024077493, 48.2564963567, 55.1382358971)
Atom 381 = (-1.5024077493, 54.8934407927, 48.2142798781)
Atom 382 = (1.5024077493, 54.8934407927, 48.2142798781)
Atom 383 = (-1.5024077493, 48.2564963567, 55.1382358971)
Atom 384 = (8.5073574241, 9.7963017258, 0.8738092967)
Atom 385 = (12.7610361362, 12.1643173610, 12.9741027413)
Atom 386 = (8.5073574241, 9.7786138906, 2.7183519361)
Atom 387 = (8.5073574241, 7.9027584916, 0.2534122550)
Atom 388 = (14.2634438855, 11.4172330891, 13.5944997831)
Atom 389 = (8.5073574241, 4.9394035812, 7.7977653157)
Atom 390 = (12.7610361362, 2.4284490723, 0.8738092967)
Atom 391 = (12.7610361362, 12.3072562348, 7.7977653157)
Atom 392 = (12.7610361362, 2.5713879460, 6.0501467223)
Atom 393 = (8.5073574241, 4.7964647075, 12.9741027413)
Atom 394 = (8.5073574241, 9.9392405995, 6.0501467223)
Atom 395 = (8.5073574241, 4.9570914165, 9.6423079551)
Atom 396 = (12.7610361362, 2.4107612371, 2.7183519361)
Atom 397 = (12.7610361362, 12.3249440700, 9.6423079551)
Atom 398 = (8.5073574241, 6.8329468154, 7.1773682740)
Atom 399 = (12.7610361362, 0.5349058381, 0.2534122550)
Atom 400 = (12.7610361362, 14.2007994690, 7.1773682740)
Atom 401 = (11.2586283869, 3.3184722180, 6.6705437641)
Atom 402 = (14.2634438855, 3.3184722180, 6.6705437641)
Atom 403 = (11.2586283869, 11.4172330891, 13.5944997831)
Atom 404 = (10.0097651734, 4.0493804355, 13.5944997831)
Atom 405 = (7.0049496748, 10.6863248715, 6.6705437641)
Atom 406 = (10.0097651734, 10.6863248715, 6.6705437641)
Atom 407 = (7.0049496748, 4.0493804355, 13.5944997831)
Atom 408 = (8.5073574241, 9.7963017258, 14.7217213347)
Atom 409 = (12.7610361362, 12.1643173610, 26.8220147793)
Atom 410 = (8.5073574241, 9.7786138906, 16.5662639741)
Atom 411 = (8.5073574241, 7.9027584916, 14.1013242930)
Atom 412 = (14.2634438855, 11.4172330891, 27.4424118211)
Atom 413 = (8.5073574241, 4.9394035812, 21.6456773538)
Atom 414 = (12.7610361362, 2.4284490723, 14.7217213347)
Atom 415 = (12.7610361362, 12.3072562348, 21.6456773538)
Atom 416 = (12.7610361362, 2.5713879460, 19.8980587603)
Atom 417 = (8.5073574241, 4.7964647075, 26.8220147793)
Atom 418 = (8.5073574241, 9.9392405995, 19.8980587603)
Atom 419 = (8.5073574241, 4.9570914165, 23.4902199931)
Atom 420 = (12.7610361362, 2.4107612371, 16.5662639741)
Atom 421 = (12.7610361362, 12.3249440700, 23.4902199931)
Atom 422 = (8.5073574241, 6.8329468154, 21.0252803120)
Atom 423 = (12.7610361362, 0.5349058381, 14.1013242930)
Atom 424 = (12.7610361362, 14.2007994690, 21.0252803120)
Atom 425 = (11.2586283869, 3.3184722180, 20.5184558021)
Atom 426 = (14.2634438855, 3.3184722180, 20.5184558021)
Atom 427 = (11.2586283869, 11.4172330891, 27.4424118211)
Atom 428 = (10.0097651734, 4.0493804355, 27.4424118211)
Atom 429 = (7.0049496748, 10.6863248715, 20.5184558021)
Atom 430 = (10.0097651734, 10.6863248715, 20.5184558021)
Atom 431 = (7.0049496748, 4.0493804355, 27.4424118211)
Atom 432 = (8.5073574241, 9.7963017258, 28.5696333728)
Atom 433 = (12.7610361362, 12.1643173610, 40.6699268174)
Atom 434 = (8.5073574241, 9.7786138906, 30.4141760121)
Atom 435 = (8.5073574241, 7.9027584916, 27.9492363310)
Atom 436 = (14.2634438855, 11.4172330891, 41.2903238591)
Atom 437 = (8.5073574241, 4.9394035812, 35.4935893918)
Atom 438 = (12.7610361362, 2.4284490723, 28.5696333728)
Atom 439 = (12.7610361362, 12.3072562348, 35.4935893918)
Atom 440 = (12.7610361362, 2.5713879460, 33.7459707983)
Atom 441 = (8.5073574241, 4.7964647075, 40.6699268174)
Atom 442 = (8.5073574241, 9.9392405995, 33.7459707983)
Atom 443 = (8.5073574241, 4.9570914165, 37.3381320311)
Atom 444 = (12.7610361362, 2.4107612371, 30.4141760121)
Atom 445 = (12.7610361362, 12.3249440700, 37.3381320311)
Atom 446 = (8.5073574241, 6.8329468154, 34.8731923500)
Atom 447 = (12.7610361362, 0.5349058381, 27.9492363310)
Atom 448 = (12.7610361362, 14.2007994690, 34.8731923500)
Atom 449 = (11.2586283869, 3.3184722180, 34.3663678401)
Atom 450 = (14.2634438855, 3.3184722180, 34.3663678401)
Atom 451 = (11.2586283869, 11.4172330891, 41.2903238591)
Atom 452 = (10.0097651734, 4.0493804355, 41.2903238591)
Atom 453 = (7.0049496748, 10.6863248715, 34.3663678401)
Atom 454 = (10.0097651734, 10.6863248715, 34.3663678401)
Atom 455 = (7.0049496748, 4.0493804355, 41.2903238591)
Atom 456 = (8.5073574241, 9.7963017258, 42.4175454108)
Atom 457 = (12.7610361362, 12.1643173610, 54.5178388554)
Atom 458 = (8.5073574241, 9.7786138906, 44.2620880502)
Atom 459 = (8.5073574241, 7.9027584916, 41.7971483690)
Atom 460 = (14.2634438855, 11.4172330891, 55.1382358971)
Atom 461 = (8.5073574241, 4.9394035812, 49.3415014298)
Atom 462 = (12.7610361362, 2.4284490723, 42.4175454108)
Atom 463 = (12.7610361362, 12.3072562348, 49.3415014298)
Atom 464 = (12.7610361362, 2.5713879460, 47.5938828364)
Atom 465 = (8.5073574241, 4.7964647075, 54.5178388554)
Atom 466 = (8.5073574241, 9.9392405995, 47.5938828364)
Atom 467 = (8.5073574241, 4.9570914165, 51.1860440692)
Atom 468 = (12.7610361362, 2.4107612371, 44.2620880502)
Atom 469 = (12.7610361362, 12.3249440700, 51.1860440692)
Atom 470 = (8.5073574241, 6.8329468154, 48.7211043880)
Atom 471 = (12.7610361362, 0.5349058381, 41.7971483690)
Atom 472 = (12.7610361362, 14.2007994690, 48.7211043880)
Atom 473 = (11.2586283869, 3.3184722180, 48.2142798781)
Atom 474 = (14.2634438855, 3.3184722180, 48.2142798781)
Atom 475 = (11.2586283869, 11.4172330891, 55.1382358971)
Atom 476 = (10.0097651734, 4.0493804355, 55.1382358971)
Atom 477 = (7.0049496748, 10.6863248715, 48.2142798781)
Atom 478 = (10.0097651734, 10.6863248715, 48.2142798781)
Atom 479 = (7.0049496748, 4.0493804355, 55.1382358971)
Atom 480 = (8.5073574241, 24.5320070329, 0.8738092967)
Atom 481 = (12.7610361362, 26.9000226681, 12.9741027413)
Atom 482 = (8.5073574241, 24.5143191976, 2.7183519361)
Atom 483 = (8.5073574241, 22.6384637987, 0.2534122550)
Atom 484 = (14.2634438855, 26.1529383961, 13.5944997831)
Atom 485 = (8.5073574241, 19.6751088883, 7.7977653157)
Atom 486 = (12.7610361362, 17.1641543794, 0.8738092967)
Atom 487 = (12.7610361362, 27.0429615418, 7.7977653157)
Atom 488 = (12.7610361362, 17.3070932531, 6.0501467223)
Atom 489 = (8.5073574241, 19.5321700146, 12.9741027413)
Atom 490 = (8.5073574241, 24.6749459066, 6.0501467223)
Atom 491 = (8.5073574241, 19.6927967235, 9.6423079551)
Atom 492 = (12.7610361362, 17.1464665441, 2.7183519361)
Atom 493 = (12.7610361362, 27.0606493771, 9.6423079551)
Atom 494 = (8.5073574241, 21.5686521225, 7.1773682740)
Atom 495 = (12.7610361362, 15.2706111451, 0.2534122550)
Atom 496 = (12.7610361362, 28.9365047760, 7.1773682740)
Atom 497 = (11.2586283869, 18.0541775251, 6.6705437641)
Atom 498 = (14.2634438855, 18.0541775251, 6.6705437641)
Atom 499 = (11.2586283869, 26.1529383961, 13.5944997831)
Atom 500 = (10.0097651734, 18.7850857426, 13.5944997831)
Atom 501 = (7.0049496748, 25.4220301786, 6.6705437641)
Atom 502 = (10.0097651734, 25.4220301786, 6.6705437641)
Atom 503 = (7.0049496748, 18.7850857426, 13.5944997831)
Atom 504 = (8.5073574241, 24.5320070329, 14.7217213347)
Atom 505 = (12.7610361362, 26.9000226681, 26.8220147793)
Atom 506 = (8.5073574241, 24.5143191976, 16.5662639741)
Atom 507 = (8.5073574241, 22.6384637987, 14.1013242930)
Atom 508 = (14.2634438855, 26.1529383961, 27.4424118211)
Atom 509 = (8.5073574241, 19.6751088883, 21.6456773538)
Atom 510 = (12.7610361362, 17.1641543794, 14.7217213347)
Atom 511 = (12.7610361362, 27.0429615418, 21.6456773538)
Atom 512 = (12.7610361362, 17.3070932531, 19.8980587603)
Atom 513 = (8.5073574241, 19.5321700146, 26.8220147793)
Atom 514 = (8.5073574241, 24.6749459066, 19.8980587603)
Atom 515 = (8.5073574241, 19.6927967235, 23.4902199931)
Atom 516 = (12.7610361362, 17.1464665441, 16.5662639741)
Atom 517 = (12.7610361362, 27.0606493771, 23.4902199931)
Atom 518 = (8.5073574241, 21.5686521225, 21.0252803120)
Atom 519 = (12.7610361362, 15.2706111451, 14.1013242930)
Atom 520 = (12.7610361362, 28.9365047760, 21.0252803120)
Atom 521 = (11.2586283869, 18.0541775251, 20.5184558021)
Atom 522 = (14.2634438855, 18.0541775251, 20.5184558021)
Atom 523 = (11.2586283869, 26.1529383961, 27.4424118211)
Atom 524 = (10.0097651734, 18.7850857426, 27.4424118211)
Atom 525 = (7.0049496748, 25.4220301786, 20.5184558021)
Atom 526 = (10.0097651734, 25.4220301786, 20.5184558021)
Atom 527 = (7.0049496748, 18.7850857426, 27.4424118211)
Atom 528 = (8.5073574241, 24.5320070329, 28.5696333728)
Atom 529 = (12.7610361362, 26.9000226681, 40.6699268174)
Atom 530 = (8.5073574241, 24.5143191976, 30.4141760121)
Atom 531 = (8.5073574241, 22.6384637987, 27.9492363310)
Atom 532 = (14.2634438855, 26.1529383961, 41.2903238591)
Atom 533 = (8.5073574241, 19.6751088883, 35.4935893918)
Atom 534 = (12.7610361362, 17.1641543794, 28.5696333728)
Atom 535 = (12.7610361362, 27.0429615418, 35.4935893918)
Atom 536 = (12.7610361362, 17.3070932531, 33.7459707983)
Atom 537 = (8.5073574241, 19.5321700146, 40.6699268174)
Atom 538 = (8.5073574241, 24.6749459066, 33.7459707983)
Atom 539 = (8.5073574241, 19.6927967235, 37.3381320311)
Atom 540 = (12.7610361362, 17.1464665441, 30.4141760121)
Atom 541 = (12.7610361362, 27.0606493771, 37.3381320311)
Atom 542 = (8.5073574241, 21.5686521225, 34.8731923500)
Atom 543 = (12.7610361362, 15.2706111451, 27.9492363310)
Atom 544 = (12.7610361362, 28.9365047760, 34.8731923500)
Atom 545 = (11.2586283869, 18.0541775251, 34.3663678401)
Atom 546 = (14.2634438855, 18.0541775251, 34.3663678401)
Atom 547 = (11.2586283869, 26.1529383961, 41.2903238591)
Atom 548 = (10.0097651734, 18.7850857426, 41.2903238591)
Atom 549 = (7.0049496748, 25.4220301786, 34.3663678401)
Atom 550 = (10.0097651734, 25.4220301786, 34.3663678401)
Atom 551 = (7.0049496748, 18.7850857426, 41.2903238591)
Atom 552 = (8.5073574241, 24.5320070329, 42.4175454108)
Atom 553 = (12.7610361362, 26.9000226681, 54.5178388554)
Atom 554 = (8.5073574241, 24.5143191976, 44.2620880502)
Atom 555 = (8.5073574241, 22.6384637987, 41.7971483690)
Atom 556 = (14.2634438855, 26.1529383961, 55.1382358971)
Atom 557 = (8.5073574241, 19.6751088883, 49.3415014298)
Atom 558 = (12.7610361362, 17.1641543794, 42.4175454108)
Atom 559 = (12.7610361362, 27.0429615418, 49.3415014298)
Atom 560 = (12.7610361362, 17.3070932531, 47.5938828364)
Atom 561 = (8.5073574241, 19.5321700146, 54.5178388554)
Atom 562 = (8.5073574241, 24.6749459066, 47.5938828364)
Atom 563 = (8.5073574241, 19.6927967235, 51.1860440692)
Atom 564 = (12.7610361362, 17.1464665441, 44.2620880502)
Atom 565 = (12.7610361362, 27.0606493771, 51.1860440692)
Atom 566 = (8.5073574241, 21.5686521225, 48.7211043880)
Atom 567 = (12.7610361362, 15.2706111451, 41.7971483690)
Atom 568 = (12.7610361362, 28.9365047760, 48.7211043880)
Atom 569 = (11.2586283869, 18.0541775251, 48.2142798781)
Atom 570 = (14.2634438855, 18.0541775251, 48.2142798781)
Atom 571 = (11.2586283869, 26.1529383961, 55.1382358971)
Atom 572 = (10.0097651734, 18.7850857426, 55.1382358971)
Atom 573 = (7.0049496748, 25.4220301786, 48.2142798781)
Atom 574 = (10.0097651734, 25.4220301786, 48.2142798781)
Atom 575 = (7.0049496748, 18.7850857426, 55.1382358971)
Atom 576 = (8.5073574241, 39.2677123399, 0.8738092967)
Atom 577 = (12.7610361362, 41.6357279752, 12.9741027413)
Atom 578 = (8.5073574241, 39.2500245047, 2.7183519361)
Atom 579 = (8.5073574241, 37.3741691057, 0.2534122550)
Atom 580 = (14.2634438855, 40.8886437032, 13.5944997831)
Atom 581 = (8.5073574241, 34.4108141953, 7.7977653157)
Atom 582 = (12.7610361362, 31.8998596864, 0.8738092967)
Atom 583 = (12.7610361362, 41.7786668489, 7.7977653157)
Atom 584 = (12.7610361362, 32.0427985601, 6.0501467223)
Atom 585 = (8.5073574241, 34.2678753216, 12.9741027413)
Atom 586 = (8.5073574241, 39.4106512137, 6.0501467223)
Atom 587 = (8.5073574241, 34.4285020306, 9.6423079551)
Atom 588 = (12.7610361362, 31.8821718512, 2.7183519361)
Atom 589 = (12.7610361362, 41.7963546841, 9.6423079551)
Atom 590 = (8.5073574241, 36.3043574296, 7.1773682740)
Atom 591 = (12.7610361362, 30.0063164522, 0.2534122550)
Atom 592 = (12.7610361362, 43.6722100831, 7.1773682740)
Atom 593 = (11.2586283869, 32.7898828321, 6.6705437641)
Atom 594 = (14.2634438855, 32.7898828321, 6.6705437641)
Atom 595 = (11.2586283869, 40.8886437032, 13.5944997831)
Atom 596 = (10.0097651734, 33.5207910496, 13.5944997831)
Atom 597 = (7.0049496748, 40.1577354856, 6.6705437641)
Atom 598 = (10.0097651734, 40.1577354856, 6.6705437641)
Atom 599 = (7.0049496748, 33.5207910496, 13.5944997831)
Atom 600 = (8.5073574241, 39.2677123399, 14.7217213347)
Atom 601 = (12.7610361362, 41.6357279752, 26.8220147793)
Atom 602 = (8.5073574241, 39.2500245047, 16.5662639741)
Atom 603 = (8.5073574241, 37.3741691057, 14.1013242930)
Atom 604 = (14.2634438855, 40.8886437032, 27.4424118211)
Atom 605 = (8.5073574241, 34.4108141953, 21.6456773538)
Atom 606 = (12.7610361362, 31.8998596864, 14.7217213347)
Atom 607 = (12.7610361362, 41.7786668489, 21.6456773538)
Atom 608 = (12.7610361362, 32.0427985601, 19.8980587603)
Atom 609 = (8.5073574241, 34.2678753216, 26.8220147793)
Atom 610 = (8.5073574241, 39.4106512137, 19.8980587603)
Atom 611 = (8.5073574241, 34.4285020306, 23.4902199931)
Atom 612 = (12.7610361362, 31.8821718512, 16.5662639741)
Atom 613 = (12.7610361362, 41.7963546841, 23.4902199931)
Atom 614 = (8.5073574241, 36.3043574296, 21.0252803120)
Atom 615 = (12.7610361362, 30.0063164522, 14.1013242930)
Atom 616 = (12.7610361362, 43.6722100831, 21.0252803120)
Atom 617 = (11.2586283869, 32.7898828321, 20.5184558021)
Atom 618 = (14.2634438855, 32.7898828321, 20.5184558021)
Atom 619 = (11.2586283869, 40.8886437032, 27.4424118211)
Atom 620 = (10.0097651734, 33.5207910496, 27.4424118211)
Atom 621 = (7.0049496748, 40.1577354856, 20.5184558021)
Atom 622 = (10.0097651734, 40.1577354856, 20.5184558021)
Atom 623 = (7.0049496748, 33.5207910496, 27.4424118211)
Atom 624 = (8.5073574241, 39.2677123399, 28.5696333728)
Atom 625 = (12.7610361362, 41.6357279752, 40.6699268174)
Atom 626 = (8.5073574241, 39.2500245047, 30.4141760121)
Atom 627 = (8.5073574241, 37.3741691057, 27.9492363310)
Atom 628 = (14.2634438855, 40.8886437032, 41.2903238591)
Atom 629 = (8.5073574241, 34.4108141953, 35.4935893918)
Atom 630 = (12.7610361362, 31.8998596864, 28.5696333728)
Atom 631 = (12.7610361362, 41.7786668489, 35.4935893918)
Atom 632 = (12.7610361362, 32.0427985601, 33.7459707983)
Atom 633 = (8.5073574241, 34.2678753216, 40.6699268174)
Atom 634 = (8.5073574241, 39.4106512137, 33.7459707983)
Atom 635 = (8.5073574241, 34.4285020306, 37.3381320311)
Atom 636 = (12.7610361362, 31.8821718512, 30.4141760121)
Atom 637 = (12.7610361362, 41.7963546841, 37.3381320311)
Atom 638 = (8.5073574241, 36.3043574296, 34.8731923500)
Atom 639 = (12.7610361362, 30.0063164522, 27.9492363310)
Atom 640 = (12.7610361362, 43.6722100831, 34.8731923500)
Atom 641 = (11.2586283869, 32.7898828321, 34.3663678401)
Atom 642 = (14.2634438855, 32.7898828321, 34.3663678401)
Atom 643 = (11.2586283869, 40.8886437032, 41.2903238591)
Atom 644 = (10.0097651734, 33.5207910496, 41.2903238591)
Atom 645 = (7.0049496748, 40.1577354856, 34.3663678401)
Atom 646 = (10.0097651734, 40.1577354856, 34.3663678401)
Atom 647 = (7.0049496748, 33.5207910496, 41.2903238591)
Atom 648 = (8.5073574241, 39.2677123399, 42.4175454108)
Atom 649 = (12.7610361362, 41.6357279752, 54.5178388554)
Atom 650 = (8.5073574241, 39.2500245047, 44.2620880502)
Atom 651 = (8.5073574241, 37.3741691057, 41.7971483690)
Atom 652 = (14.2634438855, 40.8886437032, 55.1382358971)
Atom 653 = (8.5073574241, 34.4108141953, 49.3415014298)
Atom 654 = (12.7610361362, 31.8998596864, 42.4175454108)
Atom 655 = (12.7610361362, 41.7786668489, 49.3415014298)
Atom 656 = (12.7610361362, 32.0427985601, 47.5938828364)
Atom 657 = (8.5073574241, 34.2678753216, 54.5178388554)
Atom 658 = (8.5073574241, 39.4106512137, 47.5938828364)
Atom 659 = (8.5073574241, 34.4285020306, 51.1860440692)
Atom 660 = (12.7610361362, 31.8821718512, 44.2620880502)
Atom 661 = (12.7610361362, 41.7963546841, 51.1860440692)
Atom 662 = (8.5073574241, 36.3043574296, 48.7211043880)
Atom 663 = (12.7610361362, 30.0063164522, 41.7971483690)
Atom 664 = (12.7610361362, 43.6722100831, 48.7211043880)
Atom 665 = (11.2586283869, 32.7898828321, 48.2142798781)
Atom 666 = (14.2634438855, 32.7898828321, 48.2142798781)
Atom 667 = (11.2586283869, 40.8886437032, 55.1382358971)
Atom 668 = (10.0097651734, 33.5207910496, 55.1382358971)
Atom 669 = (7.0049496748, 40.1577354856, 48.2142798781)
Atom 670 = (10.0097651734, 40.1577354856, 48.2142798781)
Atom 671 = (7.0049496748, 33.5207910496, 55.1382358971)
Atom 672 = (8.5073574241, 54.0034176470, 0.8738092967)
Atom 673 = (12.7610361362, 56.3714332822, 12.9741027413)
Atom 674 = (8.5073574241, 53.9857298118, 2.7183519361)
Atom 675 = (8.5073574241, 52.1098744128, 0.2534122550)
Atom 676 = (14.2634438855, 55.6243490102, 13.5944997831)
Atom 677 = (8.5073574241, 49.1465195024, 7.7977653157)
Atom 678 = (12.7610361362, 46.6355649935, 0.8738092967)
Atom 679 = (12.7610361362, 56.5143721559, 7.7977653157)
Atom 680 = (12.7610361362, 46.7785038672, 6.0501467223)
Atom 681 = (8.5073574241, 49.0035806287, 12.9741027413)
Atom 682 = (8.5073574241, 54.1463565207, 6.0501467223)
Atom 683 = (8.5073574241, 49.1642073376, 9.6423079551)
Atom 684 = (12.7610361362, 46.6178771582, 2.7183519361)
Atom 685 = (12.7610361362, 56.5320599912, 9.6423079551)
Atom 686 = (8.5073574241, 51.0400627366, 7.1773682740)
Atom 687 = (12.7610361362, 44.7420217593, 0.2534122550)
Atom 688 = (12.7610361362, 58.4079153901, 7.1773682740)
Atom 689 = (11.2586283869, 47.5255881392, 6.6705437641)
Atom 690 = (14.2634438855, 47.5255881392, 6.6705437641)
Atom 691 = (11.2586283869, 55.6243490102, 13.5944997831)
Atom 692 = (10.0097651734, 48.2564963567, 13.5944997831)
Atom 693 = (7.0049496748, 54.8934407927, 6.6705437641)
Atom 694 = (10.0097651734, 54.8934407927, 6.6705437641)
Atom 695 = (7.0049496748, 48.2564963567, 13.5944997831)
Atom 696 = (8.5073574241, 54.0034176470, 14.7217213347)
Atom 697 = (12.7610361362, 56.3714332822, 26.8220147793)
Atom 698 = (8.5073574241, 53.9857298118, 16.5662639741)
Atom 699 = (8.5073574241, 52.1098744128, 14.1013242930)
Atom 700 = (14.2634438855, 55.6243490102, 27.4424118211)
Atom 701 = (8.5073574241, 49.1465195024, 21.6456773538)
Atom 702 = (12.7610361362, 46.6355649935, 14.7217213347)
Atom 703 = (12.7610361362, 56.5143721559, 21.6456773538)
Atom 704 = (12.7610361362, 46.7785038672, 19.8980587603)
Atom 705 = (8.5073574241, 49.0035806287, 26.8220147793)
Atom 706 = (8.5073574241, 54.1463565207, 19.8980587603)
Atom 707 = (8.5073574241, 49.1642073376, 23.4902199931)
Atom 708 = (12.7610361362, 46.6178771582, 16.5662639741)
Atom 709 = (12.7610361362, 56.5320599912, 23.4902199931)
Atom 710 = (8.5073574241, 51.0400627366, 21.0252803120)
Atom 711 = (12.7610361362, 44.7420217593, 14.1013242930)
Atom 712 = (12.7610361362, 58.4079153901, 21.0252803120)
Atom 713 = (11.2586283869, 47.5255881392, 20.5184558021)
Atom 714 = (14.2634438855, 47.5255881392, 20.5184558021)
Atom 715 = (11.2586283869, 55.6243490102, 27.4424118211)
Atom 716 = (10.0097651734, 48.2564963567, 27.4424118211)
Atom 717 = (7.0049496748, 54.8934407927, 20.5184558021)
Atom 718 = (10.0097651734, 54.8934407927, 20.5184558021)
Atom 719 = (7.0049496748, 48.2564963567, 27.4424118211)
Atom 720 = (8.5073574241, 54.0034176470, 28.5696333728)
Atom 721 = (12.7610361362, 56.3714332822, 40.6699268174)
Atom 722 = (8.5073574241, 53.9857298118, 30.4141760121)
Atom 723 = (8.5073574241, 52.1098744128, 27.9492363310)
Atom 724 = (14.2634438855, 55.6243490102, 41.2903238591)
Atom 725 = (8.5073574241, 49.1465195024, 35.4935893918)
Atom 726 = (12.7610361362, 46.6355649935, 28.5696333728)
Atom 727 = (12.7610361362, 56.5143721559, 35.4935893918)
Atom 728 = (12.7610361362, 46.7785038672, 33.7459707983)
Atom 729 = (8.5073574241, 49.0035806287, 40.6699268174)
Atom 730 = (8.5073574241, 54.1463565207, 33.7459707983)
Atom 731 = (8.5073574241, 49.1642073376, 37.3381320311)
Atom 732 = (12.7610361362, 46.6178771582, 30.4141760121)
Atom 733 = (12.7610361362, 56.5320599912, 37.3381320311)
Atom 734 = (8.5073574241, 51.0400627366, 34.8731923500)
Atom 735 = (12.7610361362, 44.7420217593, 27.9492363310)
Atom 736 = (12.7610361362, 58.4079153901, 34.8731923500)
Atom 737 = (11.2586283869, 47.5255881392, 34.3663678401)
Atom 738 = (14.2634438855, 47.5255881392, 34.3663678401)
Atom 739 = (11.2586283869, 55.6243490102, 41.2903238591)
Atom 740 = (10.0097651734, 48.2564963567, 41.2903238591)
Atom 741 = (7.0049496748, 54.8934407927, 34.3663678401)
Atom 742 = (10.0097651734, 54.8934407927, 34.3663678401)
Atom 743 = (7.0049496748, 48.2564963567, 41.2903238591)
Atom 744 = (8.5073574241, 54.0034176470, 42.4175454108)
Atom 745 = (12.7610361362, 56.3714332822, 54.5178388554)
Atom 746 = (8.5073574241, 53.9857298118, 44.2620880502)
Atom 747 = (8.5073574241, 52.1098744128, 41.7971483690)
Atom 748 = (14.2634438855, 55.6243490102, 55.1382358971)
Atom 749 = (8.5073574241, 49.1465195024, 49.3415014298)
Atom 750 = (12.7610361362, 46.6355649935, 42.4175454108)
Atom 751 = (12.7610361362, 56.5143721559, 49.3415014298)
Atom 752 = (12.7610361362, 46.7785038672, 47.5938828364)
Atom 753 = (8.5073574241, 49.0035806287, 54.5178388554)
Atom 754 = (8.5073574241, 54.1463565207, 47.5938828364)
Atom 755 = (8.5073574241, 49.1642073376, 51.1860440692)
Atom 756 = (12.7610361362, 46.6178771582, 44.2620880502)
Atom 757 = (12.7610361362, 56.5320599912, 51.1860440692)
Atom 758 = (8.5073574241, 51.0400627366, 48.7211043880)
Atom 759 = (12.7610361362, 44.7420217593, 41.7971483690)
Atom 760 = (12.7610361362, 58.4079153901, 48.7211043880)
Atom 761 = (11.2586283869, 47.5255881392, 48.2142798781)
Atom 762 = (14.2634438855, 47.5255881392, 48.2142798781)
Atom 763 = (11.2586283869, 55.6243490102, 55.1382358971)
Atom 764 = (10.0097651734, 48.2564963567, 55.1382358971)
Atom 765 = (7.0049496748, 54.8934407927, 48.2142798781)
Atom 766 = (10.0097651734, 54.8934407927, 48.2142798781)
Atom 767 = (7.0049496748, 48.2564963567, 55.1382358971)
Atom 768 = (17.0147148483, 9.7963017258, 0.8738092967)
Atom 769 = (21.2683935603, 12.1643173610, 12.9741027413)
Atom 770 = (17.0147148483, 9.7786138906, 2.7183519361)
Atom 771 = (17.0147148483, 7.9027584916, 0.2534122550)
Atom 772 = (22.7708013096, 11.4172330891, 13.5944997831)
Atom 773 = (17.0147148483, 4.9394035812, 7.7977653157)
Atom 774 = (21.2683935603, 2.4284490723, 0.8738092967)
Atom 775 = (21.2683935603, 12.3072562348, 7.7977653157)
Atom 776 = (21.2683935603, 2.5713879460, 6.0501467223)
Atom 777 = (17.0147148483, 4.7964647075, 12.9741027413)
Atom 778 = (17.0147148483, 9.9392405995, 6.0501467223)
Atom 779 = (17.0147148483, 4.9570914165, 9.6423079551)
Atom 780 = (21.2683935603, 2.4107612371, 2.7183519361)
Atom 781 = (21.2683935603, 12.3249440700, 9.6423079551)
Atom 782 = (17.0147148483, 6.8329468154, 7.1773682740)
Atom 783 = (21.2683935603, 0.5349058381, 0.2534122550)
Atom 784 = (21.2683935603, 14.2007994690, 7.1773682740)
Atom 785 = (19.7659858110, 3.3184722180, 6.6705437641)
Atom 786 = (22.7708013096, 3.3184722180, 6.6705437641)
Atom 787 = (19.7659858110, 11.4172330891, 13.5944997831)
Atom 788 = (18.5171225975, 4.0493804355, 13.5944997831)
Atom 789 = (15.5123070990, 10.6863248715, 6.6705437641)
Atom 790 = (18.5171225975, 10.6863248715, 6.6705437641)
Atom 791 = (15.5123070990, 4.0493804355, 13.5944997831)
Atom 792 = (17.0147148483, 9.7963017258, 14.7217213347)
Atom 793 = (21.2683935603, 12.1643173610, 26.8220147793)
Atom 794 = (17.0147148483, 9.7786138906, 16.5662639741)
Atom 795 = (17.0147148483, 7.9027584916, 14.1013242930)
Atom 796 = (22.7708013096, 11.4172330891, 27.4424118211)
Atom 797 = (17.0147148483, 4.9394035812, 21.6456773538)
Atom 798 = (21.2683935603, 2.4284490723, 14.7217213347)
Atom 799 = (21.2683935603, 12.3072562348, 21.6456773538)
Atom 800 = (21.2683935603, 2.5713879460, 19.8980587603)
Atom 801 = (17.0147148483, 4.7964647075, 26.8220147793)
Atom 802 = (17.0147148483, 9.9392405995, 19.8980587603)
Atom 803 = (17.0147148483, 4.9570914165, 23.4902199931)
Atom 804 = (21.2683935603, 2.4107612371, 16.5662639741)
Atom 805 = (21.2683935603, 12.3249440700, 23.4902199931)
Atom 806 = (17.0147148483, 6.8329468154, 21.0252803120)
Atom 807 = (21.2683935603, 0.5349058381, 14.1013242930)
Atom 808 = (21.2683935603, 14.2007994690, 21.0252803120)
Atom 809 = (19.7659858110, 3.3184722180, 20.5184558021)
Atom 810 = (22.7708013096, 3.3184722180, 20.5184558021)
Atom 811 = (19.7659858110, 11.4172330891, 27.4424118211)
Atom 812 = (18.5171225975, 4.0493804355, 27.4424118211)
Atom 813 = (15.5123070990, 10.6863248715, 20.5184558021)
Atom 814 = (18.5171225975, 10.6863248715, 20.5184558021)
Atom 815 = (15.5123070990, 4.0493804355, 27.4424118211)
Atom 816 = (17.0147148483, 9.7963017258, 28.5696333728)
Atom 817 = (21.2683935603, 12.1643173610, 40.6699268174)
Atom 818 = (17.0147148483, 9.7786138906, 30.4141760121)
Atom 819 = (17.0147148483, 7.9027584916, 27.9492363310)
Atom 820 = (22.7708013096, 11.4172330891, 41.2903238591)
Atom 821 = (17.0147148483, 4.9394035812, 35.4935893918)
Atom 822 = (21.2683935603, 2.4284490723, 28.5696333728)
Atom 823 = (21.2683935603, 12.3072562348, 35.4935893918)
Atom 824 = (21.2683935603, 2.5713879460, 33.7459707983)
Atom 825 = (17.0147148483, 4.7964647075, 40.6699268174)
Atom 826 = (17.0147148483, 9.9392405995, 33.7459707983)
Atom 827 = (17.0147148483, 4.9570914165, 37.3381320311)
Atom 828 = (21.2683935603, 2.4107612371, 30.4141760121)
Atom 829 = (21.2683935603, 12.3249440700, 37.3381320311)
Atom 830 = (17.0147148483, 6.8329468154, 34.8731923500)
Atom 831 = (21.2683935603, 0.5349058381, 27.9492363310)
Atom 832 = (21.2683935603, 14.2007994690, 34.8731923500)
Atom 833 = (19.7659858110, 3.3184722180, 34.3663678401)
Atom 834 = (22.7708013096, 3.3184722180, 34.3663678401)
Atom 835 = (19.7659858110, 11.4172330891, 41.2903238591)
Atom 836 = (18.5171225975, 4.0493804355, 41.2903238591)
Atom 837 = (15.5123070990, 10.6863248715, 34.3663678401)
Atom 838 = (18.5171225975, 10.6863248715, 34.3663678401)
Atom 839 = (15.5123070990, 4.0493804355, 41.2903238591)
Atom 840 = (17.0147148483, 9.7963017258, 42.4175454108)
Atom 841 = (21.2683935603, 12.1643173610, 54.5178388554)
Atom 842 = (17.0147148483, 9.7786138906, 44.2620880502)
Atom 843 = (17.0147148483, 7.9027584916, 41.7971483690)
Atom 844 = (22.7708013096, 11.4172330891, 55.1382358971)
Atom 845 = (17.0147148483, 4.9394035812, 49.3415014298)
Atom 846 = (21.2683935603, 2.4284490723, 42.4175454108)
Atom 847 = (21.2683935603, 12.3072562348, 49.3415014298)
Atom 848 = (21.2683935603, 2.5713879460, 47.5938828364)
Atom 849 = (17.0147148483, 4.7964647075, 54.5178388554)
Atom 850 = (17.0147148483, 9.9392405995, 47.5938828364)
Atom 851 = (17.0147148483, 4.9570914165, 51.1860440692)
Atom 852 = (21.2683935603, 2.4107612371, 44.2620880502)
Atom 853 = (21.2683935603, 12.3249440700, 51.1860440692)
Atom 854 = (17.0147148483, 6.8329468154, 48.7211043880)
Atom 855 = (21.2683935603, 0.5349058381, 41.7971483690)
Atom 856 = (21.2683935603, 14.2007994690, 48.7211043880)
Atom 857 = (19.7659858110, 3.3184722180, 48.2142798781)
Atom 858 = (22.7708013096, 3.3184722180, 48.2142798781)
Atom 859 = (19.7659858110, 11.4172330891, 55.1382358971)
Atom 860 = (18.5171225975, 4.0493804355, 55.1382358971)
Atom 861 = (15.5123070990, 10.6863248715, 48.2142798781)
Atom 862 = (18.5171225975, 10.6863248715, 48.2142798781)
Atom 863 = (15.5123070990, 4.0493804355, 55.1382358971)
Atom 864 = (17.0147148483, 24.5320070329, 0.8738092967)
Atom 865 = (21.2683935603, 26.9000226681, 12.9741027413)
Atom 866 = (17.0147148483, 24.5143191976, 2.7183519361)
Atom 867 = (17.0147148483, 22.6384637987, 0.2534122550)
Atom 868 = (22.7708013096, 26.1529383961, 13.5944997831)
Atom 869 = (17.0147148483, 19.6751088883, 7.7977653157)
Atom 870 = (21.2683935603, 17.1641543794, 0.8738092967)
Atom 871 = (21.2683935603, 27.0429615418, 7.7977653157)
Atom 872 = (21.2683935603, 17.3070932531, 6.0501467223)
Atom 873 = (17.0147148483, 19.5321700146, 12.9741027413)
Atom 874 = (17.0147148483, 24.6749459066, 6.0501467223)
Atom 875 = (17.0147148483, 19.6927967235, 9.6423079551)
Atom 876 = (21.2683935603, 17.1464665441, 2.7183519361)
Atom 877 = (21.2683935603, 27.0606493771, 9.6423079551)
Atom 878 = (17.0147148483, 21.5686521225, 7.1773682740)
Atom 879 = (21.2683935603, 15.2706111451, 0.2534122550)
Atom 880 = (21.2683935603, 28.9365047760, 7.1773682740)
Atom 881 = (19.7659858110, 18.0541775251, 6.6705437641)
Atom 882 = (22.7708013096, 18.0541775251, 6.6705437641)
Atom 883 = (19.7659858110, 26.1529383961, 13.5944997831)
Atom 884 = (18.5171225975, 18.7850857426, 13.5944997831)
Atom 885 = (15.5123070990, 25.4220301786, 6.6705437641)
Atom 886 = (18.5171225975, 25.4220301786, 6.6705437641)
Atom 887 = (15.5123070990, 18.7850857426, 13.5944997831)
Atom 888 = (17.0147148483, 24.5320070329, 14.7217213347)
Atom 889 = (21.2683935603, 26.9000226681, 26.8220147793)
Atom 890 = (17.0147148483, 24.5143191976, 16.5662639741)
Atom 891 = (17.0147148483, 22.6384637987, 14.1013242930)
Atom 892 = (22.7708013096, 26.1529383961, 27.4424118211)
Atom 893 = (17.0147148483, 19.6751088883, 21.6456773538)
Atom 894 = (21.2683935603, 17.1641543794, 14.7217213347)
Atom 895 = (21.2683935603, 27.0429615418, 21.6456773538)
Atom 896 = (21.2683935603, 17.3070932531, 19.8980587603)
Atom 897 = (17.0147148483, 19.5321700146, 26.8220147793)
Atom 898 = (17.0147148483, 24.6749459066, 19.8980587603)
Atom 899 = (17.0147148483, 19.6927967235, 23.4902199931)
Atom 900 = (21.2683935603, 17.1464665441, 16.5662639741)
Atom 901 = (21.2683935603, 27.0606493771, 23.4902199931)
Atom 902 = (17.0147148483, 21.5686521225, 21.0252803120)
Atom 903 = (21.2683935603, 15.2706111451, 14.1013242930)
Atom 904 = (21.2683935603, 28.9365047760, 21.0252803120)
Atom 905 = (19.7659858110, 18.0541775251, 20.5184558021)
Atom 906 = (22.7708013096, 18.0541775251, 20.5184558021)
Atom 907 = (19.7659858110, 26.1529383961, 27.4424118211)
Atom 908 = (18.5171225975, 18.7850857426, 27.4424118211)
Atom 909 = (15.5123070990, 25.4220301786, 20.5184558021)
Atom 910 = (18.5171225975, 25.4220301786, 20.5184558021)
Atom 911 = (15.5123070990, 18.7850857426, 27.4424118211)
Atom 912 = (17.0147148483, 24.5320070329, 28.5696333728)
Atom 913 = (21.2683935603, 26.9000226681, 40.6699268174)
Atom 914 = (17.0147148483, 24.5143191976, 30.4141760121)
Atom 915 = (17.0147148483, 22.6384637987, 27.9492363310)
Atom 916 = (22.7708013096, 26.1529383961, 41.2903238591)
Atom 917 = (17.0147148483, 19.6751088883, 35.4935893918)
Atom 918 = (21.2683935603, 17.1641543794, 28.5696333728)
Atom 919 = (21.2683935603, 27.0429615418, 35.4935893918)
Atom 920 = (21.2683935603, 17.3070932531, 33.7459707983)
Atom 921 = (17.0147148483, 19.5321700146, 40.6699268174)
Atom 922 = (17.0147148483, 24.6749459066, 33.7459707983)
Atom 923 = (17.0147148483, 19.6927967235, 37.3381320311)
Atom 924 = (21.2683935603, 17.1464665441, 30.4141760121)
Atom 925 = (21.2683935603, 27.0606493771, 37.3381320311)
Atom 926 = (17.0147148483, 21.5686521225, 34.8731923500)
Atom 927 = (21.2683935603, 15.2706111451, 27.9492363310)
Atom 928 = (21.2683935603, 28.9365047760, 34.8731923500)
Atom 929 = (19.7659858110, 18.0541775251, 34.3663678401)
Atom 930 = (22.7708013096, 18.0541775251, 34.3663678401)
Atom 931 = (19.7659858110, 26.1529383961, 41.2903238591)
Atom 932 = (18.5171225975, 18.7850857426, 41.2903238591)
Atom 933 = (15.5123070990, 25.4220301786, 34.3663678401)
Atom 934 = (18.5171225975, 25.4220301786, 34.3663678401)
Atom 935 = (15.5123070990, 18.7850857426, 41.2903238591)
Atom 936 = (17.0147148483, 24.5320070329, 42.4175454108)
Atom 937 = (21.2683935603, 26.9000226681, 54.5178388554)
Atom 938 = (17.0147148483, 24.5143191976, 44.2620880502)
Atom 939 = (17.0147148483, 22.6384637987, 41.7971483690)
Atom 940 = (22.7708013096, 26.1529383961, 55.1382358971)
Atom 941 = (17.0147148483, 19.6751088883, 49.3415014298)
Atom 942 = (21.2683935603, 17.1641543794, 42.4175454108)
Atom 943 = (21.2683935603, 27.0429615418, 49.3415014298)
Atom 944 = (21.2683935603, 17.3070932531, 47.5938828364)
Atom 945 = (17.0147148483, 19.5321700146, 54.5178388554)
Atom 946 = (17.0147148483, 24.6749459066, 47.5938828364)
Atom 947 = (17.0147148483, 19.6927967235, 51.1860440692)
Atom 948 = (21.2683935603, 17.1464665441, 44.2620880502)
Atom 949 = (21.2683935603, 27.0606493771, 51.1860440692)
Atom 950 = (17.0147148483, 21.5686521225, 48.7211043880)
Atom 951 = (21.2683935603, 15.2706111451, 41.7971483690)
Atom 952 = (21.2683935603, 28.9365047760, 48.7211043880)
Atom 953 = (19.7659858110, 18.0541775251, 48.2142798781)
Atom 954 = (22.7708013096, 18.0541775251, 48.2142798781)
Atom 955 = (19.7659858110, 26.1529383961, 55.1382358971)
Atom 956 = (18.5171225975, 18.7850857426, 55.1382358971)
Atom 957 = (15.5123070990, 25.4220301786, 48.2142798781)
Atom 958 = (18.5171225975, 25.4220301786, 48.2142798781)
Atom 959 = (15.5123070990, 18.7850857426, 55.1382358971)
Atom 960 = (17.0147148483, 39.2677123399, 0.8738092967)
Atom 961 = (21.2683935603, 41.6357279752, 12.9741027413)
Atom 962 = (17.0147148483, 39.2500245047, 2.7183519361)
Atom 963 = (17.0147148483, 37.3741691057, 0.2534122550)
Atom 964 = (22.7708013096, 40.8886437032, 13.5944997831)
Atom 965 = (17.0147148483, 34.4108141953, 7.7977653157)
Atom 966 = (21.2683935603, 31.8998596864, 0.8738092967)
Atom 967 = (21.2683935603, 41.7786668489, 7.7977653157)
Atom 968 = (21.2683935603, 32.0427985601, 6.0501467223)
Atom 969 = (17.0147148483, 34.2678753216, 12.9741027413)
Atom 970 = (17.0147148483, 39.4106512137, 6.0501467223)
Atom 971 = (17.0147148483, 34.4285020306, 9.6423079551)
Atom 972 = (21.2683935603, 31.8821718512, 2.7183519361)
Atom 973 = (21.2683935603, 41.7963546841, 9.6423079551)
Atom 974 = (17.0147148483, 36.3043574296, 7.1773682740)
Atom 975 = (21.2683935603, 30.0063164522, 0.2534122550)
Atom 976 = (21.2683935603, 43.6722100831, 7.1773682740)
Atom 977 = (19.7659858110, 32.7898828321, 6.6705437641)
Atom 978 = (22.7708013096, 32.7898828321, 6.6705437641)
Atom 979 = (19.7659858110, 40.8886437032, 13.5944997831)
Atom 980 = (18.5171225975, 33.5207910496, 13.5944997831)
Atom 981 = (15.5123070990, 40.1577354856, 6.6705437641)
Atom 982 = (18.5171225975, 40.1577354856, 6.6705437641)
Atom 983 = (15.5123070990, 33.5207910496, 13.5944997831)
Atom 984 = (17.0147148483, 39.2677123399, 14.7217213347)
Atom 985 = (21.2683935603, 41.6357279752, 26.8220147793)
Atom 986 = (17.0147148483, 39.2500245047, 16.5662639741)
Atom 987 = (17.0147148483, 37.3741691057, 14.1013242930)
Atom 988 = (22.7708013096, 40.8886437032, 27.4424118211)
Atom 989 = (17.0147148483, 34.4108141953, 21.6456773538)
Atom 990 = (21.2683935603, 31.8998596864, 14.7217213347)
Atom 991 = (21.2683935603, 41.7786668489, 21.6456773538)
Atom 992 = (21.2683935603, 32.0427985601, 19.8980587603)
Atom 993 = (17.0147148483, 34.2678753216, 26.8220147793)
Atom 994 = (17.0147148483, 39.4106512137, 19.8980587603)
Atom 995 = (17.0147148483, 34.4285020306, 23.4902199931)
Atom 996 = (21.2683935603, 31.8821718512, 16.5662639741)
Atom 997 = (21.2683935603, 41.7963546841, 23.4902199931)
Atom 998 = (17.0147148483, 36.3043574296, 21.0252803120)
Atom 999 = (21.2683935603, 30.0063164522, 14.1013242930)
Atom 1000 = (21.2683935603, 43.6722100831, 21.0252803120)
Atom 1001 = (19.7659858110, 32.7898828321, 20.5184558021)
Atom 1002 = (22.7708013096, 32.7898828321, 20.5184558021)
Atom 1003 = (19.7659858110, 40.8886437032, 27.4424118211)
Atom 1004 = (18.5171225975, 33.5207910496, 27.4424118211)
Atom 1005 = (15.5123070990, 40.1577354856, 20.5184558021)
Atom 1006 = (18.5171225975, 40.1577354856, 20.5184558021)
Atom 1007 = (15.5123070990, 33.5207910496, 27.4424118211)
Atom 1008 = (17.0147148483, 39.2677123399, 28.5696333728)
Atom 1009 = (21.2683935603, 41.6357279752, 40.6699268174)
Atom 1010 = (17.0147148483, 39.2500245047, 30.4141760121)
Atom 1011 = (17.0147148483, 37.3741691057, 27.9492363310)
Atom 1012 = (22.7708013096, 40.8886437032, 41.2903238591)
Atom 1013 = (17.0147148483, 34.4108141953, 35.4935893918)
Atom 1014 = (21.2683935603, 31.8998596864, 28.5696333728)
Atom 1015 = (21.2683935603, 41.7786668489, 35.4935893918)
Atom 1016 = (21.2683935603, 32.0427985601, 33.7459707983)
Atom 1017 = (17.0147148483, 34.2678753216, 40.6699268174)
Atom 1018 = (17.0147148483, 39.4106512137, 33.7459707983)
Atom 1019 = (17.0147148483, 34.4285020306, 37.3381320311)
Atom 1020 = (21.2683935603, 31.8821718512, 30.4141760121)
Atom 1021 = (21.2683935603, 41.7963546841, 37.3381320311)
Atom 1022 = (17.0147148483, 36.3043574296, 34.8731923500)
Atom 1023 = (21.2683935603, 30.0063164522, 27.9492363310)
Atom 1024 = (21.2683935603, 43.6722100831, 34.8731923500)
Atom 1025 = (19.7659858110, 32.7898828321, 34.3663678401)
Atom 1026 = (22.7708013096, 32.7898828321, 34.3663678401)
Atom 1027 = (19.7659858110, 40.8886437032, 41.2903238591)
Atom 1028 = (18.5171225975, 33.5207910496, 41.2903238591)
Atom 1029 = (15.5123070990, 40.1577354856, 34.3663678401)
Atom 1030 = (18.5171225975, 40.1577354856, 34.3663678401)
Atom 1031 = (15.5123070990, 33.5207910496, 41.2903238591)
Atom 1032 = (17.0147148483, 39.2677123399, 42.4175454108)
Atom 1033 = (21.2683935603, 41.6357279752, 54.5178388554)
Atom 1034 = (17.0147148483, 39.2500245047, 44.2620880502)
Atom 1035 = (17.0147148483, 37.3741691057, 41.7971483690)
Atom 1036 = (22.7708013096, 40.8886437032, 55.1382358971)
Atom 1037 = (17.0147148483, 34.4108141953, 49.3415014298)
Atom 1038 = (21.2683935603, 31.8998596864, 42.4175454108)
Atom 1039 = (21.2683935603, 41.7786668489, 49.3415014298)
Atom 1040 = (21.2683935603, 32.0427985601, 47.5938828364)
Atom 1041 = (17.0147148483, 34.2678753216, 54.5178388554)
Atom 1042 = (17.0147148483, 39.4106512137, 47.5938828364)
Atom 1043 = (17.0147148483, 34.4285020306, 51.1860440692)
Atom 1044 = (21.2683935603, 31.8821718512, 44.2620880502)
Atom 1045 = (21.2683935603, 41.7963546841, 51.1860440692)
Atom 1046 = (17.0147148483, 36.3043574296, 48.7211043880)
Atom 1047 = (21.2683935603, 30.0063164522, 41.7971483690)
Atom 1048 = (21.2683935603, 43.6722100831, 48.7211043880)
Atom 1049 = (19.7659858110, 32.7898828321, 48.2142798781)
Atom 1050 = (22.7708013096, 32.7898828321, 48.2142798781)
Atom 1051 = (19.7659858110, 40.8886437032, 55.1382358971)
Atom 1052 = (18.5171225975, 33.5207910496, 55.1382358971)
Atom 1053 = (15.5123070990, 40.1577354856, 48.2142798781)
Atom 1054 = (18.5171225975, 40.1577354856, 48.2142798781)
Atom 1055 = (15.5123070990, 33.5207910496, 55.1382358971)
Atom 1056 = (17.0147148483, 54.0034176470, 0.8738092967)
Atom 1057 = (21.2683935603, 56.3714332822, 12.9741027413)
Atom 1058 = (17.0147148483, 53.9857298118, 2.7183519361)
Atom 1059 = (17.0147148483, 52.1098744128, 0.2534122550)
Atom 1060 = (22.7708013096, 55.6243490102, 13.5944997831)
Atom 1061 = (17.0147148483, 49.1465195024, 7.7977653157)
Atom 1062 = (21.2683935603, 46.6355649935, 0.8738092967)
Atom 1063 = (21.2683935603, 56.5143721559, 7.7977653157)
Atom 1064 = (21.2683935603, 46.7785038672, 6.0501467223)
Atom 1065 = (17.0147148483, 49.0035806287, 12.9741027413)
Atom 1066 = (17.0147148483, 54.1463565207, 6.0501467223)
Atom 1067 = (17.0147148483, 49.1642073376, 9.6423079551)
Atom 1068 = (21.2683935603, 46.6178771582, 2.7183519361)
Atom 1069 = (21.2683935603, 56.5320599912, 9.6423079551)
Atom 1070 = (17.0147148483, 51.0400627366, 7.1773682740)
Atom 1071 = (21.2683935603, 44.7420217593, 0.2534122550)
Atom 1072 = (21.2683935603, 58.4079153901, 7.1773682740)
Atom 1073 = (19.7659858110, 47.5255881392, 6.6705437641)
Atom 1074 = (22.7708013096, 47.5255881392, 6.6705437641)
Atom 1075 = (19.7659858110, 55.6243490102, 13.5944997831)
Atom 1076 = (18.5171225975, 48.2564963567, 13.5944997831)
Atom 1077 = (15.5123070990, 54.8934407927, 6.6705437641)
Atom 1078 = (18.5171225975, 54.8934407927, 6.6705437641)
Atom 1079 = (15.5123070990, 48.2564963567, 13.5944997831)
Atom 1080 = (17.0147148483, 54.0034176470, 14.7217213347)
Atom 1081 = (21.2683935603, 56.3714332822, 26.8220147793)
Atom 1082 = (17.0147148483, 53.9857298118, 16.5662639741)
Atom 1083 = (17.0147148483, 52.1098744128, 14.1013242930)
Atom 1084 = (22.7708013096, 55.6243490102, 27.4424118211)
Atom 1085 = (17.0147148483, 49.1465195024, 21.6456773538)
Atom 1086 = (21.2683935603, 46.6355649935, 14.7217213347)
Atom 1087 = (21.2683935603, 56.5143721559, 21.6456773538)
Atom 1088 = (21.2683935603, 46.7785038672, 19.8980587603)
Atom 1089 = (17.0147148483, 49.0035806287, 26.8220147793)
Atom 1090 = (17.0147148483, 54.1463565207, 19.8980587603)
Atom 1091 = (17.0147148483, 49.1642073376, 23.4902199931)
Atom 1092 = (21.2683935603, 46.6178771582, 16.5662639741)
Atom 1093 = (21.2683935603, 56.5320599912, 23.4902199931)
Atom 1094 = (17.0147148483, 51.0400627366, 21.0252803120)
Atom 1095 = (21.2683935603, 44.7420217593, 14.1013242930)
Atom 1096 = (21.2683935603, 58.4079153901, 21.0252803120)
Atom 1097 = (19.7659858110, 47.5255881392, 20.5184558021)
Atom 1098 = (22.7708013096, 47.5255881392, 20.5184558021)
Atom 1099 = (19.7659858110, 55.6243490102, 27.4424118211)
Atom 1100 = (18.5171225975, 48.2564963567, 27.4424118211)
Atom 1101 = (15.5123070990, 54.8934407927, 20.5184558021)
Atom 1102 = (18.5171225975, 54.8934407927, 20.5184558021)
Atom 1103 = (15.5123070990, 48.2564963567, 27.4424118211)
Atom 1104 = (17.0147148483, 54.0034176470, 28.5696333728)
Atom 1105 = (21.2683935603, 56.3714332822, 40.6699268174)
Atom 1106 = (17.0147148483, 53.9857298118, 30.4141760121)
Atom 1107 = (17.0147148483, 52.1098744128, 27.9492363310)
Atom 1108 = (22.7708013096, 55.6243490102, 41.2903238591)
Atom 1109 = (17.0147148483, 49.1465195024, 35.4935893918)
Atom 1110 = (21.2683935603, 46.6355649935, 28.5696333728)
Atom 1111 = (21.2683935603, 56.5143721559, 35.4935893918)
Atom 1112 = (21.2683935603, 46.7785038672, 33.7459707983)
Atom 1113 = (17.0147148483, 49.0035806287, 40.6699268174)
Atom 1114 = (17.0147148483, 54.1463565207, 33.7459707983)
Atom 1115 = (17.0147148483, 49.1642073376, 37.3381320311)
Atom 1116 = (21.2683935603, 46.6178771582, 30.4141760121)
Atom 1117 = (21.2683935603, 56.5320599912, 37.3381320311)
Atom 1118 = (17.0147148483, 51.0400627366, 34.8731923500)
Atom 1119 = (21.2683935603, 44.7420217593, 27.9492363310)
Atom 1120 = (21.2683935603, 58.4079153901, 34.8731923500)
Atom 1121 = (19.7659858110, 47.5255881392, 34.3663678401)
Atom 1122 = (22.7708013096, 47.5255881392, 34.3663678401)
Atom 1123 = (19.7659858110, 55.6243490102, 41.2903238591)
Atom 1124 = (18.5171225975, 48.2564963567, 41.2903238591)
Atom 1125 = (15.5123070990, 54.8934407927, 34.3663678401)
Atom 1126 = (18.5171225975, 54.8934407927, 34.3663678401)
Atom 1127 = (15.5123070990, 48.2564963567, 41.2903238591)
Atom 1128 = (17.0147148483, 54.0034176470, 42.4175454108)
Atom 1129 = (21.2683935603, 56.3714332822, 54.5178388554)
Atom 1130 = (17.0147148483, 53.9857298118, 44.2620880502)
Atom 1131 = (17.0147148483, 52.1098744128, 41.7971483690)
Atom 1132 = (22.7708013096, 55.6243490102, 55.1382358971)
Atom 1133 = (17.0147148483, 49.1465195024, 49.3415014298)
Atom 1134 = (21.2683935603, 46.6355649935, 42.4175454108)
Atom 1135 = (21.2683935603, 56.5143721559, 49.3415014298)
Atom 1136 = (21.2683935603, 46.7785038672, 47.5938828364)
Atom 1137 = (17.0147148483, 49.0035806287, 54.5178388554)
Atom 1138 = (17.0147148483, 54.1463565207, 47.5938828364)
Atom 1139 = (17.0147148483, 49.1642073376, 51.1860440692)
Atom 1140 = (21.2683935603, 46.6178771582, 44.2620880502)
Atom 1141 = (21.2683935603, 56.5320599912, 51.1860440692)
Atom 1142 = (17.0147148483, 51.0400627366, 48.7211043880)
Atom 1143 = (21.2683935603, 44.7420217593, 41.7971483690)
Atom 1144 = (21.2683935603, 58.4079153901, 48.7211043880)
Atom 1145 = (19.7659858110, 47.5255881392, 48.2142798781)
Atom 1146 = (22.7708013096, 47.5255881392, 48.2142798781)
Atom 1147 = (19.7659858110, 55.6243490102, 55.1382358971)
Atom 1148 = (18.5171225975, 48.2564963567, 55.1382358971)
Atom 1149 = (15.5123070990, 54.8934407927, 48.2142798781)
Atom 1150 = (18.5171225975, 54.8934407927, 48.2142798781)
Atom 1151 = (15.5123070990, 48.2564963567, 55.1382358971)
Atom 1152 = (25.5220722724, 9.7963017258, 0.8738092967)
Atom 1153 = (29.7757509844, 12.1643173610, 12.9741027413)
Atom 1154 = (25.5220722724, 9.7786138906, 2.7183519361)
Atom 1155 = (25.5220722724, 7.9027584916, 0.2534122550)
Atom 1156 = (31.2781587337, 11.4172330891, 13.5944997831)
Atom 1157 = (25.5220722724, 4.9394035812, 7.7977653157)
Atom 1158 = (29.7757509844, 2.4284490723, 0.8738092967)
Atom 1159 = (29.7757509844, 12.3072562348, 7.7977653157)
Atom 1160 = (29.7757509844, 2.5713879460, 6.0501467223)
Atom 1161 = (25.5220722724, 4.7964647075, 12.9741027413)
Atom 1162 = (25.5220722724, 9.9392405995, 6.0501467223)
Atom 1163 = (25.5220722724, 4.9570914165, 9.6423079551)
Atom 1164 = (29.7757509844, 2.4107612371, 2.7183519361)
Atom 1165 = (29.7757509844, 12.3249440700, 9.6423079551)
Atom 1166 = (25.5220722724, 6.8329468154, 7.1773682740)
Atom 1167 = (29.7757509844, 0.5349058381, 0.2534122550)
Atom 1168 = (29.7757509844, 14.2007994690, 7.1773682740)
Atom 1169 = (28.2733432352, 3.3184722180, 6.6705437641)
Atom 1170 = (31.2781587337, 3.3184722180, 6.6705437641)
Atom 1171 = (28.2733432352, 11.4172330891, 13.5944997831)
Atom 1172 = (27.0244800217, 4.0493804355, 13.5944997831)
Atom 1173 = (24.0196645231, 10.6863248715, 6.6705437641)
Atom 1174 = (27.0244800217, 10.6863248715, 6.6705437641)
Atom 1175 = (24.0196645231, 4.0493804355, 13.5944997831)
Atom 1176 = (25.5220722724, 9.7963017258, 14.7217213347)
Atom 1177 = (29.7757509844, 12.1643173610, 26.8220147793)
Atom 1178 = (25.5220722724, 9.7786138906, 16.5662639741)
Atom 1179 = (25.5220722724, 7.9027584916, 14.1013242930)
Atom 1180 = (31.2781587337, 11.4172330891, 27.4424118211)
Atom 1181 = (25.5220722724, 4.9394035812, 21.6456773538)
Atom 1182 = (29.7757509844, 2.4284490723, 14.7217213347)
Atom 1183 = (29.7757509844, 12.3072562348, 21.6456773538)
Atom 1184 = (29.7757509844, 2.5713879460, 19.8980587603)
Atom 1185 = (25.5220722724, 4.7964647075, 26.8220147793)
Atom 1186 = (25.5220722724, 9.9392405995, 19.8980587603)
Atom 1187 = (25.5220722724, 4.9570914165, 23.4902199931)
Atom 1188 = (29.7757509844, 2.4107612371, 16.5662639741)
Atom 1189 = (29.7757509844, 12.3249440700, 23.4902199931)
Atom 1190 = (25.5220722724, 6.8329468154, 21.0252803120)
Atom 1191 = (29.7757509844, 0.5349058381, 14.1013242930)
Atom 1192 = (29.7757509844, 14.2007994690, 21.0252803120)
Atom 1193 = (28.2733432352, 3.3184722180, 20.5184558021)
Atom 1194 = (31.2781587337, 3.3184722180, 20.5184558021)
Atom 1195 = (28.2733432352, 11.4172330891, 27.4424118211)
Atom 1196 = (27.0244800217, 4.0493804355, 27.4424118211)
Atom 1197 = (24.0196645231, 10.6863248715, 20.5184558021)
Atom 1198 = (27.0244800217, 10.6863248715, 20.5184558021)
Atom 1199 = (24.0196645231, 4.0493804355, 27.4424118211)
Atom 1200 = (25.5220722724, 9.7963017258, 28.5696333728)
Atom 1201 = (29.7757509844, 12.1643173610, 40.6699268174)
Atom 1202 = (25.5220722724, 9.7786138906, 30.4141760121)
Atom 1203 = (25.5220722724, 7.9027584916, 27.9492363310)
Atom 1204 = (31.2781587337, 11.4172330891, 41.2903238591)
Atom 1205 = (25.5220722724, 4.9394035812, 35.4935893918)
Atom 1206 = (29.7757509844, 2.4284490723, 28.5696333728)
Atom 1207 = (29.7757509844, 12.3072562348, 35.4935893918)
Atom 1208 = (29.7757509844, 2.5713879460, 33.7459707983)
Atom 1209 = (25.5220722724, 4.7964647075, 40.6699268174)
Atom 1210 = (25.5220722724, 9.9392405995, 33.7459707983)
Atom 1211 = (25.5220722724, 4.9570914165, 37.3381320311)
Atom 1212 = (29.7757509844, 2.4107612371, 30.4141760121)
Atom 1213 = (29.7757509844, 12.3249440700, 37.3381320311)
Atom 1214 = (25.5220722724, 6.8329468154, 34.8731923500)
Atom 1215 = (29.7757509844, 0.5349058381, 27.9492363310)
Atom 1216 = (29.7757509844, 14.2007994690, 34.8731923500)
Atom 1217 = (28.2733432352, 3.3184722180, 34.3663678401)
Atom 1218 = (31.2781587337, 3.3184722180, 34.3663678401)
Atom 1219 = (28.2733432352, 11.4172330891, 41.2903238591)
Atom 1220 = (27.0244800217, 4.0493804355, 41.2903238591)
Atom 1221 = (24.0196645231, 10.6863248715, 34.3663678401)
Atom 1222 = (27.0244800217, 10.6863248715, 34.3663678401)
Atom 1223 = (24.0196645231, 4.0493804355, 41.2903238591)
Atom 1224 = (25.5220722724, 9.7963017258, 42.4175454108)
Atom 1225 = (29.7757509844, 12.1643173610, 54.5178388554)
Atom 1226 = (25.5220722724, 9.7786138906, 44.2620880502)
Atom 1227 = (25.5220722724, 7.9027584916, 41.7971483690)
Atom 1228 = (31.2781587337, 11.4172330891, 55.1382358971)
Atom 1229 = (25.5220722724, 4.9394035812, 49.3415014298)
Atom 1230 = (29.7757509844, 2.4284490723, 42.4175454108)
Atom 1231 = (29.7757509844, 12.3072562348, 49.3415014298)
Atom 1232 = (29.7757509844, 2.5713879460, 47.5938828364)
Atom 1233 = (25.5220722724, 4.7964647075, 54.5178388554)
Atom 1234 = (25.5220722724, 9.9392405995, 47.5938828364)
Atom 1235 = (25.5220722724, 4.9570914165, 51.1860440692)
Atom 1236 = (29.7757509844, 2.4107612371, 44.2620880502)
Atom 1237 = (29.7757509844, 12.3249440700, 51.1860440692)
Atom 1238 = (25.5220722724, 6.8329468154, 48.7211043880)
Atom 1239 = (29.7757509844, 0.5349058381, 41.7971483690)
Atom 1240 = (29.7757509844, 14.2007994690, 48.7211043880)
Atom 1241 = (28.2733432352, 3.3184722180, 48.2142798781)
Atom 1242 = (31.2781587337, 3.3184722180, 48.2142798781)
Atom 1243 = (28.2733432352, 11.4172330891, 55.1382358971)
Atom 1244 = (27.0244800217, 4.0493804355, 55.1382358971)
Atom 1245 = (24.0196645231, 10.6863248715, 48.2142798781)
Atom 1246 = (27.0244800217, 10.6863248715, 48.2142798781)
Atom 1247 = (24.0196645231, 4.0493804355, 55.1382358971)
Atom 1248 = (25.5220722724, 24.5320070329, 0.8738092967)
Atom 1249 = (29.7757509844, 26.9000226681, 12.9741027413)
Atom 1250 = (25.5220722724, 24.5143191976, 2.7183519361)
Atom 1251 = (25.5220722724, 22.6384637987, 0.2534122550)
Atom 1252 = (31.2781587337, 26.1529383961, 13.5944997831)
Atom 1253 = (25.5220722724, 19.6751088883, 7.7977653157)
Atom 1254 = (29.7757509844, 17.1641543794, 0.8738092967)
Atom 1255 = (29.7757509844, 27.0429615418, 7.7977653157)
Atom 1256 = (29.7757509844, 17.3070932531, 6.0501467223)
Atom 1257 = (25.5220722724, 19.5321700146, 12.9741027413)
Atom 1258 = (25.5220722724, 24.6749459066, 6.0501467223)
Atom 1259 = (25.5220722724, 19.6927967235, 9.6423079551)
Atom 1260 = (29.7757509844, 17.1464665441, 2.7183519361)
Atom 1261 = (29.7757509844, 27.0606493771, 9.6423079551)
Atom 1262 = (25.5220722724, 21.5686521225, 7.1773682740)
Atom 1263 = (29.7757509844, 15.2706111451, 0.2534122550)
Atom 1264 = (29.7757509844, 28.9365047760, 7.1773682740)
Atom 1265 = (28.2733432352, 18.0541775251, 6.6705437641)
Atom 1266 = (31.2781587337, 18.0541775251, 6.6705437641)
Atom 1267 = (28.2733432352, 26.1529383961, 13.5944997831)
Atom 1268 = (27.0244800217, 18.7850857426, 13.5944997831)
Atom 1269 = (24.0196645231, 25.4220301786, 6.6705437641)
Atom 1270 = (27.0244800217, 25.4220301786, 6.6705437641)
Atom 1271 = (24.0196645231, 18.7850857426, 13.5944997831)
Atom 1272 = (25.5220722724, 24.5320070329, 14.7217213347)
Atom 1273 = (29.7757509844, 26.9000226681, 26.8220147793)
Atom 1274 = (25.5220722724, 24.5143191976, 16.5662639741)
Atom 1275 = (25.5220722724, 22.6384637987, 14.1013242930)
Atom 1276 = (31.2781587337, 26.1529383961, 27.4424118211)
Atom 1277 = (25.5220722724, 19.6751088883, 21.6456773538)
Atom 1278 = (29.7757509844, 17.1641543794, 14.7217213347)
Atom 1279 = (29.7757509844, 27.0429615418, 21.6456773538)
Atom 1280 = (29.7757509844, 17.3070932531, 19.8980587603)
Atom 1281 = (25.5220722724, 19.5321700146, 26.8220147793)
Atom 1282 = (25.5220722724, 24.6749459066, 19.8980587603)
Atom 1283 = (25.5220722724, 19.6927967235, 23.4902199931)
Atom 1284 = (29.7757509844, 17.1464665441, 16.5662639741)
Atom 1285 = (29.7757509844, 27.0606493771, 23.4902199931)
Atom 1286 = (25.5220722724, 21.5686521225, 21.0252803120)
Atom 1287 = (29.7757509844, 15.2706111451, 14.1013242930)
Atom 1288 = (29.7757509844, 28.9365047760, 21.0252803120)
Atom 1289 = (28.2733432352, 18.0541775251, 20.5184558021)
Atom 1290 = (31.2781587337, 18.0541775251, 20.5184558021)
Atom 1291 = (28.2733432352, 26.1529383961, 27.4424118211)
Atom 1292 = (27.0244800217, 18.7850857426, 27.4424118211)
Atom 1293 = (24.0196645231, 25.4220301786, 20.5184558021)
Atom 1294 = (27.0244800217, 25.4220301786, 20.5184558021)
Atom 1295 = (24.0196645231, 18.7850857426, 27.4424118211)
Atom 1296 = (25.5220722724, 24.5320070329, 28.5696333728)
Atom 1297 = (29.7757509844, 26.9000226681, 40.6699268174)
Atom 1298 = (25.5220722724, 24.5143191976, 30.4141760121)
Atom 1299 = (25.5220722724, 22.6384637987, 27.9492363310)
Atom 1300 = (31.2781587337, 26.1529383961, 41.2903238591)
Atom 1301 = (25.5220722724, 19.6751088883, 35.4935893918)
Atom 1302 = (29.7757509844, 17.1641543794, 28.5696333728)
Atom 1303 = (29.7757509844, 27.0429615418, 35.4935893918)
Atom 1304 = (29.7757509844, 17.3070932531, 33.7459707983)
Atom 1305 = (25.5220722724, 19.5321700146, 40.6699268174)
Atom 1306 = (25.5220722724, 24.6749459066, 33.7459707983)
Atom 1307 = (25.5220722724, 19.6927967235, 37.3381320311)
Atom 1308 = (29.7757509844, 17.1464665441, 30.4141760121)
Atom 1309 = (29.7757509844, 27.0606493771, 37.3381320311)
Atom 1310 = (25.5220722724, 21.5686521225, 34.8731923500)
Atom 1311 = (29.7757509844, 15.2706111451, 27.9492363310)
Atom 1312 = (29.7757509844, 28.9365047760, 34.8731923500)
Atom 1313 = (28.2733432352, 18.0541775251, 34.3663678401)
Atom 1314 = (31.2781587337, 18.0541775251, 34.3663678401)
Atom 1315 = (28.2733432352, 26.1529383961, 41.2903238591)
Atom 1316 = (27.0244800217, 18.7850857426, 41.2903238591)
Atom 1317 = (24.0196645231, 25.4220301786, 34.3663678401)
Atom 1318 = (27.0244800217, 25.4220301786, 34.3663678401)
Atom 1319 = (24.0196645231, 18.7850857426, 41.2903238591)
Atom 1320 = (25.5220722724, 24.5320070329, 42.4175454108)
Atom 1321 = (29.7757509844, 26.9000226681, 54.5178388554)
Atom 1322 = (25.5220722724, 24.5143191976, 44.2620880502)
Atom 1323 = (25.5220722724, 22.6384637987, 41.7971483690)
Atom 1324 = (31.2781587337, 26.1529383961, 55.1382358971)
Atom 1325 = (25.5220722724, 19.6751088883, 49.3415014298)
Atom 1326 = (29.7757509844, 17.1641543794, 42.4175454108)
Atom 1327 = (29.7757509844, 27.0429615418, 49.3415014298)
Atom 1328 = (29.7757509844, 17.3070932531, 47.5938828364)
Atom 1329 = (25.5220722724, 19.5321700146, 54.5178388554)
Atom 1330 = (25.5220722724, 24.6749459066, 47.5938828364)
Atom 1331 = (25.5220722724, 19.6927967235, 51.1860440692)
Atom 1332 = (29.7757509844, 17.1464665441, 44.2620880502)
Atom 1333 = (29.7757509844, 27.0606493771, 51.1860440692)
Atom 1334 = (25.5220722724, 21.5686521225, 48.7211043880)
Atom 1335 = (29.7757509844, 15.2706111451, 41.7971483690)
Atom 1336 = (29.7757509844, 28.9365047760, 48.7211043880)
Atom 1337 = (28.2733432352, 18.0541775251, 48.2142798781)
Atom 1338 = (31.2781587337, 18.0541775251, 48.2142798781)
Atom 1339 = (28.2733432352, 26.1529383961, 55.1382358971)
Atom 1340 = (27.0244800217, 18.7850857426, 55.1382358971)
Atom 1341 = (24.0196645231, 25.4220301786, 48.2142798781)
Atom 1342 = (27.0244800217, 25.4220301786, 48.2142798781)
Atom 1343 = (24.0196645231, 18.7850857426, 55.1382358971)
Atom 1344 = (25.5220722724, 39.2677123399, 0.8738092967)
Atom 1345 = (29.7757509844, 41.6357279752, 12.9741027413)
Atom 1346 = (25.5220722724, 39.2500245047, 2.7183519361)
Atom 1347 = (25.5220722724, 37.3741691057, 0.2534122550)
Atom 1348 = (31.2781587337, 40.8886437032, 13.5944997831)
Atom 1349 = (25.5220722724, 34.4108141953, 7.7977653157)
Atom 1350 = (29.7757509844, 31.8998596864, 0.8738092967)
Atom 1351 = (29.7757509844, 41.7786668489, 7.7977653157)
Atom 1352 = (29.7757509844, 32.0427985601, 6.0501467223)
Atom 1353 = (25.5220722724, 34.2678753216, 12.9741027413)
Atom 1354 = (25.5220722724, 39.4106512137, 6.0501467223)
Atom 1355 = (25.5220722724, 34.4285020306, 9.6423079551)
Atom 1356 = (29.7757509844, 31.8821718512, 2.7183519361)
Atom 1357 = (29.7757509844, 41.7963546841, 9.6423079551)
Atom 1358 = (25.5220722724, 36.3043574296, 7.1773682740)
Atom 1359 = (29.7757509844, 30.0063164522, 0.2534122550)
Atom 1360 = (29.7757509844, 43.6722100831, 7.1773682740)
Atom 1361 = (28.2733432352, 32.7898828321, 6.6705437641)
Atom 1362 = (31.2781587337, 32.7898828321, 6.6705437641)
Atom 1363 = (28.2733432352, 40.8886437032, 13.5944997831)
Atom 1364 = (27.0244800217, 33.5207910496, 13.5944997831)
Atom 1365 = (24.0196645231, 40.1577354856, 6.6705437641)
Atom 1366 = (27.0244800217, 40.1577354856, 6.6705437641)
Atom 1367 = (24.0196645231, 33.5207910496, 13.5944997831)
Atom 1368 = (25.5220722724, 39.2677123399, 14.7217213347)
Atom 1369 = (29.7757509844, 41.6357279752, 26.8220147793)
Atom 1370 = (25.5220722724, 39.2500245047, 16.5662639741)
Atom 1371 = (25.5220722724, 37.3741691057, 14.1013242930)
Atom 1372 = (31.2781587337, 40.8886437032, 27.4424118211)
Atom 1373 = (25.5220722724, 34.4108141953, 21.6456773538)
Atom 1374 = (29.7757509844, 31.8998596864, 14.7217213347)
Atom 1375 = (29.7757509844, 41.7786668489, 21.6456773538)
Atom 1376 = (29.7757509844, 32.0427985601, 19.8980587603)
Atom 1377 = (25.5220722724, 34.2678753216, 26.8220147793)
Atom 1378 = (25.5220722724, 39.4106512137, 19.8980587603)
Atom 1379 = (25.5220722724, 34.4285020306, 23.4902199931)
Atom 1380 = (29.7757509844, 31.8821718512, 16.5662639741)
Atom 1381 = (29.7757509844, 41.7963546841, 23.4902199931)
Atom 1382 = (25.5220722724, 36.3043574296, 21.0252803120)
Atom 1383 = (29.7757509844, 30.0063164522, 14.1013242930)
Atom 1384 = (29.7757509844, 43.6722100831, 21.0252803120)
Atom 1385 = (28.2733432352, 32.7898828321, 20.5184558021)
Atom 1386 = (31.2781587337, 32.7898828321, 20.5184558021)
Atom 1387 = (28.2733432352, 40.8886437032, 27.4424118211)
Atom 1388 = (27.0244800217, 33.5207910496, 27.4424118211)
Atom 1389 = (24.0196645231, 40.1577354856, 20.5184558021)
Atom 1390 = (27.0244800217, 40.1577354856, 20.5184558021)
Atom 1391 = (24.0196645231, 33.5207910496, 27.4424118211)
Atom 1392 = (25.5220722724, 39.2677123399, 28.5696333728)
Atom 1393 = (29.7757509844, 41.6357279752, 40.6699268174)
Atom 1394 = (25.5220722724, 39.2500245047, 30.4141760121)
Atom 1395 = (25.5220722724, 37.3741691057, 27.9492363310)
Atom 1396 = (31.2781587337, 40.8886437032, 41.2903238591)
Atom 1397 = (25.5220722724, 34.4108141953, 35.4935893918)
Atom 1398 = (29.7757509844, 31.8998596864, 28.5696333728)
Atom 1399 = (29.7757509844, 41.7786668489, 35.4935893918)
Atom 1400 = (29.7757509844, 32.0427985601, 33.7459707983)
Atom 1401 = (25.5220722724, 34.2678753216, 40.6699268174)
Atom 1402 = (25.5220722724, 39.4106512137, 33.7459707983)
Atom 1403 = (25.5220722724, 34.4285020306, 37.3381320311)
Atom 1404 = (29.7757509844, 31.8821718512, 30.4141760121)
Atom 1405 = (29.7757509844, 41.7963546841, 37.3381320311)
Atom 1406 = (25.5220722724, 36.3043574296, 34.8731923500)
Atom 1407 = (29.7757509844, 30.0063164522, 27.9492363310)
Atom 1408 = (29.7757509844, 43.6722100831, 34.8731923500)
Atom 1409 = (28.2733432352, 32.7898828321, 34.3663678401)
Atom 1410 = (31.2781587337, 32.7898828321, 34.3663678401)
Atom 1411 = (28.2733432352, 40.8886437032, 41.2903238591)
Atom 1412 = (27.0244800217, 33.5207910496, 41.2903238591)
Atom 1413 = (24.0196645231, 40.1577354856, 34.3663678401)
Atom 1414 = (27.0244800217, 40.1577354856, 34.3663678401)
Atom 1415 = (24.0196645231, 33.5207910496, 41.2903238591)
Atom 1416 = (25.5220722724, 39.2677123399, 42.4175454108)
Atom 1417 = (29.7757509844, 41.6357279752, 54.5178388554)
Atom 1418 = (25.5220722724, 39.2500245047, 44.2620880502)
Atom 1419 = (25.5220722724, 37.3741691057, 41.7971483690)
Atom 1420 = (31.2781587337, 40.8886437032, 55.1382358971)
Atom 1421 = (25.5220722724, 34.4108141953, 49.3415014298)
Atom 1422 = (29.7757509844, 31.8998596864, 42.4175454108)
Atom 1423 = (29.7757509844, 41.7786668489, 49.3415014298)
Atom 1424 = (29.7757509844, 32.0427985601, 47.5938828364)
Atom 1425 = (25.5220722724, 34.2678753216, 54.5178388554)
Atom 1426 = (25.5220722724, 39.4106512137, 47.5938828364)
Atom 1427 = (25.5220722724, 34.4285020306, 51.1860440692)
Atom 1428 = (29.7757509844, 31.8821718512, 44.2620880502)
Atom 1429 = (29.7757509844, 41.7963546841, 51.1860440692)
Atom 1430 = (25.5220722724, 36.3043574296, 48.7211043880)
Atom 1431 = (29.7757509844, 30.0063164522, 41.7971483690)
Atom 1432 = (29.7757509844, 43.6722100831, 48.7211043880)
Atom 1433 = (28.2733432352, 32.7898828321, 48.2142798781)
Atom 1434 = (31.2781587337, 32.7898828321, 48.2142798781)
Atom 1435 = (28.2733432352, 40.8886437032, 55.1382358971)
Atom 1436 = (27.0244800217, 33.5207910496, 55.1382358971)
Atom 1437 = (24.0196645231, 40.1577354856, 48.2142798781)
Atom 1438 = (27.0244800217, 40.1577354856, 48.2142798781)
Atom 1439 = (24.0196645231, 33.5207910496, 55.1382358971)
Atom 1440 = (25.5220722724, 54.0034176470, 0.8738092967)
Atom 1441 = (29.7757509844, 56.3714332822, 12.9741027413)
Atom 1442 = (25.5220722724, 53.9857298118, 2.7183519361)
Atom 1443 = (25.5220722724, 52.1098744128, 0.2534122550)
Atom 1444 = (31.2781587337, 55.6243490102, 13.5944997831)
Atom 1445 = (25.5220722724, 49.1465195024, 7.7977653157)
Atom 1446 = (29.7757509844, 46.6355649935, 0.8738092967)
Atom 1447 = (29.7757509844, 56.5143721559, 7.7977653157)
Atom 1448 = (29.7757509844, 46.7785038672, 6.0501467223)
Atom 1449 = (25.5220722724, 49.0035806287, 12.9741027413)
Atom 1450 = (25.5220722724, 54.1463565207, 6.0501467223)
Atom 1451 = (25.5220722724, 49.1642073376, 9.6423079551)
Atom 1452 = (29.7757509844, 46.6178771582, 2.7183519361)
Atom 1453 = (29.7757509844, 56.5320599912, 9.6423079551)
Atom 1454 = (25.5220722724, 51.0400627366, 7.1773682740)
Atom 1455 = (29.7757509844, 44.7420217593, 0.2534122550)
Atom 1456 = (29.7757509844, 58.4079153901, 7.1773682740)
Atom 1457 = (28.2733432352, 47.5255881392, 6.6705437641)
Atom 1458 = (31.2781587337, 47.5255881392, 6.6705437641)
Atom 1459 = (28.2733432352, 55.6243490102, 13.5944997831)
Atom 1460 = (27.0244800217, 48.2564963567, 13.5944997831)
Atom 1461 = (24.0196645231, 54.8934407927, 6.6705437641)
Atom 1462 = (27.0244800217, 54.8934407927, 6.6705437641)
Atom 1463 = (24.0196645231, 48.2564963567, 13.5944997831)
Atom 1464 = (25.5220722724, 54.0034176470, 14.7217213347)
Atom 1465 = (29.7757509844, 56.3714332822, 26.8220147793)
Atom 1466 = (25.5220722724, 53.9857298118, 16.5662639741)
Atom 1467 = (25.5220722724, 52.1098744128, 14.1013242930)
Atom 1468 = (31.2781587337, 55.6243490102, 27.4424118211)
Atom 1469 = (25.5220722724, 49.1465195024, 21.6456773538)
Atom 1470 = (29.7757509844, 46.6355649935, 14.7217213347)
Atom 1471 = (29.7757509844, 56.5143721559, 21.6456773538)
Atom 1472 = (29.7757509844, 46.7785038672, 19.8980587603)
Atom 1473 = (25.5220722724, 49.0035806287, 26.8220147793)
Atom 1474 = (25.5220722724, 54.1463565207, 19.8980587603)
Atom 1475 = (25.5220722724, 49.1642073376, 23.4902199931)
Atom 1476 = (29.7757509844, 46.6178771582, 16.5662639741)
Atom 1477 = (29.7757509844, 56.5320599912, 23.4902199931)
Atom 1478 = (25.5220722724, 51.0400627366, 21.0252803120)
Atom 1479 = (29.7757509844, 44.7420217593, 14.1013242930)
Atom 1480 = (29.7757509844, 58.4079153901, 21.0252803120)
Atom 1481 = (28.2733432352, 47.5255881392, 20.5184558021)
Atom 1482 = (31.2781587337, 47.5255881392, 20.5184558021)
Atom 1483 = (28.2733432352, 55.6243490102, 27.4424118211)
Atom 1484 = (27.0244800217, 48.2564963567, 27.4424118211)
Atom 1485 = (24.0196645231, 54.8934407927, 20.5184558021)
Atom 1486 = (27.0244800217, 54.8934407927, 20.5184558021)
Atom 1487 = (24.0196645231, 48.2564963567, 27.4424118211)
Atom 1488 = (25.5220722724, 54.0034176470, 28.5696333728)
Atom 1489 = (29.7757509844, 56.3714332822, 40.6699268174)
Atom 1490 = (25.5220722724, 53.9857298118, 30.4141760121)
Atom 1491 = (25.5220722724, 52.1098744128, 27.9492363310)
Atom 1492 = (31.2781587337, 55.6243490102, 41.2903238591)
Atom 1493 = (25.5220722724, 49.1465195024, 35.4935893918)
Atom 1494 = (29.7757509844, 46.6355649935, 28.5696333728)
Atom 1495 = (29.7757509844, 56.5143721559, 35.4935893918)
Atom 1496 = (29.7757509844, 46.7785038672, 33.7459707983)
Atom 1497 = (25.5220722724, 49.0035806287, 40.6699268174)
Atom 1498 = (25.5220722724, 54.1463565207, 33.7459707983)
Atom 1499 = (25.5220722724, 49.1642073376, 37.3381320311)
Atom 1500 = (29.7757509844, 46.6178771582, 30.4141760121)
Atom 1501 = (29.7757509844, 56.5320599912, 37.3381320311)
Atom 1502 = (25.5220722724, 51.0400627366, 34.8731923500)
Atom 1503 = (29.7757509844, 44.7420217593, 27.9492363310)
Atom 1504 = (29.7757509844, 58.4079153901, 34.8731923500)
Atom 1505 = (28.2733432352, 47.5255881392, 34.3663678401)
Atom 1506 = (31.2781587337, 47.5255881392, 34.3663678401)
Atom 1507 = (28.2733432352, 55.6243490102, 41.2903238591)
Atom 1508 = (27.0244800217, 48.2564963567, 41.2903238591)
Atom 1509 = (24.0196645231, 54.8934407927, 34.3663678401)
Atom 1510 = (27.0244800217, 54.8934407927, 34.3663678401)
Atom 1511 = (24.0196645231, 48.2564963567, 41.2903238591)
Atom 1512 = (25.5220722724, 54.0034176470, 42.4175454108)
Atom 1513 = (29.7757509844, 56.3714332822, 54.5178388554)
Atom 1514 = (25.5220722724, 53.9857298118, 44.2620880502)
Atom 1515 = (25.5220722724, 52.1098744128, 41.7971483690)
Atom 1516 = (31.2781587337, 55.6243490102, 55.1382358971)
Atom 1517 = (25.5220722724, 49.1465195024, 49.3415014298)
Atom 1518 = (29.7757509844, 46.6355649935, 42.4175454108)
Atom 1519 = (29.7757509844, 56.5143721559, 49.3415014298)
Atom 1520 = (29.7757509844, 46.7785038672, 47.5938828364)
Atom 1521 = (25.5220722724, 49.0035806287, 54.5178388554)
Atom 1522 = (25.5220722724, 54.1463565207, 47.5938828364)
Atom 1523 = (25.5220722724, 49.1642073376, 51.1860440692)
Atom 1524 = (29.7757509844, 46.6178771582, 44.2620880502)
Atom 1525 = (29.7757509844, 56.5320599912, 51.1860440692)
Atom 1526 = (25.5220722724, 51.0400627366, 48.7211043880)
Atom 1527 = (29.7757509844, 44.7420217593, 41.7971483690)
Atom 1528 = (29.7757509844, 58.4079153901, 48.7211043880)
Atom 1529 = (28.2733432352, 47.5255881392, 48.2142798781)
Atom 1530 = (31.2781587337, 47.5255881392, 48.2142798781)
Atom 1531 = (28.2733432352, 55.6243490102, 55.1382358971)
Atom 1532 = (27.0244800217, 48.2564963567, 55.1382358971)
Atom 1533 = (24.0196645231, 54.8934407927, 48.2142798781)
Atom 1534 = (27.0244800217, 54.8934407927, 48.2142798781)
Atom 1535 = (24.0196645231, 48.2564963567, 55.1382358971)

Default periodic omega parameter = 0.0541167421

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     1536
Total charge:    0
Total electrons: 5120 (2560-alpha, 2560-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  12800
Total AO shells: 6144 (3584 S-shells; 2048 P-shells; 512 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -6369.261955028327 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 111005.75050, which suppose to be the same as real space unit cell volume 111104.04669, the difference indicates how bad your result is.
| time to set the grid = 238.36 s
DFT grid points: 9026749 (5876 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.7534804446  -39040.9272376970  5119.9430646856  -3539.0691698222  66.19 34.16 7.83 22.44  -39040.9272376970   131.08  
|    2     0.1551786390     +22.7057867819  5120.0019472095  -3664.7032572022  397.70 1270.86 19.55 28.68  -39018.2214509151  1717.69  
|    3     0.1750969008      +5.3478337783  5119.9947214140  -3518.9167801992  388.83 1300.67 18.94 29.91  -39012.8736171368  1738.98  
|    4     0.0059171104     -23.3189220711  5119.9996117310  -3597.1531835047  374.74 1242.38 18.83 29.54  -39036.1925392079  1666.67  
|    5     0.0062692765      +0.0009828262  5119.9994262327  -3596.6932785351  300.79 919.93 19.17 29.55  -39036.1915563817  1270.35  
|    6     0.0004696774      -0.0210871339  5119.9995002727  -3596.6742555691  294.16 871.67 19.03 29.71  -39036.2126435155  1215.68  
|    7     0.0000221369      -0.0001115601  5119.9994980080  -3596.7002695186  247.66 685.84 19.54 30.18  -39036.2127550757   984.72  
|    8     0.0000044155      -0.0000001791  5119.9994983490  -3596.7056470146  201.08 517.33 19.96 30.77  -39036.2127552548   770.69  
|    9     0.0000009584      +0.0000051969  5119.9994983669  -3596.7052148762  406.91 1313.99 31.47 29.52  -39036.2127500579  1774.46  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -39036.2127500579 a.u.
HOMO-LUMO GAP: 7.990 eV
CENTER OF MASS: {7.878325, 15.595600, 14.692495} ANGS
DIPOLE MOMENT: {16.686649, -14.135782, 536.426208} (|D| = 536.871811) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 11777.94 sec 

| Job finished: Sun Oct 20 12:04:31 2024



==> anc/files/timings/parallelization/Ice_XI_4x_supercell/tc_pbe0_pbc_6.out <==
| Use device 0 as 0th gpu
| Use device 1 as 1th gpu
| Use device 2 as 2th gpu
| Use device 3 as 3th gpu
| Use device 4 as 4th gpu
| Use device 5 as 5th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Oct 20 05:47:26 2024
| On fire-21-02 (available memory: 599329 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g012345  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff421e6000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fbd15d87000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fbd15d6b000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fbd15981000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fbd15898000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fbd13c00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fbd138a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fbd15892000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fbd15867000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fbd11a8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fbd11631000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fbd11400000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fbd1585a000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fbd15854000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fbd15838000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fbd15832000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fbcb8aba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fbd1576f000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fbc9dc34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fbc9d888000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fbc9b4be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fbc9b3c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fbc9ad7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fbc9a8e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fbd15750000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fbd1571b000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fbc9a616000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fbc9a5b5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fbc9a511000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fbc9a0cf000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fbc983ee000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fbc98000000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fbc91800000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fbc86a00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fbc76c00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fbc6fa00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fbc4d200000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fbc4bbd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fbc4b800000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fbc4b5d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fbc4b000000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fbc4ac00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fbd156f5000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fbc98376000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fbc4a9d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fbd15e3d000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fbc9834c000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fbd156d2000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fbd11612000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fbc982df000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fbc982cb000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fbc917ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fbc9174d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fbc982ba000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fbc76b31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fbc982ac000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fbd1160b000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fbc97ffb000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fbc97fd1000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fbc4b45a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fbc97fcc000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fbc47800000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fbc4ae56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fbc47615000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fbc869b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fbc76aeb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fbc76a69000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fbc6f935000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fbc4bba2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fbc97fc2000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fbc9173f000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fbc76a4e000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fbc4bb7f000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fbc474da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fbc869a0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fbc91738000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fbc4bb6b000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fbc4bb5e000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 15
|  AVAILABLE: 985
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   gpumem 2048
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: ./scr.geometry
| Random number seed: 90234255

XYZ coordinates geometry.xyz
Molden File Output: ./scr.geometry/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 6 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 1
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 2
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 3
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 4
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 5
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 2048 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 18.0076000000 A, b = 31.1912000000 A, c = 29.3120000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(34.0294296965, 0.0000000000, 0.0000000000), (0.0000000000, 58.9428212282, 0.0000000000), (0.0000000000, 0.0000000000, 55.3916481521), 
Reciprocal space lattice vector in a.u.:
(0.1846397475, -0.0000000000, -0.0000000000), (0.0000000000, 0.1065979737, -0.0000000000), (0.0000000000, 0.0000000000, 0.1134319977), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)
Atom 24 = (0.0000000000, 9.7963017258, 14.7217213347)
Atom 25 = (4.2536787121, 12.1643173610, 26.8220147793)
Atom 26 = (0.0000000000, 9.7786138906, 16.5662639741)
Atom 27 = (0.0000000000, 7.9027584916, 14.1013242930)
Atom 28 = (5.7560864613, 11.4172330891, 27.4424118211)
Atom 29 = (0.0000000000, 4.9394035812, 21.6456773538)
Atom 30 = (4.2536787121, 2.4284490723, 14.7217213347)
Atom 31 = (4.2536787121, 12.3072562348, 21.6456773538)
Atom 32 = (4.2536787121, 2.5713879460, 19.8980587603)
Atom 33 = (0.0000000000, 4.7964647075, 26.8220147793)
Atom 34 = (0.0000000000, 9.9392405995, 19.8980587603)
Atom 35 = (0.0000000000, 4.9570914165, 23.4902199931)
Atom 36 = (4.2536787121, 2.4107612371, 16.5662639741)
Atom 37 = (4.2536787121, 12.3249440700, 23.4902199931)
Atom 38 = (0.0000000000, 6.8329468154, 21.0252803120)
Atom 39 = (4.2536787121, 0.5349058381, 14.1013242930)
Atom 40 = (4.2536787121, 14.2007994690, 21.0252803120)
Atom 41 = (2.7512709628, 3.3184722180, 20.5184558021)
Atom 42 = (5.7560864613, 3.3184722180, 20.5184558021)
Atom 43 = (2.7512709628, 11.4172330891, 27.4424118211)
Atom 44 = (1.5024077493, 4.0493804355, 27.4424118211)
Atom 45 = (-1.5024077493, 10.6863248715, 20.5184558021)
Atom 46 = (1.5024077493, 10.6863248715, 20.5184558021)
Atom 47 = (-1.5024077493, 4.0493804355, 27.4424118211)
Atom 48 = (0.0000000000, 9.7963017258, 28.5696333728)
Atom 49 = (4.2536787121, 12.1643173610, 40.6699268174)
Atom 50 = (0.0000000000, 9.7786138906, 30.4141760121)
Atom 51 = (0.0000000000, 7.9027584916, 27.9492363310)
Atom 52 = (5.7560864613, 11.4172330891, 41.2903238591)
Atom 53 = (0.0000000000, 4.9394035812, 35.4935893918)
Atom 54 = (4.2536787121, 2.4284490723, 28.5696333728)
Atom 55 = (4.2536787121, 12.3072562348, 35.4935893918)
Atom 56 = (4.2536787121, 2.5713879460, 33.7459707983)
Atom 57 = (0.0000000000, 4.7964647075, 40.6699268174)
Atom 58 = (0.0000000000, 9.9392405995, 33.7459707983)
Atom 59 = (0.0000000000, 4.9570914165, 37.3381320311)
Atom 60 = (4.2536787121, 2.4107612371, 30.4141760121)
Atom 61 = (4.2536787121, 12.3249440700, 37.3381320311)
Atom 62 = (0.0000000000, 6.8329468154, 34.8731923500)
Atom 63 = (4.2536787121, 0.5349058381, 27.9492363310)
Atom 64 = (4.2536787121, 14.2007994690, 34.8731923500)
Atom 65 = (2.7512709628, 3.3184722180, 34.3663678401)
Atom 66 = (5.7560864613, 3.3184722180, 34.3663678401)
Atom 67 = (2.7512709628, 11.4172330891, 41.2903238591)
Atom 68 = (1.5024077493, 4.0493804355, 41.2903238591)
Atom 69 = (-1.5024077493, 10.6863248715, 34.3663678401)
Atom 70 = (1.5024077493, 10.6863248715, 34.3663678401)
Atom 71 = (-1.5024077493, 4.0493804355, 41.2903238591)
Atom 72 = (0.0000000000, 9.7963017258, 42.4175454108)
Atom 73 = (4.2536787121, 12.1643173610, 54.5178388554)
Atom 74 = (0.0000000000, 9.7786138906, 44.2620880502)
Atom 75 = (0.0000000000, 7.9027584916, 41.7971483690)
Atom 76 = (5.7560864613, 11.4172330891, 55.1382358971)
Atom 77 = (0.0000000000, 4.9394035812, 49.3415014298)
Atom 78 = (4.2536787121, 2.4284490723, 42.4175454108)
Atom 79 = (4.2536787121, 12.3072562348, 49.3415014298)
Atom 80 = (4.2536787121, 2.5713879460, 47.5938828364)
Atom 81 = (0.0000000000, 4.7964647075, 54.5178388554)
Atom 82 = (0.0000000000, 9.9392405995, 47.5938828364)
Atom 83 = (0.0000000000, 4.9570914165, 51.1860440692)
Atom 84 = (4.2536787121, 2.4107612371, 44.2620880502)
Atom 85 = (4.2536787121, 12.3249440700, 51.1860440692)
Atom 86 = (0.0000000000, 6.8329468154, 48.7211043880)
Atom 87 = (4.2536787121, 0.5349058381, 41.7971483690)
Atom 88 = (4.2536787121, 14.2007994690, 48.7211043880)
Atom 89 = (2.7512709628, 3.3184722180, 48.2142798781)
Atom 90 = (5.7560864613, 3.3184722180, 48.2142798781)
Atom 91 = (2.7512709628, 11.4172330891, 55.1382358971)
Atom 92 = (1.5024077493, 4.0493804355, 55.1382358971)
Atom 93 = (-1.5024077493, 10.6863248715, 48.2142798781)
Atom 94 = (1.5024077493, 10.6863248715, 48.2142798781)
Atom 95 = (-1.5024077493, 4.0493804355, 55.1382358971)
Atom 96 = (0.0000000000, 24.5320070329, 0.8738092967)
Atom 97 = (4.2536787121, 26.9000226681, 12.9741027413)
Atom 98 = (0.0000000000, 24.5143191976, 2.7183519361)
Atom 99 = (0.0000000000, 22.6384637987, 0.2534122550)
Atom 100 = (5.7560864613, 26.1529383961, 13.5944997831)
Atom 101 = (0.0000000000, 19.6751088883, 7.7977653157)
Atom 102 = (4.2536787121, 17.1641543794, 0.8738092967)
Atom 103 = (4.2536787121, 27.0429615418, 7.7977653157)
Atom 104 = (4.2536787121, 17.3070932531, 6.0501467223)
Atom 105 = (0.0000000000, 19.5321700146, 12.9741027413)
Atom 106 = (0.0000000000, 24.6749459066, 6.0501467223)
Atom 107 = (0.0000000000, 19.6927967235, 9.6423079551)
Atom 108 = (4.2536787121, 17.1464665441, 2.7183519361)
Atom 109 = (4.2536787121, 27.0606493771, 9.6423079551)
Atom 110 = (0.0000000000, 21.5686521225, 7.1773682740)
Atom 111 = (4.2536787121, 15.2706111451, 0.2534122550)
Atom 112 = (4.2536787121, 28.9365047760, 7.1773682740)
Atom 113 = (2.7512709628, 18.0541775251, 6.6705437641)
Atom 114 = (5.7560864613, 18.0541775251, 6.6705437641)
Atom 115 = (2.7512709628, 26.1529383961, 13.5944997831)
Atom 116 = (1.5024077493, 18.7850857426, 13.5944997831)
Atom 117 = (-1.5024077493, 25.4220301786, 6.6705437641)
Atom 118 = (1.5024077493, 25.4220301786, 6.6705437641)
Atom 119 = (-1.5024077493, 18.7850857426, 13.5944997831)
Atom 120 = (0.0000000000, 24.5320070329, 14.7217213347)
Atom 121 = (4.2536787121, 26.9000226681, 26.8220147793)
Atom 122 = (0.0000000000, 24.5143191976, 16.5662639741)
Atom 123 = (0.0000000000, 22.6384637987, 14.1013242930)
Atom 124 = (5.7560864613, 26.1529383961, 27.4424118211)
Atom 125 = (0.0000000000, 19.6751088883, 21.6456773538)
Atom 126 = (4.2536787121, 17.1641543794, 14.7217213347)
Atom 127 = (4.2536787121, 27.0429615418, 21.6456773538)
Atom 128 = (4.2536787121, 17.3070932531, 19.8980587603)
Atom 129 = (0.0000000000, 19.5321700146, 26.8220147793)
Atom 130 = (0.0000000000, 24.6749459066, 19.8980587603)
Atom 131 = (0.0000000000, 19.6927967235, 23.4902199931)
Atom 132 = (4.2536787121, 17.1464665441, 16.5662639741)
Atom 133 = (4.2536787121, 27.0606493771, 23.4902199931)
Atom 134 = (0.0000000000, 21.5686521225, 21.0252803120)
Atom 135 = (4.2536787121, 15.2706111451, 14.1013242930)
Atom 136 = (4.2536787121, 28.9365047760, 21.0252803120)
Atom 137 = (2.7512709628, 18.0541775251, 20.5184558021)
Atom 138 = (5.7560864613, 18.0541775251, 20.5184558021)
Atom 139 = (2.7512709628, 26.1529383961, 27.4424118211)
Atom 140 = (1.5024077493, 18.7850857426, 27.4424118211)
Atom 141 = (-1.5024077493, 25.4220301786, 20.5184558021)
Atom 142 = (1.5024077493, 25.4220301786, 20.5184558021)
Atom 143 = (-1.5024077493, 18.7850857426, 27.4424118211)
Atom 144 = (0.0000000000, 24.5320070329, 28.5696333728)
Atom 145 = (4.2536787121, 26.9000226681, 40.6699268174)
Atom 146 = (0.0000000000, 24.5143191976, 30.4141760121)
Atom 147 = (0.0000000000, 22.6384637987, 27.9492363310)
Atom 148 = (5.7560864613, 26.1529383961, 41.2903238591)
Atom 149 = (0.0000000000, 19.6751088883, 35.4935893918)
Atom 150 = (4.2536787121, 17.1641543794, 28.5696333728)
Atom 151 = (4.2536787121, 27.0429615418, 35.4935893918)
Atom 152 = (4.2536787121, 17.3070932531, 33.7459707983)
Atom 153 = (0.0000000000, 19.5321700146, 40.6699268174)
Atom 154 = (0.0000000000, 24.6749459066, 33.7459707983)
Atom 155 = (0.0000000000, 19.6927967235, 37.3381320311)
Atom 156 = (4.2536787121, 17.1464665441, 30.4141760121)
Atom 157 = (4.2536787121, 27.0606493771, 37.3381320311)
Atom 158 = (0.0000000000, 21.5686521225, 34.8731923500)
Atom 159 = (4.2536787121, 15.2706111451, 27.9492363310)
Atom 160 = (4.2536787121, 28.9365047760, 34.8731923500)
Atom 161 = (2.7512709628, 18.0541775251, 34.3663678401)
Atom 162 = (5.7560864613, 18.0541775251, 34.3663678401)
Atom 163 = (2.7512709628, 26.1529383961, 41.2903238591)
Atom 164 = (1.5024077493, 18.7850857426, 41.2903238591)
Atom 165 = (-1.5024077493, 25.4220301786, 34.3663678401)
Atom 166 = (1.5024077493, 25.4220301786, 34.3663678401)
Atom 167 = (-1.5024077493, 18.7850857426, 41.2903238591)
Atom 168 = (0.0000000000, 24.5320070329, 42.4175454108)
Atom 169 = (4.2536787121, 26.9000226681, 54.5178388554)
Atom 170 = (0.0000000000, 24.5143191976, 44.2620880502)
Atom 171 = (0.0000000000, 22.6384637987, 41.7971483690)
Atom 172 = (5.7560864613, 26.1529383961, 55.1382358971)
Atom 173 = (0.0000000000, 19.6751088883, 49.3415014298)
Atom 174 = (4.2536787121, 17.1641543794, 42.4175454108)
Atom 175 = (4.2536787121, 27.0429615418, 49.3415014298)
Atom 176 = (4.2536787121, 17.3070932531, 47.5938828364)
Atom 177 = (0.0000000000, 19.5321700146, 54.5178388554)
Atom 178 = (0.0000000000, 24.6749459066, 47.5938828364)
Atom 179 = (0.0000000000, 19.6927967235, 51.1860440692)
Atom 180 = (4.2536787121, 17.1464665441, 44.2620880502)
Atom 181 = (4.2536787121, 27.0606493771, 51.1860440692)
Atom 182 = (0.0000000000, 21.5686521225, 48.7211043880)
Atom 183 = (4.2536787121, 15.2706111451, 41.7971483690)
Atom 184 = (4.2536787121, 28.9365047760, 48.7211043880)
Atom 185 = (2.7512709628, 18.0541775251, 48.2142798781)
Atom 186 = (5.7560864613, 18.0541775251, 48.2142798781)
Atom 187 = (2.7512709628, 26.1529383961, 55.1382358971)
Atom 188 = (1.5024077493, 18.7850857426, 55.1382358971)
Atom 189 = (-1.5024077493, 25.4220301786, 48.2142798781)
Atom 190 = (1.5024077493, 25.4220301786, 48.2142798781)
Atom 191 = (-1.5024077493, 18.7850857426, 55.1382358971)
Atom 192 = (0.0000000000, 39.2677123399, 0.8738092967)
Atom 193 = (4.2536787121, 41.6357279752, 12.9741027413)
Atom 194 = (0.0000000000, 39.2500245047, 2.7183519361)
Atom 195 = (0.0000000000, 37.3741691057, 0.2534122550)
Atom 196 = (5.7560864613, 40.8886437032, 13.5944997831)
Atom 197 = (0.0000000000, 34.4108141953, 7.7977653157)
Atom 198 = (4.2536787121, 31.8998596864, 0.8738092967)
Atom 199 = (4.2536787121, 41.7786668489, 7.7977653157)
Atom 200 = (4.2536787121, 32.0427985601, 6.0501467223)
Atom 201 = (0.0000000000, 34.2678753216, 12.9741027413)
Atom 202 = (0.0000000000, 39.4106512137, 6.0501467223)
Atom 203 = (0.0000000000, 34.4285020306, 9.6423079551)
Atom 204 = (4.2536787121, 31.8821718512, 2.7183519361)
Atom 205 = (4.2536787121, 41.7963546841, 9.6423079551)
Atom 206 = (0.0000000000, 36.3043574296, 7.1773682740)
Atom 207 = (4.2536787121, 30.0063164522, 0.2534122550)
Atom 208 = (4.2536787121, 43.6722100831, 7.1773682740)
Atom 209 = (2.7512709628, 32.7898828321, 6.6705437641)
Atom 210 = (5.7560864613, 32.7898828321, 6.6705437641)
Atom 211 = (2.7512709628, 40.8886437032, 13.5944997831)
Atom 212 = (1.5024077493, 33.5207910496, 13.5944997831)
Atom 213 = (-1.5024077493, 40.1577354856, 6.6705437641)
Atom 214 = (1.5024077493, 40.1577354856, 6.6705437641)
Atom 215 = (-1.5024077493, 33.5207910496, 13.5944997831)
Atom 216 = (0.0000000000, 39.2677123399, 14.7217213347)
Atom 217 = (4.2536787121, 41.6357279752, 26.8220147793)
Atom 218 = (0.0000000000, 39.2500245047, 16.5662639741)
Atom 219 = (0.0000000000, 37.3741691057, 14.1013242930)
Atom 220 = (5.7560864613, 40.8886437032, 27.4424118211)
Atom 221 = (0.0000000000, 34.4108141953, 21.6456773538)
Atom 222 = (4.2536787121, 31.8998596864, 14.7217213347)
Atom 223 = (4.2536787121, 41.7786668489, 21.6456773538)
Atom 224 = (4.2536787121, 32.0427985601, 19.8980587603)
Atom 225 = (0.0000000000, 34.2678753216, 26.8220147793)
Atom 226 = (0.0000000000, 39.4106512137, 19.8980587603)
Atom 227 = (0.0000000000, 34.4285020306, 23.4902199931)
Atom 228 = (4.2536787121, 31.8821718512, 16.5662639741)
Atom 229 = (4.2536787121, 41.7963546841, 23.4902199931)
Atom 230 = (0.0000000000, 36.3043574296, 21.0252803120)
Atom 231 = (4.2536787121, 30.0063164522, 14.1013242930)
Atom 232 = (4.2536787121, 43.6722100831, 21.0252803120)
Atom 233 = (2.7512709628, 32.7898828321, 20.5184558021)
Atom 234 = (5.7560864613, 32.7898828321, 20.5184558021)
Atom 235 = (2.7512709628, 40.8886437032, 27.4424118211)
Atom 236 = (1.5024077493, 33.5207910496, 27.4424118211)
Atom 237 = (-1.5024077493, 40.1577354856, 20.5184558021)
Atom 238 = (1.5024077493, 40.1577354856, 20.5184558021)
Atom 239 = (-1.5024077493, 33.5207910496, 27.4424118211)
Atom 240 = (0.0000000000, 39.2677123399, 28.5696333728)
Atom 241 = (4.2536787121, 41.6357279752, 40.6699268174)
Atom 242 = (0.0000000000, 39.2500245047, 30.4141760121)
Atom 243 = (0.0000000000, 37.3741691057, 27.9492363310)
Atom 244 = (5.7560864613, 40.8886437032, 41.2903238591)
Atom 245 = (0.0000000000, 34.4108141953, 35.4935893918)
Atom 246 = (4.2536787121, 31.8998596864, 28.5696333728)
Atom 247 = (4.2536787121, 41.7786668489, 35.4935893918)
Atom 248 = (4.2536787121, 32.0427985601, 33.7459707983)
Atom 249 = (0.0000000000, 34.2678753216, 40.6699268174)
Atom 250 = (0.0000000000, 39.4106512137, 33.7459707983)
Atom 251 = (0.0000000000, 34.4285020306, 37.3381320311)
Atom 252 = (4.2536787121, 31.8821718512, 30.4141760121)
Atom 253 = (4.2536787121, 41.7963546841, 37.3381320311)
Atom 254 = (0.0000000000, 36.3043574296, 34.8731923500)
Atom 255 = (4.2536787121, 30.0063164522, 27.9492363310)
Atom 256 = (4.2536787121, 43.6722100831, 34.8731923500)
Atom 257 = (2.7512709628, 32.7898828321, 34.3663678401)
Atom 258 = (5.7560864613, 32.7898828321, 34.3663678401)
Atom 259 = (2.7512709628, 40.8886437032, 41.2903238591)
Atom 260 = (1.5024077493, 33.5207910496, 41.2903238591)
Atom 261 = (-1.5024077493, 40.1577354856, 34.3663678401)
Atom 262 = (1.5024077493, 40.1577354856, 34.3663678401)
Atom 263 = (-1.5024077493, 33.5207910496, 41.2903238591)
Atom 264 = (0.0000000000, 39.2677123399, 42.4175454108)
Atom 265 = (4.2536787121, 41.6357279752, 54.5178388554)
Atom 266 = (0.0000000000, 39.2500245047, 44.2620880502)
Atom 267 = (0.0000000000, 37.3741691057, 41.7971483690)
Atom 268 = (5.7560864613, 40.8886437032, 55.1382358971)
Atom 269 = (0.0000000000, 34.4108141953, 49.3415014298)
Atom 270 = (4.2536787121, 31.8998596864, 42.4175454108)
Atom 271 = (4.2536787121, 41.7786668489, 49.3415014298)
Atom 272 = (4.2536787121, 32.0427985601, 47.5938828364)
Atom 273 = (0.0000000000, 34.2678753216, 54.5178388554)
Atom 274 = (0.0000000000, 39.4106512137, 47.5938828364)
Atom 275 = (0.0000000000, 34.4285020306, 51.1860440692)
Atom 276 = (4.2536787121, 31.8821718512, 44.2620880502)
Atom 277 = (4.2536787121, 41.7963546841, 51.1860440692)
Atom 278 = (0.0000000000, 36.3043574296, 48.7211043880)
Atom 279 = (4.2536787121, 30.0063164522, 41.7971483690)
Atom 280 = (4.2536787121, 43.6722100831, 48.7211043880)
Atom 281 = (2.7512709628, 32.7898828321, 48.2142798781)
Atom 282 = (5.7560864613, 32.7898828321, 48.2142798781)
Atom 283 = (2.7512709628, 40.8886437032, 55.1382358971)
Atom 284 = (1.5024077493, 33.5207910496, 55.1382358971)
Atom 285 = (-1.5024077493, 40.1577354856, 48.2142798781)
Atom 286 = (1.5024077493, 40.1577354856, 48.2142798781)
Atom 287 = (-1.5024077493, 33.5207910496, 55.1382358971)
Atom 288 = (0.0000000000, 54.0034176470, 0.8738092967)
Atom 289 = (4.2536787121, 56.3714332822, 12.9741027413)
Atom 290 = (0.0000000000, 53.9857298118, 2.7183519361)
Atom 291 = (0.0000000000, 52.1098744128, 0.2534122550)
Atom 292 = (5.7560864613, 55.6243490102, 13.5944997831)
Atom 293 = (0.0000000000, 49.1465195024, 7.7977653157)
Atom 294 = (4.2536787121, 46.6355649935, 0.8738092967)
Atom 295 = (4.2536787121, 56.5143721559, 7.7977653157)
Atom 296 = (4.2536787121, 46.7785038672, 6.0501467223)
Atom 297 = (0.0000000000, 49.0035806287, 12.9741027413)
Atom 298 = (0.0000000000, 54.1463565207, 6.0501467223)
Atom 299 = (0.0000000000, 49.1642073376, 9.6423079551)
Atom 300 = (4.2536787121, 46.6178771582, 2.7183519361)
Atom 301 = (4.2536787121, 56.5320599912, 9.6423079551)
Atom 302 = (0.0000000000, 51.0400627366, 7.1773682740)
Atom 303 = (4.2536787121, 44.7420217593, 0.2534122550)
Atom 304 = (4.2536787121, 58.4079153901, 7.1773682740)
Atom 305 = (2.7512709628, 47.5255881392, 6.6705437641)
Atom 306 = (5.7560864613, 47.5255881392, 6.6705437641)
Atom 307 = (2.7512709628, 55.6243490102, 13.5944997831)
Atom 308 = (1.5024077493, 48.2564963567, 13.5944997831)
Atom 309 = (-1.5024077493, 54.8934407927, 6.6705437641)
Atom 310 = (1.5024077493, 54.8934407927, 6.6705437641)
Atom 311 = (-1.5024077493, 48.2564963567, 13.5944997831)
Atom 312 = (0.0000000000, 54.0034176470, 14.7217213347)
Atom 313 = (4.2536787121, 56.3714332822, 26.8220147793)
Atom 314 = (0.0000000000, 53.9857298118, 16.5662639741)
Atom 315 = (0.0000000000, 52.1098744128, 14.1013242930)
Atom 316 = (5.7560864613, 55.6243490102, 27.4424118211)
Atom 317 = (0.0000000000, 49.1465195024, 21.6456773538)
Atom 318 = (4.2536787121, 46.6355649935, 14.7217213347)
Atom 319 = (4.2536787121, 56.5143721559, 21.6456773538)
Atom 320 = (4.2536787121, 46.7785038672, 19.8980587603)
Atom 321 = (0.0000000000, 49.0035806287, 26.8220147793)
Atom 322 = (0.0000000000, 54.1463565207, 19.8980587603)
Atom 323 = (0.0000000000, 49.1642073376, 23.4902199931)
Atom 324 = (4.2536787121, 46.6178771582, 16.5662639741)
Atom 325 = (4.2536787121, 56.5320599912, 23.4902199931)
Atom 326 = (0.0000000000, 51.0400627366, 21.0252803120)
Atom 327 = (4.2536787121, 44.7420217593, 14.1013242930)
Atom 328 = (4.2536787121, 58.4079153901, 21.0252803120)
Atom 329 = (2.7512709628, 47.5255881392, 20.5184558021)
Atom 330 = (5.7560864613, 47.5255881392, 20.5184558021)
Atom 331 = (2.7512709628, 55.6243490102, 27.4424118211)
Atom 332 = (1.5024077493, 48.2564963567, 27.4424118211)
Atom 333 = (-1.5024077493, 54.8934407927, 20.5184558021)
Atom 334 = (1.5024077493, 54.8934407927, 20.5184558021)
Atom 335 = (-1.5024077493, 48.2564963567, 27.4424118211)
Atom 336 = (0.0000000000, 54.0034176470, 28.5696333728)
Atom 337 = (4.2536787121, 56.3714332822, 40.6699268174)
Atom 338 = (0.0000000000, 53.9857298118, 30.4141760121)
Atom 339 = (0.0000000000, 52.1098744128, 27.9492363310)
Atom 340 = (5.7560864613, 55.6243490102, 41.2903238591)
Atom 341 = (0.0000000000, 49.1465195024, 35.4935893918)
Atom 342 = (4.2536787121, 46.6355649935, 28.5696333728)
Atom 343 = (4.2536787121, 56.5143721559, 35.4935893918)
Atom 344 = (4.2536787121, 46.7785038672, 33.7459707983)
Atom 345 = (0.0000000000, 49.0035806287, 40.6699268174)
Atom 346 = (0.0000000000, 54.1463565207, 33.7459707983)
Atom 347 = (0.0000000000, 49.1642073376, 37.3381320311)
Atom 348 = (4.2536787121, 46.6178771582, 30.4141760121)
Atom 349 = (4.2536787121, 56.5320599912, 37.3381320311)
Atom 350 = (0.0000000000, 51.0400627366, 34.8731923500)
Atom 351 = (4.2536787121, 44.7420217593, 27.9492363310)
Atom 352 = (4.2536787121, 58.4079153901, 34.8731923500)
Atom 353 = (2.7512709628, 47.5255881392, 34.3663678401)
Atom 354 = (5.7560864613, 47.5255881392, 34.3663678401)
Atom 355 = (2.7512709628, 55.6243490102, 41.2903238591)
Atom 356 = (1.5024077493, 48.2564963567, 41.2903238591)
Atom 357 = (-1.5024077493, 54.8934407927, 34.3663678401)
Atom 358 = (1.5024077493, 54.8934407927, 34.3663678401)
Atom 359 = (-1.5024077493, 48.2564963567, 41.2903238591)
Atom 360 = (0.0000000000, 54.0034176470, 42.4175454108)
Atom 361 = (4.2536787121, 56.3714332822, 54.5178388554)
Atom 362 = (0.0000000000, 53.9857298118, 44.2620880502)
Atom 363 = (0.0000000000, 52.1098744128, 41.7971483690)
Atom 364 = (5.7560864613, 55.6243490102, 55.1382358971)
Atom 365 = (0.0000000000, 49.1465195024, 49.3415014298)
Atom 366 = (4.2536787121, 46.6355649935, 42.4175454108)
Atom 367 = (4.2536787121, 56.5143721559, 49.3415014298)
Atom 368 = (4.2536787121, 46.7785038672, 47.5938828364)
Atom 369 = (0.0000000000, 49.0035806287, 54.5178388554)
Atom 370 = (0.0000000000, 54.1463565207, 47.5938828364)
Atom 371 = (0.0000000000, 49.1642073376, 51.1860440692)
Atom 372 = (4.2536787121, 46.6178771582, 44.2620880502)
Atom 373 = (4.2536787121, 56.5320599912, 51.1860440692)
Atom 374 = (0.0000000000, 51.0400627366, 48.7211043880)
Atom 375 = (4.2536787121, 44.7420217593, 41.7971483690)
Atom 376 = (4.2536787121, 58.4079153901, 48.7211043880)
Atom 377 = (2.7512709628, 47.5255881392, 48.2142798781)
Atom 378 = (5.7560864613, 47.5255881392, 48.2142798781)
Atom 379 = (2.7512709628, 55.6243490102, 55.1382358971)
Atom 380 = (1.5024077493, 48.2564963567, 55.1382358971)
Atom 381 = (-1.5024077493, 54.8934407927, 48.2142798781)
Atom 382 = (1.5024077493, 54.8934407927, 48.2142798781)
Atom 383 = (-1.5024077493, 48.2564963567, 55.1382358971)
Atom 384 = (8.5073574241, 9.7963017258, 0.8738092967)
Atom 385 = (12.7610361362, 12.1643173610, 12.9741027413)
Atom 386 = (8.5073574241, 9.7786138906, 2.7183519361)
Atom 387 = (8.5073574241, 7.9027584916, 0.2534122550)
Atom 388 = (14.2634438855, 11.4172330891, 13.5944997831)
Atom 389 = (8.5073574241, 4.9394035812, 7.7977653157)
Atom 390 = (12.7610361362, 2.4284490723, 0.8738092967)
Atom 391 = (12.7610361362, 12.3072562348, 7.7977653157)
Atom 392 = (12.7610361362, 2.5713879460, 6.0501467223)
Atom 393 = (8.5073574241, 4.7964647075, 12.9741027413)
Atom 394 = (8.5073574241, 9.9392405995, 6.0501467223)
Atom 395 = (8.5073574241, 4.9570914165, 9.6423079551)
Atom 396 = (12.7610361362, 2.4107612371, 2.7183519361)
Atom 397 = (12.7610361362, 12.3249440700, 9.6423079551)
Atom 398 = (8.5073574241, 6.8329468154, 7.1773682740)
Atom 399 = (12.7610361362, 0.5349058381, 0.2534122550)
Atom 400 = (12.7610361362, 14.2007994690, 7.1773682740)
Atom 401 = (11.2586283869, 3.3184722180, 6.6705437641)
Atom 402 = (14.2634438855, 3.3184722180, 6.6705437641)
Atom 403 = (11.2586283869, 11.4172330891, 13.5944997831)
Atom 404 = (10.0097651734, 4.0493804355, 13.5944997831)
Atom 405 = (7.0049496748, 10.6863248715, 6.6705437641)
Atom 406 = (10.0097651734, 10.6863248715, 6.6705437641)
Atom 407 = (7.0049496748, 4.0493804355, 13.5944997831)
Atom 408 = (8.5073574241, 9.7963017258, 14.7217213347)
Atom 409 = (12.7610361362, 12.1643173610, 26.8220147793)
Atom 410 = (8.5073574241, 9.7786138906, 16.5662639741)
Atom 411 = (8.5073574241, 7.9027584916, 14.1013242930)
Atom 412 = (14.2634438855, 11.4172330891, 27.4424118211)
Atom 413 = (8.5073574241, 4.9394035812, 21.6456773538)
Atom 414 = (12.7610361362, 2.4284490723, 14.7217213347)
Atom 415 = (12.7610361362, 12.3072562348, 21.6456773538)
Atom 416 = (12.7610361362, 2.5713879460, 19.8980587603)
Atom 417 = (8.5073574241, 4.7964647075, 26.8220147793)
Atom 418 = (8.5073574241, 9.9392405995, 19.8980587603)
Atom 419 = (8.5073574241, 4.9570914165, 23.4902199931)
Atom 420 = (12.7610361362, 2.4107612371, 16.5662639741)
Atom 421 = (12.7610361362, 12.3249440700, 23.4902199931)
Atom 422 = (8.5073574241, 6.8329468154, 21.0252803120)
Atom 423 = (12.7610361362, 0.5349058381, 14.1013242930)
Atom 424 = (12.7610361362, 14.2007994690, 21.0252803120)
Atom 425 = (11.2586283869, 3.3184722180, 20.5184558021)
Atom 426 = (14.2634438855, 3.3184722180, 20.5184558021)
Atom 427 = (11.2586283869, 11.4172330891, 27.4424118211)
Atom 428 = (10.0097651734, 4.0493804355, 27.4424118211)
Atom 429 = (7.0049496748, 10.6863248715, 20.5184558021)
Atom 430 = (10.0097651734, 10.6863248715, 20.5184558021)
Atom 431 = (7.0049496748, 4.0493804355, 27.4424118211)
Atom 432 = (8.5073574241, 9.7963017258, 28.5696333728)
Atom 433 = (12.7610361362, 12.1643173610, 40.6699268174)
Atom 434 = (8.5073574241, 9.7786138906, 30.4141760121)
Atom 435 = (8.5073574241, 7.9027584916, 27.9492363310)
Atom 436 = (14.2634438855, 11.4172330891, 41.2903238591)
Atom 437 = (8.5073574241, 4.9394035812, 35.4935893918)
Atom 438 = (12.7610361362, 2.4284490723, 28.5696333728)
Atom 439 = (12.7610361362, 12.3072562348, 35.4935893918)
Atom 440 = (12.7610361362, 2.5713879460, 33.7459707983)
Atom 441 = (8.5073574241, 4.7964647075, 40.6699268174)
Atom 442 = (8.5073574241, 9.9392405995, 33.7459707983)
Atom 443 = (8.5073574241, 4.9570914165, 37.3381320311)
Atom 444 = (12.7610361362, 2.4107612371, 30.4141760121)
Atom 445 = (12.7610361362, 12.3249440700, 37.3381320311)
Atom 446 = (8.5073574241, 6.8329468154, 34.8731923500)
Atom 447 = (12.7610361362, 0.5349058381, 27.9492363310)
Atom 448 = (12.7610361362, 14.2007994690, 34.8731923500)
Atom 449 = (11.2586283869, 3.3184722180, 34.3663678401)
Atom 450 = (14.2634438855, 3.3184722180, 34.3663678401)
Atom 451 = (11.2586283869, 11.4172330891, 41.2903238591)
Atom 452 = (10.0097651734, 4.0493804355, 41.2903238591)
Atom 453 = (7.0049496748, 10.6863248715, 34.3663678401)
Atom 454 = (10.0097651734, 10.6863248715, 34.3663678401)
Atom 455 = (7.0049496748, 4.0493804355, 41.2903238591)
Atom 456 = (8.5073574241, 9.7963017258, 42.4175454108)
Atom 457 = (12.7610361362, 12.1643173610, 54.5178388554)
Atom 458 = (8.5073574241, 9.7786138906, 44.2620880502)
Atom 459 = (8.5073574241, 7.9027584916, 41.7971483690)
Atom 460 = (14.2634438855, 11.4172330891, 55.1382358971)
Atom 461 = (8.5073574241, 4.9394035812, 49.3415014298)
Atom 462 = (12.7610361362, 2.4284490723, 42.4175454108)
Atom 463 = (12.7610361362, 12.3072562348, 49.3415014298)
Atom 464 = (12.7610361362, 2.5713879460, 47.5938828364)
Atom 465 = (8.5073574241, 4.7964647075, 54.5178388554)
Atom 466 = (8.5073574241, 9.9392405995, 47.5938828364)
Atom 467 = (8.5073574241, 4.9570914165, 51.1860440692)
Atom 468 = (12.7610361362, 2.4107612371, 44.2620880502)
Atom 469 = (12.7610361362, 12.3249440700, 51.1860440692)
Atom 470 = (8.5073574241, 6.8329468154, 48.7211043880)
Atom 471 = (12.7610361362, 0.5349058381, 41.7971483690)
Atom 472 = (12.7610361362, 14.2007994690, 48.7211043880)
Atom 473 = (11.2586283869, 3.3184722180, 48.2142798781)
Atom 474 = (14.2634438855, 3.3184722180, 48.2142798781)
Atom 475 = (11.2586283869, 11.4172330891, 55.1382358971)
Atom 476 = (10.0097651734, 4.0493804355, 55.1382358971)
Atom 477 = (7.0049496748, 10.6863248715, 48.2142798781)
Atom 478 = (10.0097651734, 10.6863248715, 48.2142798781)
Atom 479 = (7.0049496748, 4.0493804355, 55.1382358971)
Atom 480 = (8.5073574241, 24.5320070329, 0.8738092967)
Atom 481 = (12.7610361362, 26.9000226681, 12.9741027413)
Atom 482 = (8.5073574241, 24.5143191976, 2.7183519361)
Atom 483 = (8.5073574241, 22.6384637987, 0.2534122550)
Atom 484 = (14.2634438855, 26.1529383961, 13.5944997831)
Atom 485 = (8.5073574241, 19.6751088883, 7.7977653157)
Atom 486 = (12.7610361362, 17.1641543794, 0.8738092967)
Atom 487 = (12.7610361362, 27.0429615418, 7.7977653157)
Atom 488 = (12.7610361362, 17.3070932531, 6.0501467223)
Atom 489 = (8.5073574241, 19.5321700146, 12.9741027413)
Atom 490 = (8.5073574241, 24.6749459066, 6.0501467223)
Atom 491 = (8.5073574241, 19.6927967235, 9.6423079551)
Atom 492 = (12.7610361362, 17.1464665441, 2.7183519361)
Atom 493 = (12.7610361362, 27.0606493771, 9.6423079551)
Atom 494 = (8.5073574241, 21.5686521225, 7.1773682740)
Atom 495 = (12.7610361362, 15.2706111451, 0.2534122550)
Atom 496 = (12.7610361362, 28.9365047760, 7.1773682740)
Atom 497 = (11.2586283869, 18.0541775251, 6.6705437641)
Atom 498 = (14.2634438855, 18.0541775251, 6.6705437641)
Atom 499 = (11.2586283869, 26.1529383961, 13.5944997831)
Atom 500 = (10.0097651734, 18.7850857426, 13.5944997831)
Atom 501 = (7.0049496748, 25.4220301786, 6.6705437641)
Atom 502 = (10.0097651734, 25.4220301786, 6.6705437641)
Atom 503 = (7.0049496748, 18.7850857426, 13.5944997831)
Atom 504 = (8.5073574241, 24.5320070329, 14.7217213347)
Atom 505 = (12.7610361362, 26.9000226681, 26.8220147793)
Atom 506 = (8.5073574241, 24.5143191976, 16.5662639741)
Atom 507 = (8.5073574241, 22.6384637987, 14.1013242930)
Atom 508 = (14.2634438855, 26.1529383961, 27.4424118211)
Atom 509 = (8.5073574241, 19.6751088883, 21.6456773538)
Atom 510 = (12.7610361362, 17.1641543794, 14.7217213347)
Atom 511 = (12.7610361362, 27.0429615418, 21.6456773538)
Atom 512 = (12.7610361362, 17.3070932531, 19.8980587603)
Atom 513 = (8.5073574241, 19.5321700146, 26.8220147793)
Atom 514 = (8.5073574241, 24.6749459066, 19.8980587603)
Atom 515 = (8.5073574241, 19.6927967235, 23.4902199931)
Atom 516 = (12.7610361362, 17.1464665441, 16.5662639741)
Atom 517 = (12.7610361362, 27.0606493771, 23.4902199931)
Atom 518 = (8.5073574241, 21.5686521225, 21.0252803120)
Atom 519 = (12.7610361362, 15.2706111451, 14.1013242930)
Atom 520 = (12.7610361362, 28.9365047760, 21.0252803120)
Atom 521 = (11.2586283869, 18.0541775251, 20.5184558021)
Atom 522 = (14.2634438855, 18.0541775251, 20.5184558021)
Atom 523 = (11.2586283869, 26.1529383961, 27.4424118211)
Atom 524 = (10.0097651734, 18.7850857426, 27.4424118211)
Atom 525 = (7.0049496748, 25.4220301786, 20.5184558021)
Atom 526 = (10.0097651734, 25.4220301786, 20.5184558021)
Atom 527 = (7.0049496748, 18.7850857426, 27.4424118211)
Atom 528 = (8.5073574241, 24.5320070329, 28.5696333728)
Atom 529 = (12.7610361362, 26.9000226681, 40.6699268174)
Atom 530 = (8.5073574241, 24.5143191976, 30.4141760121)
Atom 531 = (8.5073574241, 22.6384637987, 27.9492363310)
Atom 532 = (14.2634438855, 26.1529383961, 41.2903238591)
Atom 533 = (8.5073574241, 19.6751088883, 35.4935893918)
Atom 534 = (12.7610361362, 17.1641543794, 28.5696333728)
Atom 535 = (12.7610361362, 27.0429615418, 35.4935893918)
Atom 536 = (12.7610361362, 17.3070932531, 33.7459707983)
Atom 537 = (8.5073574241, 19.5321700146, 40.6699268174)
Atom 538 = (8.5073574241, 24.6749459066, 33.7459707983)
Atom 539 = (8.5073574241, 19.6927967235, 37.3381320311)
Atom 540 = (12.7610361362, 17.1464665441, 30.4141760121)
Atom 541 = (12.7610361362, 27.0606493771, 37.3381320311)
Atom 542 = (8.5073574241, 21.5686521225, 34.8731923500)
Atom 543 = (12.7610361362, 15.2706111451, 27.9492363310)
Atom 544 = (12.7610361362, 28.9365047760, 34.8731923500)
Atom 545 = (11.2586283869, 18.0541775251, 34.3663678401)
Atom 546 = (14.2634438855, 18.0541775251, 34.3663678401)
Atom 547 = (11.2586283869, 26.1529383961, 41.2903238591)
Atom 548 = (10.0097651734, 18.7850857426, 41.2903238591)
Atom 549 = (7.0049496748, 25.4220301786, 34.3663678401)
Atom 550 = (10.0097651734, 25.4220301786, 34.3663678401)
Atom 551 = (7.0049496748, 18.7850857426, 41.2903238591)
Atom 552 = (8.5073574241, 24.5320070329, 42.4175454108)
Atom 553 = (12.7610361362, 26.9000226681, 54.5178388554)
Atom 554 = (8.5073574241, 24.5143191976, 44.2620880502)
Atom 555 = (8.5073574241, 22.6384637987, 41.7971483690)
Atom 556 = (14.2634438855, 26.1529383961, 55.1382358971)
Atom 557 = (8.5073574241, 19.6751088883, 49.3415014298)
Atom 558 = (12.7610361362, 17.1641543794, 42.4175454108)
Atom 559 = (12.7610361362, 27.0429615418, 49.3415014298)
Atom 560 = (12.7610361362, 17.3070932531, 47.5938828364)
Atom 561 = (8.5073574241, 19.5321700146, 54.5178388554)
Atom 562 = (8.5073574241, 24.6749459066, 47.5938828364)
Atom 563 = (8.5073574241, 19.6927967235, 51.1860440692)
Atom 564 = (12.7610361362, 17.1464665441, 44.2620880502)
Atom 565 = (12.7610361362, 27.0606493771, 51.1860440692)
Atom 566 = (8.5073574241, 21.5686521225, 48.7211043880)
Atom 567 = (12.7610361362, 15.2706111451, 41.7971483690)
Atom 568 = (12.7610361362, 28.9365047760, 48.7211043880)
Atom 569 = (11.2586283869, 18.0541775251, 48.2142798781)
Atom 570 = (14.2634438855, 18.0541775251, 48.2142798781)
Atom 571 = (11.2586283869, 26.1529383961, 55.1382358971)
Atom 572 = (10.0097651734, 18.7850857426, 55.1382358971)
Atom 573 = (7.0049496748, 25.4220301786, 48.2142798781)
Atom 574 = (10.0097651734, 25.4220301786, 48.2142798781)
Atom 575 = (7.0049496748, 18.7850857426, 55.1382358971)
Atom 576 = (8.5073574241, 39.2677123399, 0.8738092967)
Atom 577 = (12.7610361362, 41.6357279752, 12.9741027413)
Atom 578 = (8.5073574241, 39.2500245047, 2.7183519361)
Atom 579 = (8.5073574241, 37.3741691057, 0.2534122550)
Atom 580 = (14.2634438855, 40.8886437032, 13.5944997831)
Atom 581 = (8.5073574241, 34.4108141953, 7.7977653157)
Atom 582 = (12.7610361362, 31.8998596864, 0.8738092967)
Atom 583 = (12.7610361362, 41.7786668489, 7.7977653157)
Atom 584 = (12.7610361362, 32.0427985601, 6.0501467223)
Atom 585 = (8.5073574241, 34.2678753216, 12.9741027413)
Atom 586 = (8.5073574241, 39.4106512137, 6.0501467223)
Atom 587 = (8.5073574241, 34.4285020306, 9.6423079551)
Atom 588 = (12.7610361362, 31.8821718512, 2.7183519361)
Atom 589 = (12.7610361362, 41.7963546841, 9.6423079551)
Atom 590 = (8.5073574241, 36.3043574296, 7.1773682740)
Atom 591 = (12.7610361362, 30.0063164522, 0.2534122550)
Atom 592 = (12.7610361362, 43.6722100831, 7.1773682740)
Atom 593 = (11.2586283869, 32.7898828321, 6.6705437641)
Atom 594 = (14.2634438855, 32.7898828321, 6.6705437641)
Atom 595 = (11.2586283869, 40.8886437032, 13.5944997831)
Atom 596 = (10.0097651734, 33.5207910496, 13.5944997831)
Atom 597 = (7.0049496748, 40.1577354856, 6.6705437641)
Atom 598 = (10.0097651734, 40.1577354856, 6.6705437641)
Atom 599 = (7.0049496748, 33.5207910496, 13.5944997831)
Atom 600 = (8.5073574241, 39.2677123399, 14.7217213347)
Atom 601 = (12.7610361362, 41.6357279752, 26.8220147793)
Atom 602 = (8.5073574241, 39.2500245047, 16.5662639741)
Atom 603 = (8.5073574241, 37.3741691057, 14.1013242930)
Atom 604 = (14.2634438855, 40.8886437032, 27.4424118211)
Atom 605 = (8.5073574241, 34.4108141953, 21.6456773538)
Atom 606 = (12.7610361362, 31.8998596864, 14.7217213347)
Atom 607 = (12.7610361362, 41.7786668489, 21.6456773538)
Atom 608 = (12.7610361362, 32.0427985601, 19.8980587603)
Atom 609 = (8.5073574241, 34.2678753216, 26.8220147793)
Atom 610 = (8.5073574241, 39.4106512137, 19.8980587603)
Atom 611 = (8.5073574241, 34.4285020306, 23.4902199931)
Atom 612 = (12.7610361362, 31.8821718512, 16.5662639741)
Atom 613 = (12.7610361362, 41.7963546841, 23.4902199931)
Atom 614 = (8.5073574241, 36.3043574296, 21.0252803120)
Atom 615 = (12.7610361362, 30.0063164522, 14.1013242930)
Atom 616 = (12.7610361362, 43.6722100831, 21.0252803120)
Atom 617 = (11.2586283869, 32.7898828321, 20.5184558021)
Atom 618 = (14.2634438855, 32.7898828321, 20.5184558021)
Atom 619 = (11.2586283869, 40.8886437032, 27.4424118211)
Atom 620 = (10.0097651734, 33.5207910496, 27.4424118211)
Atom 621 = (7.0049496748, 40.1577354856, 20.5184558021)
Atom 622 = (10.0097651734, 40.1577354856, 20.5184558021)
Atom 623 = (7.0049496748, 33.5207910496, 27.4424118211)
Atom 624 = (8.5073574241, 39.2677123399, 28.5696333728)
Atom 625 = (12.7610361362, 41.6357279752, 40.6699268174)
Atom 626 = (8.5073574241, 39.2500245047, 30.4141760121)
Atom 627 = (8.5073574241, 37.3741691057, 27.9492363310)
Atom 628 = (14.2634438855, 40.8886437032, 41.2903238591)
Atom 629 = (8.5073574241, 34.4108141953, 35.4935893918)
Atom 630 = (12.7610361362, 31.8998596864, 28.5696333728)
Atom 631 = (12.7610361362, 41.7786668489, 35.4935893918)
Atom 632 = (12.7610361362, 32.0427985601, 33.7459707983)
Atom 633 = (8.5073574241, 34.2678753216, 40.6699268174)
Atom 634 = (8.5073574241, 39.4106512137, 33.7459707983)
Atom 635 = (8.5073574241, 34.4285020306, 37.3381320311)
Atom 636 = (12.7610361362, 31.8821718512, 30.4141760121)
Atom 637 = (12.7610361362, 41.7963546841, 37.3381320311)
Atom 638 = (8.5073574241, 36.3043574296, 34.8731923500)
Atom 639 = (12.7610361362, 30.0063164522, 27.9492363310)
Atom 640 = (12.7610361362, 43.6722100831, 34.8731923500)
Atom 641 = (11.2586283869, 32.7898828321, 34.3663678401)
Atom 642 = (14.2634438855, 32.7898828321, 34.3663678401)
Atom 643 = (11.2586283869, 40.8886437032, 41.2903238591)
Atom 644 = (10.0097651734, 33.5207910496, 41.2903238591)
Atom 645 = (7.0049496748, 40.1577354856, 34.3663678401)
Atom 646 = (10.0097651734, 40.1577354856, 34.3663678401)
Atom 647 = (7.0049496748, 33.5207910496, 41.2903238591)
Atom 648 = (8.5073574241, 39.2677123399, 42.4175454108)
Atom 649 = (12.7610361362, 41.6357279752, 54.5178388554)
Atom 650 = (8.5073574241, 39.2500245047, 44.2620880502)
Atom 651 = (8.5073574241, 37.3741691057, 41.7971483690)
Atom 652 = (14.2634438855, 40.8886437032, 55.1382358971)
Atom 653 = (8.5073574241, 34.4108141953, 49.3415014298)
Atom 654 = (12.7610361362, 31.8998596864, 42.4175454108)
Atom 655 = (12.7610361362, 41.7786668489, 49.3415014298)
Atom 656 = (12.7610361362, 32.0427985601, 47.5938828364)
Atom 657 = (8.5073574241, 34.2678753216, 54.5178388554)
Atom 658 = (8.5073574241, 39.4106512137, 47.5938828364)
Atom 659 = (8.5073574241, 34.4285020306, 51.1860440692)
Atom 660 = (12.7610361362, 31.8821718512, 44.2620880502)
Atom 661 = (12.7610361362, 41.7963546841, 51.1860440692)
Atom 662 = (8.5073574241, 36.3043574296, 48.7211043880)
Atom 663 = (12.7610361362, 30.0063164522, 41.7971483690)
Atom 664 = (12.7610361362, 43.6722100831, 48.7211043880)
Atom 665 = (11.2586283869, 32.7898828321, 48.2142798781)
Atom 666 = (14.2634438855, 32.7898828321, 48.2142798781)
Atom 667 = (11.2586283869, 40.8886437032, 55.1382358971)
Atom 668 = (10.0097651734, 33.5207910496, 55.1382358971)
Atom 669 = (7.0049496748, 40.1577354856, 48.2142798781)
Atom 670 = (10.0097651734, 40.1577354856, 48.2142798781)
Atom 671 = (7.0049496748, 33.5207910496, 55.1382358971)
Atom 672 = (8.5073574241, 54.0034176470, 0.8738092967)
Atom 673 = (12.7610361362, 56.3714332822, 12.9741027413)
Atom 674 = (8.5073574241, 53.9857298118, 2.7183519361)
Atom 675 = (8.5073574241, 52.1098744128, 0.2534122550)
Atom 676 = (14.2634438855, 55.6243490102, 13.5944997831)
Atom 677 = (8.5073574241, 49.1465195024, 7.7977653157)
Atom 678 = (12.7610361362, 46.6355649935, 0.8738092967)
Atom 679 = (12.7610361362, 56.5143721559, 7.7977653157)
Atom 680 = (12.7610361362, 46.7785038672, 6.0501467223)
Atom 681 = (8.5073574241, 49.0035806287, 12.9741027413)
Atom 682 = (8.5073574241, 54.1463565207, 6.0501467223)
Atom 683 = (8.5073574241, 49.1642073376, 9.6423079551)
Atom 684 = (12.7610361362, 46.6178771582, 2.7183519361)
Atom 685 = (12.7610361362, 56.5320599912, 9.6423079551)
Atom 686 = (8.5073574241, 51.0400627366, 7.1773682740)
Atom 687 = (12.7610361362, 44.7420217593, 0.2534122550)
Atom 688 = (12.7610361362, 58.4079153901, 7.1773682740)
Atom 689 = (11.2586283869, 47.5255881392, 6.6705437641)
Atom 690 = (14.2634438855, 47.5255881392, 6.6705437641)
Atom 691 = (11.2586283869, 55.6243490102, 13.5944997831)
Atom 692 = (10.0097651734, 48.2564963567, 13.5944997831)
Atom 693 = (7.0049496748, 54.8934407927, 6.6705437641)
Atom 694 = (10.0097651734, 54.8934407927, 6.6705437641)
Atom 695 = (7.0049496748, 48.2564963567, 13.5944997831)
Atom 696 = (8.5073574241, 54.0034176470, 14.7217213347)
Atom 697 = (12.7610361362, 56.3714332822, 26.8220147793)
Atom 698 = (8.5073574241, 53.9857298118, 16.5662639741)
Atom 699 = (8.5073574241, 52.1098744128, 14.1013242930)
Atom 700 = (14.2634438855, 55.6243490102, 27.4424118211)
Atom 701 = (8.5073574241, 49.1465195024, 21.6456773538)
Atom 702 = (12.7610361362, 46.6355649935, 14.7217213347)
Atom 703 = (12.7610361362, 56.5143721559, 21.6456773538)
Atom 704 = (12.7610361362, 46.7785038672, 19.8980587603)
Atom 705 = (8.5073574241, 49.0035806287, 26.8220147793)
Atom 706 = (8.5073574241, 54.1463565207, 19.8980587603)
Atom 707 = (8.5073574241, 49.1642073376, 23.4902199931)
Atom 708 = (12.7610361362, 46.6178771582, 16.5662639741)
Atom 709 = (12.7610361362, 56.5320599912, 23.4902199931)
Atom 710 = (8.5073574241, 51.0400627366, 21.0252803120)
Atom 711 = (12.7610361362, 44.7420217593, 14.1013242930)
Atom 712 = (12.7610361362, 58.4079153901, 21.0252803120)
Atom 713 = (11.2586283869, 47.5255881392, 20.5184558021)
Atom 714 = (14.2634438855, 47.5255881392, 20.5184558021)
Atom 715 = (11.2586283869, 55.6243490102, 27.4424118211)
Atom 716 = (10.0097651734, 48.2564963567, 27.4424118211)
Atom 717 = (7.0049496748, 54.8934407927, 20.5184558021)
Atom 718 = (10.0097651734, 54.8934407927, 20.5184558021)
Atom 719 = (7.0049496748, 48.2564963567, 27.4424118211)
Atom 720 = (8.5073574241, 54.0034176470, 28.5696333728)
Atom 721 = (12.7610361362, 56.3714332822, 40.6699268174)
Atom 722 = (8.5073574241, 53.9857298118, 30.4141760121)
Atom 723 = (8.5073574241, 52.1098744128, 27.9492363310)
Atom 724 = (14.2634438855, 55.6243490102, 41.2903238591)
Atom 725 = (8.5073574241, 49.1465195024, 35.4935893918)
Atom 726 = (12.7610361362, 46.6355649935, 28.5696333728)
Atom 727 = (12.7610361362, 56.5143721559, 35.4935893918)
Atom 728 = (12.7610361362, 46.7785038672, 33.7459707983)
Atom 729 = (8.5073574241, 49.0035806287, 40.6699268174)
Atom 730 = (8.5073574241, 54.1463565207, 33.7459707983)
Atom 731 = (8.5073574241, 49.1642073376, 37.3381320311)
Atom 732 = (12.7610361362, 46.6178771582, 30.4141760121)
Atom 733 = (12.7610361362, 56.5320599912, 37.3381320311)
Atom 734 = (8.5073574241, 51.0400627366, 34.8731923500)
Atom 735 = (12.7610361362, 44.7420217593, 27.9492363310)
Atom 736 = (12.7610361362, 58.4079153901, 34.8731923500)
Atom 737 = (11.2586283869, 47.5255881392, 34.3663678401)
Atom 738 = (14.2634438855, 47.5255881392, 34.3663678401)
Atom 739 = (11.2586283869, 55.6243490102, 41.2903238591)
Atom 740 = (10.0097651734, 48.2564963567, 41.2903238591)
Atom 741 = (7.0049496748, 54.8934407927, 34.3663678401)
Atom 742 = (10.0097651734, 54.8934407927, 34.3663678401)
Atom 743 = (7.0049496748, 48.2564963567, 41.2903238591)
Atom 744 = (8.5073574241, 54.0034176470, 42.4175454108)
Atom 745 = (12.7610361362, 56.3714332822, 54.5178388554)
Atom 746 = (8.5073574241, 53.9857298118, 44.2620880502)
Atom 747 = (8.5073574241, 52.1098744128, 41.7971483690)
Atom 748 = (14.2634438855, 55.6243490102, 55.1382358971)
Atom 749 = (8.5073574241, 49.1465195024, 49.3415014298)
Atom 750 = (12.7610361362, 46.6355649935, 42.4175454108)
Atom 751 = (12.7610361362, 56.5143721559, 49.3415014298)
Atom 752 = (12.7610361362, 46.7785038672, 47.5938828364)
Atom 753 = (8.5073574241, 49.0035806287, 54.5178388554)
Atom 754 = (8.5073574241, 54.1463565207, 47.5938828364)
Atom 755 = (8.5073574241, 49.1642073376, 51.1860440692)
Atom 756 = (12.7610361362, 46.6178771582, 44.2620880502)
Atom 757 = (12.7610361362, 56.5320599912, 51.1860440692)
Atom 758 = (8.5073574241, 51.0400627366, 48.7211043880)
Atom 759 = (12.7610361362, 44.7420217593, 41.7971483690)
Atom 760 = (12.7610361362, 58.4079153901, 48.7211043880)
Atom 761 = (11.2586283869, 47.5255881392, 48.2142798781)
Atom 762 = (14.2634438855, 47.5255881392, 48.2142798781)
Atom 763 = (11.2586283869, 55.6243490102, 55.1382358971)
Atom 764 = (10.0097651734, 48.2564963567, 55.1382358971)
Atom 765 = (7.0049496748, 54.8934407927, 48.2142798781)
Atom 766 = (10.0097651734, 54.8934407927, 48.2142798781)
Atom 767 = (7.0049496748, 48.2564963567, 55.1382358971)
Atom 768 = (17.0147148483, 9.7963017258, 0.8738092967)
Atom 769 = (21.2683935603, 12.1643173610, 12.9741027413)
Atom 770 = (17.0147148483, 9.7786138906, 2.7183519361)
Atom 771 = (17.0147148483, 7.9027584916, 0.2534122550)
Atom 772 = (22.7708013096, 11.4172330891, 13.5944997831)
Atom 773 = (17.0147148483, 4.9394035812, 7.7977653157)
Atom 774 = (21.2683935603, 2.4284490723, 0.8738092967)
Atom 775 = (21.2683935603, 12.3072562348, 7.7977653157)
Atom 776 = (21.2683935603, 2.5713879460, 6.0501467223)
Atom 777 = (17.0147148483, 4.7964647075, 12.9741027413)
Atom 778 = (17.0147148483, 9.9392405995, 6.0501467223)
Atom 779 = (17.0147148483, 4.9570914165, 9.6423079551)
Atom 780 = (21.2683935603, 2.4107612371, 2.7183519361)
Atom 781 = (21.2683935603, 12.3249440700, 9.6423079551)
Atom 782 = (17.0147148483, 6.8329468154, 7.1773682740)
Atom 783 = (21.2683935603, 0.5349058381, 0.2534122550)
Atom 784 = (21.2683935603, 14.2007994690, 7.1773682740)
Atom 785 = (19.7659858110, 3.3184722180, 6.6705437641)
Atom 786 = (22.7708013096, 3.3184722180, 6.6705437641)
Atom 787 = (19.7659858110, 11.4172330891, 13.5944997831)
Atom 788 = (18.5171225975, 4.0493804355, 13.5944997831)
Atom 789 = (15.5123070990, 10.6863248715, 6.6705437641)
Atom 790 = (18.5171225975, 10.6863248715, 6.6705437641)
Atom 791 = (15.5123070990, 4.0493804355, 13.5944997831)
Atom 792 = (17.0147148483, 9.7963017258, 14.7217213347)
Atom 793 = (21.2683935603, 12.1643173610, 26.8220147793)
Atom 794 = (17.0147148483, 9.7786138906, 16.5662639741)
Atom 795 = (17.0147148483, 7.9027584916, 14.1013242930)
Atom 796 = (22.7708013096, 11.4172330891, 27.4424118211)
Atom 797 = (17.0147148483, 4.9394035812, 21.6456773538)
Atom 798 = (21.2683935603, 2.4284490723, 14.7217213347)
Atom 799 = (21.2683935603, 12.3072562348, 21.6456773538)
Atom 800 = (21.2683935603, 2.5713879460, 19.8980587603)
Atom 801 = (17.0147148483, 4.7964647075, 26.8220147793)
Atom 802 = (17.0147148483, 9.9392405995, 19.8980587603)
Atom 803 = (17.0147148483, 4.9570914165, 23.4902199931)
Atom 804 = (21.2683935603, 2.4107612371, 16.5662639741)
Atom 805 = (21.2683935603, 12.3249440700, 23.4902199931)
Atom 806 = (17.0147148483, 6.8329468154, 21.0252803120)
Atom 807 = (21.2683935603, 0.5349058381, 14.1013242930)
Atom 808 = (21.2683935603, 14.2007994690, 21.0252803120)
Atom 809 = (19.7659858110, 3.3184722180, 20.5184558021)
Atom 810 = (22.7708013096, 3.3184722180, 20.5184558021)
Atom 811 = (19.7659858110, 11.4172330891, 27.4424118211)
Atom 812 = (18.5171225975, 4.0493804355, 27.4424118211)
Atom 813 = (15.5123070990, 10.6863248715, 20.5184558021)
Atom 814 = (18.5171225975, 10.6863248715, 20.5184558021)
Atom 815 = (15.5123070990, 4.0493804355, 27.4424118211)
Atom 816 = (17.0147148483, 9.7963017258, 28.5696333728)
Atom 817 = (21.2683935603, 12.1643173610, 40.6699268174)
Atom 818 = (17.0147148483, 9.7786138906, 30.4141760121)
Atom 819 = (17.0147148483, 7.9027584916, 27.9492363310)
Atom 820 = (22.7708013096, 11.4172330891, 41.2903238591)
Atom 821 = (17.0147148483, 4.9394035812, 35.4935893918)
Atom 822 = (21.2683935603, 2.4284490723, 28.5696333728)
Atom 823 = (21.2683935603, 12.3072562348, 35.4935893918)
Atom 824 = (21.2683935603, 2.5713879460, 33.7459707983)
Atom 825 = (17.0147148483, 4.7964647075, 40.6699268174)
Atom 826 = (17.0147148483, 9.9392405995, 33.7459707983)
Atom 827 = (17.0147148483, 4.9570914165, 37.3381320311)
Atom 828 = (21.2683935603, 2.4107612371, 30.4141760121)
Atom 829 = (21.2683935603, 12.3249440700, 37.3381320311)
Atom 830 = (17.0147148483, 6.8329468154, 34.8731923500)
Atom 831 = (21.2683935603, 0.5349058381, 27.9492363310)
Atom 832 = (21.2683935603, 14.2007994690, 34.8731923500)
Atom 833 = (19.7659858110, 3.3184722180, 34.3663678401)
Atom 834 = (22.7708013096, 3.3184722180, 34.3663678401)
Atom 835 = (19.7659858110, 11.4172330891, 41.2903238591)
Atom 836 = (18.5171225975, 4.0493804355, 41.2903238591)
Atom 837 = (15.5123070990, 10.6863248715, 34.3663678401)
Atom 838 = (18.5171225975, 10.6863248715, 34.3663678401)
Atom 839 = (15.5123070990, 4.0493804355, 41.2903238591)
Atom 840 = (17.0147148483, 9.7963017258, 42.4175454108)
Atom 841 = (21.2683935603, 12.1643173610, 54.5178388554)
Atom 842 = (17.0147148483, 9.7786138906, 44.2620880502)
Atom 843 = (17.0147148483, 7.9027584916, 41.7971483690)
Atom 844 = (22.7708013096, 11.4172330891, 55.1382358971)
Atom 845 = (17.0147148483, 4.9394035812, 49.3415014298)
Atom 846 = (21.2683935603, 2.4284490723, 42.4175454108)
Atom 847 = (21.2683935603, 12.3072562348, 49.3415014298)
Atom 848 = (21.2683935603, 2.5713879460, 47.5938828364)
Atom 849 = (17.0147148483, 4.7964647075, 54.5178388554)
Atom 850 = (17.0147148483, 9.9392405995, 47.5938828364)
Atom 851 = (17.0147148483, 4.9570914165, 51.1860440692)
Atom 852 = (21.2683935603, 2.4107612371, 44.2620880502)
Atom 853 = (21.2683935603, 12.3249440700, 51.1860440692)
Atom 854 = (17.0147148483, 6.8329468154, 48.7211043880)
Atom 855 = (21.2683935603, 0.5349058381, 41.7971483690)
Atom 856 = (21.2683935603, 14.2007994690, 48.7211043880)
Atom 857 = (19.7659858110, 3.3184722180, 48.2142798781)
Atom 858 = (22.7708013096, 3.3184722180, 48.2142798781)
Atom 859 = (19.7659858110, 11.4172330891, 55.1382358971)
Atom 860 = (18.5171225975, 4.0493804355, 55.1382358971)
Atom 861 = (15.5123070990, 10.6863248715, 48.2142798781)
Atom 862 = (18.5171225975, 10.6863248715, 48.2142798781)
Atom 863 = (15.5123070990, 4.0493804355, 55.1382358971)
Atom 864 = (17.0147148483, 24.5320070329, 0.8738092967)
Atom 865 = (21.2683935603, 26.9000226681, 12.9741027413)
Atom 866 = (17.0147148483, 24.5143191976, 2.7183519361)
Atom 867 = (17.0147148483, 22.6384637987, 0.2534122550)
Atom 868 = (22.7708013096, 26.1529383961, 13.5944997831)
Atom 869 = (17.0147148483, 19.6751088883, 7.7977653157)
Atom 870 = (21.2683935603, 17.1641543794, 0.8738092967)
Atom 871 = (21.2683935603, 27.0429615418, 7.7977653157)
Atom 872 = (21.2683935603, 17.3070932531, 6.0501467223)
Atom 873 = (17.0147148483, 19.5321700146, 12.9741027413)
Atom 874 = (17.0147148483, 24.6749459066, 6.0501467223)
Atom 875 = (17.0147148483, 19.6927967235, 9.6423079551)
Atom 876 = (21.2683935603, 17.1464665441, 2.7183519361)
Atom 877 = (21.2683935603, 27.0606493771, 9.6423079551)
Atom 878 = (17.0147148483, 21.5686521225, 7.1773682740)
Atom 879 = (21.2683935603, 15.2706111451, 0.2534122550)
Atom 880 = (21.2683935603, 28.9365047760, 7.1773682740)
Atom 881 = (19.7659858110, 18.0541775251, 6.6705437641)
Atom 882 = (22.7708013096, 18.0541775251, 6.6705437641)
Atom 883 = (19.7659858110, 26.1529383961, 13.5944997831)
Atom 884 = (18.5171225975, 18.7850857426, 13.5944997831)
Atom 885 = (15.5123070990, 25.4220301786, 6.6705437641)
Atom 886 = (18.5171225975, 25.4220301786, 6.6705437641)
Atom 887 = (15.5123070990, 18.7850857426, 13.5944997831)
Atom 888 = (17.0147148483, 24.5320070329, 14.7217213347)
Atom 889 = (21.2683935603, 26.9000226681, 26.8220147793)
Atom 890 = (17.0147148483, 24.5143191976, 16.5662639741)
Atom 891 = (17.0147148483, 22.6384637987, 14.1013242930)
Atom 892 = (22.7708013096, 26.1529383961, 27.4424118211)
Atom 893 = (17.0147148483, 19.6751088883, 21.6456773538)
Atom 894 = (21.2683935603, 17.1641543794, 14.7217213347)
Atom 895 = (21.2683935603, 27.0429615418, 21.6456773538)
Atom 896 = (21.2683935603, 17.3070932531, 19.8980587603)
Atom 897 = (17.0147148483, 19.5321700146, 26.8220147793)
Atom 898 = (17.0147148483, 24.6749459066, 19.8980587603)
Atom 899 = (17.0147148483, 19.6927967235, 23.4902199931)
Atom 900 = (21.2683935603, 17.1464665441, 16.5662639741)
Atom 901 = (21.2683935603, 27.0606493771, 23.4902199931)
Atom 902 = (17.0147148483, 21.5686521225, 21.0252803120)
Atom 903 = (21.2683935603, 15.2706111451, 14.1013242930)
Atom 904 = (21.2683935603, 28.9365047760, 21.0252803120)
Atom 905 = (19.7659858110, 18.0541775251, 20.5184558021)
Atom 906 = (22.7708013096, 18.0541775251, 20.5184558021)
Atom 907 = (19.7659858110, 26.1529383961, 27.4424118211)
Atom 908 = (18.5171225975, 18.7850857426, 27.4424118211)
Atom 909 = (15.5123070990, 25.4220301786, 20.5184558021)
Atom 910 = (18.5171225975, 25.4220301786, 20.5184558021)
Atom 911 = (15.5123070990, 18.7850857426, 27.4424118211)
Atom 912 = (17.0147148483, 24.5320070329, 28.5696333728)
Atom 913 = (21.2683935603, 26.9000226681, 40.6699268174)
Atom 914 = (17.0147148483, 24.5143191976, 30.4141760121)
Atom 915 = (17.0147148483, 22.6384637987, 27.9492363310)
Atom 916 = (22.7708013096, 26.1529383961, 41.2903238591)
Atom 917 = (17.0147148483, 19.6751088883, 35.4935893918)
Atom 918 = (21.2683935603, 17.1641543794, 28.5696333728)
Atom 919 = (21.2683935603, 27.0429615418, 35.4935893918)
Atom 920 = (21.2683935603, 17.3070932531, 33.7459707983)
Atom 921 = (17.0147148483, 19.5321700146, 40.6699268174)
Atom 922 = (17.0147148483, 24.6749459066, 33.7459707983)
Atom 923 = (17.0147148483, 19.6927967235, 37.3381320311)
Atom 924 = (21.2683935603, 17.1464665441, 30.4141760121)
Atom 925 = (21.2683935603, 27.0606493771, 37.3381320311)
Atom 926 = (17.0147148483, 21.5686521225, 34.8731923500)
Atom 927 = (21.2683935603, 15.2706111451, 27.9492363310)
Atom 928 = (21.2683935603, 28.9365047760, 34.8731923500)
Atom 929 = (19.7659858110, 18.0541775251, 34.3663678401)
Atom 930 = (22.7708013096, 18.0541775251, 34.3663678401)
Atom 931 = (19.7659858110, 26.1529383961, 41.2903238591)
Atom 932 = (18.5171225975, 18.7850857426, 41.2903238591)
Atom 933 = (15.5123070990, 25.4220301786, 34.3663678401)
Atom 934 = (18.5171225975, 25.4220301786, 34.3663678401)
Atom 935 = (15.5123070990, 18.7850857426, 41.2903238591)
Atom 936 = (17.0147148483, 24.5320070329, 42.4175454108)
Atom 937 = (21.2683935603, 26.9000226681, 54.5178388554)
Atom 938 = (17.0147148483, 24.5143191976, 44.2620880502)
Atom 939 = (17.0147148483, 22.6384637987, 41.7971483690)
Atom 940 = (22.7708013096, 26.1529383961, 55.1382358971)
Atom 941 = (17.0147148483, 19.6751088883, 49.3415014298)
Atom 942 = (21.2683935603, 17.1641543794, 42.4175454108)
Atom 943 = (21.2683935603, 27.0429615418, 49.3415014298)
Atom 944 = (21.2683935603, 17.3070932531, 47.5938828364)
Atom 945 = (17.0147148483, 19.5321700146, 54.5178388554)
Atom 946 = (17.0147148483, 24.6749459066, 47.5938828364)
Atom 947 = (17.0147148483, 19.6927967235, 51.1860440692)
Atom 948 = (21.2683935603, 17.1464665441, 44.2620880502)
Atom 949 = (21.2683935603, 27.0606493771, 51.1860440692)
Atom 950 = (17.0147148483, 21.5686521225, 48.7211043880)
Atom 951 = (21.2683935603, 15.2706111451, 41.7971483690)
Atom 952 = (21.2683935603, 28.9365047760, 48.7211043880)
Atom 953 = (19.7659858110, 18.0541775251, 48.2142798781)
Atom 954 = (22.7708013096, 18.0541775251, 48.2142798781)
Atom 955 = (19.7659858110, 26.1529383961, 55.1382358971)
Atom 956 = (18.5171225975, 18.7850857426, 55.1382358971)
Atom 957 = (15.5123070990, 25.4220301786, 48.2142798781)
Atom 958 = (18.5171225975, 25.4220301786, 48.2142798781)
Atom 959 = (15.5123070990, 18.7850857426, 55.1382358971)
Atom 960 = (17.0147148483, 39.2677123399, 0.8738092967)
Atom 961 = (21.2683935603, 41.6357279752, 12.9741027413)
Atom 962 = (17.0147148483, 39.2500245047, 2.7183519361)
Atom 963 = (17.0147148483, 37.3741691057, 0.2534122550)
Atom 964 = (22.7708013096, 40.8886437032, 13.5944997831)
Atom 965 = (17.0147148483, 34.4108141953, 7.7977653157)
Atom 966 = (21.2683935603, 31.8998596864, 0.8738092967)
Atom 967 = (21.2683935603, 41.7786668489, 7.7977653157)
Atom 968 = (21.2683935603, 32.0427985601, 6.0501467223)
Atom 969 = (17.0147148483, 34.2678753216, 12.9741027413)
Atom 970 = (17.0147148483, 39.4106512137, 6.0501467223)
Atom 971 = (17.0147148483, 34.4285020306, 9.6423079551)
Atom 972 = (21.2683935603, 31.8821718512, 2.7183519361)
Atom 973 = (21.2683935603, 41.7963546841, 9.6423079551)
Atom 974 = (17.0147148483, 36.3043574296, 7.1773682740)
Atom 975 = (21.2683935603, 30.0063164522, 0.2534122550)
Atom 976 = (21.2683935603, 43.6722100831, 7.1773682740)
Atom 977 = (19.7659858110, 32.7898828321, 6.6705437641)
Atom 978 = (22.7708013096, 32.7898828321, 6.6705437641)
Atom 979 = (19.7659858110, 40.8886437032, 13.5944997831)
Atom 980 = (18.5171225975, 33.5207910496, 13.5944997831)
Atom 981 = (15.5123070990, 40.1577354856, 6.6705437641)
Atom 982 = (18.5171225975, 40.1577354856, 6.6705437641)
Atom 983 = (15.5123070990, 33.5207910496, 13.5944997831)
Atom 984 = (17.0147148483, 39.2677123399, 14.7217213347)
Atom 985 = (21.2683935603, 41.6357279752, 26.8220147793)
Atom 986 = (17.0147148483, 39.2500245047, 16.5662639741)
Atom 987 = (17.0147148483, 37.3741691057, 14.1013242930)
Atom 988 = (22.7708013096, 40.8886437032, 27.4424118211)
Atom 989 = (17.0147148483, 34.4108141953, 21.6456773538)
Atom 990 = (21.2683935603, 31.8998596864, 14.7217213347)
Atom 991 = (21.2683935603, 41.7786668489, 21.6456773538)
Atom 992 = (21.2683935603, 32.0427985601, 19.8980587603)
Atom 993 = (17.0147148483, 34.2678753216, 26.8220147793)
Atom 994 = (17.0147148483, 39.4106512137, 19.8980587603)
Atom 995 = (17.0147148483, 34.4285020306, 23.4902199931)
Atom 996 = (21.2683935603, 31.8821718512, 16.5662639741)
Atom 997 = (21.2683935603, 41.7963546841, 23.4902199931)
Atom 998 = (17.0147148483, 36.3043574296, 21.0252803120)
Atom 999 = (21.2683935603, 30.0063164522, 14.1013242930)
Atom 1000 = (21.2683935603, 43.6722100831, 21.0252803120)
Atom 1001 = (19.7659858110, 32.7898828321, 20.5184558021)
Atom 1002 = (22.7708013096, 32.7898828321, 20.5184558021)
Atom 1003 = (19.7659858110, 40.8886437032, 27.4424118211)
Atom 1004 = (18.5171225975, 33.5207910496, 27.4424118211)
Atom 1005 = (15.5123070990, 40.1577354856, 20.5184558021)
Atom 1006 = (18.5171225975, 40.1577354856, 20.5184558021)
Atom 1007 = (15.5123070990, 33.5207910496, 27.4424118211)
Atom 1008 = (17.0147148483, 39.2677123399, 28.5696333728)
Atom 1009 = (21.2683935603, 41.6357279752, 40.6699268174)
Atom 1010 = (17.0147148483, 39.2500245047, 30.4141760121)
Atom 1011 = (17.0147148483, 37.3741691057, 27.9492363310)
Atom 1012 = (22.7708013096, 40.8886437032, 41.2903238591)
Atom 1013 = (17.0147148483, 34.4108141953, 35.4935893918)
Atom 1014 = (21.2683935603, 31.8998596864, 28.5696333728)
Atom 1015 = (21.2683935603, 41.7786668489, 35.4935893918)
Atom 1016 = (21.2683935603, 32.0427985601, 33.7459707983)
Atom 1017 = (17.0147148483, 34.2678753216, 40.6699268174)
Atom 1018 = (17.0147148483, 39.4106512137, 33.7459707983)
Atom 1019 = (17.0147148483, 34.4285020306, 37.3381320311)
Atom 1020 = (21.2683935603, 31.8821718512, 30.4141760121)
Atom 1021 = (21.2683935603, 41.7963546841, 37.3381320311)
Atom 1022 = (17.0147148483, 36.3043574296, 34.8731923500)
Atom 1023 = (21.2683935603, 30.0063164522, 27.9492363310)
Atom 1024 = (21.2683935603, 43.6722100831, 34.8731923500)
Atom 1025 = (19.7659858110, 32.7898828321, 34.3663678401)
Atom 1026 = (22.7708013096, 32.7898828321, 34.3663678401)
Atom 1027 = (19.7659858110, 40.8886437032, 41.2903238591)
Atom 1028 = (18.5171225975, 33.5207910496, 41.2903238591)
Atom 1029 = (15.5123070990, 40.1577354856, 34.3663678401)
Atom 1030 = (18.5171225975, 40.1577354856, 34.3663678401)
Atom 1031 = (15.5123070990, 33.5207910496, 41.2903238591)
Atom 1032 = (17.0147148483, 39.2677123399, 42.4175454108)
Atom 1033 = (21.2683935603, 41.6357279752, 54.5178388554)
Atom 1034 = (17.0147148483, 39.2500245047, 44.2620880502)
Atom 1035 = (17.0147148483, 37.3741691057, 41.7971483690)
Atom 1036 = (22.7708013096, 40.8886437032, 55.1382358971)
Atom 1037 = (17.0147148483, 34.4108141953, 49.3415014298)
Atom 1038 = (21.2683935603, 31.8998596864, 42.4175454108)
Atom 1039 = (21.2683935603, 41.7786668489, 49.3415014298)
Atom 1040 = (21.2683935603, 32.0427985601, 47.5938828364)
Atom 1041 = (17.0147148483, 34.2678753216, 54.5178388554)
Atom 1042 = (17.0147148483, 39.4106512137, 47.5938828364)
Atom 1043 = (17.0147148483, 34.4285020306, 51.1860440692)
Atom 1044 = (21.2683935603, 31.8821718512, 44.2620880502)
Atom 1045 = (21.2683935603, 41.7963546841, 51.1860440692)
Atom 1046 = (17.0147148483, 36.3043574296, 48.7211043880)
Atom 1047 = (21.2683935603, 30.0063164522, 41.7971483690)
Atom 1048 = (21.2683935603, 43.6722100831, 48.7211043880)
Atom 1049 = (19.7659858110, 32.7898828321, 48.2142798781)
Atom 1050 = (22.7708013096, 32.7898828321, 48.2142798781)
Atom 1051 = (19.7659858110, 40.8886437032, 55.1382358971)
Atom 1052 = (18.5171225975, 33.5207910496, 55.1382358971)
Atom 1053 = (15.5123070990, 40.1577354856, 48.2142798781)
Atom 1054 = (18.5171225975, 40.1577354856, 48.2142798781)
Atom 1055 = (15.5123070990, 33.5207910496, 55.1382358971)
Atom 1056 = (17.0147148483, 54.0034176470, 0.8738092967)
Atom 1057 = (21.2683935603, 56.3714332822, 12.9741027413)
Atom 1058 = (17.0147148483, 53.9857298118, 2.7183519361)
Atom 1059 = (17.0147148483, 52.1098744128, 0.2534122550)
Atom 1060 = (22.7708013096, 55.6243490102, 13.5944997831)
Atom 1061 = (17.0147148483, 49.1465195024, 7.7977653157)
Atom 1062 = (21.2683935603, 46.6355649935, 0.8738092967)
Atom 1063 = (21.2683935603, 56.5143721559, 7.7977653157)
Atom 1064 = (21.2683935603, 46.7785038672, 6.0501467223)
Atom 1065 = (17.0147148483, 49.0035806287, 12.9741027413)
Atom 1066 = (17.0147148483, 54.1463565207, 6.0501467223)
Atom 1067 = (17.0147148483, 49.1642073376, 9.6423079551)
Atom 1068 = (21.2683935603, 46.6178771582, 2.7183519361)
Atom 1069 = (21.2683935603, 56.5320599912, 9.6423079551)
Atom 1070 = (17.0147148483, 51.0400627366, 7.1773682740)
Atom 1071 = (21.2683935603, 44.7420217593, 0.2534122550)
Atom 1072 = (21.2683935603, 58.4079153901, 7.1773682740)
Atom 1073 = (19.7659858110, 47.5255881392, 6.6705437641)
Atom 1074 = (22.7708013096, 47.5255881392, 6.6705437641)
Atom 1075 = (19.7659858110, 55.6243490102, 13.5944997831)
Atom 1076 = (18.5171225975, 48.2564963567, 13.5944997831)
Atom 1077 = (15.5123070990, 54.8934407927, 6.6705437641)
Atom 1078 = (18.5171225975, 54.8934407927, 6.6705437641)
Atom 1079 = (15.5123070990, 48.2564963567, 13.5944997831)
Atom 1080 = (17.0147148483, 54.0034176470, 14.7217213347)
Atom 1081 = (21.2683935603, 56.3714332822, 26.8220147793)
Atom 1082 = (17.0147148483, 53.9857298118, 16.5662639741)
Atom 1083 = (17.0147148483, 52.1098744128, 14.1013242930)
Atom 1084 = (22.7708013096, 55.6243490102, 27.4424118211)
Atom 1085 = (17.0147148483, 49.1465195024, 21.6456773538)
Atom 1086 = (21.2683935603, 46.6355649935, 14.7217213347)
Atom 1087 = (21.2683935603, 56.5143721559, 21.6456773538)
Atom 1088 = (21.2683935603, 46.7785038672, 19.8980587603)
Atom 1089 = (17.0147148483, 49.0035806287, 26.8220147793)
Atom 1090 = (17.0147148483, 54.1463565207, 19.8980587603)
Atom 1091 = (17.0147148483, 49.1642073376, 23.4902199931)
Atom 1092 = (21.2683935603, 46.6178771582, 16.5662639741)
Atom 1093 = (21.2683935603, 56.5320599912, 23.4902199931)
Atom 1094 = (17.0147148483, 51.0400627366, 21.0252803120)
Atom 1095 = (21.2683935603, 44.7420217593, 14.1013242930)
Atom 1096 = (21.2683935603, 58.4079153901, 21.0252803120)
Atom 1097 = (19.7659858110, 47.5255881392, 20.5184558021)
Atom 1098 = (22.7708013096, 47.5255881392, 20.5184558021)
Atom 1099 = (19.7659858110, 55.6243490102, 27.4424118211)
Atom 1100 = (18.5171225975, 48.2564963567, 27.4424118211)
Atom 1101 = (15.5123070990, 54.8934407927, 20.5184558021)
Atom 1102 = (18.5171225975, 54.8934407927, 20.5184558021)
Atom 1103 = (15.5123070990, 48.2564963567, 27.4424118211)
Atom 1104 = (17.0147148483, 54.0034176470, 28.5696333728)
Atom 1105 = (21.2683935603, 56.3714332822, 40.6699268174)
Atom 1106 = (17.0147148483, 53.9857298118, 30.4141760121)
Atom 1107 = (17.0147148483, 52.1098744128, 27.9492363310)
Atom 1108 = (22.7708013096, 55.6243490102, 41.2903238591)
Atom 1109 = (17.0147148483, 49.1465195024, 35.4935893918)
Atom 1110 = (21.2683935603, 46.6355649935, 28.5696333728)
Atom 1111 = (21.2683935603, 56.5143721559, 35.4935893918)
Atom 1112 = (21.2683935603, 46.7785038672, 33.7459707983)
Atom 1113 = (17.0147148483, 49.0035806287, 40.6699268174)
Atom 1114 = (17.0147148483, 54.1463565207, 33.7459707983)
Atom 1115 = (17.0147148483, 49.1642073376, 37.3381320311)
Atom 1116 = (21.2683935603, 46.6178771582, 30.4141760121)
Atom 1117 = (21.2683935603, 56.5320599912, 37.3381320311)
Atom 1118 = (17.0147148483, 51.0400627366, 34.8731923500)
Atom 1119 = (21.2683935603, 44.7420217593, 27.9492363310)
Atom 1120 = (21.2683935603, 58.4079153901, 34.8731923500)
Atom 1121 = (19.7659858110, 47.5255881392, 34.3663678401)
Atom 1122 = (22.7708013096, 47.5255881392, 34.3663678401)
Atom 1123 = (19.7659858110, 55.6243490102, 41.2903238591)
Atom 1124 = (18.5171225975, 48.2564963567, 41.2903238591)
Atom 1125 = (15.5123070990, 54.8934407927, 34.3663678401)
Atom 1126 = (18.5171225975, 54.8934407927, 34.3663678401)
Atom 1127 = (15.5123070990, 48.2564963567, 41.2903238591)
Atom 1128 = (17.0147148483, 54.0034176470, 42.4175454108)
Atom 1129 = (21.2683935603, 56.3714332822, 54.5178388554)
Atom 1130 = (17.0147148483, 53.9857298118, 44.2620880502)
Atom 1131 = (17.0147148483, 52.1098744128, 41.7971483690)
Atom 1132 = (22.7708013096, 55.6243490102, 55.1382358971)
Atom 1133 = (17.0147148483, 49.1465195024, 49.3415014298)
Atom 1134 = (21.2683935603, 46.6355649935, 42.4175454108)
Atom 1135 = (21.2683935603, 56.5143721559, 49.3415014298)
Atom 1136 = (21.2683935603, 46.7785038672, 47.5938828364)
Atom 1137 = (17.0147148483, 49.0035806287, 54.5178388554)
Atom 1138 = (17.0147148483, 54.1463565207, 47.5938828364)
Atom 1139 = (17.0147148483, 49.1642073376, 51.1860440692)
Atom 1140 = (21.2683935603, 46.6178771582, 44.2620880502)
Atom 1141 = (21.2683935603, 56.5320599912, 51.1860440692)
Atom 1142 = (17.0147148483, 51.0400627366, 48.7211043880)
Atom 1143 = (21.2683935603, 44.7420217593, 41.7971483690)
Atom 1144 = (21.2683935603, 58.4079153901, 48.7211043880)
Atom 1145 = (19.7659858110, 47.5255881392, 48.2142798781)
Atom 1146 = (22.7708013096, 47.5255881392, 48.2142798781)
Atom 1147 = (19.7659858110, 55.6243490102, 55.1382358971)
Atom 1148 = (18.5171225975, 48.2564963567, 55.1382358971)
Atom 1149 = (15.5123070990, 54.8934407927, 48.2142798781)
Atom 1150 = (18.5171225975, 54.8934407927, 48.2142798781)
Atom 1151 = (15.5123070990, 48.2564963567, 55.1382358971)
Atom 1152 = (25.5220722724, 9.7963017258, 0.8738092967)
Atom 1153 = (29.7757509844, 12.1643173610, 12.9741027413)
Atom 1154 = (25.5220722724, 9.7786138906, 2.7183519361)
Atom 1155 = (25.5220722724, 7.9027584916, 0.2534122550)
Atom 1156 = (31.2781587337, 11.4172330891, 13.5944997831)
Atom 1157 = (25.5220722724, 4.9394035812, 7.7977653157)
Atom 1158 = (29.7757509844, 2.4284490723, 0.8738092967)
Atom 1159 = (29.7757509844, 12.3072562348, 7.7977653157)
Atom 1160 = (29.7757509844, 2.5713879460, 6.0501467223)
Atom 1161 = (25.5220722724, 4.7964647075, 12.9741027413)
Atom 1162 = (25.5220722724, 9.9392405995, 6.0501467223)
Atom 1163 = (25.5220722724, 4.9570914165, 9.6423079551)
Atom 1164 = (29.7757509844, 2.4107612371, 2.7183519361)
Atom 1165 = (29.7757509844, 12.3249440700, 9.6423079551)
Atom 1166 = (25.5220722724, 6.8329468154, 7.1773682740)
Atom 1167 = (29.7757509844, 0.5349058381, 0.2534122550)
Atom 1168 = (29.7757509844, 14.2007994690, 7.1773682740)
Atom 1169 = (28.2733432352, 3.3184722180, 6.6705437641)
Atom 1170 = (31.2781587337, 3.3184722180, 6.6705437641)
Atom 1171 = (28.2733432352, 11.4172330891, 13.5944997831)
Atom 1172 = (27.0244800217, 4.0493804355, 13.5944997831)
Atom 1173 = (24.0196645231, 10.6863248715, 6.6705437641)
Atom 1174 = (27.0244800217, 10.6863248715, 6.6705437641)
Atom 1175 = (24.0196645231, 4.0493804355, 13.5944997831)
Atom 1176 = (25.5220722724, 9.7963017258, 14.7217213347)
Atom 1177 = (29.7757509844, 12.1643173610, 26.8220147793)
Atom 1178 = (25.5220722724, 9.7786138906, 16.5662639741)
Atom 1179 = (25.5220722724, 7.9027584916, 14.1013242930)
Atom 1180 = (31.2781587337, 11.4172330891, 27.4424118211)
Atom 1181 = (25.5220722724, 4.9394035812, 21.6456773538)
Atom 1182 = (29.7757509844, 2.4284490723, 14.7217213347)
Atom 1183 = (29.7757509844, 12.3072562348, 21.6456773538)
Atom 1184 = (29.7757509844, 2.5713879460, 19.8980587603)
Atom 1185 = (25.5220722724, 4.7964647075, 26.8220147793)
Atom 1186 = (25.5220722724, 9.9392405995, 19.8980587603)
Atom 1187 = (25.5220722724, 4.9570914165, 23.4902199931)
Atom 1188 = (29.7757509844, 2.4107612371, 16.5662639741)
Atom 1189 = (29.7757509844, 12.3249440700, 23.4902199931)
Atom 1190 = (25.5220722724, 6.8329468154, 21.0252803120)
Atom 1191 = (29.7757509844, 0.5349058381, 14.1013242930)
Atom 1192 = (29.7757509844, 14.2007994690, 21.0252803120)
Atom 1193 = (28.2733432352, 3.3184722180, 20.5184558021)
Atom 1194 = (31.2781587337, 3.3184722180, 20.5184558021)
Atom 1195 = (28.2733432352, 11.4172330891, 27.4424118211)
Atom 1196 = (27.0244800217, 4.0493804355, 27.4424118211)
Atom 1197 = (24.0196645231, 10.6863248715, 20.5184558021)
Atom 1198 = (27.0244800217, 10.6863248715, 20.5184558021)
Atom 1199 = (24.0196645231, 4.0493804355, 27.4424118211)
Atom 1200 = (25.5220722724, 9.7963017258, 28.5696333728)
Atom 1201 = (29.7757509844, 12.1643173610, 40.6699268174)
Atom 1202 = (25.5220722724, 9.7786138906, 30.4141760121)
Atom 1203 = (25.5220722724, 7.9027584916, 27.9492363310)
Atom 1204 = (31.2781587337, 11.4172330891, 41.2903238591)
Atom 1205 = (25.5220722724, 4.9394035812, 35.4935893918)
Atom 1206 = (29.7757509844, 2.4284490723, 28.5696333728)
Atom 1207 = (29.7757509844, 12.3072562348, 35.4935893918)
Atom 1208 = (29.7757509844, 2.5713879460, 33.7459707983)
Atom 1209 = (25.5220722724, 4.7964647075, 40.6699268174)
Atom 1210 = (25.5220722724, 9.9392405995, 33.7459707983)
Atom 1211 = (25.5220722724, 4.9570914165, 37.3381320311)
Atom 1212 = (29.7757509844, 2.4107612371, 30.4141760121)
Atom 1213 = (29.7757509844, 12.3249440700, 37.3381320311)
Atom 1214 = (25.5220722724, 6.8329468154, 34.8731923500)
Atom 1215 = (29.7757509844, 0.5349058381, 27.9492363310)
Atom 1216 = (29.7757509844, 14.2007994690, 34.8731923500)
Atom 1217 = (28.2733432352, 3.3184722180, 34.3663678401)
Atom 1218 = (31.2781587337, 3.3184722180, 34.3663678401)
Atom 1219 = (28.2733432352, 11.4172330891, 41.2903238591)
Atom 1220 = (27.0244800217, 4.0493804355, 41.2903238591)
Atom 1221 = (24.0196645231, 10.6863248715, 34.3663678401)
Atom 1222 = (27.0244800217, 10.6863248715, 34.3663678401)
Atom 1223 = (24.0196645231, 4.0493804355, 41.2903238591)
Atom 1224 = (25.5220722724, 9.7963017258, 42.4175454108)
Atom 1225 = (29.7757509844, 12.1643173610, 54.5178388554)
Atom 1226 = (25.5220722724, 9.7786138906, 44.2620880502)
Atom 1227 = (25.5220722724, 7.9027584916, 41.7971483690)
Atom 1228 = (31.2781587337, 11.4172330891, 55.1382358971)
Atom 1229 = (25.5220722724, 4.9394035812, 49.3415014298)
Atom 1230 = (29.7757509844, 2.4284490723, 42.4175454108)
Atom 1231 = (29.7757509844, 12.3072562348, 49.3415014298)
Atom 1232 = (29.7757509844, 2.5713879460, 47.5938828364)
Atom 1233 = (25.5220722724, 4.7964647075, 54.5178388554)
Atom 1234 = (25.5220722724, 9.9392405995, 47.5938828364)
Atom 1235 = (25.5220722724, 4.9570914165, 51.1860440692)
Atom 1236 = (29.7757509844, 2.4107612371, 44.2620880502)
Atom 1237 = (29.7757509844, 12.3249440700, 51.1860440692)
Atom 1238 = (25.5220722724, 6.8329468154, 48.7211043880)
Atom 1239 = (29.7757509844, 0.5349058381, 41.7971483690)
Atom 1240 = (29.7757509844, 14.2007994690, 48.7211043880)
Atom 1241 = (28.2733432352, 3.3184722180, 48.2142798781)
Atom 1242 = (31.2781587337, 3.3184722180, 48.2142798781)
Atom 1243 = (28.2733432352, 11.4172330891, 55.1382358971)
Atom 1244 = (27.0244800217, 4.0493804355, 55.1382358971)
Atom 1245 = (24.0196645231, 10.6863248715, 48.2142798781)
Atom 1246 = (27.0244800217, 10.6863248715, 48.2142798781)
Atom 1247 = (24.0196645231, 4.0493804355, 55.1382358971)
Atom 1248 = (25.5220722724, 24.5320070329, 0.8738092967)
Atom 1249 = (29.7757509844, 26.9000226681, 12.9741027413)
Atom 1250 = (25.5220722724, 24.5143191976, 2.7183519361)
Atom 1251 = (25.5220722724, 22.6384637987, 0.2534122550)
Atom 1252 = (31.2781587337, 26.1529383961, 13.5944997831)
Atom 1253 = (25.5220722724, 19.6751088883, 7.7977653157)
Atom 1254 = (29.7757509844, 17.1641543794, 0.8738092967)
Atom 1255 = (29.7757509844, 27.0429615418, 7.7977653157)
Atom 1256 = (29.7757509844, 17.3070932531, 6.0501467223)
Atom 1257 = (25.5220722724, 19.5321700146, 12.9741027413)
Atom 1258 = (25.5220722724, 24.6749459066, 6.0501467223)
Atom 1259 = (25.5220722724, 19.6927967235, 9.6423079551)
Atom 1260 = (29.7757509844, 17.1464665441, 2.7183519361)
Atom 1261 = (29.7757509844, 27.0606493771, 9.6423079551)
Atom 1262 = (25.5220722724, 21.5686521225, 7.1773682740)
Atom 1263 = (29.7757509844, 15.2706111451, 0.2534122550)
Atom 1264 = (29.7757509844, 28.9365047760, 7.1773682740)
Atom 1265 = (28.2733432352, 18.0541775251, 6.6705437641)
Atom 1266 = (31.2781587337, 18.0541775251, 6.6705437641)
Atom 1267 = (28.2733432352, 26.1529383961, 13.5944997831)
Atom 1268 = (27.0244800217, 18.7850857426, 13.5944997831)
Atom 1269 = (24.0196645231, 25.4220301786, 6.6705437641)
Atom 1270 = (27.0244800217, 25.4220301786, 6.6705437641)
Atom 1271 = (24.0196645231, 18.7850857426, 13.5944997831)
Atom 1272 = (25.5220722724, 24.5320070329, 14.7217213347)
Atom 1273 = (29.7757509844, 26.9000226681, 26.8220147793)
Atom 1274 = (25.5220722724, 24.5143191976, 16.5662639741)
Atom 1275 = (25.5220722724, 22.6384637987, 14.1013242930)
Atom 1276 = (31.2781587337, 26.1529383961, 27.4424118211)
Atom 1277 = (25.5220722724, 19.6751088883, 21.6456773538)
Atom 1278 = (29.7757509844, 17.1641543794, 14.7217213347)
Atom 1279 = (29.7757509844, 27.0429615418, 21.6456773538)
Atom 1280 = (29.7757509844, 17.3070932531, 19.8980587603)
Atom 1281 = (25.5220722724, 19.5321700146, 26.8220147793)
Atom 1282 = (25.5220722724, 24.6749459066, 19.8980587603)
Atom 1283 = (25.5220722724, 19.6927967235, 23.4902199931)
Atom 1284 = (29.7757509844, 17.1464665441, 16.5662639741)
Atom 1285 = (29.7757509844, 27.0606493771, 23.4902199931)
Atom 1286 = (25.5220722724, 21.5686521225, 21.0252803120)
Atom 1287 = (29.7757509844, 15.2706111451, 14.1013242930)
Atom 1288 = (29.7757509844, 28.9365047760, 21.0252803120)
Atom 1289 = (28.2733432352, 18.0541775251, 20.5184558021)
Atom 1290 = (31.2781587337, 18.0541775251, 20.5184558021)
Atom 1291 = (28.2733432352, 26.1529383961, 27.4424118211)
Atom 1292 = (27.0244800217, 18.7850857426, 27.4424118211)
Atom 1293 = (24.0196645231, 25.4220301786, 20.5184558021)
Atom 1294 = (27.0244800217, 25.4220301786, 20.5184558021)
Atom 1295 = (24.0196645231, 18.7850857426, 27.4424118211)
Atom 1296 = (25.5220722724, 24.5320070329, 28.5696333728)
Atom 1297 = (29.7757509844, 26.9000226681, 40.6699268174)
Atom 1298 = (25.5220722724, 24.5143191976, 30.4141760121)
Atom 1299 = (25.5220722724, 22.6384637987, 27.9492363310)
Atom 1300 = (31.2781587337, 26.1529383961, 41.2903238591)
Atom 1301 = (25.5220722724, 19.6751088883, 35.4935893918)
Atom 1302 = (29.7757509844, 17.1641543794, 28.5696333728)
Atom 1303 = (29.7757509844, 27.0429615418, 35.4935893918)
Atom 1304 = (29.7757509844, 17.3070932531, 33.7459707983)
Atom 1305 = (25.5220722724, 19.5321700146, 40.6699268174)
Atom 1306 = (25.5220722724, 24.6749459066, 33.7459707983)
Atom 1307 = (25.5220722724, 19.6927967235, 37.3381320311)
Atom 1308 = (29.7757509844, 17.1464665441, 30.4141760121)
Atom 1309 = (29.7757509844, 27.0606493771, 37.3381320311)
Atom 1310 = (25.5220722724, 21.5686521225, 34.8731923500)
Atom 1311 = (29.7757509844, 15.2706111451, 27.9492363310)
Atom 1312 = (29.7757509844, 28.9365047760, 34.8731923500)
Atom 1313 = (28.2733432352, 18.0541775251, 34.3663678401)
Atom 1314 = (31.2781587337, 18.0541775251, 34.3663678401)
Atom 1315 = (28.2733432352, 26.1529383961, 41.2903238591)
Atom 1316 = (27.0244800217, 18.7850857426, 41.2903238591)
Atom 1317 = (24.0196645231, 25.4220301786, 34.3663678401)
Atom 1318 = (27.0244800217, 25.4220301786, 34.3663678401)
Atom 1319 = (24.0196645231, 18.7850857426, 41.2903238591)
Atom 1320 = (25.5220722724, 24.5320070329, 42.4175454108)
Atom 1321 = (29.7757509844, 26.9000226681, 54.5178388554)
Atom 1322 = (25.5220722724, 24.5143191976, 44.2620880502)
Atom 1323 = (25.5220722724, 22.6384637987, 41.7971483690)
Atom 1324 = (31.2781587337, 26.1529383961, 55.1382358971)
Atom 1325 = (25.5220722724, 19.6751088883, 49.3415014298)
Atom 1326 = (29.7757509844, 17.1641543794, 42.4175454108)
Atom 1327 = (29.7757509844, 27.0429615418, 49.3415014298)
Atom 1328 = (29.7757509844, 17.3070932531, 47.5938828364)
Atom 1329 = (25.5220722724, 19.5321700146, 54.5178388554)
Atom 1330 = (25.5220722724, 24.6749459066, 47.5938828364)
Atom 1331 = (25.5220722724, 19.6927967235, 51.1860440692)
Atom 1332 = (29.7757509844, 17.1464665441, 44.2620880502)
Atom 1333 = (29.7757509844, 27.0606493771, 51.1860440692)
Atom 1334 = (25.5220722724, 21.5686521225, 48.7211043880)
Atom 1335 = (29.7757509844, 15.2706111451, 41.7971483690)
Atom 1336 = (29.7757509844, 28.9365047760, 48.7211043880)
Atom 1337 = (28.2733432352, 18.0541775251, 48.2142798781)
Atom 1338 = (31.2781587337, 18.0541775251, 48.2142798781)
Atom 1339 = (28.2733432352, 26.1529383961, 55.1382358971)
Atom 1340 = (27.0244800217, 18.7850857426, 55.1382358971)
Atom 1341 = (24.0196645231, 25.4220301786, 48.2142798781)
Atom 1342 = (27.0244800217, 25.4220301786, 48.2142798781)
Atom 1343 = (24.0196645231, 18.7850857426, 55.1382358971)
Atom 1344 = (25.5220722724, 39.2677123399, 0.8738092967)
Atom 1345 = (29.7757509844, 41.6357279752, 12.9741027413)
Atom 1346 = (25.5220722724, 39.2500245047, 2.7183519361)
Atom 1347 = (25.5220722724, 37.3741691057, 0.2534122550)
Atom 1348 = (31.2781587337, 40.8886437032, 13.5944997831)
Atom 1349 = (25.5220722724, 34.4108141953, 7.7977653157)
Atom 1350 = (29.7757509844, 31.8998596864, 0.8738092967)
Atom 1351 = (29.7757509844, 41.7786668489, 7.7977653157)
Atom 1352 = (29.7757509844, 32.0427985601, 6.0501467223)
Atom 1353 = (25.5220722724, 34.2678753216, 12.9741027413)
Atom 1354 = (25.5220722724, 39.4106512137, 6.0501467223)
Atom 1355 = (25.5220722724, 34.4285020306, 9.6423079551)
Atom 1356 = (29.7757509844, 31.8821718512, 2.7183519361)
Atom 1357 = (29.7757509844, 41.7963546841, 9.6423079551)
Atom 1358 = (25.5220722724, 36.3043574296, 7.1773682740)
Atom 1359 = (29.7757509844, 30.0063164522, 0.2534122550)
Atom 1360 = (29.7757509844, 43.6722100831, 7.1773682740)
Atom 1361 = (28.2733432352, 32.7898828321, 6.6705437641)
Atom 1362 = (31.2781587337, 32.7898828321, 6.6705437641)
Atom 1363 = (28.2733432352, 40.8886437032, 13.5944997831)
Atom 1364 = (27.0244800217, 33.5207910496, 13.5944997831)
Atom 1365 = (24.0196645231, 40.1577354856, 6.6705437641)
Atom 1366 = (27.0244800217, 40.1577354856, 6.6705437641)
Atom 1367 = (24.0196645231, 33.5207910496, 13.5944997831)
Atom 1368 = (25.5220722724, 39.2677123399, 14.7217213347)
Atom 1369 = (29.7757509844, 41.6357279752, 26.8220147793)
Atom 1370 = (25.5220722724, 39.2500245047, 16.5662639741)
Atom 1371 = (25.5220722724, 37.3741691057, 14.1013242930)
Atom 1372 = (31.2781587337, 40.8886437032, 27.4424118211)
Atom 1373 = (25.5220722724, 34.4108141953, 21.6456773538)
Atom 1374 = (29.7757509844, 31.8998596864, 14.7217213347)
Atom 1375 = (29.7757509844, 41.7786668489, 21.6456773538)
Atom 1376 = (29.7757509844, 32.0427985601, 19.8980587603)
Atom 1377 = (25.5220722724, 34.2678753216, 26.8220147793)
Atom 1378 = (25.5220722724, 39.4106512137, 19.8980587603)
Atom 1379 = (25.5220722724, 34.4285020306, 23.4902199931)
Atom 1380 = (29.7757509844, 31.8821718512, 16.5662639741)
Atom 1381 = (29.7757509844, 41.7963546841, 23.4902199931)
Atom 1382 = (25.5220722724, 36.3043574296, 21.0252803120)
Atom 1383 = (29.7757509844, 30.0063164522, 14.1013242930)
Atom 1384 = (29.7757509844, 43.6722100831, 21.0252803120)
Atom 1385 = (28.2733432352, 32.7898828321, 20.5184558021)
Atom 1386 = (31.2781587337, 32.7898828321, 20.5184558021)
Atom 1387 = (28.2733432352, 40.8886437032, 27.4424118211)
Atom 1388 = (27.0244800217, 33.5207910496, 27.4424118211)
Atom 1389 = (24.0196645231, 40.1577354856, 20.5184558021)
Atom 1390 = (27.0244800217, 40.1577354856, 20.5184558021)
Atom 1391 = (24.0196645231, 33.5207910496, 27.4424118211)
Atom 1392 = (25.5220722724, 39.2677123399, 28.5696333728)
Atom 1393 = (29.7757509844, 41.6357279752, 40.6699268174)
Atom 1394 = (25.5220722724, 39.2500245047, 30.4141760121)
Atom 1395 = (25.5220722724, 37.3741691057, 27.9492363310)
Atom 1396 = (31.2781587337, 40.8886437032, 41.2903238591)
Atom 1397 = (25.5220722724, 34.4108141953, 35.4935893918)
Atom 1398 = (29.7757509844, 31.8998596864, 28.5696333728)
Atom 1399 = (29.7757509844, 41.7786668489, 35.4935893918)
Atom 1400 = (29.7757509844, 32.0427985601, 33.7459707983)
Atom 1401 = (25.5220722724, 34.2678753216, 40.6699268174)
Atom 1402 = (25.5220722724, 39.4106512137, 33.7459707983)
Atom 1403 = (25.5220722724, 34.4285020306, 37.3381320311)
Atom 1404 = (29.7757509844, 31.8821718512, 30.4141760121)
Atom 1405 = (29.7757509844, 41.7963546841, 37.3381320311)
Atom 1406 = (25.5220722724, 36.3043574296, 34.8731923500)
Atom 1407 = (29.7757509844, 30.0063164522, 27.9492363310)
Atom 1408 = (29.7757509844, 43.6722100831, 34.8731923500)
Atom 1409 = (28.2733432352, 32.7898828321, 34.3663678401)
Atom 1410 = (31.2781587337, 32.7898828321, 34.3663678401)
Atom 1411 = (28.2733432352, 40.8886437032, 41.2903238591)
Atom 1412 = (27.0244800217, 33.5207910496, 41.2903238591)
Atom 1413 = (24.0196645231, 40.1577354856, 34.3663678401)
Atom 1414 = (27.0244800217, 40.1577354856, 34.3663678401)
Atom 1415 = (24.0196645231, 33.5207910496, 41.2903238591)
Atom 1416 = (25.5220722724, 39.2677123399, 42.4175454108)
Atom 1417 = (29.7757509844, 41.6357279752, 54.5178388554)
Atom 1418 = (25.5220722724, 39.2500245047, 44.2620880502)
Atom 1419 = (25.5220722724, 37.3741691057, 41.7971483690)
Atom 1420 = (31.2781587337, 40.8886437032, 55.1382358971)
Atom 1421 = (25.5220722724, 34.4108141953, 49.3415014298)
Atom 1422 = (29.7757509844, 31.8998596864, 42.4175454108)
Atom 1423 = (29.7757509844, 41.7786668489, 49.3415014298)
Atom 1424 = (29.7757509844, 32.0427985601, 47.5938828364)
Atom 1425 = (25.5220722724, 34.2678753216, 54.5178388554)
Atom 1426 = (25.5220722724, 39.4106512137, 47.5938828364)
Atom 1427 = (25.5220722724, 34.4285020306, 51.1860440692)
Atom 1428 = (29.7757509844, 31.8821718512, 44.2620880502)
Atom 1429 = (29.7757509844, 41.7963546841, 51.1860440692)
Atom 1430 = (25.5220722724, 36.3043574296, 48.7211043880)
Atom 1431 = (29.7757509844, 30.0063164522, 41.7971483690)
Atom 1432 = (29.7757509844, 43.6722100831, 48.7211043880)
Atom 1433 = (28.2733432352, 32.7898828321, 48.2142798781)
Atom 1434 = (31.2781587337, 32.7898828321, 48.2142798781)
Atom 1435 = (28.2733432352, 40.8886437032, 55.1382358971)
Atom 1436 = (27.0244800217, 33.5207910496, 55.1382358971)
Atom 1437 = (24.0196645231, 40.1577354856, 48.2142798781)
Atom 1438 = (27.0244800217, 40.1577354856, 48.2142798781)
Atom 1439 = (24.0196645231, 33.5207910496, 55.1382358971)
Atom 1440 = (25.5220722724, 54.0034176470, 0.8738092967)
Atom 1441 = (29.7757509844, 56.3714332822, 12.9741027413)
Atom 1442 = (25.5220722724, 53.9857298118, 2.7183519361)
Atom 1443 = (25.5220722724, 52.1098744128, 0.2534122550)
Atom 1444 = (31.2781587337, 55.6243490102, 13.5944997831)
Atom 1445 = (25.5220722724, 49.1465195024, 7.7977653157)
Atom 1446 = (29.7757509844, 46.6355649935, 0.8738092967)
Atom 1447 = (29.7757509844, 56.5143721559, 7.7977653157)
Atom 1448 = (29.7757509844, 46.7785038672, 6.0501467223)
Atom 1449 = (25.5220722724, 49.0035806287, 12.9741027413)
Atom 1450 = (25.5220722724, 54.1463565207, 6.0501467223)
Atom 1451 = (25.5220722724, 49.1642073376, 9.6423079551)
Atom 1452 = (29.7757509844, 46.6178771582, 2.7183519361)
Atom 1453 = (29.7757509844, 56.5320599912, 9.6423079551)
Atom 1454 = (25.5220722724, 51.0400627366, 7.1773682740)
Atom 1455 = (29.7757509844, 44.7420217593, 0.2534122550)
Atom 1456 = (29.7757509844, 58.4079153901, 7.1773682740)
Atom 1457 = (28.2733432352, 47.5255881392, 6.6705437641)
Atom 1458 = (31.2781587337, 47.5255881392, 6.6705437641)
Atom 1459 = (28.2733432352, 55.6243490102, 13.5944997831)
Atom 1460 = (27.0244800217, 48.2564963567, 13.5944997831)
Atom 1461 = (24.0196645231, 54.8934407927, 6.6705437641)
Atom 1462 = (27.0244800217, 54.8934407927, 6.6705437641)
Atom 1463 = (24.0196645231, 48.2564963567, 13.5944997831)
Atom 1464 = (25.5220722724, 54.0034176470, 14.7217213347)
Atom 1465 = (29.7757509844, 56.3714332822, 26.8220147793)
Atom 1466 = (25.5220722724, 53.9857298118, 16.5662639741)
Atom 1467 = (25.5220722724, 52.1098744128, 14.1013242930)
Atom 1468 = (31.2781587337, 55.6243490102, 27.4424118211)
Atom 1469 = (25.5220722724, 49.1465195024, 21.6456773538)
Atom 1470 = (29.7757509844, 46.6355649935, 14.7217213347)
Atom 1471 = (29.7757509844, 56.5143721559, 21.6456773538)
Atom 1472 = (29.7757509844, 46.7785038672, 19.8980587603)
Atom 1473 = (25.5220722724, 49.0035806287, 26.8220147793)
Atom 1474 = (25.5220722724, 54.1463565207, 19.8980587603)
Atom 1475 = (25.5220722724, 49.1642073376, 23.4902199931)
Atom 1476 = (29.7757509844, 46.6178771582, 16.5662639741)
Atom 1477 = (29.7757509844, 56.5320599912, 23.4902199931)
Atom 1478 = (25.5220722724, 51.0400627366, 21.0252803120)
Atom 1479 = (29.7757509844, 44.7420217593, 14.1013242930)
Atom 1480 = (29.7757509844, 58.4079153901, 21.0252803120)
Atom 1481 = (28.2733432352, 47.5255881392, 20.5184558021)
Atom 1482 = (31.2781587337, 47.5255881392, 20.5184558021)
Atom 1483 = (28.2733432352, 55.6243490102, 27.4424118211)
Atom 1484 = (27.0244800217, 48.2564963567, 27.4424118211)
Atom 1485 = (24.0196645231, 54.8934407927, 20.5184558021)
Atom 1486 = (27.0244800217, 54.8934407927, 20.5184558021)
Atom 1487 = (24.0196645231, 48.2564963567, 27.4424118211)
Atom 1488 = (25.5220722724, 54.0034176470, 28.5696333728)
Atom 1489 = (29.7757509844, 56.3714332822, 40.6699268174)
Atom 1490 = (25.5220722724, 53.9857298118, 30.4141760121)
Atom 1491 = (25.5220722724, 52.1098744128, 27.9492363310)
Atom 1492 = (31.2781587337, 55.6243490102, 41.2903238591)
Atom 1493 = (25.5220722724, 49.1465195024, 35.4935893918)
Atom 1494 = (29.7757509844, 46.6355649935, 28.5696333728)
Atom 1495 = (29.7757509844, 56.5143721559, 35.4935893918)
Atom 1496 = (29.7757509844, 46.7785038672, 33.7459707983)
Atom 1497 = (25.5220722724, 49.0035806287, 40.6699268174)
Atom 1498 = (25.5220722724, 54.1463565207, 33.7459707983)
Atom 1499 = (25.5220722724, 49.1642073376, 37.3381320311)
Atom 1500 = (29.7757509844, 46.6178771582, 30.4141760121)
Atom 1501 = (29.7757509844, 56.5320599912, 37.3381320311)
Atom 1502 = (25.5220722724, 51.0400627366, 34.8731923500)
Atom 1503 = (29.7757509844, 44.7420217593, 27.9492363310)
Atom 1504 = (29.7757509844, 58.4079153901, 34.8731923500)
Atom 1505 = (28.2733432352, 47.5255881392, 34.3663678401)
Atom 1506 = (31.2781587337, 47.5255881392, 34.3663678401)
Atom 1507 = (28.2733432352, 55.6243490102, 41.2903238591)
Atom 1508 = (27.0244800217, 48.2564963567, 41.2903238591)
Atom 1509 = (24.0196645231, 54.8934407927, 34.3663678401)
Atom 1510 = (27.0244800217, 54.8934407927, 34.3663678401)
Atom 1511 = (24.0196645231, 48.2564963567, 41.2903238591)
Atom 1512 = (25.5220722724, 54.0034176470, 42.4175454108)
Atom 1513 = (29.7757509844, 56.3714332822, 54.5178388554)
Atom 1514 = (25.5220722724, 53.9857298118, 44.2620880502)
Atom 1515 = (25.5220722724, 52.1098744128, 41.7971483690)
Atom 1516 = (31.2781587337, 55.6243490102, 55.1382358971)
Atom 1517 = (25.5220722724, 49.1465195024, 49.3415014298)
Atom 1518 = (29.7757509844, 46.6355649935, 42.4175454108)
Atom 1519 = (29.7757509844, 56.5143721559, 49.3415014298)
Atom 1520 = (29.7757509844, 46.7785038672, 47.5938828364)
Atom 1521 = (25.5220722724, 49.0035806287, 54.5178388554)
Atom 1522 = (25.5220722724, 54.1463565207, 47.5938828364)
Atom 1523 = (25.5220722724, 49.1642073376, 51.1860440692)
Atom 1524 = (29.7757509844, 46.6178771582, 44.2620880502)
Atom 1525 = (29.7757509844, 56.5320599912, 51.1860440692)
Atom 1526 = (25.5220722724, 51.0400627366, 48.7211043880)
Atom 1527 = (29.7757509844, 44.7420217593, 41.7971483690)
Atom 1528 = (29.7757509844, 58.4079153901, 48.7211043880)
Atom 1529 = (28.2733432352, 47.5255881392, 48.2142798781)
Atom 1530 = (31.2781587337, 47.5255881392, 48.2142798781)
Atom 1531 = (28.2733432352, 55.6243490102, 55.1382358971)
Atom 1532 = (27.0244800217, 48.2564963567, 55.1382358971)
Atom 1533 = (24.0196645231, 54.8934407927, 48.2142798781)
Atom 1534 = (27.0244800217, 54.8934407927, 48.2142798781)
Atom 1535 = (24.0196645231, 48.2564963567, 55.1382358971)

Default periodic omega parameter = 0.0541167421

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     1536
Total charge:    0
Total electrons: 5120 (2560-alpha, 2560-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  12800
Total AO shells: 6144 (3584 S-shells; 2048 P-shells; 512 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -6369.261955028327 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 111005.75050, which suppose to be the same as real space unit cell volume 111104.04669, the difference indicates how bad your result is.
| time to set the grid = 208.86 s
DFT grid points: 9026749 (5876 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.7534804446  -39040.9272376970  5119.9430646856  -3539.0691698221  60.86 30.69 7.89 20.17  -39040.9272376970   120.08  
|    2     0.1551786390     +22.7057867819  5120.0019472095  -3664.7032572022  336.04 1060.68 19.01 27.95  -39018.2214509151  1444.35  
|    3     0.1750969008      +5.3478337785  5119.9947214140  -3518.9167801992  327.01 1086.34 19.32 27.08  -39012.8736171366  1460.51  
|    4     0.0059171104     -23.3189220713  5119.9996117311  -3597.1531835047  311.08 1037.71 19.25 28.18  -39036.1925392079  1397.65  
|    5     0.0062692765      +0.0009828268  5119.9994262327  -3596.6932785350  267.55 770.03 19.68 27.87  -39036.1915563811  1086.29  
|    6     0.0004696774      -0.0210871341  5119.9995002726  -3596.6742555690  264.22 726.06 19.39 26.85  -39036.2126435152  1037.94  
|    7     0.0000221369      -0.0001115597  5119.9994980080  -3596.7002695185  211.58 571.76 19.40 28.12  -39036.2127550749   832.19  
|    8     0.0000044155      -0.0000001793  5119.9994983491  -3596.7056470147  169.21 432.77 19.68 27.47  -39036.2127552541   650.73  
|    9     0.0000009584      +0.0000051965  5119.9994983669  -3596.7052148762  348.17 1097.97 31.15 28.32  -39036.2127500576  1498.15  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -39036.2127500576 a.u.
HOMO-LUMO GAP: 7.990 eV
CENTER OF MASS: {7.878325, 15.595600, 14.692495} ANGS
DIPOLE MOMENT: {16.686649, -14.135781, 536.426208} (|D| = 536.871811) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 10007.31 sec 

| Job finished: Sun Oct 20 08:41:17 2024



==> anc/files/timings/parallelization/Ice_XI_4x_supercell/tc_pbe0_pbc_7.out <==
| Use device 0 as 0th gpu
| Use device 1 as 1th gpu
| Use device 2 as 2th gpu
| Use device 3 as 3th gpu
| Use device 4 as 4th gpu
| Use device 5 as 5th gpu
| Use device 6 as 6th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Oct 20 03:14:50 2024
| On fire-21-02 (available memory: 603952 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g0123456  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffe86f96000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f046f39e000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f046f382000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f046ef98000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f046eeaf000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f046d200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f046cea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f046eea9000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f046ee7e000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f046b08b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f046ac31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f046aa00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f046ee71000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f046ee6b000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f046ee4f000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f046ee49000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f04120ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f046ed86000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f03f7234000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f03f6e88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f03f4abe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f03f49c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f03f437a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f03f3ee9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f046ed67000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f046ed32000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f03f3c16000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f046ecd1000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f03f3b72000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f03f3730000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f03f1a4f000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f03f1600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f03eae00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f03e0000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f03d0200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f03c9000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f03a6800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f03a51d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f03a4e00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f03a4bd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f03a4600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f03a4200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f046ac0b000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f03f19d7000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f03a3fd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f046f454000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f03f19ad000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f03f198a000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f03f196b000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f03f18fe000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f03f18ea000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f03eadac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f03ead4d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f03f18d7000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f03d0131000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f03f18c9000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f03f18c4000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f03f18bf000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f03f15d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f03a4a5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f03f18b8000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f03a0e00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f03a4456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f03a0c15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f03dffb8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f03d00eb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f03d0069000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f03c8f35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f03a51a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f03f18ac000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f03f15c8000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f03ead32000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f03d0046000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f03a0ada000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f03dffa0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f03f15c1000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f03a518e000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f03a5181000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 19
|  AVAILABLE: 981
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   gpumem 2048
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: ./scr.geometry
| Random number seed: 2138184910

XYZ coordinates geometry.xyz
Molden File Output: ./scr.geometry/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 7 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 1
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 2
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 3
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 4
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 5
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 6
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 2048 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 18.0076000000 A, b = 31.1912000000 A, c = 29.3120000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(34.0294296965, 0.0000000000, 0.0000000000), (0.0000000000, 58.9428212282, 0.0000000000), (0.0000000000, 0.0000000000, 55.3916481521), 
Reciprocal space lattice vector in a.u.:
(0.1846397475, -0.0000000000, -0.0000000000), (0.0000000000, 0.1065979737, -0.0000000000), (0.0000000000, 0.0000000000, 0.1134319977), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)
Atom 24 = (0.0000000000, 9.7963017258, 14.7217213347)
Atom 25 = (4.2536787121, 12.1643173610, 26.8220147793)
Atom 26 = (0.0000000000, 9.7786138906, 16.5662639741)
Atom 27 = (0.0000000000, 7.9027584916, 14.1013242930)
Atom 28 = (5.7560864613, 11.4172330891, 27.4424118211)
Atom 29 = (0.0000000000, 4.9394035812, 21.6456773538)
Atom 30 = (4.2536787121, 2.4284490723, 14.7217213347)
Atom 31 = (4.2536787121, 12.3072562348, 21.6456773538)
Atom 32 = (4.2536787121, 2.5713879460, 19.8980587603)
Atom 33 = (0.0000000000, 4.7964647075, 26.8220147793)
Atom 34 = (0.0000000000, 9.9392405995, 19.8980587603)
Atom 35 = (0.0000000000, 4.9570914165, 23.4902199931)
Atom 36 = (4.2536787121, 2.4107612371, 16.5662639741)
Atom 37 = (4.2536787121, 12.3249440700, 23.4902199931)
Atom 38 = (0.0000000000, 6.8329468154, 21.0252803120)
Atom 39 = (4.2536787121, 0.5349058381, 14.1013242930)
Atom 40 = (4.2536787121, 14.2007994690, 21.0252803120)
Atom 41 = (2.7512709628, 3.3184722180, 20.5184558021)
Atom 42 = (5.7560864613, 3.3184722180, 20.5184558021)
Atom 43 = (2.7512709628, 11.4172330891, 27.4424118211)
Atom 44 = (1.5024077493, 4.0493804355, 27.4424118211)
Atom 45 = (-1.5024077493, 10.6863248715, 20.5184558021)
Atom 46 = (1.5024077493, 10.6863248715, 20.5184558021)
Atom 47 = (-1.5024077493, 4.0493804355, 27.4424118211)
Atom 48 = (0.0000000000, 9.7963017258, 28.5696333728)
Atom 49 = (4.2536787121, 12.1643173610, 40.6699268174)
Atom 50 = (0.0000000000, 9.7786138906, 30.4141760121)
Atom 51 = (0.0000000000, 7.9027584916, 27.9492363310)
Atom 52 = (5.7560864613, 11.4172330891, 41.2903238591)
Atom 53 = (0.0000000000, 4.9394035812, 35.4935893918)
Atom 54 = (4.2536787121, 2.4284490723, 28.5696333728)
Atom 55 = (4.2536787121, 12.3072562348, 35.4935893918)
Atom 56 = (4.2536787121, 2.5713879460, 33.7459707983)
Atom 57 = (0.0000000000, 4.7964647075, 40.6699268174)
Atom 58 = (0.0000000000, 9.9392405995, 33.7459707983)
Atom 59 = (0.0000000000, 4.9570914165, 37.3381320311)
Atom 60 = (4.2536787121, 2.4107612371, 30.4141760121)
Atom 61 = (4.2536787121, 12.3249440700, 37.3381320311)
Atom 62 = (0.0000000000, 6.8329468154, 34.8731923500)
Atom 63 = (4.2536787121, 0.5349058381, 27.9492363310)
Atom 64 = (4.2536787121, 14.2007994690, 34.8731923500)
Atom 65 = (2.7512709628, 3.3184722180, 34.3663678401)
Atom 66 = (5.7560864613, 3.3184722180, 34.3663678401)
Atom 67 = (2.7512709628, 11.4172330891, 41.2903238591)
Atom 68 = (1.5024077493, 4.0493804355, 41.2903238591)
Atom 69 = (-1.5024077493, 10.6863248715, 34.3663678401)
Atom 70 = (1.5024077493, 10.6863248715, 34.3663678401)
Atom 71 = (-1.5024077493, 4.0493804355, 41.2903238591)
Atom 72 = (0.0000000000, 9.7963017258, 42.4175454108)
Atom 73 = (4.2536787121, 12.1643173610, 54.5178388554)
Atom 74 = (0.0000000000, 9.7786138906, 44.2620880502)
Atom 75 = (0.0000000000, 7.9027584916, 41.7971483690)
Atom 76 = (5.7560864613, 11.4172330891, 55.1382358971)
Atom 77 = (0.0000000000, 4.9394035812, 49.3415014298)
Atom 78 = (4.2536787121, 2.4284490723, 42.4175454108)
Atom 79 = (4.2536787121, 12.3072562348, 49.3415014298)
Atom 80 = (4.2536787121, 2.5713879460, 47.5938828364)
Atom 81 = (0.0000000000, 4.7964647075, 54.5178388554)
Atom 82 = (0.0000000000, 9.9392405995, 47.5938828364)
Atom 83 = (0.0000000000, 4.9570914165, 51.1860440692)
Atom 84 = (4.2536787121, 2.4107612371, 44.2620880502)
Atom 85 = (4.2536787121, 12.3249440700, 51.1860440692)
Atom 86 = (0.0000000000, 6.8329468154, 48.7211043880)
Atom 87 = (4.2536787121, 0.5349058381, 41.7971483690)
Atom 88 = (4.2536787121, 14.2007994690, 48.7211043880)
Atom 89 = (2.7512709628, 3.3184722180, 48.2142798781)
Atom 90 = (5.7560864613, 3.3184722180, 48.2142798781)
Atom 91 = (2.7512709628, 11.4172330891, 55.1382358971)
Atom 92 = (1.5024077493, 4.0493804355, 55.1382358971)
Atom 93 = (-1.5024077493, 10.6863248715, 48.2142798781)
Atom 94 = (1.5024077493, 10.6863248715, 48.2142798781)
Atom 95 = (-1.5024077493, 4.0493804355, 55.1382358971)
Atom 96 = (0.0000000000, 24.5320070329, 0.8738092967)
Atom 97 = (4.2536787121, 26.9000226681, 12.9741027413)
Atom 98 = (0.0000000000, 24.5143191976, 2.7183519361)
Atom 99 = (0.0000000000, 22.6384637987, 0.2534122550)
Atom 100 = (5.7560864613, 26.1529383961, 13.5944997831)
Atom 101 = (0.0000000000, 19.6751088883, 7.7977653157)
Atom 102 = (4.2536787121, 17.1641543794, 0.8738092967)
Atom 103 = (4.2536787121, 27.0429615418, 7.7977653157)
Atom 104 = (4.2536787121, 17.3070932531, 6.0501467223)
Atom 105 = (0.0000000000, 19.5321700146, 12.9741027413)
Atom 106 = (0.0000000000, 24.6749459066, 6.0501467223)
Atom 107 = (0.0000000000, 19.6927967235, 9.6423079551)
Atom 108 = (4.2536787121, 17.1464665441, 2.7183519361)
Atom 109 = (4.2536787121, 27.0606493771, 9.6423079551)
Atom 110 = (0.0000000000, 21.5686521225, 7.1773682740)
Atom 111 = (4.2536787121, 15.2706111451, 0.2534122550)
Atom 112 = (4.2536787121, 28.9365047760, 7.1773682740)
Atom 113 = (2.7512709628, 18.0541775251, 6.6705437641)
Atom 114 = (5.7560864613, 18.0541775251, 6.6705437641)
Atom 115 = (2.7512709628, 26.1529383961, 13.5944997831)
Atom 116 = (1.5024077493, 18.7850857426, 13.5944997831)
Atom 117 = (-1.5024077493, 25.4220301786, 6.6705437641)
Atom 118 = (1.5024077493, 25.4220301786, 6.6705437641)
Atom 119 = (-1.5024077493, 18.7850857426, 13.5944997831)
Atom 120 = (0.0000000000, 24.5320070329, 14.7217213347)
Atom 121 = (4.2536787121, 26.9000226681, 26.8220147793)
Atom 122 = (0.0000000000, 24.5143191976, 16.5662639741)
Atom 123 = (0.0000000000, 22.6384637987, 14.1013242930)
Atom 124 = (5.7560864613, 26.1529383961, 27.4424118211)
Atom 125 = (0.0000000000, 19.6751088883, 21.6456773538)
Atom 126 = (4.2536787121, 17.1641543794, 14.7217213347)
Atom 127 = (4.2536787121, 27.0429615418, 21.6456773538)
Atom 128 = (4.2536787121, 17.3070932531, 19.8980587603)
Atom 129 = (0.0000000000, 19.5321700146, 26.8220147793)
Atom 130 = (0.0000000000, 24.6749459066, 19.8980587603)
Atom 131 = (0.0000000000, 19.6927967235, 23.4902199931)
Atom 132 = (4.2536787121, 17.1464665441, 16.5662639741)
Atom 133 = (4.2536787121, 27.0606493771, 23.4902199931)
Atom 134 = (0.0000000000, 21.5686521225, 21.0252803120)
Atom 135 = (4.2536787121, 15.2706111451, 14.1013242930)
Atom 136 = (4.2536787121, 28.9365047760, 21.0252803120)
Atom 137 = (2.7512709628, 18.0541775251, 20.5184558021)
Atom 138 = (5.7560864613, 18.0541775251, 20.5184558021)
Atom 139 = (2.7512709628, 26.1529383961, 27.4424118211)
Atom 140 = (1.5024077493, 18.7850857426, 27.4424118211)
Atom 141 = (-1.5024077493, 25.4220301786, 20.5184558021)
Atom 142 = (1.5024077493, 25.4220301786, 20.5184558021)
Atom 143 = (-1.5024077493, 18.7850857426, 27.4424118211)
Atom 144 = (0.0000000000, 24.5320070329, 28.5696333728)
Atom 145 = (4.2536787121, 26.9000226681, 40.6699268174)
Atom 146 = (0.0000000000, 24.5143191976, 30.4141760121)
Atom 147 = (0.0000000000, 22.6384637987, 27.9492363310)
Atom 148 = (5.7560864613, 26.1529383961, 41.2903238591)
Atom 149 = (0.0000000000, 19.6751088883, 35.4935893918)
Atom 150 = (4.2536787121, 17.1641543794, 28.5696333728)
Atom 151 = (4.2536787121, 27.0429615418, 35.4935893918)
Atom 152 = (4.2536787121, 17.3070932531, 33.7459707983)
Atom 153 = (0.0000000000, 19.5321700146, 40.6699268174)
Atom 154 = (0.0000000000, 24.6749459066, 33.7459707983)
Atom 155 = (0.0000000000, 19.6927967235, 37.3381320311)
Atom 156 = (4.2536787121, 17.1464665441, 30.4141760121)
Atom 157 = (4.2536787121, 27.0606493771, 37.3381320311)
Atom 158 = (0.0000000000, 21.5686521225, 34.8731923500)
Atom 159 = (4.2536787121, 15.2706111451, 27.9492363310)
Atom 160 = (4.2536787121, 28.9365047760, 34.8731923500)
Atom 161 = (2.7512709628, 18.0541775251, 34.3663678401)
Atom 162 = (5.7560864613, 18.0541775251, 34.3663678401)
Atom 163 = (2.7512709628, 26.1529383961, 41.2903238591)
Atom 164 = (1.5024077493, 18.7850857426, 41.2903238591)
Atom 165 = (-1.5024077493, 25.4220301786, 34.3663678401)
Atom 166 = (1.5024077493, 25.4220301786, 34.3663678401)
Atom 167 = (-1.5024077493, 18.7850857426, 41.2903238591)
Atom 168 = (0.0000000000, 24.5320070329, 42.4175454108)
Atom 169 = (4.2536787121, 26.9000226681, 54.5178388554)
Atom 170 = (0.0000000000, 24.5143191976, 44.2620880502)
Atom 171 = (0.0000000000, 22.6384637987, 41.7971483690)
Atom 172 = (5.7560864613, 26.1529383961, 55.1382358971)
Atom 173 = (0.0000000000, 19.6751088883, 49.3415014298)
Atom 174 = (4.2536787121, 17.1641543794, 42.4175454108)
Atom 175 = (4.2536787121, 27.0429615418, 49.3415014298)
Atom 176 = (4.2536787121, 17.3070932531, 47.5938828364)
Atom 177 = (0.0000000000, 19.5321700146, 54.5178388554)
Atom 178 = (0.0000000000, 24.6749459066, 47.5938828364)
Atom 179 = (0.0000000000, 19.6927967235, 51.1860440692)
Atom 180 = (4.2536787121, 17.1464665441, 44.2620880502)
Atom 181 = (4.2536787121, 27.0606493771, 51.1860440692)
Atom 182 = (0.0000000000, 21.5686521225, 48.7211043880)
Atom 183 = (4.2536787121, 15.2706111451, 41.7971483690)
Atom 184 = (4.2536787121, 28.9365047760, 48.7211043880)
Atom 185 = (2.7512709628, 18.0541775251, 48.2142798781)
Atom 186 = (5.7560864613, 18.0541775251, 48.2142798781)
Atom 187 = (2.7512709628, 26.1529383961, 55.1382358971)
Atom 188 = (1.5024077493, 18.7850857426, 55.1382358971)
Atom 189 = (-1.5024077493, 25.4220301786, 48.2142798781)
Atom 190 = (1.5024077493, 25.4220301786, 48.2142798781)
Atom 191 = (-1.5024077493, 18.7850857426, 55.1382358971)
Atom 192 = (0.0000000000, 39.2677123399, 0.8738092967)
Atom 193 = (4.2536787121, 41.6357279752, 12.9741027413)
Atom 194 = (0.0000000000, 39.2500245047, 2.7183519361)
Atom 195 = (0.0000000000, 37.3741691057, 0.2534122550)
Atom 196 = (5.7560864613, 40.8886437032, 13.5944997831)
Atom 197 = (0.0000000000, 34.4108141953, 7.7977653157)
Atom 198 = (4.2536787121, 31.8998596864, 0.8738092967)
Atom 199 = (4.2536787121, 41.7786668489, 7.7977653157)
Atom 200 = (4.2536787121, 32.0427985601, 6.0501467223)
Atom 201 = (0.0000000000, 34.2678753216, 12.9741027413)
Atom 202 = (0.0000000000, 39.4106512137, 6.0501467223)
Atom 203 = (0.0000000000, 34.4285020306, 9.6423079551)
Atom 204 = (4.2536787121, 31.8821718512, 2.7183519361)
Atom 205 = (4.2536787121, 41.7963546841, 9.6423079551)
Atom 206 = (0.0000000000, 36.3043574296, 7.1773682740)
Atom 207 = (4.2536787121, 30.0063164522, 0.2534122550)
Atom 208 = (4.2536787121, 43.6722100831, 7.1773682740)
Atom 209 = (2.7512709628, 32.7898828321, 6.6705437641)
Atom 210 = (5.7560864613, 32.7898828321, 6.6705437641)
Atom 211 = (2.7512709628, 40.8886437032, 13.5944997831)
Atom 212 = (1.5024077493, 33.5207910496, 13.5944997831)
Atom 213 = (-1.5024077493, 40.1577354856, 6.6705437641)
Atom 214 = (1.5024077493, 40.1577354856, 6.6705437641)
Atom 215 = (-1.5024077493, 33.5207910496, 13.5944997831)
Atom 216 = (0.0000000000, 39.2677123399, 14.7217213347)
Atom 217 = (4.2536787121, 41.6357279752, 26.8220147793)
Atom 218 = (0.0000000000, 39.2500245047, 16.5662639741)
Atom 219 = (0.0000000000, 37.3741691057, 14.1013242930)
Atom 220 = (5.7560864613, 40.8886437032, 27.4424118211)
Atom 221 = (0.0000000000, 34.4108141953, 21.6456773538)
Atom 222 = (4.2536787121, 31.8998596864, 14.7217213347)
Atom 223 = (4.2536787121, 41.7786668489, 21.6456773538)
Atom 224 = (4.2536787121, 32.0427985601, 19.8980587603)
Atom 225 = (0.0000000000, 34.2678753216, 26.8220147793)
Atom 226 = (0.0000000000, 39.4106512137, 19.8980587603)
Atom 227 = (0.0000000000, 34.4285020306, 23.4902199931)
Atom 228 = (4.2536787121, 31.8821718512, 16.5662639741)
Atom 229 = (4.2536787121, 41.7963546841, 23.4902199931)
Atom 230 = (0.0000000000, 36.3043574296, 21.0252803120)
Atom 231 = (4.2536787121, 30.0063164522, 14.1013242930)
Atom 232 = (4.2536787121, 43.6722100831, 21.0252803120)
Atom 233 = (2.7512709628, 32.7898828321, 20.5184558021)
Atom 234 = (5.7560864613, 32.7898828321, 20.5184558021)
Atom 235 = (2.7512709628, 40.8886437032, 27.4424118211)
Atom 236 = (1.5024077493, 33.5207910496, 27.4424118211)
Atom 237 = (-1.5024077493, 40.1577354856, 20.5184558021)
Atom 238 = (1.5024077493, 40.1577354856, 20.5184558021)
Atom 239 = (-1.5024077493, 33.5207910496, 27.4424118211)
Atom 240 = (0.0000000000, 39.2677123399, 28.5696333728)
Atom 241 = (4.2536787121, 41.6357279752, 40.6699268174)
Atom 242 = (0.0000000000, 39.2500245047, 30.4141760121)
Atom 243 = (0.0000000000, 37.3741691057, 27.9492363310)
Atom 244 = (5.7560864613, 40.8886437032, 41.2903238591)
Atom 245 = (0.0000000000, 34.4108141953, 35.4935893918)
Atom 246 = (4.2536787121, 31.8998596864, 28.5696333728)
Atom 247 = (4.2536787121, 41.7786668489, 35.4935893918)
Atom 248 = (4.2536787121, 32.0427985601, 33.7459707983)
Atom 249 = (0.0000000000, 34.2678753216, 40.6699268174)
Atom 250 = (0.0000000000, 39.4106512137, 33.7459707983)
Atom 251 = (0.0000000000, 34.4285020306, 37.3381320311)
Atom 252 = (4.2536787121, 31.8821718512, 30.4141760121)
Atom 253 = (4.2536787121, 41.7963546841, 37.3381320311)
Atom 254 = (0.0000000000, 36.3043574296, 34.8731923500)
Atom 255 = (4.2536787121, 30.0063164522, 27.9492363310)
Atom 256 = (4.2536787121, 43.6722100831, 34.8731923500)
Atom 257 = (2.7512709628, 32.7898828321, 34.3663678401)
Atom 258 = (5.7560864613, 32.7898828321, 34.3663678401)
Atom 259 = (2.7512709628, 40.8886437032, 41.2903238591)
Atom 260 = (1.5024077493, 33.5207910496, 41.2903238591)
Atom 261 = (-1.5024077493, 40.1577354856, 34.3663678401)
Atom 262 = (1.5024077493, 40.1577354856, 34.3663678401)
Atom 263 = (-1.5024077493, 33.5207910496, 41.2903238591)
Atom 264 = (0.0000000000, 39.2677123399, 42.4175454108)
Atom 265 = (4.2536787121, 41.6357279752, 54.5178388554)
Atom 266 = (0.0000000000, 39.2500245047, 44.2620880502)
Atom 267 = (0.0000000000, 37.3741691057, 41.7971483690)
Atom 268 = (5.7560864613, 40.8886437032, 55.1382358971)
Atom 269 = (0.0000000000, 34.4108141953, 49.3415014298)
Atom 270 = (4.2536787121, 31.8998596864, 42.4175454108)
Atom 271 = (4.2536787121, 41.7786668489, 49.3415014298)
Atom 272 = (4.2536787121, 32.0427985601, 47.5938828364)
Atom 273 = (0.0000000000, 34.2678753216, 54.5178388554)
Atom 274 = (0.0000000000, 39.4106512137, 47.5938828364)
Atom 275 = (0.0000000000, 34.4285020306, 51.1860440692)
Atom 276 = (4.2536787121, 31.8821718512, 44.2620880502)
Atom 277 = (4.2536787121, 41.7963546841, 51.1860440692)
Atom 278 = (0.0000000000, 36.3043574296, 48.7211043880)
Atom 279 = (4.2536787121, 30.0063164522, 41.7971483690)
Atom 280 = (4.2536787121, 43.6722100831, 48.7211043880)
Atom 281 = (2.7512709628, 32.7898828321, 48.2142798781)
Atom 282 = (5.7560864613, 32.7898828321, 48.2142798781)
Atom 283 = (2.7512709628, 40.8886437032, 55.1382358971)
Atom 284 = (1.5024077493, 33.5207910496, 55.1382358971)
Atom 285 = (-1.5024077493, 40.1577354856, 48.2142798781)
Atom 286 = (1.5024077493, 40.1577354856, 48.2142798781)
Atom 287 = (-1.5024077493, 33.5207910496, 55.1382358971)
Atom 288 = (0.0000000000, 54.0034176470, 0.8738092967)
Atom 289 = (4.2536787121, 56.3714332822, 12.9741027413)
Atom 290 = (0.0000000000, 53.9857298118, 2.7183519361)
Atom 291 = (0.0000000000, 52.1098744128, 0.2534122550)
Atom 292 = (5.7560864613, 55.6243490102, 13.5944997831)
Atom 293 = (0.0000000000, 49.1465195024, 7.7977653157)
Atom 294 = (4.2536787121, 46.6355649935, 0.8738092967)
Atom 295 = (4.2536787121, 56.5143721559, 7.7977653157)
Atom 296 = (4.2536787121, 46.7785038672, 6.0501467223)
Atom 297 = (0.0000000000, 49.0035806287, 12.9741027413)
Atom 298 = (0.0000000000, 54.1463565207, 6.0501467223)
Atom 299 = (0.0000000000, 49.1642073376, 9.6423079551)
Atom 300 = (4.2536787121, 46.6178771582, 2.7183519361)
Atom 301 = (4.2536787121, 56.5320599912, 9.6423079551)
Atom 302 = (0.0000000000, 51.0400627366, 7.1773682740)
Atom 303 = (4.2536787121, 44.7420217593, 0.2534122550)
Atom 304 = (4.2536787121, 58.4079153901, 7.1773682740)
Atom 305 = (2.7512709628, 47.5255881392, 6.6705437641)
Atom 306 = (5.7560864613, 47.5255881392, 6.6705437641)
Atom 307 = (2.7512709628, 55.6243490102, 13.5944997831)
Atom 308 = (1.5024077493, 48.2564963567, 13.5944997831)
Atom 309 = (-1.5024077493, 54.8934407927, 6.6705437641)
Atom 310 = (1.5024077493, 54.8934407927, 6.6705437641)
Atom 311 = (-1.5024077493, 48.2564963567, 13.5944997831)
Atom 312 = (0.0000000000, 54.0034176470, 14.7217213347)
Atom 313 = (4.2536787121, 56.3714332822, 26.8220147793)
Atom 314 = (0.0000000000, 53.9857298118, 16.5662639741)
Atom 315 = (0.0000000000, 52.1098744128, 14.1013242930)
Atom 316 = (5.7560864613, 55.6243490102, 27.4424118211)
Atom 317 = (0.0000000000, 49.1465195024, 21.6456773538)
Atom 318 = (4.2536787121, 46.6355649935, 14.7217213347)
Atom 319 = (4.2536787121, 56.5143721559, 21.6456773538)
Atom 320 = (4.2536787121, 46.7785038672, 19.8980587603)
Atom 321 = (0.0000000000, 49.0035806287, 26.8220147793)
Atom 322 = (0.0000000000, 54.1463565207, 19.8980587603)
Atom 323 = (0.0000000000, 49.1642073376, 23.4902199931)
Atom 324 = (4.2536787121, 46.6178771582, 16.5662639741)
Atom 325 = (4.2536787121, 56.5320599912, 23.4902199931)
Atom 326 = (0.0000000000, 51.0400627366, 21.0252803120)
Atom 327 = (4.2536787121, 44.7420217593, 14.1013242930)
Atom 328 = (4.2536787121, 58.4079153901, 21.0252803120)
Atom 329 = (2.7512709628, 47.5255881392, 20.5184558021)
Atom 330 = (5.7560864613, 47.5255881392, 20.5184558021)
Atom 331 = (2.7512709628, 55.6243490102, 27.4424118211)
Atom 332 = (1.5024077493, 48.2564963567, 27.4424118211)
Atom 333 = (-1.5024077493, 54.8934407927, 20.5184558021)
Atom 334 = (1.5024077493, 54.8934407927, 20.5184558021)
Atom 335 = (-1.5024077493, 48.2564963567, 27.4424118211)
Atom 336 = (0.0000000000, 54.0034176470, 28.5696333728)
Atom 337 = (4.2536787121, 56.3714332822, 40.6699268174)
Atom 338 = (0.0000000000, 53.9857298118, 30.4141760121)
Atom 339 = (0.0000000000, 52.1098744128, 27.9492363310)
Atom 340 = (5.7560864613, 55.6243490102, 41.2903238591)
Atom 341 = (0.0000000000, 49.1465195024, 35.4935893918)
Atom 342 = (4.2536787121, 46.6355649935, 28.5696333728)
Atom 343 = (4.2536787121, 56.5143721559, 35.4935893918)
Atom 344 = (4.2536787121, 46.7785038672, 33.7459707983)
Atom 345 = (0.0000000000, 49.0035806287, 40.6699268174)
Atom 346 = (0.0000000000, 54.1463565207, 33.7459707983)
Atom 347 = (0.0000000000, 49.1642073376, 37.3381320311)
Atom 348 = (4.2536787121, 46.6178771582, 30.4141760121)
Atom 349 = (4.2536787121, 56.5320599912, 37.3381320311)
Atom 350 = (0.0000000000, 51.0400627366, 34.8731923500)
Atom 351 = (4.2536787121, 44.7420217593, 27.9492363310)
Atom 352 = (4.2536787121, 58.4079153901, 34.8731923500)
Atom 353 = (2.7512709628, 47.5255881392, 34.3663678401)
Atom 354 = (5.7560864613, 47.5255881392, 34.3663678401)
Atom 355 = (2.7512709628, 55.6243490102, 41.2903238591)
Atom 356 = (1.5024077493, 48.2564963567, 41.2903238591)
Atom 357 = (-1.5024077493, 54.8934407927, 34.3663678401)
Atom 358 = (1.5024077493, 54.8934407927, 34.3663678401)
Atom 359 = (-1.5024077493, 48.2564963567, 41.2903238591)
Atom 360 = (0.0000000000, 54.0034176470, 42.4175454108)
Atom 361 = (4.2536787121, 56.3714332822, 54.5178388554)
Atom 362 = (0.0000000000, 53.9857298118, 44.2620880502)
Atom 363 = (0.0000000000, 52.1098744128, 41.7971483690)
Atom 364 = (5.7560864613, 55.6243490102, 55.1382358971)
Atom 365 = (0.0000000000, 49.1465195024, 49.3415014298)
Atom 366 = (4.2536787121, 46.6355649935, 42.4175454108)
Atom 367 = (4.2536787121, 56.5143721559, 49.3415014298)
Atom 368 = (4.2536787121, 46.7785038672, 47.5938828364)
Atom 369 = (0.0000000000, 49.0035806287, 54.5178388554)
Atom 370 = (0.0000000000, 54.1463565207, 47.5938828364)
Atom 371 = (0.0000000000, 49.1642073376, 51.1860440692)
Atom 372 = (4.2536787121, 46.6178771582, 44.2620880502)
Atom 373 = (4.2536787121, 56.5320599912, 51.1860440692)
Atom 374 = (0.0000000000, 51.0400627366, 48.7211043880)
Atom 375 = (4.2536787121, 44.7420217593, 41.7971483690)
Atom 376 = (4.2536787121, 58.4079153901, 48.7211043880)
Atom 377 = (2.7512709628, 47.5255881392, 48.2142798781)
Atom 378 = (5.7560864613, 47.5255881392, 48.2142798781)
Atom 379 = (2.7512709628, 55.6243490102, 55.1382358971)
Atom 380 = (1.5024077493, 48.2564963567, 55.1382358971)
Atom 381 = (-1.5024077493, 54.8934407927, 48.2142798781)
Atom 382 = (1.5024077493, 54.8934407927, 48.2142798781)
Atom 383 = (-1.5024077493, 48.2564963567, 55.1382358971)
Atom 384 = (8.5073574241, 9.7963017258, 0.8738092967)
Atom 385 = (12.7610361362, 12.1643173610, 12.9741027413)
Atom 386 = (8.5073574241, 9.7786138906, 2.7183519361)
Atom 387 = (8.5073574241, 7.9027584916, 0.2534122550)
Atom 388 = (14.2634438855, 11.4172330891, 13.5944997831)
Atom 389 = (8.5073574241, 4.9394035812, 7.7977653157)
Atom 390 = (12.7610361362, 2.4284490723, 0.8738092967)
Atom 391 = (12.7610361362, 12.3072562348, 7.7977653157)
Atom 392 = (12.7610361362, 2.5713879460, 6.0501467223)
Atom 393 = (8.5073574241, 4.7964647075, 12.9741027413)
Atom 394 = (8.5073574241, 9.9392405995, 6.0501467223)
Atom 395 = (8.5073574241, 4.9570914165, 9.6423079551)
Atom 396 = (12.7610361362, 2.4107612371, 2.7183519361)
Atom 397 = (12.7610361362, 12.3249440700, 9.6423079551)
Atom 398 = (8.5073574241, 6.8329468154, 7.1773682740)
Atom 399 = (12.7610361362, 0.5349058381, 0.2534122550)
Atom 400 = (12.7610361362, 14.2007994690, 7.1773682740)
Atom 401 = (11.2586283869, 3.3184722180, 6.6705437641)
Atom 402 = (14.2634438855, 3.3184722180, 6.6705437641)
Atom 403 = (11.2586283869, 11.4172330891, 13.5944997831)
Atom 404 = (10.0097651734, 4.0493804355, 13.5944997831)
Atom 405 = (7.0049496748, 10.6863248715, 6.6705437641)
Atom 406 = (10.0097651734, 10.6863248715, 6.6705437641)
Atom 407 = (7.0049496748, 4.0493804355, 13.5944997831)
Atom 408 = (8.5073574241, 9.7963017258, 14.7217213347)
Atom 409 = (12.7610361362, 12.1643173610, 26.8220147793)
Atom 410 = (8.5073574241, 9.7786138906, 16.5662639741)
Atom 411 = (8.5073574241, 7.9027584916, 14.1013242930)
Atom 412 = (14.2634438855, 11.4172330891, 27.4424118211)
Atom 413 = (8.5073574241, 4.9394035812, 21.6456773538)
Atom 414 = (12.7610361362, 2.4284490723, 14.7217213347)
Atom 415 = (12.7610361362, 12.3072562348, 21.6456773538)
Atom 416 = (12.7610361362, 2.5713879460, 19.8980587603)
Atom 417 = (8.5073574241, 4.7964647075, 26.8220147793)
Atom 418 = (8.5073574241, 9.9392405995, 19.8980587603)
Atom 419 = (8.5073574241, 4.9570914165, 23.4902199931)
Atom 420 = (12.7610361362, 2.4107612371, 16.5662639741)
Atom 421 = (12.7610361362, 12.3249440700, 23.4902199931)
Atom 422 = (8.5073574241, 6.8329468154, 21.0252803120)
Atom 423 = (12.7610361362, 0.5349058381, 14.1013242930)
Atom 424 = (12.7610361362, 14.2007994690, 21.0252803120)
Atom 425 = (11.2586283869, 3.3184722180, 20.5184558021)
Atom 426 = (14.2634438855, 3.3184722180, 20.5184558021)
Atom 427 = (11.2586283869, 11.4172330891, 27.4424118211)
Atom 428 = (10.0097651734, 4.0493804355, 27.4424118211)
Atom 429 = (7.0049496748, 10.6863248715, 20.5184558021)
Atom 430 = (10.0097651734, 10.6863248715, 20.5184558021)
Atom 431 = (7.0049496748, 4.0493804355, 27.4424118211)
Atom 432 = (8.5073574241, 9.7963017258, 28.5696333728)
Atom 433 = (12.7610361362, 12.1643173610, 40.6699268174)
Atom 434 = (8.5073574241, 9.7786138906, 30.4141760121)
Atom 435 = (8.5073574241, 7.9027584916, 27.9492363310)
Atom 436 = (14.2634438855, 11.4172330891, 41.2903238591)
Atom 437 = (8.5073574241, 4.9394035812, 35.4935893918)
Atom 438 = (12.7610361362, 2.4284490723, 28.5696333728)
Atom 439 = (12.7610361362, 12.3072562348, 35.4935893918)
Atom 440 = (12.7610361362, 2.5713879460, 33.7459707983)
Atom 441 = (8.5073574241, 4.7964647075, 40.6699268174)
Atom 442 = (8.5073574241, 9.9392405995, 33.7459707983)
Atom 443 = (8.5073574241, 4.9570914165, 37.3381320311)
Atom 444 = (12.7610361362, 2.4107612371, 30.4141760121)
Atom 445 = (12.7610361362, 12.3249440700, 37.3381320311)
Atom 446 = (8.5073574241, 6.8329468154, 34.8731923500)
Atom 447 = (12.7610361362, 0.5349058381, 27.9492363310)
Atom 448 = (12.7610361362, 14.2007994690, 34.8731923500)
Atom 449 = (11.2586283869, 3.3184722180, 34.3663678401)
Atom 450 = (14.2634438855, 3.3184722180, 34.3663678401)
Atom 451 = (11.2586283869, 11.4172330891, 41.2903238591)
Atom 452 = (10.0097651734, 4.0493804355, 41.2903238591)
Atom 453 = (7.0049496748, 10.6863248715, 34.3663678401)
Atom 454 = (10.0097651734, 10.6863248715, 34.3663678401)
Atom 455 = (7.0049496748, 4.0493804355, 41.2903238591)
Atom 456 = (8.5073574241, 9.7963017258, 42.4175454108)
Atom 457 = (12.7610361362, 12.1643173610, 54.5178388554)
Atom 458 = (8.5073574241, 9.7786138906, 44.2620880502)
Atom 459 = (8.5073574241, 7.9027584916, 41.7971483690)
Atom 460 = (14.2634438855, 11.4172330891, 55.1382358971)
Atom 461 = (8.5073574241, 4.9394035812, 49.3415014298)
Atom 462 = (12.7610361362, 2.4284490723, 42.4175454108)
Atom 463 = (12.7610361362, 12.3072562348, 49.3415014298)
Atom 464 = (12.7610361362, 2.5713879460, 47.5938828364)
Atom 465 = (8.5073574241, 4.7964647075, 54.5178388554)
Atom 466 = (8.5073574241, 9.9392405995, 47.5938828364)
Atom 467 = (8.5073574241, 4.9570914165, 51.1860440692)
Atom 468 = (12.7610361362, 2.4107612371, 44.2620880502)
Atom 469 = (12.7610361362, 12.3249440700, 51.1860440692)
Atom 470 = (8.5073574241, 6.8329468154, 48.7211043880)
Atom 471 = (12.7610361362, 0.5349058381, 41.7971483690)
Atom 472 = (12.7610361362, 14.2007994690, 48.7211043880)
Atom 473 = (11.2586283869, 3.3184722180, 48.2142798781)
Atom 474 = (14.2634438855, 3.3184722180, 48.2142798781)
Atom 475 = (11.2586283869, 11.4172330891, 55.1382358971)
Atom 476 = (10.0097651734, 4.0493804355, 55.1382358971)
Atom 477 = (7.0049496748, 10.6863248715, 48.2142798781)
Atom 478 = (10.0097651734, 10.6863248715, 48.2142798781)
Atom 479 = (7.0049496748, 4.0493804355, 55.1382358971)
Atom 480 = (8.5073574241, 24.5320070329, 0.8738092967)
Atom 481 = (12.7610361362, 26.9000226681, 12.9741027413)
Atom 482 = (8.5073574241, 24.5143191976, 2.7183519361)
Atom 483 = (8.5073574241, 22.6384637987, 0.2534122550)
Atom 484 = (14.2634438855, 26.1529383961, 13.5944997831)
Atom 485 = (8.5073574241, 19.6751088883, 7.7977653157)
Atom 486 = (12.7610361362, 17.1641543794, 0.8738092967)
Atom 487 = (12.7610361362, 27.0429615418, 7.7977653157)
Atom 488 = (12.7610361362, 17.3070932531, 6.0501467223)
Atom 489 = (8.5073574241, 19.5321700146, 12.9741027413)
Atom 490 = (8.5073574241, 24.6749459066, 6.0501467223)
Atom 491 = (8.5073574241, 19.6927967235, 9.6423079551)
Atom 492 = (12.7610361362, 17.1464665441, 2.7183519361)
Atom 493 = (12.7610361362, 27.0606493771, 9.6423079551)
Atom 494 = (8.5073574241, 21.5686521225, 7.1773682740)
Atom 495 = (12.7610361362, 15.2706111451, 0.2534122550)
Atom 496 = (12.7610361362, 28.9365047760, 7.1773682740)
Atom 497 = (11.2586283869, 18.0541775251, 6.6705437641)
Atom 498 = (14.2634438855, 18.0541775251, 6.6705437641)
Atom 499 = (11.2586283869, 26.1529383961, 13.5944997831)
Atom 500 = (10.0097651734, 18.7850857426, 13.5944997831)
Atom 501 = (7.0049496748, 25.4220301786, 6.6705437641)
Atom 502 = (10.0097651734, 25.4220301786, 6.6705437641)
Atom 503 = (7.0049496748, 18.7850857426, 13.5944997831)
Atom 504 = (8.5073574241, 24.5320070329, 14.7217213347)
Atom 505 = (12.7610361362, 26.9000226681, 26.8220147793)
Atom 506 = (8.5073574241, 24.5143191976, 16.5662639741)
Atom 507 = (8.5073574241, 22.6384637987, 14.1013242930)
Atom 508 = (14.2634438855, 26.1529383961, 27.4424118211)
Atom 509 = (8.5073574241, 19.6751088883, 21.6456773538)
Atom 510 = (12.7610361362, 17.1641543794, 14.7217213347)
Atom 511 = (12.7610361362, 27.0429615418, 21.6456773538)
Atom 512 = (12.7610361362, 17.3070932531, 19.8980587603)
Atom 513 = (8.5073574241, 19.5321700146, 26.8220147793)
Atom 514 = (8.5073574241, 24.6749459066, 19.8980587603)
Atom 515 = (8.5073574241, 19.6927967235, 23.4902199931)
Atom 516 = (12.7610361362, 17.1464665441, 16.5662639741)
Atom 517 = (12.7610361362, 27.0606493771, 23.4902199931)
Atom 518 = (8.5073574241, 21.5686521225, 21.0252803120)
Atom 519 = (12.7610361362, 15.2706111451, 14.1013242930)
Atom 520 = (12.7610361362, 28.9365047760, 21.0252803120)
Atom 521 = (11.2586283869, 18.0541775251, 20.5184558021)
Atom 522 = (14.2634438855, 18.0541775251, 20.5184558021)
Atom 523 = (11.2586283869, 26.1529383961, 27.4424118211)
Atom 524 = (10.0097651734, 18.7850857426, 27.4424118211)
Atom 525 = (7.0049496748, 25.4220301786, 20.5184558021)
Atom 526 = (10.0097651734, 25.4220301786, 20.5184558021)
Atom 527 = (7.0049496748, 18.7850857426, 27.4424118211)
Atom 528 = (8.5073574241, 24.5320070329, 28.5696333728)
Atom 529 = (12.7610361362, 26.9000226681, 40.6699268174)
Atom 530 = (8.5073574241, 24.5143191976, 30.4141760121)
Atom 531 = (8.5073574241, 22.6384637987, 27.9492363310)
Atom 532 = (14.2634438855, 26.1529383961, 41.2903238591)
Atom 533 = (8.5073574241, 19.6751088883, 35.4935893918)
Atom 534 = (12.7610361362, 17.1641543794, 28.5696333728)
Atom 535 = (12.7610361362, 27.0429615418, 35.4935893918)
Atom 536 = (12.7610361362, 17.3070932531, 33.7459707983)
Atom 537 = (8.5073574241, 19.5321700146, 40.6699268174)
Atom 538 = (8.5073574241, 24.6749459066, 33.7459707983)
Atom 539 = (8.5073574241, 19.6927967235, 37.3381320311)
Atom 540 = (12.7610361362, 17.1464665441, 30.4141760121)
Atom 541 = (12.7610361362, 27.0606493771, 37.3381320311)
Atom 542 = (8.5073574241, 21.5686521225, 34.8731923500)
Atom 543 = (12.7610361362, 15.2706111451, 27.9492363310)
Atom 544 = (12.7610361362, 28.9365047760, 34.8731923500)
Atom 545 = (11.2586283869, 18.0541775251, 34.3663678401)
Atom 546 = (14.2634438855, 18.0541775251, 34.3663678401)
Atom 547 = (11.2586283869, 26.1529383961, 41.2903238591)
Atom 548 = (10.0097651734, 18.7850857426, 41.2903238591)
Atom 549 = (7.0049496748, 25.4220301786, 34.3663678401)
Atom 550 = (10.0097651734, 25.4220301786, 34.3663678401)
Atom 551 = (7.0049496748, 18.7850857426, 41.2903238591)
Atom 552 = (8.5073574241, 24.5320070329, 42.4175454108)
Atom 553 = (12.7610361362, 26.9000226681, 54.5178388554)
Atom 554 = (8.5073574241, 24.5143191976, 44.2620880502)
Atom 555 = (8.5073574241, 22.6384637987, 41.7971483690)
Atom 556 = (14.2634438855, 26.1529383961, 55.1382358971)
Atom 557 = (8.5073574241, 19.6751088883, 49.3415014298)
Atom 558 = (12.7610361362, 17.1641543794, 42.4175454108)
Atom 559 = (12.7610361362, 27.0429615418, 49.3415014298)
Atom 560 = (12.7610361362, 17.3070932531, 47.5938828364)
Atom 561 = (8.5073574241, 19.5321700146, 54.5178388554)
Atom 562 = (8.5073574241, 24.6749459066, 47.5938828364)
Atom 563 = (8.5073574241, 19.6927967235, 51.1860440692)
Atom 564 = (12.7610361362, 17.1464665441, 44.2620880502)
Atom 565 = (12.7610361362, 27.0606493771, 51.1860440692)
Atom 566 = (8.5073574241, 21.5686521225, 48.7211043880)
Atom 567 = (12.7610361362, 15.2706111451, 41.7971483690)
Atom 568 = (12.7610361362, 28.9365047760, 48.7211043880)
Atom 569 = (11.2586283869, 18.0541775251, 48.2142798781)
Atom 570 = (14.2634438855, 18.0541775251, 48.2142798781)
Atom 571 = (11.2586283869, 26.1529383961, 55.1382358971)
Atom 572 = (10.0097651734, 18.7850857426, 55.1382358971)
Atom 573 = (7.0049496748, 25.4220301786, 48.2142798781)
Atom 574 = (10.0097651734, 25.4220301786, 48.2142798781)
Atom 575 = (7.0049496748, 18.7850857426, 55.1382358971)
Atom 576 = (8.5073574241, 39.2677123399, 0.8738092967)
Atom 577 = (12.7610361362, 41.6357279752, 12.9741027413)
Atom 578 = (8.5073574241, 39.2500245047, 2.7183519361)
Atom 579 = (8.5073574241, 37.3741691057, 0.2534122550)
Atom 580 = (14.2634438855, 40.8886437032, 13.5944997831)
Atom 581 = (8.5073574241, 34.4108141953, 7.7977653157)
Atom 582 = (12.7610361362, 31.8998596864, 0.8738092967)
Atom 583 = (12.7610361362, 41.7786668489, 7.7977653157)
Atom 584 = (12.7610361362, 32.0427985601, 6.0501467223)
Atom 585 = (8.5073574241, 34.2678753216, 12.9741027413)
Atom 586 = (8.5073574241, 39.4106512137, 6.0501467223)
Atom 587 = (8.5073574241, 34.4285020306, 9.6423079551)
Atom 588 = (12.7610361362, 31.8821718512, 2.7183519361)
Atom 589 = (12.7610361362, 41.7963546841, 9.6423079551)
Atom 590 = (8.5073574241, 36.3043574296, 7.1773682740)
Atom 591 = (12.7610361362, 30.0063164522, 0.2534122550)
Atom 592 = (12.7610361362, 43.6722100831, 7.1773682740)
Atom 593 = (11.2586283869, 32.7898828321, 6.6705437641)
Atom 594 = (14.2634438855, 32.7898828321, 6.6705437641)
Atom 595 = (11.2586283869, 40.8886437032, 13.5944997831)
Atom 596 = (10.0097651734, 33.5207910496, 13.5944997831)
Atom 597 = (7.0049496748, 40.1577354856, 6.6705437641)
Atom 598 = (10.0097651734, 40.1577354856, 6.6705437641)
Atom 599 = (7.0049496748, 33.5207910496, 13.5944997831)
Atom 600 = (8.5073574241, 39.2677123399, 14.7217213347)
Atom 601 = (12.7610361362, 41.6357279752, 26.8220147793)
Atom 602 = (8.5073574241, 39.2500245047, 16.5662639741)
Atom 603 = (8.5073574241, 37.3741691057, 14.1013242930)
Atom 604 = (14.2634438855, 40.8886437032, 27.4424118211)
Atom 605 = (8.5073574241, 34.4108141953, 21.6456773538)
Atom 606 = (12.7610361362, 31.8998596864, 14.7217213347)
Atom 607 = (12.7610361362, 41.7786668489, 21.6456773538)
Atom 608 = (12.7610361362, 32.0427985601, 19.8980587603)
Atom 609 = (8.5073574241, 34.2678753216, 26.8220147793)
Atom 610 = (8.5073574241, 39.4106512137, 19.8980587603)
Atom 611 = (8.5073574241, 34.4285020306, 23.4902199931)
Atom 612 = (12.7610361362, 31.8821718512, 16.5662639741)
Atom 613 = (12.7610361362, 41.7963546841, 23.4902199931)
Atom 614 = (8.5073574241, 36.3043574296, 21.0252803120)
Atom 615 = (12.7610361362, 30.0063164522, 14.1013242930)
Atom 616 = (12.7610361362, 43.6722100831, 21.0252803120)
Atom 617 = (11.2586283869, 32.7898828321, 20.5184558021)
Atom 618 = (14.2634438855, 32.7898828321, 20.5184558021)
Atom 619 = (11.2586283869, 40.8886437032, 27.4424118211)
Atom 620 = (10.0097651734, 33.5207910496, 27.4424118211)
Atom 621 = (7.0049496748, 40.1577354856, 20.5184558021)
Atom 622 = (10.0097651734, 40.1577354856, 20.5184558021)
Atom 623 = (7.0049496748, 33.5207910496, 27.4424118211)
Atom 624 = (8.5073574241, 39.2677123399, 28.5696333728)
Atom 625 = (12.7610361362, 41.6357279752, 40.6699268174)
Atom 626 = (8.5073574241, 39.2500245047, 30.4141760121)
Atom 627 = (8.5073574241, 37.3741691057, 27.9492363310)
Atom 628 = (14.2634438855, 40.8886437032, 41.2903238591)
Atom 629 = (8.5073574241, 34.4108141953, 35.4935893918)
Atom 630 = (12.7610361362, 31.8998596864, 28.5696333728)
Atom 631 = (12.7610361362, 41.7786668489, 35.4935893918)
Atom 632 = (12.7610361362, 32.0427985601, 33.7459707983)
Atom 633 = (8.5073574241, 34.2678753216, 40.6699268174)
Atom 634 = (8.5073574241, 39.4106512137, 33.7459707983)
Atom 635 = (8.5073574241, 34.4285020306, 37.3381320311)
Atom 636 = (12.7610361362, 31.8821718512, 30.4141760121)
Atom 637 = (12.7610361362, 41.7963546841, 37.3381320311)
Atom 638 = (8.5073574241, 36.3043574296, 34.8731923500)
Atom 639 = (12.7610361362, 30.0063164522, 27.9492363310)
Atom 640 = (12.7610361362, 43.6722100831, 34.8731923500)
Atom 641 = (11.2586283869, 32.7898828321, 34.3663678401)
Atom 642 = (14.2634438855, 32.7898828321, 34.3663678401)
Atom 643 = (11.2586283869, 40.8886437032, 41.2903238591)
Atom 644 = (10.0097651734, 33.5207910496, 41.2903238591)
Atom 645 = (7.0049496748, 40.1577354856, 34.3663678401)
Atom 646 = (10.0097651734, 40.1577354856, 34.3663678401)
Atom 647 = (7.0049496748, 33.5207910496, 41.2903238591)
Atom 648 = (8.5073574241, 39.2677123399, 42.4175454108)
Atom 649 = (12.7610361362, 41.6357279752, 54.5178388554)
Atom 650 = (8.5073574241, 39.2500245047, 44.2620880502)
Atom 651 = (8.5073574241, 37.3741691057, 41.7971483690)
Atom 652 = (14.2634438855, 40.8886437032, 55.1382358971)
Atom 653 = (8.5073574241, 34.4108141953, 49.3415014298)
Atom 654 = (12.7610361362, 31.8998596864, 42.4175454108)
Atom 655 = (12.7610361362, 41.7786668489, 49.3415014298)
Atom 656 = (12.7610361362, 32.0427985601, 47.5938828364)
Atom 657 = (8.5073574241, 34.2678753216, 54.5178388554)
Atom 658 = (8.5073574241, 39.4106512137, 47.5938828364)
Atom 659 = (8.5073574241, 34.4285020306, 51.1860440692)
Atom 660 = (12.7610361362, 31.8821718512, 44.2620880502)
Atom 661 = (12.7610361362, 41.7963546841, 51.1860440692)
Atom 662 = (8.5073574241, 36.3043574296, 48.7211043880)
Atom 663 = (12.7610361362, 30.0063164522, 41.7971483690)
Atom 664 = (12.7610361362, 43.6722100831, 48.7211043880)
Atom 665 = (11.2586283869, 32.7898828321, 48.2142798781)
Atom 666 = (14.2634438855, 32.7898828321, 48.2142798781)
Atom 667 = (11.2586283869, 40.8886437032, 55.1382358971)
Atom 668 = (10.0097651734, 33.5207910496, 55.1382358971)
Atom 669 = (7.0049496748, 40.1577354856, 48.2142798781)
Atom 670 = (10.0097651734, 40.1577354856, 48.2142798781)
Atom 671 = (7.0049496748, 33.5207910496, 55.1382358971)
Atom 672 = (8.5073574241, 54.0034176470, 0.8738092967)
Atom 673 = (12.7610361362, 56.3714332822, 12.9741027413)
Atom 674 = (8.5073574241, 53.9857298118, 2.7183519361)
Atom 675 = (8.5073574241, 52.1098744128, 0.2534122550)
Atom 676 = (14.2634438855, 55.6243490102, 13.5944997831)
Atom 677 = (8.5073574241, 49.1465195024, 7.7977653157)
Atom 678 = (12.7610361362, 46.6355649935, 0.8738092967)
Atom 679 = (12.7610361362, 56.5143721559, 7.7977653157)
Atom 680 = (12.7610361362, 46.7785038672, 6.0501467223)
Atom 681 = (8.5073574241, 49.0035806287, 12.9741027413)
Atom 682 = (8.5073574241, 54.1463565207, 6.0501467223)
Atom 683 = (8.5073574241, 49.1642073376, 9.6423079551)
Atom 684 = (12.7610361362, 46.6178771582, 2.7183519361)
Atom 685 = (12.7610361362, 56.5320599912, 9.6423079551)
Atom 686 = (8.5073574241, 51.0400627366, 7.1773682740)
Atom 687 = (12.7610361362, 44.7420217593, 0.2534122550)
Atom 688 = (12.7610361362, 58.4079153901, 7.1773682740)
Atom 689 = (11.2586283869, 47.5255881392, 6.6705437641)
Atom 690 = (14.2634438855, 47.5255881392, 6.6705437641)
Atom 691 = (11.2586283869, 55.6243490102, 13.5944997831)
Atom 692 = (10.0097651734, 48.2564963567, 13.5944997831)
Atom 693 = (7.0049496748, 54.8934407927, 6.6705437641)
Atom 694 = (10.0097651734, 54.8934407927, 6.6705437641)
Atom 695 = (7.0049496748, 48.2564963567, 13.5944997831)
Atom 696 = (8.5073574241, 54.0034176470, 14.7217213347)
Atom 697 = (12.7610361362, 56.3714332822, 26.8220147793)
Atom 698 = (8.5073574241, 53.9857298118, 16.5662639741)
Atom 699 = (8.5073574241, 52.1098744128, 14.1013242930)
Atom 700 = (14.2634438855, 55.6243490102, 27.4424118211)
Atom 701 = (8.5073574241, 49.1465195024, 21.6456773538)
Atom 702 = (12.7610361362, 46.6355649935, 14.7217213347)
Atom 703 = (12.7610361362, 56.5143721559, 21.6456773538)
Atom 704 = (12.7610361362, 46.7785038672, 19.8980587603)
Atom 705 = (8.5073574241, 49.0035806287, 26.8220147793)
Atom 706 = (8.5073574241, 54.1463565207, 19.8980587603)
Atom 707 = (8.5073574241, 49.1642073376, 23.4902199931)
Atom 708 = (12.7610361362, 46.6178771582, 16.5662639741)
Atom 709 = (12.7610361362, 56.5320599912, 23.4902199931)
Atom 710 = (8.5073574241, 51.0400627366, 21.0252803120)
Atom 711 = (12.7610361362, 44.7420217593, 14.1013242930)
Atom 712 = (12.7610361362, 58.4079153901, 21.0252803120)
Atom 713 = (11.2586283869, 47.5255881392, 20.5184558021)
Atom 714 = (14.2634438855, 47.5255881392, 20.5184558021)
Atom 715 = (11.2586283869, 55.6243490102, 27.4424118211)
Atom 716 = (10.0097651734, 48.2564963567, 27.4424118211)
Atom 717 = (7.0049496748, 54.8934407927, 20.5184558021)
Atom 718 = (10.0097651734, 54.8934407927, 20.5184558021)
Atom 719 = (7.0049496748, 48.2564963567, 27.4424118211)
Atom 720 = (8.5073574241, 54.0034176470, 28.5696333728)
Atom 721 = (12.7610361362, 56.3714332822, 40.6699268174)
Atom 722 = (8.5073574241, 53.9857298118, 30.4141760121)
Atom 723 = (8.5073574241, 52.1098744128, 27.9492363310)
Atom 724 = (14.2634438855, 55.6243490102, 41.2903238591)
Atom 725 = (8.5073574241, 49.1465195024, 35.4935893918)
Atom 726 = (12.7610361362, 46.6355649935, 28.5696333728)
Atom 727 = (12.7610361362, 56.5143721559, 35.4935893918)
Atom 728 = (12.7610361362, 46.7785038672, 33.7459707983)
Atom 729 = (8.5073574241, 49.0035806287, 40.6699268174)
Atom 730 = (8.5073574241, 54.1463565207, 33.7459707983)
Atom 731 = (8.5073574241, 49.1642073376, 37.3381320311)
Atom 732 = (12.7610361362, 46.6178771582, 30.4141760121)
Atom 733 = (12.7610361362, 56.5320599912, 37.3381320311)
Atom 734 = (8.5073574241, 51.0400627366, 34.8731923500)
Atom 735 = (12.7610361362, 44.7420217593, 27.9492363310)
Atom 736 = (12.7610361362, 58.4079153901, 34.8731923500)
Atom 737 = (11.2586283869, 47.5255881392, 34.3663678401)
Atom 738 = (14.2634438855, 47.5255881392, 34.3663678401)
Atom 739 = (11.2586283869, 55.6243490102, 41.2903238591)
Atom 740 = (10.0097651734, 48.2564963567, 41.2903238591)
Atom 741 = (7.0049496748, 54.8934407927, 34.3663678401)
Atom 742 = (10.0097651734, 54.8934407927, 34.3663678401)
Atom 743 = (7.0049496748, 48.2564963567, 41.2903238591)
Atom 744 = (8.5073574241, 54.0034176470, 42.4175454108)
Atom 745 = (12.7610361362, 56.3714332822, 54.5178388554)
Atom 746 = (8.5073574241, 53.9857298118, 44.2620880502)
Atom 747 = (8.5073574241, 52.1098744128, 41.7971483690)
Atom 748 = (14.2634438855, 55.6243490102, 55.1382358971)
Atom 749 = (8.5073574241, 49.1465195024, 49.3415014298)
Atom 750 = (12.7610361362, 46.6355649935, 42.4175454108)
Atom 751 = (12.7610361362, 56.5143721559, 49.3415014298)
Atom 752 = (12.7610361362, 46.7785038672, 47.5938828364)
Atom 753 = (8.5073574241, 49.0035806287, 54.5178388554)
Atom 754 = (8.5073574241, 54.1463565207, 47.5938828364)
Atom 755 = (8.5073574241, 49.1642073376, 51.1860440692)
Atom 756 = (12.7610361362, 46.6178771582, 44.2620880502)
Atom 757 = (12.7610361362, 56.5320599912, 51.1860440692)
Atom 758 = (8.5073574241, 51.0400627366, 48.7211043880)
Atom 759 = (12.7610361362, 44.7420217593, 41.7971483690)
Atom 760 = (12.7610361362, 58.4079153901, 48.7211043880)
Atom 761 = (11.2586283869, 47.5255881392, 48.2142798781)
Atom 762 = (14.2634438855, 47.5255881392, 48.2142798781)
Atom 763 = (11.2586283869, 55.6243490102, 55.1382358971)
Atom 764 = (10.0097651734, 48.2564963567, 55.1382358971)
Atom 765 = (7.0049496748, 54.8934407927, 48.2142798781)
Atom 766 = (10.0097651734, 54.8934407927, 48.2142798781)
Atom 767 = (7.0049496748, 48.2564963567, 55.1382358971)
Atom 768 = (17.0147148483, 9.7963017258, 0.8738092967)
Atom 769 = (21.2683935603, 12.1643173610, 12.9741027413)
Atom 770 = (17.0147148483, 9.7786138906, 2.7183519361)
Atom 771 = (17.0147148483, 7.9027584916, 0.2534122550)
Atom 772 = (22.7708013096, 11.4172330891, 13.5944997831)
Atom 773 = (17.0147148483, 4.9394035812, 7.7977653157)
Atom 774 = (21.2683935603, 2.4284490723, 0.8738092967)
Atom 775 = (21.2683935603, 12.3072562348, 7.7977653157)
Atom 776 = (21.2683935603, 2.5713879460, 6.0501467223)
Atom 777 = (17.0147148483, 4.7964647075, 12.9741027413)
Atom 778 = (17.0147148483, 9.9392405995, 6.0501467223)
Atom 779 = (17.0147148483, 4.9570914165, 9.6423079551)
Atom 780 = (21.2683935603, 2.4107612371, 2.7183519361)
Atom 781 = (21.2683935603, 12.3249440700, 9.6423079551)
Atom 782 = (17.0147148483, 6.8329468154, 7.1773682740)
Atom 783 = (21.2683935603, 0.5349058381, 0.2534122550)
Atom 784 = (21.2683935603, 14.2007994690, 7.1773682740)
Atom 785 = (19.7659858110, 3.3184722180, 6.6705437641)
Atom 786 = (22.7708013096, 3.3184722180, 6.6705437641)
Atom 787 = (19.7659858110, 11.4172330891, 13.5944997831)
Atom 788 = (18.5171225975, 4.0493804355, 13.5944997831)
Atom 789 = (15.5123070990, 10.6863248715, 6.6705437641)
Atom 790 = (18.5171225975, 10.6863248715, 6.6705437641)
Atom 791 = (15.5123070990, 4.0493804355, 13.5944997831)
Atom 792 = (17.0147148483, 9.7963017258, 14.7217213347)
Atom 793 = (21.2683935603, 12.1643173610, 26.8220147793)
Atom 794 = (17.0147148483, 9.7786138906, 16.5662639741)
Atom 795 = (17.0147148483, 7.9027584916, 14.1013242930)
Atom 796 = (22.7708013096, 11.4172330891, 27.4424118211)
Atom 797 = (17.0147148483, 4.9394035812, 21.6456773538)
Atom 798 = (21.2683935603, 2.4284490723, 14.7217213347)
Atom 799 = (21.2683935603, 12.3072562348, 21.6456773538)
Atom 800 = (21.2683935603, 2.5713879460, 19.8980587603)
Atom 801 = (17.0147148483, 4.7964647075, 26.8220147793)
Atom 802 = (17.0147148483, 9.9392405995, 19.8980587603)
Atom 803 = (17.0147148483, 4.9570914165, 23.4902199931)
Atom 804 = (21.2683935603, 2.4107612371, 16.5662639741)
Atom 805 = (21.2683935603, 12.3249440700, 23.4902199931)
Atom 806 = (17.0147148483, 6.8329468154, 21.0252803120)
Atom 807 = (21.2683935603, 0.5349058381, 14.1013242930)
Atom 808 = (21.2683935603, 14.2007994690, 21.0252803120)
Atom 809 = (19.7659858110, 3.3184722180, 20.5184558021)
Atom 810 = (22.7708013096, 3.3184722180, 20.5184558021)
Atom 811 = (19.7659858110, 11.4172330891, 27.4424118211)
Atom 812 = (18.5171225975, 4.0493804355, 27.4424118211)
Atom 813 = (15.5123070990, 10.6863248715, 20.5184558021)
Atom 814 = (18.5171225975, 10.6863248715, 20.5184558021)
Atom 815 = (15.5123070990, 4.0493804355, 27.4424118211)
Atom 816 = (17.0147148483, 9.7963017258, 28.5696333728)
Atom 817 = (21.2683935603, 12.1643173610, 40.6699268174)
Atom 818 = (17.0147148483, 9.7786138906, 30.4141760121)
Atom 819 = (17.0147148483, 7.9027584916, 27.9492363310)
Atom 820 = (22.7708013096, 11.4172330891, 41.2903238591)
Atom 821 = (17.0147148483, 4.9394035812, 35.4935893918)
Atom 822 = (21.2683935603, 2.4284490723, 28.5696333728)
Atom 823 = (21.2683935603, 12.3072562348, 35.4935893918)
Atom 824 = (21.2683935603, 2.5713879460, 33.7459707983)
Atom 825 = (17.0147148483, 4.7964647075, 40.6699268174)
Atom 826 = (17.0147148483, 9.9392405995, 33.7459707983)
Atom 827 = (17.0147148483, 4.9570914165, 37.3381320311)
Atom 828 = (21.2683935603, 2.4107612371, 30.4141760121)
Atom 829 = (21.2683935603, 12.3249440700, 37.3381320311)
Atom 830 = (17.0147148483, 6.8329468154, 34.8731923500)
Atom 831 = (21.2683935603, 0.5349058381, 27.9492363310)
Atom 832 = (21.2683935603, 14.2007994690, 34.8731923500)
Atom 833 = (19.7659858110, 3.3184722180, 34.3663678401)
Atom 834 = (22.7708013096, 3.3184722180, 34.3663678401)
Atom 835 = (19.7659858110, 11.4172330891, 41.2903238591)
Atom 836 = (18.5171225975, 4.0493804355, 41.2903238591)
Atom 837 = (15.5123070990, 10.6863248715, 34.3663678401)
Atom 838 = (18.5171225975, 10.6863248715, 34.3663678401)
Atom 839 = (15.5123070990, 4.0493804355, 41.2903238591)
Atom 840 = (17.0147148483, 9.7963017258, 42.4175454108)
Atom 841 = (21.2683935603, 12.1643173610, 54.5178388554)
Atom 842 = (17.0147148483, 9.7786138906, 44.2620880502)
Atom 843 = (17.0147148483, 7.9027584916, 41.7971483690)
Atom 844 = (22.7708013096, 11.4172330891, 55.1382358971)
Atom 845 = (17.0147148483, 4.9394035812, 49.3415014298)
Atom 846 = (21.2683935603, 2.4284490723, 42.4175454108)
Atom 847 = (21.2683935603, 12.3072562348, 49.3415014298)
Atom 848 = (21.2683935603, 2.5713879460, 47.5938828364)
Atom 849 = (17.0147148483, 4.7964647075, 54.5178388554)
Atom 850 = (17.0147148483, 9.9392405995, 47.5938828364)
Atom 851 = (17.0147148483, 4.9570914165, 51.1860440692)
Atom 852 = (21.2683935603, 2.4107612371, 44.2620880502)
Atom 853 = (21.2683935603, 12.3249440700, 51.1860440692)
Atom 854 = (17.0147148483, 6.8329468154, 48.7211043880)
Atom 855 = (21.2683935603, 0.5349058381, 41.7971483690)
Atom 856 = (21.2683935603, 14.2007994690, 48.7211043880)
Atom 857 = (19.7659858110, 3.3184722180, 48.2142798781)
Atom 858 = (22.7708013096, 3.3184722180, 48.2142798781)
Atom 859 = (19.7659858110, 11.4172330891, 55.1382358971)
Atom 860 = (18.5171225975, 4.0493804355, 55.1382358971)
Atom 861 = (15.5123070990, 10.6863248715, 48.2142798781)
Atom 862 = (18.5171225975, 10.6863248715, 48.2142798781)
Atom 863 = (15.5123070990, 4.0493804355, 55.1382358971)
Atom 864 = (17.0147148483, 24.5320070329, 0.8738092967)
Atom 865 = (21.2683935603, 26.9000226681, 12.9741027413)
Atom 866 = (17.0147148483, 24.5143191976, 2.7183519361)
Atom 867 = (17.0147148483, 22.6384637987, 0.2534122550)
Atom 868 = (22.7708013096, 26.1529383961, 13.5944997831)
Atom 869 = (17.0147148483, 19.6751088883, 7.7977653157)
Atom 870 = (21.2683935603, 17.1641543794, 0.8738092967)
Atom 871 = (21.2683935603, 27.0429615418, 7.7977653157)
Atom 872 = (21.2683935603, 17.3070932531, 6.0501467223)
Atom 873 = (17.0147148483, 19.5321700146, 12.9741027413)
Atom 874 = (17.0147148483, 24.6749459066, 6.0501467223)
Atom 875 = (17.0147148483, 19.6927967235, 9.6423079551)
Atom 876 = (21.2683935603, 17.1464665441, 2.7183519361)
Atom 877 = (21.2683935603, 27.0606493771, 9.6423079551)
Atom 878 = (17.0147148483, 21.5686521225, 7.1773682740)
Atom 879 = (21.2683935603, 15.2706111451, 0.2534122550)
Atom 880 = (21.2683935603, 28.9365047760, 7.1773682740)
Atom 881 = (19.7659858110, 18.0541775251, 6.6705437641)
Atom 882 = (22.7708013096, 18.0541775251, 6.6705437641)
Atom 883 = (19.7659858110, 26.1529383961, 13.5944997831)
Atom 884 = (18.5171225975, 18.7850857426, 13.5944997831)
Atom 885 = (15.5123070990, 25.4220301786, 6.6705437641)
Atom 886 = (18.5171225975, 25.4220301786, 6.6705437641)
Atom 887 = (15.5123070990, 18.7850857426, 13.5944997831)
Atom 888 = (17.0147148483, 24.5320070329, 14.7217213347)
Atom 889 = (21.2683935603, 26.9000226681, 26.8220147793)
Atom 890 = (17.0147148483, 24.5143191976, 16.5662639741)
Atom 891 = (17.0147148483, 22.6384637987, 14.1013242930)
Atom 892 = (22.7708013096, 26.1529383961, 27.4424118211)
Atom 893 = (17.0147148483, 19.6751088883, 21.6456773538)
Atom 894 = (21.2683935603, 17.1641543794, 14.7217213347)
Atom 895 = (21.2683935603, 27.0429615418, 21.6456773538)
Atom 896 = (21.2683935603, 17.3070932531, 19.8980587603)
Atom 897 = (17.0147148483, 19.5321700146, 26.8220147793)
Atom 898 = (17.0147148483, 24.6749459066, 19.8980587603)
Atom 899 = (17.0147148483, 19.6927967235, 23.4902199931)
Atom 900 = (21.2683935603, 17.1464665441, 16.5662639741)
Atom 901 = (21.2683935603, 27.0606493771, 23.4902199931)
Atom 902 = (17.0147148483, 21.5686521225, 21.0252803120)
Atom 903 = (21.2683935603, 15.2706111451, 14.1013242930)
Atom 904 = (21.2683935603, 28.9365047760, 21.0252803120)
Atom 905 = (19.7659858110, 18.0541775251, 20.5184558021)
Atom 906 = (22.7708013096, 18.0541775251, 20.5184558021)
Atom 907 = (19.7659858110, 26.1529383961, 27.4424118211)
Atom 908 = (18.5171225975, 18.7850857426, 27.4424118211)
Atom 909 = (15.5123070990, 25.4220301786, 20.5184558021)
Atom 910 = (18.5171225975, 25.4220301786, 20.5184558021)
Atom 911 = (15.5123070990, 18.7850857426, 27.4424118211)
Atom 912 = (17.0147148483, 24.5320070329, 28.5696333728)
Atom 913 = (21.2683935603, 26.9000226681, 40.6699268174)
Atom 914 = (17.0147148483, 24.5143191976, 30.4141760121)
Atom 915 = (17.0147148483, 22.6384637987, 27.9492363310)
Atom 916 = (22.7708013096, 26.1529383961, 41.2903238591)
Atom 917 = (17.0147148483, 19.6751088883, 35.4935893918)
Atom 918 = (21.2683935603, 17.1641543794, 28.5696333728)
Atom 919 = (21.2683935603, 27.0429615418, 35.4935893918)
Atom 920 = (21.2683935603, 17.3070932531, 33.7459707983)
Atom 921 = (17.0147148483, 19.5321700146, 40.6699268174)
Atom 922 = (17.0147148483, 24.6749459066, 33.7459707983)
Atom 923 = (17.0147148483, 19.6927967235, 37.3381320311)
Atom 924 = (21.2683935603, 17.1464665441, 30.4141760121)
Atom 925 = (21.2683935603, 27.0606493771, 37.3381320311)
Atom 926 = (17.0147148483, 21.5686521225, 34.8731923500)
Atom 927 = (21.2683935603, 15.2706111451, 27.9492363310)
Atom 928 = (21.2683935603, 28.9365047760, 34.8731923500)
Atom 929 = (19.7659858110, 18.0541775251, 34.3663678401)
Atom 930 = (22.7708013096, 18.0541775251, 34.3663678401)
Atom 931 = (19.7659858110, 26.1529383961, 41.2903238591)
Atom 932 = (18.5171225975, 18.7850857426, 41.2903238591)
Atom 933 = (15.5123070990, 25.4220301786, 34.3663678401)
Atom 934 = (18.5171225975, 25.4220301786, 34.3663678401)
Atom 935 = (15.5123070990, 18.7850857426, 41.2903238591)
Atom 936 = (17.0147148483, 24.5320070329, 42.4175454108)
Atom 937 = (21.2683935603, 26.9000226681, 54.5178388554)
Atom 938 = (17.0147148483, 24.5143191976, 44.2620880502)
Atom 939 = (17.0147148483, 22.6384637987, 41.7971483690)
Atom 940 = (22.7708013096, 26.1529383961, 55.1382358971)
Atom 941 = (17.0147148483, 19.6751088883, 49.3415014298)
Atom 942 = (21.2683935603, 17.1641543794, 42.4175454108)
Atom 943 = (21.2683935603, 27.0429615418, 49.3415014298)
Atom 944 = (21.2683935603, 17.3070932531, 47.5938828364)
Atom 945 = (17.0147148483, 19.5321700146, 54.5178388554)
Atom 946 = (17.0147148483, 24.6749459066, 47.5938828364)
Atom 947 = (17.0147148483, 19.6927967235, 51.1860440692)
Atom 948 = (21.2683935603, 17.1464665441, 44.2620880502)
Atom 949 = (21.2683935603, 27.0606493771, 51.1860440692)
Atom 950 = (17.0147148483, 21.5686521225, 48.7211043880)
Atom 951 = (21.2683935603, 15.2706111451, 41.7971483690)
Atom 952 = (21.2683935603, 28.9365047760, 48.7211043880)
Atom 953 = (19.7659858110, 18.0541775251, 48.2142798781)
Atom 954 = (22.7708013096, 18.0541775251, 48.2142798781)
Atom 955 = (19.7659858110, 26.1529383961, 55.1382358971)
Atom 956 = (18.5171225975, 18.7850857426, 55.1382358971)
Atom 957 = (15.5123070990, 25.4220301786, 48.2142798781)
Atom 958 = (18.5171225975, 25.4220301786, 48.2142798781)
Atom 959 = (15.5123070990, 18.7850857426, 55.1382358971)
Atom 960 = (17.0147148483, 39.2677123399, 0.8738092967)
Atom 961 = (21.2683935603, 41.6357279752, 12.9741027413)
Atom 962 = (17.0147148483, 39.2500245047, 2.7183519361)
Atom 963 = (17.0147148483, 37.3741691057, 0.2534122550)
Atom 964 = (22.7708013096, 40.8886437032, 13.5944997831)
Atom 965 = (17.0147148483, 34.4108141953, 7.7977653157)
Atom 966 = (21.2683935603, 31.8998596864, 0.8738092967)
Atom 967 = (21.2683935603, 41.7786668489, 7.7977653157)
Atom 968 = (21.2683935603, 32.0427985601, 6.0501467223)
Atom 969 = (17.0147148483, 34.2678753216, 12.9741027413)
Atom 970 = (17.0147148483, 39.4106512137, 6.0501467223)
Atom 971 = (17.0147148483, 34.4285020306, 9.6423079551)
Atom 972 = (21.2683935603, 31.8821718512, 2.7183519361)
Atom 973 = (21.2683935603, 41.7963546841, 9.6423079551)
Atom 974 = (17.0147148483, 36.3043574296, 7.1773682740)
Atom 975 = (21.2683935603, 30.0063164522, 0.2534122550)
Atom 976 = (21.2683935603, 43.6722100831, 7.1773682740)
Atom 977 = (19.7659858110, 32.7898828321, 6.6705437641)
Atom 978 = (22.7708013096, 32.7898828321, 6.6705437641)
Atom 979 = (19.7659858110, 40.8886437032, 13.5944997831)
Atom 980 = (18.5171225975, 33.5207910496, 13.5944997831)
Atom 981 = (15.5123070990, 40.1577354856, 6.6705437641)
Atom 982 = (18.5171225975, 40.1577354856, 6.6705437641)
Atom 983 = (15.5123070990, 33.5207910496, 13.5944997831)
Atom 984 = (17.0147148483, 39.2677123399, 14.7217213347)
Atom 985 = (21.2683935603, 41.6357279752, 26.8220147793)
Atom 986 = (17.0147148483, 39.2500245047, 16.5662639741)
Atom 987 = (17.0147148483, 37.3741691057, 14.1013242930)
Atom 988 = (22.7708013096, 40.8886437032, 27.4424118211)
Atom 989 = (17.0147148483, 34.4108141953, 21.6456773538)
Atom 990 = (21.2683935603, 31.8998596864, 14.7217213347)
Atom 991 = (21.2683935603, 41.7786668489, 21.6456773538)
Atom 992 = (21.2683935603, 32.0427985601, 19.8980587603)
Atom 993 = (17.0147148483, 34.2678753216, 26.8220147793)
Atom 994 = (17.0147148483, 39.4106512137, 19.8980587603)
Atom 995 = (17.0147148483, 34.4285020306, 23.4902199931)
Atom 996 = (21.2683935603, 31.8821718512, 16.5662639741)
Atom 997 = (21.2683935603, 41.7963546841, 23.4902199931)
Atom 998 = (17.0147148483, 36.3043574296, 21.0252803120)
Atom 999 = (21.2683935603, 30.0063164522, 14.1013242930)
Atom 1000 = (21.2683935603, 43.6722100831, 21.0252803120)
Atom 1001 = (19.7659858110, 32.7898828321, 20.5184558021)
Atom 1002 = (22.7708013096, 32.7898828321, 20.5184558021)
Atom 1003 = (19.7659858110, 40.8886437032, 27.4424118211)
Atom 1004 = (18.5171225975, 33.5207910496, 27.4424118211)
Atom 1005 = (15.5123070990, 40.1577354856, 20.5184558021)
Atom 1006 = (18.5171225975, 40.1577354856, 20.5184558021)
Atom 1007 = (15.5123070990, 33.5207910496, 27.4424118211)
Atom 1008 = (17.0147148483, 39.2677123399, 28.5696333728)
Atom 1009 = (21.2683935603, 41.6357279752, 40.6699268174)
Atom 1010 = (17.0147148483, 39.2500245047, 30.4141760121)
Atom 1011 = (17.0147148483, 37.3741691057, 27.9492363310)
Atom 1012 = (22.7708013096, 40.8886437032, 41.2903238591)
Atom 1013 = (17.0147148483, 34.4108141953, 35.4935893918)
Atom 1014 = (21.2683935603, 31.8998596864, 28.5696333728)
Atom 1015 = (21.2683935603, 41.7786668489, 35.4935893918)
Atom 1016 = (21.2683935603, 32.0427985601, 33.7459707983)
Atom 1017 = (17.0147148483, 34.2678753216, 40.6699268174)
Atom 1018 = (17.0147148483, 39.4106512137, 33.7459707983)
Atom 1019 = (17.0147148483, 34.4285020306, 37.3381320311)
Atom 1020 = (21.2683935603, 31.8821718512, 30.4141760121)
Atom 1021 = (21.2683935603, 41.7963546841, 37.3381320311)
Atom 1022 = (17.0147148483, 36.3043574296, 34.8731923500)
Atom 1023 = (21.2683935603, 30.0063164522, 27.9492363310)
Atom 1024 = (21.2683935603, 43.6722100831, 34.8731923500)
Atom 1025 = (19.7659858110, 32.7898828321, 34.3663678401)
Atom 1026 = (22.7708013096, 32.7898828321, 34.3663678401)
Atom 1027 = (19.7659858110, 40.8886437032, 41.2903238591)
Atom 1028 = (18.5171225975, 33.5207910496, 41.2903238591)
Atom 1029 = (15.5123070990, 40.1577354856, 34.3663678401)
Atom 1030 = (18.5171225975, 40.1577354856, 34.3663678401)
Atom 1031 = (15.5123070990, 33.5207910496, 41.2903238591)
Atom 1032 = (17.0147148483, 39.2677123399, 42.4175454108)
Atom 1033 = (21.2683935603, 41.6357279752, 54.5178388554)
Atom 1034 = (17.0147148483, 39.2500245047, 44.2620880502)
Atom 1035 = (17.0147148483, 37.3741691057, 41.7971483690)
Atom 1036 = (22.7708013096, 40.8886437032, 55.1382358971)
Atom 1037 = (17.0147148483, 34.4108141953, 49.3415014298)
Atom 1038 = (21.2683935603, 31.8998596864, 42.4175454108)
Atom 1039 = (21.2683935603, 41.7786668489, 49.3415014298)
Atom 1040 = (21.2683935603, 32.0427985601, 47.5938828364)
Atom 1041 = (17.0147148483, 34.2678753216, 54.5178388554)
Atom 1042 = (17.0147148483, 39.4106512137, 47.5938828364)
Atom 1043 = (17.0147148483, 34.4285020306, 51.1860440692)
Atom 1044 = (21.2683935603, 31.8821718512, 44.2620880502)
Atom 1045 = (21.2683935603, 41.7963546841, 51.1860440692)
Atom 1046 = (17.0147148483, 36.3043574296, 48.7211043880)
Atom 1047 = (21.2683935603, 30.0063164522, 41.7971483690)
Atom 1048 = (21.2683935603, 43.6722100831, 48.7211043880)
Atom 1049 = (19.7659858110, 32.7898828321, 48.2142798781)
Atom 1050 = (22.7708013096, 32.7898828321, 48.2142798781)
Atom 1051 = (19.7659858110, 40.8886437032, 55.1382358971)
Atom 1052 = (18.5171225975, 33.5207910496, 55.1382358971)
Atom 1053 = (15.5123070990, 40.1577354856, 48.2142798781)
Atom 1054 = (18.5171225975, 40.1577354856, 48.2142798781)
Atom 1055 = (15.5123070990, 33.5207910496, 55.1382358971)
Atom 1056 = (17.0147148483, 54.0034176470, 0.8738092967)
Atom 1057 = (21.2683935603, 56.3714332822, 12.9741027413)
Atom 1058 = (17.0147148483, 53.9857298118, 2.7183519361)
Atom 1059 = (17.0147148483, 52.1098744128, 0.2534122550)
Atom 1060 = (22.7708013096, 55.6243490102, 13.5944997831)
Atom 1061 = (17.0147148483, 49.1465195024, 7.7977653157)
Atom 1062 = (21.2683935603, 46.6355649935, 0.8738092967)
Atom 1063 = (21.2683935603, 56.5143721559, 7.7977653157)
Atom 1064 = (21.2683935603, 46.7785038672, 6.0501467223)
Atom 1065 = (17.0147148483, 49.0035806287, 12.9741027413)
Atom 1066 = (17.0147148483, 54.1463565207, 6.0501467223)
Atom 1067 = (17.0147148483, 49.1642073376, 9.6423079551)
Atom 1068 = (21.2683935603, 46.6178771582, 2.7183519361)
Atom 1069 = (21.2683935603, 56.5320599912, 9.6423079551)
Atom 1070 = (17.0147148483, 51.0400627366, 7.1773682740)
Atom 1071 = (21.2683935603, 44.7420217593, 0.2534122550)
Atom 1072 = (21.2683935603, 58.4079153901, 7.1773682740)
Atom 1073 = (19.7659858110, 47.5255881392, 6.6705437641)
Atom 1074 = (22.7708013096, 47.5255881392, 6.6705437641)
Atom 1075 = (19.7659858110, 55.6243490102, 13.5944997831)
Atom 1076 = (18.5171225975, 48.2564963567, 13.5944997831)
Atom 1077 = (15.5123070990, 54.8934407927, 6.6705437641)
Atom 1078 = (18.5171225975, 54.8934407927, 6.6705437641)
Atom 1079 = (15.5123070990, 48.2564963567, 13.5944997831)
Atom 1080 = (17.0147148483, 54.0034176470, 14.7217213347)
Atom 1081 = (21.2683935603, 56.3714332822, 26.8220147793)
Atom 1082 = (17.0147148483, 53.9857298118, 16.5662639741)
Atom 1083 = (17.0147148483, 52.1098744128, 14.1013242930)
Atom 1084 = (22.7708013096, 55.6243490102, 27.4424118211)
Atom 1085 = (17.0147148483, 49.1465195024, 21.6456773538)
Atom 1086 = (21.2683935603, 46.6355649935, 14.7217213347)
Atom 1087 = (21.2683935603, 56.5143721559, 21.6456773538)
Atom 1088 = (21.2683935603, 46.7785038672, 19.8980587603)
Atom 1089 = (17.0147148483, 49.0035806287, 26.8220147793)
Atom 1090 = (17.0147148483, 54.1463565207, 19.8980587603)
Atom 1091 = (17.0147148483, 49.1642073376, 23.4902199931)
Atom 1092 = (21.2683935603, 46.6178771582, 16.5662639741)
Atom 1093 = (21.2683935603, 56.5320599912, 23.4902199931)
Atom 1094 = (17.0147148483, 51.0400627366, 21.0252803120)
Atom 1095 = (21.2683935603, 44.7420217593, 14.1013242930)
Atom 1096 = (21.2683935603, 58.4079153901, 21.0252803120)
Atom 1097 = (19.7659858110, 47.5255881392, 20.5184558021)
Atom 1098 = (22.7708013096, 47.5255881392, 20.5184558021)
Atom 1099 = (19.7659858110, 55.6243490102, 27.4424118211)
Atom 1100 = (18.5171225975, 48.2564963567, 27.4424118211)
Atom 1101 = (15.5123070990, 54.8934407927, 20.5184558021)
Atom 1102 = (18.5171225975, 54.8934407927, 20.5184558021)
Atom 1103 = (15.5123070990, 48.2564963567, 27.4424118211)
Atom 1104 = (17.0147148483, 54.0034176470, 28.5696333728)
Atom 1105 = (21.2683935603, 56.3714332822, 40.6699268174)
Atom 1106 = (17.0147148483, 53.9857298118, 30.4141760121)
Atom 1107 = (17.0147148483, 52.1098744128, 27.9492363310)
Atom 1108 = (22.7708013096, 55.6243490102, 41.2903238591)
Atom 1109 = (17.0147148483, 49.1465195024, 35.4935893918)
Atom 1110 = (21.2683935603, 46.6355649935, 28.5696333728)
Atom 1111 = (21.2683935603, 56.5143721559, 35.4935893918)
Atom 1112 = (21.2683935603, 46.7785038672, 33.7459707983)
Atom 1113 = (17.0147148483, 49.0035806287, 40.6699268174)
Atom 1114 = (17.0147148483, 54.1463565207, 33.7459707983)
Atom 1115 = (17.0147148483, 49.1642073376, 37.3381320311)
Atom 1116 = (21.2683935603, 46.6178771582, 30.4141760121)
Atom 1117 = (21.2683935603, 56.5320599912, 37.3381320311)
Atom 1118 = (17.0147148483, 51.0400627366, 34.8731923500)
Atom 1119 = (21.2683935603, 44.7420217593, 27.9492363310)
Atom 1120 = (21.2683935603, 58.4079153901, 34.8731923500)
Atom 1121 = (19.7659858110, 47.5255881392, 34.3663678401)
Atom 1122 = (22.7708013096, 47.5255881392, 34.3663678401)
Atom 1123 = (19.7659858110, 55.6243490102, 41.2903238591)
Atom 1124 = (18.5171225975, 48.2564963567, 41.2903238591)
Atom 1125 = (15.5123070990, 54.8934407927, 34.3663678401)
Atom 1126 = (18.5171225975, 54.8934407927, 34.3663678401)
Atom 1127 = (15.5123070990, 48.2564963567, 41.2903238591)
Atom 1128 = (17.0147148483, 54.0034176470, 42.4175454108)
Atom 1129 = (21.2683935603, 56.3714332822, 54.5178388554)
Atom 1130 = (17.0147148483, 53.9857298118, 44.2620880502)
Atom 1131 = (17.0147148483, 52.1098744128, 41.7971483690)
Atom 1132 = (22.7708013096, 55.6243490102, 55.1382358971)
Atom 1133 = (17.0147148483, 49.1465195024, 49.3415014298)
Atom 1134 = (21.2683935603, 46.6355649935, 42.4175454108)
Atom 1135 = (21.2683935603, 56.5143721559, 49.3415014298)
Atom 1136 = (21.2683935603, 46.7785038672, 47.5938828364)
Atom 1137 = (17.0147148483, 49.0035806287, 54.5178388554)
Atom 1138 = (17.0147148483, 54.1463565207, 47.5938828364)
Atom 1139 = (17.0147148483, 49.1642073376, 51.1860440692)
Atom 1140 = (21.2683935603, 46.6178771582, 44.2620880502)
Atom 1141 = (21.2683935603, 56.5320599912, 51.1860440692)
Atom 1142 = (17.0147148483, 51.0400627366, 48.7211043880)
Atom 1143 = (21.2683935603, 44.7420217593, 41.7971483690)
Atom 1144 = (21.2683935603, 58.4079153901, 48.7211043880)
Atom 1145 = (19.7659858110, 47.5255881392, 48.2142798781)
Atom 1146 = (22.7708013096, 47.5255881392, 48.2142798781)
Atom 1147 = (19.7659858110, 55.6243490102, 55.1382358971)
Atom 1148 = (18.5171225975, 48.2564963567, 55.1382358971)
Atom 1149 = (15.5123070990, 54.8934407927, 48.2142798781)
Atom 1150 = (18.5171225975, 54.8934407927, 48.2142798781)
Atom 1151 = (15.5123070990, 48.2564963567, 55.1382358971)
Atom 1152 = (25.5220722724, 9.7963017258, 0.8738092967)
Atom 1153 = (29.7757509844, 12.1643173610, 12.9741027413)
Atom 1154 = (25.5220722724, 9.7786138906, 2.7183519361)
Atom 1155 = (25.5220722724, 7.9027584916, 0.2534122550)
Atom 1156 = (31.2781587337, 11.4172330891, 13.5944997831)
Atom 1157 = (25.5220722724, 4.9394035812, 7.7977653157)
Atom 1158 = (29.7757509844, 2.4284490723, 0.8738092967)
Atom 1159 = (29.7757509844, 12.3072562348, 7.7977653157)
Atom 1160 = (29.7757509844, 2.5713879460, 6.0501467223)
Atom 1161 = (25.5220722724, 4.7964647075, 12.9741027413)
Atom 1162 = (25.5220722724, 9.9392405995, 6.0501467223)
Atom 1163 = (25.5220722724, 4.9570914165, 9.6423079551)
Atom 1164 = (29.7757509844, 2.4107612371, 2.7183519361)
Atom 1165 = (29.7757509844, 12.3249440700, 9.6423079551)
Atom 1166 = (25.5220722724, 6.8329468154, 7.1773682740)
Atom 1167 = (29.7757509844, 0.5349058381, 0.2534122550)
Atom 1168 = (29.7757509844, 14.2007994690, 7.1773682740)
Atom 1169 = (28.2733432352, 3.3184722180, 6.6705437641)
Atom 1170 = (31.2781587337, 3.3184722180, 6.6705437641)
Atom 1171 = (28.2733432352, 11.4172330891, 13.5944997831)
Atom 1172 = (27.0244800217, 4.0493804355, 13.5944997831)
Atom 1173 = (24.0196645231, 10.6863248715, 6.6705437641)
Atom 1174 = (27.0244800217, 10.6863248715, 6.6705437641)
Atom 1175 = (24.0196645231, 4.0493804355, 13.5944997831)
Atom 1176 = (25.5220722724, 9.7963017258, 14.7217213347)
Atom 1177 = (29.7757509844, 12.1643173610, 26.8220147793)
Atom 1178 = (25.5220722724, 9.7786138906, 16.5662639741)
Atom 1179 = (25.5220722724, 7.9027584916, 14.1013242930)
Atom 1180 = (31.2781587337, 11.4172330891, 27.4424118211)
Atom 1181 = (25.5220722724, 4.9394035812, 21.6456773538)
Atom 1182 = (29.7757509844, 2.4284490723, 14.7217213347)
Atom 1183 = (29.7757509844, 12.3072562348, 21.6456773538)
Atom 1184 = (29.7757509844, 2.5713879460, 19.8980587603)
Atom 1185 = (25.5220722724, 4.7964647075, 26.8220147793)
Atom 1186 = (25.5220722724, 9.9392405995, 19.8980587603)
Atom 1187 = (25.5220722724, 4.9570914165, 23.4902199931)
Atom 1188 = (29.7757509844, 2.4107612371, 16.5662639741)
Atom 1189 = (29.7757509844, 12.3249440700, 23.4902199931)
Atom 1190 = (25.5220722724, 6.8329468154, 21.0252803120)
Atom 1191 = (29.7757509844, 0.5349058381, 14.1013242930)
Atom 1192 = (29.7757509844, 14.2007994690, 21.0252803120)
Atom 1193 = (28.2733432352, 3.3184722180, 20.5184558021)
Atom 1194 = (31.2781587337, 3.3184722180, 20.5184558021)
Atom 1195 = (28.2733432352, 11.4172330891, 27.4424118211)
Atom 1196 = (27.0244800217, 4.0493804355, 27.4424118211)
Atom 1197 = (24.0196645231, 10.6863248715, 20.5184558021)
Atom 1198 = (27.0244800217, 10.6863248715, 20.5184558021)
Atom 1199 = (24.0196645231, 4.0493804355, 27.4424118211)
Atom 1200 = (25.5220722724, 9.7963017258, 28.5696333728)
Atom 1201 = (29.7757509844, 12.1643173610, 40.6699268174)
Atom 1202 = (25.5220722724, 9.7786138906, 30.4141760121)
Atom 1203 = (25.5220722724, 7.9027584916, 27.9492363310)
Atom 1204 = (31.2781587337, 11.4172330891, 41.2903238591)
Atom 1205 = (25.5220722724, 4.9394035812, 35.4935893918)
Atom 1206 = (29.7757509844, 2.4284490723, 28.5696333728)
Atom 1207 = (29.7757509844, 12.3072562348, 35.4935893918)
Atom 1208 = (29.7757509844, 2.5713879460, 33.7459707983)
Atom 1209 = (25.5220722724, 4.7964647075, 40.6699268174)
Atom 1210 = (25.5220722724, 9.9392405995, 33.7459707983)
Atom 1211 = (25.5220722724, 4.9570914165, 37.3381320311)
Atom 1212 = (29.7757509844, 2.4107612371, 30.4141760121)
Atom 1213 = (29.7757509844, 12.3249440700, 37.3381320311)
Atom 1214 = (25.5220722724, 6.8329468154, 34.8731923500)
Atom 1215 = (29.7757509844, 0.5349058381, 27.9492363310)
Atom 1216 = (29.7757509844, 14.2007994690, 34.8731923500)
Atom 1217 = (28.2733432352, 3.3184722180, 34.3663678401)
Atom 1218 = (31.2781587337, 3.3184722180, 34.3663678401)
Atom 1219 = (28.2733432352, 11.4172330891, 41.2903238591)
Atom 1220 = (27.0244800217, 4.0493804355, 41.2903238591)
Atom 1221 = (24.0196645231, 10.6863248715, 34.3663678401)
Atom 1222 = (27.0244800217, 10.6863248715, 34.3663678401)
Atom 1223 = (24.0196645231, 4.0493804355, 41.2903238591)
Atom 1224 = (25.5220722724, 9.7963017258, 42.4175454108)
Atom 1225 = (29.7757509844, 12.1643173610, 54.5178388554)
Atom 1226 = (25.5220722724, 9.7786138906, 44.2620880502)
Atom 1227 = (25.5220722724, 7.9027584916, 41.7971483690)
Atom 1228 = (31.2781587337, 11.4172330891, 55.1382358971)
Atom 1229 = (25.5220722724, 4.9394035812, 49.3415014298)
Atom 1230 = (29.7757509844, 2.4284490723, 42.4175454108)
Atom 1231 = (29.7757509844, 12.3072562348, 49.3415014298)
Atom 1232 = (29.7757509844, 2.5713879460, 47.5938828364)
Atom 1233 = (25.5220722724, 4.7964647075, 54.5178388554)
Atom 1234 = (25.5220722724, 9.9392405995, 47.5938828364)
Atom 1235 = (25.5220722724, 4.9570914165, 51.1860440692)
Atom 1236 = (29.7757509844, 2.4107612371, 44.2620880502)
Atom 1237 = (29.7757509844, 12.3249440700, 51.1860440692)
Atom 1238 = (25.5220722724, 6.8329468154, 48.7211043880)
Atom 1239 = (29.7757509844, 0.5349058381, 41.7971483690)
Atom 1240 = (29.7757509844, 14.2007994690, 48.7211043880)
Atom 1241 = (28.2733432352, 3.3184722180, 48.2142798781)
Atom 1242 = (31.2781587337, 3.3184722180, 48.2142798781)
Atom 1243 = (28.2733432352, 11.4172330891, 55.1382358971)
Atom 1244 = (27.0244800217, 4.0493804355, 55.1382358971)
Atom 1245 = (24.0196645231, 10.6863248715, 48.2142798781)
Atom 1246 = (27.0244800217, 10.6863248715, 48.2142798781)
Atom 1247 = (24.0196645231, 4.0493804355, 55.1382358971)
Atom 1248 = (25.5220722724, 24.5320070329, 0.8738092967)
Atom 1249 = (29.7757509844, 26.9000226681, 12.9741027413)
Atom 1250 = (25.5220722724, 24.5143191976, 2.7183519361)
Atom 1251 = (25.5220722724, 22.6384637987, 0.2534122550)
Atom 1252 = (31.2781587337, 26.1529383961, 13.5944997831)
Atom 1253 = (25.5220722724, 19.6751088883, 7.7977653157)
Atom 1254 = (29.7757509844, 17.1641543794, 0.8738092967)
Atom 1255 = (29.7757509844, 27.0429615418, 7.7977653157)
Atom 1256 = (29.7757509844, 17.3070932531, 6.0501467223)
Atom 1257 = (25.5220722724, 19.5321700146, 12.9741027413)
Atom 1258 = (25.5220722724, 24.6749459066, 6.0501467223)
Atom 1259 = (25.5220722724, 19.6927967235, 9.6423079551)
Atom 1260 = (29.7757509844, 17.1464665441, 2.7183519361)
Atom 1261 = (29.7757509844, 27.0606493771, 9.6423079551)
Atom 1262 = (25.5220722724, 21.5686521225, 7.1773682740)
Atom 1263 = (29.7757509844, 15.2706111451, 0.2534122550)
Atom 1264 = (29.7757509844, 28.9365047760, 7.1773682740)
Atom 1265 = (28.2733432352, 18.0541775251, 6.6705437641)
Atom 1266 = (31.2781587337, 18.0541775251, 6.6705437641)
Atom 1267 = (28.2733432352, 26.1529383961, 13.5944997831)
Atom 1268 = (27.0244800217, 18.7850857426, 13.5944997831)
Atom 1269 = (24.0196645231, 25.4220301786, 6.6705437641)
Atom 1270 = (27.0244800217, 25.4220301786, 6.6705437641)
Atom 1271 = (24.0196645231, 18.7850857426, 13.5944997831)
Atom 1272 = (25.5220722724, 24.5320070329, 14.7217213347)
Atom 1273 = (29.7757509844, 26.9000226681, 26.8220147793)
Atom 1274 = (25.5220722724, 24.5143191976, 16.5662639741)
Atom 1275 = (25.5220722724, 22.6384637987, 14.1013242930)
Atom 1276 = (31.2781587337, 26.1529383961, 27.4424118211)
Atom 1277 = (25.5220722724, 19.6751088883, 21.6456773538)
Atom 1278 = (29.7757509844, 17.1641543794, 14.7217213347)
Atom 1279 = (29.7757509844, 27.0429615418, 21.6456773538)
Atom 1280 = (29.7757509844, 17.3070932531, 19.8980587603)
Atom 1281 = (25.5220722724, 19.5321700146, 26.8220147793)
Atom 1282 = (25.5220722724, 24.6749459066, 19.8980587603)
Atom 1283 = (25.5220722724, 19.6927967235, 23.4902199931)
Atom 1284 = (29.7757509844, 17.1464665441, 16.5662639741)
Atom 1285 = (29.7757509844, 27.0606493771, 23.4902199931)
Atom 1286 = (25.5220722724, 21.5686521225, 21.0252803120)
Atom 1287 = (29.7757509844, 15.2706111451, 14.1013242930)
Atom 1288 = (29.7757509844, 28.9365047760, 21.0252803120)
Atom 1289 = (28.2733432352, 18.0541775251, 20.5184558021)
Atom 1290 = (31.2781587337, 18.0541775251, 20.5184558021)
Atom 1291 = (28.2733432352, 26.1529383961, 27.4424118211)
Atom 1292 = (27.0244800217, 18.7850857426, 27.4424118211)
Atom 1293 = (24.0196645231, 25.4220301786, 20.5184558021)
Atom 1294 = (27.0244800217, 25.4220301786, 20.5184558021)
Atom 1295 = (24.0196645231, 18.7850857426, 27.4424118211)
Atom 1296 = (25.5220722724, 24.5320070329, 28.5696333728)
Atom 1297 = (29.7757509844, 26.9000226681, 40.6699268174)
Atom 1298 = (25.5220722724, 24.5143191976, 30.4141760121)
Atom 1299 = (25.5220722724, 22.6384637987, 27.9492363310)
Atom 1300 = (31.2781587337, 26.1529383961, 41.2903238591)
Atom 1301 = (25.5220722724, 19.6751088883, 35.4935893918)
Atom 1302 = (29.7757509844, 17.1641543794, 28.5696333728)
Atom 1303 = (29.7757509844, 27.0429615418, 35.4935893918)
Atom 1304 = (29.7757509844, 17.3070932531, 33.7459707983)
Atom 1305 = (25.5220722724, 19.5321700146, 40.6699268174)
Atom 1306 = (25.5220722724, 24.6749459066, 33.7459707983)
Atom 1307 = (25.5220722724, 19.6927967235, 37.3381320311)
Atom 1308 = (29.7757509844, 17.1464665441, 30.4141760121)
Atom 1309 = (29.7757509844, 27.0606493771, 37.3381320311)
Atom 1310 = (25.5220722724, 21.5686521225, 34.8731923500)
Atom 1311 = (29.7757509844, 15.2706111451, 27.9492363310)
Atom 1312 = (29.7757509844, 28.9365047760, 34.8731923500)
Atom 1313 = (28.2733432352, 18.0541775251, 34.3663678401)
Atom 1314 = (31.2781587337, 18.0541775251, 34.3663678401)
Atom 1315 = (28.2733432352, 26.1529383961, 41.2903238591)
Atom 1316 = (27.0244800217, 18.7850857426, 41.2903238591)
Atom 1317 = (24.0196645231, 25.4220301786, 34.3663678401)
Atom 1318 = (27.0244800217, 25.4220301786, 34.3663678401)
Atom 1319 = (24.0196645231, 18.7850857426, 41.2903238591)
Atom 1320 = (25.5220722724, 24.5320070329, 42.4175454108)
Atom 1321 = (29.7757509844, 26.9000226681, 54.5178388554)
Atom 1322 = (25.5220722724, 24.5143191976, 44.2620880502)
Atom 1323 = (25.5220722724, 22.6384637987, 41.7971483690)
Atom 1324 = (31.2781587337, 26.1529383961, 55.1382358971)
Atom 1325 = (25.5220722724, 19.6751088883, 49.3415014298)
Atom 1326 = (29.7757509844, 17.1641543794, 42.4175454108)
Atom 1327 = (29.7757509844, 27.0429615418, 49.3415014298)
Atom 1328 = (29.7757509844, 17.3070932531, 47.5938828364)
Atom 1329 = (25.5220722724, 19.5321700146, 54.5178388554)
Atom 1330 = (25.5220722724, 24.6749459066, 47.5938828364)
Atom 1331 = (25.5220722724, 19.6927967235, 51.1860440692)
Atom 1332 = (29.7757509844, 17.1464665441, 44.2620880502)
Atom 1333 = (29.7757509844, 27.0606493771, 51.1860440692)
Atom 1334 = (25.5220722724, 21.5686521225, 48.7211043880)
Atom 1335 = (29.7757509844, 15.2706111451, 41.7971483690)
Atom 1336 = (29.7757509844, 28.9365047760, 48.7211043880)
Atom 1337 = (28.2733432352, 18.0541775251, 48.2142798781)
Atom 1338 = (31.2781587337, 18.0541775251, 48.2142798781)
Atom 1339 = (28.2733432352, 26.1529383961, 55.1382358971)
Atom 1340 = (27.0244800217, 18.7850857426, 55.1382358971)
Atom 1341 = (24.0196645231, 25.4220301786, 48.2142798781)
Atom 1342 = (27.0244800217, 25.4220301786, 48.2142798781)
Atom 1343 = (24.0196645231, 18.7850857426, 55.1382358971)
Atom 1344 = (25.5220722724, 39.2677123399, 0.8738092967)
Atom 1345 = (29.7757509844, 41.6357279752, 12.9741027413)
Atom 1346 = (25.5220722724, 39.2500245047, 2.7183519361)
Atom 1347 = (25.5220722724, 37.3741691057, 0.2534122550)
Atom 1348 = (31.2781587337, 40.8886437032, 13.5944997831)
Atom 1349 = (25.5220722724, 34.4108141953, 7.7977653157)
Atom 1350 = (29.7757509844, 31.8998596864, 0.8738092967)
Atom 1351 = (29.7757509844, 41.7786668489, 7.7977653157)
Atom 1352 = (29.7757509844, 32.0427985601, 6.0501467223)
Atom 1353 = (25.5220722724, 34.2678753216, 12.9741027413)
Atom 1354 = (25.5220722724, 39.4106512137, 6.0501467223)
Atom 1355 = (25.5220722724, 34.4285020306, 9.6423079551)
Atom 1356 = (29.7757509844, 31.8821718512, 2.7183519361)
Atom 1357 = (29.7757509844, 41.7963546841, 9.6423079551)
Atom 1358 = (25.5220722724, 36.3043574296, 7.1773682740)
Atom 1359 = (29.7757509844, 30.0063164522, 0.2534122550)
Atom 1360 = (29.7757509844, 43.6722100831, 7.1773682740)
Atom 1361 = (28.2733432352, 32.7898828321, 6.6705437641)
Atom 1362 = (31.2781587337, 32.7898828321, 6.6705437641)
Atom 1363 = (28.2733432352, 40.8886437032, 13.5944997831)
Atom 1364 = (27.0244800217, 33.5207910496, 13.5944997831)
Atom 1365 = (24.0196645231, 40.1577354856, 6.6705437641)
Atom 1366 = (27.0244800217, 40.1577354856, 6.6705437641)
Atom 1367 = (24.0196645231, 33.5207910496, 13.5944997831)
Atom 1368 = (25.5220722724, 39.2677123399, 14.7217213347)
Atom 1369 = (29.7757509844, 41.6357279752, 26.8220147793)
Atom 1370 = (25.5220722724, 39.2500245047, 16.5662639741)
Atom 1371 = (25.5220722724, 37.3741691057, 14.1013242930)
Atom 1372 = (31.2781587337, 40.8886437032, 27.4424118211)
Atom 1373 = (25.5220722724, 34.4108141953, 21.6456773538)
Atom 1374 = (29.7757509844, 31.8998596864, 14.7217213347)
Atom 1375 = (29.7757509844, 41.7786668489, 21.6456773538)
Atom 1376 = (29.7757509844, 32.0427985601, 19.8980587603)
Atom 1377 = (25.5220722724, 34.2678753216, 26.8220147793)
Atom 1378 = (25.5220722724, 39.4106512137, 19.8980587603)
Atom 1379 = (25.5220722724, 34.4285020306, 23.4902199931)
Atom 1380 = (29.7757509844, 31.8821718512, 16.5662639741)
Atom 1381 = (29.7757509844, 41.7963546841, 23.4902199931)
Atom 1382 = (25.5220722724, 36.3043574296, 21.0252803120)
Atom 1383 = (29.7757509844, 30.0063164522, 14.1013242930)
Atom 1384 = (29.7757509844, 43.6722100831, 21.0252803120)
Atom 1385 = (28.2733432352, 32.7898828321, 20.5184558021)
Atom 1386 = (31.2781587337, 32.7898828321, 20.5184558021)
Atom 1387 = (28.2733432352, 40.8886437032, 27.4424118211)
Atom 1388 = (27.0244800217, 33.5207910496, 27.4424118211)
Atom 1389 = (24.0196645231, 40.1577354856, 20.5184558021)
Atom 1390 = (27.0244800217, 40.1577354856, 20.5184558021)
Atom 1391 = (24.0196645231, 33.5207910496, 27.4424118211)
Atom 1392 = (25.5220722724, 39.2677123399, 28.5696333728)
Atom 1393 = (29.7757509844, 41.6357279752, 40.6699268174)
Atom 1394 = (25.5220722724, 39.2500245047, 30.4141760121)
Atom 1395 = (25.5220722724, 37.3741691057, 27.9492363310)
Atom 1396 = (31.2781587337, 40.8886437032, 41.2903238591)
Atom 1397 = (25.5220722724, 34.4108141953, 35.4935893918)
Atom 1398 = (29.7757509844, 31.8998596864, 28.5696333728)
Atom 1399 = (29.7757509844, 41.7786668489, 35.4935893918)
Atom 1400 = (29.7757509844, 32.0427985601, 33.7459707983)
Atom 1401 = (25.5220722724, 34.2678753216, 40.6699268174)
Atom 1402 = (25.5220722724, 39.4106512137, 33.7459707983)
Atom 1403 = (25.5220722724, 34.4285020306, 37.3381320311)
Atom 1404 = (29.7757509844, 31.8821718512, 30.4141760121)
Atom 1405 = (29.7757509844, 41.7963546841, 37.3381320311)
Atom 1406 = (25.5220722724, 36.3043574296, 34.8731923500)
Atom 1407 = (29.7757509844, 30.0063164522, 27.9492363310)
Atom 1408 = (29.7757509844, 43.6722100831, 34.8731923500)
Atom 1409 = (28.2733432352, 32.7898828321, 34.3663678401)
Atom 1410 = (31.2781587337, 32.7898828321, 34.3663678401)
Atom 1411 = (28.2733432352, 40.8886437032, 41.2903238591)
Atom 1412 = (27.0244800217, 33.5207910496, 41.2903238591)
Atom 1413 = (24.0196645231, 40.1577354856, 34.3663678401)
Atom 1414 = (27.0244800217, 40.1577354856, 34.3663678401)
Atom 1415 = (24.0196645231, 33.5207910496, 41.2903238591)
Atom 1416 = (25.5220722724, 39.2677123399, 42.4175454108)
Atom 1417 = (29.7757509844, 41.6357279752, 54.5178388554)
Atom 1418 = (25.5220722724, 39.2500245047, 44.2620880502)
Atom 1419 = (25.5220722724, 37.3741691057, 41.7971483690)
Atom 1420 = (31.2781587337, 40.8886437032, 55.1382358971)
Atom 1421 = (25.5220722724, 34.4108141953, 49.3415014298)
Atom 1422 = (29.7757509844, 31.8998596864, 42.4175454108)
Atom 1423 = (29.7757509844, 41.7786668489, 49.3415014298)
Atom 1424 = (29.7757509844, 32.0427985601, 47.5938828364)
Atom 1425 = (25.5220722724, 34.2678753216, 54.5178388554)
Atom 1426 = (25.5220722724, 39.4106512137, 47.5938828364)
Atom 1427 = (25.5220722724, 34.4285020306, 51.1860440692)
Atom 1428 = (29.7757509844, 31.8821718512, 44.2620880502)
Atom 1429 = (29.7757509844, 41.7963546841, 51.1860440692)
Atom 1430 = (25.5220722724, 36.3043574296, 48.7211043880)
Atom 1431 = (29.7757509844, 30.0063164522, 41.7971483690)
Atom 1432 = (29.7757509844, 43.6722100831, 48.7211043880)
Atom 1433 = (28.2733432352, 32.7898828321, 48.2142798781)
Atom 1434 = (31.2781587337, 32.7898828321, 48.2142798781)
Atom 1435 = (28.2733432352, 40.8886437032, 55.1382358971)
Atom 1436 = (27.0244800217, 33.5207910496, 55.1382358971)
Atom 1437 = (24.0196645231, 40.1577354856, 48.2142798781)
Atom 1438 = (27.0244800217, 40.1577354856, 48.2142798781)
Atom 1439 = (24.0196645231, 33.5207910496, 55.1382358971)
Atom 1440 = (25.5220722724, 54.0034176470, 0.8738092967)
Atom 1441 = (29.7757509844, 56.3714332822, 12.9741027413)
Atom 1442 = (25.5220722724, 53.9857298118, 2.7183519361)
Atom 1443 = (25.5220722724, 52.1098744128, 0.2534122550)
Atom 1444 = (31.2781587337, 55.6243490102, 13.5944997831)
Atom 1445 = (25.5220722724, 49.1465195024, 7.7977653157)
Atom 1446 = (29.7757509844, 46.6355649935, 0.8738092967)
Atom 1447 = (29.7757509844, 56.5143721559, 7.7977653157)
Atom 1448 = (29.7757509844, 46.7785038672, 6.0501467223)
Atom 1449 = (25.5220722724, 49.0035806287, 12.9741027413)
Atom 1450 = (25.5220722724, 54.1463565207, 6.0501467223)
Atom 1451 = (25.5220722724, 49.1642073376, 9.6423079551)
Atom 1452 = (29.7757509844, 46.6178771582, 2.7183519361)
Atom 1453 = (29.7757509844, 56.5320599912, 9.6423079551)
Atom 1454 = (25.5220722724, 51.0400627366, 7.1773682740)
Atom 1455 = (29.7757509844, 44.7420217593, 0.2534122550)
Atom 1456 = (29.7757509844, 58.4079153901, 7.1773682740)
Atom 1457 = (28.2733432352, 47.5255881392, 6.6705437641)
Atom 1458 = (31.2781587337, 47.5255881392, 6.6705437641)
Atom 1459 = (28.2733432352, 55.6243490102, 13.5944997831)
Atom 1460 = (27.0244800217, 48.2564963567, 13.5944997831)
Atom 1461 = (24.0196645231, 54.8934407927, 6.6705437641)
Atom 1462 = (27.0244800217, 54.8934407927, 6.6705437641)
Atom 1463 = (24.0196645231, 48.2564963567, 13.5944997831)
Atom 1464 = (25.5220722724, 54.0034176470, 14.7217213347)
Atom 1465 = (29.7757509844, 56.3714332822, 26.8220147793)
Atom 1466 = (25.5220722724, 53.9857298118, 16.5662639741)
Atom 1467 = (25.5220722724, 52.1098744128, 14.1013242930)
Atom 1468 = (31.2781587337, 55.6243490102, 27.4424118211)
Atom 1469 = (25.5220722724, 49.1465195024, 21.6456773538)
Atom 1470 = (29.7757509844, 46.6355649935, 14.7217213347)
Atom 1471 = (29.7757509844, 56.5143721559, 21.6456773538)
Atom 1472 = (29.7757509844, 46.7785038672, 19.8980587603)
Atom 1473 = (25.5220722724, 49.0035806287, 26.8220147793)
Atom 1474 = (25.5220722724, 54.1463565207, 19.8980587603)
Atom 1475 = (25.5220722724, 49.1642073376, 23.4902199931)
Atom 1476 = (29.7757509844, 46.6178771582, 16.5662639741)
Atom 1477 = (29.7757509844, 56.5320599912, 23.4902199931)
Atom 1478 = (25.5220722724, 51.0400627366, 21.0252803120)
Atom 1479 = (29.7757509844, 44.7420217593, 14.1013242930)
Atom 1480 = (29.7757509844, 58.4079153901, 21.0252803120)
Atom 1481 = (28.2733432352, 47.5255881392, 20.5184558021)
Atom 1482 = (31.2781587337, 47.5255881392, 20.5184558021)
Atom 1483 = (28.2733432352, 55.6243490102, 27.4424118211)
Atom 1484 = (27.0244800217, 48.2564963567, 27.4424118211)
Atom 1485 = (24.0196645231, 54.8934407927, 20.5184558021)
Atom 1486 = (27.0244800217, 54.8934407927, 20.5184558021)
Atom 1487 = (24.0196645231, 48.2564963567, 27.4424118211)
Atom 1488 = (25.5220722724, 54.0034176470, 28.5696333728)
Atom 1489 = (29.7757509844, 56.3714332822, 40.6699268174)
Atom 1490 = (25.5220722724, 53.9857298118, 30.4141760121)
Atom 1491 = (25.5220722724, 52.1098744128, 27.9492363310)
Atom 1492 = (31.2781587337, 55.6243490102, 41.2903238591)
Atom 1493 = (25.5220722724, 49.1465195024, 35.4935893918)
Atom 1494 = (29.7757509844, 46.6355649935, 28.5696333728)
Atom 1495 = (29.7757509844, 56.5143721559, 35.4935893918)
Atom 1496 = (29.7757509844, 46.7785038672, 33.7459707983)
Atom 1497 = (25.5220722724, 49.0035806287, 40.6699268174)
Atom 1498 = (25.5220722724, 54.1463565207, 33.7459707983)
Atom 1499 = (25.5220722724, 49.1642073376, 37.3381320311)
Atom 1500 = (29.7757509844, 46.6178771582, 30.4141760121)
Atom 1501 = (29.7757509844, 56.5320599912, 37.3381320311)
Atom 1502 = (25.5220722724, 51.0400627366, 34.8731923500)
Atom 1503 = (29.7757509844, 44.7420217593, 27.9492363310)
Atom 1504 = (29.7757509844, 58.4079153901, 34.8731923500)
Atom 1505 = (28.2733432352, 47.5255881392, 34.3663678401)
Atom 1506 = (31.2781587337, 47.5255881392, 34.3663678401)
Atom 1507 = (28.2733432352, 55.6243490102, 41.2903238591)
Atom 1508 = (27.0244800217, 48.2564963567, 41.2903238591)
Atom 1509 = (24.0196645231, 54.8934407927, 34.3663678401)
Atom 1510 = (27.0244800217, 54.8934407927, 34.3663678401)
Atom 1511 = (24.0196645231, 48.2564963567, 41.2903238591)
Atom 1512 = (25.5220722724, 54.0034176470, 42.4175454108)
Atom 1513 = (29.7757509844, 56.3714332822, 54.5178388554)
Atom 1514 = (25.5220722724, 53.9857298118, 44.2620880502)
Atom 1515 = (25.5220722724, 52.1098744128, 41.7971483690)
Atom 1516 = (31.2781587337, 55.6243490102, 55.1382358971)
Atom 1517 = (25.5220722724, 49.1465195024, 49.3415014298)
Atom 1518 = (29.7757509844, 46.6355649935, 42.4175454108)
Atom 1519 = (29.7757509844, 56.5143721559, 49.3415014298)
Atom 1520 = (29.7757509844, 46.7785038672, 47.5938828364)
Atom 1521 = (25.5220722724, 49.0035806287, 54.5178388554)
Atom 1522 = (25.5220722724, 54.1463565207, 47.5938828364)
Atom 1523 = (25.5220722724, 49.1642073376, 51.1860440692)
Atom 1524 = (29.7757509844, 46.6178771582, 44.2620880502)
Atom 1525 = (29.7757509844, 56.5320599912, 51.1860440692)
Atom 1526 = (25.5220722724, 51.0400627366, 48.7211043880)
Atom 1527 = (29.7757509844, 44.7420217593, 41.7971483690)
Atom 1528 = (29.7757509844, 58.4079153901, 48.7211043880)
Atom 1529 = (28.2733432352, 47.5255881392, 48.2142798781)
Atom 1530 = (31.2781587337, 47.5255881392, 48.2142798781)
Atom 1531 = (28.2733432352, 55.6243490102, 55.1382358971)
Atom 1532 = (27.0244800217, 48.2564963567, 55.1382358971)
Atom 1533 = (24.0196645231, 54.8934407927, 48.2142798781)
Atom 1534 = (27.0244800217, 54.8934407927, 48.2142798781)
Atom 1535 = (24.0196645231, 48.2564963567, 55.1382358971)

Default periodic omega parameter = 0.0541167421

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     1536
Total charge:    0
Total electrons: 5120 (2560-alpha, 2560-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  12800
Total AO shells: 6144 (3584 S-shells; 2048 P-shells; 512 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -6369.261955028327 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 111005.75050, which suppose to be the same as real space unit cell volume 111104.04669, the difference indicates how bad your result is.
| time to set the grid = 186.70 s
DFT grid points: 9026749 (5876 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.7534804446  -39040.9272376971  5119.9430646856  -3539.0691698222  56.51 26.44 7.75 19.84  -39040.9272376971   111.01  
|    2     0.1551786390     +22.7057867819  5120.0019472095  -3664.7032572022  298.97 911.34 19.41 24.90  -39018.2214509152  1255.17  
|    3     0.1750969008      +5.3478337785  5119.9947214140  -3518.9167801993  284.72 933.31 19.34 24.89  -39012.8736171367  1263.23  
|    4     0.0059171104     -23.3189220712  5119.9996117311  -3597.1531835047  275.14 890.40 20.73 25.32  -39036.1925392079  1212.45  
|    5     0.0062692765      +0.0009828266  5119.9994262326  -3596.6932785350  230.32 668.06 19.67 23.86  -39036.1915563813   942.80  
|    6     0.0004696774      -0.0210871331  5119.9995002726  -3596.6742555690  220.31 626.43 19.81 25.50  -39036.2126435144   892.89  
|    7     0.0000221369      -0.0001115601  5119.9994980081  -3596.7002695185  175.30 489.13 20.21 25.20  -39036.2127550745   711.06  
|    8     0.0000044155      -0.0000001792  5119.9994983491  -3596.7056470145  150.00 372.32 20.29 25.17  -39036.2127552537   569.21  
|    9     0.0000009584      +0.0000051957  5119.9994983668  -3596.7052148761  303.77 943.43 32.21 24.45  -39036.2127500581  1296.30  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -39036.2127500581 a.u.
HOMO-LUMO GAP: 7.990 eV
CENTER OF MASS: {7.878325, 15.595600, 14.692495} ANGS
DIPOLE MOMENT: {16.686649, -14.135782, 536.426208} (|D| = 536.871811) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 8712.51 sec 

| Job finished: Sun Oct 20 05:47:25 2024



==> anc/files/timings/parallelization/Ice_XI_4x_supercell/tc_pbe0_pbc_8.out <==
| Use device 0 as 0th gpu
| Use device 1 as 1th gpu
| Use device 2 as 2th gpu
| Use device 3 as 3th gpu
| Use device 4 as 4th gpu
| Use device 5 as 5th gpu
| Use device 6 as 6th gpu
| Use device 7 as 7th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sun Oct 20 00:57:45 2024
| On fire-21-02 (available memory: 608949 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g01234567  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffe4589a000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007ff048e1b000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007ff048dff000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007ff048a15000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007ff04892c000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007ff046e00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007ff046aa8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007ff048926000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007ff0488fb000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007ff044c8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007ff044831000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007ff044600000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007ff0488ee000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007ff0488e8000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007ff044815000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007ff0488e2000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fefebcba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fefebbf9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fefd0d73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fefd09c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fefce5fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fefce505000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fefcdeb9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fefcda28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fefcda0b000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fefcd9d6000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fefcd703000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fefcd6a2000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fefcd5fe000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fefcd1bc000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fefcb4db000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fefcb200000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fefc4a00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fefb9c00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fefa9e00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fefa2c00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fef80400000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fef7edd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fef7ea00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fef7e7d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fef7e200000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fef7de00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fefcb4bb000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fefc4988000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fef7dbd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007ff048ed1000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fefcb1d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fefc4967000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fefc4948000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fefa9d93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fefcb1c2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fefb9bac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fefa9d34000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fefcb4aa000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fefa9c65000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fefc493a000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007ff044810000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007ff04480b000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fefa2bd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fef7e65a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fefc4935000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fef7aa00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fef7e056000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fef7a815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fefa2b8e000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fefa2b48000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fef7ed4f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fef7a74a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fef7ed20000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fefb9ba6000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fefa9c57000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fefa2b2d000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fef7a727000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fef7a5ec000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fef7e642000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fefa9c50000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fef7e042000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fefa9c43000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 15
|  AVAILABLE: 985
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   gpumem 2048
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: ./scr.geometry
| Random number seed: 684986535

XYZ coordinates geometry.xyz
Molden File Output: ./scr.geometry/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 8 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 1
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 2
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 3
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 4
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 5
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 6
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 7
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 2048 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 18.0076000000 A, b = 31.1912000000 A, c = 29.3120000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(34.0294296965, 0.0000000000, 0.0000000000), (0.0000000000, 58.9428212282, 0.0000000000), (0.0000000000, 0.0000000000, 55.3916481521), 
Reciprocal space lattice vector in a.u.:
(0.1846397475, -0.0000000000, -0.0000000000), (0.0000000000, 0.1065979737, -0.0000000000), (0.0000000000, 0.0000000000, 0.1134319977), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)
Atom 24 = (0.0000000000, 9.7963017258, 14.7217213347)
Atom 25 = (4.2536787121, 12.1643173610, 26.8220147793)
Atom 26 = (0.0000000000, 9.7786138906, 16.5662639741)
Atom 27 = (0.0000000000, 7.9027584916, 14.1013242930)
Atom 28 = (5.7560864613, 11.4172330891, 27.4424118211)
Atom 29 = (0.0000000000, 4.9394035812, 21.6456773538)
Atom 30 = (4.2536787121, 2.4284490723, 14.7217213347)
Atom 31 = (4.2536787121, 12.3072562348, 21.6456773538)
Atom 32 = (4.2536787121, 2.5713879460, 19.8980587603)
Atom 33 = (0.0000000000, 4.7964647075, 26.8220147793)
Atom 34 = (0.0000000000, 9.9392405995, 19.8980587603)
Atom 35 = (0.0000000000, 4.9570914165, 23.4902199931)
Atom 36 = (4.2536787121, 2.4107612371, 16.5662639741)
Atom 37 = (4.2536787121, 12.3249440700, 23.4902199931)
Atom 38 = (0.0000000000, 6.8329468154, 21.0252803120)
Atom 39 = (4.2536787121, 0.5349058381, 14.1013242930)
Atom 40 = (4.2536787121, 14.2007994690, 21.0252803120)
Atom 41 = (2.7512709628, 3.3184722180, 20.5184558021)
Atom 42 = (5.7560864613, 3.3184722180, 20.5184558021)
Atom 43 = (2.7512709628, 11.4172330891, 27.4424118211)
Atom 44 = (1.5024077493, 4.0493804355, 27.4424118211)
Atom 45 = (-1.5024077493, 10.6863248715, 20.5184558021)
Atom 46 = (1.5024077493, 10.6863248715, 20.5184558021)
Atom 47 = (-1.5024077493, 4.0493804355, 27.4424118211)
Atom 48 = (0.0000000000, 9.7963017258, 28.5696333728)
Atom 49 = (4.2536787121, 12.1643173610, 40.6699268174)
Atom 50 = (0.0000000000, 9.7786138906, 30.4141760121)
Atom 51 = (0.0000000000, 7.9027584916, 27.9492363310)
Atom 52 = (5.7560864613, 11.4172330891, 41.2903238591)
Atom 53 = (0.0000000000, 4.9394035812, 35.4935893918)
Atom 54 = (4.2536787121, 2.4284490723, 28.5696333728)
Atom 55 = (4.2536787121, 12.3072562348, 35.4935893918)
Atom 56 = (4.2536787121, 2.5713879460, 33.7459707983)
Atom 57 = (0.0000000000, 4.7964647075, 40.6699268174)
Atom 58 = (0.0000000000, 9.9392405995, 33.7459707983)
Atom 59 = (0.0000000000, 4.9570914165, 37.3381320311)
Atom 60 = (4.2536787121, 2.4107612371, 30.4141760121)
Atom 61 = (4.2536787121, 12.3249440700, 37.3381320311)
Atom 62 = (0.0000000000, 6.8329468154, 34.8731923500)
Atom 63 = (4.2536787121, 0.5349058381, 27.9492363310)
Atom 64 = (4.2536787121, 14.2007994690, 34.8731923500)
Atom 65 = (2.7512709628, 3.3184722180, 34.3663678401)
Atom 66 = (5.7560864613, 3.3184722180, 34.3663678401)
Atom 67 = (2.7512709628, 11.4172330891, 41.2903238591)
Atom 68 = (1.5024077493, 4.0493804355, 41.2903238591)
Atom 69 = (-1.5024077493, 10.6863248715, 34.3663678401)
Atom 70 = (1.5024077493, 10.6863248715, 34.3663678401)
Atom 71 = (-1.5024077493, 4.0493804355, 41.2903238591)
Atom 72 = (0.0000000000, 9.7963017258, 42.4175454108)
Atom 73 = (4.2536787121, 12.1643173610, 54.5178388554)
Atom 74 = (0.0000000000, 9.7786138906, 44.2620880502)
Atom 75 = (0.0000000000, 7.9027584916, 41.7971483690)
Atom 76 = (5.7560864613, 11.4172330891, 55.1382358971)
Atom 77 = (0.0000000000, 4.9394035812, 49.3415014298)
Atom 78 = (4.2536787121, 2.4284490723, 42.4175454108)
Atom 79 = (4.2536787121, 12.3072562348, 49.3415014298)
Atom 80 = (4.2536787121, 2.5713879460, 47.5938828364)
Atom 81 = (0.0000000000, 4.7964647075, 54.5178388554)
Atom 82 = (0.0000000000, 9.9392405995, 47.5938828364)
Atom 83 = (0.0000000000, 4.9570914165, 51.1860440692)
Atom 84 = (4.2536787121, 2.4107612371, 44.2620880502)
Atom 85 = (4.2536787121, 12.3249440700, 51.1860440692)
Atom 86 = (0.0000000000, 6.8329468154, 48.7211043880)
Atom 87 = (4.2536787121, 0.5349058381, 41.7971483690)
Atom 88 = (4.2536787121, 14.2007994690, 48.7211043880)
Atom 89 = (2.7512709628, 3.3184722180, 48.2142798781)
Atom 90 = (5.7560864613, 3.3184722180, 48.2142798781)
Atom 91 = (2.7512709628, 11.4172330891, 55.1382358971)
Atom 92 = (1.5024077493, 4.0493804355, 55.1382358971)
Atom 93 = (-1.5024077493, 10.6863248715, 48.2142798781)
Atom 94 = (1.5024077493, 10.6863248715, 48.2142798781)
Atom 95 = (-1.5024077493, 4.0493804355, 55.1382358971)
Atom 96 = (0.0000000000, 24.5320070329, 0.8738092967)
Atom 97 = (4.2536787121, 26.9000226681, 12.9741027413)
Atom 98 = (0.0000000000, 24.5143191976, 2.7183519361)
Atom 99 = (0.0000000000, 22.6384637987, 0.2534122550)
Atom 100 = (5.7560864613, 26.1529383961, 13.5944997831)
Atom 101 = (0.0000000000, 19.6751088883, 7.7977653157)
Atom 102 = (4.2536787121, 17.1641543794, 0.8738092967)
Atom 103 = (4.2536787121, 27.0429615418, 7.7977653157)
Atom 104 = (4.2536787121, 17.3070932531, 6.0501467223)
Atom 105 = (0.0000000000, 19.5321700146, 12.9741027413)
Atom 106 = (0.0000000000, 24.6749459066, 6.0501467223)
Atom 107 = (0.0000000000, 19.6927967235, 9.6423079551)
Atom 108 = (4.2536787121, 17.1464665441, 2.7183519361)
Atom 109 = (4.2536787121, 27.0606493771, 9.6423079551)
Atom 110 = (0.0000000000, 21.5686521225, 7.1773682740)
Atom 111 = (4.2536787121, 15.2706111451, 0.2534122550)
Atom 112 = (4.2536787121, 28.9365047760, 7.1773682740)
Atom 113 = (2.7512709628, 18.0541775251, 6.6705437641)
Atom 114 = (5.7560864613, 18.0541775251, 6.6705437641)
Atom 115 = (2.7512709628, 26.1529383961, 13.5944997831)
Atom 116 = (1.5024077493, 18.7850857426, 13.5944997831)
Atom 117 = (-1.5024077493, 25.4220301786, 6.6705437641)
Atom 118 = (1.5024077493, 25.4220301786, 6.6705437641)
Atom 119 = (-1.5024077493, 18.7850857426, 13.5944997831)
Atom 120 = (0.0000000000, 24.5320070329, 14.7217213347)
Atom 121 = (4.2536787121, 26.9000226681, 26.8220147793)
Atom 122 = (0.0000000000, 24.5143191976, 16.5662639741)
Atom 123 = (0.0000000000, 22.6384637987, 14.1013242930)
Atom 124 = (5.7560864613, 26.1529383961, 27.4424118211)
Atom 125 = (0.0000000000, 19.6751088883, 21.6456773538)
Atom 126 = (4.2536787121, 17.1641543794, 14.7217213347)
Atom 127 = (4.2536787121, 27.0429615418, 21.6456773538)
Atom 128 = (4.2536787121, 17.3070932531, 19.8980587603)
Atom 129 = (0.0000000000, 19.5321700146, 26.8220147793)
Atom 130 = (0.0000000000, 24.6749459066, 19.8980587603)
Atom 131 = (0.0000000000, 19.6927967235, 23.4902199931)
Atom 132 = (4.2536787121, 17.1464665441, 16.5662639741)
Atom 133 = (4.2536787121, 27.0606493771, 23.4902199931)
Atom 134 = (0.0000000000, 21.5686521225, 21.0252803120)
Atom 135 = (4.2536787121, 15.2706111451, 14.1013242930)
Atom 136 = (4.2536787121, 28.9365047760, 21.0252803120)
Atom 137 = (2.7512709628, 18.0541775251, 20.5184558021)
Atom 138 = (5.7560864613, 18.0541775251, 20.5184558021)
Atom 139 = (2.7512709628, 26.1529383961, 27.4424118211)
Atom 140 = (1.5024077493, 18.7850857426, 27.4424118211)
Atom 141 = (-1.5024077493, 25.4220301786, 20.5184558021)
Atom 142 = (1.5024077493, 25.4220301786, 20.5184558021)
Atom 143 = (-1.5024077493, 18.7850857426, 27.4424118211)
Atom 144 = (0.0000000000, 24.5320070329, 28.5696333728)
Atom 145 = (4.2536787121, 26.9000226681, 40.6699268174)
Atom 146 = (0.0000000000, 24.5143191976, 30.4141760121)
Atom 147 = (0.0000000000, 22.6384637987, 27.9492363310)
Atom 148 = (5.7560864613, 26.1529383961, 41.2903238591)
Atom 149 = (0.0000000000, 19.6751088883, 35.4935893918)
Atom 150 = (4.2536787121, 17.1641543794, 28.5696333728)
Atom 151 = (4.2536787121, 27.0429615418, 35.4935893918)
Atom 152 = (4.2536787121, 17.3070932531, 33.7459707983)
Atom 153 = (0.0000000000, 19.5321700146, 40.6699268174)
Atom 154 = (0.0000000000, 24.6749459066, 33.7459707983)
Atom 155 = (0.0000000000, 19.6927967235, 37.3381320311)
Atom 156 = (4.2536787121, 17.1464665441, 30.4141760121)
Atom 157 = (4.2536787121, 27.0606493771, 37.3381320311)
Atom 158 = (0.0000000000, 21.5686521225, 34.8731923500)
Atom 159 = (4.2536787121, 15.2706111451, 27.9492363310)
Atom 160 = (4.2536787121, 28.9365047760, 34.8731923500)
Atom 161 = (2.7512709628, 18.0541775251, 34.3663678401)
Atom 162 = (5.7560864613, 18.0541775251, 34.3663678401)
Atom 163 = (2.7512709628, 26.1529383961, 41.2903238591)
Atom 164 = (1.5024077493, 18.7850857426, 41.2903238591)
Atom 165 = (-1.5024077493, 25.4220301786, 34.3663678401)
Atom 166 = (1.5024077493, 25.4220301786, 34.3663678401)
Atom 167 = (-1.5024077493, 18.7850857426, 41.2903238591)
Atom 168 = (0.0000000000, 24.5320070329, 42.4175454108)
Atom 169 = (4.2536787121, 26.9000226681, 54.5178388554)
Atom 170 = (0.0000000000, 24.5143191976, 44.2620880502)
Atom 171 = (0.0000000000, 22.6384637987, 41.7971483690)
Atom 172 = (5.7560864613, 26.1529383961, 55.1382358971)
Atom 173 = (0.0000000000, 19.6751088883, 49.3415014298)
Atom 174 = (4.2536787121, 17.1641543794, 42.4175454108)
Atom 175 = (4.2536787121, 27.0429615418, 49.3415014298)
Atom 176 = (4.2536787121, 17.3070932531, 47.5938828364)
Atom 177 = (0.0000000000, 19.5321700146, 54.5178388554)
Atom 178 = (0.0000000000, 24.6749459066, 47.5938828364)
Atom 179 = (0.0000000000, 19.6927967235, 51.1860440692)
Atom 180 = (4.2536787121, 17.1464665441, 44.2620880502)
Atom 181 = (4.2536787121, 27.0606493771, 51.1860440692)
Atom 182 = (0.0000000000, 21.5686521225, 48.7211043880)
Atom 183 = (4.2536787121, 15.2706111451, 41.7971483690)
Atom 184 = (4.2536787121, 28.9365047760, 48.7211043880)
Atom 185 = (2.7512709628, 18.0541775251, 48.2142798781)
Atom 186 = (5.7560864613, 18.0541775251, 48.2142798781)
Atom 187 = (2.7512709628, 26.1529383961, 55.1382358971)
Atom 188 = (1.5024077493, 18.7850857426, 55.1382358971)
Atom 189 = (-1.5024077493, 25.4220301786, 48.2142798781)
Atom 190 = (1.5024077493, 25.4220301786, 48.2142798781)
Atom 191 = (-1.5024077493, 18.7850857426, 55.1382358971)
Atom 192 = (0.0000000000, 39.2677123399, 0.8738092967)
Atom 193 = (4.2536787121, 41.6357279752, 12.9741027413)
Atom 194 = (0.0000000000, 39.2500245047, 2.7183519361)
Atom 195 = (0.0000000000, 37.3741691057, 0.2534122550)
Atom 196 = (5.7560864613, 40.8886437032, 13.5944997831)
Atom 197 = (0.0000000000, 34.4108141953, 7.7977653157)
Atom 198 = (4.2536787121, 31.8998596864, 0.8738092967)
Atom 199 = (4.2536787121, 41.7786668489, 7.7977653157)
Atom 200 = (4.2536787121, 32.0427985601, 6.0501467223)
Atom 201 = (0.0000000000, 34.2678753216, 12.9741027413)
Atom 202 = (0.0000000000, 39.4106512137, 6.0501467223)
Atom 203 = (0.0000000000, 34.4285020306, 9.6423079551)
Atom 204 = (4.2536787121, 31.8821718512, 2.7183519361)
Atom 205 = (4.2536787121, 41.7963546841, 9.6423079551)
Atom 206 = (0.0000000000, 36.3043574296, 7.1773682740)
Atom 207 = (4.2536787121, 30.0063164522, 0.2534122550)
Atom 208 = (4.2536787121, 43.6722100831, 7.1773682740)
Atom 209 = (2.7512709628, 32.7898828321, 6.6705437641)
Atom 210 = (5.7560864613, 32.7898828321, 6.6705437641)
Atom 211 = (2.7512709628, 40.8886437032, 13.5944997831)
Atom 212 = (1.5024077493, 33.5207910496, 13.5944997831)
Atom 213 = (-1.5024077493, 40.1577354856, 6.6705437641)
Atom 214 = (1.5024077493, 40.1577354856, 6.6705437641)
Atom 215 = (-1.5024077493, 33.5207910496, 13.5944997831)
Atom 216 = (0.0000000000, 39.2677123399, 14.7217213347)
Atom 217 = (4.2536787121, 41.6357279752, 26.8220147793)
Atom 218 = (0.0000000000, 39.2500245047, 16.5662639741)
Atom 219 = (0.0000000000, 37.3741691057, 14.1013242930)
Atom 220 = (5.7560864613, 40.8886437032, 27.4424118211)
Atom 221 = (0.0000000000, 34.4108141953, 21.6456773538)
Atom 222 = (4.2536787121, 31.8998596864, 14.7217213347)
Atom 223 = (4.2536787121, 41.7786668489, 21.6456773538)
Atom 224 = (4.2536787121, 32.0427985601, 19.8980587603)
Atom 225 = (0.0000000000, 34.2678753216, 26.8220147793)
Atom 226 = (0.0000000000, 39.4106512137, 19.8980587603)
Atom 227 = (0.0000000000, 34.4285020306, 23.4902199931)
Atom 228 = (4.2536787121, 31.8821718512, 16.5662639741)
Atom 229 = (4.2536787121, 41.7963546841, 23.4902199931)
Atom 230 = (0.0000000000, 36.3043574296, 21.0252803120)
Atom 231 = (4.2536787121, 30.0063164522, 14.1013242930)
Atom 232 = (4.2536787121, 43.6722100831, 21.0252803120)
Atom 233 = (2.7512709628, 32.7898828321, 20.5184558021)
Atom 234 = (5.7560864613, 32.7898828321, 20.5184558021)
Atom 235 = (2.7512709628, 40.8886437032, 27.4424118211)
Atom 236 = (1.5024077493, 33.5207910496, 27.4424118211)
Atom 237 = (-1.5024077493, 40.1577354856, 20.5184558021)
Atom 238 = (1.5024077493, 40.1577354856, 20.5184558021)
Atom 239 = (-1.5024077493, 33.5207910496, 27.4424118211)
Atom 240 = (0.0000000000, 39.2677123399, 28.5696333728)
Atom 241 = (4.2536787121, 41.6357279752, 40.6699268174)
Atom 242 = (0.0000000000, 39.2500245047, 30.4141760121)
Atom 243 = (0.0000000000, 37.3741691057, 27.9492363310)
Atom 244 = (5.7560864613, 40.8886437032, 41.2903238591)
Atom 245 = (0.0000000000, 34.4108141953, 35.4935893918)
Atom 246 = (4.2536787121, 31.8998596864, 28.5696333728)
Atom 247 = (4.2536787121, 41.7786668489, 35.4935893918)
Atom 248 = (4.2536787121, 32.0427985601, 33.7459707983)
Atom 249 = (0.0000000000, 34.2678753216, 40.6699268174)
Atom 250 = (0.0000000000, 39.4106512137, 33.7459707983)
Atom 251 = (0.0000000000, 34.4285020306, 37.3381320311)
Atom 252 = (4.2536787121, 31.8821718512, 30.4141760121)
Atom 253 = (4.2536787121, 41.7963546841, 37.3381320311)
Atom 254 = (0.0000000000, 36.3043574296, 34.8731923500)
Atom 255 = (4.2536787121, 30.0063164522, 27.9492363310)
Atom 256 = (4.2536787121, 43.6722100831, 34.8731923500)
Atom 257 = (2.7512709628, 32.7898828321, 34.3663678401)
Atom 258 = (5.7560864613, 32.7898828321, 34.3663678401)
Atom 259 = (2.7512709628, 40.8886437032, 41.2903238591)
Atom 260 = (1.5024077493, 33.5207910496, 41.2903238591)
Atom 261 = (-1.5024077493, 40.1577354856, 34.3663678401)
Atom 262 = (1.5024077493, 40.1577354856, 34.3663678401)
Atom 263 = (-1.5024077493, 33.5207910496, 41.2903238591)
Atom 264 = (0.0000000000, 39.2677123399, 42.4175454108)
Atom 265 = (4.2536787121, 41.6357279752, 54.5178388554)
Atom 266 = (0.0000000000, 39.2500245047, 44.2620880502)
Atom 267 = (0.0000000000, 37.3741691057, 41.7971483690)
Atom 268 = (5.7560864613, 40.8886437032, 55.1382358971)
Atom 269 = (0.0000000000, 34.4108141953, 49.3415014298)
Atom 270 = (4.2536787121, 31.8998596864, 42.4175454108)
Atom 271 = (4.2536787121, 41.7786668489, 49.3415014298)
Atom 272 = (4.2536787121, 32.0427985601, 47.5938828364)
Atom 273 = (0.0000000000, 34.2678753216, 54.5178388554)
Atom 274 = (0.0000000000, 39.4106512137, 47.5938828364)
Atom 275 = (0.0000000000, 34.4285020306, 51.1860440692)
Atom 276 = (4.2536787121, 31.8821718512, 44.2620880502)
Atom 277 = (4.2536787121, 41.7963546841, 51.1860440692)
Atom 278 = (0.0000000000, 36.3043574296, 48.7211043880)
Atom 279 = (4.2536787121, 30.0063164522, 41.7971483690)
Atom 280 = (4.2536787121, 43.6722100831, 48.7211043880)
Atom 281 = (2.7512709628, 32.7898828321, 48.2142798781)
Atom 282 = (5.7560864613, 32.7898828321, 48.2142798781)
Atom 283 = (2.7512709628, 40.8886437032, 55.1382358971)
Atom 284 = (1.5024077493, 33.5207910496, 55.1382358971)
Atom 285 = (-1.5024077493, 40.1577354856, 48.2142798781)
Atom 286 = (1.5024077493, 40.1577354856, 48.2142798781)
Atom 287 = (-1.5024077493, 33.5207910496, 55.1382358971)
Atom 288 = (0.0000000000, 54.0034176470, 0.8738092967)
Atom 289 = (4.2536787121, 56.3714332822, 12.9741027413)
Atom 290 = (0.0000000000, 53.9857298118, 2.7183519361)
Atom 291 = (0.0000000000, 52.1098744128, 0.2534122550)
Atom 292 = (5.7560864613, 55.6243490102, 13.5944997831)
Atom 293 = (0.0000000000, 49.1465195024, 7.7977653157)
Atom 294 = (4.2536787121, 46.6355649935, 0.8738092967)
Atom 295 = (4.2536787121, 56.5143721559, 7.7977653157)
Atom 296 = (4.2536787121, 46.7785038672, 6.0501467223)
Atom 297 = (0.0000000000, 49.0035806287, 12.9741027413)
Atom 298 = (0.0000000000, 54.1463565207, 6.0501467223)
Atom 299 = (0.0000000000, 49.1642073376, 9.6423079551)
Atom 300 = (4.2536787121, 46.6178771582, 2.7183519361)
Atom 301 = (4.2536787121, 56.5320599912, 9.6423079551)
Atom 302 = (0.0000000000, 51.0400627366, 7.1773682740)
Atom 303 = (4.2536787121, 44.7420217593, 0.2534122550)
Atom 304 = (4.2536787121, 58.4079153901, 7.1773682740)
Atom 305 = (2.7512709628, 47.5255881392, 6.6705437641)
Atom 306 = (5.7560864613, 47.5255881392, 6.6705437641)
Atom 307 = (2.7512709628, 55.6243490102, 13.5944997831)
Atom 308 = (1.5024077493, 48.2564963567, 13.5944997831)
Atom 309 = (-1.5024077493, 54.8934407927, 6.6705437641)
Atom 310 = (1.5024077493, 54.8934407927, 6.6705437641)
Atom 311 = (-1.5024077493, 48.2564963567, 13.5944997831)
Atom 312 = (0.0000000000, 54.0034176470, 14.7217213347)
Atom 313 = (4.2536787121, 56.3714332822, 26.8220147793)
Atom 314 = (0.0000000000, 53.9857298118, 16.5662639741)
Atom 315 = (0.0000000000, 52.1098744128, 14.1013242930)
Atom 316 = (5.7560864613, 55.6243490102, 27.4424118211)
Atom 317 = (0.0000000000, 49.1465195024, 21.6456773538)
Atom 318 = (4.2536787121, 46.6355649935, 14.7217213347)
Atom 319 = (4.2536787121, 56.5143721559, 21.6456773538)
Atom 320 = (4.2536787121, 46.7785038672, 19.8980587603)
Atom 321 = (0.0000000000, 49.0035806287, 26.8220147793)
Atom 322 = (0.0000000000, 54.1463565207, 19.8980587603)
Atom 323 = (0.0000000000, 49.1642073376, 23.4902199931)
Atom 324 = (4.2536787121, 46.6178771582, 16.5662639741)
Atom 325 = (4.2536787121, 56.5320599912, 23.4902199931)
Atom 326 = (0.0000000000, 51.0400627366, 21.0252803120)
Atom 327 = (4.2536787121, 44.7420217593, 14.1013242930)
Atom 328 = (4.2536787121, 58.4079153901, 21.0252803120)
Atom 329 = (2.7512709628, 47.5255881392, 20.5184558021)
Atom 330 = (5.7560864613, 47.5255881392, 20.5184558021)
Atom 331 = (2.7512709628, 55.6243490102, 27.4424118211)
Atom 332 = (1.5024077493, 48.2564963567, 27.4424118211)
Atom 333 = (-1.5024077493, 54.8934407927, 20.5184558021)
Atom 334 = (1.5024077493, 54.8934407927, 20.5184558021)
Atom 335 = (-1.5024077493, 48.2564963567, 27.4424118211)
Atom 336 = (0.0000000000, 54.0034176470, 28.5696333728)
Atom 337 = (4.2536787121, 56.3714332822, 40.6699268174)
Atom 338 = (0.0000000000, 53.9857298118, 30.4141760121)
Atom 339 = (0.0000000000, 52.1098744128, 27.9492363310)
Atom 340 = (5.7560864613, 55.6243490102, 41.2903238591)
Atom 341 = (0.0000000000, 49.1465195024, 35.4935893918)
Atom 342 = (4.2536787121, 46.6355649935, 28.5696333728)
Atom 343 = (4.2536787121, 56.5143721559, 35.4935893918)
Atom 344 = (4.2536787121, 46.7785038672, 33.7459707983)
Atom 345 = (0.0000000000, 49.0035806287, 40.6699268174)
Atom 346 = (0.0000000000, 54.1463565207, 33.7459707983)
Atom 347 = (0.0000000000, 49.1642073376, 37.3381320311)
Atom 348 = (4.2536787121, 46.6178771582, 30.4141760121)
Atom 349 = (4.2536787121, 56.5320599912, 37.3381320311)
Atom 350 = (0.0000000000, 51.0400627366, 34.8731923500)
Atom 351 = (4.2536787121, 44.7420217593, 27.9492363310)
Atom 352 = (4.2536787121, 58.4079153901, 34.8731923500)
Atom 353 = (2.7512709628, 47.5255881392, 34.3663678401)
Atom 354 = (5.7560864613, 47.5255881392, 34.3663678401)
Atom 355 = (2.7512709628, 55.6243490102, 41.2903238591)
Atom 356 = (1.5024077493, 48.2564963567, 41.2903238591)
Atom 357 = (-1.5024077493, 54.8934407927, 34.3663678401)
Atom 358 = (1.5024077493, 54.8934407927, 34.3663678401)
Atom 359 = (-1.5024077493, 48.2564963567, 41.2903238591)
Atom 360 = (0.0000000000, 54.0034176470, 42.4175454108)
Atom 361 = (4.2536787121, 56.3714332822, 54.5178388554)
Atom 362 = (0.0000000000, 53.9857298118, 44.2620880502)
Atom 363 = (0.0000000000, 52.1098744128, 41.7971483690)
Atom 364 = (5.7560864613, 55.6243490102, 55.1382358971)
Atom 365 = (0.0000000000, 49.1465195024, 49.3415014298)
Atom 366 = (4.2536787121, 46.6355649935, 42.4175454108)
Atom 367 = (4.2536787121, 56.5143721559, 49.3415014298)
Atom 368 = (4.2536787121, 46.7785038672, 47.5938828364)
Atom 369 = (0.0000000000, 49.0035806287, 54.5178388554)
Atom 370 = (0.0000000000, 54.1463565207, 47.5938828364)
Atom 371 = (0.0000000000, 49.1642073376, 51.1860440692)
Atom 372 = (4.2536787121, 46.6178771582, 44.2620880502)
Atom 373 = (4.2536787121, 56.5320599912, 51.1860440692)
Atom 374 = (0.0000000000, 51.0400627366, 48.7211043880)
Atom 375 = (4.2536787121, 44.7420217593, 41.7971483690)
Atom 376 = (4.2536787121, 58.4079153901, 48.7211043880)
Atom 377 = (2.7512709628, 47.5255881392, 48.2142798781)
Atom 378 = (5.7560864613, 47.5255881392, 48.2142798781)
Atom 379 = (2.7512709628, 55.6243490102, 55.1382358971)
Atom 380 = (1.5024077493, 48.2564963567, 55.1382358971)
Atom 381 = (-1.5024077493, 54.8934407927, 48.2142798781)
Atom 382 = (1.5024077493, 54.8934407927, 48.2142798781)
Atom 383 = (-1.5024077493, 48.2564963567, 55.1382358971)
Atom 384 = (8.5073574241, 9.7963017258, 0.8738092967)
Atom 385 = (12.7610361362, 12.1643173610, 12.9741027413)
Atom 386 = (8.5073574241, 9.7786138906, 2.7183519361)
Atom 387 = (8.5073574241, 7.9027584916, 0.2534122550)
Atom 388 = (14.2634438855, 11.4172330891, 13.5944997831)
Atom 389 = (8.5073574241, 4.9394035812, 7.7977653157)
Atom 390 = (12.7610361362, 2.4284490723, 0.8738092967)
Atom 391 = (12.7610361362, 12.3072562348, 7.7977653157)
Atom 392 = (12.7610361362, 2.5713879460, 6.0501467223)
Atom 393 = (8.5073574241, 4.7964647075, 12.9741027413)
Atom 394 = (8.5073574241, 9.9392405995, 6.0501467223)
Atom 395 = (8.5073574241, 4.9570914165, 9.6423079551)
Atom 396 = (12.7610361362, 2.4107612371, 2.7183519361)
Atom 397 = (12.7610361362, 12.3249440700, 9.6423079551)
Atom 398 = (8.5073574241, 6.8329468154, 7.1773682740)
Atom 399 = (12.7610361362, 0.5349058381, 0.2534122550)
Atom 400 = (12.7610361362, 14.2007994690, 7.1773682740)
Atom 401 = (11.2586283869, 3.3184722180, 6.6705437641)
Atom 402 = (14.2634438855, 3.3184722180, 6.6705437641)
Atom 403 = (11.2586283869, 11.4172330891, 13.5944997831)
Atom 404 = (10.0097651734, 4.0493804355, 13.5944997831)
Atom 405 = (7.0049496748, 10.6863248715, 6.6705437641)
Atom 406 = (10.0097651734, 10.6863248715, 6.6705437641)
Atom 407 = (7.0049496748, 4.0493804355, 13.5944997831)
Atom 408 = (8.5073574241, 9.7963017258, 14.7217213347)
Atom 409 = (12.7610361362, 12.1643173610, 26.8220147793)
Atom 410 = (8.5073574241, 9.7786138906, 16.5662639741)
Atom 411 = (8.5073574241, 7.9027584916, 14.1013242930)
Atom 412 = (14.2634438855, 11.4172330891, 27.4424118211)
Atom 413 = (8.5073574241, 4.9394035812, 21.6456773538)
Atom 414 = (12.7610361362, 2.4284490723, 14.7217213347)
Atom 415 = (12.7610361362, 12.3072562348, 21.6456773538)
Atom 416 = (12.7610361362, 2.5713879460, 19.8980587603)
Atom 417 = (8.5073574241, 4.7964647075, 26.8220147793)
Atom 418 = (8.5073574241, 9.9392405995, 19.8980587603)
Atom 419 = (8.5073574241, 4.9570914165, 23.4902199931)
Atom 420 = (12.7610361362, 2.4107612371, 16.5662639741)
Atom 421 = (12.7610361362, 12.3249440700, 23.4902199931)
Atom 422 = (8.5073574241, 6.8329468154, 21.0252803120)
Atom 423 = (12.7610361362, 0.5349058381, 14.1013242930)
Atom 424 = (12.7610361362, 14.2007994690, 21.0252803120)
Atom 425 = (11.2586283869, 3.3184722180, 20.5184558021)
Atom 426 = (14.2634438855, 3.3184722180, 20.5184558021)
Atom 427 = (11.2586283869, 11.4172330891, 27.4424118211)
Atom 428 = (10.0097651734, 4.0493804355, 27.4424118211)
Atom 429 = (7.0049496748, 10.6863248715, 20.5184558021)
Atom 430 = (10.0097651734, 10.6863248715, 20.5184558021)
Atom 431 = (7.0049496748, 4.0493804355, 27.4424118211)
Atom 432 = (8.5073574241, 9.7963017258, 28.5696333728)
Atom 433 = (12.7610361362, 12.1643173610, 40.6699268174)
Atom 434 = (8.5073574241, 9.7786138906, 30.4141760121)
Atom 435 = (8.5073574241, 7.9027584916, 27.9492363310)
Atom 436 = (14.2634438855, 11.4172330891, 41.2903238591)
Atom 437 = (8.5073574241, 4.9394035812, 35.4935893918)
Atom 438 = (12.7610361362, 2.4284490723, 28.5696333728)
Atom 439 = (12.7610361362, 12.3072562348, 35.4935893918)
Atom 440 = (12.7610361362, 2.5713879460, 33.7459707983)
Atom 441 = (8.5073574241, 4.7964647075, 40.6699268174)
Atom 442 = (8.5073574241, 9.9392405995, 33.7459707983)
Atom 443 = (8.5073574241, 4.9570914165, 37.3381320311)
Atom 444 = (12.7610361362, 2.4107612371, 30.4141760121)
Atom 445 = (12.7610361362, 12.3249440700, 37.3381320311)
Atom 446 = (8.5073574241, 6.8329468154, 34.8731923500)
Atom 447 = (12.7610361362, 0.5349058381, 27.9492363310)
Atom 448 = (12.7610361362, 14.2007994690, 34.8731923500)
Atom 449 = (11.2586283869, 3.3184722180, 34.3663678401)
Atom 450 = (14.2634438855, 3.3184722180, 34.3663678401)
Atom 451 = (11.2586283869, 11.4172330891, 41.2903238591)
Atom 452 = (10.0097651734, 4.0493804355, 41.2903238591)
Atom 453 = (7.0049496748, 10.6863248715, 34.3663678401)
Atom 454 = (10.0097651734, 10.6863248715, 34.3663678401)
Atom 455 = (7.0049496748, 4.0493804355, 41.2903238591)
Atom 456 = (8.5073574241, 9.7963017258, 42.4175454108)
Atom 457 = (12.7610361362, 12.1643173610, 54.5178388554)
Atom 458 = (8.5073574241, 9.7786138906, 44.2620880502)
Atom 459 = (8.5073574241, 7.9027584916, 41.7971483690)
Atom 460 = (14.2634438855, 11.4172330891, 55.1382358971)
Atom 461 = (8.5073574241, 4.9394035812, 49.3415014298)
Atom 462 = (12.7610361362, 2.4284490723, 42.4175454108)
Atom 463 = (12.7610361362, 12.3072562348, 49.3415014298)
Atom 464 = (12.7610361362, 2.5713879460, 47.5938828364)
Atom 465 = (8.5073574241, 4.7964647075, 54.5178388554)
Atom 466 = (8.5073574241, 9.9392405995, 47.5938828364)
Atom 467 = (8.5073574241, 4.9570914165, 51.1860440692)
Atom 468 = (12.7610361362, 2.4107612371, 44.2620880502)
Atom 469 = (12.7610361362, 12.3249440700, 51.1860440692)
Atom 470 = (8.5073574241, 6.8329468154, 48.7211043880)
Atom 471 = (12.7610361362, 0.5349058381, 41.7971483690)
Atom 472 = (12.7610361362, 14.2007994690, 48.7211043880)
Atom 473 = (11.2586283869, 3.3184722180, 48.2142798781)
Atom 474 = (14.2634438855, 3.3184722180, 48.2142798781)
Atom 475 = (11.2586283869, 11.4172330891, 55.1382358971)
Atom 476 = (10.0097651734, 4.0493804355, 55.1382358971)
Atom 477 = (7.0049496748, 10.6863248715, 48.2142798781)
Atom 478 = (10.0097651734, 10.6863248715, 48.2142798781)
Atom 479 = (7.0049496748, 4.0493804355, 55.1382358971)
Atom 480 = (8.5073574241, 24.5320070329, 0.8738092967)
Atom 481 = (12.7610361362, 26.9000226681, 12.9741027413)
Atom 482 = (8.5073574241, 24.5143191976, 2.7183519361)
Atom 483 = (8.5073574241, 22.6384637987, 0.2534122550)
Atom 484 = (14.2634438855, 26.1529383961, 13.5944997831)
Atom 485 = (8.5073574241, 19.6751088883, 7.7977653157)
Atom 486 = (12.7610361362, 17.1641543794, 0.8738092967)
Atom 487 = (12.7610361362, 27.0429615418, 7.7977653157)
Atom 488 = (12.7610361362, 17.3070932531, 6.0501467223)
Atom 489 = (8.5073574241, 19.5321700146, 12.9741027413)
Atom 490 = (8.5073574241, 24.6749459066, 6.0501467223)
Atom 491 = (8.5073574241, 19.6927967235, 9.6423079551)
Atom 492 = (12.7610361362, 17.1464665441, 2.7183519361)
Atom 493 = (12.7610361362, 27.0606493771, 9.6423079551)
Atom 494 = (8.5073574241, 21.5686521225, 7.1773682740)
Atom 495 = (12.7610361362, 15.2706111451, 0.2534122550)
Atom 496 = (12.7610361362, 28.9365047760, 7.1773682740)
Atom 497 = (11.2586283869, 18.0541775251, 6.6705437641)
Atom 498 = (14.2634438855, 18.0541775251, 6.6705437641)
Atom 499 = (11.2586283869, 26.1529383961, 13.5944997831)
Atom 500 = (10.0097651734, 18.7850857426, 13.5944997831)
Atom 501 = (7.0049496748, 25.4220301786, 6.6705437641)
Atom 502 = (10.0097651734, 25.4220301786, 6.6705437641)
Atom 503 = (7.0049496748, 18.7850857426, 13.5944997831)
Atom 504 = (8.5073574241, 24.5320070329, 14.7217213347)
Atom 505 = (12.7610361362, 26.9000226681, 26.8220147793)
Atom 506 = (8.5073574241, 24.5143191976, 16.5662639741)
Atom 507 = (8.5073574241, 22.6384637987, 14.1013242930)
Atom 508 = (14.2634438855, 26.1529383961, 27.4424118211)
Atom 509 = (8.5073574241, 19.6751088883, 21.6456773538)
Atom 510 = (12.7610361362, 17.1641543794, 14.7217213347)
Atom 511 = (12.7610361362, 27.0429615418, 21.6456773538)
Atom 512 = (12.7610361362, 17.3070932531, 19.8980587603)
Atom 513 = (8.5073574241, 19.5321700146, 26.8220147793)
Atom 514 = (8.5073574241, 24.6749459066, 19.8980587603)
Atom 515 = (8.5073574241, 19.6927967235, 23.4902199931)
Atom 516 = (12.7610361362, 17.1464665441, 16.5662639741)
Atom 517 = (12.7610361362, 27.0606493771, 23.4902199931)
Atom 518 = (8.5073574241, 21.5686521225, 21.0252803120)
Atom 519 = (12.7610361362, 15.2706111451, 14.1013242930)
Atom 520 = (12.7610361362, 28.9365047760, 21.0252803120)
Atom 521 = (11.2586283869, 18.0541775251, 20.5184558021)
Atom 522 = (14.2634438855, 18.0541775251, 20.5184558021)
Atom 523 = (11.2586283869, 26.1529383961, 27.4424118211)
Atom 524 = (10.0097651734, 18.7850857426, 27.4424118211)
Atom 525 = (7.0049496748, 25.4220301786, 20.5184558021)
Atom 526 = (10.0097651734, 25.4220301786, 20.5184558021)
Atom 527 = (7.0049496748, 18.7850857426, 27.4424118211)
Atom 528 = (8.5073574241, 24.5320070329, 28.5696333728)
Atom 529 = (12.7610361362, 26.9000226681, 40.6699268174)
Atom 530 = (8.5073574241, 24.5143191976, 30.4141760121)
Atom 531 = (8.5073574241, 22.6384637987, 27.9492363310)
Atom 532 = (14.2634438855, 26.1529383961, 41.2903238591)
Atom 533 = (8.5073574241, 19.6751088883, 35.4935893918)
Atom 534 = (12.7610361362, 17.1641543794, 28.5696333728)
Atom 535 = (12.7610361362, 27.0429615418, 35.4935893918)
Atom 536 = (12.7610361362, 17.3070932531, 33.7459707983)
Atom 537 = (8.5073574241, 19.5321700146, 40.6699268174)
Atom 538 = (8.5073574241, 24.6749459066, 33.7459707983)
Atom 539 = (8.5073574241, 19.6927967235, 37.3381320311)
Atom 540 = (12.7610361362, 17.1464665441, 30.4141760121)
Atom 541 = (12.7610361362, 27.0606493771, 37.3381320311)
Atom 542 = (8.5073574241, 21.5686521225, 34.8731923500)
Atom 543 = (12.7610361362, 15.2706111451, 27.9492363310)
Atom 544 = (12.7610361362, 28.9365047760, 34.8731923500)
Atom 545 = (11.2586283869, 18.0541775251, 34.3663678401)
Atom 546 = (14.2634438855, 18.0541775251, 34.3663678401)
Atom 547 = (11.2586283869, 26.1529383961, 41.2903238591)
Atom 548 = (10.0097651734, 18.7850857426, 41.2903238591)
Atom 549 = (7.0049496748, 25.4220301786, 34.3663678401)
Atom 550 = (10.0097651734, 25.4220301786, 34.3663678401)
Atom 551 = (7.0049496748, 18.7850857426, 41.2903238591)
Atom 552 = (8.5073574241, 24.5320070329, 42.4175454108)
Atom 553 = (12.7610361362, 26.9000226681, 54.5178388554)
Atom 554 = (8.5073574241, 24.5143191976, 44.2620880502)
Atom 555 = (8.5073574241, 22.6384637987, 41.7971483690)
Atom 556 = (14.2634438855, 26.1529383961, 55.1382358971)
Atom 557 = (8.5073574241, 19.6751088883, 49.3415014298)
Atom 558 = (12.7610361362, 17.1641543794, 42.4175454108)
Atom 559 = (12.7610361362, 27.0429615418, 49.3415014298)
Atom 560 = (12.7610361362, 17.3070932531, 47.5938828364)
Atom 561 = (8.5073574241, 19.5321700146, 54.5178388554)
Atom 562 = (8.5073574241, 24.6749459066, 47.5938828364)
Atom 563 = (8.5073574241, 19.6927967235, 51.1860440692)
Atom 564 = (12.7610361362, 17.1464665441, 44.2620880502)
Atom 565 = (12.7610361362, 27.0606493771, 51.1860440692)
Atom 566 = (8.5073574241, 21.5686521225, 48.7211043880)
Atom 567 = (12.7610361362, 15.2706111451, 41.7971483690)
Atom 568 = (12.7610361362, 28.9365047760, 48.7211043880)
Atom 569 = (11.2586283869, 18.0541775251, 48.2142798781)
Atom 570 = (14.2634438855, 18.0541775251, 48.2142798781)
Atom 571 = (11.2586283869, 26.1529383961, 55.1382358971)
Atom 572 = (10.0097651734, 18.7850857426, 55.1382358971)
Atom 573 = (7.0049496748, 25.4220301786, 48.2142798781)
Atom 574 = (10.0097651734, 25.4220301786, 48.2142798781)
Atom 575 = (7.0049496748, 18.7850857426, 55.1382358971)
Atom 576 = (8.5073574241, 39.2677123399, 0.8738092967)
Atom 577 = (12.7610361362, 41.6357279752, 12.9741027413)
Atom 578 = (8.5073574241, 39.2500245047, 2.7183519361)
Atom 579 = (8.5073574241, 37.3741691057, 0.2534122550)
Atom 580 = (14.2634438855, 40.8886437032, 13.5944997831)
Atom 581 = (8.5073574241, 34.4108141953, 7.7977653157)
Atom 582 = (12.7610361362, 31.8998596864, 0.8738092967)
Atom 583 = (12.7610361362, 41.7786668489, 7.7977653157)
Atom 584 = (12.7610361362, 32.0427985601, 6.0501467223)
Atom 585 = (8.5073574241, 34.2678753216, 12.9741027413)
Atom 586 = (8.5073574241, 39.4106512137, 6.0501467223)
Atom 587 = (8.5073574241, 34.4285020306, 9.6423079551)
Atom 588 = (12.7610361362, 31.8821718512, 2.7183519361)
Atom 589 = (12.7610361362, 41.7963546841, 9.6423079551)
Atom 590 = (8.5073574241, 36.3043574296, 7.1773682740)
Atom 591 = (12.7610361362, 30.0063164522, 0.2534122550)
Atom 592 = (12.7610361362, 43.6722100831, 7.1773682740)
Atom 593 = (11.2586283869, 32.7898828321, 6.6705437641)
Atom 594 = (14.2634438855, 32.7898828321, 6.6705437641)
Atom 595 = (11.2586283869, 40.8886437032, 13.5944997831)
Atom 596 = (10.0097651734, 33.5207910496, 13.5944997831)
Atom 597 = (7.0049496748, 40.1577354856, 6.6705437641)
Atom 598 = (10.0097651734, 40.1577354856, 6.6705437641)
Atom 599 = (7.0049496748, 33.5207910496, 13.5944997831)
Atom 600 = (8.5073574241, 39.2677123399, 14.7217213347)
Atom 601 = (12.7610361362, 41.6357279752, 26.8220147793)
Atom 602 = (8.5073574241, 39.2500245047, 16.5662639741)
Atom 603 = (8.5073574241, 37.3741691057, 14.1013242930)
Atom 604 = (14.2634438855, 40.8886437032, 27.4424118211)
Atom 605 = (8.5073574241, 34.4108141953, 21.6456773538)
Atom 606 = (12.7610361362, 31.8998596864, 14.7217213347)
Atom 607 = (12.7610361362, 41.7786668489, 21.6456773538)
Atom 608 = (12.7610361362, 32.0427985601, 19.8980587603)
Atom 609 = (8.5073574241, 34.2678753216, 26.8220147793)
Atom 610 = (8.5073574241, 39.4106512137, 19.8980587603)
Atom 611 = (8.5073574241, 34.4285020306, 23.4902199931)
Atom 612 = (12.7610361362, 31.8821718512, 16.5662639741)
Atom 613 = (12.7610361362, 41.7963546841, 23.4902199931)
Atom 614 = (8.5073574241, 36.3043574296, 21.0252803120)
Atom 615 = (12.7610361362, 30.0063164522, 14.1013242930)
Atom 616 = (12.7610361362, 43.6722100831, 21.0252803120)
Atom 617 = (11.2586283869, 32.7898828321, 20.5184558021)
Atom 618 = (14.2634438855, 32.7898828321, 20.5184558021)
Atom 619 = (11.2586283869, 40.8886437032, 27.4424118211)
Atom 620 = (10.0097651734, 33.5207910496, 27.4424118211)
Atom 621 = (7.0049496748, 40.1577354856, 20.5184558021)
Atom 622 = (10.0097651734, 40.1577354856, 20.5184558021)
Atom 623 = (7.0049496748, 33.5207910496, 27.4424118211)
Atom 624 = (8.5073574241, 39.2677123399, 28.5696333728)
Atom 625 = (12.7610361362, 41.6357279752, 40.6699268174)
Atom 626 = (8.5073574241, 39.2500245047, 30.4141760121)
Atom 627 = (8.5073574241, 37.3741691057, 27.9492363310)
Atom 628 = (14.2634438855, 40.8886437032, 41.2903238591)
Atom 629 = (8.5073574241, 34.4108141953, 35.4935893918)
Atom 630 = (12.7610361362, 31.8998596864, 28.5696333728)
Atom 631 = (12.7610361362, 41.7786668489, 35.4935893918)
Atom 632 = (12.7610361362, 32.0427985601, 33.7459707983)
Atom 633 = (8.5073574241, 34.2678753216, 40.6699268174)
Atom 634 = (8.5073574241, 39.4106512137, 33.7459707983)
Atom 635 = (8.5073574241, 34.4285020306, 37.3381320311)
Atom 636 = (12.7610361362, 31.8821718512, 30.4141760121)
Atom 637 = (12.7610361362, 41.7963546841, 37.3381320311)
Atom 638 = (8.5073574241, 36.3043574296, 34.8731923500)
Atom 639 = (12.7610361362, 30.0063164522, 27.9492363310)
Atom 640 = (12.7610361362, 43.6722100831, 34.8731923500)
Atom 641 = (11.2586283869, 32.7898828321, 34.3663678401)
Atom 642 = (14.2634438855, 32.7898828321, 34.3663678401)
Atom 643 = (11.2586283869, 40.8886437032, 41.2903238591)
Atom 644 = (10.0097651734, 33.5207910496, 41.2903238591)
Atom 645 = (7.0049496748, 40.1577354856, 34.3663678401)
Atom 646 = (10.0097651734, 40.1577354856, 34.3663678401)
Atom 647 = (7.0049496748, 33.5207910496, 41.2903238591)
Atom 648 = (8.5073574241, 39.2677123399, 42.4175454108)
Atom 649 = (12.7610361362, 41.6357279752, 54.5178388554)
Atom 650 = (8.5073574241, 39.2500245047, 44.2620880502)
Atom 651 = (8.5073574241, 37.3741691057, 41.7971483690)
Atom 652 = (14.2634438855, 40.8886437032, 55.1382358971)
Atom 653 = (8.5073574241, 34.4108141953, 49.3415014298)
Atom 654 = (12.7610361362, 31.8998596864, 42.4175454108)
Atom 655 = (12.7610361362, 41.7786668489, 49.3415014298)
Atom 656 = (12.7610361362, 32.0427985601, 47.5938828364)
Atom 657 = (8.5073574241, 34.2678753216, 54.5178388554)
Atom 658 = (8.5073574241, 39.4106512137, 47.5938828364)
Atom 659 = (8.5073574241, 34.4285020306, 51.1860440692)
Atom 660 = (12.7610361362, 31.8821718512, 44.2620880502)
Atom 661 = (12.7610361362, 41.7963546841, 51.1860440692)
Atom 662 = (8.5073574241, 36.3043574296, 48.7211043880)
Atom 663 = (12.7610361362, 30.0063164522, 41.7971483690)
Atom 664 = (12.7610361362, 43.6722100831, 48.7211043880)
Atom 665 = (11.2586283869, 32.7898828321, 48.2142798781)
Atom 666 = (14.2634438855, 32.7898828321, 48.2142798781)
Atom 667 = (11.2586283869, 40.8886437032, 55.1382358971)
Atom 668 = (10.0097651734, 33.5207910496, 55.1382358971)
Atom 669 = (7.0049496748, 40.1577354856, 48.2142798781)
Atom 670 = (10.0097651734, 40.1577354856, 48.2142798781)
Atom 671 = (7.0049496748, 33.5207910496, 55.1382358971)
Atom 672 = (8.5073574241, 54.0034176470, 0.8738092967)
Atom 673 = (12.7610361362, 56.3714332822, 12.9741027413)
Atom 674 = (8.5073574241, 53.9857298118, 2.7183519361)
Atom 675 = (8.5073574241, 52.1098744128, 0.2534122550)
Atom 676 = (14.2634438855, 55.6243490102, 13.5944997831)
Atom 677 = (8.5073574241, 49.1465195024, 7.7977653157)
Atom 678 = (12.7610361362, 46.6355649935, 0.8738092967)
Atom 679 = (12.7610361362, 56.5143721559, 7.7977653157)
Atom 680 = (12.7610361362, 46.7785038672, 6.0501467223)
Atom 681 = (8.5073574241, 49.0035806287, 12.9741027413)
Atom 682 = (8.5073574241, 54.1463565207, 6.0501467223)
Atom 683 = (8.5073574241, 49.1642073376, 9.6423079551)
Atom 684 = (12.7610361362, 46.6178771582, 2.7183519361)
Atom 685 = (12.7610361362, 56.5320599912, 9.6423079551)
Atom 686 = (8.5073574241, 51.0400627366, 7.1773682740)
Atom 687 = (12.7610361362, 44.7420217593, 0.2534122550)
Atom 688 = (12.7610361362, 58.4079153901, 7.1773682740)
Atom 689 = (11.2586283869, 47.5255881392, 6.6705437641)
Atom 690 = (14.2634438855, 47.5255881392, 6.6705437641)
Atom 691 = (11.2586283869, 55.6243490102, 13.5944997831)
Atom 692 = (10.0097651734, 48.2564963567, 13.5944997831)
Atom 693 = (7.0049496748, 54.8934407927, 6.6705437641)
Atom 694 = (10.0097651734, 54.8934407927, 6.6705437641)
Atom 695 = (7.0049496748, 48.2564963567, 13.5944997831)
Atom 696 = (8.5073574241, 54.0034176470, 14.7217213347)
Atom 697 = (12.7610361362, 56.3714332822, 26.8220147793)
Atom 698 = (8.5073574241, 53.9857298118, 16.5662639741)
Atom 699 = (8.5073574241, 52.1098744128, 14.1013242930)
Atom 700 = (14.2634438855, 55.6243490102, 27.4424118211)
Atom 701 = (8.5073574241, 49.1465195024, 21.6456773538)
Atom 702 = (12.7610361362, 46.6355649935, 14.7217213347)
Atom 703 = (12.7610361362, 56.5143721559, 21.6456773538)
Atom 704 = (12.7610361362, 46.7785038672, 19.8980587603)
Atom 705 = (8.5073574241, 49.0035806287, 26.8220147793)
Atom 706 = (8.5073574241, 54.1463565207, 19.8980587603)
Atom 707 = (8.5073574241, 49.1642073376, 23.4902199931)
Atom 708 = (12.7610361362, 46.6178771582, 16.5662639741)
Atom 709 = (12.7610361362, 56.5320599912, 23.4902199931)
Atom 710 = (8.5073574241, 51.0400627366, 21.0252803120)
Atom 711 = (12.7610361362, 44.7420217593, 14.1013242930)
Atom 712 = (12.7610361362, 58.4079153901, 21.0252803120)
Atom 713 = (11.2586283869, 47.5255881392, 20.5184558021)
Atom 714 = (14.2634438855, 47.5255881392, 20.5184558021)
Atom 715 = (11.2586283869, 55.6243490102, 27.4424118211)
Atom 716 = (10.0097651734, 48.2564963567, 27.4424118211)
Atom 717 = (7.0049496748, 54.8934407927, 20.5184558021)
Atom 718 = (10.0097651734, 54.8934407927, 20.5184558021)
Atom 719 = (7.0049496748, 48.2564963567, 27.4424118211)
Atom 720 = (8.5073574241, 54.0034176470, 28.5696333728)
Atom 721 = (12.7610361362, 56.3714332822, 40.6699268174)
Atom 722 = (8.5073574241, 53.9857298118, 30.4141760121)
Atom 723 = (8.5073574241, 52.1098744128, 27.9492363310)
Atom 724 = (14.2634438855, 55.6243490102, 41.2903238591)
Atom 725 = (8.5073574241, 49.1465195024, 35.4935893918)
Atom 726 = (12.7610361362, 46.6355649935, 28.5696333728)
Atom 727 = (12.7610361362, 56.5143721559, 35.4935893918)
Atom 728 = (12.7610361362, 46.7785038672, 33.7459707983)
Atom 729 = (8.5073574241, 49.0035806287, 40.6699268174)
Atom 730 = (8.5073574241, 54.1463565207, 33.7459707983)
Atom 731 = (8.5073574241, 49.1642073376, 37.3381320311)
Atom 732 = (12.7610361362, 46.6178771582, 30.4141760121)
Atom 733 = (12.7610361362, 56.5320599912, 37.3381320311)
Atom 734 = (8.5073574241, 51.0400627366, 34.8731923500)
Atom 735 = (12.7610361362, 44.7420217593, 27.9492363310)
Atom 736 = (12.7610361362, 58.4079153901, 34.8731923500)
Atom 737 = (11.2586283869, 47.5255881392, 34.3663678401)
Atom 738 = (14.2634438855, 47.5255881392, 34.3663678401)
Atom 739 = (11.2586283869, 55.6243490102, 41.2903238591)
Atom 740 = (10.0097651734, 48.2564963567, 41.2903238591)
Atom 741 = (7.0049496748, 54.8934407927, 34.3663678401)
Atom 742 = (10.0097651734, 54.8934407927, 34.3663678401)
Atom 743 = (7.0049496748, 48.2564963567, 41.2903238591)
Atom 744 = (8.5073574241, 54.0034176470, 42.4175454108)
Atom 745 = (12.7610361362, 56.3714332822, 54.5178388554)
Atom 746 = (8.5073574241, 53.9857298118, 44.2620880502)
Atom 747 = (8.5073574241, 52.1098744128, 41.7971483690)
Atom 748 = (14.2634438855, 55.6243490102, 55.1382358971)
Atom 749 = (8.5073574241, 49.1465195024, 49.3415014298)
Atom 750 = (12.7610361362, 46.6355649935, 42.4175454108)
Atom 751 = (12.7610361362, 56.5143721559, 49.3415014298)
Atom 752 = (12.7610361362, 46.7785038672, 47.5938828364)
Atom 753 = (8.5073574241, 49.0035806287, 54.5178388554)
Atom 754 = (8.5073574241, 54.1463565207, 47.5938828364)
Atom 755 = (8.5073574241, 49.1642073376, 51.1860440692)
Atom 756 = (12.7610361362, 46.6178771582, 44.2620880502)
Atom 757 = (12.7610361362, 56.5320599912, 51.1860440692)
Atom 758 = (8.5073574241, 51.0400627366, 48.7211043880)
Atom 759 = (12.7610361362, 44.7420217593, 41.7971483690)
Atom 760 = (12.7610361362, 58.4079153901, 48.7211043880)
Atom 761 = (11.2586283869, 47.5255881392, 48.2142798781)
Atom 762 = (14.2634438855, 47.5255881392, 48.2142798781)
Atom 763 = (11.2586283869, 55.6243490102, 55.1382358971)
Atom 764 = (10.0097651734, 48.2564963567, 55.1382358971)
Atom 765 = (7.0049496748, 54.8934407927, 48.2142798781)
Atom 766 = (10.0097651734, 54.8934407927, 48.2142798781)
Atom 767 = (7.0049496748, 48.2564963567, 55.1382358971)
Atom 768 = (17.0147148483, 9.7963017258, 0.8738092967)
Atom 769 = (21.2683935603, 12.1643173610, 12.9741027413)
Atom 770 = (17.0147148483, 9.7786138906, 2.7183519361)
Atom 771 = (17.0147148483, 7.9027584916, 0.2534122550)
Atom 772 = (22.7708013096, 11.4172330891, 13.5944997831)
Atom 773 = (17.0147148483, 4.9394035812, 7.7977653157)
Atom 774 = (21.2683935603, 2.4284490723, 0.8738092967)
Atom 775 = (21.2683935603, 12.3072562348, 7.7977653157)
Atom 776 = (21.2683935603, 2.5713879460, 6.0501467223)
Atom 777 = (17.0147148483, 4.7964647075, 12.9741027413)
Atom 778 = (17.0147148483, 9.9392405995, 6.0501467223)
Atom 779 = (17.0147148483, 4.9570914165, 9.6423079551)
Atom 780 = (21.2683935603, 2.4107612371, 2.7183519361)
Atom 781 = (21.2683935603, 12.3249440700, 9.6423079551)
Atom 782 = (17.0147148483, 6.8329468154, 7.1773682740)
Atom 783 = (21.2683935603, 0.5349058381, 0.2534122550)
Atom 784 = (21.2683935603, 14.2007994690, 7.1773682740)
Atom 785 = (19.7659858110, 3.3184722180, 6.6705437641)
Atom 786 = (22.7708013096, 3.3184722180, 6.6705437641)
Atom 787 = (19.7659858110, 11.4172330891, 13.5944997831)
Atom 788 = (18.5171225975, 4.0493804355, 13.5944997831)
Atom 789 = (15.5123070990, 10.6863248715, 6.6705437641)
Atom 790 = (18.5171225975, 10.6863248715, 6.6705437641)
Atom 791 = (15.5123070990, 4.0493804355, 13.5944997831)
Atom 792 = (17.0147148483, 9.7963017258, 14.7217213347)
Atom 793 = (21.2683935603, 12.1643173610, 26.8220147793)
Atom 794 = (17.0147148483, 9.7786138906, 16.5662639741)
Atom 795 = (17.0147148483, 7.9027584916, 14.1013242930)
Atom 796 = (22.7708013096, 11.4172330891, 27.4424118211)
Atom 797 = (17.0147148483, 4.9394035812, 21.6456773538)
Atom 798 = (21.2683935603, 2.4284490723, 14.7217213347)
Atom 799 = (21.2683935603, 12.3072562348, 21.6456773538)
Atom 800 = (21.2683935603, 2.5713879460, 19.8980587603)
Atom 801 = (17.0147148483, 4.7964647075, 26.8220147793)
Atom 802 = (17.0147148483, 9.9392405995, 19.8980587603)
Atom 803 = (17.0147148483, 4.9570914165, 23.4902199931)
Atom 804 = (21.2683935603, 2.4107612371, 16.5662639741)
Atom 805 = (21.2683935603, 12.3249440700, 23.4902199931)
Atom 806 = (17.0147148483, 6.8329468154, 21.0252803120)
Atom 807 = (21.2683935603, 0.5349058381, 14.1013242930)
Atom 808 = (21.2683935603, 14.2007994690, 21.0252803120)
Atom 809 = (19.7659858110, 3.3184722180, 20.5184558021)
Atom 810 = (22.7708013096, 3.3184722180, 20.5184558021)
Atom 811 = (19.7659858110, 11.4172330891, 27.4424118211)
Atom 812 = (18.5171225975, 4.0493804355, 27.4424118211)
Atom 813 = (15.5123070990, 10.6863248715, 20.5184558021)
Atom 814 = (18.5171225975, 10.6863248715, 20.5184558021)
Atom 815 = (15.5123070990, 4.0493804355, 27.4424118211)
Atom 816 = (17.0147148483, 9.7963017258, 28.5696333728)
Atom 817 = (21.2683935603, 12.1643173610, 40.6699268174)
Atom 818 = (17.0147148483, 9.7786138906, 30.4141760121)
Atom 819 = (17.0147148483, 7.9027584916, 27.9492363310)
Atom 820 = (22.7708013096, 11.4172330891, 41.2903238591)
Atom 821 = (17.0147148483, 4.9394035812, 35.4935893918)
Atom 822 = (21.2683935603, 2.4284490723, 28.5696333728)
Atom 823 = (21.2683935603, 12.3072562348, 35.4935893918)
Atom 824 = (21.2683935603, 2.5713879460, 33.7459707983)
Atom 825 = (17.0147148483, 4.7964647075, 40.6699268174)
Atom 826 = (17.0147148483, 9.9392405995, 33.7459707983)
Atom 827 = (17.0147148483, 4.9570914165, 37.3381320311)
Atom 828 = (21.2683935603, 2.4107612371, 30.4141760121)
Atom 829 = (21.2683935603, 12.3249440700, 37.3381320311)
Atom 830 = (17.0147148483, 6.8329468154, 34.8731923500)
Atom 831 = (21.2683935603, 0.5349058381, 27.9492363310)
Atom 832 = (21.2683935603, 14.2007994690, 34.8731923500)
Atom 833 = (19.7659858110, 3.3184722180, 34.3663678401)
Atom 834 = (22.7708013096, 3.3184722180, 34.3663678401)
Atom 835 = (19.7659858110, 11.4172330891, 41.2903238591)
Atom 836 = (18.5171225975, 4.0493804355, 41.2903238591)
Atom 837 = (15.5123070990, 10.6863248715, 34.3663678401)
Atom 838 = (18.5171225975, 10.6863248715, 34.3663678401)
Atom 839 = (15.5123070990, 4.0493804355, 41.2903238591)
Atom 840 = (17.0147148483, 9.7963017258, 42.4175454108)
Atom 841 = (21.2683935603, 12.1643173610, 54.5178388554)
Atom 842 = (17.0147148483, 9.7786138906, 44.2620880502)
Atom 843 = (17.0147148483, 7.9027584916, 41.7971483690)
Atom 844 = (22.7708013096, 11.4172330891, 55.1382358971)
Atom 845 = (17.0147148483, 4.9394035812, 49.3415014298)
Atom 846 = (21.2683935603, 2.4284490723, 42.4175454108)
Atom 847 = (21.2683935603, 12.3072562348, 49.3415014298)
Atom 848 = (21.2683935603, 2.5713879460, 47.5938828364)
Atom 849 = (17.0147148483, 4.7964647075, 54.5178388554)
Atom 850 = (17.0147148483, 9.9392405995, 47.5938828364)
Atom 851 = (17.0147148483, 4.9570914165, 51.1860440692)
Atom 852 = (21.2683935603, 2.4107612371, 44.2620880502)
Atom 853 = (21.2683935603, 12.3249440700, 51.1860440692)
Atom 854 = (17.0147148483, 6.8329468154, 48.7211043880)
Atom 855 = (21.2683935603, 0.5349058381, 41.7971483690)
Atom 856 = (21.2683935603, 14.2007994690, 48.7211043880)
Atom 857 = (19.7659858110, 3.3184722180, 48.2142798781)
Atom 858 = (22.7708013096, 3.3184722180, 48.2142798781)
Atom 859 = (19.7659858110, 11.4172330891, 55.1382358971)
Atom 860 = (18.5171225975, 4.0493804355, 55.1382358971)
Atom 861 = (15.5123070990, 10.6863248715, 48.2142798781)
Atom 862 = (18.5171225975, 10.6863248715, 48.2142798781)
Atom 863 = (15.5123070990, 4.0493804355, 55.1382358971)
Atom 864 = (17.0147148483, 24.5320070329, 0.8738092967)
Atom 865 = (21.2683935603, 26.9000226681, 12.9741027413)
Atom 866 = (17.0147148483, 24.5143191976, 2.7183519361)
Atom 867 = (17.0147148483, 22.6384637987, 0.2534122550)
Atom 868 = (22.7708013096, 26.1529383961, 13.5944997831)
Atom 869 = (17.0147148483, 19.6751088883, 7.7977653157)
Atom 870 = (21.2683935603, 17.1641543794, 0.8738092967)
Atom 871 = (21.2683935603, 27.0429615418, 7.7977653157)
Atom 872 = (21.2683935603, 17.3070932531, 6.0501467223)
Atom 873 = (17.0147148483, 19.5321700146, 12.9741027413)
Atom 874 = (17.0147148483, 24.6749459066, 6.0501467223)
Atom 875 = (17.0147148483, 19.6927967235, 9.6423079551)
Atom 876 = (21.2683935603, 17.1464665441, 2.7183519361)
Atom 877 = (21.2683935603, 27.0606493771, 9.6423079551)
Atom 878 = (17.0147148483, 21.5686521225, 7.1773682740)
Atom 879 = (21.2683935603, 15.2706111451, 0.2534122550)
Atom 880 = (21.2683935603, 28.9365047760, 7.1773682740)
Atom 881 = (19.7659858110, 18.0541775251, 6.6705437641)
Atom 882 = (22.7708013096, 18.0541775251, 6.6705437641)
Atom 883 = (19.7659858110, 26.1529383961, 13.5944997831)
Atom 884 = (18.5171225975, 18.7850857426, 13.5944997831)
Atom 885 = (15.5123070990, 25.4220301786, 6.6705437641)
Atom 886 = (18.5171225975, 25.4220301786, 6.6705437641)
Atom 887 = (15.5123070990, 18.7850857426, 13.5944997831)
Atom 888 = (17.0147148483, 24.5320070329, 14.7217213347)
Atom 889 = (21.2683935603, 26.9000226681, 26.8220147793)
Atom 890 = (17.0147148483, 24.5143191976, 16.5662639741)
Atom 891 = (17.0147148483, 22.6384637987, 14.1013242930)
Atom 892 = (22.7708013096, 26.1529383961, 27.4424118211)
Atom 893 = (17.0147148483, 19.6751088883, 21.6456773538)
Atom 894 = (21.2683935603, 17.1641543794, 14.7217213347)
Atom 895 = (21.2683935603, 27.0429615418, 21.6456773538)
Atom 896 = (21.2683935603, 17.3070932531, 19.8980587603)
Atom 897 = (17.0147148483, 19.5321700146, 26.8220147793)
Atom 898 = (17.0147148483, 24.6749459066, 19.8980587603)
Atom 899 = (17.0147148483, 19.6927967235, 23.4902199931)
Atom 900 = (21.2683935603, 17.1464665441, 16.5662639741)
Atom 901 = (21.2683935603, 27.0606493771, 23.4902199931)
Atom 902 = (17.0147148483, 21.5686521225, 21.0252803120)
Atom 903 = (21.2683935603, 15.2706111451, 14.1013242930)
Atom 904 = (21.2683935603, 28.9365047760, 21.0252803120)
Atom 905 = (19.7659858110, 18.0541775251, 20.5184558021)
Atom 906 = (22.7708013096, 18.0541775251, 20.5184558021)
Atom 907 = (19.7659858110, 26.1529383961, 27.4424118211)
Atom 908 = (18.5171225975, 18.7850857426, 27.4424118211)
Atom 909 = (15.5123070990, 25.4220301786, 20.5184558021)
Atom 910 = (18.5171225975, 25.4220301786, 20.5184558021)
Atom 911 = (15.5123070990, 18.7850857426, 27.4424118211)
Atom 912 = (17.0147148483, 24.5320070329, 28.5696333728)
Atom 913 = (21.2683935603, 26.9000226681, 40.6699268174)
Atom 914 = (17.0147148483, 24.5143191976, 30.4141760121)
Atom 915 = (17.0147148483, 22.6384637987, 27.9492363310)
Atom 916 = (22.7708013096, 26.1529383961, 41.2903238591)
Atom 917 = (17.0147148483, 19.6751088883, 35.4935893918)
Atom 918 = (21.2683935603, 17.1641543794, 28.5696333728)
Atom 919 = (21.2683935603, 27.0429615418, 35.4935893918)
Atom 920 = (21.2683935603, 17.3070932531, 33.7459707983)
Atom 921 = (17.0147148483, 19.5321700146, 40.6699268174)
Atom 922 = (17.0147148483, 24.6749459066, 33.7459707983)
Atom 923 = (17.0147148483, 19.6927967235, 37.3381320311)
Atom 924 = (21.2683935603, 17.1464665441, 30.4141760121)
Atom 925 = (21.2683935603, 27.0606493771, 37.3381320311)
Atom 926 = (17.0147148483, 21.5686521225, 34.8731923500)
Atom 927 = (21.2683935603, 15.2706111451, 27.9492363310)
Atom 928 = (21.2683935603, 28.9365047760, 34.8731923500)
Atom 929 = (19.7659858110, 18.0541775251, 34.3663678401)
Atom 930 = (22.7708013096, 18.0541775251, 34.3663678401)
Atom 931 = (19.7659858110, 26.1529383961, 41.2903238591)
Atom 932 = (18.5171225975, 18.7850857426, 41.2903238591)
Atom 933 = (15.5123070990, 25.4220301786, 34.3663678401)
Atom 934 = (18.5171225975, 25.4220301786, 34.3663678401)
Atom 935 = (15.5123070990, 18.7850857426, 41.2903238591)
Atom 936 = (17.0147148483, 24.5320070329, 42.4175454108)
Atom 937 = (21.2683935603, 26.9000226681, 54.5178388554)
Atom 938 = (17.0147148483, 24.5143191976, 44.2620880502)
Atom 939 = (17.0147148483, 22.6384637987, 41.7971483690)
Atom 940 = (22.7708013096, 26.1529383961, 55.1382358971)
Atom 941 = (17.0147148483, 19.6751088883, 49.3415014298)
Atom 942 = (21.2683935603, 17.1641543794, 42.4175454108)
Atom 943 = (21.2683935603, 27.0429615418, 49.3415014298)
Atom 944 = (21.2683935603, 17.3070932531, 47.5938828364)
Atom 945 = (17.0147148483, 19.5321700146, 54.5178388554)
Atom 946 = (17.0147148483, 24.6749459066, 47.5938828364)
Atom 947 = (17.0147148483, 19.6927967235, 51.1860440692)
Atom 948 = (21.2683935603, 17.1464665441, 44.2620880502)
Atom 949 = (21.2683935603, 27.0606493771, 51.1860440692)
Atom 950 = (17.0147148483, 21.5686521225, 48.7211043880)
Atom 951 = (21.2683935603, 15.2706111451, 41.7971483690)
Atom 952 = (21.2683935603, 28.9365047760, 48.7211043880)
Atom 953 = (19.7659858110, 18.0541775251, 48.2142798781)
Atom 954 = (22.7708013096, 18.0541775251, 48.2142798781)
Atom 955 = (19.7659858110, 26.1529383961, 55.1382358971)
Atom 956 = (18.5171225975, 18.7850857426, 55.1382358971)
Atom 957 = (15.5123070990, 25.4220301786, 48.2142798781)
Atom 958 = (18.5171225975, 25.4220301786, 48.2142798781)
Atom 959 = (15.5123070990, 18.7850857426, 55.1382358971)
Atom 960 = (17.0147148483, 39.2677123399, 0.8738092967)
Atom 961 = (21.2683935603, 41.6357279752, 12.9741027413)
Atom 962 = (17.0147148483, 39.2500245047, 2.7183519361)
Atom 963 = (17.0147148483, 37.3741691057, 0.2534122550)
Atom 964 = (22.7708013096, 40.8886437032, 13.5944997831)
Atom 965 = (17.0147148483, 34.4108141953, 7.7977653157)
Atom 966 = (21.2683935603, 31.8998596864, 0.8738092967)
Atom 967 = (21.2683935603, 41.7786668489, 7.7977653157)
Atom 968 = (21.2683935603, 32.0427985601, 6.0501467223)
Atom 969 = (17.0147148483, 34.2678753216, 12.9741027413)
Atom 970 = (17.0147148483, 39.4106512137, 6.0501467223)
Atom 971 = (17.0147148483, 34.4285020306, 9.6423079551)
Atom 972 = (21.2683935603, 31.8821718512, 2.7183519361)
Atom 973 = (21.2683935603, 41.7963546841, 9.6423079551)
Atom 974 = (17.0147148483, 36.3043574296, 7.1773682740)
Atom 975 = (21.2683935603, 30.0063164522, 0.2534122550)
Atom 976 = (21.2683935603, 43.6722100831, 7.1773682740)
Atom 977 = (19.7659858110, 32.7898828321, 6.6705437641)
Atom 978 = (22.7708013096, 32.7898828321, 6.6705437641)
Atom 979 = (19.7659858110, 40.8886437032, 13.5944997831)
Atom 980 = (18.5171225975, 33.5207910496, 13.5944997831)
Atom 981 = (15.5123070990, 40.1577354856, 6.6705437641)
Atom 982 = (18.5171225975, 40.1577354856, 6.6705437641)
Atom 983 = (15.5123070990, 33.5207910496, 13.5944997831)
Atom 984 = (17.0147148483, 39.2677123399, 14.7217213347)
Atom 985 = (21.2683935603, 41.6357279752, 26.8220147793)
Atom 986 = (17.0147148483, 39.2500245047, 16.5662639741)
Atom 987 = (17.0147148483, 37.3741691057, 14.1013242930)
Atom 988 = (22.7708013096, 40.8886437032, 27.4424118211)
Atom 989 = (17.0147148483, 34.4108141953, 21.6456773538)
Atom 990 = (21.2683935603, 31.8998596864, 14.7217213347)
Atom 991 = (21.2683935603, 41.7786668489, 21.6456773538)
Atom 992 = (21.2683935603, 32.0427985601, 19.8980587603)
Atom 993 = (17.0147148483, 34.2678753216, 26.8220147793)
Atom 994 = (17.0147148483, 39.4106512137, 19.8980587603)
Atom 995 = (17.0147148483, 34.4285020306, 23.4902199931)
Atom 996 = (21.2683935603, 31.8821718512, 16.5662639741)
Atom 997 = (21.2683935603, 41.7963546841, 23.4902199931)
Atom 998 = (17.0147148483, 36.3043574296, 21.0252803120)
Atom 999 = (21.2683935603, 30.0063164522, 14.1013242930)
Atom 1000 = (21.2683935603, 43.6722100831, 21.0252803120)
Atom 1001 = (19.7659858110, 32.7898828321, 20.5184558021)
Atom 1002 = (22.7708013096, 32.7898828321, 20.5184558021)
Atom 1003 = (19.7659858110, 40.8886437032, 27.4424118211)
Atom 1004 = (18.5171225975, 33.5207910496, 27.4424118211)
Atom 1005 = (15.5123070990, 40.1577354856, 20.5184558021)
Atom 1006 = (18.5171225975, 40.1577354856, 20.5184558021)
Atom 1007 = (15.5123070990, 33.5207910496, 27.4424118211)
Atom 1008 = (17.0147148483, 39.2677123399, 28.5696333728)
Atom 1009 = (21.2683935603, 41.6357279752, 40.6699268174)
Atom 1010 = (17.0147148483, 39.2500245047, 30.4141760121)
Atom 1011 = (17.0147148483, 37.3741691057, 27.9492363310)
Atom 1012 = (22.7708013096, 40.8886437032, 41.2903238591)
Atom 1013 = (17.0147148483, 34.4108141953, 35.4935893918)
Atom 1014 = (21.2683935603, 31.8998596864, 28.5696333728)
Atom 1015 = (21.2683935603, 41.7786668489, 35.4935893918)
Atom 1016 = (21.2683935603, 32.0427985601, 33.7459707983)
Atom 1017 = (17.0147148483, 34.2678753216, 40.6699268174)
Atom 1018 = (17.0147148483, 39.4106512137, 33.7459707983)
Atom 1019 = (17.0147148483, 34.4285020306, 37.3381320311)
Atom 1020 = (21.2683935603, 31.8821718512, 30.4141760121)
Atom 1021 = (21.2683935603, 41.7963546841, 37.3381320311)
Atom 1022 = (17.0147148483, 36.3043574296, 34.8731923500)
Atom 1023 = (21.2683935603, 30.0063164522, 27.9492363310)
Atom 1024 = (21.2683935603, 43.6722100831, 34.8731923500)
Atom 1025 = (19.7659858110, 32.7898828321, 34.3663678401)
Atom 1026 = (22.7708013096, 32.7898828321, 34.3663678401)
Atom 1027 = (19.7659858110, 40.8886437032, 41.2903238591)
Atom 1028 = (18.5171225975, 33.5207910496, 41.2903238591)
Atom 1029 = (15.5123070990, 40.1577354856, 34.3663678401)
Atom 1030 = (18.5171225975, 40.1577354856, 34.3663678401)
Atom 1031 = (15.5123070990, 33.5207910496, 41.2903238591)
Atom 1032 = (17.0147148483, 39.2677123399, 42.4175454108)
Atom 1033 = (21.2683935603, 41.6357279752, 54.5178388554)
Atom 1034 = (17.0147148483, 39.2500245047, 44.2620880502)
Atom 1035 = (17.0147148483, 37.3741691057, 41.7971483690)
Atom 1036 = (22.7708013096, 40.8886437032, 55.1382358971)
Atom 1037 = (17.0147148483, 34.4108141953, 49.3415014298)
Atom 1038 = (21.2683935603, 31.8998596864, 42.4175454108)
Atom 1039 = (21.2683935603, 41.7786668489, 49.3415014298)
Atom 1040 = (21.2683935603, 32.0427985601, 47.5938828364)
Atom 1041 = (17.0147148483, 34.2678753216, 54.5178388554)
Atom 1042 = (17.0147148483, 39.4106512137, 47.5938828364)
Atom 1043 = (17.0147148483, 34.4285020306, 51.1860440692)
Atom 1044 = (21.2683935603, 31.8821718512, 44.2620880502)
Atom 1045 = (21.2683935603, 41.7963546841, 51.1860440692)
Atom 1046 = (17.0147148483, 36.3043574296, 48.7211043880)
Atom 1047 = (21.2683935603, 30.0063164522, 41.7971483690)
Atom 1048 = (21.2683935603, 43.6722100831, 48.7211043880)
Atom 1049 = (19.7659858110, 32.7898828321, 48.2142798781)
Atom 1050 = (22.7708013096, 32.7898828321, 48.2142798781)
Atom 1051 = (19.7659858110, 40.8886437032, 55.1382358971)
Atom 1052 = (18.5171225975, 33.5207910496, 55.1382358971)
Atom 1053 = (15.5123070990, 40.1577354856, 48.2142798781)
Atom 1054 = (18.5171225975, 40.1577354856, 48.2142798781)
Atom 1055 = (15.5123070990, 33.5207910496, 55.1382358971)
Atom 1056 = (17.0147148483, 54.0034176470, 0.8738092967)
Atom 1057 = (21.2683935603, 56.3714332822, 12.9741027413)
Atom 1058 = (17.0147148483, 53.9857298118, 2.7183519361)
Atom 1059 = (17.0147148483, 52.1098744128, 0.2534122550)
Atom 1060 = (22.7708013096, 55.6243490102, 13.5944997831)
Atom 1061 = (17.0147148483, 49.1465195024, 7.7977653157)
Atom 1062 = (21.2683935603, 46.6355649935, 0.8738092967)
Atom 1063 = (21.2683935603, 56.5143721559, 7.7977653157)
Atom 1064 = (21.2683935603, 46.7785038672, 6.0501467223)
Atom 1065 = (17.0147148483, 49.0035806287, 12.9741027413)
Atom 1066 = (17.0147148483, 54.1463565207, 6.0501467223)
Atom 1067 = (17.0147148483, 49.1642073376, 9.6423079551)
Atom 1068 = (21.2683935603, 46.6178771582, 2.7183519361)
Atom 1069 = (21.2683935603, 56.5320599912, 9.6423079551)
Atom 1070 = (17.0147148483, 51.0400627366, 7.1773682740)
Atom 1071 = (21.2683935603, 44.7420217593, 0.2534122550)
Atom 1072 = (21.2683935603, 58.4079153901, 7.1773682740)
Atom 1073 = (19.7659858110, 47.5255881392, 6.6705437641)
Atom 1074 = (22.7708013096, 47.5255881392, 6.6705437641)
Atom 1075 = (19.7659858110, 55.6243490102, 13.5944997831)
Atom 1076 = (18.5171225975, 48.2564963567, 13.5944997831)
Atom 1077 = (15.5123070990, 54.8934407927, 6.6705437641)
Atom 1078 = (18.5171225975, 54.8934407927, 6.6705437641)
Atom 1079 = (15.5123070990, 48.2564963567, 13.5944997831)
Atom 1080 = (17.0147148483, 54.0034176470, 14.7217213347)
Atom 1081 = (21.2683935603, 56.3714332822, 26.8220147793)
Atom 1082 = (17.0147148483, 53.9857298118, 16.5662639741)
Atom 1083 = (17.0147148483, 52.1098744128, 14.1013242930)
Atom 1084 = (22.7708013096, 55.6243490102, 27.4424118211)
Atom 1085 = (17.0147148483, 49.1465195024, 21.6456773538)
Atom 1086 = (21.2683935603, 46.6355649935, 14.7217213347)
Atom 1087 = (21.2683935603, 56.5143721559, 21.6456773538)
Atom 1088 = (21.2683935603, 46.7785038672, 19.8980587603)
Atom 1089 = (17.0147148483, 49.0035806287, 26.8220147793)
Atom 1090 = (17.0147148483, 54.1463565207, 19.8980587603)
Atom 1091 = (17.0147148483, 49.1642073376, 23.4902199931)
Atom 1092 = (21.2683935603, 46.6178771582, 16.5662639741)
Atom 1093 = (21.2683935603, 56.5320599912, 23.4902199931)
Atom 1094 = (17.0147148483, 51.0400627366, 21.0252803120)
Atom 1095 = (21.2683935603, 44.7420217593, 14.1013242930)
Atom 1096 = (21.2683935603, 58.4079153901, 21.0252803120)
Atom 1097 = (19.7659858110, 47.5255881392, 20.5184558021)
Atom 1098 = (22.7708013096, 47.5255881392, 20.5184558021)
Atom 1099 = (19.7659858110, 55.6243490102, 27.4424118211)
Atom 1100 = (18.5171225975, 48.2564963567, 27.4424118211)
Atom 1101 = (15.5123070990, 54.8934407927, 20.5184558021)
Atom 1102 = (18.5171225975, 54.8934407927, 20.5184558021)
Atom 1103 = (15.5123070990, 48.2564963567, 27.4424118211)
Atom 1104 = (17.0147148483, 54.0034176470, 28.5696333728)
Atom 1105 = (21.2683935603, 56.3714332822, 40.6699268174)
Atom 1106 = (17.0147148483, 53.9857298118, 30.4141760121)
Atom 1107 = (17.0147148483, 52.1098744128, 27.9492363310)
Atom 1108 = (22.7708013096, 55.6243490102, 41.2903238591)
Atom 1109 = (17.0147148483, 49.1465195024, 35.4935893918)
Atom 1110 = (21.2683935603, 46.6355649935, 28.5696333728)
Atom 1111 = (21.2683935603, 56.5143721559, 35.4935893918)
Atom 1112 = (21.2683935603, 46.7785038672, 33.7459707983)
Atom 1113 = (17.0147148483, 49.0035806287, 40.6699268174)
Atom 1114 = (17.0147148483, 54.1463565207, 33.7459707983)
Atom 1115 = (17.0147148483, 49.1642073376, 37.3381320311)
Atom 1116 = (21.2683935603, 46.6178771582, 30.4141760121)
Atom 1117 = (21.2683935603, 56.5320599912, 37.3381320311)
Atom 1118 = (17.0147148483, 51.0400627366, 34.8731923500)
Atom 1119 = (21.2683935603, 44.7420217593, 27.9492363310)
Atom 1120 = (21.2683935603, 58.4079153901, 34.8731923500)
Atom 1121 = (19.7659858110, 47.5255881392, 34.3663678401)
Atom 1122 = (22.7708013096, 47.5255881392, 34.3663678401)
Atom 1123 = (19.7659858110, 55.6243490102, 41.2903238591)
Atom 1124 = (18.5171225975, 48.2564963567, 41.2903238591)
Atom 1125 = (15.5123070990, 54.8934407927, 34.3663678401)
Atom 1126 = (18.5171225975, 54.8934407927, 34.3663678401)
Atom 1127 = (15.5123070990, 48.2564963567, 41.2903238591)
Atom 1128 = (17.0147148483, 54.0034176470, 42.4175454108)
Atom 1129 = (21.2683935603, 56.3714332822, 54.5178388554)
Atom 1130 = (17.0147148483, 53.9857298118, 44.2620880502)
Atom 1131 = (17.0147148483, 52.1098744128, 41.7971483690)
Atom 1132 = (22.7708013096, 55.6243490102, 55.1382358971)
Atom 1133 = (17.0147148483, 49.1465195024, 49.3415014298)
Atom 1134 = (21.2683935603, 46.6355649935, 42.4175454108)
Atom 1135 = (21.2683935603, 56.5143721559, 49.3415014298)
Atom 1136 = (21.2683935603, 46.7785038672, 47.5938828364)
Atom 1137 = (17.0147148483, 49.0035806287, 54.5178388554)
Atom 1138 = (17.0147148483, 54.1463565207, 47.5938828364)
Atom 1139 = (17.0147148483, 49.1642073376, 51.1860440692)
Atom 1140 = (21.2683935603, 46.6178771582, 44.2620880502)
Atom 1141 = (21.2683935603, 56.5320599912, 51.1860440692)
Atom 1142 = (17.0147148483, 51.0400627366, 48.7211043880)
Atom 1143 = (21.2683935603, 44.7420217593, 41.7971483690)
Atom 1144 = (21.2683935603, 58.4079153901, 48.7211043880)
Atom 1145 = (19.7659858110, 47.5255881392, 48.2142798781)
Atom 1146 = (22.7708013096, 47.5255881392, 48.2142798781)
Atom 1147 = (19.7659858110, 55.6243490102, 55.1382358971)
Atom 1148 = (18.5171225975, 48.2564963567, 55.1382358971)
Atom 1149 = (15.5123070990, 54.8934407927, 48.2142798781)
Atom 1150 = (18.5171225975, 54.8934407927, 48.2142798781)
Atom 1151 = (15.5123070990, 48.2564963567, 55.1382358971)
Atom 1152 = (25.5220722724, 9.7963017258, 0.8738092967)
Atom 1153 = (29.7757509844, 12.1643173610, 12.9741027413)
Atom 1154 = (25.5220722724, 9.7786138906, 2.7183519361)
Atom 1155 = (25.5220722724, 7.9027584916, 0.2534122550)
Atom 1156 = (31.2781587337, 11.4172330891, 13.5944997831)
Atom 1157 = (25.5220722724, 4.9394035812, 7.7977653157)
Atom 1158 = (29.7757509844, 2.4284490723, 0.8738092967)
Atom 1159 = (29.7757509844, 12.3072562348, 7.7977653157)
Atom 1160 = (29.7757509844, 2.5713879460, 6.0501467223)
Atom 1161 = (25.5220722724, 4.7964647075, 12.9741027413)
Atom 1162 = (25.5220722724, 9.9392405995, 6.0501467223)
Atom 1163 = (25.5220722724, 4.9570914165, 9.6423079551)
Atom 1164 = (29.7757509844, 2.4107612371, 2.7183519361)
Atom 1165 = (29.7757509844, 12.3249440700, 9.6423079551)
Atom 1166 = (25.5220722724, 6.8329468154, 7.1773682740)
Atom 1167 = (29.7757509844, 0.5349058381, 0.2534122550)
Atom 1168 = (29.7757509844, 14.2007994690, 7.1773682740)
Atom 1169 = (28.2733432352, 3.3184722180, 6.6705437641)
Atom 1170 = (31.2781587337, 3.3184722180, 6.6705437641)
Atom 1171 = (28.2733432352, 11.4172330891, 13.5944997831)
Atom 1172 = (27.0244800217, 4.0493804355, 13.5944997831)
Atom 1173 = (24.0196645231, 10.6863248715, 6.6705437641)
Atom 1174 = (27.0244800217, 10.6863248715, 6.6705437641)
Atom 1175 = (24.0196645231, 4.0493804355, 13.5944997831)
Atom 1176 = (25.5220722724, 9.7963017258, 14.7217213347)
Atom 1177 = (29.7757509844, 12.1643173610, 26.8220147793)
Atom 1178 = (25.5220722724, 9.7786138906, 16.5662639741)
Atom 1179 = (25.5220722724, 7.9027584916, 14.1013242930)
Atom 1180 = (31.2781587337, 11.4172330891, 27.4424118211)
Atom 1181 = (25.5220722724, 4.9394035812, 21.6456773538)
Atom 1182 = (29.7757509844, 2.4284490723, 14.7217213347)
Atom 1183 = (29.7757509844, 12.3072562348, 21.6456773538)
Atom 1184 = (29.7757509844, 2.5713879460, 19.8980587603)
Atom 1185 = (25.5220722724, 4.7964647075, 26.8220147793)
Atom 1186 = (25.5220722724, 9.9392405995, 19.8980587603)
Atom 1187 = (25.5220722724, 4.9570914165, 23.4902199931)
Atom 1188 = (29.7757509844, 2.4107612371, 16.5662639741)
Atom 1189 = (29.7757509844, 12.3249440700, 23.4902199931)
Atom 1190 = (25.5220722724, 6.8329468154, 21.0252803120)
Atom 1191 = (29.7757509844, 0.5349058381, 14.1013242930)
Atom 1192 = (29.7757509844, 14.2007994690, 21.0252803120)
Atom 1193 = (28.2733432352, 3.3184722180, 20.5184558021)
Atom 1194 = (31.2781587337, 3.3184722180, 20.5184558021)
Atom 1195 = (28.2733432352, 11.4172330891, 27.4424118211)
Atom 1196 = (27.0244800217, 4.0493804355, 27.4424118211)
Atom 1197 = (24.0196645231, 10.6863248715, 20.5184558021)
Atom 1198 = (27.0244800217, 10.6863248715, 20.5184558021)
Atom 1199 = (24.0196645231, 4.0493804355, 27.4424118211)
Atom 1200 = (25.5220722724, 9.7963017258, 28.5696333728)
Atom 1201 = (29.7757509844, 12.1643173610, 40.6699268174)
Atom 1202 = (25.5220722724, 9.7786138906, 30.4141760121)
Atom 1203 = (25.5220722724, 7.9027584916, 27.9492363310)
Atom 1204 = (31.2781587337, 11.4172330891, 41.2903238591)
Atom 1205 = (25.5220722724, 4.9394035812, 35.4935893918)
Atom 1206 = (29.7757509844, 2.4284490723, 28.5696333728)
Atom 1207 = (29.7757509844, 12.3072562348, 35.4935893918)
Atom 1208 = (29.7757509844, 2.5713879460, 33.7459707983)
Atom 1209 = (25.5220722724, 4.7964647075, 40.6699268174)
Atom 1210 = (25.5220722724, 9.9392405995, 33.7459707983)
Atom 1211 = (25.5220722724, 4.9570914165, 37.3381320311)
Atom 1212 = (29.7757509844, 2.4107612371, 30.4141760121)
Atom 1213 = (29.7757509844, 12.3249440700, 37.3381320311)
Atom 1214 = (25.5220722724, 6.8329468154, 34.8731923500)
Atom 1215 = (29.7757509844, 0.5349058381, 27.9492363310)
Atom 1216 = (29.7757509844, 14.2007994690, 34.8731923500)
Atom 1217 = (28.2733432352, 3.3184722180, 34.3663678401)
Atom 1218 = (31.2781587337, 3.3184722180, 34.3663678401)
Atom 1219 = (28.2733432352, 11.4172330891, 41.2903238591)
Atom 1220 = (27.0244800217, 4.0493804355, 41.2903238591)
Atom 1221 = (24.0196645231, 10.6863248715, 34.3663678401)
Atom 1222 = (27.0244800217, 10.6863248715, 34.3663678401)
Atom 1223 = (24.0196645231, 4.0493804355, 41.2903238591)
Atom 1224 = (25.5220722724, 9.7963017258, 42.4175454108)
Atom 1225 = (29.7757509844, 12.1643173610, 54.5178388554)
Atom 1226 = (25.5220722724, 9.7786138906, 44.2620880502)
Atom 1227 = (25.5220722724, 7.9027584916, 41.7971483690)
Atom 1228 = (31.2781587337, 11.4172330891, 55.1382358971)
Atom 1229 = (25.5220722724, 4.9394035812, 49.3415014298)
Atom 1230 = (29.7757509844, 2.4284490723, 42.4175454108)
Atom 1231 = (29.7757509844, 12.3072562348, 49.3415014298)
Atom 1232 = (29.7757509844, 2.5713879460, 47.5938828364)
Atom 1233 = (25.5220722724, 4.7964647075, 54.5178388554)
Atom 1234 = (25.5220722724, 9.9392405995, 47.5938828364)
Atom 1235 = (25.5220722724, 4.9570914165, 51.1860440692)
Atom 1236 = (29.7757509844, 2.4107612371, 44.2620880502)
Atom 1237 = (29.7757509844, 12.3249440700, 51.1860440692)
Atom 1238 = (25.5220722724, 6.8329468154, 48.7211043880)
Atom 1239 = (29.7757509844, 0.5349058381, 41.7971483690)
Atom 1240 = (29.7757509844, 14.2007994690, 48.7211043880)
Atom 1241 = (28.2733432352, 3.3184722180, 48.2142798781)
Atom 1242 = (31.2781587337, 3.3184722180, 48.2142798781)
Atom 1243 = (28.2733432352, 11.4172330891, 55.1382358971)
Atom 1244 = (27.0244800217, 4.0493804355, 55.1382358971)
Atom 1245 = (24.0196645231, 10.6863248715, 48.2142798781)
Atom 1246 = (27.0244800217, 10.6863248715, 48.2142798781)
Atom 1247 = (24.0196645231, 4.0493804355, 55.1382358971)
Atom 1248 = (25.5220722724, 24.5320070329, 0.8738092967)
Atom 1249 = (29.7757509844, 26.9000226681, 12.9741027413)
Atom 1250 = (25.5220722724, 24.5143191976, 2.7183519361)
Atom 1251 = (25.5220722724, 22.6384637987, 0.2534122550)
Atom 1252 = (31.2781587337, 26.1529383961, 13.5944997831)
Atom 1253 = (25.5220722724, 19.6751088883, 7.7977653157)
Atom 1254 = (29.7757509844, 17.1641543794, 0.8738092967)
Atom 1255 = (29.7757509844, 27.0429615418, 7.7977653157)
Atom 1256 = (29.7757509844, 17.3070932531, 6.0501467223)
Atom 1257 = (25.5220722724, 19.5321700146, 12.9741027413)
Atom 1258 = (25.5220722724, 24.6749459066, 6.0501467223)
Atom 1259 = (25.5220722724, 19.6927967235, 9.6423079551)
Atom 1260 = (29.7757509844, 17.1464665441, 2.7183519361)
Atom 1261 = (29.7757509844, 27.0606493771, 9.6423079551)
Atom 1262 = (25.5220722724, 21.5686521225, 7.1773682740)
Atom 1263 = (29.7757509844, 15.2706111451, 0.2534122550)
Atom 1264 = (29.7757509844, 28.9365047760, 7.1773682740)
Atom 1265 = (28.2733432352, 18.0541775251, 6.6705437641)
Atom 1266 = (31.2781587337, 18.0541775251, 6.6705437641)
Atom 1267 = (28.2733432352, 26.1529383961, 13.5944997831)
Atom 1268 = (27.0244800217, 18.7850857426, 13.5944997831)
Atom 1269 = (24.0196645231, 25.4220301786, 6.6705437641)
Atom 1270 = (27.0244800217, 25.4220301786, 6.6705437641)
Atom 1271 = (24.0196645231, 18.7850857426, 13.5944997831)
Atom 1272 = (25.5220722724, 24.5320070329, 14.7217213347)
Atom 1273 = (29.7757509844, 26.9000226681, 26.8220147793)
Atom 1274 = (25.5220722724, 24.5143191976, 16.5662639741)
Atom 1275 = (25.5220722724, 22.6384637987, 14.1013242930)
Atom 1276 = (31.2781587337, 26.1529383961, 27.4424118211)
Atom 1277 = (25.5220722724, 19.6751088883, 21.6456773538)
Atom 1278 = (29.7757509844, 17.1641543794, 14.7217213347)
Atom 1279 = (29.7757509844, 27.0429615418, 21.6456773538)
Atom 1280 = (29.7757509844, 17.3070932531, 19.8980587603)
Atom 1281 = (25.5220722724, 19.5321700146, 26.8220147793)
Atom 1282 = (25.5220722724, 24.6749459066, 19.8980587603)
Atom 1283 = (25.5220722724, 19.6927967235, 23.4902199931)
Atom 1284 = (29.7757509844, 17.1464665441, 16.5662639741)
Atom 1285 = (29.7757509844, 27.0606493771, 23.4902199931)
Atom 1286 = (25.5220722724, 21.5686521225, 21.0252803120)
Atom 1287 = (29.7757509844, 15.2706111451, 14.1013242930)
Atom 1288 = (29.7757509844, 28.9365047760, 21.0252803120)
Atom 1289 = (28.2733432352, 18.0541775251, 20.5184558021)
Atom 1290 = (31.2781587337, 18.0541775251, 20.5184558021)
Atom 1291 = (28.2733432352, 26.1529383961, 27.4424118211)
Atom 1292 = (27.0244800217, 18.7850857426, 27.4424118211)
Atom 1293 = (24.0196645231, 25.4220301786, 20.5184558021)
Atom 1294 = (27.0244800217, 25.4220301786, 20.5184558021)
Atom 1295 = (24.0196645231, 18.7850857426, 27.4424118211)
Atom 1296 = (25.5220722724, 24.5320070329, 28.5696333728)
Atom 1297 = (29.7757509844, 26.9000226681, 40.6699268174)
Atom 1298 = (25.5220722724, 24.5143191976, 30.4141760121)
Atom 1299 = (25.5220722724, 22.6384637987, 27.9492363310)
Atom 1300 = (31.2781587337, 26.1529383961, 41.2903238591)
Atom 1301 = (25.5220722724, 19.6751088883, 35.4935893918)
Atom 1302 = (29.7757509844, 17.1641543794, 28.5696333728)
Atom 1303 = (29.7757509844, 27.0429615418, 35.4935893918)
Atom 1304 = (29.7757509844, 17.3070932531, 33.7459707983)
Atom 1305 = (25.5220722724, 19.5321700146, 40.6699268174)
Atom 1306 = (25.5220722724, 24.6749459066, 33.7459707983)
Atom 1307 = (25.5220722724, 19.6927967235, 37.3381320311)
Atom 1308 = (29.7757509844, 17.1464665441, 30.4141760121)
Atom 1309 = (29.7757509844, 27.0606493771, 37.3381320311)
Atom 1310 = (25.5220722724, 21.5686521225, 34.8731923500)
Atom 1311 = (29.7757509844, 15.2706111451, 27.9492363310)
Atom 1312 = (29.7757509844, 28.9365047760, 34.8731923500)
Atom 1313 = (28.2733432352, 18.0541775251, 34.3663678401)
Atom 1314 = (31.2781587337, 18.0541775251, 34.3663678401)
Atom 1315 = (28.2733432352, 26.1529383961, 41.2903238591)
Atom 1316 = (27.0244800217, 18.7850857426, 41.2903238591)
Atom 1317 = (24.0196645231, 25.4220301786, 34.3663678401)
Atom 1318 = (27.0244800217, 25.4220301786, 34.3663678401)
Atom 1319 = (24.0196645231, 18.7850857426, 41.2903238591)
Atom 1320 = (25.5220722724, 24.5320070329, 42.4175454108)
Atom 1321 = (29.7757509844, 26.9000226681, 54.5178388554)
Atom 1322 = (25.5220722724, 24.5143191976, 44.2620880502)
Atom 1323 = (25.5220722724, 22.6384637987, 41.7971483690)
Atom 1324 = (31.2781587337, 26.1529383961, 55.1382358971)
Atom 1325 = (25.5220722724, 19.6751088883, 49.3415014298)
Atom 1326 = (29.7757509844, 17.1641543794, 42.4175454108)
Atom 1327 = (29.7757509844, 27.0429615418, 49.3415014298)
Atom 1328 = (29.7757509844, 17.3070932531, 47.5938828364)
Atom 1329 = (25.5220722724, 19.5321700146, 54.5178388554)
Atom 1330 = (25.5220722724, 24.6749459066, 47.5938828364)
Atom 1331 = (25.5220722724, 19.6927967235, 51.1860440692)
Atom 1332 = (29.7757509844, 17.1464665441, 44.2620880502)
Atom 1333 = (29.7757509844, 27.0606493771, 51.1860440692)
Atom 1334 = (25.5220722724, 21.5686521225, 48.7211043880)
Atom 1335 = (29.7757509844, 15.2706111451, 41.7971483690)
Atom 1336 = (29.7757509844, 28.9365047760, 48.7211043880)
Atom 1337 = (28.2733432352, 18.0541775251, 48.2142798781)
Atom 1338 = (31.2781587337, 18.0541775251, 48.2142798781)
Atom 1339 = (28.2733432352, 26.1529383961, 55.1382358971)
Atom 1340 = (27.0244800217, 18.7850857426, 55.1382358971)
Atom 1341 = (24.0196645231, 25.4220301786, 48.2142798781)
Atom 1342 = (27.0244800217, 25.4220301786, 48.2142798781)
Atom 1343 = (24.0196645231, 18.7850857426, 55.1382358971)
Atom 1344 = (25.5220722724, 39.2677123399, 0.8738092967)
Atom 1345 = (29.7757509844, 41.6357279752, 12.9741027413)
Atom 1346 = (25.5220722724, 39.2500245047, 2.7183519361)
Atom 1347 = (25.5220722724, 37.3741691057, 0.2534122550)
Atom 1348 = (31.2781587337, 40.8886437032, 13.5944997831)
Atom 1349 = (25.5220722724, 34.4108141953, 7.7977653157)
Atom 1350 = (29.7757509844, 31.8998596864, 0.8738092967)
Atom 1351 = (29.7757509844, 41.7786668489, 7.7977653157)
Atom 1352 = (29.7757509844, 32.0427985601, 6.0501467223)
Atom 1353 = (25.5220722724, 34.2678753216, 12.9741027413)
Atom 1354 = (25.5220722724, 39.4106512137, 6.0501467223)
Atom 1355 = (25.5220722724, 34.4285020306, 9.6423079551)
Atom 1356 = (29.7757509844, 31.8821718512, 2.7183519361)
Atom 1357 = (29.7757509844, 41.7963546841, 9.6423079551)
Atom 1358 = (25.5220722724, 36.3043574296, 7.1773682740)
Atom 1359 = (29.7757509844, 30.0063164522, 0.2534122550)
Atom 1360 = (29.7757509844, 43.6722100831, 7.1773682740)
Atom 1361 = (28.2733432352, 32.7898828321, 6.6705437641)
Atom 1362 = (31.2781587337, 32.7898828321, 6.6705437641)
Atom 1363 = (28.2733432352, 40.8886437032, 13.5944997831)
Atom 1364 = (27.0244800217, 33.5207910496, 13.5944997831)
Atom 1365 = (24.0196645231, 40.1577354856, 6.6705437641)
Atom 1366 = (27.0244800217, 40.1577354856, 6.6705437641)
Atom 1367 = (24.0196645231, 33.5207910496, 13.5944997831)
Atom 1368 = (25.5220722724, 39.2677123399, 14.7217213347)
Atom 1369 = (29.7757509844, 41.6357279752, 26.8220147793)
Atom 1370 = (25.5220722724, 39.2500245047, 16.5662639741)
Atom 1371 = (25.5220722724, 37.3741691057, 14.1013242930)
Atom 1372 = (31.2781587337, 40.8886437032, 27.4424118211)
Atom 1373 = (25.5220722724, 34.4108141953, 21.6456773538)
Atom 1374 = (29.7757509844, 31.8998596864, 14.7217213347)
Atom 1375 = (29.7757509844, 41.7786668489, 21.6456773538)
Atom 1376 = (29.7757509844, 32.0427985601, 19.8980587603)
Atom 1377 = (25.5220722724, 34.2678753216, 26.8220147793)
Atom 1378 = (25.5220722724, 39.4106512137, 19.8980587603)
Atom 1379 = (25.5220722724, 34.4285020306, 23.4902199931)
Atom 1380 = (29.7757509844, 31.8821718512, 16.5662639741)
Atom 1381 = (29.7757509844, 41.7963546841, 23.4902199931)
Atom 1382 = (25.5220722724, 36.3043574296, 21.0252803120)
Atom 1383 = (29.7757509844, 30.0063164522, 14.1013242930)
Atom 1384 = (29.7757509844, 43.6722100831, 21.0252803120)
Atom 1385 = (28.2733432352, 32.7898828321, 20.5184558021)
Atom 1386 = (31.2781587337, 32.7898828321, 20.5184558021)
Atom 1387 = (28.2733432352, 40.8886437032, 27.4424118211)
Atom 1388 = (27.0244800217, 33.5207910496, 27.4424118211)
Atom 1389 = (24.0196645231, 40.1577354856, 20.5184558021)
Atom 1390 = (27.0244800217, 40.1577354856, 20.5184558021)
Atom 1391 = (24.0196645231, 33.5207910496, 27.4424118211)
Atom 1392 = (25.5220722724, 39.2677123399, 28.5696333728)
Atom 1393 = (29.7757509844, 41.6357279752, 40.6699268174)
Atom 1394 = (25.5220722724, 39.2500245047, 30.4141760121)
Atom 1395 = (25.5220722724, 37.3741691057, 27.9492363310)
Atom 1396 = (31.2781587337, 40.8886437032, 41.2903238591)
Atom 1397 = (25.5220722724, 34.4108141953, 35.4935893918)
Atom 1398 = (29.7757509844, 31.8998596864, 28.5696333728)
Atom 1399 = (29.7757509844, 41.7786668489, 35.4935893918)
Atom 1400 = (29.7757509844, 32.0427985601, 33.7459707983)
Atom 1401 = (25.5220722724, 34.2678753216, 40.6699268174)
Atom 1402 = (25.5220722724, 39.4106512137, 33.7459707983)
Atom 1403 = (25.5220722724, 34.4285020306, 37.3381320311)
Atom 1404 = (29.7757509844, 31.8821718512, 30.4141760121)
Atom 1405 = (29.7757509844, 41.7963546841, 37.3381320311)
Atom 1406 = (25.5220722724, 36.3043574296, 34.8731923500)
Atom 1407 = (29.7757509844, 30.0063164522, 27.9492363310)
Atom 1408 = (29.7757509844, 43.6722100831, 34.8731923500)
Atom 1409 = (28.2733432352, 32.7898828321, 34.3663678401)
Atom 1410 = (31.2781587337, 32.7898828321, 34.3663678401)
Atom 1411 = (28.2733432352, 40.8886437032, 41.2903238591)
Atom 1412 = (27.0244800217, 33.5207910496, 41.2903238591)
Atom 1413 = (24.0196645231, 40.1577354856, 34.3663678401)
Atom 1414 = (27.0244800217, 40.1577354856, 34.3663678401)
Atom 1415 = (24.0196645231, 33.5207910496, 41.2903238591)
Atom 1416 = (25.5220722724, 39.2677123399, 42.4175454108)
Atom 1417 = (29.7757509844, 41.6357279752, 54.5178388554)
Atom 1418 = (25.5220722724, 39.2500245047, 44.2620880502)
Atom 1419 = (25.5220722724, 37.3741691057, 41.7971483690)
Atom 1420 = (31.2781587337, 40.8886437032, 55.1382358971)
Atom 1421 = (25.5220722724, 34.4108141953, 49.3415014298)
Atom 1422 = (29.7757509844, 31.8998596864, 42.4175454108)
Atom 1423 = (29.7757509844, 41.7786668489, 49.3415014298)
Atom 1424 = (29.7757509844, 32.0427985601, 47.5938828364)
Atom 1425 = (25.5220722724, 34.2678753216, 54.5178388554)
Atom 1426 = (25.5220722724, 39.4106512137, 47.5938828364)
Atom 1427 = (25.5220722724, 34.4285020306, 51.1860440692)
Atom 1428 = (29.7757509844, 31.8821718512, 44.2620880502)
Atom 1429 = (29.7757509844, 41.7963546841, 51.1860440692)
Atom 1430 = (25.5220722724, 36.3043574296, 48.7211043880)
Atom 1431 = (29.7757509844, 30.0063164522, 41.7971483690)
Atom 1432 = (29.7757509844, 43.6722100831, 48.7211043880)
Atom 1433 = (28.2733432352, 32.7898828321, 48.2142798781)
Atom 1434 = (31.2781587337, 32.7898828321, 48.2142798781)
Atom 1435 = (28.2733432352, 40.8886437032, 55.1382358971)
Atom 1436 = (27.0244800217, 33.5207910496, 55.1382358971)
Atom 1437 = (24.0196645231, 40.1577354856, 48.2142798781)
Atom 1438 = (27.0244800217, 40.1577354856, 48.2142798781)
Atom 1439 = (24.0196645231, 33.5207910496, 55.1382358971)
Atom 1440 = (25.5220722724, 54.0034176470, 0.8738092967)
Atom 1441 = (29.7757509844, 56.3714332822, 12.9741027413)
Atom 1442 = (25.5220722724, 53.9857298118, 2.7183519361)
Atom 1443 = (25.5220722724, 52.1098744128, 0.2534122550)
Atom 1444 = (31.2781587337, 55.6243490102, 13.5944997831)
Atom 1445 = (25.5220722724, 49.1465195024, 7.7977653157)
Atom 1446 = (29.7757509844, 46.6355649935, 0.8738092967)
Atom 1447 = (29.7757509844, 56.5143721559, 7.7977653157)
Atom 1448 = (29.7757509844, 46.7785038672, 6.0501467223)
Atom 1449 = (25.5220722724, 49.0035806287, 12.9741027413)
Atom 1450 = (25.5220722724, 54.1463565207, 6.0501467223)
Atom 1451 = (25.5220722724, 49.1642073376, 9.6423079551)
Atom 1452 = (29.7757509844, 46.6178771582, 2.7183519361)
Atom 1453 = (29.7757509844, 56.5320599912, 9.6423079551)
Atom 1454 = (25.5220722724, 51.0400627366, 7.1773682740)
Atom 1455 = (29.7757509844, 44.7420217593, 0.2534122550)
Atom 1456 = (29.7757509844, 58.4079153901, 7.1773682740)
Atom 1457 = (28.2733432352, 47.5255881392, 6.6705437641)
Atom 1458 = (31.2781587337, 47.5255881392, 6.6705437641)
Atom 1459 = (28.2733432352, 55.6243490102, 13.5944997831)
Atom 1460 = (27.0244800217, 48.2564963567, 13.5944997831)
Atom 1461 = (24.0196645231, 54.8934407927, 6.6705437641)
Atom 1462 = (27.0244800217, 54.8934407927, 6.6705437641)
Atom 1463 = (24.0196645231, 48.2564963567, 13.5944997831)
Atom 1464 = (25.5220722724, 54.0034176470, 14.7217213347)
Atom 1465 = (29.7757509844, 56.3714332822, 26.8220147793)
Atom 1466 = (25.5220722724, 53.9857298118, 16.5662639741)
Atom 1467 = (25.5220722724, 52.1098744128, 14.1013242930)
Atom 1468 = (31.2781587337, 55.6243490102, 27.4424118211)
Atom 1469 = (25.5220722724, 49.1465195024, 21.6456773538)
Atom 1470 = (29.7757509844, 46.6355649935, 14.7217213347)
Atom 1471 = (29.7757509844, 56.5143721559, 21.6456773538)
Atom 1472 = (29.7757509844, 46.7785038672, 19.8980587603)
Atom 1473 = (25.5220722724, 49.0035806287, 26.8220147793)
Atom 1474 = (25.5220722724, 54.1463565207, 19.8980587603)
Atom 1475 = (25.5220722724, 49.1642073376, 23.4902199931)
Atom 1476 = (29.7757509844, 46.6178771582, 16.5662639741)
Atom 1477 = (29.7757509844, 56.5320599912, 23.4902199931)
Atom 1478 = (25.5220722724, 51.0400627366, 21.0252803120)
Atom 1479 = (29.7757509844, 44.7420217593, 14.1013242930)
Atom 1480 = (29.7757509844, 58.4079153901, 21.0252803120)
Atom 1481 = (28.2733432352, 47.5255881392, 20.5184558021)
Atom 1482 = (31.2781587337, 47.5255881392, 20.5184558021)
Atom 1483 = (28.2733432352, 55.6243490102, 27.4424118211)
Atom 1484 = (27.0244800217, 48.2564963567, 27.4424118211)
Atom 1485 = (24.0196645231, 54.8934407927, 20.5184558021)
Atom 1486 = (27.0244800217, 54.8934407927, 20.5184558021)
Atom 1487 = (24.0196645231, 48.2564963567, 27.4424118211)
Atom 1488 = (25.5220722724, 54.0034176470, 28.5696333728)
Atom 1489 = (29.7757509844, 56.3714332822, 40.6699268174)
Atom 1490 = (25.5220722724, 53.9857298118, 30.4141760121)
Atom 1491 = (25.5220722724, 52.1098744128, 27.9492363310)
Atom 1492 = (31.2781587337, 55.6243490102, 41.2903238591)
Atom 1493 = (25.5220722724, 49.1465195024, 35.4935893918)
Atom 1494 = (29.7757509844, 46.6355649935, 28.5696333728)
Atom 1495 = (29.7757509844, 56.5143721559, 35.4935893918)
Atom 1496 = (29.7757509844, 46.7785038672, 33.7459707983)
Atom 1497 = (25.5220722724, 49.0035806287, 40.6699268174)
Atom 1498 = (25.5220722724, 54.1463565207, 33.7459707983)
Atom 1499 = (25.5220722724, 49.1642073376, 37.3381320311)
Atom 1500 = (29.7757509844, 46.6178771582, 30.4141760121)
Atom 1501 = (29.7757509844, 56.5320599912, 37.3381320311)
Atom 1502 = (25.5220722724, 51.0400627366, 34.8731923500)
Atom 1503 = (29.7757509844, 44.7420217593, 27.9492363310)
Atom 1504 = (29.7757509844, 58.4079153901, 34.8731923500)
Atom 1505 = (28.2733432352, 47.5255881392, 34.3663678401)
Atom 1506 = (31.2781587337, 47.5255881392, 34.3663678401)
Atom 1507 = (28.2733432352, 55.6243490102, 41.2903238591)
Atom 1508 = (27.0244800217, 48.2564963567, 41.2903238591)
Atom 1509 = (24.0196645231, 54.8934407927, 34.3663678401)
Atom 1510 = (27.0244800217, 54.8934407927, 34.3663678401)
Atom 1511 = (24.0196645231, 48.2564963567, 41.2903238591)
Atom 1512 = (25.5220722724, 54.0034176470, 42.4175454108)
Atom 1513 = (29.7757509844, 56.3714332822, 54.5178388554)
Atom 1514 = (25.5220722724, 53.9857298118, 44.2620880502)
Atom 1515 = (25.5220722724, 52.1098744128, 41.7971483690)
Atom 1516 = (31.2781587337, 55.6243490102, 55.1382358971)
Atom 1517 = (25.5220722724, 49.1465195024, 49.3415014298)
Atom 1518 = (29.7757509844, 46.6355649935, 42.4175454108)
Atom 1519 = (29.7757509844, 56.5143721559, 49.3415014298)
Atom 1520 = (29.7757509844, 46.7785038672, 47.5938828364)
Atom 1521 = (25.5220722724, 49.0035806287, 54.5178388554)
Atom 1522 = (25.5220722724, 54.1463565207, 47.5938828364)
Atom 1523 = (25.5220722724, 49.1642073376, 51.1860440692)
Atom 1524 = (29.7757509844, 46.6178771582, 44.2620880502)
Atom 1525 = (29.7757509844, 56.5320599912, 51.1860440692)
Atom 1526 = (25.5220722724, 51.0400627366, 48.7211043880)
Atom 1527 = (29.7757509844, 44.7420217593, 41.7971483690)
Atom 1528 = (29.7757509844, 58.4079153901, 48.7211043880)
Atom 1529 = (28.2733432352, 47.5255881392, 48.2142798781)
Atom 1530 = (31.2781587337, 47.5255881392, 48.2142798781)
Atom 1531 = (28.2733432352, 55.6243490102, 55.1382358971)
Atom 1532 = (27.0244800217, 48.2564963567, 55.1382358971)
Atom 1533 = (24.0196645231, 54.8934407927, 48.2142798781)
Atom 1534 = (27.0244800217, 54.8934407927, 48.2142798781)
Atom 1535 = (24.0196645231, 48.2564963567, 55.1382358971)

Default periodic omega parameter = 0.0541167421

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     1536
Total charge:    0
Total electrons: 5120 (2560-alpha, 2560-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  12800
Total AO shells: 6144 (3584 S-shells; 2048 P-shells; 512 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -6369.261955028327 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 111005.75050, which suppose to be the same as real space unit cell volume 111104.04669, the difference indicates how bad your result is.
| time to set the grid = 169.85 s
DFT grid points: 9026749 (5876 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.7534804446  -39040.9272376971  5119.9430646856  -3539.0691698222  51.72 25.05 8.31 19.81  -39040.9272376971   106.09  
|    2     0.1551786390     +22.7057867820  5120.0019472095  -3664.7032572022  260.04 799.34 21.05 24.50  -39018.2214509151  1105.71  
|    3     0.1750969008      +5.3478337784  5119.9947214140  -3518.9167801993  250.91 817.52 21.48 22.97  -39012.8736171367  1113.73  
|    4     0.0059171104     -23.3189220712  5119.9996117311  -3597.1531835047  235.07 781.44 20.29 23.91  -39036.1925392079  1061.99  
|    5     0.0062692765      +0.0009828270  5119.9994262326  -3596.6932785350  211.88 585.80 20.63 23.27  -39036.1915563809   842.65  
|    6     0.0004696774      -0.0210871341  5119.9995002726  -3596.6742555690  202.77 544.55 20.70 23.95  -39036.2126435150   793.53  
|    7     0.0000221369      -0.0001115596  5119.9994980080  -3596.7002695185  166.59 431.36 20.90 23.91  -39036.2127550746   644.10  
|    8     0.0000044155      -0.0000001792  5119.9994983491  -3596.7056470145  130.81 327.45 21.05 23.24  -39036.2127552537   503.81  
|    9     0.0000009584      +0.0000051958  5119.9994983669  -3596.7052148760  270.41 826.44 32.74 23.25  -39036.2127500579  1144.94  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -39036.2127500579 a.u.
HOMO-LUMO GAP: 7.990 eV
CENTER OF MASS: {7.878325, 15.595600, 14.692495} ANGS
DIPOLE MOMENT: {16.686649, -14.135782, 536.426208} (|D| = 536.871811) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 7763.22 sec 

| Job finished: Sun Oct 20 03:14:49 2024



==> anc/files/timings/parallelization/Silicon_3x_supercell/geometry.xyz <==
216
3D 16.292460 16.292460 16.292460 90.000000 90.000000 90.000000
Si 0.000000 0.000000 0.000000
Si 0.000000 2.715410 2.715410
Si 2.715410 2.715410 0.000000
Si 2.715410 0.000000 2.715410
Si 4.073110 1.357710 4.073110
Si 1.357700 1.357700 1.357700
Si 1.357710 4.073110 4.073110
Si 4.073110 4.073110 1.357700
Si 0.000000 0.000000 5.430820
Si 0.000000 2.715410 8.146230
Si 2.715410 2.715410 5.430820
Si 2.715410 0.000000 8.146230
Si 4.073110 1.357710 9.503930
Si 1.357700 1.357700 6.788520
Si 1.357710 4.073110 9.503930
Si 4.073110 4.073110 6.788520
Si 0.000000 0.000000 10.861640
Si 0.000000 2.715410 13.577050
Si 2.715410 2.715410 10.861640
Si 2.715410 0.000000 13.577050
Si 4.073110 1.357710 14.934750
Si 1.357700 1.357700 12.219340
Si 1.357710 4.073110 14.934750
Si 4.073110 4.073110 12.219340
Si 0.000000 5.430820 0.000000
Si 0.000000 8.146230 2.715410
Si 2.715410 8.146230 0.000000
Si 2.715410 5.430820 2.715410
Si 4.073110 6.788530 4.073110
Si 1.357700 6.788520 1.357700
Si 1.357710 9.503930 4.073110
Si 4.073110 9.503930 1.357700
Si 0.000000 5.430820 5.430820
Si 0.000000 8.146230 8.146230
Si 2.715410 8.146230 5.430820
Si 2.715410 5.430820 8.146230
Si 4.073110 6.788530 9.503930
Si 1.357700 6.788520 6.788520
Si 1.357710 9.503930 9.503930
Si 4.073110 9.503930 6.788520
Si 0.000000 5.430820 10.861640
Si 0.000000 8.146230 13.577050
Si 2.715410 8.146230 10.861640
Si 2.715410 5.430820 13.577050
Si 4.073110 6.788530 14.934750
Si 1.357700 6.788520 12.219340
Si 1.357710 9.503930 14.934750
Si 4.073110 9.503930 12.219340
Si 0.000000 10.861640 0.000000
Si 0.000000 13.577050 2.715410
Si 2.715410 13.577050 0.000000
Si 2.715410 10.861640 2.715410
Si 4.073110 12.219350 4.073110
Si 1.357700 12.219340 1.357700
Si 1.357710 14.934750 4.073110
Si 4.073110 14.934750 1.357700
Si 0.000000 10.861640 5.430820
Si 0.000000 13.577050 8.146230
Si 2.715410 13.577050 5.430820
Si 2.715410 10.861640 8.146230
Si 4.073110 12.219350 9.503930
Si 1.357700 12.219340 6.788520
Si 1.357710 14.934750 9.503930
Si 4.073110 14.934750 6.788520
Si 0.000000 10.861640 10.861640
Si 0.000000 13.577050 13.577050
Si 2.715410 13.577050 10.861640
Si 2.715410 10.861640 13.577050
Si 4.073110 12.219350 14.934750
Si 1.357700 12.219340 12.219340
Si 1.357710 14.934750 14.934750
Si 4.073110 14.934750 12.219340
Si 5.430820 0.000000 0.000000
Si 5.430820 2.715410 2.715410
Si 8.146230 2.715410 0.000000
Si 8.146230 0.000000 2.715410
Si 9.503930 1.357710 4.073110
Si 6.788520 1.357700 1.357700
Si 6.788530 4.073110 4.073110
Si 9.503930 4.073110 1.357700
Si 5.430820 0.000000 5.430820
Si 5.430820 2.715410 8.146230
Si 8.146230 2.715410 5.430820
Si 8.146230 0.000000 8.146230
Si 9.503930 1.357710 9.503930
Si 6.788520 1.357700 6.788520
Si 6.788530 4.073110 9.503930
Si 9.503930 4.073110 6.788520
Si 5.430820 0.000000 10.861640
Si 5.430820 2.715410 13.577050
Si 8.146230 2.715410 10.861640
Si 8.146230 0.000000 13.577050
Si 9.503930 1.357710 14.934750
Si 6.788520 1.357700 12.219340
Si 6.788530 4.073110 14.934750
Si 9.503930 4.073110 12.219340
Si 5.430820 5.430820 0.000000
Si 5.430820 8.146230 2.715410
Si 8.146230 8.146230 0.000000
Si 8.146230 5.430820 2.715410
Si 9.503930 6.788530 4.073110
Si 6.788520 6.788520 1.357700
Si 6.788530 9.503930 4.073110
Si 9.503930 9.503930 1.357700
Si 5.430820 5.430820 5.430820
Si 5.430820 8.146230 8.146230
Si 8.146230 8.146230 5.430820
Si 8.146230 5.430820 8.146230
Si 9.503930 6.788530 9.503930
Si 6.788520 6.788520 6.788520
Si 6.788530 9.503930 9.503930
Si 9.503930 9.503930 6.788520
Si 5.430820 5.430820 10.861640
Si 5.430820 8.146230 13.577050
Si 8.146230 8.146230 10.861640
Si 8.146230 5.430820 13.577050
Si 9.503930 6.788530 14.934750
Si 6.788520 6.788520 12.219340
Si 6.788530 9.503930 14.934750
Si 9.503930 9.503930 12.219340
Si 5.430820 10.861640 0.000000
Si 5.430820 13.577050 2.715410
Si 8.146230 13.577050 0.000000
Si 8.146230 10.861640 2.715410
Si 9.503930 12.219350 4.073110
Si 6.788520 12.219340 1.357700
Si 6.788530 14.934750 4.073110
Si 9.503930 14.934750 1.357700
Si 5.430820 10.861640 5.430820
Si 5.430820 13.577050 8.146230
Si 8.146230 13.577050 5.430820
Si 8.146230 10.861640 8.146230
Si 9.503930 12.219350 9.503930
Si 6.788520 12.219340 6.788520
Si 6.788530 14.934750 9.503930
Si 9.503930 14.934750 6.788520
Si 5.430820 10.861640 10.861640
Si 5.430820 13.577050 13.577050
Si 8.146230 13.577050 10.861640
Si 8.146230 10.861640 13.577050
Si 9.503930 12.219350 14.934750
Si 6.788520 12.219340 12.219340
Si 6.788530 14.934750 14.934750
Si 9.503930 14.934750 12.219340
Si 10.861640 0.000000 0.000000
Si 10.861640 2.715410 2.715410
Si 13.577050 2.715410 0.000000
Si 13.577050 0.000000 2.715410
Si 14.934750 1.357710 4.073110
Si 12.219340 1.357700 1.357700
Si 12.219350 4.073110 4.073110
Si 14.934750 4.073110 1.357700
Si 10.861640 0.000000 5.430820
Si 10.861640 2.715410 8.146230
Si 13.577050 2.715410 5.430820
Si 13.577050 0.000000 8.146230
Si 14.934750 1.357710 9.503930
Si 12.219340 1.357700 6.788520
Si 12.219350 4.073110 9.503930
Si 14.934750 4.073110 6.788520
Si 10.861640 0.000000 10.861640
Si 10.861640 2.715410 13.577050
Si 13.577050 2.715410 10.861640
Si 13.577050 0.000000 13.577050
Si 14.934750 1.357710 14.934750
Si 12.219340 1.357700 12.219340
Si 12.219350 4.073110 14.934750
Si 14.934750 4.073110 12.219340
Si 10.861640 5.430820 0.000000
Si 10.861640 8.146230 2.715410
Si 13.577050 8.146230 0.000000
Si 13.577050 5.430820 2.715410
Si 14.934750 6.788530 4.073110
Si 12.219340 6.788520 1.357700
Si 12.219350 9.503930 4.073110
Si 14.934750 9.503930 1.357700
Si 10.861640 5.430820 5.430820
Si 10.861640 8.146230 8.146230
Si 13.577050 8.146230 5.430820
Si 13.577050 5.430820 8.146230
Si 14.934750 6.788530 9.503930
Si 12.219340 6.788520 6.788520
Si 12.219350 9.503930 9.503930
Si 14.934750 9.503930 6.788520
Si 10.861640 5.430820 10.861640
Si 10.861640 8.146230 13.577050
Si 13.577050 8.146230 10.861640
Si 13.577050 5.430820 13.577050
Si 14.934750 6.788530 14.934750
Si 12.219340 6.788520 12.219340
Si 12.219350 9.503930 14.934750
Si 14.934750 9.503930 12.219340
Si 10.861640 10.861640 0.000000
Si 10.861640 13.577050 2.715410
Si 13.577050 13.577050 0.000000
Si 13.577050 10.861640 2.715410
Si 14.934750 12.219350 4.073110
Si 12.219340 12.219340 1.357700
Si 12.219350 14.934750 4.073110
Si 14.934750 14.934750 1.357700
Si 10.861640 10.861640 5.430820
Si 10.861640 13.577050 8.146230
Si 13.577050 13.577050 5.430820
Si 13.577050 10.861640 8.146230
Si 14.934750 12.219350 9.503930
Si 12.219340 12.219340 6.788520
Si 12.219350 14.934750 9.503930
Si 14.934750 14.934750 6.788520
Si 10.861640 10.861640 10.861640
Si 10.861640 13.577050 13.577050
Si 13.577050 13.577050 10.861640
Si 13.577050 10.861640 13.577050
Si 14.934750 12.219350 14.934750
Si 12.219340 12.219340 12.219340
Si 12.219350 14.934750 14.934750
Si 14.934750 14.934750 12.219340


==> anc/files/timings/parallelization/Silicon_3x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
gpumem      1024
end


==> anc/files/timings/parallelization/Silicon_3x_supercell/tc_pbe0_pbc_1.out <==
| Use device 0 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Thu Oct 17 12:17:31 2024
| On fire-21-02 (available memory: 594610 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g0  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffef3b5b000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007ff24e65e000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007ff24e642000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007ff24e258000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007ff24e16f000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007ff24c600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007ff24c2a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007ff24e169000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007ff24e13e000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007ff24a48b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007ff24a031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007ff249e00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007ff24e131000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007ff24e12b000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007ff24e10f000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007ff24e109000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007ff1f14ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007ff1f13f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007ff1d6573000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007ff1d61c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007ff1d3dfd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007ff1d3d05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007ff1d36b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007ff1d3228000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007ff24e0e8000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007ff1d31f3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007ff1d2f20000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007ff1d2ebf000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007ff1d2e1b000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007ff1d29d9000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007ff1d0cf8000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007ff1d0a00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007ff1ca200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007ff1bf400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007ff1af600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007ff1a8400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007ff185c00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007ff1845d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007ff184200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007ff183fd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007ff183a00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007ff183600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007ff24a011000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007ff1ca188000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007ff1833d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007ff24e714000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007ff1d0cce000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007ff1d0cad000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007ff1d09e1000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007ff1af593000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007ff1d09cd000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007ff1ca134000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007ff1bf3a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007ff1af582000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007ff1af4b3000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007ff1af4a5000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007ff24e0d9000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007ff24e0d4000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007ff1af47b000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007ff183e5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007ff24a00c000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007ff180200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007ff183856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007ff180015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007ff1a83b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007ff1a8372000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007ff18454f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007ff17ff4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007ff1af44c000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007ff1d09c7000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007ff1a8364000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007ff1a8349000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007ff18452c000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007ff17fe0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007ff1a8331000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007ff1af445000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007ff184518000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007ff183e4d000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 22
|  AVAILABLE: 978
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: ./scr.geometry
| Random number seed: 1887440482

XYZ coordinates geometry.xyz
Molden File Output: ./scr.geometry/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 16.2924600000 A, b = 16.2924600000 A, c = 16.2924600000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(30.7882850659, 0.0000000000, 0.0000000000), (0.0000000000, 30.7882850659, 0.0000000000), (0.0000000000, 0.0000000000, 30.7882850659), 
Reciprocal space lattice vector in a.u.:
(0.2040771447, -0.0000000000, -0.0000000000), (0.0000000000, 0.2040771447, -0.0000000000), (0.0000000000, 0.0000000000, 0.2040771447), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 0.0000000000, 20.5255233773)
Atom 17 = (0.0000000000, 5.1313808443, 25.6569042216)
Atom 18 = (5.1313808443, 5.1313808443, 20.5255233773)
Atom 19 = (5.1313808443, 0.0000000000, 25.6569042216)
Atom 20 = (7.6970618178, 2.5656998708, 28.2225851951)
Atom 21 = (2.5656809735, 2.5656809735, 23.0912043508)
Atom 22 = (2.5656998708, 7.6970618178, 28.2225851951)
Atom 23 = (7.6970618178, 7.6970618178, 23.0912043508)
Atom 24 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 25 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 26 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 27 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 28 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 29 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 30 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 31 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 32 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 33 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 34 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 35 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 36 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 37 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 38 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 39 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 40 = (0.0000000000, 10.2627616886, 20.5255233773)
Atom 41 = (0.0000000000, 15.3941425330, 25.6569042216)
Atom 42 = (5.1313808443, 15.3941425330, 20.5255233773)
Atom 43 = (5.1313808443, 10.2627616886, 25.6569042216)
Atom 44 = (7.6970618178, 12.8284615594, 28.2225851951)
Atom 45 = (2.5656809735, 12.8284426622, 23.0912043508)
Atom 46 = (2.5656998708, 17.9598235065, 28.2225851951)
Atom 47 = (7.6970618178, 17.9598235065, 23.0912043508)
Atom 48 = (0.0000000000, 20.5255233773, 0.0000000000)
Atom 49 = (0.0000000000, 25.6569042216, 5.1313808443)
Atom 50 = (5.1313808443, 25.6569042216, 0.0000000000)
Atom 51 = (5.1313808443, 20.5255233773, 5.1313808443)
Atom 52 = (7.6970618178, 23.0912232481, 7.6970618178)
Atom 53 = (2.5656809735, 23.0912043508, 2.5656809735)
Atom 54 = (2.5656998708, 28.2225851951, 7.6970618178)
Atom 55 = (7.6970618178, 28.2225851951, 2.5656809735)
Atom 56 = (0.0000000000, 20.5255233773, 10.2627616886)
Atom 57 = (0.0000000000, 25.6569042216, 15.3941425330)
Atom 58 = (5.1313808443, 25.6569042216, 10.2627616886)
Atom 59 = (5.1313808443, 20.5255233773, 15.3941425330)
Atom 60 = (7.6970618178, 23.0912232481, 17.9598235065)
Atom 61 = (2.5656809735, 23.0912043508, 12.8284426622)
Atom 62 = (2.5656998708, 28.2225851951, 17.9598235065)
Atom 63 = (7.6970618178, 28.2225851951, 12.8284426622)
Atom 64 = (0.0000000000, 20.5255233773, 20.5255233773)
Atom 65 = (0.0000000000, 25.6569042216, 25.6569042216)
Atom 66 = (5.1313808443, 25.6569042216, 20.5255233773)
Atom 67 = (5.1313808443, 20.5255233773, 25.6569042216)
Atom 68 = (7.6970618178, 23.0912232481, 28.2225851951)
Atom 69 = (2.5656809735, 23.0912043508, 23.0912043508)
Atom 70 = (2.5656998708, 28.2225851951, 28.2225851951)
Atom 71 = (7.6970618178, 28.2225851951, 23.0912043508)
Atom 72 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 73 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 74 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 75 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 76 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 77 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 78 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 79 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 80 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 81 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 82 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 83 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 84 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 85 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 86 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 87 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 88 = (10.2627616886, 0.0000000000, 20.5255233773)
Atom 89 = (10.2627616886, 5.1313808443, 25.6569042216)
Atom 90 = (15.3941425330, 5.1313808443, 20.5255233773)
Atom 91 = (15.3941425330, 0.0000000000, 25.6569042216)
Atom 92 = (17.9598235065, 2.5656998708, 28.2225851951)
Atom 93 = (12.8284426622, 2.5656809735, 23.0912043508)
Atom 94 = (12.8284615594, 7.6970618178, 28.2225851951)
Atom 95 = (17.9598235065, 7.6970618178, 23.0912043508)
Atom 96 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 97 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 98 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 99 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 100 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 101 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 102 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 103 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 104 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 105 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 106 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 107 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 108 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 109 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 110 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 111 = (17.9598235065, 17.9598235065, 12.8284426622)
Atom 112 = (10.2627616886, 10.2627616886, 20.5255233773)
Atom 113 = (10.2627616886, 15.3941425330, 25.6569042216)
Atom 114 = (15.3941425330, 15.3941425330, 20.5255233773)
Atom 115 = (15.3941425330, 10.2627616886, 25.6569042216)
Atom 116 = (17.9598235065, 12.8284615594, 28.2225851951)
Atom 117 = (12.8284426622, 12.8284426622, 23.0912043508)
Atom 118 = (12.8284615594, 17.9598235065, 28.2225851951)
Atom 119 = (17.9598235065, 17.9598235065, 23.0912043508)
Atom 120 = (10.2627616886, 20.5255233773, 0.0000000000)
Atom 121 = (10.2627616886, 25.6569042216, 5.1313808443)
Atom 122 = (15.3941425330, 25.6569042216, 0.0000000000)
Atom 123 = (15.3941425330, 20.5255233773, 5.1313808443)
Atom 124 = (17.9598235065, 23.0912232481, 7.6970618178)
Atom 125 = (12.8284426622, 23.0912043508, 2.5656809735)
Atom 126 = (12.8284615594, 28.2225851951, 7.6970618178)
Atom 127 = (17.9598235065, 28.2225851951, 2.5656809735)
Atom 128 = (10.2627616886, 20.5255233773, 10.2627616886)
Atom 129 = (10.2627616886, 25.6569042216, 15.3941425330)
Atom 130 = (15.3941425330, 25.6569042216, 10.2627616886)
Atom 131 = (15.3941425330, 20.5255233773, 15.3941425330)
Atom 132 = (17.9598235065, 23.0912232481, 17.9598235065)
Atom 133 = (12.8284426622, 23.0912043508, 12.8284426622)
Atom 134 = (12.8284615594, 28.2225851951, 17.9598235065)
Atom 135 = (17.9598235065, 28.2225851951, 12.8284426622)
Atom 136 = (10.2627616886, 20.5255233773, 20.5255233773)
Atom 137 = (10.2627616886, 25.6569042216, 25.6569042216)
Atom 138 = (15.3941425330, 25.6569042216, 20.5255233773)
Atom 139 = (15.3941425330, 20.5255233773, 25.6569042216)
Atom 140 = (17.9598235065, 23.0912232481, 28.2225851951)
Atom 141 = (12.8284426622, 23.0912043508, 23.0912043508)
Atom 142 = (12.8284615594, 28.2225851951, 28.2225851951)
Atom 143 = (17.9598235065, 28.2225851951, 23.0912043508)
Atom 144 = (20.5255233773, 0.0000000000, 0.0000000000)
Atom 145 = (20.5255233773, 5.1313808443, 5.1313808443)
Atom 146 = (25.6569042216, 5.1313808443, 0.0000000000)
Atom 147 = (25.6569042216, 0.0000000000, 5.1313808443)
Atom 148 = (28.2225851951, 2.5656998708, 7.6970618178)
Atom 149 = (23.0912043508, 2.5656809735, 2.5656809735)
Atom 150 = (23.0912232481, 7.6970618178, 7.6970618178)
Atom 151 = (28.2225851951, 7.6970618178, 2.5656809735)
Atom 152 = (20.5255233773, 0.0000000000, 10.2627616886)
Atom 153 = (20.5255233773, 5.1313808443, 15.3941425330)
Atom 154 = (25.6569042216, 5.1313808443, 10.2627616886)
Atom 155 = (25.6569042216, 0.0000000000, 15.3941425330)
Atom 156 = (28.2225851951, 2.5656998708, 17.9598235065)
Atom 157 = (23.0912043508, 2.5656809735, 12.8284426622)
Atom 158 = (23.0912232481, 7.6970618178, 17.9598235065)
Atom 159 = (28.2225851951, 7.6970618178, 12.8284426622)
Atom 160 = (20.5255233773, 0.0000000000, 20.5255233773)
Atom 161 = (20.5255233773, 5.1313808443, 25.6569042216)
Atom 162 = (25.6569042216, 5.1313808443, 20.5255233773)
Atom 163 = (25.6569042216, 0.0000000000, 25.6569042216)
Atom 164 = (28.2225851951, 2.5656998708, 28.2225851951)
Atom 165 = (23.0912043508, 2.5656809735, 23.0912043508)
Atom 166 = (23.0912232481, 7.6970618178, 28.2225851951)
Atom 167 = (28.2225851951, 7.6970618178, 23.0912043508)
Atom 168 = (20.5255233773, 10.2627616886, 0.0000000000)
Atom 169 = (20.5255233773, 15.3941425330, 5.1313808443)
Atom 170 = (25.6569042216, 15.3941425330, 0.0000000000)
Atom 171 = (25.6569042216, 10.2627616886, 5.1313808443)
Atom 172 = (28.2225851951, 12.8284615594, 7.6970618178)
Atom 173 = (23.0912043508, 12.8284426622, 2.5656809735)
Atom 174 = (23.0912232481, 17.9598235065, 7.6970618178)
Atom 175 = (28.2225851951, 17.9598235065, 2.5656809735)
Atom 176 = (20.5255233773, 10.2627616886, 10.2627616886)
Atom 177 = (20.5255233773, 15.3941425330, 15.3941425330)
Atom 178 = (25.6569042216, 15.3941425330, 10.2627616886)
Atom 179 = (25.6569042216, 10.2627616886, 15.3941425330)
Atom 180 = (28.2225851951, 12.8284615594, 17.9598235065)
Atom 181 = (23.0912043508, 12.8284426622, 12.8284426622)
Atom 182 = (23.0912232481, 17.9598235065, 17.9598235065)
Atom 183 = (28.2225851951, 17.9598235065, 12.8284426622)
Atom 184 = (20.5255233773, 10.2627616886, 20.5255233773)
Atom 185 = (20.5255233773, 15.3941425330, 25.6569042216)
Atom 186 = (25.6569042216, 15.3941425330, 20.5255233773)
Atom 187 = (25.6569042216, 10.2627616886, 25.6569042216)
Atom 188 = (28.2225851951, 12.8284615594, 28.2225851951)
Atom 189 = (23.0912043508, 12.8284426622, 23.0912043508)
Atom 190 = (23.0912232481, 17.9598235065, 28.2225851951)
Atom 191 = (28.2225851951, 17.9598235065, 23.0912043508)
Atom 192 = (20.5255233773, 20.5255233773, 0.0000000000)
Atom 193 = (20.5255233773, 25.6569042216, 5.1313808443)
Atom 194 = (25.6569042216, 25.6569042216, 0.0000000000)
Atom 195 = (25.6569042216, 20.5255233773, 5.1313808443)
Atom 196 = (28.2225851951, 23.0912232481, 7.6970618178)
Atom 197 = (23.0912043508, 23.0912043508, 2.5656809735)
Atom 198 = (23.0912232481, 28.2225851951, 7.6970618178)
Atom 199 = (28.2225851951, 28.2225851951, 2.5656809735)
Atom 200 = (20.5255233773, 20.5255233773, 10.2627616886)
Atom 201 = (20.5255233773, 25.6569042216, 15.3941425330)
Atom 202 = (25.6569042216, 25.6569042216, 10.2627616886)
Atom 203 = (25.6569042216, 20.5255233773, 15.3941425330)
Atom 204 = (28.2225851951, 23.0912232481, 17.9598235065)
Atom 205 = (23.0912043508, 23.0912043508, 12.8284426622)
Atom 206 = (23.0912232481, 28.2225851951, 17.9598235065)
Atom 207 = (28.2225851951, 28.2225851951, 12.8284426622)
Atom 208 = (20.5255233773, 20.5255233773, 20.5255233773)
Atom 209 = (20.5255233773, 25.6569042216, 25.6569042216)
Atom 210 = (25.6569042216, 25.6569042216, 20.5255233773)
Atom 211 = (25.6569042216, 20.5255233773, 25.6569042216)
Atom 212 = (28.2225851951, 23.0912232481, 28.2225851951)
Atom 213 = (23.0912043508, 23.0912043508, 23.0912043508)
Atom 214 = (23.0912232481, 28.2225851951, 28.2225851951)
Atom 215 = (28.2225851951, 28.2225851951, 23.0912043508)

Default periodic omega parameter = 0.0844998823

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     216
Total charge:    0
Total electrons: 3024 (1512-alpha, 1512-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  4104
Total AO shells: 1728 (864 S-shells; 648 P-shells; 216 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -11110.824206705605 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 29247.81041, which suppose to be the same as real space unit cell volume 29184.78491, the difference indicates how bad your result is.
| time to set the grid = 23.01 s
DFT grid points: 2121924 (9823 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.1119251623  -62522.1147842869  3023.2249238705  -3400.4285595986  122.05 255.37 1.10 63.81  -62522.1147842869   442.40  
|    2     0.0173818458     +62.1016536256  3024.2668498331  -3398.8435362600  1001.81 5632.60 2.05 90.68  -62460.0131306613  6727.23  
|    3     0.0016853286      -0.1179142018  3024.2465200714  -3399.1165691728  900.72 4710.81 2.06 90.25  -62460.1310448631  5703.97  
|    4     0.0005050790      -0.0029572786  3024.2514842486  -3399.2050916153  790.52 3815.28 2.11 90.27  -62460.1340021418  4698.33  
|    5     0.0022114484      +0.0005516170  3024.2530752618  -3399.1791794671  761.12 3670.10 2.15 90.28  -62460.1334505248  4523.83  
|    6     0.0004752916      -0.0005237218  3024.2513232205  -3399.1755205624  743.55 3604.31 2.14 90.20  -62460.1339742466  4440.41  
|    7     0.0002254000      +0.0004894735  3024.2494861181  -3399.1768541475  659.55 3254.44 2.21 90.29  -62460.1334847731  4006.75  
|    8     0.0000836144      +0.0029814907  3024.2388238886  -3399.1765514857  616.32 3057.94 2.20 90.34  -62460.1305032825  3767.08  
|    9     0.0000418481      +0.0004400415  3024.2385852246  -3399.1771245050  1019.34 5591.94 2.35 90.17  -62460.1300632410  6704.10  
|   10     0.0000327705      +0.0000010538  3024.2385838049  -3399.1771475828  512.57 2489.93 2.28 90.18  -62460.1300621872  3095.29  
|   11     0.0000350958      -0.0000001380  3024.2385842437  -3399.1771504328  426.15 2085.92 2.32 90.24  -62460.1300623253  2604.96  
|   12     0.0000056932      -0.0001439370  3024.2390175199  -3399.1772718695  575.65 2756.76 2.31 89.80  -62460.1302062623  3424.85  
|   13     0.0000077926      -0.0001431663  3024.2395873125  -3399.1774230350  472.07 2313.78 2.24 90.08  -62460.1303494286  2878.50  
|   14     0.0000004722      -0.0000748439  3024.2398115004  -3399.1774984382  386.86 1961.71 3.39 90.29  -62460.1304242726  2441.26  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -62460.1304242726 a.u.
| WARNING: Final energy is higher than the lowest energy by    0.0035779.
HOMO-LUMO GAP: 1.417 eV
CENTER OF MASS: {7.467376, 7.467376, 7.467375} ANGS
DIPOLE MOMENT: {13.234343, 13.185044, 13.236821} (|D| = 22.895560) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 55511.05 sec 

| Job finished: Fri Oct 18 03:43:43 2024



==> anc/files/timings/parallelization/Silicon_3x_supercell/tc_pbe0_pbc_2.out <==
| Use device 0 as 0th gpu
| Use device 1 as 1th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Thu Oct 17 04:30:01 2024
| On fire-21-02 (available memory: 595999 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g01  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff6f9f5000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f0ed02dd000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f0ed02c1000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f0ecfed7000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f0ecfdee000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f0ece200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f0ecdea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f0ecfde8000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f0ecfdbd000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f0ecc08b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f0ecbc31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f0ecba00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f0ecfdb0000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f0ecfdaa000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f0ecfd8e000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f0ecfd88000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f0e730ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f0e72ff9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f0e58173000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f0e57dc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f0e559fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f0e55905000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f0e552b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f0e54e28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f0ecfd67000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f0ecfd32000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f0e54b55000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f0ecfcd1000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f0e54ab1000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f0e5466f000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f0e5298e000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f0e52600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f0e4be00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f0e41000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f0e31200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f0e2a000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f0e07800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f0e061d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f0e05e00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f0e05bd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f0e05600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f0e05200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f0ecbc0b000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f0e52916000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f0e04fd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f0ed0393000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f0e528ec000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f0e528c9000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f0e528aa000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f0e4bd93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f0e525ec000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f0e4bd3f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f0e40fa1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f0e525db000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f0e31131000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f0e525cd000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f0e525c8000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f0e525c3000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f0e31107000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f0e05a5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f0e4bd3a000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f0e01e00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f0e05456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f0e01c15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f0e310bf000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f0e31079000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f0e29f7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f0e01b4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f0e3104a000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f0e31044000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f0e29f70000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f0e29f55000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f0e29f32000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f0e01a0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f0e061b9000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f0e29f2b000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f0e061a5000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f0e06198000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 26
|  AVAILABLE: 974
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: ./scr.geometry
| Random number seed: 1842856651

XYZ coordinates geometry.xyz
Molden File Output: ./scr.geometry/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 2 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 1
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 16.2924600000 A, b = 16.2924600000 A, c = 16.2924600000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(30.7882850659, 0.0000000000, 0.0000000000), (0.0000000000, 30.7882850659, 0.0000000000), (0.0000000000, 0.0000000000, 30.7882850659), 
Reciprocal space lattice vector in a.u.:
(0.2040771447, -0.0000000000, -0.0000000000), (0.0000000000, 0.2040771447, -0.0000000000), (0.0000000000, 0.0000000000, 0.2040771447), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 0.0000000000, 20.5255233773)
Atom 17 = (0.0000000000, 5.1313808443, 25.6569042216)
Atom 18 = (5.1313808443, 5.1313808443, 20.5255233773)
Atom 19 = (5.1313808443, 0.0000000000, 25.6569042216)
Atom 20 = (7.6970618178, 2.5656998708, 28.2225851951)
Atom 21 = (2.5656809735, 2.5656809735, 23.0912043508)
Atom 22 = (2.5656998708, 7.6970618178, 28.2225851951)
Atom 23 = (7.6970618178, 7.6970618178, 23.0912043508)
Atom 24 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 25 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 26 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 27 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 28 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 29 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 30 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 31 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 32 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 33 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 34 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 35 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 36 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 37 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 38 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 39 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 40 = (0.0000000000, 10.2627616886, 20.5255233773)
Atom 41 = (0.0000000000, 15.3941425330, 25.6569042216)
Atom 42 = (5.1313808443, 15.3941425330, 20.5255233773)
Atom 43 = (5.1313808443, 10.2627616886, 25.6569042216)
Atom 44 = (7.6970618178, 12.8284615594, 28.2225851951)
Atom 45 = (2.5656809735, 12.8284426622, 23.0912043508)
Atom 46 = (2.5656998708, 17.9598235065, 28.2225851951)
Atom 47 = (7.6970618178, 17.9598235065, 23.0912043508)
Atom 48 = (0.0000000000, 20.5255233773, 0.0000000000)
Atom 49 = (0.0000000000, 25.6569042216, 5.1313808443)
Atom 50 = (5.1313808443, 25.6569042216, 0.0000000000)
Atom 51 = (5.1313808443, 20.5255233773, 5.1313808443)
Atom 52 = (7.6970618178, 23.0912232481, 7.6970618178)
Atom 53 = (2.5656809735, 23.0912043508, 2.5656809735)
Atom 54 = (2.5656998708, 28.2225851951, 7.6970618178)
Atom 55 = (7.6970618178, 28.2225851951, 2.5656809735)
Atom 56 = (0.0000000000, 20.5255233773, 10.2627616886)
Atom 57 = (0.0000000000, 25.6569042216, 15.3941425330)
Atom 58 = (5.1313808443, 25.6569042216, 10.2627616886)
Atom 59 = (5.1313808443, 20.5255233773, 15.3941425330)
Atom 60 = (7.6970618178, 23.0912232481, 17.9598235065)
Atom 61 = (2.5656809735, 23.0912043508, 12.8284426622)
Atom 62 = (2.5656998708, 28.2225851951, 17.9598235065)
Atom 63 = (7.6970618178, 28.2225851951, 12.8284426622)
Atom 64 = (0.0000000000, 20.5255233773, 20.5255233773)
Atom 65 = (0.0000000000, 25.6569042216, 25.6569042216)
Atom 66 = (5.1313808443, 25.6569042216, 20.5255233773)
Atom 67 = (5.1313808443, 20.5255233773, 25.6569042216)
Atom 68 = (7.6970618178, 23.0912232481, 28.2225851951)
Atom 69 = (2.5656809735, 23.0912043508, 23.0912043508)
Atom 70 = (2.5656998708, 28.2225851951, 28.2225851951)
Atom 71 = (7.6970618178, 28.2225851951, 23.0912043508)
Atom 72 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 73 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 74 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 75 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 76 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 77 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 78 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 79 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 80 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 81 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 82 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 83 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 84 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 85 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 86 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 87 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 88 = (10.2627616886, 0.0000000000, 20.5255233773)
Atom 89 = (10.2627616886, 5.1313808443, 25.6569042216)
Atom 90 = (15.3941425330, 5.1313808443, 20.5255233773)
Atom 91 = (15.3941425330, 0.0000000000, 25.6569042216)
Atom 92 = (17.9598235065, 2.5656998708, 28.2225851951)
Atom 93 = (12.8284426622, 2.5656809735, 23.0912043508)
Atom 94 = (12.8284615594, 7.6970618178, 28.2225851951)
Atom 95 = (17.9598235065, 7.6970618178, 23.0912043508)
Atom 96 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 97 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 98 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 99 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 100 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 101 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 102 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 103 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 104 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 105 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 106 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 107 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 108 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 109 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 110 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 111 = (17.9598235065, 17.9598235065, 12.8284426622)
Atom 112 = (10.2627616886, 10.2627616886, 20.5255233773)
Atom 113 = (10.2627616886, 15.3941425330, 25.6569042216)
Atom 114 = (15.3941425330, 15.3941425330, 20.5255233773)
Atom 115 = (15.3941425330, 10.2627616886, 25.6569042216)
Atom 116 = (17.9598235065, 12.8284615594, 28.2225851951)
Atom 117 = (12.8284426622, 12.8284426622, 23.0912043508)
Atom 118 = (12.8284615594, 17.9598235065, 28.2225851951)
Atom 119 = (17.9598235065, 17.9598235065, 23.0912043508)
Atom 120 = (10.2627616886, 20.5255233773, 0.0000000000)
Atom 121 = (10.2627616886, 25.6569042216, 5.1313808443)
Atom 122 = (15.3941425330, 25.6569042216, 0.0000000000)
Atom 123 = (15.3941425330, 20.5255233773, 5.1313808443)
Atom 124 = (17.9598235065, 23.0912232481, 7.6970618178)
Atom 125 = (12.8284426622, 23.0912043508, 2.5656809735)
Atom 126 = (12.8284615594, 28.2225851951, 7.6970618178)
Atom 127 = (17.9598235065, 28.2225851951, 2.5656809735)
Atom 128 = (10.2627616886, 20.5255233773, 10.2627616886)
Atom 129 = (10.2627616886, 25.6569042216, 15.3941425330)
Atom 130 = (15.3941425330, 25.6569042216, 10.2627616886)
Atom 131 = (15.3941425330, 20.5255233773, 15.3941425330)
Atom 132 = (17.9598235065, 23.0912232481, 17.9598235065)
Atom 133 = (12.8284426622, 23.0912043508, 12.8284426622)
Atom 134 = (12.8284615594, 28.2225851951, 17.9598235065)
Atom 135 = (17.9598235065, 28.2225851951, 12.8284426622)
Atom 136 = (10.2627616886, 20.5255233773, 20.5255233773)
Atom 137 = (10.2627616886, 25.6569042216, 25.6569042216)
Atom 138 = (15.3941425330, 25.6569042216, 20.5255233773)
Atom 139 = (15.3941425330, 20.5255233773, 25.6569042216)
Atom 140 = (17.9598235065, 23.0912232481, 28.2225851951)
Atom 141 = (12.8284426622, 23.0912043508, 23.0912043508)
Atom 142 = (12.8284615594, 28.2225851951, 28.2225851951)
Atom 143 = (17.9598235065, 28.2225851951, 23.0912043508)
Atom 144 = (20.5255233773, 0.0000000000, 0.0000000000)
Atom 145 = (20.5255233773, 5.1313808443, 5.1313808443)
Atom 146 = (25.6569042216, 5.1313808443, 0.0000000000)
Atom 147 = (25.6569042216, 0.0000000000, 5.1313808443)
Atom 148 = (28.2225851951, 2.5656998708, 7.6970618178)
Atom 149 = (23.0912043508, 2.5656809735, 2.5656809735)
Atom 150 = (23.0912232481, 7.6970618178, 7.6970618178)
Atom 151 = (28.2225851951, 7.6970618178, 2.5656809735)
Atom 152 = (20.5255233773, 0.0000000000, 10.2627616886)
Atom 153 = (20.5255233773, 5.1313808443, 15.3941425330)
Atom 154 = (25.6569042216, 5.1313808443, 10.2627616886)
Atom 155 = (25.6569042216, 0.0000000000, 15.3941425330)
Atom 156 = (28.2225851951, 2.5656998708, 17.9598235065)
Atom 157 = (23.0912043508, 2.5656809735, 12.8284426622)
Atom 158 = (23.0912232481, 7.6970618178, 17.9598235065)
Atom 159 = (28.2225851951, 7.6970618178, 12.8284426622)
Atom 160 = (20.5255233773, 0.0000000000, 20.5255233773)
Atom 161 = (20.5255233773, 5.1313808443, 25.6569042216)
Atom 162 = (25.6569042216, 5.1313808443, 20.5255233773)
Atom 163 = (25.6569042216, 0.0000000000, 25.6569042216)
Atom 164 = (28.2225851951, 2.5656998708, 28.2225851951)
Atom 165 = (23.0912043508, 2.5656809735, 23.0912043508)
Atom 166 = (23.0912232481, 7.6970618178, 28.2225851951)
Atom 167 = (28.2225851951, 7.6970618178, 23.0912043508)
Atom 168 = (20.5255233773, 10.2627616886, 0.0000000000)
Atom 169 = (20.5255233773, 15.3941425330, 5.1313808443)
Atom 170 = (25.6569042216, 15.3941425330, 0.0000000000)
Atom 171 = (25.6569042216, 10.2627616886, 5.1313808443)
Atom 172 = (28.2225851951, 12.8284615594, 7.6970618178)
Atom 173 = (23.0912043508, 12.8284426622, 2.5656809735)
Atom 174 = (23.0912232481, 17.9598235065, 7.6970618178)
Atom 175 = (28.2225851951, 17.9598235065, 2.5656809735)
Atom 176 = (20.5255233773, 10.2627616886, 10.2627616886)
Atom 177 = (20.5255233773, 15.3941425330, 15.3941425330)
Atom 178 = (25.6569042216, 15.3941425330, 10.2627616886)
Atom 179 = (25.6569042216, 10.2627616886, 15.3941425330)
Atom 180 = (28.2225851951, 12.8284615594, 17.9598235065)
Atom 181 = (23.0912043508, 12.8284426622, 12.8284426622)
Atom 182 = (23.0912232481, 17.9598235065, 17.9598235065)
Atom 183 = (28.2225851951, 17.9598235065, 12.8284426622)
Atom 184 = (20.5255233773, 10.2627616886, 20.5255233773)
Atom 185 = (20.5255233773, 15.3941425330, 25.6569042216)
Atom 186 = (25.6569042216, 15.3941425330, 20.5255233773)
Atom 187 = (25.6569042216, 10.2627616886, 25.6569042216)
Atom 188 = (28.2225851951, 12.8284615594, 28.2225851951)
Atom 189 = (23.0912043508, 12.8284426622, 23.0912043508)
Atom 190 = (23.0912232481, 17.9598235065, 28.2225851951)
Atom 191 = (28.2225851951, 17.9598235065, 23.0912043508)
Atom 192 = (20.5255233773, 20.5255233773, 0.0000000000)
Atom 193 = (20.5255233773, 25.6569042216, 5.1313808443)
Atom 194 = (25.6569042216, 25.6569042216, 0.0000000000)
Atom 195 = (25.6569042216, 20.5255233773, 5.1313808443)
Atom 196 = (28.2225851951, 23.0912232481, 7.6970618178)
Atom 197 = (23.0912043508, 23.0912043508, 2.5656809735)
Atom 198 = (23.0912232481, 28.2225851951, 7.6970618178)
Atom 199 = (28.2225851951, 28.2225851951, 2.5656809735)
Atom 200 = (20.5255233773, 20.5255233773, 10.2627616886)
Atom 201 = (20.5255233773, 25.6569042216, 15.3941425330)
Atom 202 = (25.6569042216, 25.6569042216, 10.2627616886)
Atom 203 = (25.6569042216, 20.5255233773, 15.3941425330)
Atom 204 = (28.2225851951, 23.0912232481, 17.9598235065)
Atom 205 = (23.0912043508, 23.0912043508, 12.8284426622)
Atom 206 = (23.0912232481, 28.2225851951, 17.9598235065)
Atom 207 = (28.2225851951, 28.2225851951, 12.8284426622)
Atom 208 = (20.5255233773, 20.5255233773, 20.5255233773)
Atom 209 = (20.5255233773, 25.6569042216, 25.6569042216)
Atom 210 = (25.6569042216, 25.6569042216, 20.5255233773)
Atom 211 = (25.6569042216, 20.5255233773, 25.6569042216)
Atom 212 = (28.2225851951, 23.0912232481, 28.2225851951)
Atom 213 = (23.0912043508, 23.0912043508, 23.0912043508)
Atom 214 = (23.0912232481, 28.2225851951, 28.2225851951)
Atom 215 = (28.2225851951, 28.2225851951, 23.0912043508)

Default periodic omega parameter = 0.0844998823

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     216
Total charge:    0
Total electrons: 3024 (1512-alpha, 1512-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  4104
Total AO shells: 1728 (864 S-shells; 648 P-shells; 216 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -11110.824206705605 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 29247.81041, which suppose to be the same as real space unit cell volume 29184.78491, the difference indicates how bad your result is.
| time to set the grid = 14.08 s
DFT grid points: 2121924 (9823 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.1119251623  -62522.1147842875  3023.2249238709  -3400.4285595990  63.07 131.14 0.97 33.33  -62522.1147842875   228.65  
|    2     0.0173818458     +62.1016536263  3024.2668498332  -3398.8435362600  503.45 2831.68 2.01 46.77  -62460.0131306612  3384.01  
|    3     0.0016853286      -0.1179141968  3024.2465200715  -3399.1165691732  452.79 2366.67 1.96 46.49  -62460.1310448580  2868.06  
|    4     0.0005050788      -0.0029575118  3024.2514842497  -3399.2050916147  397.25 1916.75 1.96 46.45  -62460.1340023699  2362.57  
|    5     0.0022114479      +0.0005516178  3024.2530752638  -3399.1791794875  382.58 1843.33 1.86 46.51  -62460.1334507520  2274.49  
|    6     0.0004752916      -0.0005237238  3024.2513232216  -3399.1755205862  373.68 1810.89 1.91 46.54  -62460.1339744759  2233.20  
|    7     0.0002253998      +0.0004894740  3024.2494861173  -3399.1768541699  331.40 1634.84 1.97 46.50  -62460.1334850019  2014.90  
|    8     0.0000836144      +0.0029814899  3024.2388238915  -3399.1765515089  310.01 1538.71 1.90 46.53  -62460.1305035119  1897.35  
|    9     0.0000418480      +0.0004402657  3024.2385852262  -3399.1771245278  512.43 2810.30 2.11 46.46  -62460.1300632462  3371.53  
|   10     0.0000327705      +0.0000010533  3024.2385838092  -3399.1771475995  262.21 1251.95 2.06 46.48  -62460.1300621929  1562.95  
|   11     0.0000350959      -0.0000001384  3024.2385842471  -3399.1771504511  218.74 1051.55 2.01 46.37  -62460.1300623312  1318.91  
|   12     0.0000056928      -0.0001439359  3024.2390175260  -3399.1772718639  293.51 1388.45 2.09 46.41  -62460.1302062671  1730.72  
|   13     0.0000077925      -0.0001431653  3024.2395873170  -3399.1774230263  241.90 1164.79 2.00 46.49  -62460.1303494325  1455.42  
|   14     0.0000004722      -0.0000748438  3024.2398115039  -3399.1774984290  199.54 989.63 2.85 46.41  -62460.1304242763  1237.68  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -62460.1304242763 a.u.
| WARNING: Final energy is higher than the lowest energy by    0.0035781.
HOMO-LUMO GAP: 1.417 eV
CENTER OF MASS: {7.467376, 7.467376, 7.467375} ANGS
DIPOLE MOMENT: {13.234317, 13.185056, 13.236890} (|D| = 22.895592) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 27983.03 sec 

| Job finished: Thu Oct 17 12:17:30 2024



==> anc/files/timings/parallelization/Silicon_3x_supercell/tc_pbe0_pbc_3.out <==
| Use device 0 as 0th gpu
| Use device 1 as 1th gpu
| Use device 2 as 2th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct 16 23:15:49 2024
| On fire-21-02 (available memory: 595818 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g012  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007faca00e5000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007faca002b000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007faca000f000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fac9fc25000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fac9fb3c000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fac9e000000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fac9dca8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fac9fb36000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fac9fb0b000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fac9be8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fac9ba31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fac9b800000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fac9fafe000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fac9faf8000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fac9fadc000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fac9fad6000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fac42eba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fac42df9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fac27f73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fac27bc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fac257fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fac25705000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fac250b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fac24c28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fac9ba14000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fac24bf3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fac24920000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fac248bf000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fac2481b000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fac243d9000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fac226f8000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fac22400000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fac1bc00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fac10e00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fac01000000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fabf9e00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fabd7600000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fabd5fd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fabd5c00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fabd59d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fabd5400000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fabd5000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fac226d8000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fac1bb88000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fabd4dd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007faca00e7000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fac226ae000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fac223df000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fac223c0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fac00f93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fac1bb74000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fac10dac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fac00f34000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fac1bb63000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fac00e65000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fac1bb55000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fac226a9000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fac1bb50000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fabf9dd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fabd585a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fac1bb49000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fabd1c00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fabd5256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fabd1a15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fabf9d8e000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fabf9d48000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fabd5f4f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fabd194a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fabd5f20000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fac1bb3d000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fac00e57000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fabf9d2d000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fabd1927000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fabd17ec000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fabd5842000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fac1bb34000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fac00e43000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fabd5249000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 28
|  AVAILABLE: 972
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: ./scr.geometry
| Random number seed: 1620292115

XYZ coordinates geometry.xyz
Molden File Output: ./scr.geometry/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 3 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 1
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 2
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 16.2924600000 A, b = 16.2924600000 A, c = 16.2924600000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(30.7882850659, 0.0000000000, 0.0000000000), (0.0000000000, 30.7882850659, 0.0000000000), (0.0000000000, 0.0000000000, 30.7882850659), 
Reciprocal space lattice vector in a.u.:
(0.2040771447, -0.0000000000, -0.0000000000), (0.0000000000, 0.2040771447, -0.0000000000), (0.0000000000, 0.0000000000, 0.2040771447), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 0.0000000000, 20.5255233773)
Atom 17 = (0.0000000000, 5.1313808443, 25.6569042216)
Atom 18 = (5.1313808443, 5.1313808443, 20.5255233773)
Atom 19 = (5.1313808443, 0.0000000000, 25.6569042216)
Atom 20 = (7.6970618178, 2.5656998708, 28.2225851951)
Atom 21 = (2.5656809735, 2.5656809735, 23.0912043508)
Atom 22 = (2.5656998708, 7.6970618178, 28.2225851951)
Atom 23 = (7.6970618178, 7.6970618178, 23.0912043508)
Atom 24 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 25 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 26 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 27 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 28 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 29 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 30 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 31 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 32 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 33 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 34 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 35 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 36 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 37 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 38 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 39 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 40 = (0.0000000000, 10.2627616886, 20.5255233773)
Atom 41 = (0.0000000000, 15.3941425330, 25.6569042216)
Atom 42 = (5.1313808443, 15.3941425330, 20.5255233773)
Atom 43 = (5.1313808443, 10.2627616886, 25.6569042216)
Atom 44 = (7.6970618178, 12.8284615594, 28.2225851951)
Atom 45 = (2.5656809735, 12.8284426622, 23.0912043508)
Atom 46 = (2.5656998708, 17.9598235065, 28.2225851951)
Atom 47 = (7.6970618178, 17.9598235065, 23.0912043508)
Atom 48 = (0.0000000000, 20.5255233773, 0.0000000000)
Atom 49 = (0.0000000000, 25.6569042216, 5.1313808443)
Atom 50 = (5.1313808443, 25.6569042216, 0.0000000000)
Atom 51 = (5.1313808443, 20.5255233773, 5.1313808443)
Atom 52 = (7.6970618178, 23.0912232481, 7.6970618178)
Atom 53 = (2.5656809735, 23.0912043508, 2.5656809735)
Atom 54 = (2.5656998708, 28.2225851951, 7.6970618178)
Atom 55 = (7.6970618178, 28.2225851951, 2.5656809735)
Atom 56 = (0.0000000000, 20.5255233773, 10.2627616886)
Atom 57 = (0.0000000000, 25.6569042216, 15.3941425330)
Atom 58 = (5.1313808443, 25.6569042216, 10.2627616886)
Atom 59 = (5.1313808443, 20.5255233773, 15.3941425330)
Atom 60 = (7.6970618178, 23.0912232481, 17.9598235065)
Atom 61 = (2.5656809735, 23.0912043508, 12.8284426622)
Atom 62 = (2.5656998708, 28.2225851951, 17.9598235065)
Atom 63 = (7.6970618178, 28.2225851951, 12.8284426622)
Atom 64 = (0.0000000000, 20.5255233773, 20.5255233773)
Atom 65 = (0.0000000000, 25.6569042216, 25.6569042216)
Atom 66 = (5.1313808443, 25.6569042216, 20.5255233773)
Atom 67 = (5.1313808443, 20.5255233773, 25.6569042216)
Atom 68 = (7.6970618178, 23.0912232481, 28.2225851951)
Atom 69 = (2.5656809735, 23.0912043508, 23.0912043508)
Atom 70 = (2.5656998708, 28.2225851951, 28.2225851951)
Atom 71 = (7.6970618178, 28.2225851951, 23.0912043508)
Atom 72 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 73 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 74 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 75 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 76 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 77 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 78 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 79 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 80 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 81 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 82 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 83 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 84 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 85 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 86 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 87 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 88 = (10.2627616886, 0.0000000000, 20.5255233773)
Atom 89 = (10.2627616886, 5.1313808443, 25.6569042216)
Atom 90 = (15.3941425330, 5.1313808443, 20.5255233773)
Atom 91 = (15.3941425330, 0.0000000000, 25.6569042216)
Atom 92 = (17.9598235065, 2.5656998708, 28.2225851951)
Atom 93 = (12.8284426622, 2.5656809735, 23.0912043508)
Atom 94 = (12.8284615594, 7.6970618178, 28.2225851951)
Atom 95 = (17.9598235065, 7.6970618178, 23.0912043508)
Atom 96 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 97 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 98 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 99 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 100 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 101 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 102 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 103 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 104 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 105 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 106 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 107 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 108 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 109 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 110 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 111 = (17.9598235065, 17.9598235065, 12.8284426622)
Atom 112 = (10.2627616886, 10.2627616886, 20.5255233773)
Atom 113 = (10.2627616886, 15.3941425330, 25.6569042216)
Atom 114 = (15.3941425330, 15.3941425330, 20.5255233773)
Atom 115 = (15.3941425330, 10.2627616886, 25.6569042216)
Atom 116 = (17.9598235065, 12.8284615594, 28.2225851951)
Atom 117 = (12.8284426622, 12.8284426622, 23.0912043508)
Atom 118 = (12.8284615594, 17.9598235065, 28.2225851951)
Atom 119 = (17.9598235065, 17.9598235065, 23.0912043508)
Atom 120 = (10.2627616886, 20.5255233773, 0.0000000000)
Atom 121 = (10.2627616886, 25.6569042216, 5.1313808443)
Atom 122 = (15.3941425330, 25.6569042216, 0.0000000000)
Atom 123 = (15.3941425330, 20.5255233773, 5.1313808443)
Atom 124 = (17.9598235065, 23.0912232481, 7.6970618178)
Atom 125 = (12.8284426622, 23.0912043508, 2.5656809735)
Atom 126 = (12.8284615594, 28.2225851951, 7.6970618178)
Atom 127 = (17.9598235065, 28.2225851951, 2.5656809735)
Atom 128 = (10.2627616886, 20.5255233773, 10.2627616886)
Atom 129 = (10.2627616886, 25.6569042216, 15.3941425330)
Atom 130 = (15.3941425330, 25.6569042216, 10.2627616886)
Atom 131 = (15.3941425330, 20.5255233773, 15.3941425330)
Atom 132 = (17.9598235065, 23.0912232481, 17.9598235065)
Atom 133 = (12.8284426622, 23.0912043508, 12.8284426622)
Atom 134 = (12.8284615594, 28.2225851951, 17.9598235065)
Atom 135 = (17.9598235065, 28.2225851951, 12.8284426622)
Atom 136 = (10.2627616886, 20.5255233773, 20.5255233773)
Atom 137 = (10.2627616886, 25.6569042216, 25.6569042216)
Atom 138 = (15.3941425330, 25.6569042216, 20.5255233773)
Atom 139 = (15.3941425330, 20.5255233773, 25.6569042216)
Atom 140 = (17.9598235065, 23.0912232481, 28.2225851951)
Atom 141 = (12.8284426622, 23.0912043508, 23.0912043508)
Atom 142 = (12.8284615594, 28.2225851951, 28.2225851951)
Atom 143 = (17.9598235065, 28.2225851951, 23.0912043508)
Atom 144 = (20.5255233773, 0.0000000000, 0.0000000000)
Atom 145 = (20.5255233773, 5.1313808443, 5.1313808443)
Atom 146 = (25.6569042216, 5.1313808443, 0.0000000000)
Atom 147 = (25.6569042216, 0.0000000000, 5.1313808443)
Atom 148 = (28.2225851951, 2.5656998708, 7.6970618178)
Atom 149 = (23.0912043508, 2.5656809735, 2.5656809735)
Atom 150 = (23.0912232481, 7.6970618178, 7.6970618178)
Atom 151 = (28.2225851951, 7.6970618178, 2.5656809735)
Atom 152 = (20.5255233773, 0.0000000000, 10.2627616886)
Atom 153 = (20.5255233773, 5.1313808443, 15.3941425330)
Atom 154 = (25.6569042216, 5.1313808443, 10.2627616886)
Atom 155 = (25.6569042216, 0.0000000000, 15.3941425330)
Atom 156 = (28.2225851951, 2.5656998708, 17.9598235065)
Atom 157 = (23.0912043508, 2.5656809735, 12.8284426622)
Atom 158 = (23.0912232481, 7.6970618178, 17.9598235065)
Atom 159 = (28.2225851951, 7.6970618178, 12.8284426622)
Atom 160 = (20.5255233773, 0.0000000000, 20.5255233773)
Atom 161 = (20.5255233773, 5.1313808443, 25.6569042216)
Atom 162 = (25.6569042216, 5.1313808443, 20.5255233773)
Atom 163 = (25.6569042216, 0.0000000000, 25.6569042216)
Atom 164 = (28.2225851951, 2.5656998708, 28.2225851951)
Atom 165 = (23.0912043508, 2.5656809735, 23.0912043508)
Atom 166 = (23.0912232481, 7.6970618178, 28.2225851951)
Atom 167 = (28.2225851951, 7.6970618178, 23.0912043508)
Atom 168 = (20.5255233773, 10.2627616886, 0.0000000000)
Atom 169 = (20.5255233773, 15.3941425330, 5.1313808443)
Atom 170 = (25.6569042216, 15.3941425330, 0.0000000000)
Atom 171 = (25.6569042216, 10.2627616886, 5.1313808443)
Atom 172 = (28.2225851951, 12.8284615594, 7.6970618178)
Atom 173 = (23.0912043508, 12.8284426622, 2.5656809735)
Atom 174 = (23.0912232481, 17.9598235065, 7.6970618178)
Atom 175 = (28.2225851951, 17.9598235065, 2.5656809735)
Atom 176 = (20.5255233773, 10.2627616886, 10.2627616886)
Atom 177 = (20.5255233773, 15.3941425330, 15.3941425330)
Atom 178 = (25.6569042216, 15.3941425330, 10.2627616886)
Atom 179 = (25.6569042216, 10.2627616886, 15.3941425330)
Atom 180 = (28.2225851951, 12.8284615594, 17.9598235065)
Atom 181 = (23.0912043508, 12.8284426622, 12.8284426622)
Atom 182 = (23.0912232481, 17.9598235065, 17.9598235065)
Atom 183 = (28.2225851951, 17.9598235065, 12.8284426622)
Atom 184 = (20.5255233773, 10.2627616886, 20.5255233773)
Atom 185 = (20.5255233773, 15.3941425330, 25.6569042216)
Atom 186 = (25.6569042216, 15.3941425330, 20.5255233773)
Atom 187 = (25.6569042216, 10.2627616886, 25.6569042216)
Atom 188 = (28.2225851951, 12.8284615594, 28.2225851951)
Atom 189 = (23.0912043508, 12.8284426622, 23.0912043508)
Atom 190 = (23.0912232481, 17.9598235065, 28.2225851951)
Atom 191 = (28.2225851951, 17.9598235065, 23.0912043508)
Atom 192 = (20.5255233773, 20.5255233773, 0.0000000000)
Atom 193 = (20.5255233773, 25.6569042216, 5.1313808443)
Atom 194 = (25.6569042216, 25.6569042216, 0.0000000000)
Atom 195 = (25.6569042216, 20.5255233773, 5.1313808443)
Atom 196 = (28.2225851951, 23.0912232481, 7.6970618178)
Atom 197 = (23.0912043508, 23.0912043508, 2.5656809735)
Atom 198 = (23.0912232481, 28.2225851951, 7.6970618178)
Atom 199 = (28.2225851951, 28.2225851951, 2.5656809735)
Atom 200 = (20.5255233773, 20.5255233773, 10.2627616886)
Atom 201 = (20.5255233773, 25.6569042216, 15.3941425330)
Atom 202 = (25.6569042216, 25.6569042216, 10.2627616886)
Atom 203 = (25.6569042216, 20.5255233773, 15.3941425330)
Atom 204 = (28.2225851951, 23.0912232481, 17.9598235065)
Atom 205 = (23.0912043508, 23.0912043508, 12.8284426622)
Atom 206 = (23.0912232481, 28.2225851951, 17.9598235065)
Atom 207 = (28.2225851951, 28.2225851951, 12.8284426622)
Atom 208 = (20.5255233773, 20.5255233773, 20.5255233773)
Atom 209 = (20.5255233773, 25.6569042216, 25.6569042216)
Atom 210 = (25.6569042216, 25.6569042216, 20.5255233773)
Atom 211 = (25.6569042216, 20.5255233773, 25.6569042216)
Atom 212 = (28.2225851951, 23.0912232481, 28.2225851951)
Atom 213 = (23.0912043508, 23.0912043508, 23.0912043508)
Atom 214 = (23.0912232481, 28.2225851951, 28.2225851951)
Atom 215 = (28.2225851951, 28.2225851951, 23.0912043508)

Default periodic omega parameter = 0.0844998823

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     216
Total charge:    0
Total electrons: 3024 (1512-alpha, 1512-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  4104
Total AO shells: 1728 (864 S-shells; 648 P-shells; 216 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -11110.824206705605 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 29247.81041, which suppose to be the same as real space unit cell volume 29184.78491, the difference indicates how bad your result is.
| time to set the grid = 10.80 s
DFT grid points: 2121924 (9823 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.1119295569  -62522.1680013343  3023.1668689636  -3400.4110712594  43.45 87.15 0.80 23.30  -62522.1680013343   154.77  
|    2     0.0174088941     +62.1549313074  3024.2667872326  -3398.8450474410  337.48 1890.14 2.19 32.77  -62460.0130700269  2262.81  
|    3     0.0016857024      -0.1186945764  3024.2490898912  -3399.1167770734  304.97 1581.00 1.86 32.68  -62460.1317646033  1920.66  
|    4     0.0005027363      -0.0019454286  3024.2504569107  -3399.2049094205  268.86 1279.64 2.00 32.70  -62460.1337100319  1583.34  
|    5     0.0022047793      +0.0002509680  3024.2530786660  -3399.1791876992  257.07 1231.51 1.76 32.56  -62460.1334590639  1523.02  
|    6     0.0004757364      -0.0005201304  3024.2513278386  -3399.1755369997  251.62 1208.78 1.78 32.38  -62460.1339791943  1494.80  
|    7     0.0002271041      +0.0004898737  3024.2494908511  -3399.1768721818  226.18 1093.41 2.01 32.58  -62460.1334893206  1354.33  
|    8     0.0000835754      +0.0029079917  3024.2390464374  -3399.1766365907  213.28 1031.85 1.83 32.50  -62460.1305813289  1279.70  
|    9     0.0000414889      +0.0004434712  3024.2388081486  -3399.1772008574  344.32 1877.40 2.26 32.46  -62460.1301378577  2256.70  
|   10     0.0000323778      +0.0000014763  3024.2388056261  -3399.1772230666  183.43 841.10 1.94 32.61  -62460.1301363814  1059.58  
|   11     0.0000345332      +0.0000007487  3024.2388026048  -3399.1772248495  147.18 696.68 2.27 32.62  -62460.1301356327   879.05  
|   12     0.0000059117      -0.0000705227  3024.2390177176  -3399.1772708282  197.66 926.46 1.98 32.42  -62460.1302061554  1158.78  
|   13     0.0000080384      -0.0001430711  3024.2395874121  -3399.1774212862  166.39 780.47 2.14 32.52  -62460.1303492266   981.75  
|   14     0.0000004386      -0.0000748427  3024.2398116021  -3399.1774971200  134.95 662.37 2.85 32.39  -62460.1304240693   831.90  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -62460.1304240693 a.u.
| WARNING: Final energy is higher than the lowest energy by    0.0035551.
HOMO-LUMO GAP: 1.417 eV
CENTER OF MASS: {7.467376, 7.467376, 7.467375} ANGS
DIPOLE MOMENT: {13.234329, 13.184844, 13.236688} (|D| = 22.895360) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 18779.98 sec 

| Job finished: Thu Oct 17 04:30:00 2024



==> anc/files/timings/parallelization/Silicon_3x_supercell/tc_pbe0_pbc_4.out <==
| Use device 0 as 0th gpu
| Use device 1 as 1th gpu
| Use device 2 as 2th gpu
| Use device 3 as 3th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct 16 19:17:49 2024
| On fire-21-02 (available memory: 598760 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g0123  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffecbb4a000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f44dfa93000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f44dfa77000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f44df68d000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f44df5a4000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f44dda00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f44dd6a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f44df59e000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f44df573000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f44db88b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f44db431000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f44db200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f44df566000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f44df560000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f44df544000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f44df53e000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f44828ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f44827f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f4467973000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f44675c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f44651fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f4465105000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f4464ab9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f4464628000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f44df51d000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f44df4e8000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f4464355000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f44642f4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f4464250000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f4463e0e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f446212d000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f4461e00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f445b600000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f4450800000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f4440a00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f4439800000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f4417000000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f44159d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f4415600000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f44153d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f4414e00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f4414a00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f44db411000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f44620b5000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f44147d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f44dfb49000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f4461dd6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f445b5df000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f445b5c0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f445b553000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f4461dc2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f44507ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f44409a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f445b542000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f44408d2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f445b534000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f44df4d9000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f44df4d4000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f44408a8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f441525a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f44db40c000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f4411600000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f4414c56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f4411415000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f4440860000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f44397ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f4439738000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f441134a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f44159a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f44620ab000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f4440852000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f4415987000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f4415964000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f441120f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f441594c000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f44507a5000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f4415938000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f4440845000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 20
|  AVAILABLE: 980
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: ./scr.geometry
| Random number seed: 1619067307

XYZ coordinates geometry.xyz
Molden File Output: ./scr.geometry/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 4 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 1
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 2
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 3
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 16.2924600000 A, b = 16.2924600000 A, c = 16.2924600000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(30.7882850659, 0.0000000000, 0.0000000000), (0.0000000000, 30.7882850659, 0.0000000000), (0.0000000000, 0.0000000000, 30.7882850659), 
Reciprocal space lattice vector in a.u.:
(0.2040771447, -0.0000000000, -0.0000000000), (0.0000000000, 0.2040771447, -0.0000000000), (0.0000000000, 0.0000000000, 0.2040771447), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 0.0000000000, 20.5255233773)
Atom 17 = (0.0000000000, 5.1313808443, 25.6569042216)
Atom 18 = (5.1313808443, 5.1313808443, 20.5255233773)
Atom 19 = (5.1313808443, 0.0000000000, 25.6569042216)
Atom 20 = (7.6970618178, 2.5656998708, 28.2225851951)
Atom 21 = (2.5656809735, 2.5656809735, 23.0912043508)
Atom 22 = (2.5656998708, 7.6970618178, 28.2225851951)
Atom 23 = (7.6970618178, 7.6970618178, 23.0912043508)
Atom 24 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 25 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 26 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 27 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 28 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 29 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 30 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 31 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 32 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 33 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 34 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 35 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 36 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 37 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 38 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 39 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 40 = (0.0000000000, 10.2627616886, 20.5255233773)
Atom 41 = (0.0000000000, 15.3941425330, 25.6569042216)
Atom 42 = (5.1313808443, 15.3941425330, 20.5255233773)
Atom 43 = (5.1313808443, 10.2627616886, 25.6569042216)
Atom 44 = (7.6970618178, 12.8284615594, 28.2225851951)
Atom 45 = (2.5656809735, 12.8284426622, 23.0912043508)
Atom 46 = (2.5656998708, 17.9598235065, 28.2225851951)
Atom 47 = (7.6970618178, 17.9598235065, 23.0912043508)
Atom 48 = (0.0000000000, 20.5255233773, 0.0000000000)
Atom 49 = (0.0000000000, 25.6569042216, 5.1313808443)
Atom 50 = (5.1313808443, 25.6569042216, 0.0000000000)
Atom 51 = (5.1313808443, 20.5255233773, 5.1313808443)
Atom 52 = (7.6970618178, 23.0912232481, 7.6970618178)
Atom 53 = (2.5656809735, 23.0912043508, 2.5656809735)
Atom 54 = (2.5656998708, 28.2225851951, 7.6970618178)
Atom 55 = (7.6970618178, 28.2225851951, 2.5656809735)
Atom 56 = (0.0000000000, 20.5255233773, 10.2627616886)
Atom 57 = (0.0000000000, 25.6569042216, 15.3941425330)
Atom 58 = (5.1313808443, 25.6569042216, 10.2627616886)
Atom 59 = (5.1313808443, 20.5255233773, 15.3941425330)
Atom 60 = (7.6970618178, 23.0912232481, 17.9598235065)
Atom 61 = (2.5656809735, 23.0912043508, 12.8284426622)
Atom 62 = (2.5656998708, 28.2225851951, 17.9598235065)
Atom 63 = (7.6970618178, 28.2225851951, 12.8284426622)
Atom 64 = (0.0000000000, 20.5255233773, 20.5255233773)
Atom 65 = (0.0000000000, 25.6569042216, 25.6569042216)
Atom 66 = (5.1313808443, 25.6569042216, 20.5255233773)
Atom 67 = (5.1313808443, 20.5255233773, 25.6569042216)
Atom 68 = (7.6970618178, 23.0912232481, 28.2225851951)
Atom 69 = (2.5656809735, 23.0912043508, 23.0912043508)
Atom 70 = (2.5656998708, 28.2225851951, 28.2225851951)
Atom 71 = (7.6970618178, 28.2225851951, 23.0912043508)
Atom 72 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 73 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 74 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 75 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 76 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 77 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 78 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 79 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 80 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 81 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 82 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 83 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 84 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 85 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 86 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 87 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 88 = (10.2627616886, 0.0000000000, 20.5255233773)
Atom 89 = (10.2627616886, 5.1313808443, 25.6569042216)
Atom 90 = (15.3941425330, 5.1313808443, 20.5255233773)
Atom 91 = (15.3941425330, 0.0000000000, 25.6569042216)
Atom 92 = (17.9598235065, 2.5656998708, 28.2225851951)
Atom 93 = (12.8284426622, 2.5656809735, 23.0912043508)
Atom 94 = (12.8284615594, 7.6970618178, 28.2225851951)
Atom 95 = (17.9598235065, 7.6970618178, 23.0912043508)
Atom 96 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 97 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 98 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 99 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 100 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 101 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 102 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 103 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 104 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 105 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 106 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 107 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 108 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 109 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 110 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 111 = (17.9598235065, 17.9598235065, 12.8284426622)
Atom 112 = (10.2627616886, 10.2627616886, 20.5255233773)
Atom 113 = (10.2627616886, 15.3941425330, 25.6569042216)
Atom 114 = (15.3941425330, 15.3941425330, 20.5255233773)
Atom 115 = (15.3941425330, 10.2627616886, 25.6569042216)
Atom 116 = (17.9598235065, 12.8284615594, 28.2225851951)
Atom 117 = (12.8284426622, 12.8284426622, 23.0912043508)
Atom 118 = (12.8284615594, 17.9598235065, 28.2225851951)
Atom 119 = (17.9598235065, 17.9598235065, 23.0912043508)
Atom 120 = (10.2627616886, 20.5255233773, 0.0000000000)
Atom 121 = (10.2627616886, 25.6569042216, 5.1313808443)
Atom 122 = (15.3941425330, 25.6569042216, 0.0000000000)
Atom 123 = (15.3941425330, 20.5255233773, 5.1313808443)
Atom 124 = (17.9598235065, 23.0912232481, 7.6970618178)
Atom 125 = (12.8284426622, 23.0912043508, 2.5656809735)
Atom 126 = (12.8284615594, 28.2225851951, 7.6970618178)
Atom 127 = (17.9598235065, 28.2225851951, 2.5656809735)
Atom 128 = (10.2627616886, 20.5255233773, 10.2627616886)
Atom 129 = (10.2627616886, 25.6569042216, 15.3941425330)
Atom 130 = (15.3941425330, 25.6569042216, 10.2627616886)
Atom 131 = (15.3941425330, 20.5255233773, 15.3941425330)
Atom 132 = (17.9598235065, 23.0912232481, 17.9598235065)
Atom 133 = (12.8284426622, 23.0912043508, 12.8284426622)
Atom 134 = (12.8284615594, 28.2225851951, 17.9598235065)
Atom 135 = (17.9598235065, 28.2225851951, 12.8284426622)
Atom 136 = (10.2627616886, 20.5255233773, 20.5255233773)
Atom 137 = (10.2627616886, 25.6569042216, 25.6569042216)
Atom 138 = (15.3941425330, 25.6569042216, 20.5255233773)
Atom 139 = (15.3941425330, 20.5255233773, 25.6569042216)
Atom 140 = (17.9598235065, 23.0912232481, 28.2225851951)
Atom 141 = (12.8284426622, 23.0912043508, 23.0912043508)
Atom 142 = (12.8284615594, 28.2225851951, 28.2225851951)
Atom 143 = (17.9598235065, 28.2225851951, 23.0912043508)
Atom 144 = (20.5255233773, 0.0000000000, 0.0000000000)
Atom 145 = (20.5255233773, 5.1313808443, 5.1313808443)
Atom 146 = (25.6569042216, 5.1313808443, 0.0000000000)
Atom 147 = (25.6569042216, 0.0000000000, 5.1313808443)
Atom 148 = (28.2225851951, 2.5656998708, 7.6970618178)
Atom 149 = (23.0912043508, 2.5656809735, 2.5656809735)
Atom 150 = (23.0912232481, 7.6970618178, 7.6970618178)
Atom 151 = (28.2225851951, 7.6970618178, 2.5656809735)
Atom 152 = (20.5255233773, 0.0000000000, 10.2627616886)
Atom 153 = (20.5255233773, 5.1313808443, 15.3941425330)
Atom 154 = (25.6569042216, 5.1313808443, 10.2627616886)
Atom 155 = (25.6569042216, 0.0000000000, 15.3941425330)
Atom 156 = (28.2225851951, 2.5656998708, 17.9598235065)
Atom 157 = (23.0912043508, 2.5656809735, 12.8284426622)
Atom 158 = (23.0912232481, 7.6970618178, 17.9598235065)
Atom 159 = (28.2225851951, 7.6970618178, 12.8284426622)
Atom 160 = (20.5255233773, 0.0000000000, 20.5255233773)
Atom 161 = (20.5255233773, 5.1313808443, 25.6569042216)
Atom 162 = (25.6569042216, 5.1313808443, 20.5255233773)
Atom 163 = (25.6569042216, 0.0000000000, 25.6569042216)
Atom 164 = (28.2225851951, 2.5656998708, 28.2225851951)
Atom 165 = (23.0912043508, 2.5656809735, 23.0912043508)
Atom 166 = (23.0912232481, 7.6970618178, 28.2225851951)
Atom 167 = (28.2225851951, 7.6970618178, 23.0912043508)
Atom 168 = (20.5255233773, 10.2627616886, 0.0000000000)
Atom 169 = (20.5255233773, 15.3941425330, 5.1313808443)
Atom 170 = (25.6569042216, 15.3941425330, 0.0000000000)
Atom 171 = (25.6569042216, 10.2627616886, 5.1313808443)
Atom 172 = (28.2225851951, 12.8284615594, 7.6970618178)
Atom 173 = (23.0912043508, 12.8284426622, 2.5656809735)
Atom 174 = (23.0912232481, 17.9598235065, 7.6970618178)
Atom 175 = (28.2225851951, 17.9598235065, 2.5656809735)
Atom 176 = (20.5255233773, 10.2627616886, 10.2627616886)
Atom 177 = (20.5255233773, 15.3941425330, 15.3941425330)
Atom 178 = (25.6569042216, 15.3941425330, 10.2627616886)
Atom 179 = (25.6569042216, 10.2627616886, 15.3941425330)
Atom 180 = (28.2225851951, 12.8284615594, 17.9598235065)
Atom 181 = (23.0912043508, 12.8284426622, 12.8284426622)
Atom 182 = (23.0912232481, 17.9598235065, 17.9598235065)
Atom 183 = (28.2225851951, 17.9598235065, 12.8284426622)
Atom 184 = (20.5255233773, 10.2627616886, 20.5255233773)
Atom 185 = (20.5255233773, 15.3941425330, 25.6569042216)
Atom 186 = (25.6569042216, 15.3941425330, 20.5255233773)
Atom 187 = (25.6569042216, 10.2627616886, 25.6569042216)
Atom 188 = (28.2225851951, 12.8284615594, 28.2225851951)
Atom 189 = (23.0912043508, 12.8284426622, 23.0912043508)
Atom 190 = (23.0912232481, 17.9598235065, 28.2225851951)
Atom 191 = (28.2225851951, 17.9598235065, 23.0912043508)
Atom 192 = (20.5255233773, 20.5255233773, 0.0000000000)
Atom 193 = (20.5255233773, 25.6569042216, 5.1313808443)
Atom 194 = (25.6569042216, 25.6569042216, 0.0000000000)
Atom 195 = (25.6569042216, 20.5255233773, 5.1313808443)
Atom 196 = (28.2225851951, 23.0912232481, 7.6970618178)
Atom 197 = (23.0912043508, 23.0912043508, 2.5656809735)
Atom 198 = (23.0912232481, 28.2225851951, 7.6970618178)
Atom 199 = (28.2225851951, 28.2225851951, 2.5656809735)
Atom 200 = (20.5255233773, 20.5255233773, 10.2627616886)
Atom 201 = (20.5255233773, 25.6569042216, 15.3941425330)
Atom 202 = (25.6569042216, 25.6569042216, 10.2627616886)
Atom 203 = (25.6569042216, 20.5255233773, 15.3941425330)
Atom 204 = (28.2225851951, 23.0912232481, 17.9598235065)
Atom 205 = (23.0912043508, 23.0912043508, 12.8284426622)
Atom 206 = (23.0912232481, 28.2225851951, 17.9598235065)
Atom 207 = (28.2225851951, 28.2225851951, 12.8284426622)
Atom 208 = (20.5255233773, 20.5255233773, 20.5255233773)
Atom 209 = (20.5255233773, 25.6569042216, 25.6569042216)
Atom 210 = (25.6569042216, 25.6569042216, 20.5255233773)
Atom 211 = (25.6569042216, 20.5255233773, 25.6569042216)
Atom 212 = (28.2225851951, 23.0912232481, 28.2225851951)
Atom 213 = (23.0912043508, 23.0912043508, 23.0912043508)
Atom 214 = (23.0912232481, 28.2225851951, 28.2225851951)
Atom 215 = (28.2225851951, 28.2225851951, 23.0912043508)

Default periodic omega parameter = 0.0844998823

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     216
Total charge:    0
Total electrons: 3024 (1512-alpha, 1512-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  4104
Total AO shells: 1728 (864 S-shells; 648 P-shells; 216 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -11110.824206705605 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 29247.81041, which suppose to be the same as real space unit cell volume 29184.78491, the difference indicates how bad your result is.
| time to set the grid = 9.15 s
DFT grid points: 2121924 (9823 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.1119251623  -62522.1147842864  3023.2249238707  -3400.4285595998  36.91 66.12 0.95 18.33  -62522.1147842864   122.44  
|    2     0.0173818457     +62.1016536254  3024.2668498331  -3398.8435362597  256.65 1424.14 2.07 26.51  -62460.0131306609  1709.45  
|    3     0.0016853325      -0.1179142203  3024.2465200725  -3399.1165691731  230.53 1190.92 1.83 26.77  -62460.1310448812  1450.19  
|    4     0.0005050742      -0.0029572225  3024.2514836786  -3399.2050915815  202.92 963.33 1.86 25.84  -62460.1340021037  1194.18  
|    5     0.0022113816      +0.0005518424  3024.2530738830  -3399.1791792661  195.54 925.96 2.09 25.59  -62460.1334502613  1149.46  
|    6     0.0004752897      -0.0005235289  3024.2513211729  -3399.1755201708  191.26 914.17 1.94 26.16  -62460.1339737902  1133.73  
|    7     0.0002253988      +0.0004892326  3024.2494850055  -3399.1768539835  174.84 823.97 2.06 26.97  -62460.1334845576  1028.19  
|    8     0.0000835871      +0.0029072463  3024.2390444184  -3399.1766255466  162.45 776.82 2.03 27.12  -62460.1305773113   968.68  
|    9     0.0000418577      +0.0004401026  3024.2388059846  -3399.1771982272  260.87 1412.12 1.98 25.88  -62460.1301372087  1701.03  
|   10     0.0000325171      +0.0000012649  3024.2388039372  -3399.1772213435  135.80 633.94 1.87 26.05  -62460.1301359438   798.06  
|   11     0.0000344025      -0.0000000544  3024.2388042381  -3399.1772236205  111.68 515.45 1.94 25.61  -62460.1301359982   654.86  
|   12     0.0000058207      -0.0000701198  3024.2390173661  -3399.1772704433  152.35 698.38 1.78 25.86  -62460.1302061180   878.58  
|   13     0.0000079872      -0.0001432364  3024.2395873386  -3399.1774216575  122.65 589.10 1.85 25.47  -62460.1303493544   739.28  
|   14     0.0000004606      -0.0000748404  3024.2398115179  -3399.1774973972  104.30 501.65 2.76 25.20  -62460.1304241948   633.25  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -62460.1304241948 a.u.
| WARNING: Final energy is higher than the lowest energy by    0.0035779.
HOMO-LUMO GAP: 1.417 eV
CENTER OF MASS: {7.467376, 7.467376, 7.467375} ANGS
DIPOLE MOMENT: {13.234265, 13.184871, 13.236824} (|D| = 22.895416) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 14198.18 sec 

| Job finished: Wed Oct 16 23:15:48 2024



==> anc/files/timings/parallelization/Silicon_3x_supercell/tc_pbe0_pbc_5.out <==
| Use device 0 as 0th gpu
| Use device 1 as 1th gpu
| Use device 2 as 2th gpu
| Use device 3 as 3th gpu
| Use device 4 as 4th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct 16 16:05:13 2024
| On fire-21-02 (available memory: 615120 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g01234  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffda9b42000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fe259be3000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fe259bc7000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fe2597dd000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fe2596f4000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fe257c00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fe2578a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fe2596ee000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fe25787d000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fe255a60000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fe255606000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fe255200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fe2596e1000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fe2596db000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fe2555ea000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fe2596d5000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fe1fc8ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fe255529000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fe1e1a34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fe1e1688000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fe1df2be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fe255431000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fe1dec72000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fe1de7e1000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fe255414000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fe1de7ac000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fe1de4d9000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fe1de478000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fe1de3d4000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fe1ddf92000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fe1dc2b1000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fe1dc000000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fe1d5800000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fe1caa00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fe1bac00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fe1b3a00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fe191200000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fe18fbd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fe18f800000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fe18f5d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fe18f000000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fe18ec00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fe1dbfe0000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fe1d5788000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fe18e9d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fe259c99000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fe1d575e000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fe1d573d000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fe1dbfc1000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fe1bab93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fe1ca9ec000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fe1bab3f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fe1baae0000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fe1ca9db000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fe1b3931000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fe1ca9cd000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fe1dc2ac000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fe1d5738000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fe1ca9a3000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fe18f45a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fe1d5733000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fe18b800000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fe18ee56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fe18b615000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fe1baa98000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fe1baa52000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fe18fb4f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fe18b54a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fe18fb20000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fe1baa4c000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fe18f44c000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fe18b52f000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fe18b50c000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fe18b3d1000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fe18ee3e000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fe1baa43000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fe18b3bd000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fe18e9cb000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 26
|  AVAILABLE: 974
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: ./scr.geometry
| Random number seed: 1301330551

XYZ coordinates geometry.xyz
Molden File Output: ./scr.geometry/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 5 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 1
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 2
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 3
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 4
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 16.2924600000 A, b = 16.2924600000 A, c = 16.2924600000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(30.7882850659, 0.0000000000, 0.0000000000), (0.0000000000, 30.7882850659, 0.0000000000), (0.0000000000, 0.0000000000, 30.7882850659), 
Reciprocal space lattice vector in a.u.:
(0.2040771447, -0.0000000000, -0.0000000000), (0.0000000000, 0.2040771447, -0.0000000000), (0.0000000000, 0.0000000000, 0.2040771447), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 0.0000000000, 20.5255233773)
Atom 17 = (0.0000000000, 5.1313808443, 25.6569042216)
Atom 18 = (5.1313808443, 5.1313808443, 20.5255233773)
Atom 19 = (5.1313808443, 0.0000000000, 25.6569042216)
Atom 20 = (7.6970618178, 2.5656998708, 28.2225851951)
Atom 21 = (2.5656809735, 2.5656809735, 23.0912043508)
Atom 22 = (2.5656998708, 7.6970618178, 28.2225851951)
Atom 23 = (7.6970618178, 7.6970618178, 23.0912043508)
Atom 24 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 25 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 26 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 27 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 28 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 29 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 30 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 31 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 32 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 33 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 34 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 35 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 36 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 37 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 38 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 39 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 40 = (0.0000000000, 10.2627616886, 20.5255233773)
Atom 41 = (0.0000000000, 15.3941425330, 25.6569042216)
Atom 42 = (5.1313808443, 15.3941425330, 20.5255233773)
Atom 43 = (5.1313808443, 10.2627616886, 25.6569042216)
Atom 44 = (7.6970618178, 12.8284615594, 28.2225851951)
Atom 45 = (2.5656809735, 12.8284426622, 23.0912043508)
Atom 46 = (2.5656998708, 17.9598235065, 28.2225851951)
Atom 47 = (7.6970618178, 17.9598235065, 23.0912043508)
Atom 48 = (0.0000000000, 20.5255233773, 0.0000000000)
Atom 49 = (0.0000000000, 25.6569042216, 5.1313808443)
Atom 50 = (5.1313808443, 25.6569042216, 0.0000000000)
Atom 51 = (5.1313808443, 20.5255233773, 5.1313808443)
Atom 52 = (7.6970618178, 23.0912232481, 7.6970618178)
Atom 53 = (2.5656809735, 23.0912043508, 2.5656809735)
Atom 54 = (2.5656998708, 28.2225851951, 7.6970618178)
Atom 55 = (7.6970618178, 28.2225851951, 2.5656809735)
Atom 56 = (0.0000000000, 20.5255233773, 10.2627616886)
Atom 57 = (0.0000000000, 25.6569042216, 15.3941425330)
Atom 58 = (5.1313808443, 25.6569042216, 10.2627616886)
Atom 59 = (5.1313808443, 20.5255233773, 15.3941425330)
Atom 60 = (7.6970618178, 23.0912232481, 17.9598235065)
Atom 61 = (2.5656809735, 23.0912043508, 12.8284426622)
Atom 62 = (2.5656998708, 28.2225851951, 17.9598235065)
Atom 63 = (7.6970618178, 28.2225851951, 12.8284426622)
Atom 64 = (0.0000000000, 20.5255233773, 20.5255233773)
Atom 65 = (0.0000000000, 25.6569042216, 25.6569042216)
Atom 66 = (5.1313808443, 25.6569042216, 20.5255233773)
Atom 67 = (5.1313808443, 20.5255233773, 25.6569042216)
Atom 68 = (7.6970618178, 23.0912232481, 28.2225851951)
Atom 69 = (2.5656809735, 23.0912043508, 23.0912043508)
Atom 70 = (2.5656998708, 28.2225851951, 28.2225851951)
Atom 71 = (7.6970618178, 28.2225851951, 23.0912043508)
Atom 72 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 73 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 74 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 75 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 76 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 77 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 78 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 79 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 80 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 81 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 82 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 83 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 84 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 85 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 86 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 87 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 88 = (10.2627616886, 0.0000000000, 20.5255233773)
Atom 89 = (10.2627616886, 5.1313808443, 25.6569042216)
Atom 90 = (15.3941425330, 5.1313808443, 20.5255233773)
Atom 91 = (15.3941425330, 0.0000000000, 25.6569042216)
Atom 92 = (17.9598235065, 2.5656998708, 28.2225851951)
Atom 93 = (12.8284426622, 2.5656809735, 23.0912043508)
Atom 94 = (12.8284615594, 7.6970618178, 28.2225851951)
Atom 95 = (17.9598235065, 7.6970618178, 23.0912043508)
Atom 96 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 97 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 98 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 99 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 100 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 101 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 102 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 103 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 104 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 105 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 106 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 107 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 108 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 109 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 110 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 111 = (17.9598235065, 17.9598235065, 12.8284426622)
Atom 112 = (10.2627616886, 10.2627616886, 20.5255233773)
Atom 113 = (10.2627616886, 15.3941425330, 25.6569042216)
Atom 114 = (15.3941425330, 15.3941425330, 20.5255233773)
Atom 115 = (15.3941425330, 10.2627616886, 25.6569042216)
Atom 116 = (17.9598235065, 12.8284615594, 28.2225851951)
Atom 117 = (12.8284426622, 12.8284426622, 23.0912043508)
Atom 118 = (12.8284615594, 17.9598235065, 28.2225851951)
Atom 119 = (17.9598235065, 17.9598235065, 23.0912043508)
Atom 120 = (10.2627616886, 20.5255233773, 0.0000000000)
Atom 121 = (10.2627616886, 25.6569042216, 5.1313808443)
Atom 122 = (15.3941425330, 25.6569042216, 0.0000000000)
Atom 123 = (15.3941425330, 20.5255233773, 5.1313808443)
Atom 124 = (17.9598235065, 23.0912232481, 7.6970618178)
Atom 125 = (12.8284426622, 23.0912043508, 2.5656809735)
Atom 126 = (12.8284615594, 28.2225851951, 7.6970618178)
Atom 127 = (17.9598235065, 28.2225851951, 2.5656809735)
Atom 128 = (10.2627616886, 20.5255233773, 10.2627616886)
Atom 129 = (10.2627616886, 25.6569042216, 15.3941425330)
Atom 130 = (15.3941425330, 25.6569042216, 10.2627616886)
Atom 131 = (15.3941425330, 20.5255233773, 15.3941425330)
Atom 132 = (17.9598235065, 23.0912232481, 17.9598235065)
Atom 133 = (12.8284426622, 23.0912043508, 12.8284426622)
Atom 134 = (12.8284615594, 28.2225851951, 17.9598235065)
Atom 135 = (17.9598235065, 28.2225851951, 12.8284426622)
Atom 136 = (10.2627616886, 20.5255233773, 20.5255233773)
Atom 137 = (10.2627616886, 25.6569042216, 25.6569042216)
Atom 138 = (15.3941425330, 25.6569042216, 20.5255233773)
Atom 139 = (15.3941425330, 20.5255233773, 25.6569042216)
Atom 140 = (17.9598235065, 23.0912232481, 28.2225851951)
Atom 141 = (12.8284426622, 23.0912043508, 23.0912043508)
Atom 142 = (12.8284615594, 28.2225851951, 28.2225851951)
Atom 143 = (17.9598235065, 28.2225851951, 23.0912043508)
Atom 144 = (20.5255233773, 0.0000000000, 0.0000000000)
Atom 145 = (20.5255233773, 5.1313808443, 5.1313808443)
Atom 146 = (25.6569042216, 5.1313808443, 0.0000000000)
Atom 147 = (25.6569042216, 0.0000000000, 5.1313808443)
Atom 148 = (28.2225851951, 2.5656998708, 7.6970618178)
Atom 149 = (23.0912043508, 2.5656809735, 2.5656809735)
Atom 150 = (23.0912232481, 7.6970618178, 7.6970618178)
Atom 151 = (28.2225851951, 7.6970618178, 2.5656809735)
Atom 152 = (20.5255233773, 0.0000000000, 10.2627616886)
Atom 153 = (20.5255233773, 5.1313808443, 15.3941425330)
Atom 154 = (25.6569042216, 5.1313808443, 10.2627616886)
Atom 155 = (25.6569042216, 0.0000000000, 15.3941425330)
Atom 156 = (28.2225851951, 2.5656998708, 17.9598235065)
Atom 157 = (23.0912043508, 2.5656809735, 12.8284426622)
Atom 158 = (23.0912232481, 7.6970618178, 17.9598235065)
Atom 159 = (28.2225851951, 7.6970618178, 12.8284426622)
Atom 160 = (20.5255233773, 0.0000000000, 20.5255233773)
Atom 161 = (20.5255233773, 5.1313808443, 25.6569042216)
Atom 162 = (25.6569042216, 5.1313808443, 20.5255233773)
Atom 163 = (25.6569042216, 0.0000000000, 25.6569042216)
Atom 164 = (28.2225851951, 2.5656998708, 28.2225851951)
Atom 165 = (23.0912043508, 2.5656809735, 23.0912043508)
Atom 166 = (23.0912232481, 7.6970618178, 28.2225851951)
Atom 167 = (28.2225851951, 7.6970618178, 23.0912043508)
Atom 168 = (20.5255233773, 10.2627616886, 0.0000000000)
Atom 169 = (20.5255233773, 15.3941425330, 5.1313808443)
Atom 170 = (25.6569042216, 15.3941425330, 0.0000000000)
Atom 171 = (25.6569042216, 10.2627616886, 5.1313808443)
Atom 172 = (28.2225851951, 12.8284615594, 7.6970618178)
Atom 173 = (23.0912043508, 12.8284426622, 2.5656809735)
Atom 174 = (23.0912232481, 17.9598235065, 7.6970618178)
Atom 175 = (28.2225851951, 17.9598235065, 2.5656809735)
Atom 176 = (20.5255233773, 10.2627616886, 10.2627616886)
Atom 177 = (20.5255233773, 15.3941425330, 15.3941425330)
Atom 178 = (25.6569042216, 15.3941425330, 10.2627616886)
Atom 179 = (25.6569042216, 10.2627616886, 15.3941425330)
Atom 180 = (28.2225851951, 12.8284615594, 17.9598235065)
Atom 181 = (23.0912043508, 12.8284426622, 12.8284426622)
Atom 182 = (23.0912232481, 17.9598235065, 17.9598235065)
Atom 183 = (28.2225851951, 17.9598235065, 12.8284426622)
Atom 184 = (20.5255233773, 10.2627616886, 20.5255233773)
Atom 185 = (20.5255233773, 15.3941425330, 25.6569042216)
Atom 186 = (25.6569042216, 15.3941425330, 20.5255233773)
Atom 187 = (25.6569042216, 10.2627616886, 25.6569042216)
Atom 188 = (28.2225851951, 12.8284615594, 28.2225851951)
Atom 189 = (23.0912043508, 12.8284426622, 23.0912043508)
Atom 190 = (23.0912232481, 17.9598235065, 28.2225851951)
Atom 191 = (28.2225851951, 17.9598235065, 23.0912043508)
Atom 192 = (20.5255233773, 20.5255233773, 0.0000000000)
Atom 193 = (20.5255233773, 25.6569042216, 5.1313808443)
Atom 194 = (25.6569042216, 25.6569042216, 0.0000000000)
Atom 195 = (25.6569042216, 20.5255233773, 5.1313808443)
Atom 196 = (28.2225851951, 23.0912232481, 7.6970618178)
Atom 197 = (23.0912043508, 23.0912043508, 2.5656809735)
Atom 198 = (23.0912232481, 28.2225851951, 7.6970618178)
Atom 199 = (28.2225851951, 28.2225851951, 2.5656809735)
Atom 200 = (20.5255233773, 20.5255233773, 10.2627616886)
Atom 201 = (20.5255233773, 25.6569042216, 15.3941425330)
Atom 202 = (25.6569042216, 25.6569042216, 10.2627616886)
Atom 203 = (25.6569042216, 20.5255233773, 15.3941425330)
Atom 204 = (28.2225851951, 23.0912232481, 17.9598235065)
Atom 205 = (23.0912043508, 23.0912043508, 12.8284426622)
Atom 206 = (23.0912232481, 28.2225851951, 17.9598235065)
Atom 207 = (28.2225851951, 28.2225851951, 12.8284426622)
Atom 208 = (20.5255233773, 20.5255233773, 20.5255233773)
Atom 209 = (20.5255233773, 25.6569042216, 25.6569042216)
Atom 210 = (25.6569042216, 25.6569042216, 20.5255233773)
Atom 211 = (25.6569042216, 20.5255233773, 25.6569042216)
Atom 212 = (28.2225851951, 23.0912232481, 28.2225851951)
Atom 213 = (23.0912043508, 23.0912043508, 23.0912043508)
Atom 214 = (23.0912232481, 28.2225851951, 28.2225851951)
Atom 215 = (28.2225851951, 28.2225851951, 23.0912043508)

Default periodic omega parameter = 0.0844998823

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     216
Total charge:    0
Total electrons: 3024 (1512-alpha, 1512-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  4104
Total AO shells: 1728 (864 S-shells; 648 P-shells; 216 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -11110.824206705605 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 29247.81041, which suppose to be the same as real space unit cell volume 29184.78491, the difference indicates how bad your result is.
| time to set the grid = 7.98 s
DFT grid points: 2121924 (9823 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.1119295569  -62522.1680013345  3023.1668689639  -3400.4110712592  31.06 53.32 1.02 16.26  -62522.1680013345   101.75  
|    2     0.0174088941     +62.1549313075  3024.2667872327  -3398.8450474410  206.96 1137.66 1.82 22.61  -62460.0130700270  1369.38  
|    3     0.0016857024      -0.1186945834  3024.2490898913  -3399.1167770729  187.01 952.21 1.93 22.22  -62460.1317646104  1163.51  
|    4     0.0005027363      -0.0019454245  3024.2504569062  -3399.2049094167  165.91 771.16 1.91 21.12  -62460.1337100349   960.26  
|    5     0.0022047786      +0.0002509683  3024.2530786683  -3399.1791876917  158.44 749.16 1.88 22.35  -62460.1334590665   932.01  
|    6     0.0004757364      -0.0005201320  3024.2513278422  -3399.1755369933  165.66 728.70 2.37 21.06  -62460.1339791985   917.92  
|    7     0.0002271042      +0.0004898731  3024.2494908542  -3399.1768721769  142.45 664.19 1.96 21.35  -62460.1334893254   830.08  
|    8     0.0000835753      +0.0029079934  3024.2390464366  -3399.1766365848  131.31 624.37 1.89 22.19  -62460.1305813320   779.99  
|    9     0.0000414883      +0.0004434654  3024.2388081486  -3399.1772008520  212.10 1129.67 2.13 21.87  -62460.1301378667  1365.93  
|   10     0.0000323773      +0.0000014748  3024.2388056261  -3399.1772230605  110.91 509.34 2.18 22.74  -62460.1301363919   645.33  
|   11     0.0000345328      +0.0000007501  3024.2388026026  -3399.1772248430  95.45 419.77 1.84 22.35  -62460.1301356418   539.56  
|   12     0.0000059131      -0.0000705236  3024.2390177148  -3399.1772708209  123.39 563.48 1.97 21.76  -62460.1302061654   710.80  
|   13     0.0000080401      -0.0001430722  3024.2395874114  -3399.1774212791  102.82 474.40 2.01 21.91  -62460.1303492376   601.29  
|   14     0.0000004386      -0.0000748432  3024.2398116017  -3399.1774971137  87.19 407.34 3.06 21.93  -62460.1304240808   518.68  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -62460.1304240808 a.u.
| WARNING: Final energy is higher than the lowest energy by    0.0035551.
HOMO-LUMO GAP: 1.417 eV
CENTER OF MASS: {7.467376, 7.467376, 7.467375} ANGS
DIPOLE MOMENT: {13.234311, 13.184792, 13.236697} (|D| = 22.895325) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 11471.60 sec 

| Job finished: Wed Oct 16 19:17:48 2024



==> anc/files/timings/parallelization/Silicon_3x_supercell/tc_pbe0_pbc_6.out <==
| Use device 0 as 0th gpu
| Use device 1 as 1th gpu
| Use device 2 as 2th gpu
| Use device 3 as 3th gpu
| Use device 4 as 4th gpu
| Use device 5 as 5th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct 16 13:23:05 2024
| On fire-21-02 (available memory: 624698 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g012345  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffe3f740000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007ff7b6500000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007ff7b64e4000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007ff7b60fa000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007ff7b6011000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007ff7b4400000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007ff7b40a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007ff7b600b000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007ff7b5fe0000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007ff7b228b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007ff7b1e31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007ff7b1c00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007ff7b5fd3000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007ff7b5fcd000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007ff7b5fb1000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007ff7b5fab000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007ff7592ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007ff7b5ee8000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007ff73e434000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007ff73e088000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007ff73bcbe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007ff73bbc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007ff73b57a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007ff73b0e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007ff7b1e14000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007ff73b0b4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007ff73ade1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007ff73ad80000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007ff73acdc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007ff73a89a000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007ff738bb9000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007ff738800000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007ff732000000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007ff727200000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007ff717400000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007ff710200000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007ff6eda00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007ff6ec3d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007ff6ec000000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007ff6ebdd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007ff6eb800000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007ff6eb400000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007ff738b99000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007ff738b21000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007ff6eb1d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007ff7b65b6000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007ff738af7000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007ff738ad6000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007ff738ab7000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007ff731f93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007ff7387ec000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007ff731f3f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007ff7271a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007ff7387db000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007ff717331000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007ff738aa9000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007ff7b5ed7000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007ff7b5ed2000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007ff717307000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007ff6ebc5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007ff7b1e0d000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007ff6e8000000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007ff6eb656000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007ff6e7e15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007ff7172bf000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007ff717279000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007ff71017e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007ff6e7d4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007ff71724a000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007ff7387d1000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007ff7387c3000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007ff710163000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007ff710140000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007ff6e7c0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007ff6ec3b9000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007ff731f38000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007ff71012c000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007ff6ec3ac000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 24
|  AVAILABLE: 976
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: ./scr.geometry
| Random number seed: 125162923

XYZ coordinates geometry.xyz
Molden File Output: ./scr.geometry/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 6 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 1
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 2
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 3
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 4
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 5
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 16.2924600000 A, b = 16.2924600000 A, c = 16.2924600000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(30.7882850659, 0.0000000000, 0.0000000000), (0.0000000000, 30.7882850659, 0.0000000000), (0.0000000000, 0.0000000000, 30.7882850659), 
Reciprocal space lattice vector in a.u.:
(0.2040771447, -0.0000000000, -0.0000000000), (0.0000000000, 0.2040771447, -0.0000000000), (0.0000000000, 0.0000000000, 0.2040771447), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 0.0000000000, 20.5255233773)
Atom 17 = (0.0000000000, 5.1313808443, 25.6569042216)
Atom 18 = (5.1313808443, 5.1313808443, 20.5255233773)
Atom 19 = (5.1313808443, 0.0000000000, 25.6569042216)
Atom 20 = (7.6970618178, 2.5656998708, 28.2225851951)
Atom 21 = (2.5656809735, 2.5656809735, 23.0912043508)
Atom 22 = (2.5656998708, 7.6970618178, 28.2225851951)
Atom 23 = (7.6970618178, 7.6970618178, 23.0912043508)
Atom 24 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 25 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 26 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 27 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 28 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 29 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 30 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 31 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 32 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 33 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 34 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 35 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 36 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 37 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 38 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 39 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 40 = (0.0000000000, 10.2627616886, 20.5255233773)
Atom 41 = (0.0000000000, 15.3941425330, 25.6569042216)
Atom 42 = (5.1313808443, 15.3941425330, 20.5255233773)
Atom 43 = (5.1313808443, 10.2627616886, 25.6569042216)
Atom 44 = (7.6970618178, 12.8284615594, 28.2225851951)
Atom 45 = (2.5656809735, 12.8284426622, 23.0912043508)
Atom 46 = (2.5656998708, 17.9598235065, 28.2225851951)
Atom 47 = (7.6970618178, 17.9598235065, 23.0912043508)
Atom 48 = (0.0000000000, 20.5255233773, 0.0000000000)
Atom 49 = (0.0000000000, 25.6569042216, 5.1313808443)
Atom 50 = (5.1313808443, 25.6569042216, 0.0000000000)
Atom 51 = (5.1313808443, 20.5255233773, 5.1313808443)
Atom 52 = (7.6970618178, 23.0912232481, 7.6970618178)
Atom 53 = (2.5656809735, 23.0912043508, 2.5656809735)
Atom 54 = (2.5656998708, 28.2225851951, 7.6970618178)
Atom 55 = (7.6970618178, 28.2225851951, 2.5656809735)
Atom 56 = (0.0000000000, 20.5255233773, 10.2627616886)
Atom 57 = (0.0000000000, 25.6569042216, 15.3941425330)
Atom 58 = (5.1313808443, 25.6569042216, 10.2627616886)
Atom 59 = (5.1313808443, 20.5255233773, 15.3941425330)
Atom 60 = (7.6970618178, 23.0912232481, 17.9598235065)
Atom 61 = (2.5656809735, 23.0912043508, 12.8284426622)
Atom 62 = (2.5656998708, 28.2225851951, 17.9598235065)
Atom 63 = (7.6970618178, 28.2225851951, 12.8284426622)
Atom 64 = (0.0000000000, 20.5255233773, 20.5255233773)
Atom 65 = (0.0000000000, 25.6569042216, 25.6569042216)
Atom 66 = (5.1313808443, 25.6569042216, 20.5255233773)
Atom 67 = (5.1313808443, 20.5255233773, 25.6569042216)
Atom 68 = (7.6970618178, 23.0912232481, 28.2225851951)
Atom 69 = (2.5656809735, 23.0912043508, 23.0912043508)
Atom 70 = (2.5656998708, 28.2225851951, 28.2225851951)
Atom 71 = (7.6970618178, 28.2225851951, 23.0912043508)
Atom 72 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 73 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 74 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 75 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 76 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 77 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 78 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 79 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 80 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 81 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 82 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 83 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 84 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 85 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 86 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 87 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 88 = (10.2627616886, 0.0000000000, 20.5255233773)
Atom 89 = (10.2627616886, 5.1313808443, 25.6569042216)
Atom 90 = (15.3941425330, 5.1313808443, 20.5255233773)
Atom 91 = (15.3941425330, 0.0000000000, 25.6569042216)
Atom 92 = (17.9598235065, 2.5656998708, 28.2225851951)
Atom 93 = (12.8284426622, 2.5656809735, 23.0912043508)
Atom 94 = (12.8284615594, 7.6970618178, 28.2225851951)
Atom 95 = (17.9598235065, 7.6970618178, 23.0912043508)
Atom 96 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 97 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 98 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 99 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 100 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 101 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 102 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 103 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 104 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 105 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 106 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 107 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 108 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 109 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 110 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 111 = (17.9598235065, 17.9598235065, 12.8284426622)
Atom 112 = (10.2627616886, 10.2627616886, 20.5255233773)
Atom 113 = (10.2627616886, 15.3941425330, 25.6569042216)
Atom 114 = (15.3941425330, 15.3941425330, 20.5255233773)
Atom 115 = (15.3941425330, 10.2627616886, 25.6569042216)
Atom 116 = (17.9598235065, 12.8284615594, 28.2225851951)
Atom 117 = (12.8284426622, 12.8284426622, 23.0912043508)
Atom 118 = (12.8284615594, 17.9598235065, 28.2225851951)
Atom 119 = (17.9598235065, 17.9598235065, 23.0912043508)
Atom 120 = (10.2627616886, 20.5255233773, 0.0000000000)
Atom 121 = (10.2627616886, 25.6569042216, 5.1313808443)
Atom 122 = (15.3941425330, 25.6569042216, 0.0000000000)
Atom 123 = (15.3941425330, 20.5255233773, 5.1313808443)
Atom 124 = (17.9598235065, 23.0912232481, 7.6970618178)
Atom 125 = (12.8284426622, 23.0912043508, 2.5656809735)
Atom 126 = (12.8284615594, 28.2225851951, 7.6970618178)
Atom 127 = (17.9598235065, 28.2225851951, 2.5656809735)
Atom 128 = (10.2627616886, 20.5255233773, 10.2627616886)
Atom 129 = (10.2627616886, 25.6569042216, 15.3941425330)
Atom 130 = (15.3941425330, 25.6569042216, 10.2627616886)
Atom 131 = (15.3941425330, 20.5255233773, 15.3941425330)
Atom 132 = (17.9598235065, 23.0912232481, 17.9598235065)
Atom 133 = (12.8284426622, 23.0912043508, 12.8284426622)
Atom 134 = (12.8284615594, 28.2225851951, 17.9598235065)
Atom 135 = (17.9598235065, 28.2225851951, 12.8284426622)
Atom 136 = (10.2627616886, 20.5255233773, 20.5255233773)
Atom 137 = (10.2627616886, 25.6569042216, 25.6569042216)
Atom 138 = (15.3941425330, 25.6569042216, 20.5255233773)
Atom 139 = (15.3941425330, 20.5255233773, 25.6569042216)
Atom 140 = (17.9598235065, 23.0912232481, 28.2225851951)
Atom 141 = (12.8284426622, 23.0912043508, 23.0912043508)
Atom 142 = (12.8284615594, 28.2225851951, 28.2225851951)
Atom 143 = (17.9598235065, 28.2225851951, 23.0912043508)
Atom 144 = (20.5255233773, 0.0000000000, 0.0000000000)
Atom 145 = (20.5255233773, 5.1313808443, 5.1313808443)
Atom 146 = (25.6569042216, 5.1313808443, 0.0000000000)
Atom 147 = (25.6569042216, 0.0000000000, 5.1313808443)
Atom 148 = (28.2225851951, 2.5656998708, 7.6970618178)
Atom 149 = (23.0912043508, 2.5656809735, 2.5656809735)
Atom 150 = (23.0912232481, 7.6970618178, 7.6970618178)
Atom 151 = (28.2225851951, 7.6970618178, 2.5656809735)
Atom 152 = (20.5255233773, 0.0000000000, 10.2627616886)
Atom 153 = (20.5255233773, 5.1313808443, 15.3941425330)
Atom 154 = (25.6569042216, 5.1313808443, 10.2627616886)
Atom 155 = (25.6569042216, 0.0000000000, 15.3941425330)
Atom 156 = (28.2225851951, 2.5656998708, 17.9598235065)
Atom 157 = (23.0912043508, 2.5656809735, 12.8284426622)
Atom 158 = (23.0912232481, 7.6970618178, 17.9598235065)
Atom 159 = (28.2225851951, 7.6970618178, 12.8284426622)
Atom 160 = (20.5255233773, 0.0000000000, 20.5255233773)
Atom 161 = (20.5255233773, 5.1313808443, 25.6569042216)
Atom 162 = (25.6569042216, 5.1313808443, 20.5255233773)
Atom 163 = (25.6569042216, 0.0000000000, 25.6569042216)
Atom 164 = (28.2225851951, 2.5656998708, 28.2225851951)
Atom 165 = (23.0912043508, 2.5656809735, 23.0912043508)
Atom 166 = (23.0912232481, 7.6970618178, 28.2225851951)
Atom 167 = (28.2225851951, 7.6970618178, 23.0912043508)
Atom 168 = (20.5255233773, 10.2627616886, 0.0000000000)
Atom 169 = (20.5255233773, 15.3941425330, 5.1313808443)
Atom 170 = (25.6569042216, 15.3941425330, 0.0000000000)
Atom 171 = (25.6569042216, 10.2627616886, 5.1313808443)
Atom 172 = (28.2225851951, 12.8284615594, 7.6970618178)
Atom 173 = (23.0912043508, 12.8284426622, 2.5656809735)
Atom 174 = (23.0912232481, 17.9598235065, 7.6970618178)
Atom 175 = (28.2225851951, 17.9598235065, 2.5656809735)
Atom 176 = (20.5255233773, 10.2627616886, 10.2627616886)
Atom 177 = (20.5255233773, 15.3941425330, 15.3941425330)
Atom 178 = (25.6569042216, 15.3941425330, 10.2627616886)
Atom 179 = (25.6569042216, 10.2627616886, 15.3941425330)
Atom 180 = (28.2225851951, 12.8284615594, 17.9598235065)
Atom 181 = (23.0912043508, 12.8284426622, 12.8284426622)
Atom 182 = (23.0912232481, 17.9598235065, 17.9598235065)
Atom 183 = (28.2225851951, 17.9598235065, 12.8284426622)
Atom 184 = (20.5255233773, 10.2627616886, 20.5255233773)
Atom 185 = (20.5255233773, 15.3941425330, 25.6569042216)
Atom 186 = (25.6569042216, 15.3941425330, 20.5255233773)
Atom 187 = (25.6569042216, 10.2627616886, 25.6569042216)
Atom 188 = (28.2225851951, 12.8284615594, 28.2225851951)
Atom 189 = (23.0912043508, 12.8284426622, 23.0912043508)
Atom 190 = (23.0912232481, 17.9598235065, 28.2225851951)
Atom 191 = (28.2225851951, 17.9598235065, 23.0912043508)
Atom 192 = (20.5255233773, 20.5255233773, 0.0000000000)
Atom 193 = (20.5255233773, 25.6569042216, 5.1313808443)
Atom 194 = (25.6569042216, 25.6569042216, 0.0000000000)
Atom 195 = (25.6569042216, 20.5255233773, 5.1313808443)
Atom 196 = (28.2225851951, 23.0912232481, 7.6970618178)
Atom 197 = (23.0912043508, 23.0912043508, 2.5656809735)
Atom 198 = (23.0912232481, 28.2225851951, 7.6970618178)
Atom 199 = (28.2225851951, 28.2225851951, 2.5656809735)
Atom 200 = (20.5255233773, 20.5255233773, 10.2627616886)
Atom 201 = (20.5255233773, 25.6569042216, 15.3941425330)
Atom 202 = (25.6569042216, 25.6569042216, 10.2627616886)
Atom 203 = (25.6569042216, 20.5255233773, 15.3941425330)
Atom 204 = (28.2225851951, 23.0912232481, 17.9598235065)
Atom 205 = (23.0912043508, 23.0912043508, 12.8284426622)
Atom 206 = (23.0912232481, 28.2225851951, 17.9598235065)
Atom 207 = (28.2225851951, 28.2225851951, 12.8284426622)
Atom 208 = (20.5255233773, 20.5255233773, 20.5255233773)
Atom 209 = (20.5255233773, 25.6569042216, 25.6569042216)
Atom 210 = (25.6569042216, 25.6569042216, 20.5255233773)
Atom 211 = (25.6569042216, 20.5255233773, 25.6569042216)
Atom 212 = (28.2225851951, 23.0912232481, 28.2225851951)
Atom 213 = (23.0912043508, 23.0912043508, 23.0912043508)
Atom 214 = (23.0912232481, 28.2225851951, 28.2225851951)
Atom 215 = (28.2225851951, 28.2225851951, 23.0912043508)

Default periodic omega parameter = 0.0844998823

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     216
Total charge:    0
Total electrons: 3024 (1512-alpha, 1512-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  4104
Total AO shells: 1728 (864 S-shells; 648 P-shells; 216 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -11110.824206705605 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 29247.81041, which suppose to be the same as real space unit cell volume 29184.78491, the difference indicates how bad your result is.
| time to set the grid = 7.13 s
DFT grid points: 2121924 (9823 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.1119295568  -62522.1680013338  3023.1668689641  -3400.4110712604  27.67 45.32 1.08 13.61  -62522.1680013338    87.86  
|    2     0.0174088941     +62.1549313066  3024.2667872326  -3398.8450474407  173.47 953.36 2.04 18.95  -62460.0130700273  1147.91  
|    3     0.0016857024      -0.1186945843  3024.2490898920  -3399.1167770737  157.24 796.81 2.05 19.27  -62460.1317646115   975.52  
|    4     0.0005027360      -0.0019454221  3024.2504568935  -3399.2049094140  141.49 645.18 2.23 19.35  -62460.1337100336   808.36  
|    5     0.0022047776      +0.0002509612  3024.2530786767  -3399.1791876948  133.00 622.77 2.09 18.90  -62460.1334590725   776.92  
|    6     0.0004757364      -0.0005201307  3024.2513278497  -3399.1755369973  134.76 610.09 1.98 19.21  -62460.1339792031   766.25  
|    7     0.0002271042      +0.0004898726  3024.2494908630  -3399.1768721807  118.27 554.38 2.26 19.05  -62460.1334893305   694.15  
|    8     0.0000835753      +0.0029079911  3024.2390464498  -3399.1766365904  112.62 529.16 2.22 18.64  -62460.1305813395   662.87  
|    9     0.0000414904      +0.0004434812  3024.2388081580  -3399.1772008562  180.21 945.46 2.31 19.66  -62460.1301378583  1147.87  
|   10     0.0000323792      +0.0000014762  3024.2388056315  -3399.1772230624  93.69 423.52 2.12 19.20  -62460.1301363821   538.79  
|   11     0.0000345353      +0.0000007481  3024.2388026105  -3399.1772248467  81.45 354.00 2.16 18.38  -62460.1301356340   456.18  
|   12     0.0000059118      -0.0000705230  3024.2390177148  -3399.1772708173  106.27 475.89 2.07 19.05  -62460.1302061569   603.51  
|   13     0.0000080378      -0.0001430709  3024.2395874112  -3399.1774212748  87.19 395.60 2.10 18.83  -62460.1303492278   503.93  
|   14     0.0000004386      -0.0000748434  3024.2398116002  -3399.1774971095  72.66 336.35 3.08 19.12  -62460.1304240712   430.38  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -62460.1304240712 a.u.
| WARNING: Final energy is higher than the lowest energy by    0.0035551.
HOMO-LUMO GAP: 1.417 eV
CENTER OF MASS: {7.467376, 7.467376, 7.467375} ANGS
DIPOLE MOMENT: {13.234327, 13.184782, 13.236723} (|D| = 22.895343) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 9634.85 sec 

| Job finished: Wed Oct 16 16:05:12 2024



==> anc/files/timings/parallelization/Silicon_3x_supercell/tc_pbe0_pbc_7.out <==
| Use device 0 as 0th gpu
| Use device 1 as 1th gpu
| Use device 2 as 2th gpu
| Use device 3 as 3th gpu
| Use device 4 as 4th gpu
| Use device 5 as 5th gpu
| Use device 6 as 6th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct 16 11:02:29 2024
| On fire-21-02 (available memory: 625040 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g0123456  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff04d53000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007ff3f19ab000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007ff3f198f000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007ff3f15a5000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007ff3f14bc000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007ff3ef800000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007ff3ef4a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007ff3f14b6000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007ff3f148b000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007ff3ed68b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007ff3ed231000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007ff3ed000000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007ff3f147e000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007ff3f1478000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007ff3f145c000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007ff3f1456000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007ff3946ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007ff3f1393000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007ff379834000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007ff379488000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007ff3770be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007ff376fc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007ff37697a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007ff3764e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007ff3f1374000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007ff3f133f000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007ff376216000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007ff3f12de000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007ff376172000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007ff375d30000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007ff37404f000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007ff373c00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007ff36d400000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007ff362600000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007ff352800000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007ff34b600000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007ff328e00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007ff3277d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007ff327400000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007ff3271d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007ff326c00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007ff326800000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007ff3ed211000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007ff373fd7000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007ff3265d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007ff3f1a61000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007ff373fad000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007ff373f8c000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007ff373f6d000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007ff373f00000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007ff373eec000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007ff36d3ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007ff36d34d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007ff373edb000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007ff352731000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007ff373ecd000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007ff3ed20c000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007ff373ec8000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007ff373bd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007ff32705a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007ff373ec3000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007ff323400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007ff326a56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007ff323215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007ff3625b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007ff3526eb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007ff352669000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007ff34b535000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007ff3277a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007ff373eb9000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007ff373eab000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007ff36d332000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007ff352646000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007ff3230da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007ff3625a0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007ff373bcf000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007ff32778e000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007ff373bc2000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 20
|  AVAILABLE: 980
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: ./scr.geometry
| Random number seed: 1168022414

XYZ coordinates geometry.xyz
Molden File Output: ./scr.geometry/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 7 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 1
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 2
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 3
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 4
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 5
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 6
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 16.2924600000 A, b = 16.2924600000 A, c = 16.2924600000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(30.7882850659, 0.0000000000, 0.0000000000), (0.0000000000, 30.7882850659, 0.0000000000), (0.0000000000, 0.0000000000, 30.7882850659), 
Reciprocal space lattice vector in a.u.:
(0.2040771447, -0.0000000000, -0.0000000000), (0.0000000000, 0.2040771447, -0.0000000000), (0.0000000000, 0.0000000000, 0.2040771447), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 0.0000000000, 20.5255233773)
Atom 17 = (0.0000000000, 5.1313808443, 25.6569042216)
Atom 18 = (5.1313808443, 5.1313808443, 20.5255233773)
Atom 19 = (5.1313808443, 0.0000000000, 25.6569042216)
Atom 20 = (7.6970618178, 2.5656998708, 28.2225851951)
Atom 21 = (2.5656809735, 2.5656809735, 23.0912043508)
Atom 22 = (2.5656998708, 7.6970618178, 28.2225851951)
Atom 23 = (7.6970618178, 7.6970618178, 23.0912043508)
Atom 24 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 25 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 26 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 27 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 28 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 29 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 30 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 31 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 32 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 33 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 34 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 35 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 36 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 37 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 38 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 39 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 40 = (0.0000000000, 10.2627616886, 20.5255233773)
Atom 41 = (0.0000000000, 15.3941425330, 25.6569042216)
Atom 42 = (5.1313808443, 15.3941425330, 20.5255233773)
Atom 43 = (5.1313808443, 10.2627616886, 25.6569042216)
Atom 44 = (7.6970618178, 12.8284615594, 28.2225851951)
Atom 45 = (2.5656809735, 12.8284426622, 23.0912043508)
Atom 46 = (2.5656998708, 17.9598235065, 28.2225851951)
Atom 47 = (7.6970618178, 17.9598235065, 23.0912043508)
Atom 48 = (0.0000000000, 20.5255233773, 0.0000000000)
Atom 49 = (0.0000000000, 25.6569042216, 5.1313808443)
Atom 50 = (5.1313808443, 25.6569042216, 0.0000000000)
Atom 51 = (5.1313808443, 20.5255233773, 5.1313808443)
Atom 52 = (7.6970618178, 23.0912232481, 7.6970618178)
Atom 53 = (2.5656809735, 23.0912043508, 2.5656809735)
Atom 54 = (2.5656998708, 28.2225851951, 7.6970618178)
Atom 55 = (7.6970618178, 28.2225851951, 2.5656809735)
Atom 56 = (0.0000000000, 20.5255233773, 10.2627616886)
Atom 57 = (0.0000000000, 25.6569042216, 15.3941425330)
Atom 58 = (5.1313808443, 25.6569042216, 10.2627616886)
Atom 59 = (5.1313808443, 20.5255233773, 15.3941425330)
Atom 60 = (7.6970618178, 23.0912232481, 17.9598235065)
Atom 61 = (2.5656809735, 23.0912043508, 12.8284426622)
Atom 62 = (2.5656998708, 28.2225851951, 17.9598235065)
Atom 63 = (7.6970618178, 28.2225851951, 12.8284426622)
Atom 64 = (0.0000000000, 20.5255233773, 20.5255233773)
Atom 65 = (0.0000000000, 25.6569042216, 25.6569042216)
Atom 66 = (5.1313808443, 25.6569042216, 20.5255233773)
Atom 67 = (5.1313808443, 20.5255233773, 25.6569042216)
Atom 68 = (7.6970618178, 23.0912232481, 28.2225851951)
Atom 69 = (2.5656809735, 23.0912043508, 23.0912043508)
Atom 70 = (2.5656998708, 28.2225851951, 28.2225851951)
Atom 71 = (7.6970618178, 28.2225851951, 23.0912043508)
Atom 72 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 73 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 74 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 75 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 76 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 77 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 78 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 79 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 80 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 81 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 82 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 83 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 84 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 85 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 86 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 87 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 88 = (10.2627616886, 0.0000000000, 20.5255233773)
Atom 89 = (10.2627616886, 5.1313808443, 25.6569042216)
Atom 90 = (15.3941425330, 5.1313808443, 20.5255233773)
Atom 91 = (15.3941425330, 0.0000000000, 25.6569042216)
Atom 92 = (17.9598235065, 2.5656998708, 28.2225851951)
Atom 93 = (12.8284426622, 2.5656809735, 23.0912043508)
Atom 94 = (12.8284615594, 7.6970618178, 28.2225851951)
Atom 95 = (17.9598235065, 7.6970618178, 23.0912043508)
Atom 96 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 97 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 98 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 99 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 100 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 101 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 102 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 103 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 104 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 105 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 106 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 107 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 108 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 109 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 110 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 111 = (17.9598235065, 17.9598235065, 12.8284426622)
Atom 112 = (10.2627616886, 10.2627616886, 20.5255233773)
Atom 113 = (10.2627616886, 15.3941425330, 25.6569042216)
Atom 114 = (15.3941425330, 15.3941425330, 20.5255233773)
Atom 115 = (15.3941425330, 10.2627616886, 25.6569042216)
Atom 116 = (17.9598235065, 12.8284615594, 28.2225851951)
Atom 117 = (12.8284426622, 12.8284426622, 23.0912043508)
Atom 118 = (12.8284615594, 17.9598235065, 28.2225851951)
Atom 119 = (17.9598235065, 17.9598235065, 23.0912043508)
Atom 120 = (10.2627616886, 20.5255233773, 0.0000000000)
Atom 121 = (10.2627616886, 25.6569042216, 5.1313808443)
Atom 122 = (15.3941425330, 25.6569042216, 0.0000000000)
Atom 123 = (15.3941425330, 20.5255233773, 5.1313808443)
Atom 124 = (17.9598235065, 23.0912232481, 7.6970618178)
Atom 125 = (12.8284426622, 23.0912043508, 2.5656809735)
Atom 126 = (12.8284615594, 28.2225851951, 7.6970618178)
Atom 127 = (17.9598235065, 28.2225851951, 2.5656809735)
Atom 128 = (10.2627616886, 20.5255233773, 10.2627616886)
Atom 129 = (10.2627616886, 25.6569042216, 15.3941425330)
Atom 130 = (15.3941425330, 25.6569042216, 10.2627616886)
Atom 131 = (15.3941425330, 20.5255233773, 15.3941425330)
Atom 132 = (17.9598235065, 23.0912232481, 17.9598235065)
Atom 133 = (12.8284426622, 23.0912043508, 12.8284426622)
Atom 134 = (12.8284615594, 28.2225851951, 17.9598235065)
Atom 135 = (17.9598235065, 28.2225851951, 12.8284426622)
Atom 136 = (10.2627616886, 20.5255233773, 20.5255233773)
Atom 137 = (10.2627616886, 25.6569042216, 25.6569042216)
Atom 138 = (15.3941425330, 25.6569042216, 20.5255233773)
Atom 139 = (15.3941425330, 20.5255233773, 25.6569042216)
Atom 140 = (17.9598235065, 23.0912232481, 28.2225851951)
Atom 141 = (12.8284426622, 23.0912043508, 23.0912043508)
Atom 142 = (12.8284615594, 28.2225851951, 28.2225851951)
Atom 143 = (17.9598235065, 28.2225851951, 23.0912043508)
Atom 144 = (20.5255233773, 0.0000000000, 0.0000000000)
Atom 145 = (20.5255233773, 5.1313808443, 5.1313808443)
Atom 146 = (25.6569042216, 5.1313808443, 0.0000000000)
Atom 147 = (25.6569042216, 0.0000000000, 5.1313808443)
Atom 148 = (28.2225851951, 2.5656998708, 7.6970618178)
Atom 149 = (23.0912043508, 2.5656809735, 2.5656809735)
Atom 150 = (23.0912232481, 7.6970618178, 7.6970618178)
Atom 151 = (28.2225851951, 7.6970618178, 2.5656809735)
Atom 152 = (20.5255233773, 0.0000000000, 10.2627616886)
Atom 153 = (20.5255233773, 5.1313808443, 15.3941425330)
Atom 154 = (25.6569042216, 5.1313808443, 10.2627616886)
Atom 155 = (25.6569042216, 0.0000000000, 15.3941425330)
Atom 156 = (28.2225851951, 2.5656998708, 17.9598235065)
Atom 157 = (23.0912043508, 2.5656809735, 12.8284426622)
Atom 158 = (23.0912232481, 7.6970618178, 17.9598235065)
Atom 159 = (28.2225851951, 7.6970618178, 12.8284426622)
Atom 160 = (20.5255233773, 0.0000000000, 20.5255233773)
Atom 161 = (20.5255233773, 5.1313808443, 25.6569042216)
Atom 162 = (25.6569042216, 5.1313808443, 20.5255233773)
Atom 163 = (25.6569042216, 0.0000000000, 25.6569042216)
Atom 164 = (28.2225851951, 2.5656998708, 28.2225851951)
Atom 165 = (23.0912043508, 2.5656809735, 23.0912043508)
Atom 166 = (23.0912232481, 7.6970618178, 28.2225851951)
Atom 167 = (28.2225851951, 7.6970618178, 23.0912043508)
Atom 168 = (20.5255233773, 10.2627616886, 0.0000000000)
Atom 169 = (20.5255233773, 15.3941425330, 5.1313808443)
Atom 170 = (25.6569042216, 15.3941425330, 0.0000000000)
Atom 171 = (25.6569042216, 10.2627616886, 5.1313808443)
Atom 172 = (28.2225851951, 12.8284615594, 7.6970618178)
Atom 173 = (23.0912043508, 12.8284426622, 2.5656809735)
Atom 174 = (23.0912232481, 17.9598235065, 7.6970618178)
Atom 175 = (28.2225851951, 17.9598235065, 2.5656809735)
Atom 176 = (20.5255233773, 10.2627616886, 10.2627616886)
Atom 177 = (20.5255233773, 15.3941425330, 15.3941425330)
Atom 178 = (25.6569042216, 15.3941425330, 10.2627616886)
Atom 179 = (25.6569042216, 10.2627616886, 15.3941425330)
Atom 180 = (28.2225851951, 12.8284615594, 17.9598235065)
Atom 181 = (23.0912043508, 12.8284426622, 12.8284426622)
Atom 182 = (23.0912232481, 17.9598235065, 17.9598235065)
Atom 183 = (28.2225851951, 17.9598235065, 12.8284426622)
Atom 184 = (20.5255233773, 10.2627616886, 20.5255233773)
Atom 185 = (20.5255233773, 15.3941425330, 25.6569042216)
Atom 186 = (25.6569042216, 15.3941425330, 20.5255233773)
Atom 187 = (25.6569042216, 10.2627616886, 25.6569042216)
Atom 188 = (28.2225851951, 12.8284615594, 28.2225851951)
Atom 189 = (23.0912043508, 12.8284426622, 23.0912043508)
Atom 190 = (23.0912232481, 17.9598235065, 28.2225851951)
Atom 191 = (28.2225851951, 17.9598235065, 23.0912043508)
Atom 192 = (20.5255233773, 20.5255233773, 0.0000000000)
Atom 193 = (20.5255233773, 25.6569042216, 5.1313808443)
Atom 194 = (25.6569042216, 25.6569042216, 0.0000000000)
Atom 195 = (25.6569042216, 20.5255233773, 5.1313808443)
Atom 196 = (28.2225851951, 23.0912232481, 7.6970618178)
Atom 197 = (23.0912043508, 23.0912043508, 2.5656809735)
Atom 198 = (23.0912232481, 28.2225851951, 7.6970618178)
Atom 199 = (28.2225851951, 28.2225851951, 2.5656809735)
Atom 200 = (20.5255233773, 20.5255233773, 10.2627616886)
Atom 201 = (20.5255233773, 25.6569042216, 15.3941425330)
Atom 202 = (25.6569042216, 25.6569042216, 10.2627616886)
Atom 203 = (25.6569042216, 20.5255233773, 15.3941425330)
Atom 204 = (28.2225851951, 23.0912232481, 17.9598235065)
Atom 205 = (23.0912043508, 23.0912043508, 12.8284426622)
Atom 206 = (23.0912232481, 28.2225851951, 17.9598235065)
Atom 207 = (28.2225851951, 28.2225851951, 12.8284426622)
Atom 208 = (20.5255233773, 20.5255233773, 20.5255233773)
Atom 209 = (20.5255233773, 25.6569042216, 25.6569042216)
Atom 210 = (25.6569042216, 25.6569042216, 20.5255233773)
Atom 211 = (25.6569042216, 20.5255233773, 25.6569042216)
Atom 212 = (28.2225851951, 23.0912232481, 28.2225851951)
Atom 213 = (23.0912043508, 23.0912043508, 23.0912043508)
Atom 214 = (23.0912232481, 28.2225851951, 28.2225851951)
Atom 215 = (28.2225851951, 28.2225851951, 23.0912043508)

Default periodic omega parameter = 0.0844998823

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     216
Total charge:    0
Total electrons: 3024 (1512-alpha, 1512-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  4104
Total AO shells: 1728 (864 S-shells; 648 P-shells; 216 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -11110.824206705605 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 29247.81041, which suppose to be the same as real space unit cell volume 29184.78491, the difference indicates how bad your result is.
| time to set the grid = 6.66 s
DFT grid points: 2121924 (9823 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.1119295570  -62522.1680013346  3023.1668689638  -3400.4110712593  24.20 38.91 1.28 12.62  -62522.1680013346    77.12  
|    2     0.0174088941     +62.1549313076  3024.2667872327  -3398.8450474410  151.87 815.68 2.11 17.19  -62460.0130700270   986.94  
|    3     0.0016857024      -0.1186945759  3024.2490898922  -3399.1167770734  137.14 682.61 2.16 17.45  -62460.1317646029   839.50  
|    4     0.0005027364      -0.0019454238  3024.2504568792  -3399.2049094065  123.38 553.11 2.16 17.05  -62460.1337100268   695.82  
|    5     0.0022047787      +0.0002509603  3024.2530786589  -3399.1791876848  119.36 530.99 2.17 17.85  -62460.1334590665   670.56  
|    6     0.0004757364      -0.0005201299  3024.2513278302  -3399.1755369839  117.81 525.00 2.22 17.60  -62460.1339791964   662.78  
|    7     0.0002271042      +0.0004898685  3024.2494908479  -3399.1768721689  105.48 478.68 2.09 17.47  -62460.1334893279   603.87  
|    8     0.0000835753      +0.0029079921  3024.2390464331  -3399.1766365768  97.68 449.62 2.09 16.70  -62460.1305813359   566.28  
|    9     0.0000414906      +0.0004434733  3024.2388081450  -3399.1772008437  156.68 809.79 2.24 16.68  -62460.1301378626   985.67  
|   10     0.0000323793      +0.0000014756  3024.2388056208  -3399.1772230530  85.42 365.69 2.27 17.48  -62460.1301363870   471.12  
|   11     0.0000345352      +0.0000007486  3024.2388025972  -3399.1772248357  72.11 303.38 2.31 17.64  -62460.1301356384   395.70  
|   12     0.0000059128      -0.0000705228  3024.2390177064  -3399.1772708178  95.86 402.46 2.10 16.57  -62460.1302061612   517.21  
|   13     0.0000080391      -0.0001430701  3024.2395874003  -3399.1774212749  79.98 350.42 2.20 17.24  -62460.1303492313   450.16  
|   14     0.0000004386      -0.0000748430  3024.2398115886  -3399.1774971092  64.76 289.51 3.32 17.13  -62460.1304240743   373.85  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -62460.1304240743 a.u.
| WARNING: Final energy is higher than the lowest energy by    0.0035551.
HOMO-LUMO GAP: 1.417 eV
CENTER OF MASS: {7.467376, 7.467376, 7.467375} ANGS
DIPOLE MOMENT: {13.234326, 13.184813, 13.236696} (|D| = 22.895345) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 8330.50 sec 

| Job finished: Wed Oct 16 13:23:03 2024



==> anc/files/timings/parallelization/Silicon_3x_supercell/tc_pbe0_pbc_8.out <==
| Use device 0 as 0th gpu
| Use device 1 as 1th gpu
| Use device 2 as 2th gpu
| Use device 3 as 3th gpu
| Use device 4 as 4th gpu
| Use device 5 as 5th gpu
| Use device 6 as 6th gpu
| Use device 7 as 7th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Oct 16 08:57:59 2024
| On fire-21-02 (available memory: 625634 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g01234567  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  525.125.06  Tue May 30 05:11:37 UTC 2023
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffcd319a000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fde79697000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fde7967b000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fde79291000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fde791a8000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fde77600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fde772a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fde791a2000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fde79177000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fde7548b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fde75031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fde74e00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fde7916a000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fde79164000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fde79148000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fde79142000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fde1c4ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fde1c3f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fde01573000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fde011c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fddfedfd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fddfed05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fddfe6b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fddfe228000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fde79121000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fde790ec000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fddfdf55000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fddfdef4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fddfde50000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fddfda0e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fddfbd2d000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fddfba00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fddf5200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fddea400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fddda600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fddd3400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fddb0c00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fddaf5d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fddaf200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fddaefd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fddaea00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fddae600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fde75011000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fddfbcb5000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fddae3d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fde7974d000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fddfb9d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fddf51df000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fddf51c0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fddf5153000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fddfb9c2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fddea3ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fddda5a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fde790d1000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fddda4d2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fddf5145000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fde7500c000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fddfbcb0000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fddda4a8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fddaee5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fddfbcab000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fddab200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fddae856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fddab015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fddda460000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fddd33ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fddd3338000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fddaaf4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fddaf5a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fddf513d000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fddda452000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fddaf587000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fddaf564000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fddaae0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fddaf54c000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fddf5134000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fddaf538000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fddda445000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 20
|  AVAILABLE: 980
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: ./scr.geometry
| Random number seed: 1879226253

XYZ coordinates geometry.xyz
Molden File Output: ./scr.geometry/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 8 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 1
|   Device 2: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 2
|   Device 3: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 3
|   Device 4: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 4
|   Device 5: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 5
|   Device 6: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 6
|   Device 7: NVIDIA A100-SXM4-40GB, 40337MB, CC 8.0 -- CPU THREAD 7
| -------------------------------------------------------------------
| CPU Memory Available: 128980.50 MegaWords 
| GPU Memory Available: 4786.13 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 16.2924600000 A, b = 16.2924600000 A, c = 16.2924600000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(30.7882850659, 0.0000000000, 0.0000000000), (0.0000000000, 30.7882850659, 0.0000000000), (0.0000000000, 0.0000000000, 30.7882850659), 
Reciprocal space lattice vector in a.u.:
(0.2040771447, -0.0000000000, -0.0000000000), (0.0000000000, 0.2040771447, -0.0000000000), (0.0000000000, 0.0000000000, 0.2040771447), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 0.0000000000, 20.5255233773)
Atom 17 = (0.0000000000, 5.1313808443, 25.6569042216)
Atom 18 = (5.1313808443, 5.1313808443, 20.5255233773)
Atom 19 = (5.1313808443, 0.0000000000, 25.6569042216)
Atom 20 = (7.6970618178, 2.5656998708, 28.2225851951)
Atom 21 = (2.5656809735, 2.5656809735, 23.0912043508)
Atom 22 = (2.5656998708, 7.6970618178, 28.2225851951)
Atom 23 = (7.6970618178, 7.6970618178, 23.0912043508)
Atom 24 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 25 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 26 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 27 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 28 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 29 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 30 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 31 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 32 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 33 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 34 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 35 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 36 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 37 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 38 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 39 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 40 = (0.0000000000, 10.2627616886, 20.5255233773)
Atom 41 = (0.0000000000, 15.3941425330, 25.6569042216)
Atom 42 = (5.1313808443, 15.3941425330, 20.5255233773)
Atom 43 = (5.1313808443, 10.2627616886, 25.6569042216)
Atom 44 = (7.6970618178, 12.8284615594, 28.2225851951)
Atom 45 = (2.5656809735, 12.8284426622, 23.0912043508)
Atom 46 = (2.5656998708, 17.9598235065, 28.2225851951)
Atom 47 = (7.6970618178, 17.9598235065, 23.0912043508)
Atom 48 = (0.0000000000, 20.5255233773, 0.0000000000)
Atom 49 = (0.0000000000, 25.6569042216, 5.1313808443)
Atom 50 = (5.1313808443, 25.6569042216, 0.0000000000)
Atom 51 = (5.1313808443, 20.5255233773, 5.1313808443)
Atom 52 = (7.6970618178, 23.0912232481, 7.6970618178)
Atom 53 = (2.5656809735, 23.0912043508, 2.5656809735)
Atom 54 = (2.5656998708, 28.2225851951, 7.6970618178)
Atom 55 = (7.6970618178, 28.2225851951, 2.5656809735)
Atom 56 = (0.0000000000, 20.5255233773, 10.2627616886)
Atom 57 = (0.0000000000, 25.6569042216, 15.3941425330)
Atom 58 = (5.1313808443, 25.6569042216, 10.2627616886)
Atom 59 = (5.1313808443, 20.5255233773, 15.3941425330)
Atom 60 = (7.6970618178, 23.0912232481, 17.9598235065)
Atom 61 = (2.5656809735, 23.0912043508, 12.8284426622)
Atom 62 = (2.5656998708, 28.2225851951, 17.9598235065)
Atom 63 = (7.6970618178, 28.2225851951, 12.8284426622)
Atom 64 = (0.0000000000, 20.5255233773, 20.5255233773)
Atom 65 = (0.0000000000, 25.6569042216, 25.6569042216)
Atom 66 = (5.1313808443, 25.6569042216, 20.5255233773)
Atom 67 = (5.1313808443, 20.5255233773, 25.6569042216)
Atom 68 = (7.6970618178, 23.0912232481, 28.2225851951)
Atom 69 = (2.5656809735, 23.0912043508, 23.0912043508)
Atom 70 = (2.5656998708, 28.2225851951, 28.2225851951)
Atom 71 = (7.6970618178, 28.2225851951, 23.0912043508)
Atom 72 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 73 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 74 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 75 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 76 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 77 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 78 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 79 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 80 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 81 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 82 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 83 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 84 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 85 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 86 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 87 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 88 = (10.2627616886, 0.0000000000, 20.5255233773)
Atom 89 = (10.2627616886, 5.1313808443, 25.6569042216)
Atom 90 = (15.3941425330, 5.1313808443, 20.5255233773)
Atom 91 = (15.3941425330, 0.0000000000, 25.6569042216)
Atom 92 = (17.9598235065, 2.5656998708, 28.2225851951)
Atom 93 = (12.8284426622, 2.5656809735, 23.0912043508)
Atom 94 = (12.8284615594, 7.6970618178, 28.2225851951)
Atom 95 = (17.9598235065, 7.6970618178, 23.0912043508)
Atom 96 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 97 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 98 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 99 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 100 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 101 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 102 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 103 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 104 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 105 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 106 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 107 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 108 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 109 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 110 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 111 = (17.9598235065, 17.9598235065, 12.8284426622)
Atom 112 = (10.2627616886, 10.2627616886, 20.5255233773)
Atom 113 = (10.2627616886, 15.3941425330, 25.6569042216)
Atom 114 = (15.3941425330, 15.3941425330, 20.5255233773)
Atom 115 = (15.3941425330, 10.2627616886, 25.6569042216)
Atom 116 = (17.9598235065, 12.8284615594, 28.2225851951)
Atom 117 = (12.8284426622, 12.8284426622, 23.0912043508)
Atom 118 = (12.8284615594, 17.9598235065, 28.2225851951)
Atom 119 = (17.9598235065, 17.9598235065, 23.0912043508)
Atom 120 = (10.2627616886, 20.5255233773, 0.0000000000)
Atom 121 = (10.2627616886, 25.6569042216, 5.1313808443)
Atom 122 = (15.3941425330, 25.6569042216, 0.0000000000)
Atom 123 = (15.3941425330, 20.5255233773, 5.1313808443)
Atom 124 = (17.9598235065, 23.0912232481, 7.6970618178)
Atom 125 = (12.8284426622, 23.0912043508, 2.5656809735)
Atom 126 = (12.8284615594, 28.2225851951, 7.6970618178)
Atom 127 = (17.9598235065, 28.2225851951, 2.5656809735)
Atom 128 = (10.2627616886, 20.5255233773, 10.2627616886)
Atom 129 = (10.2627616886, 25.6569042216, 15.3941425330)
Atom 130 = (15.3941425330, 25.6569042216, 10.2627616886)
Atom 131 = (15.3941425330, 20.5255233773, 15.3941425330)
Atom 132 = (17.9598235065, 23.0912232481, 17.9598235065)
Atom 133 = (12.8284426622, 23.0912043508, 12.8284426622)
Atom 134 = (12.8284615594, 28.2225851951, 17.9598235065)
Atom 135 = (17.9598235065, 28.2225851951, 12.8284426622)
Atom 136 = (10.2627616886, 20.5255233773, 20.5255233773)
Atom 137 = (10.2627616886, 25.6569042216, 25.6569042216)
Atom 138 = (15.3941425330, 25.6569042216, 20.5255233773)
Atom 139 = (15.3941425330, 20.5255233773, 25.6569042216)
Atom 140 = (17.9598235065, 23.0912232481, 28.2225851951)
Atom 141 = (12.8284426622, 23.0912043508, 23.0912043508)
Atom 142 = (12.8284615594, 28.2225851951, 28.2225851951)
Atom 143 = (17.9598235065, 28.2225851951, 23.0912043508)
Atom 144 = (20.5255233773, 0.0000000000, 0.0000000000)
Atom 145 = (20.5255233773, 5.1313808443, 5.1313808443)
Atom 146 = (25.6569042216, 5.1313808443, 0.0000000000)
Atom 147 = (25.6569042216, 0.0000000000, 5.1313808443)
Atom 148 = (28.2225851951, 2.5656998708, 7.6970618178)
Atom 149 = (23.0912043508, 2.5656809735, 2.5656809735)
Atom 150 = (23.0912232481, 7.6970618178, 7.6970618178)
Atom 151 = (28.2225851951, 7.6970618178, 2.5656809735)
Atom 152 = (20.5255233773, 0.0000000000, 10.2627616886)
Atom 153 = (20.5255233773, 5.1313808443, 15.3941425330)
Atom 154 = (25.6569042216, 5.1313808443, 10.2627616886)
Atom 155 = (25.6569042216, 0.0000000000, 15.3941425330)
Atom 156 = (28.2225851951, 2.5656998708, 17.9598235065)
Atom 157 = (23.0912043508, 2.5656809735, 12.8284426622)
Atom 158 = (23.0912232481, 7.6970618178, 17.9598235065)
Atom 159 = (28.2225851951, 7.6970618178, 12.8284426622)
Atom 160 = (20.5255233773, 0.0000000000, 20.5255233773)
Atom 161 = (20.5255233773, 5.1313808443, 25.6569042216)
Atom 162 = (25.6569042216, 5.1313808443, 20.5255233773)
Atom 163 = (25.6569042216, 0.0000000000, 25.6569042216)
Atom 164 = (28.2225851951, 2.5656998708, 28.2225851951)
Atom 165 = (23.0912043508, 2.5656809735, 23.0912043508)
Atom 166 = (23.0912232481, 7.6970618178, 28.2225851951)
Atom 167 = (28.2225851951, 7.6970618178, 23.0912043508)
Atom 168 = (20.5255233773, 10.2627616886, 0.0000000000)
Atom 169 = (20.5255233773, 15.3941425330, 5.1313808443)
Atom 170 = (25.6569042216, 15.3941425330, 0.0000000000)
Atom 171 = (25.6569042216, 10.2627616886, 5.1313808443)
Atom 172 = (28.2225851951, 12.8284615594, 7.6970618178)
Atom 173 = (23.0912043508, 12.8284426622, 2.5656809735)
Atom 174 = (23.0912232481, 17.9598235065, 7.6970618178)
Atom 175 = (28.2225851951, 17.9598235065, 2.5656809735)
Atom 176 = (20.5255233773, 10.2627616886, 10.2627616886)
Atom 177 = (20.5255233773, 15.3941425330, 15.3941425330)
Atom 178 = (25.6569042216, 15.3941425330, 10.2627616886)
Atom 179 = (25.6569042216, 10.2627616886, 15.3941425330)
Atom 180 = (28.2225851951, 12.8284615594, 17.9598235065)
Atom 181 = (23.0912043508, 12.8284426622, 12.8284426622)
Atom 182 = (23.0912232481, 17.9598235065, 17.9598235065)
Atom 183 = (28.2225851951, 17.9598235065, 12.8284426622)
Atom 184 = (20.5255233773, 10.2627616886, 20.5255233773)
Atom 185 = (20.5255233773, 15.3941425330, 25.6569042216)
Atom 186 = (25.6569042216, 15.3941425330, 20.5255233773)
Atom 187 = (25.6569042216, 10.2627616886, 25.6569042216)
Atom 188 = (28.2225851951, 12.8284615594, 28.2225851951)
Atom 189 = (23.0912043508, 12.8284426622, 23.0912043508)
Atom 190 = (23.0912232481, 17.9598235065, 28.2225851951)
Atom 191 = (28.2225851951, 17.9598235065, 23.0912043508)
Atom 192 = (20.5255233773, 20.5255233773, 0.0000000000)
Atom 193 = (20.5255233773, 25.6569042216, 5.1313808443)
Atom 194 = (25.6569042216, 25.6569042216, 0.0000000000)
Atom 195 = (25.6569042216, 20.5255233773, 5.1313808443)
Atom 196 = (28.2225851951, 23.0912232481, 7.6970618178)
Atom 197 = (23.0912043508, 23.0912043508, 2.5656809735)
Atom 198 = (23.0912232481, 28.2225851951, 7.6970618178)
Atom 199 = (28.2225851951, 28.2225851951, 2.5656809735)
Atom 200 = (20.5255233773, 20.5255233773, 10.2627616886)
Atom 201 = (20.5255233773, 25.6569042216, 15.3941425330)
Atom 202 = (25.6569042216, 25.6569042216, 10.2627616886)
Atom 203 = (25.6569042216, 20.5255233773, 15.3941425330)
Atom 204 = (28.2225851951, 23.0912232481, 17.9598235065)
Atom 205 = (23.0912043508, 23.0912043508, 12.8284426622)
Atom 206 = (23.0912232481, 28.2225851951, 17.9598235065)
Atom 207 = (28.2225851951, 28.2225851951, 12.8284426622)
Atom 208 = (20.5255233773, 20.5255233773, 20.5255233773)
Atom 209 = (20.5255233773, 25.6569042216, 25.6569042216)
Atom 210 = (25.6569042216, 25.6569042216, 20.5255233773)
Atom 211 = (25.6569042216, 20.5255233773, 25.6569042216)
Atom 212 = (28.2225851951, 23.0912232481, 28.2225851951)
Atom 213 = (23.0912043508, 23.0912043508, 23.0912043508)
Atom 214 = (23.0912232481, 28.2225851951, 28.2225851951)
Atom 215 = (28.2225851951, 28.2225851951, 23.0912043508)

Default periodic omega parameter = 0.0844998823

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     216
Total charge:    0
Total electrons: 3024 (1512-alpha, 1512-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  4104
Total AO shells: 1728 (864 S-shells; 648 P-shells; 216 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -11110.824206705605 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 29247.81041, which suppose to be the same as real space unit cell volume 29184.78491, the difference indicates how bad your result is.
| time to set the grid = 6.27 s
DFT grid points: 2121924 (9823 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.1119251623  -62522.1147842874  3023.2249238708  -3400.4285595991  22.13 35.05 1.19 11.43  -62522.1147842874    69.90  
|    2     0.0173818458     +62.1016536265  3024.2668498331  -3398.8435362599  134.13 718.71 2.11 15.81  -62460.0131306609   870.87  
|    3     0.0016853273      -0.1179142013  3024.2465200705  -3399.1165691725  124.34 601.27 2.02 15.67  -62460.1310448622   743.44  
|    4     0.0005050893      -0.0029572741  3024.2514842508  -3399.2050916159  111.37 486.48 2.08 15.48  -62460.1340021363   615.53  
|    5     0.0022114803      +0.0005516277  3024.2530752564  -3399.1791795000  107.93 468.38 2.11 15.28  -62460.1334505087   593.85  
|    6     0.0004752880      -0.0005237304  3024.2513232189  -3399.1755205600  103.69 459.93 2.05 15.61  -62460.1339742390   581.46  
|    7     0.0002254006      +0.0004894715  3024.2494861216  -3399.1768541484  92.87 422.55 2.15 15.76  -62460.1334847676   533.51  
|    8     0.0000836141      +0.0029814886  3024.2388238996  -3399.1765514936  90.96 396.73 2.13 15.79  -62460.1305032790   505.82  
|    9     0.0000418501      +0.0004400325  3024.2385852355  -3399.1771245111  138.71 713.54 2.25 15.60  -62460.1300632465   870.33  
|   10     0.0000327742      +0.0000010566  3024.2385838112  -3399.1771475796  75.10 321.19 2.10 15.20  -62460.1300621899   413.82  
|   11     0.0000351035      -0.0000001403  3024.2385842552  -3399.1771504377  62.28 268.79 2.17 15.43  -62460.1300623302   348.91  
|   12     0.0000056995      -0.0001439253  3024.2390175024  -3399.1772718526  84.94 354.57 2.01 15.14  -62460.1302062555   456.87  
|   13     0.0000077845      -0.0001431674  3024.2395872961  -3399.1774230294  68.38 298.45 2.09 15.48  -62460.1303494229   384.72  
|   14     0.0000004739      -0.0000748425  3024.2398114791  -3399.1774984256  58.98 253.34 3.27 15.72  -62460.1304242654   330.43  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -62460.1304242654 a.u.
| WARNING: Final energy is higher than the lowest energy by    0.0035779.
HOMO-LUMO GAP: 1.417 eV
CENTER OF MASS: {7.467376, 7.467376, 7.467375} ANGS
DIPOLE MOMENT: {13.234349, 13.184957, 13.236827} (|D| = 22.895516) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 7353.07 sec 

| Job finished: Wed Oct 16 11:02:28 2024



==> anc/files/timings/parallelization/Silicon_3x_supercell_NERSC/geometry.xyz <==
216
3D 16.292460 16.292460 16.292460 90.000000 90.000000 90.000000
Si 0.000000 0.000000 0.000000
Si 0.000000 2.715410 2.715410
Si 2.715410 2.715410 0.000000
Si 2.715410 0.000000 2.715410
Si 4.073110 1.357710 4.073110
Si 1.357700 1.357700 1.357700
Si 1.357710 4.073110 4.073110
Si 4.073110 4.073110 1.357700
Si 0.000000 0.000000 5.430820
Si 0.000000 2.715410 8.146230
Si 2.715410 2.715410 5.430820
Si 2.715410 0.000000 8.146230
Si 4.073110 1.357710 9.503930
Si 1.357700 1.357700 6.788520
Si 1.357710 4.073110 9.503930
Si 4.073110 4.073110 6.788520
Si 0.000000 0.000000 10.861640
Si 0.000000 2.715410 13.577050
Si 2.715410 2.715410 10.861640
Si 2.715410 0.000000 13.577050
Si 4.073110 1.357710 14.934750
Si 1.357700 1.357700 12.219340
Si 1.357710 4.073110 14.934750
Si 4.073110 4.073110 12.219340
Si 0.000000 5.430820 0.000000
Si 0.000000 8.146230 2.715410
Si 2.715410 8.146230 0.000000
Si 2.715410 5.430820 2.715410
Si 4.073110 6.788530 4.073110
Si 1.357700 6.788520 1.357700
Si 1.357710 9.503930 4.073110
Si 4.073110 9.503930 1.357700
Si 0.000000 5.430820 5.430820
Si 0.000000 8.146230 8.146230
Si 2.715410 8.146230 5.430820
Si 2.715410 5.430820 8.146230
Si 4.073110 6.788530 9.503930
Si 1.357700 6.788520 6.788520
Si 1.357710 9.503930 9.503930
Si 4.073110 9.503930 6.788520
Si 0.000000 5.430820 10.861640
Si 0.000000 8.146230 13.577050
Si 2.715410 8.146230 10.861640
Si 2.715410 5.430820 13.577050
Si 4.073110 6.788530 14.934750
Si 1.357700 6.788520 12.219340
Si 1.357710 9.503930 14.934750
Si 4.073110 9.503930 12.219340
Si 0.000000 10.861640 0.000000
Si 0.000000 13.577050 2.715410
Si 2.715410 13.577050 0.000000
Si 2.715410 10.861640 2.715410
Si 4.073110 12.219350 4.073110
Si 1.357700 12.219340 1.357700
Si 1.357710 14.934750 4.073110
Si 4.073110 14.934750 1.357700
Si 0.000000 10.861640 5.430820
Si 0.000000 13.577050 8.146230
Si 2.715410 13.577050 5.430820
Si 2.715410 10.861640 8.146230
Si 4.073110 12.219350 9.503930
Si 1.357700 12.219340 6.788520
Si 1.357710 14.934750 9.503930
Si 4.073110 14.934750 6.788520
Si 0.000000 10.861640 10.861640
Si 0.000000 13.577050 13.577050
Si 2.715410 13.577050 10.861640
Si 2.715410 10.861640 13.577050
Si 4.073110 12.219350 14.934750
Si 1.357700 12.219340 12.219340
Si 1.357710 14.934750 14.934750
Si 4.073110 14.934750 12.219340
Si 5.430820 0.000000 0.000000
Si 5.430820 2.715410 2.715410
Si 8.146230 2.715410 0.000000
Si 8.146230 0.000000 2.715410
Si 9.503930 1.357710 4.073110
Si 6.788520 1.357700 1.357700
Si 6.788530 4.073110 4.073110
Si 9.503930 4.073110 1.357700
Si 5.430820 0.000000 5.430820
Si 5.430820 2.715410 8.146230
Si 8.146230 2.715410 5.430820
Si 8.146230 0.000000 8.146230
Si 9.503930 1.357710 9.503930
Si 6.788520 1.357700 6.788520
Si 6.788530 4.073110 9.503930
Si 9.503930 4.073110 6.788520
Si 5.430820 0.000000 10.861640
Si 5.430820 2.715410 13.577050
Si 8.146230 2.715410 10.861640
Si 8.146230 0.000000 13.577050
Si 9.503930 1.357710 14.934750
Si 6.788520 1.357700 12.219340
Si 6.788530 4.073110 14.934750
Si 9.503930 4.073110 12.219340
Si 5.430820 5.430820 0.000000
Si 5.430820 8.146230 2.715410
Si 8.146230 8.146230 0.000000
Si 8.146230 5.430820 2.715410
Si 9.503930 6.788530 4.073110
Si 6.788520 6.788520 1.357700
Si 6.788530 9.503930 4.073110
Si 9.503930 9.503930 1.357700
Si 5.430820 5.430820 5.430820
Si 5.430820 8.146230 8.146230
Si 8.146230 8.146230 5.430820
Si 8.146230 5.430820 8.146230
Si 9.503930 6.788530 9.503930
Si 6.788520 6.788520 6.788520
Si 6.788530 9.503930 9.503930
Si 9.503930 9.503930 6.788520
Si 5.430820 5.430820 10.861640
Si 5.430820 8.146230 13.577050
Si 8.146230 8.146230 10.861640
Si 8.146230 5.430820 13.577050
Si 9.503930 6.788530 14.934750
Si 6.788520 6.788520 12.219340
Si 6.788530 9.503930 14.934750
Si 9.503930 9.503930 12.219340
Si 5.430820 10.861640 0.000000
Si 5.430820 13.577050 2.715410
Si 8.146230 13.577050 0.000000
Si 8.146230 10.861640 2.715410
Si 9.503930 12.219350 4.073110
Si 6.788520 12.219340 1.357700
Si 6.788530 14.934750 4.073110
Si 9.503930 14.934750 1.357700
Si 5.430820 10.861640 5.430820
Si 5.430820 13.577050 8.146230
Si 8.146230 13.577050 5.430820
Si 8.146230 10.861640 8.146230
Si 9.503930 12.219350 9.503930
Si 6.788520 12.219340 6.788520
Si 6.788530 14.934750 9.503930
Si 9.503930 14.934750 6.788520
Si 5.430820 10.861640 10.861640
Si 5.430820 13.577050 13.577050
Si 8.146230 13.577050 10.861640
Si 8.146230 10.861640 13.577050
Si 9.503930 12.219350 14.934750
Si 6.788520 12.219340 12.219340
Si 6.788530 14.934750 14.934750
Si 9.503930 14.934750 12.219340
Si 10.861640 0.000000 0.000000
Si 10.861640 2.715410 2.715410
Si 13.577050 2.715410 0.000000
Si 13.577050 0.000000 2.715410
Si 14.934750 1.357710 4.073110
Si 12.219340 1.357700 1.357700
Si 12.219350 4.073110 4.073110
Si 14.934750 4.073110 1.357700
Si 10.861640 0.000000 5.430820
Si 10.861640 2.715410 8.146230
Si 13.577050 2.715410 5.430820
Si 13.577050 0.000000 8.146230
Si 14.934750 1.357710 9.503930
Si 12.219340 1.357700 6.788520
Si 12.219350 4.073110 9.503930
Si 14.934750 4.073110 6.788520
Si 10.861640 0.000000 10.861640
Si 10.861640 2.715410 13.577050
Si 13.577050 2.715410 10.861640
Si 13.577050 0.000000 13.577050
Si 14.934750 1.357710 14.934750
Si 12.219340 1.357700 12.219340
Si 12.219350 4.073110 14.934750
Si 14.934750 4.073110 12.219340
Si 10.861640 5.430820 0.000000
Si 10.861640 8.146230 2.715410
Si 13.577050 8.146230 0.000000
Si 13.577050 5.430820 2.715410
Si 14.934750 6.788530 4.073110
Si 12.219340 6.788520 1.357700
Si 12.219350 9.503930 4.073110
Si 14.934750 9.503930 1.357700
Si 10.861640 5.430820 5.430820
Si 10.861640 8.146230 8.146230
Si 13.577050 8.146230 5.430820
Si 13.577050 5.430820 8.146230
Si 14.934750 6.788530 9.503930
Si 12.219340 6.788520 6.788520
Si 12.219350 9.503930 9.503930
Si 14.934750 9.503930 6.788520
Si 10.861640 5.430820 10.861640
Si 10.861640 8.146230 13.577050
Si 13.577050 8.146230 10.861640
Si 13.577050 5.430820 13.577050
Si 14.934750 6.788530 14.934750
Si 12.219340 6.788520 12.219340
Si 12.219350 9.503930 14.934750
Si 14.934750 9.503930 12.219340
Si 10.861640 10.861640 0.000000
Si 10.861640 13.577050 2.715410
Si 13.577050 13.577050 0.000000
Si 13.577050 10.861640 2.715410
Si 14.934750 12.219350 4.073110
Si 12.219340 12.219340 1.357700
Si 12.219350 14.934750 4.073110
Si 14.934750 14.934750 1.357700
Si 10.861640 10.861640 5.430820
Si 10.861640 13.577050 8.146230
Si 13.577050 13.577050 5.430820
Si 13.577050 10.861640 8.146230
Si 14.934750 12.219350 9.503930
Si 12.219340 12.219340 6.788520
Si 12.219350 14.934750 9.503930
Si 14.934750 14.934750 6.788520
Si 10.861640 10.861640 10.861640
Si 10.861640 13.577050 13.577050
Si 13.577050 13.577050 10.861640
Si 13.577050 10.861640 13.577050
Si 14.934750 12.219350 14.934750
Si 12.219340 12.219340 12.219340
Si 12.219350 14.934750 14.934750
Si 14.934750 14.934750 12.219340


==> anc/files/timings/parallelization/Silicon_3x_supercell_NERSC/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-svp
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end



==> anc/files/timings/parallelization/Silicon_3x_supercell_NERSC/tc_pbe0_pbc_1.out <==
| Use device 0 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.10-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by root         Fri Oct 11 02:11:10 UTC 2024  *
|       *  Supported architecture SMs: 70 80 90                   *
|       *  Build cuda_12.1.r12.1/compiler.32688072_0              *
|       *  Git Version: 7170bd053fcb4a0003aa10a89c106dceaccf56a2  *
|       ***********************************************************


| Job started   Tue Oct 15 00:45:19 2024
| On nid008700 (available memory: 239241 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g0  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX Open Kernel Module for x86_64  525.105.17  Release Build  (dvs-builder@U16-T02-30-1)  Tue Mar 28 22:29:15 UTC 2023
|  GCC version:  gcc version 7.5.0 (SUSE Linux) 

|  	linux-vdso.so.1 (0x00007ffe853fe000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fb5e8e49000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fb5e8e2d000)
|  	libimf.so => /software/terachem/lib/libimf.so (0x00007fb5e8600000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fb5e8d46000)
|  	libmpi.so.12 => /software/intel-mpi/latest/lib/release/libmpi.so.12 (0x00007fb5e6c00000)
|  	libdftbplus.so => /software/terachem/lib/libdftbplus.so (0x00007fb5e68c8000)
|  	libfsockets.so => /software/terachem/lib/libfsockets.so (0x00007fb5e8d3d000)
|  	libxmlf90.so => /software/terachem/lib/libxmlf90.so (0x00007fb5e8d16000)
|  	libthcbox.so.1 => /software/terachem/lib/libthcbox.so.1 (0x00007fb5e5381000)
|  	libOpenMM.so.8.1 => /software/terachem/lib/libOpenMM.so.8.1 (0x00007fb5e4e42000)
|  	libnvToolsExt.so.1 => /software/terachem/lib/libnvToolsExt.so.1 (0x00007fb5e4c00000)
|  	libgpubox.so.1 => /software/terachem/lib/libgpubox.so.1 (0x00007fb5e8d09000)
|  	libcpubox.so.1 => /software/terachem/lib/libcpubox.so.1 (0x00007fb5e8d03000)
|  	libtensorbox.so.1 => /software/terachem/lib/libtensorbox.so.1 (0x00007fb5e8ce7000)
|  	libiobox.so.1 => /software/terachem/lib/libiobox.so.1 (0x00007fb5e8ce1000)
|  	libintbox.so.1 => /software/terachem/lib/libintbox.so.1 (0x00007fb5a6acf000)
|  	libatmx2cbox.so.1 => /software/terachem/lib/libatmx2cbox.so.1 (0x00007fb5e853f000)
|  	libperiodicbox.so.1 => /software/terachem/lib/libperiodicbox.so.1 (0x00007fb594402000)
|  	libsqmbox.so.1 => /software/terachem/lib/libsqmbox.so.1 (0x00007fb59405c000)
|  	libgridbox.so.1 => /software/terachem/lib/libgridbox.so.1 (0x00007fb5927c9000)
|  	libdftbox.so.1 => /software/terachem/lib/libdftbox.so.1 (0x00007fb5e843f000)
|  	libcibox.so.1 => /software/terachem/lib/libcibox.so.1 (0x00007fb592351000)
|  	libccbox.so.1 => /software/terachem/lib/libccbox.so.1 (0x00007fb591f45000)
|  	libsimbox.so.1 => /software/terachem/lib/libsimbox.so.1 (0x00007fb5e8cb5000)
|  	liboptbox.so.1 => /software/terachem/lib/liboptbox.so.1 (0x00007fb5e4e0d000)
|  	libprotobuf.so.25 => /software/terachem/lib/libprotobuf.so.25 (0x00007fb591adc000)
|  	libcommbox.so.1 => /software/terachem/lib/libcommbox.so.1 (0x00007fb591a7c000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fb5919d8000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fb591596000)
|  	libcuda.so.1 => /opt/udiImage/modules/gpu/lib64/libcuda.so.1 (0x00007fb58f8b5000)
|  	libcudart.so.12 => /software/terachem/lib/libcudart.so.12 (0x00007fb58f600000)
|  	libcublas.so.12 => /software/terachem/lib/libcublas.so.12 (0x00007fb588c00000)
|  	libcufft.so.11 => /software/terachem/lib/libcufft.so.11 (0x00007fb57d000000)
|  	libcusparse.so.12 => /software/terachem/lib/libcusparse.so.12 (0x00007fb56d000000)
|  	libcusolver.so.11 => /software/terachem/lib/libcusolver.so.11 (0x00007fb566000000)
|  	libcublasLt.so.12 => /software/terachem/lib/libcublasLt.so.12 (0x00007fb544000000)
|  	libsvml.so => /software/terachem/lib/libsvml.so (0x00007fb542000000)
|  	libirng.so => /software/terachem/lib/libirng.so (0x00007fb541c00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fb5419d4000)
|  	libiomp5.so => /software/terachem/lib/libiomp5.so (0x00007fb541400000)
|  	libcilkrts.so.5 => /software/terachem/lib/libcilkrts.so.5 (0x00007fb541000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fb5e8c91000)
|  	libintlc.so.5 => /software/terachem/lib/libintlc.so.5 (0x00007fb540c00000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fb5409d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fb5e8ef5000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fb58f532000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fb58f511000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fb58f4f2000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fb588b93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fb58f4de000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fb58f48a000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fb588b34000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fb588b23000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fb57cf31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fb58f8a7000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fb5e843a000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fb5e8435000)
|  	libifport.so.5 => /software/terachem/lib/libifport.so.5 (0x00007fb540600000)
|  	libifcoremt.so.5 => /software/terachem/lib/libifcoremt.so.5 (0x00007fb54183e000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fb588b1e000)
|  	libnvJitLink.so.12 => /software/terachem/lib/libnvJitLink.so.12 (0x00007fb53d400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fb541256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fb53d215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fb588ad6000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fb57ceeb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fb56cf7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fb540f35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fb57cebc000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fb588ad0000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fb588ac2000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fb57cea1000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fb56cf5b000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fb54089d000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fb56cf43000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fb588abb000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fb56cf2f000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fb56cf22000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /tmp/terachem/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 16
|  AVAILABLE: 984
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_pbe0_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 2100871187

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 4 CUDA devices
|   Device 0: NVIDIA A100-SXM4-80GB, 81053MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-80GB, 81053MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-80GB, 81053MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-80GB, 81053MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 32170.25 MegaWords 
| GPU Memory Available: 9875.67 MegaWords 
| Maximum recommended basis set size: 37800 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 16.2924600000 A, b = 16.2924600000 A, c = 16.2924600000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(30.7882850659, 0.0000000000, 0.0000000000), (0.0000000000, 30.7882850659, 0.0000000000), (0.0000000000, 0.0000000000, 30.7882850659), 
Reciprocal space lattice vector in a.u.:
(0.2040771447, -0.0000000000, -0.0000000000), (0.0000000000, 0.2040771447, -0.0000000000), (0.0000000000, 0.0000000000, 0.2040771447), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 0.0000000000, 20.5255233773)
Atom 17 = (0.0000000000, 5.1313808443, 25.6569042216)
Atom 18 = (5.1313808443, 5.1313808443, 20.5255233773)
Atom 19 = (5.1313808443, 0.0000000000, 25.6569042216)
Atom 20 = (7.6970618178, 2.5656998708, 28.2225851951)
Atom 21 = (2.5656809735, 2.5656809735, 23.0912043508)
Atom 22 = (2.5656998708, 7.6970618178, 28.2225851951)
Atom 23 = (7.6970618178, 7.6970618178, 23.0912043508)
Atom 24 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 25 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 26 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 27 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 28 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 29 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 30 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 31 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 32 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 33 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 34 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 35 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 36 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 37 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 38 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 39 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 40 = (0.0000000000, 10.2627616886, 20.5255233773)
Atom 41 = (0.0000000000, 15.3941425330, 25.6569042216)
Atom 42 = (5.1313808443, 15.3941425330, 20.5255233773)
Atom 43 = (5.1313808443, 10.2627616886, 25.6569042216)
Atom 44 = (7.6970618178, 12.8284615594, 28.2225851951)
Atom 45 = (2.5656809735, 12.8284426622, 23.0912043508)
Atom 46 = (2.5656998708, 17.9598235065, 28.2225851951)
Atom 47 = (7.6970618178, 17.9598235065, 23.0912043508)
Atom 48 = (0.0000000000, 20.5255233773, 0.0000000000)
Atom 49 = (0.0000000000, 25.6569042216, 5.1313808443)
Atom 50 = (5.1313808443, 25.6569042216, 0.0000000000)
Atom 51 = (5.1313808443, 20.5255233773, 5.1313808443)
Atom 52 = (7.6970618178, 23.0912232481, 7.6970618178)
Atom 53 = (2.5656809735, 23.0912043508, 2.5656809735)
Atom 54 = (2.5656998708, 28.2225851951, 7.6970618178)
Atom 55 = (7.6970618178, 28.2225851951, 2.5656809735)
Atom 56 = (0.0000000000, 20.5255233773, 10.2627616886)
Atom 57 = (0.0000000000, 25.6569042216, 15.3941425330)
Atom 58 = (5.1313808443, 25.6569042216, 10.2627616886)
Atom 59 = (5.1313808443, 20.5255233773, 15.3941425330)
Atom 60 = (7.6970618178, 23.0912232481, 17.9598235065)
Atom 61 = (2.5656809735, 23.0912043508, 12.8284426622)
Atom 62 = (2.5656998708, 28.2225851951, 17.9598235065)
Atom 63 = (7.6970618178, 28.2225851951, 12.8284426622)
Atom 64 = (0.0000000000, 20.5255233773, 20.5255233773)
Atom 65 = (0.0000000000, 25.6569042216, 25.6569042216)
Atom 66 = (5.1313808443, 25.6569042216, 20.5255233773)
Atom 67 = (5.1313808443, 20.5255233773, 25.6569042216)
Atom 68 = (7.6970618178, 23.0912232481, 28.2225851951)
Atom 69 = (2.5656809735, 23.0912043508, 23.0912043508)
Atom 70 = (2.5656998708, 28.2225851951, 28.2225851951)
Atom 71 = (7.6970618178, 28.2225851951, 23.0912043508)
Atom 72 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 73 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 74 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 75 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 76 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 77 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 78 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 79 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 80 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 81 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 82 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 83 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 84 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 85 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 86 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 87 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 88 = (10.2627616886, 0.0000000000, 20.5255233773)
Atom 89 = (10.2627616886, 5.1313808443, 25.6569042216)
Atom 90 = (15.3941425330, 5.1313808443, 20.5255233773)
Atom 91 = (15.3941425330, 0.0000000000, 25.6569042216)
Atom 92 = (17.9598235065, 2.5656998708, 28.2225851951)
Atom 93 = (12.8284426622, 2.5656809735, 23.0912043508)
Atom 94 = (12.8284615594, 7.6970618178, 28.2225851951)
Atom 95 = (17.9598235065, 7.6970618178, 23.0912043508)
Atom 96 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 97 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 98 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 99 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 100 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 101 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 102 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 103 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 104 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 105 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 106 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 107 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 108 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 109 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 110 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 111 = (17.9598235065, 17.9598235065, 12.8284426622)
Atom 112 = (10.2627616886, 10.2627616886, 20.5255233773)
Atom 113 = (10.2627616886, 15.3941425330, 25.6569042216)
Atom 114 = (15.3941425330, 15.3941425330, 20.5255233773)
Atom 115 = (15.3941425330, 10.2627616886, 25.6569042216)
Atom 116 = (17.9598235065, 12.8284615594, 28.2225851951)
Atom 117 = (12.8284426622, 12.8284426622, 23.0912043508)
Atom 118 = (12.8284615594, 17.9598235065, 28.2225851951)
Atom 119 = (17.9598235065, 17.9598235065, 23.0912043508)
Atom 120 = (10.2627616886, 20.5255233773, 0.0000000000)
Atom 121 = (10.2627616886, 25.6569042216, 5.1313808443)
Atom 122 = (15.3941425330, 25.6569042216, 0.0000000000)
Atom 123 = (15.3941425330, 20.5255233773, 5.1313808443)
Atom 124 = (17.9598235065, 23.0912232481, 7.6970618178)
Atom 125 = (12.8284426622, 23.0912043508, 2.5656809735)
Atom 126 = (12.8284615594, 28.2225851951, 7.6970618178)
Atom 127 = (17.9598235065, 28.2225851951, 2.5656809735)
Atom 128 = (10.2627616886, 20.5255233773, 10.2627616886)
Atom 129 = (10.2627616886, 25.6569042216, 15.3941425330)
Atom 130 = (15.3941425330, 25.6569042216, 10.2627616886)
Atom 131 = (15.3941425330, 20.5255233773, 15.3941425330)
Atom 132 = (17.9598235065, 23.0912232481, 17.9598235065)
Atom 133 = (12.8284426622, 23.0912043508, 12.8284426622)
Atom 134 = (12.8284615594, 28.2225851951, 17.9598235065)
Atom 135 = (17.9598235065, 28.2225851951, 12.8284426622)
Atom 136 = (10.2627616886, 20.5255233773, 20.5255233773)
Atom 137 = (10.2627616886, 25.6569042216, 25.6569042216)
Atom 138 = (15.3941425330, 25.6569042216, 20.5255233773)
Atom 139 = (15.3941425330, 20.5255233773, 25.6569042216)
Atom 140 = (17.9598235065, 23.0912232481, 28.2225851951)
Atom 141 = (12.8284426622, 23.0912043508, 23.0912043508)
Atom 142 = (12.8284615594, 28.2225851951, 28.2225851951)
Atom 143 = (17.9598235065, 28.2225851951, 23.0912043508)
Atom 144 = (20.5255233773, 0.0000000000, 0.0000000000)
Atom 145 = (20.5255233773, 5.1313808443, 5.1313808443)
Atom 146 = (25.6569042216, 5.1313808443, 0.0000000000)
Atom 147 = (25.6569042216, 0.0000000000, 5.1313808443)
Atom 148 = (28.2225851951, 2.5656998708, 7.6970618178)
Atom 149 = (23.0912043508, 2.5656809735, 2.5656809735)
Atom 150 = (23.0912232481, 7.6970618178, 7.6970618178)
Atom 151 = (28.2225851951, 7.6970618178, 2.5656809735)
Atom 152 = (20.5255233773, 0.0000000000, 10.2627616886)
Atom 153 = (20.5255233773, 5.1313808443, 15.3941425330)
Atom 154 = (25.6569042216, 5.1313808443, 10.2627616886)
Atom 155 = (25.6569042216, 0.0000000000, 15.3941425330)
Atom 156 = (28.2225851951, 2.5656998708, 17.9598235065)
Atom 157 = (23.0912043508, 2.5656809735, 12.8284426622)
Atom 158 = (23.0912232481, 7.6970618178, 17.9598235065)
Atom 159 = (28.2225851951, 7.6970618178, 12.8284426622)
Atom 160 = (20.5255233773, 0.0000000000, 20.5255233773)
Atom 161 = (20.5255233773, 5.1313808443, 25.6569042216)
Atom 162 = (25.6569042216, 5.1313808443, 20.5255233773)
Atom 163 = (25.6569042216, 0.0000000000, 25.6569042216)
Atom 164 = (28.2225851951, 2.5656998708, 28.2225851951)
Atom 165 = (23.0912043508, 2.5656809735, 23.0912043508)
Atom 166 = (23.0912232481, 7.6970618178, 28.2225851951)
Atom 167 = (28.2225851951, 7.6970618178, 23.0912043508)
Atom 168 = (20.5255233773, 10.2627616886, 0.0000000000)
Atom 169 = (20.5255233773, 15.3941425330, 5.1313808443)
Atom 170 = (25.6569042216, 15.3941425330, 0.0000000000)
Atom 171 = (25.6569042216, 10.2627616886, 5.1313808443)
Atom 172 = (28.2225851951, 12.8284615594, 7.6970618178)
Atom 173 = (23.0912043508, 12.8284426622, 2.5656809735)
Atom 174 = (23.0912232481, 17.9598235065, 7.6970618178)
Atom 175 = (28.2225851951, 17.9598235065, 2.5656809735)
Atom 176 = (20.5255233773, 10.2627616886, 10.2627616886)
Atom 177 = (20.5255233773, 15.3941425330, 15.3941425330)
Atom 178 = (25.6569042216, 15.3941425330, 10.2627616886)
Atom 179 = (25.6569042216, 10.2627616886, 15.3941425330)
Atom 180 = (28.2225851951, 12.8284615594, 17.9598235065)
Atom 181 = (23.0912043508, 12.8284426622, 12.8284426622)
Atom 182 = (23.0912232481, 17.9598235065, 17.9598235065)
Atom 183 = (28.2225851951, 17.9598235065, 12.8284426622)
Atom 184 = (20.5255233773, 10.2627616886, 20.5255233773)
Atom 185 = (20.5255233773, 15.3941425330, 25.6569042216)
Atom 186 = (25.6569042216, 15.3941425330, 20.5255233773)
Atom 187 = (25.6569042216, 10.2627616886, 25.6569042216)
Atom 188 = (28.2225851951, 12.8284615594, 28.2225851951)
Atom 189 = (23.0912043508, 12.8284426622, 23.0912043508)
Atom 190 = (23.0912232481, 17.9598235065, 28.2225851951)
Atom 191 = (28.2225851951, 17.9598235065, 23.0912043508)
Atom 192 = (20.5255233773, 20.5255233773, 0.0000000000)
Atom 193 = (20.5255233773, 25.6569042216, 5.1313808443)
Atom 194 = (25.6569042216, 25.6569042216, 0.0000000000)
Atom 195 = (25.6569042216, 20.5255233773, 5.1313808443)
Atom 196 = (28.2225851951, 23.0912232481, 7.6970618178)
Atom 197 = (23.0912043508, 23.0912043508, 2.5656809735)
Atom 198 = (23.0912232481, 28.2225851951, 7.6970618178)
Atom 199 = (28.2225851951, 28.2225851951, 2.5656809735)
Atom 200 = (20.5255233773, 20.5255233773, 10.2627616886)
Atom 201 = (20.5255233773, 25.6569042216, 15.3941425330)
Atom 202 = (25.6569042216, 25.6569042216, 10.2627616886)
Atom 203 = (25.6569042216, 20.5255233773, 15.3941425330)
Atom 204 = (28.2225851951, 23.0912232481, 17.9598235065)
Atom 205 = (23.0912043508, 23.0912043508, 12.8284426622)
Atom 206 = (23.0912232481, 28.2225851951, 17.9598235065)
Atom 207 = (28.2225851951, 28.2225851951, 12.8284426622)
Atom 208 = (20.5255233773, 20.5255233773, 20.5255233773)
Atom 209 = (20.5255233773, 25.6569042216, 25.6569042216)
Atom 210 = (25.6569042216, 25.6569042216, 20.5255233773)
Atom 211 = (25.6569042216, 20.5255233773, 25.6569042216)
Atom 212 = (28.2225851951, 23.0912232481, 28.2225851951)
Atom 213 = (23.0912043508, 23.0912043508, 23.0912043508)
Atom 214 = (23.0912232481, 28.2225851951, 28.2225851951)
Atom 215 = (28.2225851951, 28.2225851951, 23.0912043508)

Default periodic omega parameter = 0.0844998823

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     216
Total charge:    0
Total electrons: 3024 (1512-alpha, 1512-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  4104
Total AO shells: 1728 (864 S-shells; 648 P-shells; 216 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -11110.824206705605 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 29247.81041, which suppose to be the same as real space unit cell volume 29184.78491, the difference indicates how bad your result is.
| time to set the grid = 22.81 s
DFT grid points: 2121924 (9823 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.1119251623  -62522.1147842869  3023.2249238705  -3400.4285595986  121.66 254.03 0.42 62.94  -62522.1147842869   439.08  
|    2     0.0173818458     +62.1016536256  3024.2668498331  -3398.8435362600  1002.32 5483.20 1.01 89.58  -62460.0131306613  6576.13  
|    3     0.0016853286      -0.1179142018  3024.2465200714  -3399.1165691728  900.61 4622.76 1.03 89.35  -62460.1310448631  5613.79  
|    4     0.0005050790      -0.0029572786  3024.2514842486  -3399.2050916153  789.46 3759.74 1.06 89.30  -62460.1340021418  4639.61  
|    5     0.0022114484      +0.0005516170  3024.2530752618  -3399.1791794671  761.01 3618.30 1.04 89.08  -62460.1334505248  4469.49  
|    6     0.0004752916      -0.0005237218  3024.2513232205  -3399.1755205624  743.53 3555.08 1.04 88.99  -62460.1339742466  4388.70  
|    7     0.0002254000      +0.0004894735  3024.2494861181  -3399.1768541475  659.59 3216.08 1.04 89.24  -62460.1334847731  3966.01  
|    8     0.0000836144      +0.0029814907  3024.2388238886  -3399.1765514857  616.15 3019.45 1.07 89.46  -62460.1305032825  3726.20  
|    9     0.0000418481      +0.0004400415  3024.2385852246  -3399.1771245050  1019.39 5448.85 1.10 88.83  -62460.1300632410  6558.26  
|   10     0.0000327705      +0.0000010538  3024.2385838049  -3399.1771475828  512.56 2458.65 1.06 88.86  -62460.1300621872  3061.21  
|   11     0.0000350958      -0.0000001380  3024.2385842437  -3399.1771504328  425.60 2060.39 1.07 89.27  -62460.1300623253  2576.41  
|   12     0.0000056932      -0.0001439370  3024.2390175199  -3399.1772718695  575.77 2723.84 1.08 89.11  -62460.1302062623  3389.88  
|   13     0.0000077926      -0.0001431663  3024.2395873125  -3399.1774230350  471.81 2286.02 1.06 89.14  -62460.1303494286  2848.11  
|   14     0.0000004722      -0.0000748439  3024.2398115004  -3399.1774984382  386.90 1938.17 1.48 89.10  -62460.1304242726  2415.27  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -62460.1304242726 a.u.
| WARNING: Final energy is higher than the lowest energy by    0.0035779.
HOMO-LUMO GAP: 1.417 eV
CENTER OF MASS: {7.467376, 7.467376, 7.467375} ANGS
DIPOLE MOMENT: {13.234343, 13.185044, 13.236821} (|D| = 22.895560) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 54729.68 sec 

| Job finished: Tue Oct 15 15:58:26 2024



==> anc/files/timings/parallelization/Silicon_3x_supercell_NERSC/tc_pbe0_pbc_2.out <==
| Use device 0 as 0th gpu
| Use device 1 as 1th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.10-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by root         Fri Oct 11 02:11:10 UTC 2024  *
|       *  Supported architecture SMs: 70 80 90                   *
|       *  Build cuda_12.1.r12.1/compiler.32688072_0              *
|       *  Git Version: 7170bd053fcb4a0003aa10a89c106dceaccf56a2  *
|       ***********************************************************


| Job started   Mon Oct 14 17:04:46 2024
| On nid008700 (available memory: 239051 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g01  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX Open Kernel Module for x86_64  525.105.17  Release Build  (dvs-builder@U16-T02-30-1)  Tue Mar 28 22:29:15 UTC 2023
|  GCC version:  gcc version 7.5.0 (SUSE Linux) 

|  	linux-vdso.so.1 (0x00007ffed57d7000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fd591486000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fd59146a000)
|  	libimf.so => /software/terachem/lib/libimf.so (0x00007fd590c00000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fd591383000)
|  	libmpi.so.12 => /software/intel-mpi/latest/lib/release/libmpi.so.12 (0x00007fd58f200000)
|  	libdftbplus.so => /software/terachem/lib/libdftbplus.so (0x00007fd58eec8000)
|  	libfsockets.so => /software/terachem/lib/libfsockets.so (0x00007fd59137a000)
|  	libxmlf90.so => /software/terachem/lib/libxmlf90.so (0x00007fd591353000)
|  	libthcbox.so.1 => /software/terachem/lib/libthcbox.so.1 (0x00007fd58d981000)
|  	libOpenMM.so.8.1 => /software/terachem/lib/libOpenMM.so.8.1 (0x00007fd58d442000)
|  	libnvToolsExt.so.1 => /software/terachem/lib/libnvToolsExt.so.1 (0x00007fd58d200000)
|  	libgpubox.so.1 => /software/terachem/lib/libgpubox.so.1 (0x00007fd591346000)
|  	libcpubox.so.1 => /software/terachem/lib/libcpubox.so.1 (0x00007fd591340000)
|  	libtensorbox.so.1 => /software/terachem/lib/libtensorbox.so.1 (0x00007fd591324000)
|  	libiobox.so.1 => /software/terachem/lib/libiobox.so.1 (0x00007fd59131e000)
|  	libintbox.so.1 => /software/terachem/lib/libintbox.so.1 (0x00007fd54f0cf000)
|  	libatmx2cbox.so.1 => /software/terachem/lib/libatmx2cbox.so.1 (0x00007fd590b3f000)
|  	libperiodicbox.so.1 => /software/terachem/lib/libperiodicbox.so.1 (0x00007fd53ca02000)
|  	libsqmbox.so.1 => /software/terachem/lib/libsqmbox.so.1 (0x00007fd53c65c000)
|  	libgridbox.so.1 => /software/terachem/lib/libgridbox.so.1 (0x00007fd53adc9000)
|  	libdftbox.so.1 => /software/terachem/lib/libdftbox.so.1 (0x00007fd590a3f000)
|  	libcibox.so.1 => /software/terachem/lib/libcibox.so.1 (0x00007fd53a951000)
|  	libccbox.so.1 => /software/terachem/lib/libccbox.so.1 (0x00007fd53a545000)
|  	libsimbox.so.1 => /software/terachem/lib/libsimbox.so.1 (0x00007fd5912f2000)
|  	liboptbox.so.1 => /software/terachem/lib/liboptbox.so.1 (0x00007fd5912bd000)
|  	libprotobuf.so.25 => /software/terachem/lib/libprotobuf.so.25 (0x00007fd53a0dc000)
|  	libcommbox.so.1 => /software/terachem/lib/libcommbox.so.1 (0x00007fd53a07c000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fd539fd8000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fd539b96000)
|  	libcuda.so.1 => /opt/udiImage/modules/gpu/lib64/libcuda.so.1 (0x00007fd537eb5000)
|  	libcudart.so.12 => /software/terachem/lib/libcudart.so.12 (0x00007fd537c00000)
|  	libcublas.so.12 => /software/terachem/lib/libcublas.so.12 (0x00007fd531200000)
|  	libcufft.so.11 => /software/terachem/lib/libcufft.so.11 (0x00007fd525600000)
|  	libcusparse.so.12 => /software/terachem/lib/libcusparse.so.12 (0x00007fd515600000)
|  	libcusolver.so.11 => /software/terachem/lib/libcusolver.so.11 (0x00007fd50e600000)
|  	libcublasLt.so.12 => /software/terachem/lib/libcublasLt.so.12 (0x00007fd4ec600000)
|  	libsvml.so => /software/terachem/lib/libsvml.so (0x00007fd4ea600000)
|  	libirng.so => /software/terachem/lib/libirng.so (0x00007fd4ea200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fd4e9fd4000)
|  	libiomp5.so => /software/terachem/lib/libiomp5.so (0x00007fd4e9a00000)
|  	libcilkrts.so.5 => /software/terachem/lib/libcilkrts.so.5 (0x00007fd4e9600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fd591299000)
|  	libintlc.so.5 => /software/terachem/lib/libintlc.so.5 (0x00007fd4e9200000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fd4e8fd8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fd591532000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fd58d418000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fd537b3b000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fd537b1c000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fd537aaf000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fd537a9b000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fd5311ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fd53114d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fd537a8a000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fd525531000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fd58d40a000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fd591294000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fd59128f000)
|  	libifport.so.5 => /software/terachem/lib/libifport.so.5 (0x00007fd4e8c00000)
|  	libifcoremt.so.5 => /software/terachem/lib/libifcoremt.so.5 (0x00007fd4e9e3e000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fd590a3a000)
|  	libnvJitLink.so.12 => /software/terachem/lib/libnvJitLink.so.12 (0x00007fd4e5a00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fd4e9856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fd4e5815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fd531105000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fd5310bf000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fd5254af000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fd515535000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fd50e5d1000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fd537eaf000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fd5254a1000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fd4ea5e5000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fd4ea5c2000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fd4e94c5000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fd4ea5aa000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fd537ea8000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fd515521000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fd4ec5f3000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /tmp/terachem/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 14
|  AVAILABLE: 986
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_pbe0_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 877719527

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 2 out of 4 CUDA devices
|   Device 0: NVIDIA A100-SXM4-80GB, 81053MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-80GB, 81053MB, CC 8.0 -- CPU THREAD 1
|   Device 2: NVIDIA A100-SXM4-80GB, 81053MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-80GB, 81053MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 32170.25 MegaWords 
| GPU Memory Available: 9875.67 MegaWords 
| Maximum recommended basis set size: 37800 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 16.2924600000 A, b = 16.2924600000 A, c = 16.2924600000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(30.7882850659, 0.0000000000, 0.0000000000), (0.0000000000, 30.7882850659, 0.0000000000), (0.0000000000, 0.0000000000, 30.7882850659), 
Reciprocal space lattice vector in a.u.:
(0.2040771447, -0.0000000000, -0.0000000000), (0.0000000000, 0.2040771447, -0.0000000000), (0.0000000000, 0.0000000000, 0.2040771447), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 0.0000000000, 20.5255233773)
Atom 17 = (0.0000000000, 5.1313808443, 25.6569042216)
Atom 18 = (5.1313808443, 5.1313808443, 20.5255233773)
Atom 19 = (5.1313808443, 0.0000000000, 25.6569042216)
Atom 20 = (7.6970618178, 2.5656998708, 28.2225851951)
Atom 21 = (2.5656809735, 2.5656809735, 23.0912043508)
Atom 22 = (2.5656998708, 7.6970618178, 28.2225851951)
Atom 23 = (7.6970618178, 7.6970618178, 23.0912043508)
Atom 24 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 25 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 26 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 27 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 28 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 29 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 30 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 31 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 32 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 33 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 34 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 35 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 36 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 37 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 38 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 39 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 40 = (0.0000000000, 10.2627616886, 20.5255233773)
Atom 41 = (0.0000000000, 15.3941425330, 25.6569042216)
Atom 42 = (5.1313808443, 15.3941425330, 20.5255233773)
Atom 43 = (5.1313808443, 10.2627616886, 25.6569042216)
Atom 44 = (7.6970618178, 12.8284615594, 28.2225851951)
Atom 45 = (2.5656809735, 12.8284426622, 23.0912043508)
Atom 46 = (2.5656998708, 17.9598235065, 28.2225851951)
Atom 47 = (7.6970618178, 17.9598235065, 23.0912043508)
Atom 48 = (0.0000000000, 20.5255233773, 0.0000000000)
Atom 49 = (0.0000000000, 25.6569042216, 5.1313808443)
Atom 50 = (5.1313808443, 25.6569042216, 0.0000000000)
Atom 51 = (5.1313808443, 20.5255233773, 5.1313808443)
Atom 52 = (7.6970618178, 23.0912232481, 7.6970618178)
Atom 53 = (2.5656809735, 23.0912043508, 2.5656809735)
Atom 54 = (2.5656998708, 28.2225851951, 7.6970618178)
Atom 55 = (7.6970618178, 28.2225851951, 2.5656809735)
Atom 56 = (0.0000000000, 20.5255233773, 10.2627616886)
Atom 57 = (0.0000000000, 25.6569042216, 15.3941425330)
Atom 58 = (5.1313808443, 25.6569042216, 10.2627616886)
Atom 59 = (5.1313808443, 20.5255233773, 15.3941425330)
Atom 60 = (7.6970618178, 23.0912232481, 17.9598235065)
Atom 61 = (2.5656809735, 23.0912043508, 12.8284426622)
Atom 62 = (2.5656998708, 28.2225851951, 17.9598235065)
Atom 63 = (7.6970618178, 28.2225851951, 12.8284426622)
Atom 64 = (0.0000000000, 20.5255233773, 20.5255233773)
Atom 65 = (0.0000000000, 25.6569042216, 25.6569042216)
Atom 66 = (5.1313808443, 25.6569042216, 20.5255233773)
Atom 67 = (5.1313808443, 20.5255233773, 25.6569042216)
Atom 68 = (7.6970618178, 23.0912232481, 28.2225851951)
Atom 69 = (2.5656809735, 23.0912043508, 23.0912043508)
Atom 70 = (2.5656998708, 28.2225851951, 28.2225851951)
Atom 71 = (7.6970618178, 28.2225851951, 23.0912043508)
Atom 72 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 73 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 74 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 75 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 76 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 77 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 78 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 79 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 80 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 81 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 82 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 83 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 84 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 85 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 86 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 87 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 88 = (10.2627616886, 0.0000000000, 20.5255233773)
Atom 89 = (10.2627616886, 5.1313808443, 25.6569042216)
Atom 90 = (15.3941425330, 5.1313808443, 20.5255233773)
Atom 91 = (15.3941425330, 0.0000000000, 25.6569042216)
Atom 92 = (17.9598235065, 2.5656998708, 28.2225851951)
Atom 93 = (12.8284426622, 2.5656809735, 23.0912043508)
Atom 94 = (12.8284615594, 7.6970618178, 28.2225851951)
Atom 95 = (17.9598235065, 7.6970618178, 23.0912043508)
Atom 96 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 97 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 98 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 99 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 100 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 101 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 102 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 103 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 104 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 105 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 106 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 107 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 108 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 109 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 110 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 111 = (17.9598235065, 17.9598235065, 12.8284426622)
Atom 112 = (10.2627616886, 10.2627616886, 20.5255233773)
Atom 113 = (10.2627616886, 15.3941425330, 25.6569042216)
Atom 114 = (15.3941425330, 15.3941425330, 20.5255233773)
Atom 115 = (15.3941425330, 10.2627616886, 25.6569042216)
Atom 116 = (17.9598235065, 12.8284615594, 28.2225851951)
Atom 117 = (12.8284426622, 12.8284426622, 23.0912043508)
Atom 118 = (12.8284615594, 17.9598235065, 28.2225851951)
Atom 119 = (17.9598235065, 17.9598235065, 23.0912043508)
Atom 120 = (10.2627616886, 20.5255233773, 0.0000000000)
Atom 121 = (10.2627616886, 25.6569042216, 5.1313808443)
Atom 122 = (15.3941425330, 25.6569042216, 0.0000000000)
Atom 123 = (15.3941425330, 20.5255233773, 5.1313808443)
Atom 124 = (17.9598235065, 23.0912232481, 7.6970618178)
Atom 125 = (12.8284426622, 23.0912043508, 2.5656809735)
Atom 126 = (12.8284615594, 28.2225851951, 7.6970618178)
Atom 127 = (17.9598235065, 28.2225851951, 2.5656809735)
Atom 128 = (10.2627616886, 20.5255233773, 10.2627616886)
Atom 129 = (10.2627616886, 25.6569042216, 15.3941425330)
Atom 130 = (15.3941425330, 25.6569042216, 10.2627616886)
Atom 131 = (15.3941425330, 20.5255233773, 15.3941425330)
Atom 132 = (17.9598235065, 23.0912232481, 17.9598235065)
Atom 133 = (12.8284426622, 23.0912043508, 12.8284426622)
Atom 134 = (12.8284615594, 28.2225851951, 17.9598235065)
Atom 135 = (17.9598235065, 28.2225851951, 12.8284426622)
Atom 136 = (10.2627616886, 20.5255233773, 20.5255233773)
Atom 137 = (10.2627616886, 25.6569042216, 25.6569042216)
Atom 138 = (15.3941425330, 25.6569042216, 20.5255233773)
Atom 139 = (15.3941425330, 20.5255233773, 25.6569042216)
Atom 140 = (17.9598235065, 23.0912232481, 28.2225851951)
Atom 141 = (12.8284426622, 23.0912043508, 23.0912043508)
Atom 142 = (12.8284615594, 28.2225851951, 28.2225851951)
Atom 143 = (17.9598235065, 28.2225851951, 23.0912043508)
Atom 144 = (20.5255233773, 0.0000000000, 0.0000000000)
Atom 145 = (20.5255233773, 5.1313808443, 5.1313808443)
Atom 146 = (25.6569042216, 5.1313808443, 0.0000000000)
Atom 147 = (25.6569042216, 0.0000000000, 5.1313808443)
Atom 148 = (28.2225851951, 2.5656998708, 7.6970618178)
Atom 149 = (23.0912043508, 2.5656809735, 2.5656809735)
Atom 150 = (23.0912232481, 7.6970618178, 7.6970618178)
Atom 151 = (28.2225851951, 7.6970618178, 2.5656809735)
Atom 152 = (20.5255233773, 0.0000000000, 10.2627616886)
Atom 153 = (20.5255233773, 5.1313808443, 15.3941425330)
Atom 154 = (25.6569042216, 5.1313808443, 10.2627616886)
Atom 155 = (25.6569042216, 0.0000000000, 15.3941425330)
Atom 156 = (28.2225851951, 2.5656998708, 17.9598235065)
Atom 157 = (23.0912043508, 2.5656809735, 12.8284426622)
Atom 158 = (23.0912232481, 7.6970618178, 17.9598235065)
Atom 159 = (28.2225851951, 7.6970618178, 12.8284426622)
Atom 160 = (20.5255233773, 0.0000000000, 20.5255233773)
Atom 161 = (20.5255233773, 5.1313808443, 25.6569042216)
Atom 162 = (25.6569042216, 5.1313808443, 20.5255233773)
Atom 163 = (25.6569042216, 0.0000000000, 25.6569042216)
Atom 164 = (28.2225851951, 2.5656998708, 28.2225851951)
Atom 165 = (23.0912043508, 2.5656809735, 23.0912043508)
Atom 166 = (23.0912232481, 7.6970618178, 28.2225851951)
Atom 167 = (28.2225851951, 7.6970618178, 23.0912043508)
Atom 168 = (20.5255233773, 10.2627616886, 0.0000000000)
Atom 169 = (20.5255233773, 15.3941425330, 5.1313808443)
Atom 170 = (25.6569042216, 15.3941425330, 0.0000000000)
Atom 171 = (25.6569042216, 10.2627616886, 5.1313808443)
Atom 172 = (28.2225851951, 12.8284615594, 7.6970618178)
Atom 173 = (23.0912043508, 12.8284426622, 2.5656809735)
Atom 174 = (23.0912232481, 17.9598235065, 7.6970618178)
Atom 175 = (28.2225851951, 17.9598235065, 2.5656809735)
Atom 176 = (20.5255233773, 10.2627616886, 10.2627616886)
Atom 177 = (20.5255233773, 15.3941425330, 15.3941425330)
Atom 178 = (25.6569042216, 15.3941425330, 10.2627616886)
Atom 179 = (25.6569042216, 10.2627616886, 15.3941425330)
Atom 180 = (28.2225851951, 12.8284615594, 17.9598235065)
Atom 181 = (23.0912043508, 12.8284426622, 12.8284426622)
Atom 182 = (23.0912232481, 17.9598235065, 17.9598235065)
Atom 183 = (28.2225851951, 17.9598235065, 12.8284426622)
Atom 184 = (20.5255233773, 10.2627616886, 20.5255233773)
Atom 185 = (20.5255233773, 15.3941425330, 25.6569042216)
Atom 186 = (25.6569042216, 15.3941425330, 20.5255233773)
Atom 187 = (25.6569042216, 10.2627616886, 25.6569042216)
Atom 188 = (28.2225851951, 12.8284615594, 28.2225851951)
Atom 189 = (23.0912043508, 12.8284426622, 23.0912043508)
Atom 190 = (23.0912232481, 17.9598235065, 28.2225851951)
Atom 191 = (28.2225851951, 17.9598235065, 23.0912043508)
Atom 192 = (20.5255233773, 20.5255233773, 0.0000000000)
Atom 193 = (20.5255233773, 25.6569042216, 5.1313808443)
Atom 194 = (25.6569042216, 25.6569042216, 0.0000000000)
Atom 195 = (25.6569042216, 20.5255233773, 5.1313808443)
Atom 196 = (28.2225851951, 23.0912232481, 7.6970618178)
Atom 197 = (23.0912043508, 23.0912043508, 2.5656809735)
Atom 198 = (23.0912232481, 28.2225851951, 7.6970618178)
Atom 199 = (28.2225851951, 28.2225851951, 2.5656809735)
Atom 200 = (20.5255233773, 20.5255233773, 10.2627616886)
Atom 201 = (20.5255233773, 25.6569042216, 15.3941425330)
Atom 202 = (25.6569042216, 25.6569042216, 10.2627616886)
Atom 203 = (25.6569042216, 20.5255233773, 15.3941425330)
Atom 204 = (28.2225851951, 23.0912232481, 17.9598235065)
Atom 205 = (23.0912043508, 23.0912043508, 12.8284426622)
Atom 206 = (23.0912232481, 28.2225851951, 17.9598235065)
Atom 207 = (28.2225851951, 28.2225851951, 12.8284426622)
Atom 208 = (20.5255233773, 20.5255233773, 20.5255233773)
Atom 209 = (20.5255233773, 25.6569042216, 25.6569042216)
Atom 210 = (25.6569042216, 25.6569042216, 20.5255233773)
Atom 211 = (25.6569042216, 20.5255233773, 25.6569042216)
Atom 212 = (28.2225851951, 23.0912232481, 28.2225851951)
Atom 213 = (23.0912043508, 23.0912043508, 23.0912043508)
Atom 214 = (23.0912232481, 28.2225851951, 28.2225851951)
Atom 215 = (28.2225851951, 28.2225851951, 23.0912043508)

Default periodic omega parameter = 0.0844998823

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     216
Total charge:    0
Total electrons: 3024 (1512-alpha, 1512-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  4104
Total AO shells: 1728 (864 S-shells; 648 P-shells; 216 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -11110.824206705605 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 29247.81041, which suppose to be the same as real space unit cell volume 29184.78491, the difference indicates how bad your result is.
| time to set the grid = 13.77 s
DFT grid points: 2121924 (9823 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.1119251623  -62522.1147842877  3023.2249238705  -3400.4285595985  62.61 128.78 0.37 32.68  -62522.1147842877   224.48  
|    2     0.0173818458     +62.1016536265  3024.2668498331  -3398.8435362601  503.02 2753.04 0.96 46.59  -62460.0131306611  3303.66  
|    3     0.0016853287      -0.1179142085  3024.2465200742  -3399.1165691736  452.13 2322.73 0.94 46.20  -62460.1310448696  2822.06  
|    4     0.0005050787      -0.0029572834  3024.2514842618  -3399.2050916205  396.85 1887.44 0.98 46.14  -62460.1340021530  2331.47  
|    5     0.0022114477      +0.0005516184  3024.2530752734  -3399.1791794709  382.20 1817.46 0.94 46.15  -62460.1334505346  2246.82  
|    6     0.0004752916      -0.0005237235  3024.2513232375  -3399.1755205696  373.34 1784.74 0.97 46.01  -62460.1339742581  2205.13  
|    7     0.0002254000      +0.0004894744  3024.2494861311  -3399.1768541553  331.57 1613.89 1.00 46.04  -62460.1334847838  1992.58  
|    8     0.0000836144      +0.0029814897  3024.2388239041  -3399.1765514951  309.44 1517.73 0.99 46.04  -62460.1305032940  1874.28  
|    9     0.0000418476      +0.0004400360  3024.2385852391  -3399.1771245144  511.59 2736.49 1.04 46.12  -62460.1300632581  3295.32  
|   10     0.0000327702      +0.0000010561  3024.2385838151  -3399.1771475902  261.89 1235.84 1.00 46.15  -62460.1300622020  1544.96  
|   11     0.0000350957      -0.0000001389  3024.2385842557  -3399.1771504413  218.35 1038.10 0.95 46.02  -62460.1300623409  1303.50  
|   12     0.0000056945      -0.0001439236  3024.2390175083  -3399.1772718657  293.45 1368.81 0.97 46.02  -62460.1302062644  1709.34  
|   13     0.0000077945      -0.0001431652  3024.2395872966  -3399.1774230300  241.81 1152.25 0.99 46.15  -62460.1303494297  1441.28  
|   14     0.0000004722      -0.0000748432  3024.2398114827  -3399.1774984328  199.59 976.83 1.34 46.02  -62460.1304242728  1223.44  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -62460.1304242728 a.u.
| WARNING: Final energy is higher than the lowest energy by    0.0035779.
HOMO-LUMO GAP: 1.417 eV
CENTER OF MASS: {7.467376, 7.467376, 7.467375} ANGS
DIPOLE MOMENT: {13.234355, 13.185033, 13.236896} (|D| = 22.895603) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 27566.16 sec 

| Job finished: Tue Oct 15 00:45:18 2024



==> anc/files/timings/parallelization/Silicon_3x_supercell_NERSC/tc_pbe0_pbc_3.out <==
| Use device 0 as 0th gpu
| Use device 1 as 1th gpu
| Use device 2 as 2th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.10-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by root         Fri Oct 11 02:11:10 UTC 2024  *
|       *  Supported architecture SMs: 70 80 90                   *
|       *  Build cuda_12.1.r12.1/compiler.32688072_0              *
|       *  Git Version: 7170bd053fcb4a0003aa10a89c106dceaccf56a2  *
|       ***********************************************************


| Job started   Mon Oct 14 11:55:03 2024
| On nid008700 (available memory: 238285 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g012  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX Open Kernel Module for x86_64  525.105.17  Release Build  (dvs-builder@U16-T02-30-1)  Tue Mar 28 22:29:15 UTC 2023
|  GCC version:  gcc version 7.5.0 (SUSE Linux) 

|  	linux-vdso.so.1 (0x00007ffc34e34000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fd9aaf18000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fd9aaefc000)
|  	libimf.so => /software/terachem/lib/libimf.so (0x00007fd9aa800000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fd9aa719000)
|  	libmpi.so.12 => /software/intel-mpi/latest/lib/release/libmpi.so.12 (0x00007fd9a8e00000)
|  	libdftbplus.so => /software/terachem/lib/libdftbplus.so (0x00007fd9a8ac8000)
|  	libfsockets.so => /software/terachem/lib/libfsockets.so (0x00007fd9aaef3000)
|  	libxmlf90.so => /software/terachem/lib/libxmlf90.so (0x00007fd9aaecc000)
|  	libthcbox.so.1 => /software/terachem/lib/libthcbox.so.1 (0x00007fd9a7581000)
|  	libOpenMM.so.8.1 => /software/terachem/lib/libOpenMM.so.8.1 (0x00007fd9a7042000)
|  	libnvToolsExt.so.1 => /software/terachem/lib/libnvToolsExt.so.1 (0x00007fd9a6e00000)
|  	libgpubox.so.1 => /software/terachem/lib/libgpubox.so.1 (0x00007fd9aaebf000)
|  	libcpubox.so.1 => /software/terachem/lib/libcpubox.so.1 (0x00007fd9aaeb9000)
|  	libtensorbox.so.1 => /software/terachem/lib/libtensorbox.so.1 (0x00007fd9aae9d000)
|  	libiobox.so.1 => /software/terachem/lib/libiobox.so.1 (0x00007fd9aae97000)
|  	libintbox.so.1 => /software/terachem/lib/libintbox.so.1 (0x00007fd968ccf000)
|  	libatmx2cbox.so.1 => /software/terachem/lib/libatmx2cbox.so.1 (0x00007fd9aa658000)
|  	libperiodicbox.so.1 => /software/terachem/lib/libperiodicbox.so.1 (0x00007fd956602000)
|  	libsqmbox.so.1 => /software/terachem/lib/libsqmbox.so.1 (0x00007fd95625c000)
|  	libgridbox.so.1 => /software/terachem/lib/libgridbox.so.1 (0x00007fd9549c9000)
|  	libdftbox.so.1 => /software/terachem/lib/libdftbox.so.1 (0x00007fd9548c9000)
|  	libcibox.so.1 => /software/terachem/lib/libcibox.so.1 (0x00007fd954451000)
|  	libccbox.so.1 => /software/terachem/lib/libccbox.so.1 (0x00007fd954045000)
|  	libsimbox.so.1 => /software/terachem/lib/libsimbox.so.1 (0x00007fd9a701a000)
|  	liboptbox.so.1 => /software/terachem/lib/liboptbox.so.1 (0x00007fd954010000)
|  	libprotobuf.so.25 => /software/terachem/lib/libprotobuf.so.25 (0x00007fd953ba7000)
|  	libcommbox.so.1 => /software/terachem/lib/libcommbox.so.1 (0x00007fd953b47000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fd953aa3000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fd953661000)
|  	libcuda.so.1 => /opt/udiImage/modules/gpu/lib64/libcuda.so.1 (0x00007fd951980000)
|  	libcudart.so.12 => /software/terachem/lib/libcudart.so.12 (0x00007fd951600000)
|  	libcublas.so.12 => /software/terachem/lib/libcublas.so.12 (0x00007fd94ac00000)
|  	libcufft.so.11 => /software/terachem/lib/libcufft.so.11 (0x00007fd93f000000)
|  	libcusparse.so.12 => /software/terachem/lib/libcusparse.so.12 (0x00007fd92f000000)
|  	libcusolver.so.11 => /software/terachem/lib/libcusolver.so.11 (0x00007fd928000000)
|  	libcublasLt.so.12 => /software/terachem/lib/libcublasLt.so.12 (0x00007fd906000000)
|  	libsvml.so => /software/terachem/lib/libsvml.so (0x00007fd904000000)
|  	libirng.so => /software/terachem/lib/libirng.so (0x00007fd903c00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fd9039d4000)
|  	libiomp5.so => /software/terachem/lib/libiomp5.so (0x00007fd903400000)
|  	libcilkrts.so.5 => /software/terachem/lib/libcilkrts.so.5 (0x00007fd903000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fd9aa638000)
|  	libintlc.so.5 => /software/terachem/lib/libintlc.so.5 (0x00007fd902c00000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fd9029d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fd9aafc4000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fd9518b2000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fd9515df000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fd9515c0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fd951553000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fd95153f000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fd9514eb000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fd95148c000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fd94abef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fd94ab20000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fd9a700c000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fd9518ad000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fd9518a8000)
|  	libifport.so.5 => /software/terachem/lib/libifport.so.5 (0x00007fd902600000)
|  	libifcoremt.so.5 => /software/terachem/lib/libifcoremt.so.5 (0x00007fd90383e000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fd951487000)
|  	libnvJitLink.so.12 => /software/terachem/lib/libnvJitLink.so.12 (0x00007fd8ff400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fd903256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fd8ff215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fd94aad8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fd93efba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fd93ef38000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fd92ef35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fd93ef09000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fd94aad2000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fd94aac4000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fd93eeee000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fd93eecb000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fd902ec5000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fd93eeb3000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fd94aabd000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fd93ee9f000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fd92ef28000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /tmp/terachem/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 12
|  AVAILABLE: 988
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
| Previous scratch directory scr.tc_pbe0_pbc already exists, but is requested to be kept.
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 387129502

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 3 out of 4 CUDA devices
|   Device 0: NVIDIA A100-SXM4-80GB, 81053MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-80GB, 81053MB, CC 8.0 -- CPU THREAD 1
|   Device 2: NVIDIA A100-SXM4-80GB, 81053MB, CC 8.0 -- CPU THREAD 2
|   Device 3: NVIDIA A100-SXM4-80GB, 81053MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 32170.25 MegaWords 
| GPU Memory Available: 9875.67 MegaWords 
| Maximum recommended basis set size: 37800 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 16.2924600000 A, b = 16.2924600000 A, c = 16.2924600000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(30.7882850659, 0.0000000000, 0.0000000000), (0.0000000000, 30.7882850659, 0.0000000000), (0.0000000000, 0.0000000000, 30.7882850659), 
Reciprocal space lattice vector in a.u.:
(0.2040771447, -0.0000000000, -0.0000000000), (0.0000000000, 0.2040771447, -0.0000000000), (0.0000000000, 0.0000000000, 0.2040771447), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 0.0000000000, 20.5255233773)
Atom 17 = (0.0000000000, 5.1313808443, 25.6569042216)
Atom 18 = (5.1313808443, 5.1313808443, 20.5255233773)
Atom 19 = (5.1313808443, 0.0000000000, 25.6569042216)
Atom 20 = (7.6970618178, 2.5656998708, 28.2225851951)
Atom 21 = (2.5656809735, 2.5656809735, 23.0912043508)
Atom 22 = (2.5656998708, 7.6970618178, 28.2225851951)
Atom 23 = (7.6970618178, 7.6970618178, 23.0912043508)
Atom 24 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 25 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 26 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 27 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 28 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 29 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 30 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 31 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 32 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 33 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 34 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 35 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 36 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 37 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 38 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 39 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 40 = (0.0000000000, 10.2627616886, 20.5255233773)
Atom 41 = (0.0000000000, 15.3941425330, 25.6569042216)
Atom 42 = (5.1313808443, 15.3941425330, 20.5255233773)
Atom 43 = (5.1313808443, 10.2627616886, 25.6569042216)
Atom 44 = (7.6970618178, 12.8284615594, 28.2225851951)
Atom 45 = (2.5656809735, 12.8284426622, 23.0912043508)
Atom 46 = (2.5656998708, 17.9598235065, 28.2225851951)
Atom 47 = (7.6970618178, 17.9598235065, 23.0912043508)
Atom 48 = (0.0000000000, 20.5255233773, 0.0000000000)
Atom 49 = (0.0000000000, 25.6569042216, 5.1313808443)
Atom 50 = (5.1313808443, 25.6569042216, 0.0000000000)
Atom 51 = (5.1313808443, 20.5255233773, 5.1313808443)
Atom 52 = (7.6970618178, 23.0912232481, 7.6970618178)
Atom 53 = (2.5656809735, 23.0912043508, 2.5656809735)
Atom 54 = (2.5656998708, 28.2225851951, 7.6970618178)
Atom 55 = (7.6970618178, 28.2225851951, 2.5656809735)
Atom 56 = (0.0000000000, 20.5255233773, 10.2627616886)
Atom 57 = (0.0000000000, 25.6569042216, 15.3941425330)
Atom 58 = (5.1313808443, 25.6569042216, 10.2627616886)
Atom 59 = (5.1313808443, 20.5255233773, 15.3941425330)
Atom 60 = (7.6970618178, 23.0912232481, 17.9598235065)
Atom 61 = (2.5656809735, 23.0912043508, 12.8284426622)
Atom 62 = (2.5656998708, 28.2225851951, 17.9598235065)
Atom 63 = (7.6970618178, 28.2225851951, 12.8284426622)
Atom 64 = (0.0000000000, 20.5255233773, 20.5255233773)
Atom 65 = (0.0000000000, 25.6569042216, 25.6569042216)
Atom 66 = (5.1313808443, 25.6569042216, 20.5255233773)
Atom 67 = (5.1313808443, 20.5255233773, 25.6569042216)
Atom 68 = (7.6970618178, 23.0912232481, 28.2225851951)
Atom 69 = (2.5656809735, 23.0912043508, 23.0912043508)
Atom 70 = (2.5656998708, 28.2225851951, 28.2225851951)
Atom 71 = (7.6970618178, 28.2225851951, 23.0912043508)
Atom 72 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 73 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 74 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 75 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 76 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 77 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 78 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 79 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 80 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 81 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 82 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 83 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 84 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 85 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 86 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 87 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 88 = (10.2627616886, 0.0000000000, 20.5255233773)
Atom 89 = (10.2627616886, 5.1313808443, 25.6569042216)
Atom 90 = (15.3941425330, 5.1313808443, 20.5255233773)
Atom 91 = (15.3941425330, 0.0000000000, 25.6569042216)
Atom 92 = (17.9598235065, 2.5656998708, 28.2225851951)
Atom 93 = (12.8284426622, 2.5656809735, 23.0912043508)
Atom 94 = (12.8284615594, 7.6970618178, 28.2225851951)
Atom 95 = (17.9598235065, 7.6970618178, 23.0912043508)
Atom 96 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 97 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 98 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 99 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 100 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 101 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 102 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 103 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 104 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 105 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 106 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 107 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 108 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 109 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 110 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 111 = (17.9598235065, 17.9598235065, 12.8284426622)
Atom 112 = (10.2627616886, 10.2627616886, 20.5255233773)
Atom 113 = (10.2627616886, 15.3941425330, 25.6569042216)
Atom 114 = (15.3941425330, 15.3941425330, 20.5255233773)
Atom 115 = (15.3941425330, 10.2627616886, 25.6569042216)
Atom 116 = (17.9598235065, 12.8284615594, 28.2225851951)
Atom 117 = (12.8284426622, 12.8284426622, 23.0912043508)
Atom 118 = (12.8284615594, 17.9598235065, 28.2225851951)
Atom 119 = (17.9598235065, 17.9598235065, 23.0912043508)
Atom 120 = (10.2627616886, 20.5255233773, 0.0000000000)
Atom 121 = (10.2627616886, 25.6569042216, 5.1313808443)
Atom 122 = (15.3941425330, 25.6569042216, 0.0000000000)
Atom 123 = (15.3941425330, 20.5255233773, 5.1313808443)
Atom 124 = (17.9598235065, 23.0912232481, 7.6970618178)
Atom 125 = (12.8284426622, 23.0912043508, 2.5656809735)
Atom 126 = (12.8284615594, 28.2225851951, 7.6970618178)
Atom 127 = (17.9598235065, 28.2225851951, 2.5656809735)
Atom 128 = (10.2627616886, 20.5255233773, 10.2627616886)
Atom 129 = (10.2627616886, 25.6569042216, 15.3941425330)
Atom 130 = (15.3941425330, 25.6569042216, 10.2627616886)
Atom 131 = (15.3941425330, 20.5255233773, 15.3941425330)
Atom 132 = (17.9598235065, 23.0912232481, 17.9598235065)
Atom 133 = (12.8284426622, 23.0912043508, 12.8284426622)
Atom 134 = (12.8284615594, 28.2225851951, 17.9598235065)
Atom 135 = (17.9598235065, 28.2225851951, 12.8284426622)
Atom 136 = (10.2627616886, 20.5255233773, 20.5255233773)
Atom 137 = (10.2627616886, 25.6569042216, 25.6569042216)
Atom 138 = (15.3941425330, 25.6569042216, 20.5255233773)
Atom 139 = (15.3941425330, 20.5255233773, 25.6569042216)
Atom 140 = (17.9598235065, 23.0912232481, 28.2225851951)
Atom 141 = (12.8284426622, 23.0912043508, 23.0912043508)
Atom 142 = (12.8284615594, 28.2225851951, 28.2225851951)
Atom 143 = (17.9598235065, 28.2225851951, 23.0912043508)
Atom 144 = (20.5255233773, 0.0000000000, 0.0000000000)
Atom 145 = (20.5255233773, 5.1313808443, 5.1313808443)
Atom 146 = (25.6569042216, 5.1313808443, 0.0000000000)
Atom 147 = (25.6569042216, 0.0000000000, 5.1313808443)
Atom 148 = (28.2225851951, 2.5656998708, 7.6970618178)
Atom 149 = (23.0912043508, 2.5656809735, 2.5656809735)
Atom 150 = (23.0912232481, 7.6970618178, 7.6970618178)
Atom 151 = (28.2225851951, 7.6970618178, 2.5656809735)
Atom 152 = (20.5255233773, 0.0000000000, 10.2627616886)
Atom 153 = (20.5255233773, 5.1313808443, 15.3941425330)
Atom 154 = (25.6569042216, 5.1313808443, 10.2627616886)
Atom 155 = (25.6569042216, 0.0000000000, 15.3941425330)
Atom 156 = (28.2225851951, 2.5656998708, 17.9598235065)
Atom 157 = (23.0912043508, 2.5656809735, 12.8284426622)
Atom 158 = (23.0912232481, 7.6970618178, 17.9598235065)
Atom 159 = (28.2225851951, 7.6970618178, 12.8284426622)
Atom 160 = (20.5255233773, 0.0000000000, 20.5255233773)
Atom 161 = (20.5255233773, 5.1313808443, 25.6569042216)
Atom 162 = (25.6569042216, 5.1313808443, 20.5255233773)
Atom 163 = (25.6569042216, 0.0000000000, 25.6569042216)
Atom 164 = (28.2225851951, 2.5656998708, 28.2225851951)
Atom 165 = (23.0912043508, 2.5656809735, 23.0912043508)
Atom 166 = (23.0912232481, 7.6970618178, 28.2225851951)
Atom 167 = (28.2225851951, 7.6970618178, 23.0912043508)
Atom 168 = (20.5255233773, 10.2627616886, 0.0000000000)
Atom 169 = (20.5255233773, 15.3941425330, 5.1313808443)
Atom 170 = (25.6569042216, 15.3941425330, 0.0000000000)
Atom 171 = (25.6569042216, 10.2627616886, 5.1313808443)
Atom 172 = (28.2225851951, 12.8284615594, 7.6970618178)
Atom 173 = (23.0912043508, 12.8284426622, 2.5656809735)
Atom 174 = (23.0912232481, 17.9598235065, 7.6970618178)
Atom 175 = (28.2225851951, 17.9598235065, 2.5656809735)
Atom 176 = (20.5255233773, 10.2627616886, 10.2627616886)
Atom 177 = (20.5255233773, 15.3941425330, 15.3941425330)
Atom 178 = (25.6569042216, 15.3941425330, 10.2627616886)
Atom 179 = (25.6569042216, 10.2627616886, 15.3941425330)
Atom 180 = (28.2225851951, 12.8284615594, 17.9598235065)
Atom 181 = (23.0912043508, 12.8284426622, 12.8284426622)
Atom 182 = (23.0912232481, 17.9598235065, 17.9598235065)
Atom 183 = (28.2225851951, 17.9598235065, 12.8284426622)
Atom 184 = (20.5255233773, 10.2627616886, 20.5255233773)
Atom 185 = (20.5255233773, 15.3941425330, 25.6569042216)
Atom 186 = (25.6569042216, 15.3941425330, 20.5255233773)
Atom 187 = (25.6569042216, 10.2627616886, 25.6569042216)
Atom 188 = (28.2225851951, 12.8284615594, 28.2225851951)
Atom 189 = (23.0912043508, 12.8284426622, 23.0912043508)
Atom 190 = (23.0912232481, 17.9598235065, 28.2225851951)
Atom 191 = (28.2225851951, 17.9598235065, 23.0912043508)
Atom 192 = (20.5255233773, 20.5255233773, 0.0000000000)
Atom 193 = (20.5255233773, 25.6569042216, 5.1313808443)
Atom 194 = (25.6569042216, 25.6569042216, 0.0000000000)
Atom 195 = (25.6569042216, 20.5255233773, 5.1313808443)
Atom 196 = (28.2225851951, 23.0912232481, 7.6970618178)
Atom 197 = (23.0912043508, 23.0912043508, 2.5656809735)
Atom 198 = (23.0912232481, 28.2225851951, 7.6970618178)
Atom 199 = (28.2225851951, 28.2225851951, 2.5656809735)
Atom 200 = (20.5255233773, 20.5255233773, 10.2627616886)
Atom 201 = (20.5255233773, 25.6569042216, 15.3941425330)
Atom 202 = (25.6569042216, 25.6569042216, 10.2627616886)
Atom 203 = (25.6569042216, 20.5255233773, 15.3941425330)
Atom 204 = (28.2225851951, 23.0912232481, 17.9598235065)
Atom 205 = (23.0912043508, 23.0912043508, 12.8284426622)
Atom 206 = (23.0912232481, 28.2225851951, 17.9598235065)
Atom 207 = (28.2225851951, 28.2225851951, 12.8284426622)
Atom 208 = (20.5255233773, 20.5255233773, 20.5255233773)
Atom 209 = (20.5255233773, 25.6569042216, 25.6569042216)
Atom 210 = (25.6569042216, 25.6569042216, 20.5255233773)
Atom 211 = (25.6569042216, 20.5255233773, 25.6569042216)
Atom 212 = (28.2225851951, 23.0912232481, 28.2225851951)
Atom 213 = (23.0912043508, 23.0912043508, 23.0912043508)
Atom 214 = (23.0912232481, 28.2225851951, 28.2225851951)
Atom 215 = (28.2225851951, 28.2225851951, 23.0912043508)

Default periodic omega parameter = 0.0844998823

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     216
Total charge:    0
Total electrons: 3024 (1512-alpha, 1512-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  4104
Total AO shells: 1728 (864 S-shells; 648 P-shells; 216 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -11110.824206705605 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 29247.81041, which suppose to be the same as real space unit cell volume 29184.78491, the difference indicates how bad your result is.
| time to set the grid = 10.58 s
DFT grid points: 2121924 (9823 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.1119295569  -62522.1680013338  3023.1668689638  -3400.4110712597  42.85 86.12 0.39 22.92  -62522.1680013338   152.34  
|    2     0.0174088940     +62.1549313061  3024.2667872328  -3398.8450474410  337.07 1838.14 1.00 32.58  -62460.0130700278  2208.84  
|    3     0.0016857024      -0.1186945816  3024.2490898918  -3399.1167770733  304.25 1551.13 1.01 32.37  -62460.1317646094  1888.81  
|    4     0.0005027361      -0.0019454233  3024.2504568835  -3399.2049094116  266.94 1259.88 0.96 32.40  -62460.1337100327  1560.26  
|    5     0.0022047774      +0.0002509621  3024.2530786632  -3399.1791876855  259.67 1212.17 0.98 32.32  -62460.1334590706  1505.21  
|    6     0.0004757365      -0.0005201296  3024.2513278342  -3399.1755369858  251.27 1196.28 0.98 32.32  -62460.1339792002  1480.92  
|    7     0.0002271043      +0.0004898721  3024.2494908501  -3399.1768721706  223.23 1082.64 1.05 32.44  -62460.1334893281  1339.42  
|    8     0.0000835753      +0.0029079909  3024.2390464380  -3399.1766365807  214.08 1020.26 1.05 32.55  -62460.1305813373  1268.00  
|    9     0.0000414871      +0.0004434704  3024.2388081451  -3399.1772008461  343.84 1825.20 1.10 32.28  -62460.1301378668  2202.50  
|   10     0.0000323765      +0.0000014758  3024.2388056251  -3399.1772230574  180.51 828.50 1.04 32.50  -62460.1301363910  1042.64  
|   11     0.0000345321      +0.0000007498  3024.2388026027  -3399.1772248395  145.73 687.56 1.00 32.23  -62460.1301356412   866.61  
|   12     0.0000059133      -0.0000705241  3024.2390177213  -3399.1772708282  202.00 914.09 1.01 32.14  -62460.1302061654  1149.32  
|   13     0.0000080393      -0.0001430706  3024.2395874161  -3399.1774212863  164.70 769.99 1.01 32.21  -62460.1303492360   967.99  
|   14     0.0000004386      -0.0000748434  3024.2398116053  -3399.1774971205  133.83 660.08 1.42 32.52  -62460.1304240793   827.48  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -62460.1304240793 a.u.
| WARNING: Final energy is higher than the lowest energy by    0.0035551.
HOMO-LUMO GAP: 1.417 eV
CENTER OF MASS: {7.467376, 7.467376, 7.467375} ANGS
DIPOLE MOMENT: {13.234300, 13.184791, 13.236701} (|D| = 22.895320) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 18507.65 sec 

| Job finished: Mon Oct 14 17:04:45 2024



==> anc/files/timings/parallelization/Silicon_3x_supercell_NERSC/tc_pbe0_pbc_4.out <==
| Use device 0 as 0th gpu
| Use device 1 as 1th gpu
| Use device 2 as 2th gpu
| Use device 3 as 3th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.10-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by root         Fri Oct 11 02:11:10 UTC 2024  *
|       *  Supported architecture SMs: 70 80 90                   *
|       *  Build cuda_12.1.r12.1/compiler.32688072_0              *
|       *  Git Version: 7170bd053fcb4a0003aa10a89c106dceaccf56a2  *
|       ***********************************************************


| Job started   Mon Oct 14 08:00:06 2024
| On nid008700 (available memory: 236922 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g0123  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX Open Kernel Module for x86_64  525.105.17  Release Build  (dvs-builder@U16-T02-30-1)  Tue Mar 28 22:29:15 UTC 2023
|  GCC version:  gcc version 7.5.0 (SUSE Linux) 

|  	linux-vdso.so.1 (0x00007ffd625df000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f8764a56000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f8764a3a000)
|  	libimf.so => /software/terachem/lib/libimf.so (0x00007f8764200000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f8764953000)
|  	libmpi.so.12 => /software/intel-mpi/latest/lib/release/libmpi.so.12 (0x00007f8762800000)
|  	libdftbplus.so => /software/terachem/lib/libdftbplus.so (0x00007f87624c8000)
|  	libfsockets.so => /software/terachem/lib/libfsockets.so (0x00007f876494a000)
|  	libxmlf90.so => /software/terachem/lib/libxmlf90.so (0x00007f8764923000)
|  	libthcbox.so.1 => /software/terachem/lib/libthcbox.so.1 (0x00007f8760f81000)
|  	libOpenMM.so.8.1 => /software/terachem/lib/libOpenMM.so.8.1 (0x00007f8760a42000)
|  	libnvToolsExt.so.1 => /software/terachem/lib/libnvToolsExt.so.1 (0x00007f8760800000)
|  	libgpubox.so.1 => /software/terachem/lib/libgpubox.so.1 (0x00007f8764916000)
|  	libcpubox.so.1 => /software/terachem/lib/libcpubox.so.1 (0x00007f8764910000)
|  	libtensorbox.so.1 => /software/terachem/lib/libtensorbox.so.1 (0x00007f87648f4000)
|  	libiobox.so.1 => /software/terachem/lib/libiobox.so.1 (0x00007f87648ee000)
|  	libintbox.so.1 => /software/terachem/lib/libintbox.so.1 (0x00007f87226cf000)
|  	libatmx2cbox.so.1 => /software/terachem/lib/libatmx2cbox.so.1 (0x00007f876413f000)
|  	libperiodicbox.so.1 => /software/terachem/lib/libperiodicbox.so.1 (0x00007f8710002000)
|  	libsqmbox.so.1 => /software/terachem/lib/libsqmbox.so.1 (0x00007f870fc5c000)
|  	libgridbox.so.1 => /software/terachem/lib/libgridbox.so.1 (0x00007f870e3c9000)
|  	libdftbox.so.1 => /software/terachem/lib/libdftbox.so.1 (0x00007f876403f000)
|  	libcibox.so.1 => /software/terachem/lib/libcibox.so.1 (0x00007f870df51000)
|  	libccbox.so.1 => /software/terachem/lib/libccbox.so.1 (0x00007f870db45000)
|  	libsimbox.so.1 => /software/terachem/lib/libsimbox.so.1 (0x00007f87648c2000)
|  	liboptbox.so.1 => /software/terachem/lib/liboptbox.so.1 (0x00007f8760a0d000)
|  	libprotobuf.so.25 => /software/terachem/lib/libprotobuf.so.25 (0x00007f870d6dc000)
|  	libcommbox.so.1 => /software/terachem/lib/libcommbox.so.1 (0x00007f870d67c000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f870d5d8000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f870d196000)
|  	libcuda.so.1 => /opt/udiImage/modules/gpu/lib64/libcuda.so.1 (0x00007f870b4b5000)
|  	libcudart.so.12 => /software/terachem/lib/libcudart.so.12 (0x00007f870b200000)
|  	libcublas.so.12 => /software/terachem/lib/libcublas.so.12 (0x00007f8704800000)
|  	libcufft.so.11 => /software/terachem/lib/libcufft.so.11 (0x00007f86f8c00000)
|  	libcusparse.so.12 => /software/terachem/lib/libcusparse.so.12 (0x00007f86e8c00000)
|  	libcusolver.so.11 => /software/terachem/lib/libcusolver.so.11 (0x00007f86e1c00000)
|  	libcublasLt.so.12 => /software/terachem/lib/libcublasLt.so.12 (0x00007f86bfc00000)
|  	libsvml.so => /software/terachem/lib/libsvml.so (0x00007f86bdc00000)
|  	libirng.so => /software/terachem/lib/libirng.so (0x00007f86bd800000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f86bd5d4000)
|  	libiomp5.so => /software/terachem/lib/libiomp5.so (0x00007f86bd000000)
|  	libcilkrts.so.5 => /software/terachem/lib/libcilkrts.so.5 (0x00007f86bcc00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f876489e000)
|  	libintlc.so.5 => /software/terachem/lib/libintlc.so.5 (0x00007f86bc800000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f86bc5d8000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f8764b02000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f870b132000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f870b111000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f870b0f2000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f8704793000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f870b0de000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f870b08a000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f8704734000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f8704723000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f86f8b31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f8764890000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f876403a000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f8764035000)
|  	libifport.so.5 => /software/terachem/lib/libifport.so.5 (0x00007f86bc200000)
|  	libifcoremt.so.5 => /software/terachem/lib/libifcoremt.so.5 (0x00007f86bd43e000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f870b4b0000)
|  	libnvJitLink.so.12 => /software/terachem/lib/libnvJitLink.so.12 (0x00007f86b9000000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f86bce56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f86b8e15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f87046db000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f86f8aeb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f86e8b7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f86bcb35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f86f8abc000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f870b4aa000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f87046cd000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f86f8aa1000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f86e8b5b000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f86bc49d000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f86e8b43000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f87046c6000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f86e8b2f000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f86e8b22000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /tmp/terachem/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 9
|  AVAILABLE: 991
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 2049096356

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 4 out of 4 CUDA devices
|   Device 0: NVIDIA A100-SXM4-80GB, 81053MB, CC 8.0 -- CPU THREAD 0
|   Device 1: NVIDIA A100-SXM4-80GB, 81053MB, CC 8.0 -- CPU THREAD 1
|   Device 2: NVIDIA A100-SXM4-80GB, 81053MB, CC 8.0 -- CPU THREAD 2
|   Device 3: NVIDIA A100-SXM4-80GB, 81053MB, CC 8.0 -- CPU THREAD 3
| -------------------------------------------------------------------
| CPU Memory Available: 32170.25 MegaWords 
| GPU Memory Available: 9875.67 MegaWords 
| Maximum recommended basis set size: 37800 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 16.2924600000 A, b = 16.2924600000 A, c = 16.2924600000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(30.7882850659, 0.0000000000, 0.0000000000), (0.0000000000, 30.7882850659, 0.0000000000), (0.0000000000, 0.0000000000, 30.7882850659), 
Reciprocal space lattice vector in a.u.:
(0.2040771447, -0.0000000000, -0.0000000000), (0.0000000000, 0.2040771447, -0.0000000000), (0.0000000000, 0.0000000000, 0.2040771447), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 0.0000000000, 20.5255233773)
Atom 17 = (0.0000000000, 5.1313808443, 25.6569042216)
Atom 18 = (5.1313808443, 5.1313808443, 20.5255233773)
Atom 19 = (5.1313808443, 0.0000000000, 25.6569042216)
Atom 20 = (7.6970618178, 2.5656998708, 28.2225851951)
Atom 21 = (2.5656809735, 2.5656809735, 23.0912043508)
Atom 22 = (2.5656998708, 7.6970618178, 28.2225851951)
Atom 23 = (7.6970618178, 7.6970618178, 23.0912043508)
Atom 24 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 25 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 26 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 27 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 28 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 29 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 30 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 31 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 32 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 33 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 34 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 35 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 36 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 37 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 38 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 39 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 40 = (0.0000000000, 10.2627616886, 20.5255233773)
Atom 41 = (0.0000000000, 15.3941425330, 25.6569042216)
Atom 42 = (5.1313808443, 15.3941425330, 20.5255233773)
Atom 43 = (5.1313808443, 10.2627616886, 25.6569042216)
Atom 44 = (7.6970618178, 12.8284615594, 28.2225851951)
Atom 45 = (2.5656809735, 12.8284426622, 23.0912043508)
Atom 46 = (2.5656998708, 17.9598235065, 28.2225851951)
Atom 47 = (7.6970618178, 17.9598235065, 23.0912043508)
Atom 48 = (0.0000000000, 20.5255233773, 0.0000000000)
Atom 49 = (0.0000000000, 25.6569042216, 5.1313808443)
Atom 50 = (5.1313808443, 25.6569042216, 0.0000000000)
Atom 51 = (5.1313808443, 20.5255233773, 5.1313808443)
Atom 52 = (7.6970618178, 23.0912232481, 7.6970618178)
Atom 53 = (2.5656809735, 23.0912043508, 2.5656809735)
Atom 54 = (2.5656998708, 28.2225851951, 7.6970618178)
Atom 55 = (7.6970618178, 28.2225851951, 2.5656809735)
Atom 56 = (0.0000000000, 20.5255233773, 10.2627616886)
Atom 57 = (0.0000000000, 25.6569042216, 15.3941425330)
Atom 58 = (5.1313808443, 25.6569042216, 10.2627616886)
Atom 59 = (5.1313808443, 20.5255233773, 15.3941425330)
Atom 60 = (7.6970618178, 23.0912232481, 17.9598235065)
Atom 61 = (2.5656809735, 23.0912043508, 12.8284426622)
Atom 62 = (2.5656998708, 28.2225851951, 17.9598235065)
Atom 63 = (7.6970618178, 28.2225851951, 12.8284426622)
Atom 64 = (0.0000000000, 20.5255233773, 20.5255233773)
Atom 65 = (0.0000000000, 25.6569042216, 25.6569042216)
Atom 66 = (5.1313808443, 25.6569042216, 20.5255233773)
Atom 67 = (5.1313808443, 20.5255233773, 25.6569042216)
Atom 68 = (7.6970618178, 23.0912232481, 28.2225851951)
Atom 69 = (2.5656809735, 23.0912043508, 23.0912043508)
Atom 70 = (2.5656998708, 28.2225851951, 28.2225851951)
Atom 71 = (7.6970618178, 28.2225851951, 23.0912043508)
Atom 72 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 73 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 74 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 75 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 76 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 77 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 78 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 79 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 80 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 81 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 82 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 83 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 84 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 85 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 86 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 87 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 88 = (10.2627616886, 0.0000000000, 20.5255233773)
Atom 89 = (10.2627616886, 5.1313808443, 25.6569042216)
Atom 90 = (15.3941425330, 5.1313808443, 20.5255233773)
Atom 91 = (15.3941425330, 0.0000000000, 25.6569042216)
Atom 92 = (17.9598235065, 2.5656998708, 28.2225851951)
Atom 93 = (12.8284426622, 2.5656809735, 23.0912043508)
Atom 94 = (12.8284615594, 7.6970618178, 28.2225851951)
Atom 95 = (17.9598235065, 7.6970618178, 23.0912043508)
Atom 96 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 97 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 98 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 99 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 100 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 101 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 102 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 103 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 104 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 105 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 106 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 107 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 108 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 109 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 110 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 111 = (17.9598235065, 17.9598235065, 12.8284426622)
Atom 112 = (10.2627616886, 10.2627616886, 20.5255233773)
Atom 113 = (10.2627616886, 15.3941425330, 25.6569042216)
Atom 114 = (15.3941425330, 15.3941425330, 20.5255233773)
Atom 115 = (15.3941425330, 10.2627616886, 25.6569042216)
Atom 116 = (17.9598235065, 12.8284615594, 28.2225851951)
Atom 117 = (12.8284426622, 12.8284426622, 23.0912043508)
Atom 118 = (12.8284615594, 17.9598235065, 28.2225851951)
Atom 119 = (17.9598235065, 17.9598235065, 23.0912043508)
Atom 120 = (10.2627616886, 20.5255233773, 0.0000000000)
Atom 121 = (10.2627616886, 25.6569042216, 5.1313808443)
Atom 122 = (15.3941425330, 25.6569042216, 0.0000000000)
Atom 123 = (15.3941425330, 20.5255233773, 5.1313808443)
Atom 124 = (17.9598235065, 23.0912232481, 7.6970618178)
Atom 125 = (12.8284426622, 23.0912043508, 2.5656809735)
Atom 126 = (12.8284615594, 28.2225851951, 7.6970618178)
Atom 127 = (17.9598235065, 28.2225851951, 2.5656809735)
Atom 128 = (10.2627616886, 20.5255233773, 10.2627616886)
Atom 129 = (10.2627616886, 25.6569042216, 15.3941425330)
Atom 130 = (15.3941425330, 25.6569042216, 10.2627616886)
Atom 131 = (15.3941425330, 20.5255233773, 15.3941425330)
Atom 132 = (17.9598235065, 23.0912232481, 17.9598235065)
Atom 133 = (12.8284426622, 23.0912043508, 12.8284426622)
Atom 134 = (12.8284615594, 28.2225851951, 17.9598235065)
Atom 135 = (17.9598235065, 28.2225851951, 12.8284426622)
Atom 136 = (10.2627616886, 20.5255233773, 20.5255233773)
Atom 137 = (10.2627616886, 25.6569042216, 25.6569042216)
Atom 138 = (15.3941425330, 25.6569042216, 20.5255233773)
Atom 139 = (15.3941425330, 20.5255233773, 25.6569042216)
Atom 140 = (17.9598235065, 23.0912232481, 28.2225851951)
Atom 141 = (12.8284426622, 23.0912043508, 23.0912043508)
Atom 142 = (12.8284615594, 28.2225851951, 28.2225851951)
Atom 143 = (17.9598235065, 28.2225851951, 23.0912043508)
Atom 144 = (20.5255233773, 0.0000000000, 0.0000000000)
Atom 145 = (20.5255233773, 5.1313808443, 5.1313808443)
Atom 146 = (25.6569042216, 5.1313808443, 0.0000000000)
Atom 147 = (25.6569042216, 0.0000000000, 5.1313808443)
Atom 148 = (28.2225851951, 2.5656998708, 7.6970618178)
Atom 149 = (23.0912043508, 2.5656809735, 2.5656809735)
Atom 150 = (23.0912232481, 7.6970618178, 7.6970618178)
Atom 151 = (28.2225851951, 7.6970618178, 2.5656809735)
Atom 152 = (20.5255233773, 0.0000000000, 10.2627616886)
Atom 153 = (20.5255233773, 5.1313808443, 15.3941425330)
Atom 154 = (25.6569042216, 5.1313808443, 10.2627616886)
Atom 155 = (25.6569042216, 0.0000000000, 15.3941425330)
Atom 156 = (28.2225851951, 2.5656998708, 17.9598235065)
Atom 157 = (23.0912043508, 2.5656809735, 12.8284426622)
Atom 158 = (23.0912232481, 7.6970618178, 17.9598235065)
Atom 159 = (28.2225851951, 7.6970618178, 12.8284426622)
Atom 160 = (20.5255233773, 0.0000000000, 20.5255233773)
Atom 161 = (20.5255233773, 5.1313808443, 25.6569042216)
Atom 162 = (25.6569042216, 5.1313808443, 20.5255233773)
Atom 163 = (25.6569042216, 0.0000000000, 25.6569042216)
Atom 164 = (28.2225851951, 2.5656998708, 28.2225851951)
Atom 165 = (23.0912043508, 2.5656809735, 23.0912043508)
Atom 166 = (23.0912232481, 7.6970618178, 28.2225851951)
Atom 167 = (28.2225851951, 7.6970618178, 23.0912043508)
Atom 168 = (20.5255233773, 10.2627616886, 0.0000000000)
Atom 169 = (20.5255233773, 15.3941425330, 5.1313808443)
Atom 170 = (25.6569042216, 15.3941425330, 0.0000000000)
Atom 171 = (25.6569042216, 10.2627616886, 5.1313808443)
Atom 172 = (28.2225851951, 12.8284615594, 7.6970618178)
Atom 173 = (23.0912043508, 12.8284426622, 2.5656809735)
Atom 174 = (23.0912232481, 17.9598235065, 7.6970618178)
Atom 175 = (28.2225851951, 17.9598235065, 2.5656809735)
Atom 176 = (20.5255233773, 10.2627616886, 10.2627616886)
Atom 177 = (20.5255233773, 15.3941425330, 15.3941425330)
Atom 178 = (25.6569042216, 15.3941425330, 10.2627616886)
Atom 179 = (25.6569042216, 10.2627616886, 15.3941425330)
Atom 180 = (28.2225851951, 12.8284615594, 17.9598235065)
Atom 181 = (23.0912043508, 12.8284426622, 12.8284426622)
Atom 182 = (23.0912232481, 17.9598235065, 17.9598235065)
Atom 183 = (28.2225851951, 17.9598235065, 12.8284426622)
Atom 184 = (20.5255233773, 10.2627616886, 20.5255233773)
Atom 185 = (20.5255233773, 15.3941425330, 25.6569042216)
Atom 186 = (25.6569042216, 15.3941425330, 20.5255233773)
Atom 187 = (25.6569042216, 10.2627616886, 25.6569042216)
Atom 188 = (28.2225851951, 12.8284615594, 28.2225851951)
Atom 189 = (23.0912043508, 12.8284426622, 23.0912043508)
Atom 190 = (23.0912232481, 17.9598235065, 28.2225851951)
Atom 191 = (28.2225851951, 17.9598235065, 23.0912043508)
Atom 192 = (20.5255233773, 20.5255233773, 0.0000000000)
Atom 193 = (20.5255233773, 25.6569042216, 5.1313808443)
Atom 194 = (25.6569042216, 25.6569042216, 0.0000000000)
Atom 195 = (25.6569042216, 20.5255233773, 5.1313808443)
Atom 196 = (28.2225851951, 23.0912232481, 7.6970618178)
Atom 197 = (23.0912043508, 23.0912043508, 2.5656809735)
Atom 198 = (23.0912232481, 28.2225851951, 7.6970618178)
Atom 199 = (28.2225851951, 28.2225851951, 2.5656809735)
Atom 200 = (20.5255233773, 20.5255233773, 10.2627616886)
Atom 201 = (20.5255233773, 25.6569042216, 15.3941425330)
Atom 202 = (25.6569042216, 25.6569042216, 10.2627616886)
Atom 203 = (25.6569042216, 20.5255233773, 15.3941425330)
Atom 204 = (28.2225851951, 23.0912232481, 17.9598235065)
Atom 205 = (23.0912043508, 23.0912043508, 12.8284426622)
Atom 206 = (23.0912232481, 28.2225851951, 17.9598235065)
Atom 207 = (28.2225851951, 28.2225851951, 12.8284426622)
Atom 208 = (20.5255233773, 20.5255233773, 20.5255233773)
Atom 209 = (20.5255233773, 25.6569042216, 25.6569042216)
Atom 210 = (25.6569042216, 25.6569042216, 20.5255233773)
Atom 211 = (25.6569042216, 20.5255233773, 25.6569042216)
Atom 212 = (28.2225851951, 23.0912232481, 28.2225851951)
Atom 213 = (23.0912043508, 23.0912043508, 23.0912043508)
Atom 214 = (23.0912232481, 28.2225851951, 28.2225851951)
Atom 215 = (28.2225851951, 28.2225851951, 23.0912043508)

Default periodic omega parameter = 0.0844998823

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     216
Total charge:    0
Total electrons: 3024 (1512-alpha, 1512-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  4104
Total AO shells: 1728 (864 S-shells; 648 P-shells; 216 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -11110.824206705605 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 29247.81041, which suppose to be the same as real space unit cell volume 29184.78491, the difference indicates how bad your result is.
| time to set the grid = 8.78 s
DFT grid points: 2121924 (9823 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.1119251622  -62522.1147842861  3023.2249238700  -3400.4285595988  36.35 65.37 0.43 18.83  -62522.1147842861   121.03  
|    2     0.0173818458     +62.1016536250  3024.2668498329  -3398.8435362599  256.13 1381.08 1.02 25.47  -62460.0131306611  1663.76  
|    3     0.0016853287      -0.1179141999  3024.2465200729  -3399.1165691730  230.01 1163.47 1.02 26.02  -62460.1310448610  1420.58  
|    4     0.0005050787      -0.0029572827  3024.2514842516  -3399.2050916198  202.73 947.02 1.01 25.39  -62460.1340021438  1176.21  
|    5     0.0022114480      +0.0005516163  3024.2530752622  -3399.1791794705  198.37 910.94 1.03 25.42  -62460.1334505274  1135.83  
|    6     0.0004752916      -0.0005237220  3024.2513232227  -3399.1755205691  190.73 893.66 1.06 25.99  -62460.1339742495  1111.50  
|    7     0.0002254000      +0.0004894718  3024.2494861213  -3399.1768541559  169.11 819.62 1.05 25.15  -62460.1334847777  1015.02  
|    8     0.0000836144      +0.0029814895  3024.2388238965  -3399.1765514963  167.36 764.20 1.12 25.59  -62460.1305032882   958.34  
|    9     0.0000418481      +0.0004400314  3024.2385852277  -3399.1771245147  260.23 1371.64 1.14 25.48  -62460.1300632568  1658.57  
|   10     0.0000327709      +0.0000010535  3024.2385838115  -3399.1771475882  135.02 627.05 1.10 26.24  -62460.1300622033   789.49  
|   11     0.0000350968      -0.0000001396  3024.2385842537  -3399.1771504415  111.05 520.53 1.08 26.56  -62460.1300623429   659.30  
|   12     0.0000056942      -0.0001439358  3024.2390175309  -3399.1772718593  150.96 688.20 1.09 25.20  -62460.1302062787   865.53  
|   13     0.0000077938      -0.0001431667  3024.2395873264  -3399.1774230239  125.33 579.32 1.10 25.41  -62460.1303494454   731.24  
|   14     0.0000004722      -0.0000748437  3024.2398115135  -3399.1774984267  104.88 494.15 1.53 25.97  -62460.1304242890   626.13  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -62460.1304242890 a.u.
| WARNING: Final energy is higher than the lowest energy by    0.0035779.
HOMO-LUMO GAP: 1.417 eV
CENTER OF MASS: {7.467376, 7.467376, 7.467375} ANGS
DIPOLE MOMENT: {13.234343, 13.185031, 13.236826} (|D| = 22.895556) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 13975.68 sec 

| Job finished: Mon Oct 14 11:55:02 2024



==> anc/files/timings/scaling/Ice_XI/1x_supercell/geometry.xyz <==
24
3D 4.501900 7.797800 7.328000 90.000000 90.000000 90.000000
O 0.000000 5.183980 0.462400
O 2.250950 6.437080 6.865600
H 0.000000 5.174620 1.438490
H 0.000000 4.181960 0.134100
H 3.045990 6.041740 7.193900
O 0.000000 2.613820 4.126400
O 2.250950 1.285080 0.462400
O 2.250950 6.512720 4.126400
O 2.250950 1.360720 3.201600
O 0.000000 2.538180 6.865600
O 0.000000 5.259620 3.201600
H 0.000000 2.623180 5.102490
H 2.250950 1.275720 1.438490
H 2.250950 6.522080 5.102490
H 0.000000 3.615840 3.798100
H 2.250950 0.283060 0.134100
H 2.250950 7.514740 3.798100
H 1.455910 1.756060 3.529900
H 3.045990 1.756060 3.529900
H 1.455910 6.041740 7.193900
H 0.795040 2.142840 7.193900
H -0.795040 5.654960 3.529900
H 0.795040 5.654960 3.529900
H -0.795040 2.142840 7.193900


==> anc/files/timings/scaling/Ice_XI/1x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       def2-SVP
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Ice_XI/1x_supercell/tc_hf_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Tue Sep 17 17:51:36 2024
| On fire-21-01 (available memory: 685359 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc1ede9000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f47a020d000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f47a01f1000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f479fe07000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f479fd1e000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f479e200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f479dea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f479fd18000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f479fced000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f479c08b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f479bc31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f479ba00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f479fce0000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f479fcda000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f479bc15000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f479fcd4000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f47430ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f4742ff9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f4728173000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f4727dc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f47259fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f4725905000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f47252b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f4724e28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f4724e0b000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f4724dd6000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f4724b03000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f4724aa2000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f47249fe000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f47245ba000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f472294d000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f4722600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f471be00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f4711000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f4701200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f46fa000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f46d7800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f46d61d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f46d5e00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f46d5bd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f46d5600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f46d5200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f472292d000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f47228b5000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f46d4fd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f47a02c3000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f47225d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f471bddf000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f471bdc0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f471bd53000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f47225c2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f4710fac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f47011a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f471bd42000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f47010d2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f471bd34000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f47228ae000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f47228a9000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f47010a8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f46d5a5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f4710fa7000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f46d1e00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f46d5456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f46d1c15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f4701060000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f46f9fba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f46f9f38000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f46d1b4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f46d61a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f470105a000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f470104c000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f46d6187000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f46d6164000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f46d1a0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f46d614c000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f4701045000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f46d6138000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f46f9f2b000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 21
|  AVAILABLE: 979
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 2035704541

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 4.5019000000 A, b = 7.7978000000 A, c = 7.3280000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(8.5073574241, 0.0000000000, 0.0000000000), (0.0000000000, 14.7357053071, 0.0000000000), (0.0000000000, 0.0000000000, 13.8479120380), 
Reciprocal space lattice vector in a.u.:
(0.7385589901, -0.0000000000, -0.0000000000), (0.0000000000, 0.4263918948, -0.0000000000), (0.0000000000, 0.0000000000, 0.4537279909), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)

Default periodic omega parameter = 0.2164669685



Basis set:       def2-svp
Total atoms:     24
Total charge:    0
Total electrons: 80 (40-alpha, 40-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  200
Total AO shells: 96 (56 S-shells; 32 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -99.519718046640 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.8231260293    -599.5005453783  0.40 1.34 0.00 0.00    -599.5005453783     1.74  
|    2     0.1161431169      +0.1989336393  4.28 5.19 0.01 0.00    -599.3016117390     9.48  
|    3     0.0709392640      -0.0774081911  4.12 4.79 0.07 0.00    -599.3790199301     8.97  
|    4     0.0077898965      -0.0583442081  4.01 4.58 0.09 0.00    -599.4373641382     8.69  
|    5     0.0027512106      -0.0007648936  3.56 3.99 0.06 0.00    -599.4381290318     7.60  
|    6     0.0011189776      -0.0000476953  3.32 3.62 0.06 0.00    -599.4381767271     7.01  
|    7     0.0002514702      -0.0000110863  3.07 3.34 0.02 0.00    -599.4381878134     6.43  
|    8     0.0000145569      -0.0000005365  2.75 2.95 0.07 0.00    -599.4381883499     5.77  
|    9     0.0000015545      +0.0000000259  4.34 5.19 0.16 0.00    -599.4381883240     9.69  
|   10     0.0000003210      -0.0000000001  2.16 1.87 0.07 0.00    -599.4381883241     4.11  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -599.4381883241 a.u.
HOMO-LUMO GAP: 10.650 eV
CENTER OF MASS: {1.125475, 3.898900, 3.700495} ANGS
DIPOLE MOMENT: {0.378909, -0.312299, 11.096517} (|D| = 11.107376) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 69.75 sec 

| Job finished: Tue Sep 17 17:53:05 2024



==> anc/files/timings/scaling/Ice_XI/1x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Ice_XI/1x_supercell/tc_pbe0_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Tue Sep 17 17:53:23 2024
| On fire-21-01 (available memory: 685249 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffcadfc0000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f47d247a000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f47d245e000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f47d2074000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f47d1f8b000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f47d0400000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f47d00a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f47d1f85000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f47d1f5a000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f47ce28b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f47cde31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f47cdc00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f47d1f4d000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f47d1f47000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f47d1f2b000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f47d1f25000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f47752ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f47751f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f475a373000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f4759fc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f4757bfd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f4757b05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f47574b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f4757028000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f47d1f04000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f4756ff3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f4756d20000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f4756cbf000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f4756c1b000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f47567d7000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f4754b6a000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f4754800000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f474e000000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f4743200000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f4733400000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f472c200000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f4709a00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f47083d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f4708000000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f4707dd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f4707800000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f4707400000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f47d1ede000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f4754af2000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f47071d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f47d2530000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f4754ac8000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f47cde10000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f4754aa9000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f474df93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f47547ec000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f474df3f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f47431a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f47547db000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f4733331000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f47547cd000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f47d1ed5000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f47cde0b000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f4733307000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f4707c5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f47547c8000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f4704000000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f4707656000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f4703e15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f47332bf000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f4733279000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f472c17e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f4703d4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f473324a000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f474df39000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f472c170000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f472c155000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f472c132000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f4703c0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f47083b9000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f474df32000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f47083a5000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f4708398000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 22
|  AVAILABLE: 978
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 71613189

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 4.5019000000 A, b = 7.7978000000 A, c = 7.3280000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(8.5073574241, 0.0000000000, 0.0000000000), (0.0000000000, 14.7357053071, 0.0000000000), (0.0000000000, 0.0000000000, 13.8479120380), 
Reciprocal space lattice vector in a.u.:
(0.7385589901, -0.0000000000, -0.0000000000), (0.0000000000, 0.4263918948, -0.0000000000), (0.0000000000, 0.0000000000, 0.4537279909), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)

Default periodic omega parameter = 0.2164669685

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     24
Total charge:    0
Total electrons: 80 (40-alpha, 40-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  200
Total AO shells: 96 (56 S-shells; 32 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -99.519718046640 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 1734.74267, which suppose to be the same as real space unit cell volume 1736.00073, the difference indicates how bad your result is.
| time to set the grid = 0.71 s
DFT grid points: 152072 (6336 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.7698454629    -608.5769827115    80.0016826294   -55.2472511120  0.40 1.35 0.00 1.06    -608.5769827115     2.81  
|    2     0.1606060398      +0.5131768640    80.0001982780   -57.3310271078  4.25 5.15 0.06 1.46    -608.0638058475    10.92  
|    3     0.1923139052      +0.1411059620    80.0002005750   -54.8675395556  4.26 5.01 0.08 1.48    -607.9226998855    10.84  
|    4     0.0035405425      -0.4450734491    80.0002041143   -56.2131297377  4.18 4.87 0.01 1.46    -608.3677733346    10.52  
|    5     0.0049539334      +0.0000790161    80.0002033850   -56.2032422938  3.55 3.90 0.05 1.46    -608.3676943184     8.96  
|    6     0.0003146067      -0.0002111889    80.0002037996   -56.2027333988  3.47 3.74 0.09 1.47    -608.3679055073     8.76  
|    7     0.0000273648      -0.0000009635    80.0002037822   -56.2030905536  2.83 3.08 0.01 1.46    -608.3679064709     7.37  
|    8     0.0000027879      -0.0000000048    80.0002037815   -56.2031939159  2.40 2.49 0.07 1.45    -608.3679064757     6.40  
|    9     0.0000007232      +0.0000000449    80.0002037818   -56.2031859573  4.34 5.24 0.06 1.47    -608.3679064308    11.10  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -608.3679064308 a.u.
HOMO-LUMO GAP: 6.990 eV
CENTER OF MASS: {1.125475, 3.898900, 3.700495} ANGS
DIPOLE MOMENT: {0.599821, -0.440649, 9.921850} (|D| = 9.949727) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 81.25 sec 

| Job finished: Tue Sep 17 17:55:03 2024



==> anc/files/timings/scaling/Ice_XI/1x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Ice_XI/1x_supercell/tc_pbe_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Tue Sep 17 17:55:22 2024
| On fire-21-01 (available memory: 685155 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffe35fc2000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f9cb19e6000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f9cb19ca000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f9cb15e0000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f9cb14f7000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f9cafa00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f9caf6a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f9cb14f1000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f9caf67d000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f9cad860000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f9cad406000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f9cad000000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f9cb14e4000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f9cb14de000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f9cad3ea000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f9cb14d8000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f9c546ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f9cad329000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f9c39834000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f9c39488000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f9c370be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f9cad231000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f9c36a72000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f9c365e1000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f9cad214000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f9c365ac000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f9c362d9000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f9c36278000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f9c361d4000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f9c35d90000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f9c34123000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f9c33e00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f9c2d600000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f9c22800000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f9c12a00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f9c0b800000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f9be9000000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f9be79d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f9be7600000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f9be73d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f9be6e00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f9be6a00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f9c34103000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f9c2d588000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f9be67d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f9cb1a9c000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f9c340d9000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f9c340b8000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f9c33de1000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f9c12993000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f9c33dcd000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f9c2d534000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f9c227a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f9c12982000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f9c128b3000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f9c340aa000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f9c33dc8000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f9c33dc3000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f9c12889000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f9be725a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f9c12884000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f9be3600000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f9be6c56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f9be3415000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f9c0b7b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f9c0b772000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f9be794f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f9be334a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f9c12855000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f9c1284f000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f9c0b764000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f9c0b749000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f9be792c000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f9be320f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f9c0b731000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f9c12848000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f9be7918000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f9be724d000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 22
|  AVAILABLE: 978
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 995314025

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 4.5019000000 A, b = 7.7978000000 A, c = 7.3280000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(8.5073574241, 0.0000000000, 0.0000000000), (0.0000000000, 14.7357053071, 0.0000000000), (0.0000000000, 0.0000000000, 13.8479120380), 
Reciprocal space lattice vector in a.u.:
(0.7385589901, -0.0000000000, -0.0000000000), (0.0000000000, 0.4263918948, -0.0000000000), (0.0000000000, 0.0000000000, 0.4537279909), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)

Default periodic omega parameter = 0.2164669685

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     24
Total charge:    0
Total electrons: 80 (40-alpha, 40-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  200
Total AO shells: 96 (56 S-shells; 32 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -99.519718046640 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 1734.74267, which suppose to be the same as real space unit cell volume 1736.00073, the difference indicates how bad your result is.
| time to set the grid = 0.68 s
DFT grid points: 152072 (6336 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.7553437949    -610.7175203919    80.0016826294   -72.7780600520  0.39 0.00 0.00 1.05    -610.7175203919     1.44  
|    2     0.1868502781      +0.6835983254    80.0001917626   -75.8171897100  4.32 0.00 0.05 1.45    -610.0339220665     5.82  
|    3     0.2647436425      +0.4280472277    80.0001804587   -71.5749998467  4.42 0.00 0.10 1.47    -609.6058748388     5.99  
|    4     0.0029501717      -0.8565540241    80.0001945460   -74.0074038005  4.32 0.00 0.09 1.46    -610.4624288629     5.87  
|    5     0.0053265371      +0.0001292032    80.0001932979   -73.9948954189  3.57 0.00 0.05 1.46    -610.4622996597     5.07  
|    6     0.0004837119      -0.0002124419    80.0001938796   -73.9962817513  3.48 0.00 0.07 1.46    -610.4625121016     5.01  
|    7     0.0000773676      -0.0000030821    80.0001938458   -73.9984176111  2.93 0.00 0.05 1.46    -610.4625151837     4.44  
|    8     0.0000043719      -0.0000000588    80.0001938447   -73.9988116086  2.57 0.00 0.01 1.46    -610.4625152425     4.03  
|    9     0.0000004256      +0.0000000242    80.0001938451   -73.9988309951  4.39 0.00 0.07 1.45    -610.4625152183     5.91  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -610.4625152183 a.u.
HOMO-LUMO GAP: 5.565 eV
CENTER OF MASS: {1.125475, 3.898900, 3.700495} ANGS
DIPOLE MOMENT: {0.686642, -0.493366, 9.323779} (|D| = 9.362037) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 44.47 sec 

| Job finished: Tue Sep 17 17:56:24 2024



==> anc/files/timings/scaling/Ice_XI/2x_supercell/geometry.xyz <==
192
3D 9.003800 15.595600 14.656000 90.000000 90.000000 90.000000
O 0.000000 5.183980 0.462400
O 2.250950 6.437080 6.865600
H 0.000000 5.174620 1.438490
H 0.000000 4.181960 0.134100
H 3.045990 6.041740 7.193900
O 0.000000 2.613820 4.126400
O 2.250950 1.285080 0.462400
O 2.250950 6.512720 4.126400
O 2.250950 1.360720 3.201600
O 0.000000 2.538180 6.865600
O 0.000000 5.259620 3.201600
H 0.000000 2.623180 5.102490
H 2.250950 1.275720 1.438490
H 2.250950 6.522080 5.102490
H 0.000000 3.615840 3.798100
H 2.250950 0.283060 0.134100
H 2.250950 7.514740 3.798100
H 1.455910 1.756060 3.529900
H 3.045990 1.756060 3.529900
H 1.455910 6.041740 7.193900
H 0.795040 2.142840 7.193900
H -0.795040 5.654960 3.529900
H 0.795040 5.654960 3.529900
H -0.795040 2.142840 7.193900
O 0.000000 5.183980 7.790400
O 2.250950 6.437080 14.193600
H 0.000000 5.174620 8.766490
H 0.000000 4.181960 7.462100
H 3.045990 6.041740 14.521900
O 0.000000 2.613820 11.454400
O 2.250950 1.285080 7.790400
O 2.250950 6.512720 11.454400
O 2.250950 1.360720 10.529600
O 0.000000 2.538180 14.193600
O 0.000000 5.259620 10.529600
H 0.000000 2.623180 12.430490
H 2.250950 1.275720 8.766490
H 2.250950 6.522080 12.430490
H 0.000000 3.615840 11.126100
H 2.250950 0.283060 7.462100
H 2.250950 7.514740 11.126100
H 1.455910 1.756060 10.857900
H 3.045990 1.756060 10.857900
H 1.455910 6.041740 14.521900
H 0.795040 2.142840 14.521900
H -0.795040 5.654960 10.857900
H 0.795040 5.654960 10.857900
H -0.795040 2.142840 14.521900
O 0.000000 12.981780 0.462400
O 2.250950 14.234880 6.865600
H 0.000000 12.972420 1.438490
H 0.000000 11.979760 0.134100
H 3.045990 13.839540 7.193900
O 0.000000 10.411620 4.126400
O 2.250950 9.082880 0.462400
O 2.250950 14.310520 4.126400
O 2.250950 9.158520 3.201600
O 0.000000 10.335980 6.865600
O 0.000000 13.057420 3.201600
H 0.000000 10.420980 5.102490
H 2.250950 9.073520 1.438490
H 2.250950 14.319880 5.102490
H 0.000000 11.413640 3.798100
H 2.250950 8.080860 0.134100
H 2.250950 15.312540 3.798100
H 1.455910 9.553860 3.529900
H 3.045990 9.553860 3.529900
H 1.455910 13.839540 7.193900
H 0.795040 9.940640 7.193900
H -0.795040 13.452760 3.529900
H 0.795040 13.452760 3.529900
H -0.795040 9.940640 7.193900
O 0.000000 12.981780 7.790400
O 2.250950 14.234880 14.193600
H 0.000000 12.972420 8.766490
H 0.000000 11.979760 7.462100
H 3.045990 13.839540 14.521900
O 0.000000 10.411620 11.454400
O 2.250950 9.082880 7.790400
O 2.250950 14.310520 11.454400
O 2.250950 9.158520 10.529600
O 0.000000 10.335980 14.193600
O 0.000000 13.057420 10.529600
H 0.000000 10.420980 12.430490
H 2.250950 9.073520 8.766490
H 2.250950 14.319880 12.430490
H 0.000000 11.413640 11.126100
H 2.250950 8.080860 7.462100
H 2.250950 15.312540 11.126100
H 1.455910 9.553860 10.857900
H 3.045990 9.553860 10.857900
H 1.455910 13.839540 14.521900
H 0.795040 9.940640 14.521900
H -0.795040 13.452760 10.857900
H 0.795040 13.452760 10.857900
H -0.795040 9.940640 14.521900
O 4.501900 5.183980 0.462400
O 6.752850 6.437080 6.865600
H 4.501900 5.174620 1.438490
H 4.501900 4.181960 0.134100
H 7.547890 6.041740 7.193900
O 4.501900 2.613820 4.126400
O 6.752850 1.285080 0.462400
O 6.752850 6.512720 4.126400
O 6.752850 1.360720 3.201600
O 4.501900 2.538180 6.865600
O 4.501900 5.259620 3.201600
H 4.501900 2.623180 5.102490
H 6.752850 1.275720 1.438490
H 6.752850 6.522080 5.102490
H 4.501900 3.615840 3.798100
H 6.752850 0.283060 0.134100
H 6.752850 7.514740 3.798100
H 5.957810 1.756060 3.529900
H 7.547890 1.756060 3.529900
H 5.957810 6.041740 7.193900
H 5.296940 2.142840 7.193900
H 3.706860 5.654960 3.529900
H 5.296940 5.654960 3.529900
H 3.706860 2.142840 7.193900
O 4.501900 5.183980 7.790400
O 6.752850 6.437080 14.193600
H 4.501900 5.174620 8.766490
H 4.501900 4.181960 7.462100
H 7.547890 6.041740 14.521900
O 4.501900 2.613820 11.454400
O 6.752850 1.285080 7.790400
O 6.752850 6.512720 11.454400
O 6.752850 1.360720 10.529600
O 4.501900 2.538180 14.193600
O 4.501900 5.259620 10.529600
H 4.501900 2.623180 12.430490
H 6.752850 1.275720 8.766490
H 6.752850 6.522080 12.430490
H 4.501900 3.615840 11.126100
H 6.752850 0.283060 7.462100
H 6.752850 7.514740 11.126100
H 5.957810 1.756060 10.857900
H 7.547890 1.756060 10.857900
H 5.957810 6.041740 14.521900
H 5.296940 2.142840 14.521900
H 3.706860 5.654960 10.857900
H 5.296940 5.654960 10.857900
H 3.706860 2.142840 14.521900
O 4.501900 12.981780 0.462400
O 6.752850 14.234880 6.865600
H 4.501900 12.972420 1.438490
H 4.501900 11.979760 0.134100
H 7.547890 13.839540 7.193900
O 4.501900 10.411620 4.126400
O 6.752850 9.082880 0.462400
O 6.752850 14.310520 4.126400
O 6.752850 9.158520 3.201600
O 4.501900 10.335980 6.865600
O 4.501900 13.057420 3.201600
H 4.501900 10.420980 5.102490
H 6.752850 9.073520 1.438490
H 6.752850 14.319880 5.102490
H 4.501900 11.413640 3.798100
H 6.752850 8.080860 0.134100
H 6.752850 15.312540 3.798100
H 5.957810 9.553860 3.529900
H 7.547890 9.553860 3.529900
H 5.957810 13.839540 7.193900
H 5.296940 9.940640 7.193900
H 3.706860 13.452760 3.529900
H 5.296940 13.452760 3.529900
H 3.706860 9.940640 7.193900
O 4.501900 12.981780 7.790400
O 6.752850 14.234880 14.193600
H 4.501900 12.972420 8.766490
H 4.501900 11.979760 7.462100
H 7.547890 13.839540 14.521900
O 4.501900 10.411620 11.454400
O 6.752850 9.082880 7.790400
O 6.752850 14.310520 11.454400
O 6.752850 9.158520 10.529600
O 4.501900 10.335980 14.193600
O 4.501900 13.057420 10.529600
H 4.501900 10.420980 12.430490
H 6.752850 9.073520 8.766490
H 6.752850 14.319880 12.430490
H 4.501900 11.413640 11.126100
H 6.752850 8.080860 7.462100
H 6.752850 15.312540 11.126100
H 5.957810 9.553860 10.857900
H 7.547890 9.553860 10.857900
H 5.957810 13.839540 14.521900
H 5.296940 9.940640 14.521900
H 3.706860 13.452760 10.857900
H 5.296940 13.452760 10.857900
H 3.706860 9.940640 14.521900


==> anc/files/timings/scaling/Ice_XI/2x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       def2-SVP
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Ice_XI/2x_supercell/tc_hf_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Tue Sep 17 17:57:00 2024
| On fire-21-01 (available memory: 685055 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fffa15fa000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fa7047bf000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fa7047a3000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fa7043b9000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fa7042d0000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fa702600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fa7022a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fa7042ca000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fa70429f000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fa70048b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fa700031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fa6ffe00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fa704292000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fa70428c000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fa704270000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fa70426a000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fa6a74ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fa7041a7000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fa68c634000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fa68c288000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fa689ebe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fa689dc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fa68977a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fa6892e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fa704188000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fa704153000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fa689016000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fa7040f2000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fa688f72000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fa688b2e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fa686ec1000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fa686c00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fa680400000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fa675600000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fa665800000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fa65e600000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fa63be00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fa63a7d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fa63a400000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fa63a1d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fa639c00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fa639800000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fa700011000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fa680388000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fa6395d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fa704875000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fa686bd6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fa680367000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fa680348000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fa665793000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fa7040d6000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fa6755ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fa665734000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fa686eb0000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fa665665000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fa686bc8000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fa70000c000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fa686eab000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fa65e5d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fa63a05a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fa686bc3000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fa636400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fa639a56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fa636215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fa65e58e000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fa65e548000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fa63a74f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fa63614a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fa63a720000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fa680342000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fa680334000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fa66564a000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fa636127000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fa635fec000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fa65e530000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fa6755a5000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fa63a046000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fa639a49000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 21
|  AVAILABLE: 979
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 74483785

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 9.0038000000 A, b = 15.5956000000 A, c = 14.6560000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(17.0147148483, 0.0000000000, 0.0000000000), (0.0000000000, 29.4714106141, 0.0000000000), (0.0000000000, 0.0000000000, 27.6958240761), 
Reciprocal space lattice vector in a.u.:
(0.3692794950, -0.0000000000, -0.0000000000), (0.0000000000, 0.2131959474, -0.0000000000), (0.0000000000, 0.0000000000, 0.2268639955), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)
Atom 24 = (0.0000000000, 9.7963017258, 14.7217213347)
Atom 25 = (4.2536787121, 12.1643173610, 26.8220147793)
Atom 26 = (0.0000000000, 9.7786138906, 16.5662639741)
Atom 27 = (0.0000000000, 7.9027584916, 14.1013242930)
Atom 28 = (5.7560864613, 11.4172330891, 27.4424118211)
Atom 29 = (0.0000000000, 4.9394035812, 21.6456773538)
Atom 30 = (4.2536787121, 2.4284490723, 14.7217213347)
Atom 31 = (4.2536787121, 12.3072562348, 21.6456773538)
Atom 32 = (4.2536787121, 2.5713879460, 19.8980587603)
Atom 33 = (0.0000000000, 4.7964647075, 26.8220147793)
Atom 34 = (0.0000000000, 9.9392405995, 19.8980587603)
Atom 35 = (0.0000000000, 4.9570914165, 23.4902199931)
Atom 36 = (4.2536787121, 2.4107612371, 16.5662639741)
Atom 37 = (4.2536787121, 12.3249440700, 23.4902199931)
Atom 38 = (0.0000000000, 6.8329468154, 21.0252803120)
Atom 39 = (4.2536787121, 0.5349058381, 14.1013242930)
Atom 40 = (4.2536787121, 14.2007994690, 21.0252803120)
Atom 41 = (2.7512709628, 3.3184722180, 20.5184558021)
Atom 42 = (5.7560864613, 3.3184722180, 20.5184558021)
Atom 43 = (2.7512709628, 11.4172330891, 27.4424118211)
Atom 44 = (1.5024077493, 4.0493804355, 27.4424118211)
Atom 45 = (-1.5024077493, 10.6863248715, 20.5184558021)
Atom 46 = (1.5024077493, 10.6863248715, 20.5184558021)
Atom 47 = (-1.5024077493, 4.0493804355, 27.4424118211)
Atom 48 = (0.0000000000, 24.5320070329, 0.8738092967)
Atom 49 = (4.2536787121, 26.9000226681, 12.9741027413)
Atom 50 = (0.0000000000, 24.5143191976, 2.7183519361)
Atom 51 = (0.0000000000, 22.6384637987, 0.2534122550)
Atom 52 = (5.7560864613, 26.1529383961, 13.5944997831)
Atom 53 = (0.0000000000, 19.6751088883, 7.7977653157)
Atom 54 = (4.2536787121, 17.1641543794, 0.8738092967)
Atom 55 = (4.2536787121, 27.0429615418, 7.7977653157)
Atom 56 = (4.2536787121, 17.3070932531, 6.0501467223)
Atom 57 = (0.0000000000, 19.5321700146, 12.9741027413)
Atom 58 = (0.0000000000, 24.6749459066, 6.0501467223)
Atom 59 = (0.0000000000, 19.6927967235, 9.6423079551)
Atom 60 = (4.2536787121, 17.1464665441, 2.7183519361)
Atom 61 = (4.2536787121, 27.0606493771, 9.6423079551)
Atom 62 = (0.0000000000, 21.5686521225, 7.1773682740)
Atom 63 = (4.2536787121, 15.2706111451, 0.2534122550)
Atom 64 = (4.2536787121, 28.9365047760, 7.1773682740)
Atom 65 = (2.7512709628, 18.0541775251, 6.6705437641)
Atom 66 = (5.7560864613, 18.0541775251, 6.6705437641)
Atom 67 = (2.7512709628, 26.1529383961, 13.5944997831)
Atom 68 = (1.5024077493, 18.7850857426, 13.5944997831)
Atom 69 = (-1.5024077493, 25.4220301786, 6.6705437641)
Atom 70 = (1.5024077493, 25.4220301786, 6.6705437641)
Atom 71 = (-1.5024077493, 18.7850857426, 13.5944997831)
Atom 72 = (0.0000000000, 24.5320070329, 14.7217213347)
Atom 73 = (4.2536787121, 26.9000226681, 26.8220147793)
Atom 74 = (0.0000000000, 24.5143191976, 16.5662639741)
Atom 75 = (0.0000000000, 22.6384637987, 14.1013242930)
Atom 76 = (5.7560864613, 26.1529383961, 27.4424118211)
Atom 77 = (0.0000000000, 19.6751088883, 21.6456773538)
Atom 78 = (4.2536787121, 17.1641543794, 14.7217213347)
Atom 79 = (4.2536787121, 27.0429615418, 21.6456773538)
Atom 80 = (4.2536787121, 17.3070932531, 19.8980587603)
Atom 81 = (0.0000000000, 19.5321700146, 26.8220147793)
Atom 82 = (0.0000000000, 24.6749459066, 19.8980587603)
Atom 83 = (0.0000000000, 19.6927967235, 23.4902199931)
Atom 84 = (4.2536787121, 17.1464665441, 16.5662639741)
Atom 85 = (4.2536787121, 27.0606493771, 23.4902199931)
Atom 86 = (0.0000000000, 21.5686521225, 21.0252803120)
Atom 87 = (4.2536787121, 15.2706111451, 14.1013242930)
Atom 88 = (4.2536787121, 28.9365047760, 21.0252803120)
Atom 89 = (2.7512709628, 18.0541775251, 20.5184558021)
Atom 90 = (5.7560864613, 18.0541775251, 20.5184558021)
Atom 91 = (2.7512709628, 26.1529383961, 27.4424118211)
Atom 92 = (1.5024077493, 18.7850857426, 27.4424118211)
Atom 93 = (-1.5024077493, 25.4220301786, 20.5184558021)
Atom 94 = (1.5024077493, 25.4220301786, 20.5184558021)
Atom 95 = (-1.5024077493, 18.7850857426, 27.4424118211)
Atom 96 = (8.5073574241, 9.7963017258, 0.8738092967)
Atom 97 = (12.7610361362, 12.1643173610, 12.9741027413)
Atom 98 = (8.5073574241, 9.7786138906, 2.7183519361)
Atom 99 = (8.5073574241, 7.9027584916, 0.2534122550)
Atom 100 = (14.2634438855, 11.4172330891, 13.5944997831)
Atom 101 = (8.5073574241, 4.9394035812, 7.7977653157)
Atom 102 = (12.7610361362, 2.4284490723, 0.8738092967)
Atom 103 = (12.7610361362, 12.3072562348, 7.7977653157)
Atom 104 = (12.7610361362, 2.5713879460, 6.0501467223)
Atom 105 = (8.5073574241, 4.7964647075, 12.9741027413)
Atom 106 = (8.5073574241, 9.9392405995, 6.0501467223)
Atom 107 = (8.5073574241, 4.9570914165, 9.6423079551)
Atom 108 = (12.7610361362, 2.4107612371, 2.7183519361)
Atom 109 = (12.7610361362, 12.3249440700, 9.6423079551)
Atom 110 = (8.5073574241, 6.8329468154, 7.1773682740)
Atom 111 = (12.7610361362, 0.5349058381, 0.2534122550)
Atom 112 = (12.7610361362, 14.2007994690, 7.1773682740)
Atom 113 = (11.2586283869, 3.3184722180, 6.6705437641)
Atom 114 = (14.2634438855, 3.3184722180, 6.6705437641)
Atom 115 = (11.2586283869, 11.4172330891, 13.5944997831)
Atom 116 = (10.0097651734, 4.0493804355, 13.5944997831)
Atom 117 = (7.0049496748, 10.6863248715, 6.6705437641)
Atom 118 = (10.0097651734, 10.6863248715, 6.6705437641)
Atom 119 = (7.0049496748, 4.0493804355, 13.5944997831)
Atom 120 = (8.5073574241, 9.7963017258, 14.7217213347)
Atom 121 = (12.7610361362, 12.1643173610, 26.8220147793)
Atom 122 = (8.5073574241, 9.7786138906, 16.5662639741)
Atom 123 = (8.5073574241, 7.9027584916, 14.1013242930)
Atom 124 = (14.2634438855, 11.4172330891, 27.4424118211)
Atom 125 = (8.5073574241, 4.9394035812, 21.6456773538)
Atom 126 = (12.7610361362, 2.4284490723, 14.7217213347)
Atom 127 = (12.7610361362, 12.3072562348, 21.6456773538)
Atom 128 = (12.7610361362, 2.5713879460, 19.8980587603)
Atom 129 = (8.5073574241, 4.7964647075, 26.8220147793)
Atom 130 = (8.5073574241, 9.9392405995, 19.8980587603)
Atom 131 = (8.5073574241, 4.9570914165, 23.4902199931)
Atom 132 = (12.7610361362, 2.4107612371, 16.5662639741)
Atom 133 = (12.7610361362, 12.3249440700, 23.4902199931)
Atom 134 = (8.5073574241, 6.8329468154, 21.0252803120)
Atom 135 = (12.7610361362, 0.5349058381, 14.1013242930)
Atom 136 = (12.7610361362, 14.2007994690, 21.0252803120)
Atom 137 = (11.2586283869, 3.3184722180, 20.5184558021)
Atom 138 = (14.2634438855, 3.3184722180, 20.5184558021)
Atom 139 = (11.2586283869, 11.4172330891, 27.4424118211)
Atom 140 = (10.0097651734, 4.0493804355, 27.4424118211)
Atom 141 = (7.0049496748, 10.6863248715, 20.5184558021)
Atom 142 = (10.0097651734, 10.6863248715, 20.5184558021)
Atom 143 = (7.0049496748, 4.0493804355, 27.4424118211)
Atom 144 = (8.5073574241, 24.5320070329, 0.8738092967)
Atom 145 = (12.7610361362, 26.9000226681, 12.9741027413)
Atom 146 = (8.5073574241, 24.5143191976, 2.7183519361)
Atom 147 = (8.5073574241, 22.6384637987, 0.2534122550)
Atom 148 = (14.2634438855, 26.1529383961, 13.5944997831)
Atom 149 = (8.5073574241, 19.6751088883, 7.7977653157)
Atom 150 = (12.7610361362, 17.1641543794, 0.8738092967)
Atom 151 = (12.7610361362, 27.0429615418, 7.7977653157)
Atom 152 = (12.7610361362, 17.3070932531, 6.0501467223)
Atom 153 = (8.5073574241, 19.5321700146, 12.9741027413)
Atom 154 = (8.5073574241, 24.6749459066, 6.0501467223)
Atom 155 = (8.5073574241, 19.6927967235, 9.6423079551)
Atom 156 = (12.7610361362, 17.1464665441, 2.7183519361)
Atom 157 = (12.7610361362, 27.0606493771, 9.6423079551)
Atom 158 = (8.5073574241, 21.5686521225, 7.1773682740)
Atom 159 = (12.7610361362, 15.2706111451, 0.2534122550)
Atom 160 = (12.7610361362, 28.9365047760, 7.1773682740)
Atom 161 = (11.2586283869, 18.0541775251, 6.6705437641)
Atom 162 = (14.2634438855, 18.0541775251, 6.6705437641)
Atom 163 = (11.2586283869, 26.1529383961, 13.5944997831)
Atom 164 = (10.0097651734, 18.7850857426, 13.5944997831)
Atom 165 = (7.0049496748, 25.4220301786, 6.6705437641)
Atom 166 = (10.0097651734, 25.4220301786, 6.6705437641)
Atom 167 = (7.0049496748, 18.7850857426, 13.5944997831)
Atom 168 = (8.5073574241, 24.5320070329, 14.7217213347)
Atom 169 = (12.7610361362, 26.9000226681, 26.8220147793)
Atom 170 = (8.5073574241, 24.5143191976, 16.5662639741)
Atom 171 = (8.5073574241, 22.6384637987, 14.1013242930)
Atom 172 = (14.2634438855, 26.1529383961, 27.4424118211)
Atom 173 = (8.5073574241, 19.6751088883, 21.6456773538)
Atom 174 = (12.7610361362, 17.1641543794, 14.7217213347)
Atom 175 = (12.7610361362, 27.0429615418, 21.6456773538)
Atom 176 = (12.7610361362, 17.3070932531, 19.8980587603)
Atom 177 = (8.5073574241, 19.5321700146, 26.8220147793)
Atom 178 = (8.5073574241, 24.6749459066, 19.8980587603)
Atom 179 = (8.5073574241, 19.6927967235, 23.4902199931)
Atom 180 = (12.7610361362, 17.1464665441, 16.5662639741)
Atom 181 = (12.7610361362, 27.0606493771, 23.4902199931)
Atom 182 = (8.5073574241, 21.5686521225, 21.0252803120)
Atom 183 = (12.7610361362, 15.2706111451, 14.1013242930)
Atom 184 = (12.7610361362, 28.9365047760, 21.0252803120)
Atom 185 = (11.2586283869, 18.0541775251, 20.5184558021)
Atom 186 = (14.2634438855, 18.0541775251, 20.5184558021)
Atom 187 = (11.2586283869, 26.1529383961, 27.4424118211)
Atom 188 = (10.0097651734, 18.7850857426, 27.4424118211)
Atom 189 = (7.0049496748, 25.4220301786, 20.5184558021)
Atom 190 = (10.0097651734, 25.4220301786, 20.5184558021)
Atom 191 = (7.0049496748, 18.7850857426, 27.4424118211)

Default periodic omega parameter = 0.1082334843



Basis set:       def2-svp
Total atoms:     192
Total charge:    0
Total electrons: 640 (320-alpha, 320-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  1600
Total AO shells: 768 (448 S-shells; 256 P-shells; 64 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -796.157744373147 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.8185934679   -4827.2511771423  5.56 9.31 0.37 0.00   -4827.2511771423    15.25  
|    2     0.1106682463      -0.4465442478  49.21 163.08 0.80 0.00   -4827.6977213901   213.11  
|    3     0.0578713778      -0.7849251866  45.91 148.74 0.59 0.00   -4828.4826465767   195.26  
|    4     0.0072650126      -0.3017990713  43.94 139.94 0.90 0.00   -4828.7844456480   184.81  
|    5     0.0027604275      -0.0070483623  38.68 113.72 0.98 0.00   -4828.7914940102   153.43  
|    6     0.0011596039      -0.0004120389  35.61 98.42 0.75 0.00   -4828.7919060491   134.82  
|    7     0.0003332603      -0.0000934004  32.96 88.96 1.10 0.00   -4828.7919994496   123.08  
|    8     0.0000286289      -0.0000099206  30.80 81.45 0.65 0.00   -4828.7920093702   112.95  
|    9     0.0000039492      -0.0000001048  49.72 163.84 0.80 0.00   -4828.7920094750   214.43  
|   10     0.0000006072      -0.0000000052  22.28 54.16 0.67 0.00   -4828.7920094801    76.99  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -4828.7920094801 a.u.
HOMO-LUMO GAP: 13.175 eV
CENTER OF MASS: {3.376425, 7.797800, 7.364495} ANGS
DIPOLE MOMENT: {2.216748, -2.197425, 80.927704} (|D| = 80.987875) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 1429.26 sec 

| Job finished: Tue Sep 17 18:21:12 2024



==> anc/files/timings/scaling/Ice_XI/2x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Ice_XI/2x_supercell/tc_pbe0_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Tue Sep 17 18:22:27 2024
| On fire-21-01 (available memory: 684127 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd3bfbe000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fbde72f1000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fbde72d5000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fbde6eeb000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fbde6e02000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fbde5200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fbde4ea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fbde6dfc000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fbde6dd1000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fbde308b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fbde2c31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fbde2a00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fbde6dc4000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fbde6dbe000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fbde6da2000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fbde6d9c000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fbd8a0ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fbde6cd9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fbd6f234000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fbd6ee88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fbd6cabe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fbd6c9c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fbd6c37a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fbd6bee9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fbde2c14000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fbd6beb4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fbd6bbe1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fbd6bb80000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fbd6badc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fbd6b698000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fbd69a2b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fbd69600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fbd62e00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fbd58000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fbd48200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fbd41000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fbd1e800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fbd1d1d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fbd1ce00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fbd1cbd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fbd1c600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fbd1c200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fbd69a0b000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fbd69993000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fbd1bfd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fbde73a7000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fbd69969000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fbd69948000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fbd69929000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fbd698bc000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fbd698a8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fbd62dac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fbd62d4d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fbd695ef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fbd48131000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fbd695e1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fbde2c0b000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fbd695dc000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fbd57fd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fbd1ca5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fbd695d5000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fbd18e00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fbd1c456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fbd18c15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fbd480e9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fbd480a3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fbd40f7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fbd18b4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fbd57fa7000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fbd695c9000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fbd62d3f000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fbd48088000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fbd48065000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fbd18a0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fbd4804d000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fbd695c0000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fbd40f6a000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fbd62d32000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 21
|  AVAILABLE: 979
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 390408365

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 9.0038000000 A, b = 15.5956000000 A, c = 14.6560000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(17.0147148483, 0.0000000000, 0.0000000000), (0.0000000000, 29.4714106141, 0.0000000000), (0.0000000000, 0.0000000000, 27.6958240761), 
Reciprocal space lattice vector in a.u.:
(0.3692794950, -0.0000000000, -0.0000000000), (0.0000000000, 0.2131959474, -0.0000000000), (0.0000000000, 0.0000000000, 0.2268639955), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)
Atom 24 = (0.0000000000, 9.7963017258, 14.7217213347)
Atom 25 = (4.2536787121, 12.1643173610, 26.8220147793)
Atom 26 = (0.0000000000, 9.7786138906, 16.5662639741)
Atom 27 = (0.0000000000, 7.9027584916, 14.1013242930)
Atom 28 = (5.7560864613, 11.4172330891, 27.4424118211)
Atom 29 = (0.0000000000, 4.9394035812, 21.6456773538)
Atom 30 = (4.2536787121, 2.4284490723, 14.7217213347)
Atom 31 = (4.2536787121, 12.3072562348, 21.6456773538)
Atom 32 = (4.2536787121, 2.5713879460, 19.8980587603)
Atom 33 = (0.0000000000, 4.7964647075, 26.8220147793)
Atom 34 = (0.0000000000, 9.9392405995, 19.8980587603)
Atom 35 = (0.0000000000, 4.9570914165, 23.4902199931)
Atom 36 = (4.2536787121, 2.4107612371, 16.5662639741)
Atom 37 = (4.2536787121, 12.3249440700, 23.4902199931)
Atom 38 = (0.0000000000, 6.8329468154, 21.0252803120)
Atom 39 = (4.2536787121, 0.5349058381, 14.1013242930)
Atom 40 = (4.2536787121, 14.2007994690, 21.0252803120)
Atom 41 = (2.7512709628, 3.3184722180, 20.5184558021)
Atom 42 = (5.7560864613, 3.3184722180, 20.5184558021)
Atom 43 = (2.7512709628, 11.4172330891, 27.4424118211)
Atom 44 = (1.5024077493, 4.0493804355, 27.4424118211)
Atom 45 = (-1.5024077493, 10.6863248715, 20.5184558021)
Atom 46 = (1.5024077493, 10.6863248715, 20.5184558021)
Atom 47 = (-1.5024077493, 4.0493804355, 27.4424118211)
Atom 48 = (0.0000000000, 24.5320070329, 0.8738092967)
Atom 49 = (4.2536787121, 26.9000226681, 12.9741027413)
Atom 50 = (0.0000000000, 24.5143191976, 2.7183519361)
Atom 51 = (0.0000000000, 22.6384637987, 0.2534122550)
Atom 52 = (5.7560864613, 26.1529383961, 13.5944997831)
Atom 53 = (0.0000000000, 19.6751088883, 7.7977653157)
Atom 54 = (4.2536787121, 17.1641543794, 0.8738092967)
Atom 55 = (4.2536787121, 27.0429615418, 7.7977653157)
Atom 56 = (4.2536787121, 17.3070932531, 6.0501467223)
Atom 57 = (0.0000000000, 19.5321700146, 12.9741027413)
Atom 58 = (0.0000000000, 24.6749459066, 6.0501467223)
Atom 59 = (0.0000000000, 19.6927967235, 9.6423079551)
Atom 60 = (4.2536787121, 17.1464665441, 2.7183519361)
Atom 61 = (4.2536787121, 27.0606493771, 9.6423079551)
Atom 62 = (0.0000000000, 21.5686521225, 7.1773682740)
Atom 63 = (4.2536787121, 15.2706111451, 0.2534122550)
Atom 64 = (4.2536787121, 28.9365047760, 7.1773682740)
Atom 65 = (2.7512709628, 18.0541775251, 6.6705437641)
Atom 66 = (5.7560864613, 18.0541775251, 6.6705437641)
Atom 67 = (2.7512709628, 26.1529383961, 13.5944997831)
Atom 68 = (1.5024077493, 18.7850857426, 13.5944997831)
Atom 69 = (-1.5024077493, 25.4220301786, 6.6705437641)
Atom 70 = (1.5024077493, 25.4220301786, 6.6705437641)
Atom 71 = (-1.5024077493, 18.7850857426, 13.5944997831)
Atom 72 = (0.0000000000, 24.5320070329, 14.7217213347)
Atom 73 = (4.2536787121, 26.9000226681, 26.8220147793)
Atom 74 = (0.0000000000, 24.5143191976, 16.5662639741)
Atom 75 = (0.0000000000, 22.6384637987, 14.1013242930)
Atom 76 = (5.7560864613, 26.1529383961, 27.4424118211)
Atom 77 = (0.0000000000, 19.6751088883, 21.6456773538)
Atom 78 = (4.2536787121, 17.1641543794, 14.7217213347)
Atom 79 = (4.2536787121, 27.0429615418, 21.6456773538)
Atom 80 = (4.2536787121, 17.3070932531, 19.8980587603)
Atom 81 = (0.0000000000, 19.5321700146, 26.8220147793)
Atom 82 = (0.0000000000, 24.6749459066, 19.8980587603)
Atom 83 = (0.0000000000, 19.6927967235, 23.4902199931)
Atom 84 = (4.2536787121, 17.1464665441, 16.5662639741)
Atom 85 = (4.2536787121, 27.0606493771, 23.4902199931)
Atom 86 = (0.0000000000, 21.5686521225, 21.0252803120)
Atom 87 = (4.2536787121, 15.2706111451, 14.1013242930)
Atom 88 = (4.2536787121, 28.9365047760, 21.0252803120)
Atom 89 = (2.7512709628, 18.0541775251, 20.5184558021)
Atom 90 = (5.7560864613, 18.0541775251, 20.5184558021)
Atom 91 = (2.7512709628, 26.1529383961, 27.4424118211)
Atom 92 = (1.5024077493, 18.7850857426, 27.4424118211)
Atom 93 = (-1.5024077493, 25.4220301786, 20.5184558021)
Atom 94 = (1.5024077493, 25.4220301786, 20.5184558021)
Atom 95 = (-1.5024077493, 18.7850857426, 27.4424118211)
Atom 96 = (8.5073574241, 9.7963017258, 0.8738092967)
Atom 97 = (12.7610361362, 12.1643173610, 12.9741027413)
Atom 98 = (8.5073574241, 9.7786138906, 2.7183519361)
Atom 99 = (8.5073574241, 7.9027584916, 0.2534122550)
Atom 100 = (14.2634438855, 11.4172330891, 13.5944997831)
Atom 101 = (8.5073574241, 4.9394035812, 7.7977653157)
Atom 102 = (12.7610361362, 2.4284490723, 0.8738092967)
Atom 103 = (12.7610361362, 12.3072562348, 7.7977653157)
Atom 104 = (12.7610361362, 2.5713879460, 6.0501467223)
Atom 105 = (8.5073574241, 4.7964647075, 12.9741027413)
Atom 106 = (8.5073574241, 9.9392405995, 6.0501467223)
Atom 107 = (8.5073574241, 4.9570914165, 9.6423079551)
Atom 108 = (12.7610361362, 2.4107612371, 2.7183519361)
Atom 109 = (12.7610361362, 12.3249440700, 9.6423079551)
Atom 110 = (8.5073574241, 6.8329468154, 7.1773682740)
Atom 111 = (12.7610361362, 0.5349058381, 0.2534122550)
Atom 112 = (12.7610361362, 14.2007994690, 7.1773682740)
Atom 113 = (11.2586283869, 3.3184722180, 6.6705437641)
Atom 114 = (14.2634438855, 3.3184722180, 6.6705437641)
Atom 115 = (11.2586283869, 11.4172330891, 13.5944997831)
Atom 116 = (10.0097651734, 4.0493804355, 13.5944997831)
Atom 117 = (7.0049496748, 10.6863248715, 6.6705437641)
Atom 118 = (10.0097651734, 10.6863248715, 6.6705437641)
Atom 119 = (7.0049496748, 4.0493804355, 13.5944997831)
Atom 120 = (8.5073574241, 9.7963017258, 14.7217213347)
Atom 121 = (12.7610361362, 12.1643173610, 26.8220147793)
Atom 122 = (8.5073574241, 9.7786138906, 16.5662639741)
Atom 123 = (8.5073574241, 7.9027584916, 14.1013242930)
Atom 124 = (14.2634438855, 11.4172330891, 27.4424118211)
Atom 125 = (8.5073574241, 4.9394035812, 21.6456773538)
Atom 126 = (12.7610361362, 2.4284490723, 14.7217213347)
Atom 127 = (12.7610361362, 12.3072562348, 21.6456773538)
Atom 128 = (12.7610361362, 2.5713879460, 19.8980587603)
Atom 129 = (8.5073574241, 4.7964647075, 26.8220147793)
Atom 130 = (8.5073574241, 9.9392405995, 19.8980587603)
Atom 131 = (8.5073574241, 4.9570914165, 23.4902199931)
Atom 132 = (12.7610361362, 2.4107612371, 16.5662639741)
Atom 133 = (12.7610361362, 12.3249440700, 23.4902199931)
Atom 134 = (8.5073574241, 6.8329468154, 21.0252803120)
Atom 135 = (12.7610361362, 0.5349058381, 14.1013242930)
Atom 136 = (12.7610361362, 14.2007994690, 21.0252803120)
Atom 137 = (11.2586283869, 3.3184722180, 20.5184558021)
Atom 138 = (14.2634438855, 3.3184722180, 20.5184558021)
Atom 139 = (11.2586283869, 11.4172330891, 27.4424118211)
Atom 140 = (10.0097651734, 4.0493804355, 27.4424118211)
Atom 141 = (7.0049496748, 10.6863248715, 20.5184558021)
Atom 142 = (10.0097651734, 10.6863248715, 20.5184558021)
Atom 143 = (7.0049496748, 4.0493804355, 27.4424118211)
Atom 144 = (8.5073574241, 24.5320070329, 0.8738092967)
Atom 145 = (12.7610361362, 26.9000226681, 12.9741027413)
Atom 146 = (8.5073574241, 24.5143191976, 2.7183519361)
Atom 147 = (8.5073574241, 22.6384637987, 0.2534122550)
Atom 148 = (14.2634438855, 26.1529383961, 13.5944997831)
Atom 149 = (8.5073574241, 19.6751088883, 7.7977653157)
Atom 150 = (12.7610361362, 17.1641543794, 0.8738092967)
Atom 151 = (12.7610361362, 27.0429615418, 7.7977653157)
Atom 152 = (12.7610361362, 17.3070932531, 6.0501467223)
Atom 153 = (8.5073574241, 19.5321700146, 12.9741027413)
Atom 154 = (8.5073574241, 24.6749459066, 6.0501467223)
Atom 155 = (8.5073574241, 19.6927967235, 9.6423079551)
Atom 156 = (12.7610361362, 17.1464665441, 2.7183519361)
Atom 157 = (12.7610361362, 27.0606493771, 9.6423079551)
Atom 158 = (8.5073574241, 21.5686521225, 7.1773682740)
Atom 159 = (12.7610361362, 15.2706111451, 0.2534122550)
Atom 160 = (12.7610361362, 28.9365047760, 7.1773682740)
Atom 161 = (11.2586283869, 18.0541775251, 6.6705437641)
Atom 162 = (14.2634438855, 18.0541775251, 6.6705437641)
Atom 163 = (11.2586283869, 26.1529383961, 13.5944997831)
Atom 164 = (10.0097651734, 18.7850857426, 13.5944997831)
Atom 165 = (7.0049496748, 25.4220301786, 6.6705437641)
Atom 166 = (10.0097651734, 25.4220301786, 6.6705437641)
Atom 167 = (7.0049496748, 18.7850857426, 13.5944997831)
Atom 168 = (8.5073574241, 24.5320070329, 14.7217213347)
Atom 169 = (12.7610361362, 26.9000226681, 26.8220147793)
Atom 170 = (8.5073574241, 24.5143191976, 16.5662639741)
Atom 171 = (8.5073574241, 22.6384637987, 14.1013242930)
Atom 172 = (14.2634438855, 26.1529383961, 27.4424118211)
Atom 173 = (8.5073574241, 19.6751088883, 21.6456773538)
Atom 174 = (12.7610361362, 17.1641543794, 14.7217213347)
Atom 175 = (12.7610361362, 27.0429615418, 21.6456773538)
Atom 176 = (12.7610361362, 17.3070932531, 19.8980587603)
Atom 177 = (8.5073574241, 19.5321700146, 26.8220147793)
Atom 178 = (8.5073574241, 24.6749459066, 19.8980587603)
Atom 179 = (8.5073574241, 19.6927967235, 23.4902199931)
Atom 180 = (12.7610361362, 17.1464665441, 16.5662639741)
Atom 181 = (12.7610361362, 27.0606493771, 23.4902199931)
Atom 182 = (8.5073574241, 21.5686521225, 21.0252803120)
Atom 183 = (12.7610361362, 15.2706111451, 14.1013242930)
Atom 184 = (12.7610361362, 28.9365047760, 21.0252803120)
Atom 185 = (11.2586283869, 18.0541775251, 20.5184558021)
Atom 186 = (14.2634438855, 18.0541775251, 20.5184558021)
Atom 187 = (11.2586283869, 26.1529383961, 27.4424118211)
Atom 188 = (10.0097651734, 18.7850857426, 27.4424118211)
Atom 189 = (7.0049496748, 25.4220301786, 20.5184558021)
Atom 190 = (10.0097651734, 25.4220301786, 20.5184558021)
Atom 191 = (7.0049496748, 18.7850857426, 27.4424118211)

Default periodic omega parameter = 0.1082334843

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     192
Total charge:    0
Total electrons: 640 (320-alpha, 320-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  1600
Total AO shells: 768 (448 S-shells; 256 P-shells; 64 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -796.157744373147 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 13876.11384, which suppose to be the same as real space unit cell volume 13888.00584, the difference indicates how bad your result is.
| time to set the grid = 14.64 s
DFT grid points: 1157737 (6029 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.7553075811   -4876.0628904357   639.9930694671  -442.3596916200  5.55 9.31 0.14 9.83   -4876.0628904357    24.85  
|    2     0.1564096621      +3.0638348339   640.0004536261  -458.2200206039  49.35 162.75 0.61 14.06   -4872.9990556018   226.79  
|    3     0.1798247432      +0.8127569136   639.9996039169  -439.5732819560  48.92 163.18 0.84 14.28   -4872.1862986882   227.26  
|    4     0.0057850056      -3.0974966175   640.0001926609  -449.6580376446  47.60 156.69 1.14 14.20   -4875.2837953057   219.67  
|    5     0.0064897225      +0.0002719876   640.0001689808  -449.5903499943  39.80 115.84 0.76 14.14   -4875.2835233182   170.59  
|    6     0.0004295942      -0.0028537236   640.0001798539  -449.5851310957  38.03 107.38 0.56 14.14   -4875.2863770418   160.17  
|    7     0.0000199366      -0.0000113888   640.0001796042  -449.5877831163  31.22 85.01 0.75 14.13   -4875.2863884306   131.16  
|    8     0.0000044060      -0.0000000476   640.0001796434  -449.5884783840  24.93 65.85 0.90 14.13   -4875.2863884782   105.87  
|    9     0.0000015594      +0.0000005313   640.0001796455  -449.5884222481  50.35 167.08 1.17 14.11   -4875.2863879469   232.79  
|   10     0.0000002874      +0.0000000002   640.0001796462  -449.5884010562  20.06 48.31 1.58 14.11   -4875.2863879466    83.62  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -4875.2863879466 a.u.
HOMO-LUMO GAP: 7.653 eV
CENTER OF MASS: {3.376425, 7.797800, 7.364495} ANGS
DIPOLE MOMENT: {3.571460, -3.041564, 67.706973} (|D| = 67.869291) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 1602.43 sec 

| Job finished: Tue Sep 17 18:49:33 2024



==> anc/files/timings/scaling/Ice_XI/2x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Ice_XI/2x_supercell/tc_pbe_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Tue Sep 17 18:54:33 2024
| On fire-21-01 (available memory: 674561 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fffca7c9000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007feaced4e000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007feaced32000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007feace948000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007feace85f000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007feaccc00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007feacc8a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007feace859000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007feace82e000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007feacaa8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007feaca631000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007feaca400000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007feace821000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007feace81b000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007feace7ff000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007feace7f9000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fea71aba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007feace736000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fea56c34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fea56888000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fea544be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fea543c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fea53d7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fea538e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007feace717000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007feace6e2000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fea53616000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fea535b5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fea53511000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fea530cd000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fea51460000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fea51000000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fea4a800000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fea3fa00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fea2fc00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fea28a00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fea06200000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fea04bd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fea04800000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fea045d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fea04000000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fea03c00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007feaca611000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fea513e8000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fea039d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007feacee04000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fea513be000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fea5139d000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fea5137e000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fea51311000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fea512fd000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fea512a9000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fea4a7a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fea50fef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fea2fb31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fea50fe1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007feace6d3000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007feaca60c000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fea4a777000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fea0445a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fea50fdc000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fea00800000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fea03e56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fea00615000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fea3f9b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fea4a731000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fea2faaf000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fea28935000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fea2fa80000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fea50fd2000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fea50fc4000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fea2fa65000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fea04bae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fea004da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fea3f9a0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fea2fa5e000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fea2fa4a000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fea04ba1000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 22
|  AVAILABLE: 978
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 1039631514

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 9.0038000000 A, b = 15.5956000000 A, c = 14.6560000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(17.0147148483, 0.0000000000, 0.0000000000), (0.0000000000, 29.4714106141, 0.0000000000), (0.0000000000, 0.0000000000, 27.6958240761), 
Reciprocal space lattice vector in a.u.:
(0.3692794950, -0.0000000000, -0.0000000000), (0.0000000000, 0.2131959474, -0.0000000000), (0.0000000000, 0.0000000000, 0.2268639955), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)
Atom 24 = (0.0000000000, 9.7963017258, 14.7217213347)
Atom 25 = (4.2536787121, 12.1643173610, 26.8220147793)
Atom 26 = (0.0000000000, 9.7786138906, 16.5662639741)
Atom 27 = (0.0000000000, 7.9027584916, 14.1013242930)
Atom 28 = (5.7560864613, 11.4172330891, 27.4424118211)
Atom 29 = (0.0000000000, 4.9394035812, 21.6456773538)
Atom 30 = (4.2536787121, 2.4284490723, 14.7217213347)
Atom 31 = (4.2536787121, 12.3072562348, 21.6456773538)
Atom 32 = (4.2536787121, 2.5713879460, 19.8980587603)
Atom 33 = (0.0000000000, 4.7964647075, 26.8220147793)
Atom 34 = (0.0000000000, 9.9392405995, 19.8980587603)
Atom 35 = (0.0000000000, 4.9570914165, 23.4902199931)
Atom 36 = (4.2536787121, 2.4107612371, 16.5662639741)
Atom 37 = (4.2536787121, 12.3249440700, 23.4902199931)
Atom 38 = (0.0000000000, 6.8329468154, 21.0252803120)
Atom 39 = (4.2536787121, 0.5349058381, 14.1013242930)
Atom 40 = (4.2536787121, 14.2007994690, 21.0252803120)
Atom 41 = (2.7512709628, 3.3184722180, 20.5184558021)
Atom 42 = (5.7560864613, 3.3184722180, 20.5184558021)
Atom 43 = (2.7512709628, 11.4172330891, 27.4424118211)
Atom 44 = (1.5024077493, 4.0493804355, 27.4424118211)
Atom 45 = (-1.5024077493, 10.6863248715, 20.5184558021)
Atom 46 = (1.5024077493, 10.6863248715, 20.5184558021)
Atom 47 = (-1.5024077493, 4.0493804355, 27.4424118211)
Atom 48 = (0.0000000000, 24.5320070329, 0.8738092967)
Atom 49 = (4.2536787121, 26.9000226681, 12.9741027413)
Atom 50 = (0.0000000000, 24.5143191976, 2.7183519361)
Atom 51 = (0.0000000000, 22.6384637987, 0.2534122550)
Atom 52 = (5.7560864613, 26.1529383961, 13.5944997831)
Atom 53 = (0.0000000000, 19.6751088883, 7.7977653157)
Atom 54 = (4.2536787121, 17.1641543794, 0.8738092967)
Atom 55 = (4.2536787121, 27.0429615418, 7.7977653157)
Atom 56 = (4.2536787121, 17.3070932531, 6.0501467223)
Atom 57 = (0.0000000000, 19.5321700146, 12.9741027413)
Atom 58 = (0.0000000000, 24.6749459066, 6.0501467223)
Atom 59 = (0.0000000000, 19.6927967235, 9.6423079551)
Atom 60 = (4.2536787121, 17.1464665441, 2.7183519361)
Atom 61 = (4.2536787121, 27.0606493771, 9.6423079551)
Atom 62 = (0.0000000000, 21.5686521225, 7.1773682740)
Atom 63 = (4.2536787121, 15.2706111451, 0.2534122550)
Atom 64 = (4.2536787121, 28.9365047760, 7.1773682740)
Atom 65 = (2.7512709628, 18.0541775251, 6.6705437641)
Atom 66 = (5.7560864613, 18.0541775251, 6.6705437641)
Atom 67 = (2.7512709628, 26.1529383961, 13.5944997831)
Atom 68 = (1.5024077493, 18.7850857426, 13.5944997831)
Atom 69 = (-1.5024077493, 25.4220301786, 6.6705437641)
Atom 70 = (1.5024077493, 25.4220301786, 6.6705437641)
Atom 71 = (-1.5024077493, 18.7850857426, 13.5944997831)
Atom 72 = (0.0000000000, 24.5320070329, 14.7217213347)
Atom 73 = (4.2536787121, 26.9000226681, 26.8220147793)
Atom 74 = (0.0000000000, 24.5143191976, 16.5662639741)
Atom 75 = (0.0000000000, 22.6384637987, 14.1013242930)
Atom 76 = (5.7560864613, 26.1529383961, 27.4424118211)
Atom 77 = (0.0000000000, 19.6751088883, 21.6456773538)
Atom 78 = (4.2536787121, 17.1641543794, 14.7217213347)
Atom 79 = (4.2536787121, 27.0429615418, 21.6456773538)
Atom 80 = (4.2536787121, 17.3070932531, 19.8980587603)
Atom 81 = (0.0000000000, 19.5321700146, 26.8220147793)
Atom 82 = (0.0000000000, 24.6749459066, 19.8980587603)
Atom 83 = (0.0000000000, 19.6927967235, 23.4902199931)
Atom 84 = (4.2536787121, 17.1464665441, 16.5662639741)
Atom 85 = (4.2536787121, 27.0606493771, 23.4902199931)
Atom 86 = (0.0000000000, 21.5686521225, 21.0252803120)
Atom 87 = (4.2536787121, 15.2706111451, 14.1013242930)
Atom 88 = (4.2536787121, 28.9365047760, 21.0252803120)
Atom 89 = (2.7512709628, 18.0541775251, 20.5184558021)
Atom 90 = (5.7560864613, 18.0541775251, 20.5184558021)
Atom 91 = (2.7512709628, 26.1529383961, 27.4424118211)
Atom 92 = (1.5024077493, 18.7850857426, 27.4424118211)
Atom 93 = (-1.5024077493, 25.4220301786, 20.5184558021)
Atom 94 = (1.5024077493, 25.4220301786, 20.5184558021)
Atom 95 = (-1.5024077493, 18.7850857426, 27.4424118211)
Atom 96 = (8.5073574241, 9.7963017258, 0.8738092967)
Atom 97 = (12.7610361362, 12.1643173610, 12.9741027413)
Atom 98 = (8.5073574241, 9.7786138906, 2.7183519361)
Atom 99 = (8.5073574241, 7.9027584916, 0.2534122550)
Atom 100 = (14.2634438855, 11.4172330891, 13.5944997831)
Atom 101 = (8.5073574241, 4.9394035812, 7.7977653157)
Atom 102 = (12.7610361362, 2.4284490723, 0.8738092967)
Atom 103 = (12.7610361362, 12.3072562348, 7.7977653157)
Atom 104 = (12.7610361362, 2.5713879460, 6.0501467223)
Atom 105 = (8.5073574241, 4.7964647075, 12.9741027413)
Atom 106 = (8.5073574241, 9.9392405995, 6.0501467223)
Atom 107 = (8.5073574241, 4.9570914165, 9.6423079551)
Atom 108 = (12.7610361362, 2.4107612371, 2.7183519361)
Atom 109 = (12.7610361362, 12.3249440700, 9.6423079551)
Atom 110 = (8.5073574241, 6.8329468154, 7.1773682740)
Atom 111 = (12.7610361362, 0.5349058381, 0.2534122550)
Atom 112 = (12.7610361362, 14.2007994690, 7.1773682740)
Atom 113 = (11.2586283869, 3.3184722180, 6.6705437641)
Atom 114 = (14.2634438855, 3.3184722180, 6.6705437641)
Atom 115 = (11.2586283869, 11.4172330891, 13.5944997831)
Atom 116 = (10.0097651734, 4.0493804355, 13.5944997831)
Atom 117 = (7.0049496748, 10.6863248715, 6.6705437641)
Atom 118 = (10.0097651734, 10.6863248715, 6.6705437641)
Atom 119 = (7.0049496748, 4.0493804355, 13.5944997831)
Atom 120 = (8.5073574241, 9.7963017258, 14.7217213347)
Atom 121 = (12.7610361362, 12.1643173610, 26.8220147793)
Atom 122 = (8.5073574241, 9.7786138906, 16.5662639741)
Atom 123 = (8.5073574241, 7.9027584916, 14.1013242930)
Atom 124 = (14.2634438855, 11.4172330891, 27.4424118211)
Atom 125 = (8.5073574241, 4.9394035812, 21.6456773538)
Atom 126 = (12.7610361362, 2.4284490723, 14.7217213347)
Atom 127 = (12.7610361362, 12.3072562348, 21.6456773538)
Atom 128 = (12.7610361362, 2.5713879460, 19.8980587603)
Atom 129 = (8.5073574241, 4.7964647075, 26.8220147793)
Atom 130 = (8.5073574241, 9.9392405995, 19.8980587603)
Atom 131 = (8.5073574241, 4.9570914165, 23.4902199931)
Atom 132 = (12.7610361362, 2.4107612371, 16.5662639741)
Atom 133 = (12.7610361362, 12.3249440700, 23.4902199931)
Atom 134 = (8.5073574241, 6.8329468154, 21.0252803120)
Atom 135 = (12.7610361362, 0.5349058381, 14.1013242930)
Atom 136 = (12.7610361362, 14.2007994690, 21.0252803120)
Atom 137 = (11.2586283869, 3.3184722180, 20.5184558021)
Atom 138 = (14.2634438855, 3.3184722180, 20.5184558021)
Atom 139 = (11.2586283869, 11.4172330891, 27.4424118211)
Atom 140 = (10.0097651734, 4.0493804355, 27.4424118211)
Atom 141 = (7.0049496748, 10.6863248715, 20.5184558021)
Atom 142 = (10.0097651734, 10.6863248715, 20.5184558021)
Atom 143 = (7.0049496748, 4.0493804355, 27.4424118211)
Atom 144 = (8.5073574241, 24.5320070329, 0.8738092967)
Atom 145 = (12.7610361362, 26.9000226681, 12.9741027413)
Atom 146 = (8.5073574241, 24.5143191976, 2.7183519361)
Atom 147 = (8.5073574241, 22.6384637987, 0.2534122550)
Atom 148 = (14.2634438855, 26.1529383961, 13.5944997831)
Atom 149 = (8.5073574241, 19.6751088883, 7.7977653157)
Atom 150 = (12.7610361362, 17.1641543794, 0.8738092967)
Atom 151 = (12.7610361362, 27.0429615418, 7.7977653157)
Atom 152 = (12.7610361362, 17.3070932531, 6.0501467223)
Atom 153 = (8.5073574241, 19.5321700146, 12.9741027413)
Atom 154 = (8.5073574241, 24.6749459066, 6.0501467223)
Atom 155 = (8.5073574241, 19.6927967235, 9.6423079551)
Atom 156 = (12.7610361362, 17.1464665441, 2.7183519361)
Atom 157 = (12.7610361362, 27.0606493771, 9.6423079551)
Atom 158 = (8.5073574241, 21.5686521225, 7.1773682740)
Atom 159 = (12.7610361362, 15.2706111451, 0.2534122550)
Atom 160 = (12.7610361362, 28.9365047760, 7.1773682740)
Atom 161 = (11.2586283869, 18.0541775251, 6.6705437641)
Atom 162 = (14.2634438855, 18.0541775251, 6.6705437641)
Atom 163 = (11.2586283869, 26.1529383961, 13.5944997831)
Atom 164 = (10.0097651734, 18.7850857426, 13.5944997831)
Atom 165 = (7.0049496748, 25.4220301786, 6.6705437641)
Atom 166 = (10.0097651734, 25.4220301786, 6.6705437641)
Atom 167 = (7.0049496748, 18.7850857426, 13.5944997831)
Atom 168 = (8.5073574241, 24.5320070329, 14.7217213347)
Atom 169 = (12.7610361362, 26.9000226681, 26.8220147793)
Atom 170 = (8.5073574241, 24.5143191976, 16.5662639741)
Atom 171 = (8.5073574241, 22.6384637987, 14.1013242930)
Atom 172 = (14.2634438855, 26.1529383961, 27.4424118211)
Atom 173 = (8.5073574241, 19.6751088883, 21.6456773538)
Atom 174 = (12.7610361362, 17.1641543794, 14.7217213347)
Atom 175 = (12.7610361362, 27.0429615418, 21.6456773538)
Atom 176 = (12.7610361362, 17.3070932531, 19.8980587603)
Atom 177 = (8.5073574241, 19.5321700146, 26.8220147793)
Atom 178 = (8.5073574241, 24.6749459066, 19.8980587603)
Atom 179 = (8.5073574241, 19.6927967235, 23.4902199931)
Atom 180 = (12.7610361362, 17.1464665441, 16.5662639741)
Atom 181 = (12.7610361362, 27.0606493771, 23.4902199931)
Atom 182 = (8.5073574241, 21.5686521225, 21.0252803120)
Atom 183 = (12.7610361362, 15.2706111451, 14.1013242930)
Atom 184 = (12.7610361362, 28.9365047760, 21.0252803120)
Atom 185 = (11.2586283869, 18.0541775251, 20.5184558021)
Atom 186 = (14.2634438855, 18.0541775251, 20.5184558021)
Atom 187 = (11.2586283869, 26.1529383961, 27.4424118211)
Atom 188 = (10.0097651734, 18.7850857426, 27.4424118211)
Atom 189 = (7.0049496748, 25.4220301786, 20.5184558021)
Atom 190 = (10.0097651734, 25.4220301786, 20.5184558021)
Atom 191 = (7.0049496748, 18.7850857426, 27.4424118211)

Default periodic omega parameter = 0.1082334843

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     192
Total charge:    0
Total electrons: 640 (320-alpha, 320-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  1600
Total AO shells: 768 (448 S-shells; 256 P-shells; 64 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -796.157744373147 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 13876.11384, which suppose to be the same as real space unit cell volume 13888.00584, the difference indicates how bad your result is.
| time to set the grid = 14.65 s
DFT grid points: 1157737 (6029 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.7415770940   -4885.2526421952   639.9930694671  -582.7321028217  5.55 0.00 0.14 9.84   -4885.2526421952    15.54  
|    2     0.1840313040      +4.8372095429   640.0004417162  -606.1879554859  49.49 0.00 0.56 14.01   -4880.4154326523    64.09  
|    3     0.2615249113      +3.4225659579   639.9987121474  -572.5196924593  50.31 0.00 0.60 14.42   -4876.9928666944    65.36  
|    4     0.0075236747      -6.7502405190   639.9999703979  -591.9552218521  49.23 0.00 1.02 14.21   -4883.7431072134    64.50  
|    5     0.0123763663      +0.0057357620   639.9999185924  -591.8323072505  41.32 0.00 1.18 14.15   -4883.7373714514    56.70  
|    6     0.0004185927      -0.0102027088   639.9999445213  -591.8370507569  40.03 0.00 0.38 14.19   -4883.7475741602    54.64  
|    7     0.0000761663      -0.0000126423   639.9999445943  -591.8542046693  31.24 0.00 0.67 14.19   -4883.7475868026    46.16  
|    8     0.0000048034      -0.0000004961   639.9999447691  -591.8579206846  27.57 0.00 1.01 14.17   -4883.7475872987    42.81  
|    9     0.0000010373      +0.0000000677   639.9999447841  -591.8580170237  50.76 0.00 1.10 14.17   -4883.7475872310    66.10  
|   10     0.0000000891      +0.0000000010   639.9999447847  -591.8580247421  19.51 0.00 1.31 14.19   -4883.7475872300    34.57  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -4883.7475872300 a.u.
HOMO-LUMO GAP: 5.651 eV
CENTER OF MASS: {3.376425, 7.797800, 7.364495} ANGS
DIPOLE MOMENT: {4.100965, -3.376649, 60.694265} (|D| = 60.926296) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 530.26 sec 

| Job finished: Tue Sep 17 19:03:43 2024



==> anc/files/timings/scaling/Ice_XI/3x_supercell/geometry.xyz <==
648
3D 13.505700 23.393400 21.984000 90.000000 90.000000 90.000000
O 0.000000 5.183980 0.462400
O 2.250950 6.437080 6.865600
H 0.000000 5.174620 1.438490
H 0.000000 4.181960 0.134100
H 3.045990 6.041740 7.193900
O 0.000000 2.613820 4.126400
O 2.250950 1.285080 0.462400
O 2.250950 6.512720 4.126400
O 2.250950 1.360720 3.201600
O 0.000000 2.538180 6.865600
O 0.000000 5.259620 3.201600
H 0.000000 2.623180 5.102490
H 2.250950 1.275720 1.438490
H 2.250950 6.522080 5.102490
H 0.000000 3.615840 3.798100
H 2.250950 0.283060 0.134100
H 2.250950 7.514740 3.798100
H 1.455910 1.756060 3.529900
H 3.045990 1.756060 3.529900
H 1.455910 6.041740 7.193900
H 0.795040 2.142840 7.193900
H -0.795040 5.654960 3.529900
H 0.795040 5.654960 3.529900
H -0.795040 2.142840 7.193900
O 0.000000 5.183980 7.790400
O 2.250950 6.437080 14.193600
H 0.000000 5.174620 8.766490
H 0.000000 4.181960 7.462100
H 3.045990 6.041740 14.521900
O 0.000000 2.613820 11.454400
O 2.250950 1.285080 7.790400
O 2.250950 6.512720 11.454400
O 2.250950 1.360720 10.529600
O 0.000000 2.538180 14.193600
O 0.000000 5.259620 10.529600
H 0.000000 2.623180 12.430490
H 2.250950 1.275720 8.766490
H 2.250950 6.522080 12.430490
H 0.000000 3.615840 11.126100
H 2.250950 0.283060 7.462100
H 2.250950 7.514740 11.126100
H 1.455910 1.756060 10.857900
H 3.045990 1.756060 10.857900
H 1.455910 6.041740 14.521900
H 0.795040 2.142840 14.521900
H -0.795040 5.654960 10.857900
H 0.795040 5.654960 10.857900
H -0.795040 2.142840 14.521900
O 0.000000 5.183980 15.118400
O 2.250950 6.437080 21.521600
H 0.000000 5.174620 16.094490
H 0.000000 4.181960 14.790100
H 3.045990 6.041740 21.849900
O 0.000000 2.613820 18.782400
O 2.250950 1.285080 15.118400
O 2.250950 6.512720 18.782400
O 2.250950 1.360720 17.857600
O 0.000000 2.538180 21.521600
O 0.000000 5.259620 17.857600
H 0.000000 2.623180 19.758490
H 2.250950 1.275720 16.094490
H 2.250950 6.522080 19.758490
H 0.000000 3.615840 18.454100
H 2.250950 0.283060 14.790100
H 2.250950 7.514740 18.454100
H 1.455910 1.756060 18.185900
H 3.045990 1.756060 18.185900
H 1.455910 6.041740 21.849900
H 0.795040 2.142840 21.849900
H -0.795040 5.654960 18.185900
H 0.795040 5.654960 18.185900
H -0.795040 2.142840 21.849900
O 0.000000 12.981780 0.462400
O 2.250950 14.234880 6.865600
H 0.000000 12.972420 1.438490
H 0.000000 11.979760 0.134100
H 3.045990 13.839540 7.193900
O 0.000000 10.411620 4.126400
O 2.250950 9.082880 0.462400
O 2.250950 14.310520 4.126400
O 2.250950 9.158520 3.201600
O 0.000000 10.335980 6.865600
O 0.000000 13.057420 3.201600
H 0.000000 10.420980 5.102490
H 2.250950 9.073520 1.438490
H 2.250950 14.319880 5.102490
H 0.000000 11.413640 3.798100
H 2.250950 8.080860 0.134100
H 2.250950 15.312540 3.798100
H 1.455910 9.553860 3.529900
H 3.045990 9.553860 3.529900
H 1.455910 13.839540 7.193900
H 0.795040 9.940640 7.193900
H -0.795040 13.452760 3.529900
H 0.795040 13.452760 3.529900
H -0.795040 9.940640 7.193900
O 0.000000 12.981780 7.790400
O 2.250950 14.234880 14.193600
H 0.000000 12.972420 8.766490
H 0.000000 11.979760 7.462100
H 3.045990 13.839540 14.521900
O 0.000000 10.411620 11.454400
O 2.250950 9.082880 7.790400
O 2.250950 14.310520 11.454400
O 2.250950 9.158520 10.529600
O 0.000000 10.335980 14.193600
O 0.000000 13.057420 10.529600
H 0.000000 10.420980 12.430490
H 2.250950 9.073520 8.766490
H 2.250950 14.319880 12.430490
H 0.000000 11.413640 11.126100
H 2.250950 8.080860 7.462100
H 2.250950 15.312540 11.126100
H 1.455910 9.553860 10.857900
H 3.045990 9.553860 10.857900
H 1.455910 13.839540 14.521900
H 0.795040 9.940640 14.521900
H -0.795040 13.452760 10.857900
H 0.795040 13.452760 10.857900
H -0.795040 9.940640 14.521900
O 0.000000 12.981780 15.118400
O 2.250950 14.234880 21.521600
H 0.000000 12.972420 16.094490
H 0.000000 11.979760 14.790100
H 3.045990 13.839540 21.849900
O 0.000000 10.411620 18.782400
O 2.250950 9.082880 15.118400
O 2.250950 14.310520 18.782400
O 2.250950 9.158520 17.857600
O 0.000000 10.335980 21.521600
O 0.000000 13.057420 17.857600
H 0.000000 10.420980 19.758490
H 2.250950 9.073520 16.094490
H 2.250950 14.319880 19.758490
H 0.000000 11.413640 18.454100
H 2.250950 8.080860 14.790100
H 2.250950 15.312540 18.454100
H 1.455910 9.553860 18.185900
H 3.045990 9.553860 18.185900
H 1.455910 13.839540 21.849900
H 0.795040 9.940640 21.849900
H -0.795040 13.452760 18.185900
H 0.795040 13.452760 18.185900
H -0.795040 9.940640 21.849900
O 0.000000 20.779580 0.462400
O 2.250950 22.032680 6.865600
H 0.000000 20.770220 1.438490
H 0.000000 19.777560 0.134100
H 3.045990 21.637340 7.193900
O 0.000000 18.209420 4.126400
O 2.250950 16.880680 0.462400
O 2.250950 22.108320 4.126400
O 2.250950 16.956320 3.201600
O 0.000000 18.133780 6.865600
O 0.000000 20.855220 3.201600
H 0.000000 18.218780 5.102490
H 2.250950 16.871320 1.438490
H 2.250950 22.117680 5.102490
H 0.000000 19.211440 3.798100
H 2.250950 15.878660 0.134100
H 2.250950 23.110340 3.798100
H 1.455910 17.351660 3.529900
H 3.045990 17.351660 3.529900
H 1.455910 21.637340 7.193900
H 0.795040 17.738440 7.193900
H -0.795040 21.250560 3.529900
H 0.795040 21.250560 3.529900
H -0.795040 17.738440 7.193900
O 0.000000 20.779580 7.790400
O 2.250950 22.032680 14.193600
H 0.000000 20.770220 8.766490
H 0.000000 19.777560 7.462100
H 3.045990 21.637340 14.521900
O 0.000000 18.209420 11.454400
O 2.250950 16.880680 7.790400
O 2.250950 22.108320 11.454400
O 2.250950 16.956320 10.529600
O 0.000000 18.133780 14.193600
O 0.000000 20.855220 10.529600
H 0.000000 18.218780 12.430490
H 2.250950 16.871320 8.766490
H 2.250950 22.117680 12.430490
H 0.000000 19.211440 11.126100
H 2.250950 15.878660 7.462100
H 2.250950 23.110340 11.126100
H 1.455910 17.351660 10.857900
H 3.045990 17.351660 10.857900
H 1.455910 21.637340 14.521900
H 0.795040 17.738440 14.521900
H -0.795040 21.250560 10.857900
H 0.795040 21.250560 10.857900
H -0.795040 17.738440 14.521900
O 0.000000 20.779580 15.118400
O 2.250950 22.032680 21.521600
H 0.000000 20.770220 16.094490
H 0.000000 19.777560 14.790100
H 3.045990 21.637340 21.849900
O 0.000000 18.209420 18.782400
O 2.250950 16.880680 15.118400
O 2.250950 22.108320 18.782400
O 2.250950 16.956320 17.857600
O 0.000000 18.133780 21.521600
O 0.000000 20.855220 17.857600
H 0.000000 18.218780 19.758490
H 2.250950 16.871320 16.094490
H 2.250950 22.117680 19.758490
H 0.000000 19.211440 18.454100
H 2.250950 15.878660 14.790100
H 2.250950 23.110340 18.454100
H 1.455910 17.351660 18.185900
H 3.045990 17.351660 18.185900
H 1.455910 21.637340 21.849900
H 0.795040 17.738440 21.849900
H -0.795040 21.250560 18.185900
H 0.795040 21.250560 18.185900
H -0.795040 17.738440 21.849900
O 4.501900 5.183980 0.462400
O 6.752850 6.437080 6.865600
H 4.501900 5.174620 1.438490
H 4.501900 4.181960 0.134100
H 7.547890 6.041740 7.193900
O 4.501900 2.613820 4.126400
O 6.752850 1.285080 0.462400
O 6.752850 6.512720 4.126400
O 6.752850 1.360720 3.201600
O 4.501900 2.538180 6.865600
O 4.501900 5.259620 3.201600
H 4.501900 2.623180 5.102490
H 6.752850 1.275720 1.438490
H 6.752850 6.522080 5.102490
H 4.501900 3.615840 3.798100
H 6.752850 0.283060 0.134100
H 6.752850 7.514740 3.798100
H 5.957810 1.756060 3.529900
H 7.547890 1.756060 3.529900
H 5.957810 6.041740 7.193900
H 5.296940 2.142840 7.193900
H 3.706860 5.654960 3.529900
H 5.296940 5.654960 3.529900
H 3.706860 2.142840 7.193900
O 4.501900 5.183980 7.790400
O 6.752850 6.437080 14.193600
H 4.501900 5.174620 8.766490
H 4.501900 4.181960 7.462100
H 7.547890 6.041740 14.521900
O 4.501900 2.613820 11.454400
O 6.752850 1.285080 7.790400
O 6.752850 6.512720 11.454400
O 6.752850 1.360720 10.529600
O 4.501900 2.538180 14.193600
O 4.501900 5.259620 10.529600
H 4.501900 2.623180 12.430490
H 6.752850 1.275720 8.766490
H 6.752850 6.522080 12.430490
H 4.501900 3.615840 11.126100
H 6.752850 0.283060 7.462100
H 6.752850 7.514740 11.126100
H 5.957810 1.756060 10.857900
H 7.547890 1.756060 10.857900
H 5.957810 6.041740 14.521900
H 5.296940 2.142840 14.521900
H 3.706860 5.654960 10.857900
H 5.296940 5.654960 10.857900
H 3.706860 2.142840 14.521900
O 4.501900 5.183980 15.118400
O 6.752850 6.437080 21.521600
H 4.501900 5.174620 16.094490
H 4.501900 4.181960 14.790100
H 7.547890 6.041740 21.849900
O 4.501900 2.613820 18.782400
O 6.752850 1.285080 15.118400
O 6.752850 6.512720 18.782400
O 6.752850 1.360720 17.857600
O 4.501900 2.538180 21.521600
O 4.501900 5.259620 17.857600
H 4.501900 2.623180 19.758490
H 6.752850 1.275720 16.094490
H 6.752850 6.522080 19.758490
H 4.501900 3.615840 18.454100
H 6.752850 0.283060 14.790100
H 6.752850 7.514740 18.454100
H 5.957810 1.756060 18.185900
H 7.547890 1.756060 18.185900
H 5.957810 6.041740 21.849900
H 5.296940 2.142840 21.849900
H 3.706860 5.654960 18.185900
H 5.296940 5.654960 18.185900
H 3.706860 2.142840 21.849900
O 4.501900 12.981780 0.462400
O 6.752850 14.234880 6.865600
H 4.501900 12.972420 1.438490
H 4.501900 11.979760 0.134100
H 7.547890 13.839540 7.193900
O 4.501900 10.411620 4.126400
O 6.752850 9.082880 0.462400
O 6.752850 14.310520 4.126400
O 6.752850 9.158520 3.201600
O 4.501900 10.335980 6.865600
O 4.501900 13.057420 3.201600
H 4.501900 10.420980 5.102490
H 6.752850 9.073520 1.438490
H 6.752850 14.319880 5.102490
H 4.501900 11.413640 3.798100
H 6.752850 8.080860 0.134100
H 6.752850 15.312540 3.798100
H 5.957810 9.553860 3.529900
H 7.547890 9.553860 3.529900
H 5.957810 13.839540 7.193900
H 5.296940 9.940640 7.193900
H 3.706860 13.452760 3.529900
H 5.296940 13.452760 3.529900
H 3.706860 9.940640 7.193900
O 4.501900 12.981780 7.790400
O 6.752850 14.234880 14.193600
H 4.501900 12.972420 8.766490
H 4.501900 11.979760 7.462100
H 7.547890 13.839540 14.521900
O 4.501900 10.411620 11.454400
O 6.752850 9.082880 7.790400
O 6.752850 14.310520 11.454400
O 6.752850 9.158520 10.529600
O 4.501900 10.335980 14.193600
O 4.501900 13.057420 10.529600
H 4.501900 10.420980 12.430490
H 6.752850 9.073520 8.766490
H 6.752850 14.319880 12.430490
H 4.501900 11.413640 11.126100
H 6.752850 8.080860 7.462100
H 6.752850 15.312540 11.126100
H 5.957810 9.553860 10.857900
H 7.547890 9.553860 10.857900
H 5.957810 13.839540 14.521900
H 5.296940 9.940640 14.521900
H 3.706860 13.452760 10.857900
H 5.296940 13.452760 10.857900
H 3.706860 9.940640 14.521900
O 4.501900 12.981780 15.118400
O 6.752850 14.234880 21.521600
H 4.501900 12.972420 16.094490
H 4.501900 11.979760 14.790100
H 7.547890 13.839540 21.849900
O 4.501900 10.411620 18.782400
O 6.752850 9.082880 15.118400
O 6.752850 14.310520 18.782400
O 6.752850 9.158520 17.857600
O 4.501900 10.335980 21.521600
O 4.501900 13.057420 17.857600
H 4.501900 10.420980 19.758490
H 6.752850 9.073520 16.094490
H 6.752850 14.319880 19.758490
H 4.501900 11.413640 18.454100
H 6.752850 8.080860 14.790100
H 6.752850 15.312540 18.454100
H 5.957810 9.553860 18.185900
H 7.547890 9.553860 18.185900
H 5.957810 13.839540 21.849900
H 5.296940 9.940640 21.849900
H 3.706860 13.452760 18.185900
H 5.296940 13.452760 18.185900
H 3.706860 9.940640 21.849900
O 4.501900 20.779580 0.462400
O 6.752850 22.032680 6.865600
H 4.501900 20.770220 1.438490
H 4.501900 19.777560 0.134100
H 7.547890 21.637340 7.193900
O 4.501900 18.209420 4.126400
O 6.752850 16.880680 0.462400
O 6.752850 22.108320 4.126400
O 6.752850 16.956320 3.201600
O 4.501900 18.133780 6.865600
O 4.501900 20.855220 3.201600
H 4.501900 18.218780 5.102490
H 6.752850 16.871320 1.438490
H 6.752850 22.117680 5.102490
H 4.501900 19.211440 3.798100
H 6.752850 15.878660 0.134100
H 6.752850 23.110340 3.798100
H 5.957810 17.351660 3.529900
H 7.547890 17.351660 3.529900
H 5.957810 21.637340 7.193900
H 5.296940 17.738440 7.193900
H 3.706860 21.250560 3.529900
H 5.296940 21.250560 3.529900
H 3.706860 17.738440 7.193900
O 4.501900 20.779580 7.790400
O 6.752850 22.032680 14.193600
H 4.501900 20.770220 8.766490
H 4.501900 19.777560 7.462100
H 7.547890 21.637340 14.521900
O 4.501900 18.209420 11.454400
O 6.752850 16.880680 7.790400
O 6.752850 22.108320 11.454400
O 6.752850 16.956320 10.529600
O 4.501900 18.133780 14.193600
O 4.501900 20.855220 10.529600
H 4.501900 18.218780 12.430490
H 6.752850 16.871320 8.766490
H 6.752850 22.117680 12.430490
H 4.501900 19.211440 11.126100
H 6.752850 15.878660 7.462100
H 6.752850 23.110340 11.126100
H 5.957810 17.351660 10.857900
H 7.547890 17.351660 10.857900
H 5.957810 21.637340 14.521900
H 5.296940 17.738440 14.521900
H 3.706860 21.250560 10.857900
H 5.296940 21.250560 10.857900
H 3.706860 17.738440 14.521900
O 4.501900 20.779580 15.118400
O 6.752850 22.032680 21.521600
H 4.501900 20.770220 16.094490
H 4.501900 19.777560 14.790100
H 7.547890 21.637340 21.849900
O 4.501900 18.209420 18.782400
O 6.752850 16.880680 15.118400
O 6.752850 22.108320 18.782400
O 6.752850 16.956320 17.857600
O 4.501900 18.133780 21.521600
O 4.501900 20.855220 17.857600
H 4.501900 18.218780 19.758490
H 6.752850 16.871320 16.094490
H 6.752850 22.117680 19.758490
H 4.501900 19.211440 18.454100
H 6.752850 15.878660 14.790100
H 6.752850 23.110340 18.454100
H 5.957810 17.351660 18.185900
H 7.547890 17.351660 18.185900
H 5.957810 21.637340 21.849900
H 5.296940 17.738440 21.849900
H 3.706860 21.250560 18.185900
H 5.296940 21.250560 18.185900
H 3.706860 17.738440 21.849900
O 9.003800 5.183980 0.462400
O 11.254750 6.437080 6.865600
H 9.003800 5.174620 1.438490
H 9.003800 4.181960 0.134100
H 12.049790 6.041740 7.193900
O 9.003800 2.613820 4.126400
O 11.254750 1.285080 0.462400
O 11.254750 6.512720 4.126400
O 11.254750 1.360720 3.201600
O 9.003800 2.538180 6.865600
O 9.003800 5.259620 3.201600
H 9.003800 2.623180 5.102490
H 11.254750 1.275720 1.438490
H 11.254750 6.522080 5.102490
H 9.003800 3.615840 3.798100
H 11.254750 0.283060 0.134100
H 11.254750 7.514740 3.798100
H 10.459710 1.756060 3.529900
H 12.049790 1.756060 3.529900
H 10.459710 6.041740 7.193900
H 9.798840 2.142840 7.193900
H 8.208760 5.654960 3.529900
H 9.798840 5.654960 3.529900
H 8.208760 2.142840 7.193900
O 9.003800 5.183980 7.790400
O 11.254750 6.437080 14.193600
H 9.003800 5.174620 8.766490
H 9.003800 4.181960 7.462100
H 12.049790 6.041740 14.521900
O 9.003800 2.613820 11.454400
O 11.254750 1.285080 7.790400
O 11.254750 6.512720 11.454400
O 11.254750 1.360720 10.529600
O 9.003800 2.538180 14.193600
O 9.003800 5.259620 10.529600
H 9.003800 2.623180 12.430490
H 11.254750 1.275720 8.766490
H 11.254750 6.522080 12.430490
H 9.003800 3.615840 11.126100
H 11.254750 0.283060 7.462100
H 11.254750 7.514740 11.126100
H 10.459710 1.756060 10.857900
H 12.049790 1.756060 10.857900
H 10.459710 6.041740 14.521900
H 9.798840 2.142840 14.521900
H 8.208760 5.654960 10.857900
H 9.798840 5.654960 10.857900
H 8.208760 2.142840 14.521900
O 9.003800 5.183980 15.118400
O 11.254750 6.437080 21.521600
H 9.003800 5.174620 16.094490
H 9.003800 4.181960 14.790100
H 12.049790 6.041740 21.849900
O 9.003800 2.613820 18.782400
O 11.254750 1.285080 15.118400
O 11.254750 6.512720 18.782400
O 11.254750 1.360720 17.857600
O 9.003800 2.538180 21.521600
O 9.003800 5.259620 17.857600
H 9.003800 2.623180 19.758490
H 11.254750 1.275720 16.094490
H 11.254750 6.522080 19.758490
H 9.003800 3.615840 18.454100
H 11.254750 0.283060 14.790100
H 11.254750 7.514740 18.454100
H 10.459710 1.756060 18.185900
H 12.049790 1.756060 18.185900
H 10.459710 6.041740 21.849900
H 9.798840 2.142840 21.849900
H 8.208760 5.654960 18.185900
H 9.798840 5.654960 18.185900
H 8.208760 2.142840 21.849900
O 9.003800 12.981780 0.462400
O 11.254750 14.234880 6.865600
H 9.003800 12.972420 1.438490
H 9.003800 11.979760 0.134100
H 12.049790 13.839540 7.193900
O 9.003800 10.411620 4.126400
O 11.254750 9.082880 0.462400
O 11.254750 14.310520 4.126400
O 11.254750 9.158520 3.201600
O 9.003800 10.335980 6.865600
O 9.003800 13.057420 3.201600
H 9.003800 10.420980 5.102490
H 11.254750 9.073520 1.438490
H 11.254750 14.319880 5.102490
H 9.003800 11.413640 3.798100
H 11.254750 8.080860 0.134100
H 11.254750 15.312540 3.798100
H 10.459710 9.553860 3.529900
H 12.049790 9.553860 3.529900
H 10.459710 13.839540 7.193900
H 9.798840 9.940640 7.193900
H 8.208760 13.452760 3.529900
H 9.798840 13.452760 3.529900
H 8.208760 9.940640 7.193900
O 9.003800 12.981780 7.790400
O 11.254750 14.234880 14.193600
H 9.003800 12.972420 8.766490
H 9.003800 11.979760 7.462100
H 12.049790 13.839540 14.521900
O 9.003800 10.411620 11.454400
O 11.254750 9.082880 7.790400
O 11.254750 14.310520 11.454400
O 11.254750 9.158520 10.529600
O 9.003800 10.335980 14.193600
O 9.003800 13.057420 10.529600
H 9.003800 10.420980 12.430490
H 11.254750 9.073520 8.766490
H 11.254750 14.319880 12.430490
H 9.003800 11.413640 11.126100
H 11.254750 8.080860 7.462100
H 11.254750 15.312540 11.126100
H 10.459710 9.553860 10.857900
H 12.049790 9.553860 10.857900
H 10.459710 13.839540 14.521900
H 9.798840 9.940640 14.521900
H 8.208760 13.452760 10.857900
H 9.798840 13.452760 10.857900
H 8.208760 9.940640 14.521900
O 9.003800 12.981780 15.118400
O 11.254750 14.234880 21.521600
H 9.003800 12.972420 16.094490
H 9.003800 11.979760 14.790100
H 12.049790 13.839540 21.849900
O 9.003800 10.411620 18.782400
O 11.254750 9.082880 15.118400
O 11.254750 14.310520 18.782400
O 11.254750 9.158520 17.857600
O 9.003800 10.335980 21.521600
O 9.003800 13.057420 17.857600
H 9.003800 10.420980 19.758490
H 11.254750 9.073520 16.094490
H 11.254750 14.319880 19.758490
H 9.003800 11.413640 18.454100
H 11.254750 8.080860 14.790100
H 11.254750 15.312540 18.454100
H 10.459710 9.553860 18.185900
H 12.049790 9.553860 18.185900
H 10.459710 13.839540 21.849900
H 9.798840 9.940640 21.849900
H 8.208760 13.452760 18.185900
H 9.798840 13.452760 18.185900
H 8.208760 9.940640 21.849900
O 9.003800 20.779580 0.462400
O 11.254750 22.032680 6.865600
H 9.003800 20.770220 1.438490
H 9.003800 19.777560 0.134100
H 12.049790 21.637340 7.193900
O 9.003800 18.209420 4.126400
O 11.254750 16.880680 0.462400
O 11.254750 22.108320 4.126400
O 11.254750 16.956320 3.201600
O 9.003800 18.133780 6.865600
O 9.003800 20.855220 3.201600
H 9.003800 18.218780 5.102490
H 11.254750 16.871320 1.438490
H 11.254750 22.117680 5.102490
H 9.003800 19.211440 3.798100
H 11.254750 15.878660 0.134100
H 11.254750 23.110340 3.798100
H 10.459710 17.351660 3.529900
H 12.049790 17.351660 3.529900
H 10.459710 21.637340 7.193900
H 9.798840 17.738440 7.193900
H 8.208760 21.250560 3.529900
H 9.798840 21.250560 3.529900
H 8.208760 17.738440 7.193900
O 9.003800 20.779580 7.790400
O 11.254750 22.032680 14.193600
H 9.003800 20.770220 8.766490
H 9.003800 19.777560 7.462100
H 12.049790 21.637340 14.521900
O 9.003800 18.209420 11.454400
O 11.254750 16.880680 7.790400
O 11.254750 22.108320 11.454400
O 11.254750 16.956320 10.529600
O 9.003800 18.133780 14.193600
O 9.003800 20.855220 10.529600
H 9.003800 18.218780 12.430490
H 11.254750 16.871320 8.766490
H 11.254750 22.117680 12.430490
H 9.003800 19.211440 11.126100
H 11.254750 15.878660 7.462100
H 11.254750 23.110340 11.126100
H 10.459710 17.351660 10.857900
H 12.049790 17.351660 10.857900
H 10.459710 21.637340 14.521900
H 9.798840 17.738440 14.521900
H 8.208760 21.250560 10.857900
H 9.798840 21.250560 10.857900
H 8.208760 17.738440 14.521900
O 9.003800 20.779580 15.118400
O 11.254750 22.032680 21.521600
H 9.003800 20.770220 16.094490
H 9.003800 19.777560 14.790100
H 12.049790 21.637340 21.849900
O 9.003800 18.209420 18.782400
O 11.254750 16.880680 15.118400
O 11.254750 22.108320 18.782400
O 11.254750 16.956320 17.857600
O 9.003800 18.133780 21.521600
O 9.003800 20.855220 17.857600
H 9.003800 18.218780 19.758490
H 11.254750 16.871320 16.094490
H 11.254750 22.117680 19.758490
H 9.003800 19.211440 18.454100
H 11.254750 15.878660 14.790100
H 11.254750 23.110340 18.454100
H 10.459710 17.351660 18.185900
H 12.049790 17.351660 18.185900
H 10.459710 21.637340 21.849900
H 9.798840 17.738440 21.849900
H 8.208760 21.250560 18.185900
H 9.798840 21.250560 18.185900
H 8.208760 17.738440 21.849900


==> anc/files/timings/scaling/Ice_XI/3x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       def2-SVP
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Ice_XI/3x_supercell/tc_hf_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Tue Sep 17 19:07:06 2024
| On fire-21-01 (available memory: 679012 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc5dad4000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f90c74ec000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f90c74d0000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f90c70e6000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f90c6ffd000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f90c5400000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f90c50a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f90c6ff7000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f90c6fcc000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f90c328b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f90c2e31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f90c2c00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f90c6fbf000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f90c6fb9000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f90c6f9d000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f90c6f97000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f906a2ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f90c6ed4000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f904f434000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f904f088000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f904ccbe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f904cbc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f904c57a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f904c0e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f90c2e14000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f904c0b4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f904bde1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f904bd80000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f904bcdc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f904b898000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f9049c2b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f9049800000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f9043000000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f9038200000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f9028400000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f9021200000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f8ffea00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f8ffd3d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f8ffd000000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f8ffcdd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f8ffc800000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f8ffc400000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f9049c0b000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f9049b93000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f8ffc1d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f90c75a2000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f9049b69000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f9049b48000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f9049b29000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f9049abc000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f9049aa8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f9042fac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f9042f4d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f90497ef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f9028331000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f90497e1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f90497dc000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f90497d7000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f90381d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f8ffcc5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f90497d0000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f8ff9000000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f8ffc656000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f8ff8e15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f90282e9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f90282a3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f902117e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f8ff8d4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f90381a7000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f90497c4000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f9042f3f000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f9028288000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f9028265000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f8ff8c0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f902824d000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f9042f38000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f902116a000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f902115d000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 23
|  AVAILABLE: 977
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 530002851

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 13.5057000000 A, b = 23.3934000000 A, c = 21.9840000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(25.5220722724, 0.0000000000, 0.0000000000), (0.0000000000, 44.2071159212, 0.0000000000), (0.0000000000, 0.0000000000, 41.5437361141), 
Reciprocal space lattice vector in a.u.:
(0.2461863300, -0.0000000000, -0.0000000000), (0.0000000000, 0.1421306316, -0.0000000000), (0.0000000000, 0.0000000000, 0.1512426636), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)
Atom 24 = (0.0000000000, 9.7963017258, 14.7217213347)
Atom 25 = (4.2536787121, 12.1643173610, 26.8220147793)
Atom 26 = (0.0000000000, 9.7786138906, 16.5662639741)
Atom 27 = (0.0000000000, 7.9027584916, 14.1013242930)
Atom 28 = (5.7560864613, 11.4172330891, 27.4424118211)
Atom 29 = (0.0000000000, 4.9394035812, 21.6456773538)
Atom 30 = (4.2536787121, 2.4284490723, 14.7217213347)
Atom 31 = (4.2536787121, 12.3072562348, 21.6456773538)
Atom 32 = (4.2536787121, 2.5713879460, 19.8980587603)
Atom 33 = (0.0000000000, 4.7964647075, 26.8220147793)
Atom 34 = (0.0000000000, 9.9392405995, 19.8980587603)
Atom 35 = (0.0000000000, 4.9570914165, 23.4902199931)
Atom 36 = (4.2536787121, 2.4107612371, 16.5662639741)
Atom 37 = (4.2536787121, 12.3249440700, 23.4902199931)
Atom 38 = (0.0000000000, 6.8329468154, 21.0252803120)
Atom 39 = (4.2536787121, 0.5349058381, 14.1013242930)
Atom 40 = (4.2536787121, 14.2007994690, 21.0252803120)
Atom 41 = (2.7512709628, 3.3184722180, 20.5184558021)
Atom 42 = (5.7560864613, 3.3184722180, 20.5184558021)
Atom 43 = (2.7512709628, 11.4172330891, 27.4424118211)
Atom 44 = (1.5024077493, 4.0493804355, 27.4424118211)
Atom 45 = (-1.5024077493, 10.6863248715, 20.5184558021)
Atom 46 = (1.5024077493, 10.6863248715, 20.5184558021)
Atom 47 = (-1.5024077493, 4.0493804355, 27.4424118211)
Atom 48 = (0.0000000000, 9.7963017258, 28.5696333728)
Atom 49 = (4.2536787121, 12.1643173610, 40.6699268174)
Atom 50 = (0.0000000000, 9.7786138906, 30.4141760121)
Atom 51 = (0.0000000000, 7.9027584916, 27.9492363310)
Atom 52 = (5.7560864613, 11.4172330891, 41.2903238591)
Atom 53 = (0.0000000000, 4.9394035812, 35.4935893918)
Atom 54 = (4.2536787121, 2.4284490723, 28.5696333728)
Atom 55 = (4.2536787121, 12.3072562348, 35.4935893918)
Atom 56 = (4.2536787121, 2.5713879460, 33.7459707983)
Atom 57 = (0.0000000000, 4.7964647075, 40.6699268174)
Atom 58 = (0.0000000000, 9.9392405995, 33.7459707983)
Atom 59 = (0.0000000000, 4.9570914165, 37.3381320311)
Atom 60 = (4.2536787121, 2.4107612371, 30.4141760121)
Atom 61 = (4.2536787121, 12.3249440700, 37.3381320311)
Atom 62 = (0.0000000000, 6.8329468154, 34.8731923500)
Atom 63 = (4.2536787121, 0.5349058381, 27.9492363310)
Atom 64 = (4.2536787121, 14.2007994690, 34.8731923500)
Atom 65 = (2.7512709628, 3.3184722180, 34.3663678401)
Atom 66 = (5.7560864613, 3.3184722180, 34.3663678401)
Atom 67 = (2.7512709628, 11.4172330891, 41.2903238591)
Atom 68 = (1.5024077493, 4.0493804355, 41.2903238591)
Atom 69 = (-1.5024077493, 10.6863248715, 34.3663678401)
Atom 70 = (1.5024077493, 10.6863248715, 34.3663678401)
Atom 71 = (-1.5024077493, 4.0493804355, 41.2903238591)
Atom 72 = (0.0000000000, 24.5320070329, 0.8738092967)
Atom 73 = (4.2536787121, 26.9000226681, 12.9741027413)
Atom 74 = (0.0000000000, 24.5143191976, 2.7183519361)
Atom 75 = (0.0000000000, 22.6384637987, 0.2534122550)
Atom 76 = (5.7560864613, 26.1529383961, 13.5944997831)
Atom 77 = (0.0000000000, 19.6751088883, 7.7977653157)
Atom 78 = (4.2536787121, 17.1641543794, 0.8738092967)
Atom 79 = (4.2536787121, 27.0429615418, 7.7977653157)
Atom 80 = (4.2536787121, 17.3070932531, 6.0501467223)
Atom 81 = (0.0000000000, 19.5321700146, 12.9741027413)
Atom 82 = (0.0000000000, 24.6749459066, 6.0501467223)
Atom 83 = (0.0000000000, 19.6927967235, 9.6423079551)
Atom 84 = (4.2536787121, 17.1464665441, 2.7183519361)
Atom 85 = (4.2536787121, 27.0606493771, 9.6423079551)
Atom 86 = (0.0000000000, 21.5686521225, 7.1773682740)
Atom 87 = (4.2536787121, 15.2706111451, 0.2534122550)
Atom 88 = (4.2536787121, 28.9365047760, 7.1773682740)
Atom 89 = (2.7512709628, 18.0541775251, 6.6705437641)
Atom 90 = (5.7560864613, 18.0541775251, 6.6705437641)
Atom 91 = (2.7512709628, 26.1529383961, 13.5944997831)
Atom 92 = (1.5024077493, 18.7850857426, 13.5944997831)
Atom 93 = (-1.5024077493, 25.4220301786, 6.6705437641)
Atom 94 = (1.5024077493, 25.4220301786, 6.6705437641)
Atom 95 = (-1.5024077493, 18.7850857426, 13.5944997831)
Atom 96 = (0.0000000000, 24.5320070329, 14.7217213347)
Atom 97 = (4.2536787121, 26.9000226681, 26.8220147793)
Atom 98 = (0.0000000000, 24.5143191976, 16.5662639741)
Atom 99 = (0.0000000000, 22.6384637987, 14.1013242930)
Atom 100 = (5.7560864613, 26.1529383961, 27.4424118211)
Atom 101 = (0.0000000000, 19.6751088883, 21.6456773538)
Atom 102 = (4.2536787121, 17.1641543794, 14.7217213347)
Atom 103 = (4.2536787121, 27.0429615418, 21.6456773538)
Atom 104 = (4.2536787121, 17.3070932531, 19.8980587603)
Atom 105 = (0.0000000000, 19.5321700146, 26.8220147793)
Atom 106 = (0.0000000000, 24.6749459066, 19.8980587603)
Atom 107 = (0.0000000000, 19.6927967235, 23.4902199931)
Atom 108 = (4.2536787121, 17.1464665441, 16.5662639741)
Atom 109 = (4.2536787121, 27.0606493771, 23.4902199931)
Atom 110 = (0.0000000000, 21.5686521225, 21.0252803120)
Atom 111 = (4.2536787121, 15.2706111451, 14.1013242930)
Atom 112 = (4.2536787121, 28.9365047760, 21.0252803120)
Atom 113 = (2.7512709628, 18.0541775251, 20.5184558021)
Atom 114 = (5.7560864613, 18.0541775251, 20.5184558021)
Atom 115 = (2.7512709628, 26.1529383961, 27.4424118211)
Atom 116 = (1.5024077493, 18.7850857426, 27.4424118211)
Atom 117 = (-1.5024077493, 25.4220301786, 20.5184558021)
Atom 118 = (1.5024077493, 25.4220301786, 20.5184558021)
Atom 119 = (-1.5024077493, 18.7850857426, 27.4424118211)
Atom 120 = (0.0000000000, 24.5320070329, 28.5696333728)
Atom 121 = (4.2536787121, 26.9000226681, 40.6699268174)
Atom 122 = (0.0000000000, 24.5143191976, 30.4141760121)
Atom 123 = (0.0000000000, 22.6384637987, 27.9492363310)
Atom 124 = (5.7560864613, 26.1529383961, 41.2903238591)
Atom 125 = (0.0000000000, 19.6751088883, 35.4935893918)
Atom 126 = (4.2536787121, 17.1641543794, 28.5696333728)
Atom 127 = (4.2536787121, 27.0429615418, 35.4935893918)
Atom 128 = (4.2536787121, 17.3070932531, 33.7459707983)
Atom 129 = (0.0000000000, 19.5321700146, 40.6699268174)
Atom 130 = (0.0000000000, 24.6749459066, 33.7459707983)
Atom 131 = (0.0000000000, 19.6927967235, 37.3381320311)
Atom 132 = (4.2536787121, 17.1464665441, 30.4141760121)
Atom 133 = (4.2536787121, 27.0606493771, 37.3381320311)
Atom 134 = (0.0000000000, 21.5686521225, 34.8731923500)
Atom 135 = (4.2536787121, 15.2706111451, 27.9492363310)
Atom 136 = (4.2536787121, 28.9365047760, 34.8731923500)
Atom 137 = (2.7512709628, 18.0541775251, 34.3663678401)
Atom 138 = (5.7560864613, 18.0541775251, 34.3663678401)
Atom 139 = (2.7512709628, 26.1529383961, 41.2903238591)
Atom 140 = (1.5024077493, 18.7850857426, 41.2903238591)
Atom 141 = (-1.5024077493, 25.4220301786, 34.3663678401)
Atom 142 = (1.5024077493, 25.4220301786, 34.3663678401)
Atom 143 = (-1.5024077493, 18.7850857426, 41.2903238591)
Atom 144 = (0.0000000000, 39.2677123399, 0.8738092967)
Atom 145 = (4.2536787121, 41.6357279752, 12.9741027413)
Atom 146 = (0.0000000000, 39.2500245047, 2.7183519361)
Atom 147 = (0.0000000000, 37.3741691057, 0.2534122550)
Atom 148 = (5.7560864613, 40.8886437032, 13.5944997831)
Atom 149 = (0.0000000000, 34.4108141953, 7.7977653157)
Atom 150 = (4.2536787121, 31.8998596864, 0.8738092967)
Atom 151 = (4.2536787121, 41.7786668489, 7.7977653157)
Atom 152 = (4.2536787121, 32.0427985601, 6.0501467223)
Atom 153 = (0.0000000000, 34.2678753216, 12.9741027413)
Atom 154 = (0.0000000000, 39.4106512137, 6.0501467223)
Atom 155 = (0.0000000000, 34.4285020306, 9.6423079551)
Atom 156 = (4.2536787121, 31.8821718512, 2.7183519361)
Atom 157 = (4.2536787121, 41.7963546841, 9.6423079551)
Atom 158 = (0.0000000000, 36.3043574296, 7.1773682740)
Atom 159 = (4.2536787121, 30.0063164522, 0.2534122550)
Atom 160 = (4.2536787121, 43.6722100831, 7.1773682740)
Atom 161 = (2.7512709628, 32.7898828321, 6.6705437641)
Atom 162 = (5.7560864613, 32.7898828321, 6.6705437641)
Atom 163 = (2.7512709628, 40.8886437032, 13.5944997831)
Atom 164 = (1.5024077493, 33.5207910496, 13.5944997831)
Atom 165 = (-1.5024077493, 40.1577354856, 6.6705437641)
Atom 166 = (1.5024077493, 40.1577354856, 6.6705437641)
Atom 167 = (-1.5024077493, 33.5207910496, 13.5944997831)
Atom 168 = (0.0000000000, 39.2677123399, 14.7217213347)
Atom 169 = (4.2536787121, 41.6357279752, 26.8220147793)
Atom 170 = (0.0000000000, 39.2500245047, 16.5662639741)
Atom 171 = (0.0000000000, 37.3741691057, 14.1013242930)
Atom 172 = (5.7560864613, 40.8886437032, 27.4424118211)
Atom 173 = (0.0000000000, 34.4108141953, 21.6456773538)
Atom 174 = (4.2536787121, 31.8998596864, 14.7217213347)
Atom 175 = (4.2536787121, 41.7786668489, 21.6456773538)
Atom 176 = (4.2536787121, 32.0427985601, 19.8980587603)
Atom 177 = (0.0000000000, 34.2678753216, 26.8220147793)
Atom 178 = (0.0000000000, 39.4106512137, 19.8980587603)
Atom 179 = (0.0000000000, 34.4285020306, 23.4902199931)
Atom 180 = (4.2536787121, 31.8821718512, 16.5662639741)
Atom 181 = (4.2536787121, 41.7963546841, 23.4902199931)
Atom 182 = (0.0000000000, 36.3043574296, 21.0252803120)
Atom 183 = (4.2536787121, 30.0063164522, 14.1013242930)
Atom 184 = (4.2536787121, 43.6722100831, 21.0252803120)
Atom 185 = (2.7512709628, 32.7898828321, 20.5184558021)
Atom 186 = (5.7560864613, 32.7898828321, 20.5184558021)
Atom 187 = (2.7512709628, 40.8886437032, 27.4424118211)
Atom 188 = (1.5024077493, 33.5207910496, 27.4424118211)
Atom 189 = (-1.5024077493, 40.1577354856, 20.5184558021)
Atom 190 = (1.5024077493, 40.1577354856, 20.5184558021)
Atom 191 = (-1.5024077493, 33.5207910496, 27.4424118211)
Atom 192 = (0.0000000000, 39.2677123399, 28.5696333728)
Atom 193 = (4.2536787121, 41.6357279752, 40.6699268174)
Atom 194 = (0.0000000000, 39.2500245047, 30.4141760121)
Atom 195 = (0.0000000000, 37.3741691057, 27.9492363310)
Atom 196 = (5.7560864613, 40.8886437032, 41.2903238591)
Atom 197 = (0.0000000000, 34.4108141953, 35.4935893918)
Atom 198 = (4.2536787121, 31.8998596864, 28.5696333728)
Atom 199 = (4.2536787121, 41.7786668489, 35.4935893918)
Atom 200 = (4.2536787121, 32.0427985601, 33.7459707983)
Atom 201 = (0.0000000000, 34.2678753216, 40.6699268174)
Atom 202 = (0.0000000000, 39.4106512137, 33.7459707983)
Atom 203 = (0.0000000000, 34.4285020306, 37.3381320311)
Atom 204 = (4.2536787121, 31.8821718512, 30.4141760121)
Atom 205 = (4.2536787121, 41.7963546841, 37.3381320311)
Atom 206 = (0.0000000000, 36.3043574296, 34.8731923500)
Atom 207 = (4.2536787121, 30.0063164522, 27.9492363310)
Atom 208 = (4.2536787121, 43.6722100831, 34.8731923500)
Atom 209 = (2.7512709628, 32.7898828321, 34.3663678401)
Atom 210 = (5.7560864613, 32.7898828321, 34.3663678401)
Atom 211 = (2.7512709628, 40.8886437032, 41.2903238591)
Atom 212 = (1.5024077493, 33.5207910496, 41.2903238591)
Atom 213 = (-1.5024077493, 40.1577354856, 34.3663678401)
Atom 214 = (1.5024077493, 40.1577354856, 34.3663678401)
Atom 215 = (-1.5024077493, 33.5207910496, 41.2903238591)
Atom 216 = (8.5073574241, 9.7963017258, 0.8738092967)
Atom 217 = (12.7610361362, 12.1643173610, 12.9741027413)
Atom 218 = (8.5073574241, 9.7786138906, 2.7183519361)
Atom 219 = (8.5073574241, 7.9027584916, 0.2534122550)
Atom 220 = (14.2634438855, 11.4172330891, 13.5944997831)
Atom 221 = (8.5073574241, 4.9394035812, 7.7977653157)
Atom 222 = (12.7610361362, 2.4284490723, 0.8738092967)
Atom 223 = (12.7610361362, 12.3072562348, 7.7977653157)
Atom 224 = (12.7610361362, 2.5713879460, 6.0501467223)
Atom 225 = (8.5073574241, 4.7964647075, 12.9741027413)
Atom 226 = (8.5073574241, 9.9392405995, 6.0501467223)
Atom 227 = (8.5073574241, 4.9570914165, 9.6423079551)
Atom 228 = (12.7610361362, 2.4107612371, 2.7183519361)
Atom 229 = (12.7610361362, 12.3249440700, 9.6423079551)
Atom 230 = (8.5073574241, 6.8329468154, 7.1773682740)
Atom 231 = (12.7610361362, 0.5349058381, 0.2534122550)
Atom 232 = (12.7610361362, 14.2007994690, 7.1773682740)
Atom 233 = (11.2586283869, 3.3184722180, 6.6705437641)
Atom 234 = (14.2634438855, 3.3184722180, 6.6705437641)
Atom 235 = (11.2586283869, 11.4172330891, 13.5944997831)
Atom 236 = (10.0097651734, 4.0493804355, 13.5944997831)
Atom 237 = (7.0049496748, 10.6863248715, 6.6705437641)
Atom 238 = (10.0097651734, 10.6863248715, 6.6705437641)
Atom 239 = (7.0049496748, 4.0493804355, 13.5944997831)
Atom 240 = (8.5073574241, 9.7963017258, 14.7217213347)
Atom 241 = (12.7610361362, 12.1643173610, 26.8220147793)
Atom 242 = (8.5073574241, 9.7786138906, 16.5662639741)
Atom 243 = (8.5073574241, 7.9027584916, 14.1013242930)
Atom 244 = (14.2634438855, 11.4172330891, 27.4424118211)
Atom 245 = (8.5073574241, 4.9394035812, 21.6456773538)
Atom 246 = (12.7610361362, 2.4284490723, 14.7217213347)
Atom 247 = (12.7610361362, 12.3072562348, 21.6456773538)
Atom 248 = (12.7610361362, 2.5713879460, 19.8980587603)
Atom 249 = (8.5073574241, 4.7964647075, 26.8220147793)
Atom 250 = (8.5073574241, 9.9392405995, 19.8980587603)
Atom 251 = (8.5073574241, 4.9570914165, 23.4902199931)
Atom 252 = (12.7610361362, 2.4107612371, 16.5662639741)
Atom 253 = (12.7610361362, 12.3249440700, 23.4902199931)
Atom 254 = (8.5073574241, 6.8329468154, 21.0252803120)
Atom 255 = (12.7610361362, 0.5349058381, 14.1013242930)
Atom 256 = (12.7610361362, 14.2007994690, 21.0252803120)
Atom 257 = (11.2586283869, 3.3184722180, 20.5184558021)
Atom 258 = (14.2634438855, 3.3184722180, 20.5184558021)
Atom 259 = (11.2586283869, 11.4172330891, 27.4424118211)
Atom 260 = (10.0097651734, 4.0493804355, 27.4424118211)
Atom 261 = (7.0049496748, 10.6863248715, 20.5184558021)
Atom 262 = (10.0097651734, 10.6863248715, 20.5184558021)
Atom 263 = (7.0049496748, 4.0493804355, 27.4424118211)
Atom 264 = (8.5073574241, 9.7963017258, 28.5696333728)
Atom 265 = (12.7610361362, 12.1643173610, 40.6699268174)
Atom 266 = (8.5073574241, 9.7786138906, 30.4141760121)
Atom 267 = (8.5073574241, 7.9027584916, 27.9492363310)
Atom 268 = (14.2634438855, 11.4172330891, 41.2903238591)
Atom 269 = (8.5073574241, 4.9394035812, 35.4935893918)
Atom 270 = (12.7610361362, 2.4284490723, 28.5696333728)
Atom 271 = (12.7610361362, 12.3072562348, 35.4935893918)
Atom 272 = (12.7610361362, 2.5713879460, 33.7459707983)
Atom 273 = (8.5073574241, 4.7964647075, 40.6699268174)
Atom 274 = (8.5073574241, 9.9392405995, 33.7459707983)
Atom 275 = (8.5073574241, 4.9570914165, 37.3381320311)
Atom 276 = (12.7610361362, 2.4107612371, 30.4141760121)
Atom 277 = (12.7610361362, 12.3249440700, 37.3381320311)
Atom 278 = (8.5073574241, 6.8329468154, 34.8731923500)
Atom 279 = (12.7610361362, 0.5349058381, 27.9492363310)
Atom 280 = (12.7610361362, 14.2007994690, 34.8731923500)
Atom 281 = (11.2586283869, 3.3184722180, 34.3663678401)
Atom 282 = (14.2634438855, 3.3184722180, 34.3663678401)
Atom 283 = (11.2586283869, 11.4172330891, 41.2903238591)
Atom 284 = (10.0097651734, 4.0493804355, 41.2903238591)
Atom 285 = (7.0049496748, 10.6863248715, 34.3663678401)
Atom 286 = (10.0097651734, 10.6863248715, 34.3663678401)
Atom 287 = (7.0049496748, 4.0493804355, 41.2903238591)
Atom 288 = (8.5073574241, 24.5320070329, 0.8738092967)
Atom 289 = (12.7610361362, 26.9000226681, 12.9741027413)
Atom 290 = (8.5073574241, 24.5143191976, 2.7183519361)
Atom 291 = (8.5073574241, 22.6384637987, 0.2534122550)
Atom 292 = (14.2634438855, 26.1529383961, 13.5944997831)
Atom 293 = (8.5073574241, 19.6751088883, 7.7977653157)
Atom 294 = (12.7610361362, 17.1641543794, 0.8738092967)
Atom 295 = (12.7610361362, 27.0429615418, 7.7977653157)
Atom 296 = (12.7610361362, 17.3070932531, 6.0501467223)
Atom 297 = (8.5073574241, 19.5321700146, 12.9741027413)
Atom 298 = (8.5073574241, 24.6749459066, 6.0501467223)
Atom 299 = (8.5073574241, 19.6927967235, 9.6423079551)
Atom 300 = (12.7610361362, 17.1464665441, 2.7183519361)
Atom 301 = (12.7610361362, 27.0606493771, 9.6423079551)
Atom 302 = (8.5073574241, 21.5686521225, 7.1773682740)
Atom 303 = (12.7610361362, 15.2706111451, 0.2534122550)
Atom 304 = (12.7610361362, 28.9365047760, 7.1773682740)
Atom 305 = (11.2586283869, 18.0541775251, 6.6705437641)
Atom 306 = (14.2634438855, 18.0541775251, 6.6705437641)
Atom 307 = (11.2586283869, 26.1529383961, 13.5944997831)
Atom 308 = (10.0097651734, 18.7850857426, 13.5944997831)
Atom 309 = (7.0049496748, 25.4220301786, 6.6705437641)
Atom 310 = (10.0097651734, 25.4220301786, 6.6705437641)
Atom 311 = (7.0049496748, 18.7850857426, 13.5944997831)
Atom 312 = (8.5073574241, 24.5320070329, 14.7217213347)
Atom 313 = (12.7610361362, 26.9000226681, 26.8220147793)
Atom 314 = (8.5073574241, 24.5143191976, 16.5662639741)
Atom 315 = (8.5073574241, 22.6384637987, 14.1013242930)
Atom 316 = (14.2634438855, 26.1529383961, 27.4424118211)
Atom 317 = (8.5073574241, 19.6751088883, 21.6456773538)
Atom 318 = (12.7610361362, 17.1641543794, 14.7217213347)
Atom 319 = (12.7610361362, 27.0429615418, 21.6456773538)
Atom 320 = (12.7610361362, 17.3070932531, 19.8980587603)
Atom 321 = (8.5073574241, 19.5321700146, 26.8220147793)
Atom 322 = (8.5073574241, 24.6749459066, 19.8980587603)
Atom 323 = (8.5073574241, 19.6927967235, 23.4902199931)
Atom 324 = (12.7610361362, 17.1464665441, 16.5662639741)
Atom 325 = (12.7610361362, 27.0606493771, 23.4902199931)
Atom 326 = (8.5073574241, 21.5686521225, 21.0252803120)
Atom 327 = (12.7610361362, 15.2706111451, 14.1013242930)
Atom 328 = (12.7610361362, 28.9365047760, 21.0252803120)
Atom 329 = (11.2586283869, 18.0541775251, 20.5184558021)
Atom 330 = (14.2634438855, 18.0541775251, 20.5184558021)
Atom 331 = (11.2586283869, 26.1529383961, 27.4424118211)
Atom 332 = (10.0097651734, 18.7850857426, 27.4424118211)
Atom 333 = (7.0049496748, 25.4220301786, 20.5184558021)
Atom 334 = (10.0097651734, 25.4220301786, 20.5184558021)
Atom 335 = (7.0049496748, 18.7850857426, 27.4424118211)
Atom 336 = (8.5073574241, 24.5320070329, 28.5696333728)
Atom 337 = (12.7610361362, 26.9000226681, 40.6699268174)
Atom 338 = (8.5073574241, 24.5143191976, 30.4141760121)
Atom 339 = (8.5073574241, 22.6384637987, 27.9492363310)
Atom 340 = (14.2634438855, 26.1529383961, 41.2903238591)
Atom 341 = (8.5073574241, 19.6751088883, 35.4935893918)
Atom 342 = (12.7610361362, 17.1641543794, 28.5696333728)
Atom 343 = (12.7610361362, 27.0429615418, 35.4935893918)
Atom 344 = (12.7610361362, 17.3070932531, 33.7459707983)
Atom 345 = (8.5073574241, 19.5321700146, 40.6699268174)
Atom 346 = (8.5073574241, 24.6749459066, 33.7459707983)
Atom 347 = (8.5073574241, 19.6927967235, 37.3381320311)
Atom 348 = (12.7610361362, 17.1464665441, 30.4141760121)
Atom 349 = (12.7610361362, 27.0606493771, 37.3381320311)
Atom 350 = (8.5073574241, 21.5686521225, 34.8731923500)
Atom 351 = (12.7610361362, 15.2706111451, 27.9492363310)
Atom 352 = (12.7610361362, 28.9365047760, 34.8731923500)
Atom 353 = (11.2586283869, 18.0541775251, 34.3663678401)
Atom 354 = (14.2634438855, 18.0541775251, 34.3663678401)
Atom 355 = (11.2586283869, 26.1529383961, 41.2903238591)
Atom 356 = (10.0097651734, 18.7850857426, 41.2903238591)
Atom 357 = (7.0049496748, 25.4220301786, 34.3663678401)
Atom 358 = (10.0097651734, 25.4220301786, 34.3663678401)
Atom 359 = (7.0049496748, 18.7850857426, 41.2903238591)
Atom 360 = (8.5073574241, 39.2677123399, 0.8738092967)
Atom 361 = (12.7610361362, 41.6357279752, 12.9741027413)
Atom 362 = (8.5073574241, 39.2500245047, 2.7183519361)
Atom 363 = (8.5073574241, 37.3741691057, 0.2534122550)
Atom 364 = (14.2634438855, 40.8886437032, 13.5944997831)
Atom 365 = (8.5073574241, 34.4108141953, 7.7977653157)
Atom 366 = (12.7610361362, 31.8998596864, 0.8738092967)
Atom 367 = (12.7610361362, 41.7786668489, 7.7977653157)
Atom 368 = (12.7610361362, 32.0427985601, 6.0501467223)
Atom 369 = (8.5073574241, 34.2678753216, 12.9741027413)
Atom 370 = (8.5073574241, 39.4106512137, 6.0501467223)
Atom 371 = (8.5073574241, 34.4285020306, 9.6423079551)
Atom 372 = (12.7610361362, 31.8821718512, 2.7183519361)
Atom 373 = (12.7610361362, 41.7963546841, 9.6423079551)
Atom 374 = (8.5073574241, 36.3043574296, 7.1773682740)
Atom 375 = (12.7610361362, 30.0063164522, 0.2534122550)
Atom 376 = (12.7610361362, 43.6722100831, 7.1773682740)
Atom 377 = (11.2586283869, 32.7898828321, 6.6705437641)
Atom 378 = (14.2634438855, 32.7898828321, 6.6705437641)
Atom 379 = (11.2586283869, 40.8886437032, 13.5944997831)
Atom 380 = (10.0097651734, 33.5207910496, 13.5944997831)
Atom 381 = (7.0049496748, 40.1577354856, 6.6705437641)
Atom 382 = (10.0097651734, 40.1577354856, 6.6705437641)
Atom 383 = (7.0049496748, 33.5207910496, 13.5944997831)
Atom 384 = (8.5073574241, 39.2677123399, 14.7217213347)
Atom 385 = (12.7610361362, 41.6357279752, 26.8220147793)
Atom 386 = (8.5073574241, 39.2500245047, 16.5662639741)
Atom 387 = (8.5073574241, 37.3741691057, 14.1013242930)
Atom 388 = (14.2634438855, 40.8886437032, 27.4424118211)
Atom 389 = (8.5073574241, 34.4108141953, 21.6456773538)
Atom 390 = (12.7610361362, 31.8998596864, 14.7217213347)
Atom 391 = (12.7610361362, 41.7786668489, 21.6456773538)
Atom 392 = (12.7610361362, 32.0427985601, 19.8980587603)
Atom 393 = (8.5073574241, 34.2678753216, 26.8220147793)
Atom 394 = (8.5073574241, 39.4106512137, 19.8980587603)
Atom 395 = (8.5073574241, 34.4285020306, 23.4902199931)
Atom 396 = (12.7610361362, 31.8821718512, 16.5662639741)
Atom 397 = (12.7610361362, 41.7963546841, 23.4902199931)
Atom 398 = (8.5073574241, 36.3043574296, 21.0252803120)
Atom 399 = (12.7610361362, 30.0063164522, 14.1013242930)
Atom 400 = (12.7610361362, 43.6722100831, 21.0252803120)
Atom 401 = (11.2586283869, 32.7898828321, 20.5184558021)
Atom 402 = (14.2634438855, 32.7898828321, 20.5184558021)
Atom 403 = (11.2586283869, 40.8886437032, 27.4424118211)
Atom 404 = (10.0097651734, 33.5207910496, 27.4424118211)
Atom 405 = (7.0049496748, 40.1577354856, 20.5184558021)
Atom 406 = (10.0097651734, 40.1577354856, 20.5184558021)
Atom 407 = (7.0049496748, 33.5207910496, 27.4424118211)
Atom 408 = (8.5073574241, 39.2677123399, 28.5696333728)
Atom 409 = (12.7610361362, 41.6357279752, 40.6699268174)
Atom 410 = (8.5073574241, 39.2500245047, 30.4141760121)
Atom 411 = (8.5073574241, 37.3741691057, 27.9492363310)
Atom 412 = (14.2634438855, 40.8886437032, 41.2903238591)
Atom 413 = (8.5073574241, 34.4108141953, 35.4935893918)
Atom 414 = (12.7610361362, 31.8998596864, 28.5696333728)
Atom 415 = (12.7610361362, 41.7786668489, 35.4935893918)
Atom 416 = (12.7610361362, 32.0427985601, 33.7459707983)
Atom 417 = (8.5073574241, 34.2678753216, 40.6699268174)
Atom 418 = (8.5073574241, 39.4106512137, 33.7459707983)
Atom 419 = (8.5073574241, 34.4285020306, 37.3381320311)
Atom 420 = (12.7610361362, 31.8821718512, 30.4141760121)
Atom 421 = (12.7610361362, 41.7963546841, 37.3381320311)
Atom 422 = (8.5073574241, 36.3043574296, 34.8731923500)
Atom 423 = (12.7610361362, 30.0063164522, 27.9492363310)
Atom 424 = (12.7610361362, 43.6722100831, 34.8731923500)
Atom 425 = (11.2586283869, 32.7898828321, 34.3663678401)
Atom 426 = (14.2634438855, 32.7898828321, 34.3663678401)
Atom 427 = (11.2586283869, 40.8886437032, 41.2903238591)
Atom 428 = (10.0097651734, 33.5207910496, 41.2903238591)
Atom 429 = (7.0049496748, 40.1577354856, 34.3663678401)
Atom 430 = (10.0097651734, 40.1577354856, 34.3663678401)
Atom 431 = (7.0049496748, 33.5207910496, 41.2903238591)
Atom 432 = (17.0147148483, 9.7963017258, 0.8738092967)
Atom 433 = (21.2683935603, 12.1643173610, 12.9741027413)
Atom 434 = (17.0147148483, 9.7786138906, 2.7183519361)
Atom 435 = (17.0147148483, 7.9027584916, 0.2534122550)
Atom 436 = (22.7708013096, 11.4172330891, 13.5944997831)
Atom 437 = (17.0147148483, 4.9394035812, 7.7977653157)
Atom 438 = (21.2683935603, 2.4284490723, 0.8738092967)
Atom 439 = (21.2683935603, 12.3072562348, 7.7977653157)
Atom 440 = (21.2683935603, 2.5713879460, 6.0501467223)
Atom 441 = (17.0147148483, 4.7964647075, 12.9741027413)
Atom 442 = (17.0147148483, 9.9392405995, 6.0501467223)
Atom 443 = (17.0147148483, 4.9570914165, 9.6423079551)
Atom 444 = (21.2683935603, 2.4107612371, 2.7183519361)
Atom 445 = (21.2683935603, 12.3249440700, 9.6423079551)
Atom 446 = (17.0147148483, 6.8329468154, 7.1773682740)
Atom 447 = (21.2683935603, 0.5349058381, 0.2534122550)
Atom 448 = (21.2683935603, 14.2007994690, 7.1773682740)
Atom 449 = (19.7659858110, 3.3184722180, 6.6705437641)
Atom 450 = (22.7708013096, 3.3184722180, 6.6705437641)
Atom 451 = (19.7659858110, 11.4172330891, 13.5944997831)
Atom 452 = (18.5171225975, 4.0493804355, 13.5944997831)
Atom 453 = (15.5123070990, 10.6863248715, 6.6705437641)
Atom 454 = (18.5171225975, 10.6863248715, 6.6705437641)
Atom 455 = (15.5123070990, 4.0493804355, 13.5944997831)
Atom 456 = (17.0147148483, 9.7963017258, 14.7217213347)
Atom 457 = (21.2683935603, 12.1643173610, 26.8220147793)
Atom 458 = (17.0147148483, 9.7786138906, 16.5662639741)
Atom 459 = (17.0147148483, 7.9027584916, 14.1013242930)
Atom 460 = (22.7708013096, 11.4172330891, 27.4424118211)
Atom 461 = (17.0147148483, 4.9394035812, 21.6456773538)
Atom 462 = (21.2683935603, 2.4284490723, 14.7217213347)
Atom 463 = (21.2683935603, 12.3072562348, 21.6456773538)
Atom 464 = (21.2683935603, 2.5713879460, 19.8980587603)
Atom 465 = (17.0147148483, 4.7964647075, 26.8220147793)
Atom 466 = (17.0147148483, 9.9392405995, 19.8980587603)
Atom 467 = (17.0147148483, 4.9570914165, 23.4902199931)
Atom 468 = (21.2683935603, 2.4107612371, 16.5662639741)
Atom 469 = (21.2683935603, 12.3249440700, 23.4902199931)
Atom 470 = (17.0147148483, 6.8329468154, 21.0252803120)
Atom 471 = (21.2683935603, 0.5349058381, 14.1013242930)
Atom 472 = (21.2683935603, 14.2007994690, 21.0252803120)
Atom 473 = (19.7659858110, 3.3184722180, 20.5184558021)
Atom 474 = (22.7708013096, 3.3184722180, 20.5184558021)
Atom 475 = (19.7659858110, 11.4172330891, 27.4424118211)
Atom 476 = (18.5171225975, 4.0493804355, 27.4424118211)
Atom 477 = (15.5123070990, 10.6863248715, 20.5184558021)
Atom 478 = (18.5171225975, 10.6863248715, 20.5184558021)
Atom 479 = (15.5123070990, 4.0493804355, 27.4424118211)
Atom 480 = (17.0147148483, 9.7963017258, 28.5696333728)
Atom 481 = (21.2683935603, 12.1643173610, 40.6699268174)
Atom 482 = (17.0147148483, 9.7786138906, 30.4141760121)
Atom 483 = (17.0147148483, 7.9027584916, 27.9492363310)
Atom 484 = (22.7708013096, 11.4172330891, 41.2903238591)
Atom 485 = (17.0147148483, 4.9394035812, 35.4935893918)
Atom 486 = (21.2683935603, 2.4284490723, 28.5696333728)
Atom 487 = (21.2683935603, 12.3072562348, 35.4935893918)
Atom 488 = (21.2683935603, 2.5713879460, 33.7459707983)
Atom 489 = (17.0147148483, 4.7964647075, 40.6699268174)
Atom 490 = (17.0147148483, 9.9392405995, 33.7459707983)
Atom 491 = (17.0147148483, 4.9570914165, 37.3381320311)
Atom 492 = (21.2683935603, 2.4107612371, 30.4141760121)
Atom 493 = (21.2683935603, 12.3249440700, 37.3381320311)
Atom 494 = (17.0147148483, 6.8329468154, 34.8731923500)
Atom 495 = (21.2683935603, 0.5349058381, 27.9492363310)
Atom 496 = (21.2683935603, 14.2007994690, 34.8731923500)
Atom 497 = (19.7659858110, 3.3184722180, 34.3663678401)
Atom 498 = (22.7708013096, 3.3184722180, 34.3663678401)
Atom 499 = (19.7659858110, 11.4172330891, 41.2903238591)
Atom 500 = (18.5171225975, 4.0493804355, 41.2903238591)
Atom 501 = (15.5123070990, 10.6863248715, 34.3663678401)
Atom 502 = (18.5171225975, 10.6863248715, 34.3663678401)
Atom 503 = (15.5123070990, 4.0493804355, 41.2903238591)
Atom 504 = (17.0147148483, 24.5320070329, 0.8738092967)
Atom 505 = (21.2683935603, 26.9000226681, 12.9741027413)
Atom 506 = (17.0147148483, 24.5143191976, 2.7183519361)
Atom 507 = (17.0147148483, 22.6384637987, 0.2534122550)
Atom 508 = (22.7708013096, 26.1529383961, 13.5944997831)
Atom 509 = (17.0147148483, 19.6751088883, 7.7977653157)
Atom 510 = (21.2683935603, 17.1641543794, 0.8738092967)
Atom 511 = (21.2683935603, 27.0429615418, 7.7977653157)
Atom 512 = (21.2683935603, 17.3070932531, 6.0501467223)
Atom 513 = (17.0147148483, 19.5321700146, 12.9741027413)
Atom 514 = (17.0147148483, 24.6749459066, 6.0501467223)
Atom 515 = (17.0147148483, 19.6927967235, 9.6423079551)
Atom 516 = (21.2683935603, 17.1464665441, 2.7183519361)
Atom 517 = (21.2683935603, 27.0606493771, 9.6423079551)
Atom 518 = (17.0147148483, 21.5686521225, 7.1773682740)
Atom 519 = (21.2683935603, 15.2706111451, 0.2534122550)
Atom 520 = (21.2683935603, 28.9365047760, 7.1773682740)
Atom 521 = (19.7659858110, 18.0541775251, 6.6705437641)
Atom 522 = (22.7708013096, 18.0541775251, 6.6705437641)
Atom 523 = (19.7659858110, 26.1529383961, 13.5944997831)
Atom 524 = (18.5171225975, 18.7850857426, 13.5944997831)
Atom 525 = (15.5123070990, 25.4220301786, 6.6705437641)
Atom 526 = (18.5171225975, 25.4220301786, 6.6705437641)
Atom 527 = (15.5123070990, 18.7850857426, 13.5944997831)
Atom 528 = (17.0147148483, 24.5320070329, 14.7217213347)
Atom 529 = (21.2683935603, 26.9000226681, 26.8220147793)
Atom 530 = (17.0147148483, 24.5143191976, 16.5662639741)
Atom 531 = (17.0147148483, 22.6384637987, 14.1013242930)
Atom 532 = (22.7708013096, 26.1529383961, 27.4424118211)
Atom 533 = (17.0147148483, 19.6751088883, 21.6456773538)
Atom 534 = (21.2683935603, 17.1641543794, 14.7217213347)
Atom 535 = (21.2683935603, 27.0429615418, 21.6456773538)
Atom 536 = (21.2683935603, 17.3070932531, 19.8980587603)
Atom 537 = (17.0147148483, 19.5321700146, 26.8220147793)
Atom 538 = (17.0147148483, 24.6749459066, 19.8980587603)
Atom 539 = (17.0147148483, 19.6927967235, 23.4902199931)
Atom 540 = (21.2683935603, 17.1464665441, 16.5662639741)
Atom 541 = (21.2683935603, 27.0606493771, 23.4902199931)
Atom 542 = (17.0147148483, 21.5686521225, 21.0252803120)
Atom 543 = (21.2683935603, 15.2706111451, 14.1013242930)
Atom 544 = (21.2683935603, 28.9365047760, 21.0252803120)
Atom 545 = (19.7659858110, 18.0541775251, 20.5184558021)
Atom 546 = (22.7708013096, 18.0541775251, 20.5184558021)
Atom 547 = (19.7659858110, 26.1529383961, 27.4424118211)
Atom 548 = (18.5171225975, 18.7850857426, 27.4424118211)
Atom 549 = (15.5123070990, 25.4220301786, 20.5184558021)
Atom 550 = (18.5171225975, 25.4220301786, 20.5184558021)
Atom 551 = (15.5123070990, 18.7850857426, 27.4424118211)
Atom 552 = (17.0147148483, 24.5320070329, 28.5696333728)
Atom 553 = (21.2683935603, 26.9000226681, 40.6699268174)
Atom 554 = (17.0147148483, 24.5143191976, 30.4141760121)
Atom 555 = (17.0147148483, 22.6384637987, 27.9492363310)
Atom 556 = (22.7708013096, 26.1529383961, 41.2903238591)
Atom 557 = (17.0147148483, 19.6751088883, 35.4935893918)
Atom 558 = (21.2683935603, 17.1641543794, 28.5696333728)
Atom 559 = (21.2683935603, 27.0429615418, 35.4935893918)
Atom 560 = (21.2683935603, 17.3070932531, 33.7459707983)
Atom 561 = (17.0147148483, 19.5321700146, 40.6699268174)
Atom 562 = (17.0147148483, 24.6749459066, 33.7459707983)
Atom 563 = (17.0147148483, 19.6927967235, 37.3381320311)
Atom 564 = (21.2683935603, 17.1464665441, 30.4141760121)
Atom 565 = (21.2683935603, 27.0606493771, 37.3381320311)
Atom 566 = (17.0147148483, 21.5686521225, 34.8731923500)
Atom 567 = (21.2683935603, 15.2706111451, 27.9492363310)
Atom 568 = (21.2683935603, 28.9365047760, 34.8731923500)
Atom 569 = (19.7659858110, 18.0541775251, 34.3663678401)
Atom 570 = (22.7708013096, 18.0541775251, 34.3663678401)
Atom 571 = (19.7659858110, 26.1529383961, 41.2903238591)
Atom 572 = (18.5171225975, 18.7850857426, 41.2903238591)
Atom 573 = (15.5123070990, 25.4220301786, 34.3663678401)
Atom 574 = (18.5171225975, 25.4220301786, 34.3663678401)
Atom 575 = (15.5123070990, 18.7850857426, 41.2903238591)
Atom 576 = (17.0147148483, 39.2677123399, 0.8738092967)
Atom 577 = (21.2683935603, 41.6357279752, 12.9741027413)
Atom 578 = (17.0147148483, 39.2500245047, 2.7183519361)
Atom 579 = (17.0147148483, 37.3741691057, 0.2534122550)
Atom 580 = (22.7708013096, 40.8886437032, 13.5944997831)
Atom 581 = (17.0147148483, 34.4108141953, 7.7977653157)
Atom 582 = (21.2683935603, 31.8998596864, 0.8738092967)
Atom 583 = (21.2683935603, 41.7786668489, 7.7977653157)
Atom 584 = (21.2683935603, 32.0427985601, 6.0501467223)
Atom 585 = (17.0147148483, 34.2678753216, 12.9741027413)
Atom 586 = (17.0147148483, 39.4106512137, 6.0501467223)
Atom 587 = (17.0147148483, 34.4285020306, 9.6423079551)
Atom 588 = (21.2683935603, 31.8821718512, 2.7183519361)
Atom 589 = (21.2683935603, 41.7963546841, 9.6423079551)
Atom 590 = (17.0147148483, 36.3043574296, 7.1773682740)
Atom 591 = (21.2683935603, 30.0063164522, 0.2534122550)
Atom 592 = (21.2683935603, 43.6722100831, 7.1773682740)
Atom 593 = (19.7659858110, 32.7898828321, 6.6705437641)
Atom 594 = (22.7708013096, 32.7898828321, 6.6705437641)
Atom 595 = (19.7659858110, 40.8886437032, 13.5944997831)
Atom 596 = (18.5171225975, 33.5207910496, 13.5944997831)
Atom 597 = (15.5123070990, 40.1577354856, 6.6705437641)
Atom 598 = (18.5171225975, 40.1577354856, 6.6705437641)
Atom 599 = (15.5123070990, 33.5207910496, 13.5944997831)
Atom 600 = (17.0147148483, 39.2677123399, 14.7217213347)
Atom 601 = (21.2683935603, 41.6357279752, 26.8220147793)
Atom 602 = (17.0147148483, 39.2500245047, 16.5662639741)
Atom 603 = (17.0147148483, 37.3741691057, 14.1013242930)
Atom 604 = (22.7708013096, 40.8886437032, 27.4424118211)
Atom 605 = (17.0147148483, 34.4108141953, 21.6456773538)
Atom 606 = (21.2683935603, 31.8998596864, 14.7217213347)
Atom 607 = (21.2683935603, 41.7786668489, 21.6456773538)
Atom 608 = (21.2683935603, 32.0427985601, 19.8980587603)
Atom 609 = (17.0147148483, 34.2678753216, 26.8220147793)
Atom 610 = (17.0147148483, 39.4106512137, 19.8980587603)
Atom 611 = (17.0147148483, 34.4285020306, 23.4902199931)
Atom 612 = (21.2683935603, 31.8821718512, 16.5662639741)
Atom 613 = (21.2683935603, 41.7963546841, 23.4902199931)
Atom 614 = (17.0147148483, 36.3043574296, 21.0252803120)
Atom 615 = (21.2683935603, 30.0063164522, 14.1013242930)
Atom 616 = (21.2683935603, 43.6722100831, 21.0252803120)
Atom 617 = (19.7659858110, 32.7898828321, 20.5184558021)
Atom 618 = (22.7708013096, 32.7898828321, 20.5184558021)
Atom 619 = (19.7659858110, 40.8886437032, 27.4424118211)
Atom 620 = (18.5171225975, 33.5207910496, 27.4424118211)
Atom 621 = (15.5123070990, 40.1577354856, 20.5184558021)
Atom 622 = (18.5171225975, 40.1577354856, 20.5184558021)
Atom 623 = (15.5123070990, 33.5207910496, 27.4424118211)
Atom 624 = (17.0147148483, 39.2677123399, 28.5696333728)
Atom 625 = (21.2683935603, 41.6357279752, 40.6699268174)
Atom 626 = (17.0147148483, 39.2500245047, 30.4141760121)
Atom 627 = (17.0147148483, 37.3741691057, 27.9492363310)
Atom 628 = (22.7708013096, 40.8886437032, 41.2903238591)
Atom 629 = (17.0147148483, 34.4108141953, 35.4935893918)
Atom 630 = (21.2683935603, 31.8998596864, 28.5696333728)
Atom 631 = (21.2683935603, 41.7786668489, 35.4935893918)
Atom 632 = (21.2683935603, 32.0427985601, 33.7459707983)
Atom 633 = (17.0147148483, 34.2678753216, 40.6699268174)
Atom 634 = (17.0147148483, 39.4106512137, 33.7459707983)
Atom 635 = (17.0147148483, 34.4285020306, 37.3381320311)
Atom 636 = (21.2683935603, 31.8821718512, 30.4141760121)
Atom 637 = (21.2683935603, 41.7963546841, 37.3381320311)
Atom 638 = (17.0147148483, 36.3043574296, 34.8731923500)
Atom 639 = (21.2683935603, 30.0063164522, 27.9492363310)
Atom 640 = (21.2683935603, 43.6722100831, 34.8731923500)
Atom 641 = (19.7659858110, 32.7898828321, 34.3663678401)
Atom 642 = (22.7708013096, 32.7898828321, 34.3663678401)
Atom 643 = (19.7659858110, 40.8886437032, 41.2903238591)
Atom 644 = (18.5171225975, 33.5207910496, 41.2903238591)
Atom 645 = (15.5123070990, 40.1577354856, 34.3663678401)
Atom 646 = (18.5171225975, 40.1577354856, 34.3663678401)
Atom 647 = (15.5123070990, 33.5207910496, 41.2903238591)

Default periodic omega parameter = 0.0721556562



Basis set:       def2-svp
Total atoms:     648
Total charge:    0
Total electrons: 2160 (1080-alpha, 1080-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  5400
Total AO shells: 2592 (1512 S-shells; 864 P-shells; 216 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -2687.032387262410 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.8185251617  -16328.5218951985  47.82 39.92 2.01 0.00  -16328.5218951985    89.86  
|    2     0.1099680761      -2.9616841103  367.33 1425.65 4.25 0.00  -16331.4835793088  1797.39  
|    3     0.0543550465      -2.8615810333  337.83 1283.13 4.17 0.00  -16334.3451603421  1625.33  
|    4     0.0069549579      -0.9032989539  316.98 1194.54 4.21 0.00  -16335.2484592960  1515.98  
|    5     0.0027297751      -0.0253540276  276.21 979.55 4.37 0.00  -16335.2738133236  1260.42  
|    6     0.0011353928      -0.0014144233  249.00 859.84 4.42 0.00  -16335.2752277470  1113.64  
|    7     0.0003631029      -0.0003036086  226.77 780.72 4.29 0.00  -16335.2755313556  1012.17  
|    8     0.0000376590      -0.0000410330  212.62 728.17 4.40 0.00  -16335.2755723886   945.62  
|    9     0.0000059983      -0.0000017351  373.35 1432.99 4.79 0.00  -16335.2755741237  1811.62  
|   10     0.0000007971      -0.0000000066  149.82 484.10 6.55 0.00  -16335.2755741303   638.48  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -16335.2755741303 a.u.
HOMO-LUMO GAP: 14.100 eV
CENTER OF MASS: {5.627375, 11.696700, 11.028495} ANGS
DIPOLE MOMENT: {5.540100, -5.445369, 272.342566} (|D| = 272.453331) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 11859.79 sec 

| Job finished: Tue Sep 17 22:26:02 2024



==> anc/files/timings/scaling/Ice_XI/3x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Ice_XI/3x_supercell/tc_pbe0_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Tue Sep 17 23:05:27 2024
| On fire-21-01 (available memory: 662112 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc297d0000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fa9d0f1d000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fa9d0f01000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fa9d0b17000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fa9d0a2e000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fa9cee00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fa9ceaa8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fa9d0a28000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fa9d09fd000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fa9ccc8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fa9cc831000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fa9cc600000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fa9d09f0000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fa9d09ea000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fa9d09ce000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fa9d09c8000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fa973cba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fa9d0905000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fa958e34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fa958a88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fa9566be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fa9565c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fa955f7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fa955ae9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fa9d08e6000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fa955ab4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fa9557e1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fa955780000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fa9556dc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fa955298000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fa95362b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fa953200000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fa94ca00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fa941c00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fa931e00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fa92ac00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fa908400000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fa906dd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fa906a00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fa9067d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fa906200000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fa905e00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fa9cc811000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fa9535b3000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fa905bd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fa9d0fd3000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fa953589000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fa953568000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fa953549000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fa9534dc000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fa9534c8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fa94c9ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fa94c94d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fa9534b7000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fa931d31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fa9534a9000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fa9d08d7000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fa9d08d2000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fa9531d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fa90665a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fa9cc80a000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fa902a00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fa906056000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fa902815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fa941bb8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fa931ceb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fa931c69000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fa92ab35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fa906da2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fa9531ca000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fa94c93f000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fa931c4e000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fa906d7f000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fa9026da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fa941ba0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fa9531c1000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fa906d6b000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fa94c932000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 24
|  AVAILABLE: 976
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 1247458383

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 13.5057000000 A, b = 23.3934000000 A, c = 21.9840000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(25.5220722724, 0.0000000000, 0.0000000000), (0.0000000000, 44.2071159212, 0.0000000000), (0.0000000000, 0.0000000000, 41.5437361141), 
Reciprocal space lattice vector in a.u.:
(0.2461863300, -0.0000000000, -0.0000000000), (0.0000000000, 0.1421306316, -0.0000000000), (0.0000000000, 0.0000000000, 0.1512426636), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)
Atom 24 = (0.0000000000, 9.7963017258, 14.7217213347)
Atom 25 = (4.2536787121, 12.1643173610, 26.8220147793)
Atom 26 = (0.0000000000, 9.7786138906, 16.5662639741)
Atom 27 = (0.0000000000, 7.9027584916, 14.1013242930)
Atom 28 = (5.7560864613, 11.4172330891, 27.4424118211)
Atom 29 = (0.0000000000, 4.9394035812, 21.6456773538)
Atom 30 = (4.2536787121, 2.4284490723, 14.7217213347)
Atom 31 = (4.2536787121, 12.3072562348, 21.6456773538)
Atom 32 = (4.2536787121, 2.5713879460, 19.8980587603)
Atom 33 = (0.0000000000, 4.7964647075, 26.8220147793)
Atom 34 = (0.0000000000, 9.9392405995, 19.8980587603)
Atom 35 = (0.0000000000, 4.9570914165, 23.4902199931)
Atom 36 = (4.2536787121, 2.4107612371, 16.5662639741)
Atom 37 = (4.2536787121, 12.3249440700, 23.4902199931)
Atom 38 = (0.0000000000, 6.8329468154, 21.0252803120)
Atom 39 = (4.2536787121, 0.5349058381, 14.1013242930)
Atom 40 = (4.2536787121, 14.2007994690, 21.0252803120)
Atom 41 = (2.7512709628, 3.3184722180, 20.5184558021)
Atom 42 = (5.7560864613, 3.3184722180, 20.5184558021)
Atom 43 = (2.7512709628, 11.4172330891, 27.4424118211)
Atom 44 = (1.5024077493, 4.0493804355, 27.4424118211)
Atom 45 = (-1.5024077493, 10.6863248715, 20.5184558021)
Atom 46 = (1.5024077493, 10.6863248715, 20.5184558021)
Atom 47 = (-1.5024077493, 4.0493804355, 27.4424118211)
Atom 48 = (0.0000000000, 9.7963017258, 28.5696333728)
Atom 49 = (4.2536787121, 12.1643173610, 40.6699268174)
Atom 50 = (0.0000000000, 9.7786138906, 30.4141760121)
Atom 51 = (0.0000000000, 7.9027584916, 27.9492363310)
Atom 52 = (5.7560864613, 11.4172330891, 41.2903238591)
Atom 53 = (0.0000000000, 4.9394035812, 35.4935893918)
Atom 54 = (4.2536787121, 2.4284490723, 28.5696333728)
Atom 55 = (4.2536787121, 12.3072562348, 35.4935893918)
Atom 56 = (4.2536787121, 2.5713879460, 33.7459707983)
Atom 57 = (0.0000000000, 4.7964647075, 40.6699268174)
Atom 58 = (0.0000000000, 9.9392405995, 33.7459707983)
Atom 59 = (0.0000000000, 4.9570914165, 37.3381320311)
Atom 60 = (4.2536787121, 2.4107612371, 30.4141760121)
Atom 61 = (4.2536787121, 12.3249440700, 37.3381320311)
Atom 62 = (0.0000000000, 6.8329468154, 34.8731923500)
Atom 63 = (4.2536787121, 0.5349058381, 27.9492363310)
Atom 64 = (4.2536787121, 14.2007994690, 34.8731923500)
Atom 65 = (2.7512709628, 3.3184722180, 34.3663678401)
Atom 66 = (5.7560864613, 3.3184722180, 34.3663678401)
Atom 67 = (2.7512709628, 11.4172330891, 41.2903238591)
Atom 68 = (1.5024077493, 4.0493804355, 41.2903238591)
Atom 69 = (-1.5024077493, 10.6863248715, 34.3663678401)
Atom 70 = (1.5024077493, 10.6863248715, 34.3663678401)
Atom 71 = (-1.5024077493, 4.0493804355, 41.2903238591)
Atom 72 = (0.0000000000, 24.5320070329, 0.8738092967)
Atom 73 = (4.2536787121, 26.9000226681, 12.9741027413)
Atom 74 = (0.0000000000, 24.5143191976, 2.7183519361)
Atom 75 = (0.0000000000, 22.6384637987, 0.2534122550)
Atom 76 = (5.7560864613, 26.1529383961, 13.5944997831)
Atom 77 = (0.0000000000, 19.6751088883, 7.7977653157)
Atom 78 = (4.2536787121, 17.1641543794, 0.8738092967)
Atom 79 = (4.2536787121, 27.0429615418, 7.7977653157)
Atom 80 = (4.2536787121, 17.3070932531, 6.0501467223)
Atom 81 = (0.0000000000, 19.5321700146, 12.9741027413)
Atom 82 = (0.0000000000, 24.6749459066, 6.0501467223)
Atom 83 = (0.0000000000, 19.6927967235, 9.6423079551)
Atom 84 = (4.2536787121, 17.1464665441, 2.7183519361)
Atom 85 = (4.2536787121, 27.0606493771, 9.6423079551)
Atom 86 = (0.0000000000, 21.5686521225, 7.1773682740)
Atom 87 = (4.2536787121, 15.2706111451, 0.2534122550)
Atom 88 = (4.2536787121, 28.9365047760, 7.1773682740)
Atom 89 = (2.7512709628, 18.0541775251, 6.6705437641)
Atom 90 = (5.7560864613, 18.0541775251, 6.6705437641)
Atom 91 = (2.7512709628, 26.1529383961, 13.5944997831)
Atom 92 = (1.5024077493, 18.7850857426, 13.5944997831)
Atom 93 = (-1.5024077493, 25.4220301786, 6.6705437641)
Atom 94 = (1.5024077493, 25.4220301786, 6.6705437641)
Atom 95 = (-1.5024077493, 18.7850857426, 13.5944997831)
Atom 96 = (0.0000000000, 24.5320070329, 14.7217213347)
Atom 97 = (4.2536787121, 26.9000226681, 26.8220147793)
Atom 98 = (0.0000000000, 24.5143191976, 16.5662639741)
Atom 99 = (0.0000000000, 22.6384637987, 14.1013242930)
Atom 100 = (5.7560864613, 26.1529383961, 27.4424118211)
Atom 101 = (0.0000000000, 19.6751088883, 21.6456773538)
Atom 102 = (4.2536787121, 17.1641543794, 14.7217213347)
Atom 103 = (4.2536787121, 27.0429615418, 21.6456773538)
Atom 104 = (4.2536787121, 17.3070932531, 19.8980587603)
Atom 105 = (0.0000000000, 19.5321700146, 26.8220147793)
Atom 106 = (0.0000000000, 24.6749459066, 19.8980587603)
Atom 107 = (0.0000000000, 19.6927967235, 23.4902199931)
Atom 108 = (4.2536787121, 17.1464665441, 16.5662639741)
Atom 109 = (4.2536787121, 27.0606493771, 23.4902199931)
Atom 110 = (0.0000000000, 21.5686521225, 21.0252803120)
Atom 111 = (4.2536787121, 15.2706111451, 14.1013242930)
Atom 112 = (4.2536787121, 28.9365047760, 21.0252803120)
Atom 113 = (2.7512709628, 18.0541775251, 20.5184558021)
Atom 114 = (5.7560864613, 18.0541775251, 20.5184558021)
Atom 115 = (2.7512709628, 26.1529383961, 27.4424118211)
Atom 116 = (1.5024077493, 18.7850857426, 27.4424118211)
Atom 117 = (-1.5024077493, 25.4220301786, 20.5184558021)
Atom 118 = (1.5024077493, 25.4220301786, 20.5184558021)
Atom 119 = (-1.5024077493, 18.7850857426, 27.4424118211)
Atom 120 = (0.0000000000, 24.5320070329, 28.5696333728)
Atom 121 = (4.2536787121, 26.9000226681, 40.6699268174)
Atom 122 = (0.0000000000, 24.5143191976, 30.4141760121)
Atom 123 = (0.0000000000, 22.6384637987, 27.9492363310)
Atom 124 = (5.7560864613, 26.1529383961, 41.2903238591)
Atom 125 = (0.0000000000, 19.6751088883, 35.4935893918)
Atom 126 = (4.2536787121, 17.1641543794, 28.5696333728)
Atom 127 = (4.2536787121, 27.0429615418, 35.4935893918)
Atom 128 = (4.2536787121, 17.3070932531, 33.7459707983)
Atom 129 = (0.0000000000, 19.5321700146, 40.6699268174)
Atom 130 = (0.0000000000, 24.6749459066, 33.7459707983)
Atom 131 = (0.0000000000, 19.6927967235, 37.3381320311)
Atom 132 = (4.2536787121, 17.1464665441, 30.4141760121)
Atom 133 = (4.2536787121, 27.0606493771, 37.3381320311)
Atom 134 = (0.0000000000, 21.5686521225, 34.8731923500)
Atom 135 = (4.2536787121, 15.2706111451, 27.9492363310)
Atom 136 = (4.2536787121, 28.9365047760, 34.8731923500)
Atom 137 = (2.7512709628, 18.0541775251, 34.3663678401)
Atom 138 = (5.7560864613, 18.0541775251, 34.3663678401)
Atom 139 = (2.7512709628, 26.1529383961, 41.2903238591)
Atom 140 = (1.5024077493, 18.7850857426, 41.2903238591)
Atom 141 = (-1.5024077493, 25.4220301786, 34.3663678401)
Atom 142 = (1.5024077493, 25.4220301786, 34.3663678401)
Atom 143 = (-1.5024077493, 18.7850857426, 41.2903238591)
Atom 144 = (0.0000000000, 39.2677123399, 0.8738092967)
Atom 145 = (4.2536787121, 41.6357279752, 12.9741027413)
Atom 146 = (0.0000000000, 39.2500245047, 2.7183519361)
Atom 147 = (0.0000000000, 37.3741691057, 0.2534122550)
Atom 148 = (5.7560864613, 40.8886437032, 13.5944997831)
Atom 149 = (0.0000000000, 34.4108141953, 7.7977653157)
Atom 150 = (4.2536787121, 31.8998596864, 0.8738092967)
Atom 151 = (4.2536787121, 41.7786668489, 7.7977653157)
Atom 152 = (4.2536787121, 32.0427985601, 6.0501467223)
Atom 153 = (0.0000000000, 34.2678753216, 12.9741027413)
Atom 154 = (0.0000000000, 39.4106512137, 6.0501467223)
Atom 155 = (0.0000000000, 34.4285020306, 9.6423079551)
Atom 156 = (4.2536787121, 31.8821718512, 2.7183519361)
Atom 157 = (4.2536787121, 41.7963546841, 9.6423079551)
Atom 158 = (0.0000000000, 36.3043574296, 7.1773682740)
Atom 159 = (4.2536787121, 30.0063164522, 0.2534122550)
Atom 160 = (4.2536787121, 43.6722100831, 7.1773682740)
Atom 161 = (2.7512709628, 32.7898828321, 6.6705437641)
Atom 162 = (5.7560864613, 32.7898828321, 6.6705437641)
Atom 163 = (2.7512709628, 40.8886437032, 13.5944997831)
Atom 164 = (1.5024077493, 33.5207910496, 13.5944997831)
Atom 165 = (-1.5024077493, 40.1577354856, 6.6705437641)
Atom 166 = (1.5024077493, 40.1577354856, 6.6705437641)
Atom 167 = (-1.5024077493, 33.5207910496, 13.5944997831)
Atom 168 = (0.0000000000, 39.2677123399, 14.7217213347)
Atom 169 = (4.2536787121, 41.6357279752, 26.8220147793)
Atom 170 = (0.0000000000, 39.2500245047, 16.5662639741)
Atom 171 = (0.0000000000, 37.3741691057, 14.1013242930)
Atom 172 = (5.7560864613, 40.8886437032, 27.4424118211)
Atom 173 = (0.0000000000, 34.4108141953, 21.6456773538)
Atom 174 = (4.2536787121, 31.8998596864, 14.7217213347)
Atom 175 = (4.2536787121, 41.7786668489, 21.6456773538)
Atom 176 = (4.2536787121, 32.0427985601, 19.8980587603)
Atom 177 = (0.0000000000, 34.2678753216, 26.8220147793)
Atom 178 = (0.0000000000, 39.4106512137, 19.8980587603)
Atom 179 = (0.0000000000, 34.4285020306, 23.4902199931)
Atom 180 = (4.2536787121, 31.8821718512, 16.5662639741)
Atom 181 = (4.2536787121, 41.7963546841, 23.4902199931)
Atom 182 = (0.0000000000, 36.3043574296, 21.0252803120)
Atom 183 = (4.2536787121, 30.0063164522, 14.1013242930)
Atom 184 = (4.2536787121, 43.6722100831, 21.0252803120)
Atom 185 = (2.7512709628, 32.7898828321, 20.5184558021)
Atom 186 = (5.7560864613, 32.7898828321, 20.5184558021)
Atom 187 = (2.7512709628, 40.8886437032, 27.4424118211)
Atom 188 = (1.5024077493, 33.5207910496, 27.4424118211)
Atom 189 = (-1.5024077493, 40.1577354856, 20.5184558021)
Atom 190 = (1.5024077493, 40.1577354856, 20.5184558021)
Atom 191 = (-1.5024077493, 33.5207910496, 27.4424118211)
Atom 192 = (0.0000000000, 39.2677123399, 28.5696333728)
Atom 193 = (4.2536787121, 41.6357279752, 40.6699268174)
Atom 194 = (0.0000000000, 39.2500245047, 30.4141760121)
Atom 195 = (0.0000000000, 37.3741691057, 27.9492363310)
Atom 196 = (5.7560864613, 40.8886437032, 41.2903238591)
Atom 197 = (0.0000000000, 34.4108141953, 35.4935893918)
Atom 198 = (4.2536787121, 31.8998596864, 28.5696333728)
Atom 199 = (4.2536787121, 41.7786668489, 35.4935893918)
Atom 200 = (4.2536787121, 32.0427985601, 33.7459707983)
Atom 201 = (0.0000000000, 34.2678753216, 40.6699268174)
Atom 202 = (0.0000000000, 39.4106512137, 33.7459707983)
Atom 203 = (0.0000000000, 34.4285020306, 37.3381320311)
Atom 204 = (4.2536787121, 31.8821718512, 30.4141760121)
Atom 205 = (4.2536787121, 41.7963546841, 37.3381320311)
Atom 206 = (0.0000000000, 36.3043574296, 34.8731923500)
Atom 207 = (4.2536787121, 30.0063164522, 27.9492363310)
Atom 208 = (4.2536787121, 43.6722100831, 34.8731923500)
Atom 209 = (2.7512709628, 32.7898828321, 34.3663678401)
Atom 210 = (5.7560864613, 32.7898828321, 34.3663678401)
Atom 211 = (2.7512709628, 40.8886437032, 41.2903238591)
Atom 212 = (1.5024077493, 33.5207910496, 41.2903238591)
Atom 213 = (-1.5024077493, 40.1577354856, 34.3663678401)
Atom 214 = (1.5024077493, 40.1577354856, 34.3663678401)
Atom 215 = (-1.5024077493, 33.5207910496, 41.2903238591)
Atom 216 = (8.5073574241, 9.7963017258, 0.8738092967)
Atom 217 = (12.7610361362, 12.1643173610, 12.9741027413)
Atom 218 = (8.5073574241, 9.7786138906, 2.7183519361)
Atom 219 = (8.5073574241, 7.9027584916, 0.2534122550)
Atom 220 = (14.2634438855, 11.4172330891, 13.5944997831)
Atom 221 = (8.5073574241, 4.9394035812, 7.7977653157)
Atom 222 = (12.7610361362, 2.4284490723, 0.8738092967)
Atom 223 = (12.7610361362, 12.3072562348, 7.7977653157)
Atom 224 = (12.7610361362, 2.5713879460, 6.0501467223)
Atom 225 = (8.5073574241, 4.7964647075, 12.9741027413)
Atom 226 = (8.5073574241, 9.9392405995, 6.0501467223)
Atom 227 = (8.5073574241, 4.9570914165, 9.6423079551)
Atom 228 = (12.7610361362, 2.4107612371, 2.7183519361)
Atom 229 = (12.7610361362, 12.3249440700, 9.6423079551)
Atom 230 = (8.5073574241, 6.8329468154, 7.1773682740)
Atom 231 = (12.7610361362, 0.5349058381, 0.2534122550)
Atom 232 = (12.7610361362, 14.2007994690, 7.1773682740)
Atom 233 = (11.2586283869, 3.3184722180, 6.6705437641)
Atom 234 = (14.2634438855, 3.3184722180, 6.6705437641)
Atom 235 = (11.2586283869, 11.4172330891, 13.5944997831)
Atom 236 = (10.0097651734, 4.0493804355, 13.5944997831)
Atom 237 = (7.0049496748, 10.6863248715, 6.6705437641)
Atom 238 = (10.0097651734, 10.6863248715, 6.6705437641)
Atom 239 = (7.0049496748, 4.0493804355, 13.5944997831)
Atom 240 = (8.5073574241, 9.7963017258, 14.7217213347)
Atom 241 = (12.7610361362, 12.1643173610, 26.8220147793)
Atom 242 = (8.5073574241, 9.7786138906, 16.5662639741)
Atom 243 = (8.5073574241, 7.9027584916, 14.1013242930)
Atom 244 = (14.2634438855, 11.4172330891, 27.4424118211)
Atom 245 = (8.5073574241, 4.9394035812, 21.6456773538)
Atom 246 = (12.7610361362, 2.4284490723, 14.7217213347)
Atom 247 = (12.7610361362, 12.3072562348, 21.6456773538)
Atom 248 = (12.7610361362, 2.5713879460, 19.8980587603)
Atom 249 = (8.5073574241, 4.7964647075, 26.8220147793)
Atom 250 = (8.5073574241, 9.9392405995, 19.8980587603)
Atom 251 = (8.5073574241, 4.9570914165, 23.4902199931)
Atom 252 = (12.7610361362, 2.4107612371, 16.5662639741)
Atom 253 = (12.7610361362, 12.3249440700, 23.4902199931)
Atom 254 = (8.5073574241, 6.8329468154, 21.0252803120)
Atom 255 = (12.7610361362, 0.5349058381, 14.1013242930)
Atom 256 = (12.7610361362, 14.2007994690, 21.0252803120)
Atom 257 = (11.2586283869, 3.3184722180, 20.5184558021)
Atom 258 = (14.2634438855, 3.3184722180, 20.5184558021)
Atom 259 = (11.2586283869, 11.4172330891, 27.4424118211)
Atom 260 = (10.0097651734, 4.0493804355, 27.4424118211)
Atom 261 = (7.0049496748, 10.6863248715, 20.5184558021)
Atom 262 = (10.0097651734, 10.6863248715, 20.5184558021)
Atom 263 = (7.0049496748, 4.0493804355, 27.4424118211)
Atom 264 = (8.5073574241, 9.7963017258, 28.5696333728)
Atom 265 = (12.7610361362, 12.1643173610, 40.6699268174)
Atom 266 = (8.5073574241, 9.7786138906, 30.4141760121)
Atom 267 = (8.5073574241, 7.9027584916, 27.9492363310)
Atom 268 = (14.2634438855, 11.4172330891, 41.2903238591)
Atom 269 = (8.5073574241, 4.9394035812, 35.4935893918)
Atom 270 = (12.7610361362, 2.4284490723, 28.5696333728)
Atom 271 = (12.7610361362, 12.3072562348, 35.4935893918)
Atom 272 = (12.7610361362, 2.5713879460, 33.7459707983)
Atom 273 = (8.5073574241, 4.7964647075, 40.6699268174)
Atom 274 = (8.5073574241, 9.9392405995, 33.7459707983)
Atom 275 = (8.5073574241, 4.9570914165, 37.3381320311)
Atom 276 = (12.7610361362, 2.4107612371, 30.4141760121)
Atom 277 = (12.7610361362, 12.3249440700, 37.3381320311)
Atom 278 = (8.5073574241, 6.8329468154, 34.8731923500)
Atom 279 = (12.7610361362, 0.5349058381, 27.9492363310)
Atom 280 = (12.7610361362, 14.2007994690, 34.8731923500)
Atom 281 = (11.2586283869, 3.3184722180, 34.3663678401)
Atom 282 = (14.2634438855, 3.3184722180, 34.3663678401)
Atom 283 = (11.2586283869, 11.4172330891, 41.2903238591)
Atom 284 = (10.0097651734, 4.0493804355, 41.2903238591)
Atom 285 = (7.0049496748, 10.6863248715, 34.3663678401)
Atom 286 = (10.0097651734, 10.6863248715, 34.3663678401)
Atom 287 = (7.0049496748, 4.0493804355, 41.2903238591)
Atom 288 = (8.5073574241, 24.5320070329, 0.8738092967)
Atom 289 = (12.7610361362, 26.9000226681, 12.9741027413)
Atom 290 = (8.5073574241, 24.5143191976, 2.7183519361)
Atom 291 = (8.5073574241, 22.6384637987, 0.2534122550)
Atom 292 = (14.2634438855, 26.1529383961, 13.5944997831)
Atom 293 = (8.5073574241, 19.6751088883, 7.7977653157)
Atom 294 = (12.7610361362, 17.1641543794, 0.8738092967)
Atom 295 = (12.7610361362, 27.0429615418, 7.7977653157)
Atom 296 = (12.7610361362, 17.3070932531, 6.0501467223)
Atom 297 = (8.5073574241, 19.5321700146, 12.9741027413)
Atom 298 = (8.5073574241, 24.6749459066, 6.0501467223)
Atom 299 = (8.5073574241, 19.6927967235, 9.6423079551)
Atom 300 = (12.7610361362, 17.1464665441, 2.7183519361)
Atom 301 = (12.7610361362, 27.0606493771, 9.6423079551)
Atom 302 = (8.5073574241, 21.5686521225, 7.1773682740)
Atom 303 = (12.7610361362, 15.2706111451, 0.2534122550)
Atom 304 = (12.7610361362, 28.9365047760, 7.1773682740)
Atom 305 = (11.2586283869, 18.0541775251, 6.6705437641)
Atom 306 = (14.2634438855, 18.0541775251, 6.6705437641)
Atom 307 = (11.2586283869, 26.1529383961, 13.5944997831)
Atom 308 = (10.0097651734, 18.7850857426, 13.5944997831)
Atom 309 = (7.0049496748, 25.4220301786, 6.6705437641)
Atom 310 = (10.0097651734, 25.4220301786, 6.6705437641)
Atom 311 = (7.0049496748, 18.7850857426, 13.5944997831)
Atom 312 = (8.5073574241, 24.5320070329, 14.7217213347)
Atom 313 = (12.7610361362, 26.9000226681, 26.8220147793)
Atom 314 = (8.5073574241, 24.5143191976, 16.5662639741)
Atom 315 = (8.5073574241, 22.6384637987, 14.1013242930)
Atom 316 = (14.2634438855, 26.1529383961, 27.4424118211)
Atom 317 = (8.5073574241, 19.6751088883, 21.6456773538)
Atom 318 = (12.7610361362, 17.1641543794, 14.7217213347)
Atom 319 = (12.7610361362, 27.0429615418, 21.6456773538)
Atom 320 = (12.7610361362, 17.3070932531, 19.8980587603)
Atom 321 = (8.5073574241, 19.5321700146, 26.8220147793)
Atom 322 = (8.5073574241, 24.6749459066, 19.8980587603)
Atom 323 = (8.5073574241, 19.6927967235, 23.4902199931)
Atom 324 = (12.7610361362, 17.1464665441, 16.5662639741)
Atom 325 = (12.7610361362, 27.0606493771, 23.4902199931)
Atom 326 = (8.5073574241, 21.5686521225, 21.0252803120)
Atom 327 = (12.7610361362, 15.2706111451, 14.1013242930)
Atom 328 = (12.7610361362, 28.9365047760, 21.0252803120)
Atom 329 = (11.2586283869, 18.0541775251, 20.5184558021)
Atom 330 = (14.2634438855, 18.0541775251, 20.5184558021)
Atom 331 = (11.2586283869, 26.1529383961, 27.4424118211)
Atom 332 = (10.0097651734, 18.7850857426, 27.4424118211)
Atom 333 = (7.0049496748, 25.4220301786, 20.5184558021)
Atom 334 = (10.0097651734, 25.4220301786, 20.5184558021)
Atom 335 = (7.0049496748, 18.7850857426, 27.4424118211)
Atom 336 = (8.5073574241, 24.5320070329, 28.5696333728)
Atom 337 = (12.7610361362, 26.9000226681, 40.6699268174)
Atom 338 = (8.5073574241, 24.5143191976, 30.4141760121)
Atom 339 = (8.5073574241, 22.6384637987, 27.9492363310)
Atom 340 = (14.2634438855, 26.1529383961, 41.2903238591)
Atom 341 = (8.5073574241, 19.6751088883, 35.4935893918)
Atom 342 = (12.7610361362, 17.1641543794, 28.5696333728)
Atom 343 = (12.7610361362, 27.0429615418, 35.4935893918)
Atom 344 = (12.7610361362, 17.3070932531, 33.7459707983)
Atom 345 = (8.5073574241, 19.5321700146, 40.6699268174)
Atom 346 = (8.5073574241, 24.6749459066, 33.7459707983)
Atom 347 = (8.5073574241, 19.6927967235, 37.3381320311)
Atom 348 = (12.7610361362, 17.1464665441, 30.4141760121)
Atom 349 = (12.7610361362, 27.0606493771, 37.3381320311)
Atom 350 = (8.5073574241, 21.5686521225, 34.8731923500)
Atom 351 = (12.7610361362, 15.2706111451, 27.9492363310)
Atom 352 = (12.7610361362, 28.9365047760, 34.8731923500)
Atom 353 = (11.2586283869, 18.0541775251, 34.3663678401)
Atom 354 = (14.2634438855, 18.0541775251, 34.3663678401)
Atom 355 = (11.2586283869, 26.1529383961, 41.2903238591)
Atom 356 = (10.0097651734, 18.7850857426, 41.2903238591)
Atom 357 = (7.0049496748, 25.4220301786, 34.3663678401)
Atom 358 = (10.0097651734, 25.4220301786, 34.3663678401)
Atom 359 = (7.0049496748, 18.7850857426, 41.2903238591)
Atom 360 = (8.5073574241, 39.2677123399, 0.8738092967)
Atom 361 = (12.7610361362, 41.6357279752, 12.9741027413)
Atom 362 = (8.5073574241, 39.2500245047, 2.7183519361)
Atom 363 = (8.5073574241, 37.3741691057, 0.2534122550)
Atom 364 = (14.2634438855, 40.8886437032, 13.5944997831)
Atom 365 = (8.5073574241, 34.4108141953, 7.7977653157)
Atom 366 = (12.7610361362, 31.8998596864, 0.8738092967)
Atom 367 = (12.7610361362, 41.7786668489, 7.7977653157)
Atom 368 = (12.7610361362, 32.0427985601, 6.0501467223)
Atom 369 = (8.5073574241, 34.2678753216, 12.9741027413)
Atom 370 = (8.5073574241, 39.4106512137, 6.0501467223)
Atom 371 = (8.5073574241, 34.4285020306, 9.6423079551)
Atom 372 = (12.7610361362, 31.8821718512, 2.7183519361)
Atom 373 = (12.7610361362, 41.7963546841, 9.6423079551)
Atom 374 = (8.5073574241, 36.3043574296, 7.1773682740)
Atom 375 = (12.7610361362, 30.0063164522, 0.2534122550)
Atom 376 = (12.7610361362, 43.6722100831, 7.1773682740)
Atom 377 = (11.2586283869, 32.7898828321, 6.6705437641)
Atom 378 = (14.2634438855, 32.7898828321, 6.6705437641)
Atom 379 = (11.2586283869, 40.8886437032, 13.5944997831)
Atom 380 = (10.0097651734, 33.5207910496, 13.5944997831)
Atom 381 = (7.0049496748, 40.1577354856, 6.6705437641)
Atom 382 = (10.0097651734, 40.1577354856, 6.6705437641)
Atom 383 = (7.0049496748, 33.5207910496, 13.5944997831)
Atom 384 = (8.5073574241, 39.2677123399, 14.7217213347)
Atom 385 = (12.7610361362, 41.6357279752, 26.8220147793)
Atom 386 = (8.5073574241, 39.2500245047, 16.5662639741)
Atom 387 = (8.5073574241, 37.3741691057, 14.1013242930)
Atom 388 = (14.2634438855, 40.8886437032, 27.4424118211)
Atom 389 = (8.5073574241, 34.4108141953, 21.6456773538)
Atom 390 = (12.7610361362, 31.8998596864, 14.7217213347)
Atom 391 = (12.7610361362, 41.7786668489, 21.6456773538)
Atom 392 = (12.7610361362, 32.0427985601, 19.8980587603)
Atom 393 = (8.5073574241, 34.2678753216, 26.8220147793)
Atom 394 = (8.5073574241, 39.4106512137, 19.8980587603)
Atom 395 = (8.5073574241, 34.4285020306, 23.4902199931)
Atom 396 = (12.7610361362, 31.8821718512, 16.5662639741)
Atom 397 = (12.7610361362, 41.7963546841, 23.4902199931)
Atom 398 = (8.5073574241, 36.3043574296, 21.0252803120)
Atom 399 = (12.7610361362, 30.0063164522, 14.1013242930)
Atom 400 = (12.7610361362, 43.6722100831, 21.0252803120)
Atom 401 = (11.2586283869, 32.7898828321, 20.5184558021)
Atom 402 = (14.2634438855, 32.7898828321, 20.5184558021)
Atom 403 = (11.2586283869, 40.8886437032, 27.4424118211)
Atom 404 = (10.0097651734, 33.5207910496, 27.4424118211)
Atom 405 = (7.0049496748, 40.1577354856, 20.5184558021)
Atom 406 = (10.0097651734, 40.1577354856, 20.5184558021)
Atom 407 = (7.0049496748, 33.5207910496, 27.4424118211)
Atom 408 = (8.5073574241, 39.2677123399, 28.5696333728)
Atom 409 = (12.7610361362, 41.6357279752, 40.6699268174)
Atom 410 = (8.5073574241, 39.2500245047, 30.4141760121)
Atom 411 = (8.5073574241, 37.3741691057, 27.9492363310)
Atom 412 = (14.2634438855, 40.8886437032, 41.2903238591)
Atom 413 = (8.5073574241, 34.4108141953, 35.4935893918)
Atom 414 = (12.7610361362, 31.8998596864, 28.5696333728)
Atom 415 = (12.7610361362, 41.7786668489, 35.4935893918)
Atom 416 = (12.7610361362, 32.0427985601, 33.7459707983)
Atom 417 = (8.5073574241, 34.2678753216, 40.6699268174)
Atom 418 = (8.5073574241, 39.4106512137, 33.7459707983)
Atom 419 = (8.5073574241, 34.4285020306, 37.3381320311)
Atom 420 = (12.7610361362, 31.8821718512, 30.4141760121)
Atom 421 = (12.7610361362, 41.7963546841, 37.3381320311)
Atom 422 = (8.5073574241, 36.3043574296, 34.8731923500)
Atom 423 = (12.7610361362, 30.0063164522, 27.9492363310)
Atom 424 = (12.7610361362, 43.6722100831, 34.8731923500)
Atom 425 = (11.2586283869, 32.7898828321, 34.3663678401)
Atom 426 = (14.2634438855, 32.7898828321, 34.3663678401)
Atom 427 = (11.2586283869, 40.8886437032, 41.2903238591)
Atom 428 = (10.0097651734, 33.5207910496, 41.2903238591)
Atom 429 = (7.0049496748, 40.1577354856, 34.3663678401)
Atom 430 = (10.0097651734, 40.1577354856, 34.3663678401)
Atom 431 = (7.0049496748, 33.5207910496, 41.2903238591)
Atom 432 = (17.0147148483, 9.7963017258, 0.8738092967)
Atom 433 = (21.2683935603, 12.1643173610, 12.9741027413)
Atom 434 = (17.0147148483, 9.7786138906, 2.7183519361)
Atom 435 = (17.0147148483, 7.9027584916, 0.2534122550)
Atom 436 = (22.7708013096, 11.4172330891, 13.5944997831)
Atom 437 = (17.0147148483, 4.9394035812, 7.7977653157)
Atom 438 = (21.2683935603, 2.4284490723, 0.8738092967)
Atom 439 = (21.2683935603, 12.3072562348, 7.7977653157)
Atom 440 = (21.2683935603, 2.5713879460, 6.0501467223)
Atom 441 = (17.0147148483, 4.7964647075, 12.9741027413)
Atom 442 = (17.0147148483, 9.9392405995, 6.0501467223)
Atom 443 = (17.0147148483, 4.9570914165, 9.6423079551)
Atom 444 = (21.2683935603, 2.4107612371, 2.7183519361)
Atom 445 = (21.2683935603, 12.3249440700, 9.6423079551)
Atom 446 = (17.0147148483, 6.8329468154, 7.1773682740)
Atom 447 = (21.2683935603, 0.5349058381, 0.2534122550)
Atom 448 = (21.2683935603, 14.2007994690, 7.1773682740)
Atom 449 = (19.7659858110, 3.3184722180, 6.6705437641)
Atom 450 = (22.7708013096, 3.3184722180, 6.6705437641)
Atom 451 = (19.7659858110, 11.4172330891, 13.5944997831)
Atom 452 = (18.5171225975, 4.0493804355, 13.5944997831)
Atom 453 = (15.5123070990, 10.6863248715, 6.6705437641)
Atom 454 = (18.5171225975, 10.6863248715, 6.6705437641)
Atom 455 = (15.5123070990, 4.0493804355, 13.5944997831)
Atom 456 = (17.0147148483, 9.7963017258, 14.7217213347)
Atom 457 = (21.2683935603, 12.1643173610, 26.8220147793)
Atom 458 = (17.0147148483, 9.7786138906, 16.5662639741)
Atom 459 = (17.0147148483, 7.9027584916, 14.1013242930)
Atom 460 = (22.7708013096, 11.4172330891, 27.4424118211)
Atom 461 = (17.0147148483, 4.9394035812, 21.6456773538)
Atom 462 = (21.2683935603, 2.4284490723, 14.7217213347)
Atom 463 = (21.2683935603, 12.3072562348, 21.6456773538)
Atom 464 = (21.2683935603, 2.5713879460, 19.8980587603)
Atom 465 = (17.0147148483, 4.7964647075, 26.8220147793)
Atom 466 = (17.0147148483, 9.9392405995, 19.8980587603)
Atom 467 = (17.0147148483, 4.9570914165, 23.4902199931)
Atom 468 = (21.2683935603, 2.4107612371, 16.5662639741)
Atom 469 = (21.2683935603, 12.3249440700, 23.4902199931)
Atom 470 = (17.0147148483, 6.8329468154, 21.0252803120)
Atom 471 = (21.2683935603, 0.5349058381, 14.1013242930)
Atom 472 = (21.2683935603, 14.2007994690, 21.0252803120)
Atom 473 = (19.7659858110, 3.3184722180, 20.5184558021)
Atom 474 = (22.7708013096, 3.3184722180, 20.5184558021)
Atom 475 = (19.7659858110, 11.4172330891, 27.4424118211)
Atom 476 = (18.5171225975, 4.0493804355, 27.4424118211)
Atom 477 = (15.5123070990, 10.6863248715, 20.5184558021)
Atom 478 = (18.5171225975, 10.6863248715, 20.5184558021)
Atom 479 = (15.5123070990, 4.0493804355, 27.4424118211)
Atom 480 = (17.0147148483, 9.7963017258, 28.5696333728)
Atom 481 = (21.2683935603, 12.1643173610, 40.6699268174)
Atom 482 = (17.0147148483, 9.7786138906, 30.4141760121)
Atom 483 = (17.0147148483, 7.9027584916, 27.9492363310)
Atom 484 = (22.7708013096, 11.4172330891, 41.2903238591)
Atom 485 = (17.0147148483, 4.9394035812, 35.4935893918)
Atom 486 = (21.2683935603, 2.4284490723, 28.5696333728)
Atom 487 = (21.2683935603, 12.3072562348, 35.4935893918)
Atom 488 = (21.2683935603, 2.5713879460, 33.7459707983)
Atom 489 = (17.0147148483, 4.7964647075, 40.6699268174)
Atom 490 = (17.0147148483, 9.9392405995, 33.7459707983)
Atom 491 = (17.0147148483, 4.9570914165, 37.3381320311)
Atom 492 = (21.2683935603, 2.4107612371, 30.4141760121)
Atom 493 = (21.2683935603, 12.3249440700, 37.3381320311)
Atom 494 = (17.0147148483, 6.8329468154, 34.8731923500)
Atom 495 = (21.2683935603, 0.5349058381, 27.9492363310)
Atom 496 = (21.2683935603, 14.2007994690, 34.8731923500)
Atom 497 = (19.7659858110, 3.3184722180, 34.3663678401)
Atom 498 = (22.7708013096, 3.3184722180, 34.3663678401)
Atom 499 = (19.7659858110, 11.4172330891, 41.2903238591)
Atom 500 = (18.5171225975, 4.0493804355, 41.2903238591)
Atom 501 = (15.5123070990, 10.6863248715, 34.3663678401)
Atom 502 = (18.5171225975, 10.6863248715, 34.3663678401)
Atom 503 = (15.5123070990, 4.0493804355, 41.2903238591)
Atom 504 = (17.0147148483, 24.5320070329, 0.8738092967)
Atom 505 = (21.2683935603, 26.9000226681, 12.9741027413)
Atom 506 = (17.0147148483, 24.5143191976, 2.7183519361)
Atom 507 = (17.0147148483, 22.6384637987, 0.2534122550)
Atom 508 = (22.7708013096, 26.1529383961, 13.5944997831)
Atom 509 = (17.0147148483, 19.6751088883, 7.7977653157)
Atom 510 = (21.2683935603, 17.1641543794, 0.8738092967)
Atom 511 = (21.2683935603, 27.0429615418, 7.7977653157)
Atom 512 = (21.2683935603, 17.3070932531, 6.0501467223)
Atom 513 = (17.0147148483, 19.5321700146, 12.9741027413)
Atom 514 = (17.0147148483, 24.6749459066, 6.0501467223)
Atom 515 = (17.0147148483, 19.6927967235, 9.6423079551)
Atom 516 = (21.2683935603, 17.1464665441, 2.7183519361)
Atom 517 = (21.2683935603, 27.0606493771, 9.6423079551)
Atom 518 = (17.0147148483, 21.5686521225, 7.1773682740)
Atom 519 = (21.2683935603, 15.2706111451, 0.2534122550)
Atom 520 = (21.2683935603, 28.9365047760, 7.1773682740)
Atom 521 = (19.7659858110, 18.0541775251, 6.6705437641)
Atom 522 = (22.7708013096, 18.0541775251, 6.6705437641)
Atom 523 = (19.7659858110, 26.1529383961, 13.5944997831)
Atom 524 = (18.5171225975, 18.7850857426, 13.5944997831)
Atom 525 = (15.5123070990, 25.4220301786, 6.6705437641)
Atom 526 = (18.5171225975, 25.4220301786, 6.6705437641)
Atom 527 = (15.5123070990, 18.7850857426, 13.5944997831)
Atom 528 = (17.0147148483, 24.5320070329, 14.7217213347)
Atom 529 = (21.2683935603, 26.9000226681, 26.8220147793)
Atom 530 = (17.0147148483, 24.5143191976, 16.5662639741)
Atom 531 = (17.0147148483, 22.6384637987, 14.1013242930)
Atom 532 = (22.7708013096, 26.1529383961, 27.4424118211)
Atom 533 = (17.0147148483, 19.6751088883, 21.6456773538)
Atom 534 = (21.2683935603, 17.1641543794, 14.7217213347)
Atom 535 = (21.2683935603, 27.0429615418, 21.6456773538)
Atom 536 = (21.2683935603, 17.3070932531, 19.8980587603)
Atom 537 = (17.0147148483, 19.5321700146, 26.8220147793)
Atom 538 = (17.0147148483, 24.6749459066, 19.8980587603)
Atom 539 = (17.0147148483, 19.6927967235, 23.4902199931)
Atom 540 = (21.2683935603, 17.1464665441, 16.5662639741)
Atom 541 = (21.2683935603, 27.0606493771, 23.4902199931)
Atom 542 = (17.0147148483, 21.5686521225, 21.0252803120)
Atom 543 = (21.2683935603, 15.2706111451, 14.1013242930)
Atom 544 = (21.2683935603, 28.9365047760, 21.0252803120)
Atom 545 = (19.7659858110, 18.0541775251, 20.5184558021)
Atom 546 = (22.7708013096, 18.0541775251, 20.5184558021)
Atom 547 = (19.7659858110, 26.1529383961, 27.4424118211)
Atom 548 = (18.5171225975, 18.7850857426, 27.4424118211)
Atom 549 = (15.5123070990, 25.4220301786, 20.5184558021)
Atom 550 = (18.5171225975, 25.4220301786, 20.5184558021)
Atom 551 = (15.5123070990, 18.7850857426, 27.4424118211)
Atom 552 = (17.0147148483, 24.5320070329, 28.5696333728)
Atom 553 = (21.2683935603, 26.9000226681, 40.6699268174)
Atom 554 = (17.0147148483, 24.5143191976, 30.4141760121)
Atom 555 = (17.0147148483, 22.6384637987, 27.9492363310)
Atom 556 = (22.7708013096, 26.1529383961, 41.2903238591)
Atom 557 = (17.0147148483, 19.6751088883, 35.4935893918)
Atom 558 = (21.2683935603, 17.1641543794, 28.5696333728)
Atom 559 = (21.2683935603, 27.0429615418, 35.4935893918)
Atom 560 = (21.2683935603, 17.3070932531, 33.7459707983)
Atom 561 = (17.0147148483, 19.5321700146, 40.6699268174)
Atom 562 = (17.0147148483, 24.6749459066, 33.7459707983)
Atom 563 = (17.0147148483, 19.6927967235, 37.3381320311)
Atom 564 = (21.2683935603, 17.1464665441, 30.4141760121)
Atom 565 = (21.2683935603, 27.0606493771, 37.3381320311)
Atom 566 = (17.0147148483, 21.5686521225, 34.8731923500)
Atom 567 = (21.2683935603, 15.2706111451, 27.9492363310)
Atom 568 = (21.2683935603, 28.9365047760, 34.8731923500)
Atom 569 = (19.7659858110, 18.0541775251, 34.3663678401)
Atom 570 = (22.7708013096, 18.0541775251, 34.3663678401)
Atom 571 = (19.7659858110, 26.1529383961, 41.2903238591)
Atom 572 = (18.5171225975, 18.7850857426, 41.2903238591)
Atom 573 = (15.5123070990, 25.4220301786, 34.3663678401)
Atom 574 = (18.5171225975, 25.4220301786, 34.3663678401)
Atom 575 = (15.5123070990, 18.7850857426, 41.2903238591)
Atom 576 = (17.0147148483, 39.2677123399, 0.8738092967)
Atom 577 = (21.2683935603, 41.6357279752, 12.9741027413)
Atom 578 = (17.0147148483, 39.2500245047, 2.7183519361)
Atom 579 = (17.0147148483, 37.3741691057, 0.2534122550)
Atom 580 = (22.7708013096, 40.8886437032, 13.5944997831)
Atom 581 = (17.0147148483, 34.4108141953, 7.7977653157)
Atom 582 = (21.2683935603, 31.8998596864, 0.8738092967)
Atom 583 = (21.2683935603, 41.7786668489, 7.7977653157)
Atom 584 = (21.2683935603, 32.0427985601, 6.0501467223)
Atom 585 = (17.0147148483, 34.2678753216, 12.9741027413)
Atom 586 = (17.0147148483, 39.4106512137, 6.0501467223)
Atom 587 = (17.0147148483, 34.4285020306, 9.6423079551)
Atom 588 = (21.2683935603, 31.8821718512, 2.7183519361)
Atom 589 = (21.2683935603, 41.7963546841, 9.6423079551)
Atom 590 = (17.0147148483, 36.3043574296, 7.1773682740)
Atom 591 = (21.2683935603, 30.0063164522, 0.2534122550)
Atom 592 = (21.2683935603, 43.6722100831, 7.1773682740)
Atom 593 = (19.7659858110, 32.7898828321, 6.6705437641)
Atom 594 = (22.7708013096, 32.7898828321, 6.6705437641)
Atom 595 = (19.7659858110, 40.8886437032, 13.5944997831)
Atom 596 = (18.5171225975, 33.5207910496, 13.5944997831)
Atom 597 = (15.5123070990, 40.1577354856, 6.6705437641)
Atom 598 = (18.5171225975, 40.1577354856, 6.6705437641)
Atom 599 = (15.5123070990, 33.5207910496, 13.5944997831)
Atom 600 = (17.0147148483, 39.2677123399, 14.7217213347)
Atom 601 = (21.2683935603, 41.6357279752, 26.8220147793)
Atom 602 = (17.0147148483, 39.2500245047, 16.5662639741)
Atom 603 = (17.0147148483, 37.3741691057, 14.1013242930)
Atom 604 = (22.7708013096, 40.8886437032, 27.4424118211)
Atom 605 = (17.0147148483, 34.4108141953, 21.6456773538)
Atom 606 = (21.2683935603, 31.8998596864, 14.7217213347)
Atom 607 = (21.2683935603, 41.7786668489, 21.6456773538)
Atom 608 = (21.2683935603, 32.0427985601, 19.8980587603)
Atom 609 = (17.0147148483, 34.2678753216, 26.8220147793)
Atom 610 = (17.0147148483, 39.4106512137, 19.8980587603)
Atom 611 = (17.0147148483, 34.4285020306, 23.4902199931)
Atom 612 = (21.2683935603, 31.8821718512, 16.5662639741)
Atom 613 = (21.2683935603, 41.7963546841, 23.4902199931)
Atom 614 = (17.0147148483, 36.3043574296, 21.0252803120)
Atom 615 = (21.2683935603, 30.0063164522, 14.1013242930)
Atom 616 = (21.2683935603, 43.6722100831, 21.0252803120)
Atom 617 = (19.7659858110, 32.7898828321, 20.5184558021)
Atom 618 = (22.7708013096, 32.7898828321, 20.5184558021)
Atom 619 = (19.7659858110, 40.8886437032, 27.4424118211)
Atom 620 = (18.5171225975, 33.5207910496, 27.4424118211)
Atom 621 = (15.5123070990, 40.1577354856, 20.5184558021)
Atom 622 = (18.5171225975, 40.1577354856, 20.5184558021)
Atom 623 = (15.5123070990, 33.5207910496, 27.4424118211)
Atom 624 = (17.0147148483, 39.2677123399, 28.5696333728)
Atom 625 = (21.2683935603, 41.6357279752, 40.6699268174)
Atom 626 = (17.0147148483, 39.2500245047, 30.4141760121)
Atom 627 = (17.0147148483, 37.3741691057, 27.9492363310)
Atom 628 = (22.7708013096, 40.8886437032, 41.2903238591)
Atom 629 = (17.0147148483, 34.4108141953, 35.4935893918)
Atom 630 = (21.2683935603, 31.8998596864, 28.5696333728)
Atom 631 = (21.2683935603, 41.7786668489, 35.4935893918)
Atom 632 = (21.2683935603, 32.0427985601, 33.7459707983)
Atom 633 = (17.0147148483, 34.2678753216, 40.6699268174)
Atom 634 = (17.0147148483, 39.4106512137, 33.7459707983)
Atom 635 = (17.0147148483, 34.4285020306, 37.3381320311)
Atom 636 = (21.2683935603, 31.8821718512, 30.4141760121)
Atom 637 = (21.2683935603, 41.7963546841, 37.3381320311)
Atom 638 = (17.0147148483, 36.3043574296, 34.8731923500)
Atom 639 = (21.2683935603, 30.0063164522, 27.9492363310)
Atom 640 = (21.2683935603, 43.6722100831, 34.8731923500)
Atom 641 = (19.7659858110, 32.7898828321, 34.3663678401)
Atom 642 = (22.7708013096, 32.7898828321, 34.3663678401)
Atom 643 = (19.7659858110, 40.8886437032, 41.2903238591)
Atom 644 = (18.5171225975, 33.5207910496, 41.2903238591)
Atom 645 = (15.5123070990, 40.1577354856, 34.3663678401)
Atom 646 = (18.5171225975, 40.1577354856, 34.3663678401)
Atom 647 = (15.5123070990, 33.5207910496, 41.2903238591)

Default periodic omega parameter = 0.0721556562

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     648
Total charge:    0
Total electrons: 2160 (1080-alpha, 1080-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  5400
Total AO shells: 2592 (1512 S-shells; 864 P-shells; 216 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -2687.032387262410 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 46830.78507, which suppose to be the same as real space unit cell volume 46872.01970, the difference indicates how bad your result is.
| time to set the grid = 145.28 s
DFT grid points: 3840432 (5926 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.7538378375  -16465.8096156518  2159.9760919413  -1493.0289834993  47.77 39.91 1.80 34.15  -16465.8096156518   123.75  
|    2     0.1555384330      +9.8140647179  2160.0009356169  -1546.1821536494  368.45 1420.76 3.96 48.06  -16455.9955509339  1841.40  
|    3     0.1766357851      +2.4191779452  2159.9978247780  -1484.2141883873  362.95 1450.06 4.42 48.67  -16453.5763729887  1866.30  
|    4     0.0058985765     -10.0375499791  2159.9999391255  -1517.5620163068  350.02 1381.20 4.35 48.41  -16463.6139229678  1784.22  
|    5     0.0063590338      +0.0005408847  2159.9998605199  -1517.3560226804  282.55 996.38 4.47 48.35  -16463.6133820831  1332.05  
|    6     0.0004558187      -0.0091796685  2159.9998967029  -1517.3446063502  267.57 931.27 4.39 48.37  -16463.6225617515  1251.93  
|    7     0.0000210236      -0.0000436490  2159.9998958327  -1517.3547792973  215.69 747.05 4.32 48.35  -16463.6226054006  1015.80  
|    8     0.0000044377      -0.0000001414  2159.9998959793  -1517.3570574197  167.12 574.27 4.81 48.30  -16463.6226055420   794.95  
|    9     0.0000006685      +0.0000028442  2159.9998959872  -1517.3568728715  380.11 1469.16 6.30 48.34  -16463.6226026978  1902.13  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -16463.6226026978 a.u.
HOMO-LUMO GAP: 7.869 eV
CENTER OF MASS: {5.627375, 11.696700, 11.028495} ANGS
DIPOLE MOMENT: {8.936412, -7.574256, 226.682146} (|D| = 226.984634) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 12107.08 sec 

| Job finished: Wed Sep 18 02:28:30 2024



==> anc/files/timings/scaling/Ice_XI/3x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Ice_XI/3x_supercell/tc_pbe_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Sep 18 02:55:20 2024
| On fire-21-01 (available memory: 643456 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff010f9000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f1cc15ad000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f1cc1591000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f1cc11a7000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f1cc10be000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f1cbf400000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f1cbf0a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f1cc10b8000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f1cc108d000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f1cbd28b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f1cbce31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f1cbcc00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f1cc1080000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f1cc107a000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f1cc105e000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f1cc1058000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f1c642ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f1cc0f95000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f1c49434000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f1c49088000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f1c46cbe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f1c46bc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f1c4657a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f1c460e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f1cc0f76000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f1cc0f41000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f1c45e16000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f1cc0ee0000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f1c45d72000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f1c4592e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f1c43cc1000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f1c43a00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f1c3d200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f1c32400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f1c22600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f1c1b400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f1bf8c00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f1bf75d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f1bf7200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f1bf6fd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f1bf6a00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f1bf6600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f1cbce11000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f1c3d188000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f1bf63d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f1cc1663000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f1c439d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f1c3d167000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f1c3d148000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f1c22593000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f1c43cad000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f1c323ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f1c22534000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f1c439c5000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f1c22465000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f1c3d13a000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f1cc0ed1000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f1cbce0c000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f1c1b3d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f1bf6e5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f1c43ca8000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f1bf3200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f1bf6856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f1bf3015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f1c1b38e000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f1c1b348000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f1bf754f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f1bf2f4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f1bf7520000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f1c3d132000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f1c22457000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f1c1b32d000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f1bf2f27000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f1bf2dec000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f1bf6e42000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f1c323a5000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f1c22443000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f1bf6849000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 24
|  AVAILABLE: 976
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 1613611546

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 13.5057000000 A, b = 23.3934000000 A, c = 21.9840000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(25.5220722724, 0.0000000000, 0.0000000000), (0.0000000000, 44.2071159212, 0.0000000000), (0.0000000000, 0.0000000000, 41.5437361141), 
Reciprocal space lattice vector in a.u.:
(0.2461863300, -0.0000000000, -0.0000000000), (0.0000000000, 0.1421306316, -0.0000000000), (0.0000000000, 0.0000000000, 0.1512426636), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)
Atom 24 = (0.0000000000, 9.7963017258, 14.7217213347)
Atom 25 = (4.2536787121, 12.1643173610, 26.8220147793)
Atom 26 = (0.0000000000, 9.7786138906, 16.5662639741)
Atom 27 = (0.0000000000, 7.9027584916, 14.1013242930)
Atom 28 = (5.7560864613, 11.4172330891, 27.4424118211)
Atom 29 = (0.0000000000, 4.9394035812, 21.6456773538)
Atom 30 = (4.2536787121, 2.4284490723, 14.7217213347)
Atom 31 = (4.2536787121, 12.3072562348, 21.6456773538)
Atom 32 = (4.2536787121, 2.5713879460, 19.8980587603)
Atom 33 = (0.0000000000, 4.7964647075, 26.8220147793)
Atom 34 = (0.0000000000, 9.9392405995, 19.8980587603)
Atom 35 = (0.0000000000, 4.9570914165, 23.4902199931)
Atom 36 = (4.2536787121, 2.4107612371, 16.5662639741)
Atom 37 = (4.2536787121, 12.3249440700, 23.4902199931)
Atom 38 = (0.0000000000, 6.8329468154, 21.0252803120)
Atom 39 = (4.2536787121, 0.5349058381, 14.1013242930)
Atom 40 = (4.2536787121, 14.2007994690, 21.0252803120)
Atom 41 = (2.7512709628, 3.3184722180, 20.5184558021)
Atom 42 = (5.7560864613, 3.3184722180, 20.5184558021)
Atom 43 = (2.7512709628, 11.4172330891, 27.4424118211)
Atom 44 = (1.5024077493, 4.0493804355, 27.4424118211)
Atom 45 = (-1.5024077493, 10.6863248715, 20.5184558021)
Atom 46 = (1.5024077493, 10.6863248715, 20.5184558021)
Atom 47 = (-1.5024077493, 4.0493804355, 27.4424118211)
Atom 48 = (0.0000000000, 9.7963017258, 28.5696333728)
Atom 49 = (4.2536787121, 12.1643173610, 40.6699268174)
Atom 50 = (0.0000000000, 9.7786138906, 30.4141760121)
Atom 51 = (0.0000000000, 7.9027584916, 27.9492363310)
Atom 52 = (5.7560864613, 11.4172330891, 41.2903238591)
Atom 53 = (0.0000000000, 4.9394035812, 35.4935893918)
Atom 54 = (4.2536787121, 2.4284490723, 28.5696333728)
Atom 55 = (4.2536787121, 12.3072562348, 35.4935893918)
Atom 56 = (4.2536787121, 2.5713879460, 33.7459707983)
Atom 57 = (0.0000000000, 4.7964647075, 40.6699268174)
Atom 58 = (0.0000000000, 9.9392405995, 33.7459707983)
Atom 59 = (0.0000000000, 4.9570914165, 37.3381320311)
Atom 60 = (4.2536787121, 2.4107612371, 30.4141760121)
Atom 61 = (4.2536787121, 12.3249440700, 37.3381320311)
Atom 62 = (0.0000000000, 6.8329468154, 34.8731923500)
Atom 63 = (4.2536787121, 0.5349058381, 27.9492363310)
Atom 64 = (4.2536787121, 14.2007994690, 34.8731923500)
Atom 65 = (2.7512709628, 3.3184722180, 34.3663678401)
Atom 66 = (5.7560864613, 3.3184722180, 34.3663678401)
Atom 67 = (2.7512709628, 11.4172330891, 41.2903238591)
Atom 68 = (1.5024077493, 4.0493804355, 41.2903238591)
Atom 69 = (-1.5024077493, 10.6863248715, 34.3663678401)
Atom 70 = (1.5024077493, 10.6863248715, 34.3663678401)
Atom 71 = (-1.5024077493, 4.0493804355, 41.2903238591)
Atom 72 = (0.0000000000, 24.5320070329, 0.8738092967)
Atom 73 = (4.2536787121, 26.9000226681, 12.9741027413)
Atom 74 = (0.0000000000, 24.5143191976, 2.7183519361)
Atom 75 = (0.0000000000, 22.6384637987, 0.2534122550)
Atom 76 = (5.7560864613, 26.1529383961, 13.5944997831)
Atom 77 = (0.0000000000, 19.6751088883, 7.7977653157)
Atom 78 = (4.2536787121, 17.1641543794, 0.8738092967)
Atom 79 = (4.2536787121, 27.0429615418, 7.7977653157)
Atom 80 = (4.2536787121, 17.3070932531, 6.0501467223)
Atom 81 = (0.0000000000, 19.5321700146, 12.9741027413)
Atom 82 = (0.0000000000, 24.6749459066, 6.0501467223)
Atom 83 = (0.0000000000, 19.6927967235, 9.6423079551)
Atom 84 = (4.2536787121, 17.1464665441, 2.7183519361)
Atom 85 = (4.2536787121, 27.0606493771, 9.6423079551)
Atom 86 = (0.0000000000, 21.5686521225, 7.1773682740)
Atom 87 = (4.2536787121, 15.2706111451, 0.2534122550)
Atom 88 = (4.2536787121, 28.9365047760, 7.1773682740)
Atom 89 = (2.7512709628, 18.0541775251, 6.6705437641)
Atom 90 = (5.7560864613, 18.0541775251, 6.6705437641)
Atom 91 = (2.7512709628, 26.1529383961, 13.5944997831)
Atom 92 = (1.5024077493, 18.7850857426, 13.5944997831)
Atom 93 = (-1.5024077493, 25.4220301786, 6.6705437641)
Atom 94 = (1.5024077493, 25.4220301786, 6.6705437641)
Atom 95 = (-1.5024077493, 18.7850857426, 13.5944997831)
Atom 96 = (0.0000000000, 24.5320070329, 14.7217213347)
Atom 97 = (4.2536787121, 26.9000226681, 26.8220147793)
Atom 98 = (0.0000000000, 24.5143191976, 16.5662639741)
Atom 99 = (0.0000000000, 22.6384637987, 14.1013242930)
Atom 100 = (5.7560864613, 26.1529383961, 27.4424118211)
Atom 101 = (0.0000000000, 19.6751088883, 21.6456773538)
Atom 102 = (4.2536787121, 17.1641543794, 14.7217213347)
Atom 103 = (4.2536787121, 27.0429615418, 21.6456773538)
Atom 104 = (4.2536787121, 17.3070932531, 19.8980587603)
Atom 105 = (0.0000000000, 19.5321700146, 26.8220147793)
Atom 106 = (0.0000000000, 24.6749459066, 19.8980587603)
Atom 107 = (0.0000000000, 19.6927967235, 23.4902199931)
Atom 108 = (4.2536787121, 17.1464665441, 16.5662639741)
Atom 109 = (4.2536787121, 27.0606493771, 23.4902199931)
Atom 110 = (0.0000000000, 21.5686521225, 21.0252803120)
Atom 111 = (4.2536787121, 15.2706111451, 14.1013242930)
Atom 112 = (4.2536787121, 28.9365047760, 21.0252803120)
Atom 113 = (2.7512709628, 18.0541775251, 20.5184558021)
Atom 114 = (5.7560864613, 18.0541775251, 20.5184558021)
Atom 115 = (2.7512709628, 26.1529383961, 27.4424118211)
Atom 116 = (1.5024077493, 18.7850857426, 27.4424118211)
Atom 117 = (-1.5024077493, 25.4220301786, 20.5184558021)
Atom 118 = (1.5024077493, 25.4220301786, 20.5184558021)
Atom 119 = (-1.5024077493, 18.7850857426, 27.4424118211)
Atom 120 = (0.0000000000, 24.5320070329, 28.5696333728)
Atom 121 = (4.2536787121, 26.9000226681, 40.6699268174)
Atom 122 = (0.0000000000, 24.5143191976, 30.4141760121)
Atom 123 = (0.0000000000, 22.6384637987, 27.9492363310)
Atom 124 = (5.7560864613, 26.1529383961, 41.2903238591)
Atom 125 = (0.0000000000, 19.6751088883, 35.4935893918)
Atom 126 = (4.2536787121, 17.1641543794, 28.5696333728)
Atom 127 = (4.2536787121, 27.0429615418, 35.4935893918)
Atom 128 = (4.2536787121, 17.3070932531, 33.7459707983)
Atom 129 = (0.0000000000, 19.5321700146, 40.6699268174)
Atom 130 = (0.0000000000, 24.6749459066, 33.7459707983)
Atom 131 = (0.0000000000, 19.6927967235, 37.3381320311)
Atom 132 = (4.2536787121, 17.1464665441, 30.4141760121)
Atom 133 = (4.2536787121, 27.0606493771, 37.3381320311)
Atom 134 = (0.0000000000, 21.5686521225, 34.8731923500)
Atom 135 = (4.2536787121, 15.2706111451, 27.9492363310)
Atom 136 = (4.2536787121, 28.9365047760, 34.8731923500)
Atom 137 = (2.7512709628, 18.0541775251, 34.3663678401)
Atom 138 = (5.7560864613, 18.0541775251, 34.3663678401)
Atom 139 = (2.7512709628, 26.1529383961, 41.2903238591)
Atom 140 = (1.5024077493, 18.7850857426, 41.2903238591)
Atom 141 = (-1.5024077493, 25.4220301786, 34.3663678401)
Atom 142 = (1.5024077493, 25.4220301786, 34.3663678401)
Atom 143 = (-1.5024077493, 18.7850857426, 41.2903238591)
Atom 144 = (0.0000000000, 39.2677123399, 0.8738092967)
Atom 145 = (4.2536787121, 41.6357279752, 12.9741027413)
Atom 146 = (0.0000000000, 39.2500245047, 2.7183519361)
Atom 147 = (0.0000000000, 37.3741691057, 0.2534122550)
Atom 148 = (5.7560864613, 40.8886437032, 13.5944997831)
Atom 149 = (0.0000000000, 34.4108141953, 7.7977653157)
Atom 150 = (4.2536787121, 31.8998596864, 0.8738092967)
Atom 151 = (4.2536787121, 41.7786668489, 7.7977653157)
Atom 152 = (4.2536787121, 32.0427985601, 6.0501467223)
Atom 153 = (0.0000000000, 34.2678753216, 12.9741027413)
Atom 154 = (0.0000000000, 39.4106512137, 6.0501467223)
Atom 155 = (0.0000000000, 34.4285020306, 9.6423079551)
Atom 156 = (4.2536787121, 31.8821718512, 2.7183519361)
Atom 157 = (4.2536787121, 41.7963546841, 9.6423079551)
Atom 158 = (0.0000000000, 36.3043574296, 7.1773682740)
Atom 159 = (4.2536787121, 30.0063164522, 0.2534122550)
Atom 160 = (4.2536787121, 43.6722100831, 7.1773682740)
Atom 161 = (2.7512709628, 32.7898828321, 6.6705437641)
Atom 162 = (5.7560864613, 32.7898828321, 6.6705437641)
Atom 163 = (2.7512709628, 40.8886437032, 13.5944997831)
Atom 164 = (1.5024077493, 33.5207910496, 13.5944997831)
Atom 165 = (-1.5024077493, 40.1577354856, 6.6705437641)
Atom 166 = (1.5024077493, 40.1577354856, 6.6705437641)
Atom 167 = (-1.5024077493, 33.5207910496, 13.5944997831)
Atom 168 = (0.0000000000, 39.2677123399, 14.7217213347)
Atom 169 = (4.2536787121, 41.6357279752, 26.8220147793)
Atom 170 = (0.0000000000, 39.2500245047, 16.5662639741)
Atom 171 = (0.0000000000, 37.3741691057, 14.1013242930)
Atom 172 = (5.7560864613, 40.8886437032, 27.4424118211)
Atom 173 = (0.0000000000, 34.4108141953, 21.6456773538)
Atom 174 = (4.2536787121, 31.8998596864, 14.7217213347)
Atom 175 = (4.2536787121, 41.7786668489, 21.6456773538)
Atom 176 = (4.2536787121, 32.0427985601, 19.8980587603)
Atom 177 = (0.0000000000, 34.2678753216, 26.8220147793)
Atom 178 = (0.0000000000, 39.4106512137, 19.8980587603)
Atom 179 = (0.0000000000, 34.4285020306, 23.4902199931)
Atom 180 = (4.2536787121, 31.8821718512, 16.5662639741)
Atom 181 = (4.2536787121, 41.7963546841, 23.4902199931)
Atom 182 = (0.0000000000, 36.3043574296, 21.0252803120)
Atom 183 = (4.2536787121, 30.0063164522, 14.1013242930)
Atom 184 = (4.2536787121, 43.6722100831, 21.0252803120)
Atom 185 = (2.7512709628, 32.7898828321, 20.5184558021)
Atom 186 = (5.7560864613, 32.7898828321, 20.5184558021)
Atom 187 = (2.7512709628, 40.8886437032, 27.4424118211)
Atom 188 = (1.5024077493, 33.5207910496, 27.4424118211)
Atom 189 = (-1.5024077493, 40.1577354856, 20.5184558021)
Atom 190 = (1.5024077493, 40.1577354856, 20.5184558021)
Atom 191 = (-1.5024077493, 33.5207910496, 27.4424118211)
Atom 192 = (0.0000000000, 39.2677123399, 28.5696333728)
Atom 193 = (4.2536787121, 41.6357279752, 40.6699268174)
Atom 194 = (0.0000000000, 39.2500245047, 30.4141760121)
Atom 195 = (0.0000000000, 37.3741691057, 27.9492363310)
Atom 196 = (5.7560864613, 40.8886437032, 41.2903238591)
Atom 197 = (0.0000000000, 34.4108141953, 35.4935893918)
Atom 198 = (4.2536787121, 31.8998596864, 28.5696333728)
Atom 199 = (4.2536787121, 41.7786668489, 35.4935893918)
Atom 200 = (4.2536787121, 32.0427985601, 33.7459707983)
Atom 201 = (0.0000000000, 34.2678753216, 40.6699268174)
Atom 202 = (0.0000000000, 39.4106512137, 33.7459707983)
Atom 203 = (0.0000000000, 34.4285020306, 37.3381320311)
Atom 204 = (4.2536787121, 31.8821718512, 30.4141760121)
Atom 205 = (4.2536787121, 41.7963546841, 37.3381320311)
Atom 206 = (0.0000000000, 36.3043574296, 34.8731923500)
Atom 207 = (4.2536787121, 30.0063164522, 27.9492363310)
Atom 208 = (4.2536787121, 43.6722100831, 34.8731923500)
Atom 209 = (2.7512709628, 32.7898828321, 34.3663678401)
Atom 210 = (5.7560864613, 32.7898828321, 34.3663678401)
Atom 211 = (2.7512709628, 40.8886437032, 41.2903238591)
Atom 212 = (1.5024077493, 33.5207910496, 41.2903238591)
Atom 213 = (-1.5024077493, 40.1577354856, 34.3663678401)
Atom 214 = (1.5024077493, 40.1577354856, 34.3663678401)
Atom 215 = (-1.5024077493, 33.5207910496, 41.2903238591)
Atom 216 = (8.5073574241, 9.7963017258, 0.8738092967)
Atom 217 = (12.7610361362, 12.1643173610, 12.9741027413)
Atom 218 = (8.5073574241, 9.7786138906, 2.7183519361)
Atom 219 = (8.5073574241, 7.9027584916, 0.2534122550)
Atom 220 = (14.2634438855, 11.4172330891, 13.5944997831)
Atom 221 = (8.5073574241, 4.9394035812, 7.7977653157)
Atom 222 = (12.7610361362, 2.4284490723, 0.8738092967)
Atom 223 = (12.7610361362, 12.3072562348, 7.7977653157)
Atom 224 = (12.7610361362, 2.5713879460, 6.0501467223)
Atom 225 = (8.5073574241, 4.7964647075, 12.9741027413)
Atom 226 = (8.5073574241, 9.9392405995, 6.0501467223)
Atom 227 = (8.5073574241, 4.9570914165, 9.6423079551)
Atom 228 = (12.7610361362, 2.4107612371, 2.7183519361)
Atom 229 = (12.7610361362, 12.3249440700, 9.6423079551)
Atom 230 = (8.5073574241, 6.8329468154, 7.1773682740)
Atom 231 = (12.7610361362, 0.5349058381, 0.2534122550)
Atom 232 = (12.7610361362, 14.2007994690, 7.1773682740)
Atom 233 = (11.2586283869, 3.3184722180, 6.6705437641)
Atom 234 = (14.2634438855, 3.3184722180, 6.6705437641)
Atom 235 = (11.2586283869, 11.4172330891, 13.5944997831)
Atom 236 = (10.0097651734, 4.0493804355, 13.5944997831)
Atom 237 = (7.0049496748, 10.6863248715, 6.6705437641)
Atom 238 = (10.0097651734, 10.6863248715, 6.6705437641)
Atom 239 = (7.0049496748, 4.0493804355, 13.5944997831)
Atom 240 = (8.5073574241, 9.7963017258, 14.7217213347)
Atom 241 = (12.7610361362, 12.1643173610, 26.8220147793)
Atom 242 = (8.5073574241, 9.7786138906, 16.5662639741)
Atom 243 = (8.5073574241, 7.9027584916, 14.1013242930)
Atom 244 = (14.2634438855, 11.4172330891, 27.4424118211)
Atom 245 = (8.5073574241, 4.9394035812, 21.6456773538)
Atom 246 = (12.7610361362, 2.4284490723, 14.7217213347)
Atom 247 = (12.7610361362, 12.3072562348, 21.6456773538)
Atom 248 = (12.7610361362, 2.5713879460, 19.8980587603)
Atom 249 = (8.5073574241, 4.7964647075, 26.8220147793)
Atom 250 = (8.5073574241, 9.9392405995, 19.8980587603)
Atom 251 = (8.5073574241, 4.9570914165, 23.4902199931)
Atom 252 = (12.7610361362, 2.4107612371, 16.5662639741)
Atom 253 = (12.7610361362, 12.3249440700, 23.4902199931)
Atom 254 = (8.5073574241, 6.8329468154, 21.0252803120)
Atom 255 = (12.7610361362, 0.5349058381, 14.1013242930)
Atom 256 = (12.7610361362, 14.2007994690, 21.0252803120)
Atom 257 = (11.2586283869, 3.3184722180, 20.5184558021)
Atom 258 = (14.2634438855, 3.3184722180, 20.5184558021)
Atom 259 = (11.2586283869, 11.4172330891, 27.4424118211)
Atom 260 = (10.0097651734, 4.0493804355, 27.4424118211)
Atom 261 = (7.0049496748, 10.6863248715, 20.5184558021)
Atom 262 = (10.0097651734, 10.6863248715, 20.5184558021)
Atom 263 = (7.0049496748, 4.0493804355, 27.4424118211)
Atom 264 = (8.5073574241, 9.7963017258, 28.5696333728)
Atom 265 = (12.7610361362, 12.1643173610, 40.6699268174)
Atom 266 = (8.5073574241, 9.7786138906, 30.4141760121)
Atom 267 = (8.5073574241, 7.9027584916, 27.9492363310)
Atom 268 = (14.2634438855, 11.4172330891, 41.2903238591)
Atom 269 = (8.5073574241, 4.9394035812, 35.4935893918)
Atom 270 = (12.7610361362, 2.4284490723, 28.5696333728)
Atom 271 = (12.7610361362, 12.3072562348, 35.4935893918)
Atom 272 = (12.7610361362, 2.5713879460, 33.7459707983)
Atom 273 = (8.5073574241, 4.7964647075, 40.6699268174)
Atom 274 = (8.5073574241, 9.9392405995, 33.7459707983)
Atom 275 = (8.5073574241, 4.9570914165, 37.3381320311)
Atom 276 = (12.7610361362, 2.4107612371, 30.4141760121)
Atom 277 = (12.7610361362, 12.3249440700, 37.3381320311)
Atom 278 = (8.5073574241, 6.8329468154, 34.8731923500)
Atom 279 = (12.7610361362, 0.5349058381, 27.9492363310)
Atom 280 = (12.7610361362, 14.2007994690, 34.8731923500)
Atom 281 = (11.2586283869, 3.3184722180, 34.3663678401)
Atom 282 = (14.2634438855, 3.3184722180, 34.3663678401)
Atom 283 = (11.2586283869, 11.4172330891, 41.2903238591)
Atom 284 = (10.0097651734, 4.0493804355, 41.2903238591)
Atom 285 = (7.0049496748, 10.6863248715, 34.3663678401)
Atom 286 = (10.0097651734, 10.6863248715, 34.3663678401)
Atom 287 = (7.0049496748, 4.0493804355, 41.2903238591)
Atom 288 = (8.5073574241, 24.5320070329, 0.8738092967)
Atom 289 = (12.7610361362, 26.9000226681, 12.9741027413)
Atom 290 = (8.5073574241, 24.5143191976, 2.7183519361)
Atom 291 = (8.5073574241, 22.6384637987, 0.2534122550)
Atom 292 = (14.2634438855, 26.1529383961, 13.5944997831)
Atom 293 = (8.5073574241, 19.6751088883, 7.7977653157)
Atom 294 = (12.7610361362, 17.1641543794, 0.8738092967)
Atom 295 = (12.7610361362, 27.0429615418, 7.7977653157)
Atom 296 = (12.7610361362, 17.3070932531, 6.0501467223)
Atom 297 = (8.5073574241, 19.5321700146, 12.9741027413)
Atom 298 = (8.5073574241, 24.6749459066, 6.0501467223)
Atom 299 = (8.5073574241, 19.6927967235, 9.6423079551)
Atom 300 = (12.7610361362, 17.1464665441, 2.7183519361)
Atom 301 = (12.7610361362, 27.0606493771, 9.6423079551)
Atom 302 = (8.5073574241, 21.5686521225, 7.1773682740)
Atom 303 = (12.7610361362, 15.2706111451, 0.2534122550)
Atom 304 = (12.7610361362, 28.9365047760, 7.1773682740)
Atom 305 = (11.2586283869, 18.0541775251, 6.6705437641)
Atom 306 = (14.2634438855, 18.0541775251, 6.6705437641)
Atom 307 = (11.2586283869, 26.1529383961, 13.5944997831)
Atom 308 = (10.0097651734, 18.7850857426, 13.5944997831)
Atom 309 = (7.0049496748, 25.4220301786, 6.6705437641)
Atom 310 = (10.0097651734, 25.4220301786, 6.6705437641)
Atom 311 = (7.0049496748, 18.7850857426, 13.5944997831)
Atom 312 = (8.5073574241, 24.5320070329, 14.7217213347)
Atom 313 = (12.7610361362, 26.9000226681, 26.8220147793)
Atom 314 = (8.5073574241, 24.5143191976, 16.5662639741)
Atom 315 = (8.5073574241, 22.6384637987, 14.1013242930)
Atom 316 = (14.2634438855, 26.1529383961, 27.4424118211)
Atom 317 = (8.5073574241, 19.6751088883, 21.6456773538)
Atom 318 = (12.7610361362, 17.1641543794, 14.7217213347)
Atom 319 = (12.7610361362, 27.0429615418, 21.6456773538)
Atom 320 = (12.7610361362, 17.3070932531, 19.8980587603)
Atom 321 = (8.5073574241, 19.5321700146, 26.8220147793)
Atom 322 = (8.5073574241, 24.6749459066, 19.8980587603)
Atom 323 = (8.5073574241, 19.6927967235, 23.4902199931)
Atom 324 = (12.7610361362, 17.1464665441, 16.5662639741)
Atom 325 = (12.7610361362, 27.0606493771, 23.4902199931)
Atom 326 = (8.5073574241, 21.5686521225, 21.0252803120)
Atom 327 = (12.7610361362, 15.2706111451, 14.1013242930)
Atom 328 = (12.7610361362, 28.9365047760, 21.0252803120)
Atom 329 = (11.2586283869, 18.0541775251, 20.5184558021)
Atom 330 = (14.2634438855, 18.0541775251, 20.5184558021)
Atom 331 = (11.2586283869, 26.1529383961, 27.4424118211)
Atom 332 = (10.0097651734, 18.7850857426, 27.4424118211)
Atom 333 = (7.0049496748, 25.4220301786, 20.5184558021)
Atom 334 = (10.0097651734, 25.4220301786, 20.5184558021)
Atom 335 = (7.0049496748, 18.7850857426, 27.4424118211)
Atom 336 = (8.5073574241, 24.5320070329, 28.5696333728)
Atom 337 = (12.7610361362, 26.9000226681, 40.6699268174)
Atom 338 = (8.5073574241, 24.5143191976, 30.4141760121)
Atom 339 = (8.5073574241, 22.6384637987, 27.9492363310)
Atom 340 = (14.2634438855, 26.1529383961, 41.2903238591)
Atom 341 = (8.5073574241, 19.6751088883, 35.4935893918)
Atom 342 = (12.7610361362, 17.1641543794, 28.5696333728)
Atom 343 = (12.7610361362, 27.0429615418, 35.4935893918)
Atom 344 = (12.7610361362, 17.3070932531, 33.7459707983)
Atom 345 = (8.5073574241, 19.5321700146, 40.6699268174)
Atom 346 = (8.5073574241, 24.6749459066, 33.7459707983)
Atom 347 = (8.5073574241, 19.6927967235, 37.3381320311)
Atom 348 = (12.7610361362, 17.1464665441, 30.4141760121)
Atom 349 = (12.7610361362, 27.0606493771, 37.3381320311)
Atom 350 = (8.5073574241, 21.5686521225, 34.8731923500)
Atom 351 = (12.7610361362, 15.2706111451, 27.9492363310)
Atom 352 = (12.7610361362, 28.9365047760, 34.8731923500)
Atom 353 = (11.2586283869, 18.0541775251, 34.3663678401)
Atom 354 = (14.2634438855, 18.0541775251, 34.3663678401)
Atom 355 = (11.2586283869, 26.1529383961, 41.2903238591)
Atom 356 = (10.0097651734, 18.7850857426, 41.2903238591)
Atom 357 = (7.0049496748, 25.4220301786, 34.3663678401)
Atom 358 = (10.0097651734, 25.4220301786, 34.3663678401)
Atom 359 = (7.0049496748, 18.7850857426, 41.2903238591)
Atom 360 = (8.5073574241, 39.2677123399, 0.8738092967)
Atom 361 = (12.7610361362, 41.6357279752, 12.9741027413)
Atom 362 = (8.5073574241, 39.2500245047, 2.7183519361)
Atom 363 = (8.5073574241, 37.3741691057, 0.2534122550)
Atom 364 = (14.2634438855, 40.8886437032, 13.5944997831)
Atom 365 = (8.5073574241, 34.4108141953, 7.7977653157)
Atom 366 = (12.7610361362, 31.8998596864, 0.8738092967)
Atom 367 = (12.7610361362, 41.7786668489, 7.7977653157)
Atom 368 = (12.7610361362, 32.0427985601, 6.0501467223)
Atom 369 = (8.5073574241, 34.2678753216, 12.9741027413)
Atom 370 = (8.5073574241, 39.4106512137, 6.0501467223)
Atom 371 = (8.5073574241, 34.4285020306, 9.6423079551)
Atom 372 = (12.7610361362, 31.8821718512, 2.7183519361)
Atom 373 = (12.7610361362, 41.7963546841, 9.6423079551)
Atom 374 = (8.5073574241, 36.3043574296, 7.1773682740)
Atom 375 = (12.7610361362, 30.0063164522, 0.2534122550)
Atom 376 = (12.7610361362, 43.6722100831, 7.1773682740)
Atom 377 = (11.2586283869, 32.7898828321, 6.6705437641)
Atom 378 = (14.2634438855, 32.7898828321, 6.6705437641)
Atom 379 = (11.2586283869, 40.8886437032, 13.5944997831)
Atom 380 = (10.0097651734, 33.5207910496, 13.5944997831)
Atom 381 = (7.0049496748, 40.1577354856, 6.6705437641)
Atom 382 = (10.0097651734, 40.1577354856, 6.6705437641)
Atom 383 = (7.0049496748, 33.5207910496, 13.5944997831)
Atom 384 = (8.5073574241, 39.2677123399, 14.7217213347)
Atom 385 = (12.7610361362, 41.6357279752, 26.8220147793)
Atom 386 = (8.5073574241, 39.2500245047, 16.5662639741)
Atom 387 = (8.5073574241, 37.3741691057, 14.1013242930)
Atom 388 = (14.2634438855, 40.8886437032, 27.4424118211)
Atom 389 = (8.5073574241, 34.4108141953, 21.6456773538)
Atom 390 = (12.7610361362, 31.8998596864, 14.7217213347)
Atom 391 = (12.7610361362, 41.7786668489, 21.6456773538)
Atom 392 = (12.7610361362, 32.0427985601, 19.8980587603)
Atom 393 = (8.5073574241, 34.2678753216, 26.8220147793)
Atom 394 = (8.5073574241, 39.4106512137, 19.8980587603)
Atom 395 = (8.5073574241, 34.4285020306, 23.4902199931)
Atom 396 = (12.7610361362, 31.8821718512, 16.5662639741)
Atom 397 = (12.7610361362, 41.7963546841, 23.4902199931)
Atom 398 = (8.5073574241, 36.3043574296, 21.0252803120)
Atom 399 = (12.7610361362, 30.0063164522, 14.1013242930)
Atom 400 = (12.7610361362, 43.6722100831, 21.0252803120)
Atom 401 = (11.2586283869, 32.7898828321, 20.5184558021)
Atom 402 = (14.2634438855, 32.7898828321, 20.5184558021)
Atom 403 = (11.2586283869, 40.8886437032, 27.4424118211)
Atom 404 = (10.0097651734, 33.5207910496, 27.4424118211)
Atom 405 = (7.0049496748, 40.1577354856, 20.5184558021)
Atom 406 = (10.0097651734, 40.1577354856, 20.5184558021)
Atom 407 = (7.0049496748, 33.5207910496, 27.4424118211)
Atom 408 = (8.5073574241, 39.2677123399, 28.5696333728)
Atom 409 = (12.7610361362, 41.6357279752, 40.6699268174)
Atom 410 = (8.5073574241, 39.2500245047, 30.4141760121)
Atom 411 = (8.5073574241, 37.3741691057, 27.9492363310)
Atom 412 = (14.2634438855, 40.8886437032, 41.2903238591)
Atom 413 = (8.5073574241, 34.4108141953, 35.4935893918)
Atom 414 = (12.7610361362, 31.8998596864, 28.5696333728)
Atom 415 = (12.7610361362, 41.7786668489, 35.4935893918)
Atom 416 = (12.7610361362, 32.0427985601, 33.7459707983)
Atom 417 = (8.5073574241, 34.2678753216, 40.6699268174)
Atom 418 = (8.5073574241, 39.4106512137, 33.7459707983)
Atom 419 = (8.5073574241, 34.4285020306, 37.3381320311)
Atom 420 = (12.7610361362, 31.8821718512, 30.4141760121)
Atom 421 = (12.7610361362, 41.7963546841, 37.3381320311)
Atom 422 = (8.5073574241, 36.3043574296, 34.8731923500)
Atom 423 = (12.7610361362, 30.0063164522, 27.9492363310)
Atom 424 = (12.7610361362, 43.6722100831, 34.8731923500)
Atom 425 = (11.2586283869, 32.7898828321, 34.3663678401)
Atom 426 = (14.2634438855, 32.7898828321, 34.3663678401)
Atom 427 = (11.2586283869, 40.8886437032, 41.2903238591)
Atom 428 = (10.0097651734, 33.5207910496, 41.2903238591)
Atom 429 = (7.0049496748, 40.1577354856, 34.3663678401)
Atom 430 = (10.0097651734, 40.1577354856, 34.3663678401)
Atom 431 = (7.0049496748, 33.5207910496, 41.2903238591)
Atom 432 = (17.0147148483, 9.7963017258, 0.8738092967)
Atom 433 = (21.2683935603, 12.1643173610, 12.9741027413)
Atom 434 = (17.0147148483, 9.7786138906, 2.7183519361)
Atom 435 = (17.0147148483, 7.9027584916, 0.2534122550)
Atom 436 = (22.7708013096, 11.4172330891, 13.5944997831)
Atom 437 = (17.0147148483, 4.9394035812, 7.7977653157)
Atom 438 = (21.2683935603, 2.4284490723, 0.8738092967)
Atom 439 = (21.2683935603, 12.3072562348, 7.7977653157)
Atom 440 = (21.2683935603, 2.5713879460, 6.0501467223)
Atom 441 = (17.0147148483, 4.7964647075, 12.9741027413)
Atom 442 = (17.0147148483, 9.9392405995, 6.0501467223)
Atom 443 = (17.0147148483, 4.9570914165, 9.6423079551)
Atom 444 = (21.2683935603, 2.4107612371, 2.7183519361)
Atom 445 = (21.2683935603, 12.3249440700, 9.6423079551)
Atom 446 = (17.0147148483, 6.8329468154, 7.1773682740)
Atom 447 = (21.2683935603, 0.5349058381, 0.2534122550)
Atom 448 = (21.2683935603, 14.2007994690, 7.1773682740)
Atom 449 = (19.7659858110, 3.3184722180, 6.6705437641)
Atom 450 = (22.7708013096, 3.3184722180, 6.6705437641)
Atom 451 = (19.7659858110, 11.4172330891, 13.5944997831)
Atom 452 = (18.5171225975, 4.0493804355, 13.5944997831)
Atom 453 = (15.5123070990, 10.6863248715, 6.6705437641)
Atom 454 = (18.5171225975, 10.6863248715, 6.6705437641)
Atom 455 = (15.5123070990, 4.0493804355, 13.5944997831)
Atom 456 = (17.0147148483, 9.7963017258, 14.7217213347)
Atom 457 = (21.2683935603, 12.1643173610, 26.8220147793)
Atom 458 = (17.0147148483, 9.7786138906, 16.5662639741)
Atom 459 = (17.0147148483, 7.9027584916, 14.1013242930)
Atom 460 = (22.7708013096, 11.4172330891, 27.4424118211)
Atom 461 = (17.0147148483, 4.9394035812, 21.6456773538)
Atom 462 = (21.2683935603, 2.4284490723, 14.7217213347)
Atom 463 = (21.2683935603, 12.3072562348, 21.6456773538)
Atom 464 = (21.2683935603, 2.5713879460, 19.8980587603)
Atom 465 = (17.0147148483, 4.7964647075, 26.8220147793)
Atom 466 = (17.0147148483, 9.9392405995, 19.8980587603)
Atom 467 = (17.0147148483, 4.9570914165, 23.4902199931)
Atom 468 = (21.2683935603, 2.4107612371, 16.5662639741)
Atom 469 = (21.2683935603, 12.3249440700, 23.4902199931)
Atom 470 = (17.0147148483, 6.8329468154, 21.0252803120)
Atom 471 = (21.2683935603, 0.5349058381, 14.1013242930)
Atom 472 = (21.2683935603, 14.2007994690, 21.0252803120)
Atom 473 = (19.7659858110, 3.3184722180, 20.5184558021)
Atom 474 = (22.7708013096, 3.3184722180, 20.5184558021)
Atom 475 = (19.7659858110, 11.4172330891, 27.4424118211)
Atom 476 = (18.5171225975, 4.0493804355, 27.4424118211)
Atom 477 = (15.5123070990, 10.6863248715, 20.5184558021)
Atom 478 = (18.5171225975, 10.6863248715, 20.5184558021)
Atom 479 = (15.5123070990, 4.0493804355, 27.4424118211)
Atom 480 = (17.0147148483, 9.7963017258, 28.5696333728)
Atom 481 = (21.2683935603, 12.1643173610, 40.6699268174)
Atom 482 = (17.0147148483, 9.7786138906, 30.4141760121)
Atom 483 = (17.0147148483, 7.9027584916, 27.9492363310)
Atom 484 = (22.7708013096, 11.4172330891, 41.2903238591)
Atom 485 = (17.0147148483, 4.9394035812, 35.4935893918)
Atom 486 = (21.2683935603, 2.4284490723, 28.5696333728)
Atom 487 = (21.2683935603, 12.3072562348, 35.4935893918)
Atom 488 = (21.2683935603, 2.5713879460, 33.7459707983)
Atom 489 = (17.0147148483, 4.7964647075, 40.6699268174)
Atom 490 = (17.0147148483, 9.9392405995, 33.7459707983)
Atom 491 = (17.0147148483, 4.9570914165, 37.3381320311)
Atom 492 = (21.2683935603, 2.4107612371, 30.4141760121)
Atom 493 = (21.2683935603, 12.3249440700, 37.3381320311)
Atom 494 = (17.0147148483, 6.8329468154, 34.8731923500)
Atom 495 = (21.2683935603, 0.5349058381, 27.9492363310)
Atom 496 = (21.2683935603, 14.2007994690, 34.8731923500)
Atom 497 = (19.7659858110, 3.3184722180, 34.3663678401)
Atom 498 = (22.7708013096, 3.3184722180, 34.3663678401)
Atom 499 = (19.7659858110, 11.4172330891, 41.2903238591)
Atom 500 = (18.5171225975, 4.0493804355, 41.2903238591)
Atom 501 = (15.5123070990, 10.6863248715, 34.3663678401)
Atom 502 = (18.5171225975, 10.6863248715, 34.3663678401)
Atom 503 = (15.5123070990, 4.0493804355, 41.2903238591)
Atom 504 = (17.0147148483, 24.5320070329, 0.8738092967)
Atom 505 = (21.2683935603, 26.9000226681, 12.9741027413)
Atom 506 = (17.0147148483, 24.5143191976, 2.7183519361)
Atom 507 = (17.0147148483, 22.6384637987, 0.2534122550)
Atom 508 = (22.7708013096, 26.1529383961, 13.5944997831)
Atom 509 = (17.0147148483, 19.6751088883, 7.7977653157)
Atom 510 = (21.2683935603, 17.1641543794, 0.8738092967)
Atom 511 = (21.2683935603, 27.0429615418, 7.7977653157)
Atom 512 = (21.2683935603, 17.3070932531, 6.0501467223)
Atom 513 = (17.0147148483, 19.5321700146, 12.9741027413)
Atom 514 = (17.0147148483, 24.6749459066, 6.0501467223)
Atom 515 = (17.0147148483, 19.6927967235, 9.6423079551)
Atom 516 = (21.2683935603, 17.1464665441, 2.7183519361)
Atom 517 = (21.2683935603, 27.0606493771, 9.6423079551)
Atom 518 = (17.0147148483, 21.5686521225, 7.1773682740)
Atom 519 = (21.2683935603, 15.2706111451, 0.2534122550)
Atom 520 = (21.2683935603, 28.9365047760, 7.1773682740)
Atom 521 = (19.7659858110, 18.0541775251, 6.6705437641)
Atom 522 = (22.7708013096, 18.0541775251, 6.6705437641)
Atom 523 = (19.7659858110, 26.1529383961, 13.5944997831)
Atom 524 = (18.5171225975, 18.7850857426, 13.5944997831)
Atom 525 = (15.5123070990, 25.4220301786, 6.6705437641)
Atom 526 = (18.5171225975, 25.4220301786, 6.6705437641)
Atom 527 = (15.5123070990, 18.7850857426, 13.5944997831)
Atom 528 = (17.0147148483, 24.5320070329, 14.7217213347)
Atom 529 = (21.2683935603, 26.9000226681, 26.8220147793)
Atom 530 = (17.0147148483, 24.5143191976, 16.5662639741)
Atom 531 = (17.0147148483, 22.6384637987, 14.1013242930)
Atom 532 = (22.7708013096, 26.1529383961, 27.4424118211)
Atom 533 = (17.0147148483, 19.6751088883, 21.6456773538)
Atom 534 = (21.2683935603, 17.1641543794, 14.7217213347)
Atom 535 = (21.2683935603, 27.0429615418, 21.6456773538)
Atom 536 = (21.2683935603, 17.3070932531, 19.8980587603)
Atom 537 = (17.0147148483, 19.5321700146, 26.8220147793)
Atom 538 = (17.0147148483, 24.6749459066, 19.8980587603)
Atom 539 = (17.0147148483, 19.6927967235, 23.4902199931)
Atom 540 = (21.2683935603, 17.1464665441, 16.5662639741)
Atom 541 = (21.2683935603, 27.0606493771, 23.4902199931)
Atom 542 = (17.0147148483, 21.5686521225, 21.0252803120)
Atom 543 = (21.2683935603, 15.2706111451, 14.1013242930)
Atom 544 = (21.2683935603, 28.9365047760, 21.0252803120)
Atom 545 = (19.7659858110, 18.0541775251, 20.5184558021)
Atom 546 = (22.7708013096, 18.0541775251, 20.5184558021)
Atom 547 = (19.7659858110, 26.1529383961, 27.4424118211)
Atom 548 = (18.5171225975, 18.7850857426, 27.4424118211)
Atom 549 = (15.5123070990, 25.4220301786, 20.5184558021)
Atom 550 = (18.5171225975, 25.4220301786, 20.5184558021)
Atom 551 = (15.5123070990, 18.7850857426, 27.4424118211)
Atom 552 = (17.0147148483, 24.5320070329, 28.5696333728)
Atom 553 = (21.2683935603, 26.9000226681, 40.6699268174)
Atom 554 = (17.0147148483, 24.5143191976, 30.4141760121)
Atom 555 = (17.0147148483, 22.6384637987, 27.9492363310)
Atom 556 = (22.7708013096, 26.1529383961, 41.2903238591)
Atom 557 = (17.0147148483, 19.6751088883, 35.4935893918)
Atom 558 = (21.2683935603, 17.1641543794, 28.5696333728)
Atom 559 = (21.2683935603, 27.0429615418, 35.4935893918)
Atom 560 = (21.2683935603, 17.3070932531, 33.7459707983)
Atom 561 = (17.0147148483, 19.5321700146, 40.6699268174)
Atom 562 = (17.0147148483, 24.6749459066, 33.7459707983)
Atom 563 = (17.0147148483, 19.6927967235, 37.3381320311)
Atom 564 = (21.2683935603, 17.1464665441, 30.4141760121)
Atom 565 = (21.2683935603, 27.0606493771, 37.3381320311)
Atom 566 = (17.0147148483, 21.5686521225, 34.8731923500)
Atom 567 = (21.2683935603, 15.2706111451, 27.9492363310)
Atom 568 = (21.2683935603, 28.9365047760, 34.8731923500)
Atom 569 = (19.7659858110, 18.0541775251, 34.3663678401)
Atom 570 = (22.7708013096, 18.0541775251, 34.3663678401)
Atom 571 = (19.7659858110, 26.1529383961, 41.2903238591)
Atom 572 = (18.5171225975, 18.7850857426, 41.2903238591)
Atom 573 = (15.5123070990, 25.4220301786, 34.3663678401)
Atom 574 = (18.5171225975, 25.4220301786, 34.3663678401)
Atom 575 = (15.5123070990, 18.7850857426, 41.2903238591)
Atom 576 = (17.0147148483, 39.2677123399, 0.8738092967)
Atom 577 = (21.2683935603, 41.6357279752, 12.9741027413)
Atom 578 = (17.0147148483, 39.2500245047, 2.7183519361)
Atom 579 = (17.0147148483, 37.3741691057, 0.2534122550)
Atom 580 = (22.7708013096, 40.8886437032, 13.5944997831)
Atom 581 = (17.0147148483, 34.4108141953, 7.7977653157)
Atom 582 = (21.2683935603, 31.8998596864, 0.8738092967)
Atom 583 = (21.2683935603, 41.7786668489, 7.7977653157)
Atom 584 = (21.2683935603, 32.0427985601, 6.0501467223)
Atom 585 = (17.0147148483, 34.2678753216, 12.9741027413)
Atom 586 = (17.0147148483, 39.4106512137, 6.0501467223)
Atom 587 = (17.0147148483, 34.4285020306, 9.6423079551)
Atom 588 = (21.2683935603, 31.8821718512, 2.7183519361)
Atom 589 = (21.2683935603, 41.7963546841, 9.6423079551)
Atom 590 = (17.0147148483, 36.3043574296, 7.1773682740)
Atom 591 = (21.2683935603, 30.0063164522, 0.2534122550)
Atom 592 = (21.2683935603, 43.6722100831, 7.1773682740)
Atom 593 = (19.7659858110, 32.7898828321, 6.6705437641)
Atom 594 = (22.7708013096, 32.7898828321, 6.6705437641)
Atom 595 = (19.7659858110, 40.8886437032, 13.5944997831)
Atom 596 = (18.5171225975, 33.5207910496, 13.5944997831)
Atom 597 = (15.5123070990, 40.1577354856, 6.6705437641)
Atom 598 = (18.5171225975, 40.1577354856, 6.6705437641)
Atom 599 = (15.5123070990, 33.5207910496, 13.5944997831)
Atom 600 = (17.0147148483, 39.2677123399, 14.7217213347)
Atom 601 = (21.2683935603, 41.6357279752, 26.8220147793)
Atom 602 = (17.0147148483, 39.2500245047, 16.5662639741)
Atom 603 = (17.0147148483, 37.3741691057, 14.1013242930)
Atom 604 = (22.7708013096, 40.8886437032, 27.4424118211)
Atom 605 = (17.0147148483, 34.4108141953, 21.6456773538)
Atom 606 = (21.2683935603, 31.8998596864, 14.7217213347)
Atom 607 = (21.2683935603, 41.7786668489, 21.6456773538)
Atom 608 = (21.2683935603, 32.0427985601, 19.8980587603)
Atom 609 = (17.0147148483, 34.2678753216, 26.8220147793)
Atom 610 = (17.0147148483, 39.4106512137, 19.8980587603)
Atom 611 = (17.0147148483, 34.4285020306, 23.4902199931)
Atom 612 = (21.2683935603, 31.8821718512, 16.5662639741)
Atom 613 = (21.2683935603, 41.7963546841, 23.4902199931)
Atom 614 = (17.0147148483, 36.3043574296, 21.0252803120)
Atom 615 = (21.2683935603, 30.0063164522, 14.1013242930)
Atom 616 = (21.2683935603, 43.6722100831, 21.0252803120)
Atom 617 = (19.7659858110, 32.7898828321, 20.5184558021)
Atom 618 = (22.7708013096, 32.7898828321, 20.5184558021)
Atom 619 = (19.7659858110, 40.8886437032, 27.4424118211)
Atom 620 = (18.5171225975, 33.5207910496, 27.4424118211)
Atom 621 = (15.5123070990, 40.1577354856, 20.5184558021)
Atom 622 = (18.5171225975, 40.1577354856, 20.5184558021)
Atom 623 = (15.5123070990, 33.5207910496, 27.4424118211)
Atom 624 = (17.0147148483, 39.2677123399, 28.5696333728)
Atom 625 = (21.2683935603, 41.6357279752, 40.6699268174)
Atom 626 = (17.0147148483, 39.2500245047, 30.4141760121)
Atom 627 = (17.0147148483, 37.3741691057, 27.9492363310)
Atom 628 = (22.7708013096, 40.8886437032, 41.2903238591)
Atom 629 = (17.0147148483, 34.4108141953, 35.4935893918)
Atom 630 = (21.2683935603, 31.8998596864, 28.5696333728)
Atom 631 = (21.2683935603, 41.7786668489, 35.4935893918)
Atom 632 = (21.2683935603, 32.0427985601, 33.7459707983)
Atom 633 = (17.0147148483, 34.2678753216, 40.6699268174)
Atom 634 = (17.0147148483, 39.4106512137, 33.7459707983)
Atom 635 = (17.0147148483, 34.4285020306, 37.3381320311)
Atom 636 = (21.2683935603, 31.8821718512, 30.4141760121)
Atom 637 = (21.2683935603, 41.7963546841, 37.3381320311)
Atom 638 = (17.0147148483, 36.3043574296, 34.8731923500)
Atom 639 = (21.2683935603, 30.0063164522, 27.9492363310)
Atom 640 = (21.2683935603, 43.6722100831, 34.8731923500)
Atom 641 = (19.7659858110, 32.7898828321, 34.3663678401)
Atom 642 = (22.7708013096, 32.7898828321, 34.3663678401)
Atom 643 = (19.7659858110, 40.8886437032, 41.2903238591)
Atom 644 = (18.5171225975, 33.5207910496, 41.2903238591)
Atom 645 = (15.5123070990, 40.1577354856, 34.3663678401)
Atom 646 = (18.5171225975, 40.1577354856, 34.3663678401)
Atom 647 = (15.5123070990, 33.5207910496, 41.2903238591)

Default periodic omega parameter = 0.0721556562

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     648
Total charge:    0
Total electrons: 2160 (1080-alpha, 1080-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  5400
Total AO shells: 2592 (1512 S-shells; 864 P-shells; 216 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -2687.032387262410 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 46830.78507, which suppose to be the same as real space unit cell volume 46872.01970, the difference indicates how bad your result is.
| time to set the grid = 145.07 s
DFT grid points: 3840432 (5926 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.7401802286  -16487.6746658516  2159.9760919413  -1966.8077880478  47.80 0.00 1.77 34.00  -16487.6746658516    83.68  
|    2     0.1837505933     +16.2247958810  2160.0009341435  -2045.7797942817  369.32 0.00 4.18 48.04  -16471.4498699706   421.70  
|    3     0.2614179497     +11.5876835248  2159.9943746952  -1932.1833531546  375.33 0.00 4.13 49.04  -16459.8621864458   428.70  
|    4     0.0079169492     -22.7823514035  2159.9991360447  -1997.8262099004  365.01 0.00 4.34 48.40  -16482.6445378493   418.00  
|    5     0.0127002885      +0.0196307305  2159.9989495111  -1997.4041484673  296.09 0.00 4.48 48.57  -16482.6249071189   349.43  
|    6     0.0004107050      -0.0362914290  2159.9990409516  -1997.4157778090  284.56 0.00 4.05 48.52  -16482.6611985479   337.47  
|    7     0.0000758834      -0.0000419696  2159.9990415497  -1997.4735088595  215.19 0.00 4.34 48.49  -16482.6612405174   268.41  
|    8     0.0000050586      -0.0000018755  2159.9990422147  -1997.4863395341  186.76 0.00 4.96 48.50  -16482.6612423929   240.66  
|    9     0.0000010655      -0.0000027948  2159.9990422676  -1997.4866506167  383.59 0.00 4.42 48.61  -16482.6612451877   437.11  
|   10     0.0000000882      +0.0000000024  2159.9990422720  -1997.4866765919  127.27 0.00 6.38 48.45  -16482.6612451853   180.34  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -16482.6612451853 a.u.
HOMO-LUMO GAP: 5.648 eV
CENTER OF MASS: {5.627375, 11.696700, 11.028495} ANGS
DIPOLE MOMENT: {10.265725, -8.418264, 202.377333} (|D| = 202.812320) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 3359.78 sec 

| Job finished: Wed Sep 18 03:52:37 2024



==> anc/files/timings/scaling/Ice_XI/4x_supercell/geometry.xyz <==
1536
3D 18.007600 31.191200 29.312000 90.000000 90.000000 90.000000
O 0.000000 5.183980 0.462400
O 2.250950 6.437080 6.865600
H 0.000000 5.174620 1.438490
H 0.000000 4.181960 0.134100
H 3.045990 6.041740 7.193900
O 0.000000 2.613820 4.126400
O 2.250950 1.285080 0.462400
O 2.250950 6.512720 4.126400
O 2.250950 1.360720 3.201600
O 0.000000 2.538180 6.865600
O 0.000000 5.259620 3.201600
H 0.000000 2.623180 5.102490
H 2.250950 1.275720 1.438490
H 2.250950 6.522080 5.102490
H 0.000000 3.615840 3.798100
H 2.250950 0.283060 0.134100
H 2.250950 7.514740 3.798100
H 1.455910 1.756060 3.529900
H 3.045990 1.756060 3.529900
H 1.455910 6.041740 7.193900
H 0.795040 2.142840 7.193900
H -0.795040 5.654960 3.529900
H 0.795040 5.654960 3.529900
H -0.795040 2.142840 7.193900
O 0.000000 5.183980 7.790400
O 2.250950 6.437080 14.193600
H 0.000000 5.174620 8.766490
H 0.000000 4.181960 7.462100
H 3.045990 6.041740 14.521900
O 0.000000 2.613820 11.454400
O 2.250950 1.285080 7.790400
O 2.250950 6.512720 11.454400
O 2.250950 1.360720 10.529600
O 0.000000 2.538180 14.193600
O 0.000000 5.259620 10.529600
H 0.000000 2.623180 12.430490
H 2.250950 1.275720 8.766490
H 2.250950 6.522080 12.430490
H 0.000000 3.615840 11.126100
H 2.250950 0.283060 7.462100
H 2.250950 7.514740 11.126100
H 1.455910 1.756060 10.857900
H 3.045990 1.756060 10.857900
H 1.455910 6.041740 14.521900
H 0.795040 2.142840 14.521900
H -0.795040 5.654960 10.857900
H 0.795040 5.654960 10.857900
H -0.795040 2.142840 14.521900
O 0.000000 5.183980 15.118400
O 2.250950 6.437080 21.521600
H 0.000000 5.174620 16.094490
H 0.000000 4.181960 14.790100
H 3.045990 6.041740 21.849900
O 0.000000 2.613820 18.782400
O 2.250950 1.285080 15.118400
O 2.250950 6.512720 18.782400
O 2.250950 1.360720 17.857600
O 0.000000 2.538180 21.521600
O 0.000000 5.259620 17.857600
H 0.000000 2.623180 19.758490
H 2.250950 1.275720 16.094490
H 2.250950 6.522080 19.758490
H 0.000000 3.615840 18.454100
H 2.250950 0.283060 14.790100
H 2.250950 7.514740 18.454100
H 1.455910 1.756060 18.185900
H 3.045990 1.756060 18.185900
H 1.455910 6.041740 21.849900
H 0.795040 2.142840 21.849900
H -0.795040 5.654960 18.185900
H 0.795040 5.654960 18.185900
H -0.795040 2.142840 21.849900
O 0.000000 5.183980 22.446400
O 2.250950 6.437080 28.849600
H 0.000000 5.174620 23.422490
H 0.000000 4.181960 22.118100
H 3.045990 6.041740 29.177900
O 0.000000 2.613820 26.110400
O 2.250950 1.285080 22.446400
O 2.250950 6.512720 26.110400
O 2.250950 1.360720 25.185600
O 0.000000 2.538180 28.849600
O 0.000000 5.259620 25.185600
H 0.000000 2.623180 27.086490
H 2.250950 1.275720 23.422490
H 2.250950 6.522080 27.086490
H 0.000000 3.615840 25.782100
H 2.250950 0.283060 22.118100
H 2.250950 7.514740 25.782100
H 1.455910 1.756060 25.513900
H 3.045990 1.756060 25.513900
H 1.455910 6.041740 29.177900
H 0.795040 2.142840 29.177900
H -0.795040 5.654960 25.513900
H 0.795040 5.654960 25.513900
H -0.795040 2.142840 29.177900
O 0.000000 12.981780 0.462400
O 2.250950 14.234880 6.865600
H 0.000000 12.972420 1.438490
H 0.000000 11.979760 0.134100
H 3.045990 13.839540 7.193900
O 0.000000 10.411620 4.126400
O 2.250950 9.082880 0.462400
O 2.250950 14.310520 4.126400
O 2.250950 9.158520 3.201600
O 0.000000 10.335980 6.865600
O 0.000000 13.057420 3.201600
H 0.000000 10.420980 5.102490
H 2.250950 9.073520 1.438490
H 2.250950 14.319880 5.102490
H 0.000000 11.413640 3.798100
H 2.250950 8.080860 0.134100
H 2.250950 15.312540 3.798100
H 1.455910 9.553860 3.529900
H 3.045990 9.553860 3.529900
H 1.455910 13.839540 7.193900
H 0.795040 9.940640 7.193900
H -0.795040 13.452760 3.529900
H 0.795040 13.452760 3.529900
H -0.795040 9.940640 7.193900
O 0.000000 12.981780 7.790400
O 2.250950 14.234880 14.193600
H 0.000000 12.972420 8.766490
H 0.000000 11.979760 7.462100
H 3.045990 13.839540 14.521900
O 0.000000 10.411620 11.454400
O 2.250950 9.082880 7.790400
O 2.250950 14.310520 11.454400
O 2.250950 9.158520 10.529600
O 0.000000 10.335980 14.193600
O 0.000000 13.057420 10.529600
H 0.000000 10.420980 12.430490
H 2.250950 9.073520 8.766490
H 2.250950 14.319880 12.430490
H 0.000000 11.413640 11.126100
H 2.250950 8.080860 7.462100
H 2.250950 15.312540 11.126100
H 1.455910 9.553860 10.857900
H 3.045990 9.553860 10.857900
H 1.455910 13.839540 14.521900
H 0.795040 9.940640 14.521900
H -0.795040 13.452760 10.857900
H 0.795040 13.452760 10.857900
H -0.795040 9.940640 14.521900
O 0.000000 12.981780 15.118400
O 2.250950 14.234880 21.521600
H 0.000000 12.972420 16.094490
H 0.000000 11.979760 14.790100
H 3.045990 13.839540 21.849900
O 0.000000 10.411620 18.782400
O 2.250950 9.082880 15.118400
O 2.250950 14.310520 18.782400
O 2.250950 9.158520 17.857600
O 0.000000 10.335980 21.521600
O 0.000000 13.057420 17.857600
H 0.000000 10.420980 19.758490
H 2.250950 9.073520 16.094490
H 2.250950 14.319880 19.758490
H 0.000000 11.413640 18.454100
H 2.250950 8.080860 14.790100
H 2.250950 15.312540 18.454100
H 1.455910 9.553860 18.185900
H 3.045990 9.553860 18.185900
H 1.455910 13.839540 21.849900
H 0.795040 9.940640 21.849900
H -0.795040 13.452760 18.185900
H 0.795040 13.452760 18.185900
H -0.795040 9.940640 21.849900
O 0.000000 12.981780 22.446400
O 2.250950 14.234880 28.849600
H 0.000000 12.972420 23.422490
H 0.000000 11.979760 22.118100
H 3.045990 13.839540 29.177900
O 0.000000 10.411620 26.110400
O 2.250950 9.082880 22.446400
O 2.250950 14.310520 26.110400
O 2.250950 9.158520 25.185600
O 0.000000 10.335980 28.849600
O 0.000000 13.057420 25.185600
H 0.000000 10.420980 27.086490
H 2.250950 9.073520 23.422490
H 2.250950 14.319880 27.086490
H 0.000000 11.413640 25.782100
H 2.250950 8.080860 22.118100
H 2.250950 15.312540 25.782100
H 1.455910 9.553860 25.513900
H 3.045990 9.553860 25.513900
H 1.455910 13.839540 29.177900
H 0.795040 9.940640 29.177900
H -0.795040 13.452760 25.513900
H 0.795040 13.452760 25.513900
H -0.795040 9.940640 29.177900
O 0.000000 20.779580 0.462400
O 2.250950 22.032680 6.865600
H 0.000000 20.770220 1.438490
H 0.000000 19.777560 0.134100
H 3.045990 21.637340 7.193900
O 0.000000 18.209420 4.126400
O 2.250950 16.880680 0.462400
O 2.250950 22.108320 4.126400
O 2.250950 16.956320 3.201600
O 0.000000 18.133780 6.865600
O 0.000000 20.855220 3.201600
H 0.000000 18.218780 5.102490
H 2.250950 16.871320 1.438490
H 2.250950 22.117680 5.102490
H 0.000000 19.211440 3.798100
H 2.250950 15.878660 0.134100
H 2.250950 23.110340 3.798100
H 1.455910 17.351660 3.529900
H 3.045990 17.351660 3.529900
H 1.455910 21.637340 7.193900
H 0.795040 17.738440 7.193900
H -0.795040 21.250560 3.529900
H 0.795040 21.250560 3.529900
H -0.795040 17.738440 7.193900
O 0.000000 20.779580 7.790400
O 2.250950 22.032680 14.193600
H 0.000000 20.770220 8.766490
H 0.000000 19.777560 7.462100
H 3.045990 21.637340 14.521900
O 0.000000 18.209420 11.454400
O 2.250950 16.880680 7.790400
O 2.250950 22.108320 11.454400
O 2.250950 16.956320 10.529600
O 0.000000 18.133780 14.193600
O 0.000000 20.855220 10.529600
H 0.000000 18.218780 12.430490
H 2.250950 16.871320 8.766490
H 2.250950 22.117680 12.430490
H 0.000000 19.211440 11.126100
H 2.250950 15.878660 7.462100
H 2.250950 23.110340 11.126100
H 1.455910 17.351660 10.857900
H 3.045990 17.351660 10.857900
H 1.455910 21.637340 14.521900
H 0.795040 17.738440 14.521900
H -0.795040 21.250560 10.857900
H 0.795040 21.250560 10.857900
H -0.795040 17.738440 14.521900
O 0.000000 20.779580 15.118400
O 2.250950 22.032680 21.521600
H 0.000000 20.770220 16.094490
H 0.000000 19.777560 14.790100
H 3.045990 21.637340 21.849900
O 0.000000 18.209420 18.782400
O 2.250950 16.880680 15.118400
O 2.250950 22.108320 18.782400
O 2.250950 16.956320 17.857600
O 0.000000 18.133780 21.521600
O 0.000000 20.855220 17.857600
H 0.000000 18.218780 19.758490
H 2.250950 16.871320 16.094490
H 2.250950 22.117680 19.758490
H 0.000000 19.211440 18.454100
H 2.250950 15.878660 14.790100
H 2.250950 23.110340 18.454100
H 1.455910 17.351660 18.185900
H 3.045990 17.351660 18.185900
H 1.455910 21.637340 21.849900
H 0.795040 17.738440 21.849900
H -0.795040 21.250560 18.185900
H 0.795040 21.250560 18.185900
H -0.795040 17.738440 21.849900
O 0.000000 20.779580 22.446400
O 2.250950 22.032680 28.849600
H 0.000000 20.770220 23.422490
H 0.000000 19.777560 22.118100
H 3.045990 21.637340 29.177900
O 0.000000 18.209420 26.110400
O 2.250950 16.880680 22.446400
O 2.250950 22.108320 26.110400
O 2.250950 16.956320 25.185600
O 0.000000 18.133780 28.849600
O 0.000000 20.855220 25.185600
H 0.000000 18.218780 27.086490
H 2.250950 16.871320 23.422490
H 2.250950 22.117680 27.086490
H 0.000000 19.211440 25.782100
H 2.250950 15.878660 22.118100
H 2.250950 23.110340 25.782100
H 1.455910 17.351660 25.513900
H 3.045990 17.351660 25.513900
H 1.455910 21.637340 29.177900
H 0.795040 17.738440 29.177900
H -0.795040 21.250560 25.513900
H 0.795040 21.250560 25.513900
H -0.795040 17.738440 29.177900
O 0.000000 28.577380 0.462400
O 2.250950 29.830480 6.865600
H 0.000000 28.568020 1.438490
H 0.000000 27.575360 0.134100
H 3.045990 29.435140 7.193900
O 0.000000 26.007220 4.126400
O 2.250950 24.678480 0.462400
O 2.250950 29.906120 4.126400
O 2.250950 24.754120 3.201600
O 0.000000 25.931580 6.865600
O 0.000000 28.653020 3.201600
H 0.000000 26.016580 5.102490
H 2.250950 24.669120 1.438490
H 2.250950 29.915480 5.102490
H 0.000000 27.009240 3.798100
H 2.250950 23.676460 0.134100
H 2.250950 30.908140 3.798100
H 1.455910 25.149460 3.529900
H 3.045990 25.149460 3.529900
H 1.455910 29.435140 7.193900
H 0.795040 25.536240 7.193900
H -0.795040 29.048360 3.529900
H 0.795040 29.048360 3.529900
H -0.795040 25.536240 7.193900
O 0.000000 28.577380 7.790400
O 2.250950 29.830480 14.193600
H 0.000000 28.568020 8.766490
H 0.000000 27.575360 7.462100
H 3.045990 29.435140 14.521900
O 0.000000 26.007220 11.454400
O 2.250950 24.678480 7.790400
O 2.250950 29.906120 11.454400
O 2.250950 24.754120 10.529600
O 0.000000 25.931580 14.193600
O 0.000000 28.653020 10.529600
H 0.000000 26.016580 12.430490
H 2.250950 24.669120 8.766490
H 2.250950 29.915480 12.430490
H 0.000000 27.009240 11.126100
H 2.250950 23.676460 7.462100
H 2.250950 30.908140 11.126100
H 1.455910 25.149460 10.857900
H 3.045990 25.149460 10.857900
H 1.455910 29.435140 14.521900
H 0.795040 25.536240 14.521900
H -0.795040 29.048360 10.857900
H 0.795040 29.048360 10.857900
H -0.795040 25.536240 14.521900
O 0.000000 28.577380 15.118400
O 2.250950 29.830480 21.521600
H 0.000000 28.568020 16.094490
H 0.000000 27.575360 14.790100
H 3.045990 29.435140 21.849900
O 0.000000 26.007220 18.782400
O 2.250950 24.678480 15.118400
O 2.250950 29.906120 18.782400
O 2.250950 24.754120 17.857600
O 0.000000 25.931580 21.521600
O 0.000000 28.653020 17.857600
H 0.000000 26.016580 19.758490
H 2.250950 24.669120 16.094490
H 2.250950 29.915480 19.758490
H 0.000000 27.009240 18.454100
H 2.250950 23.676460 14.790100
H 2.250950 30.908140 18.454100
H 1.455910 25.149460 18.185900
H 3.045990 25.149460 18.185900
H 1.455910 29.435140 21.849900
H 0.795040 25.536240 21.849900
H -0.795040 29.048360 18.185900
H 0.795040 29.048360 18.185900
H -0.795040 25.536240 21.849900
O 0.000000 28.577380 22.446400
O 2.250950 29.830480 28.849600
H 0.000000 28.568020 23.422490
H 0.000000 27.575360 22.118100
H 3.045990 29.435140 29.177900
O 0.000000 26.007220 26.110400
O 2.250950 24.678480 22.446400
O 2.250950 29.906120 26.110400
O 2.250950 24.754120 25.185600
O 0.000000 25.931580 28.849600
O 0.000000 28.653020 25.185600
H 0.000000 26.016580 27.086490
H 2.250950 24.669120 23.422490
H 2.250950 29.915480 27.086490
H 0.000000 27.009240 25.782100
H 2.250950 23.676460 22.118100
H 2.250950 30.908140 25.782100
H 1.455910 25.149460 25.513900
H 3.045990 25.149460 25.513900
H 1.455910 29.435140 29.177900
H 0.795040 25.536240 29.177900
H -0.795040 29.048360 25.513900
H 0.795040 29.048360 25.513900
H -0.795040 25.536240 29.177900
O 4.501900 5.183980 0.462400
O 6.752850 6.437080 6.865600
H 4.501900 5.174620 1.438490
H 4.501900 4.181960 0.134100
H 7.547890 6.041740 7.193900
O 4.501900 2.613820 4.126400
O 6.752850 1.285080 0.462400
O 6.752850 6.512720 4.126400
O 6.752850 1.360720 3.201600
O 4.501900 2.538180 6.865600
O 4.501900 5.259620 3.201600
H 4.501900 2.623180 5.102490
H 6.752850 1.275720 1.438490
H 6.752850 6.522080 5.102490
H 4.501900 3.615840 3.798100
H 6.752850 0.283060 0.134100
H 6.752850 7.514740 3.798100
H 5.957810 1.756060 3.529900
H 7.547890 1.756060 3.529900
H 5.957810 6.041740 7.193900
H 5.296940 2.142840 7.193900
H 3.706860 5.654960 3.529900
H 5.296940 5.654960 3.529900
H 3.706860 2.142840 7.193900
O 4.501900 5.183980 7.790400
O 6.752850 6.437080 14.193600
H 4.501900 5.174620 8.766490
H 4.501900 4.181960 7.462100
H 7.547890 6.041740 14.521900
O 4.501900 2.613820 11.454400
O 6.752850 1.285080 7.790400
O 6.752850 6.512720 11.454400
O 6.752850 1.360720 10.529600
O 4.501900 2.538180 14.193600
O 4.501900 5.259620 10.529600
H 4.501900 2.623180 12.430490
H 6.752850 1.275720 8.766490
H 6.752850 6.522080 12.430490
H 4.501900 3.615840 11.126100
H 6.752850 0.283060 7.462100
H 6.752850 7.514740 11.126100
H 5.957810 1.756060 10.857900
H 7.547890 1.756060 10.857900
H 5.957810 6.041740 14.521900
H 5.296940 2.142840 14.521900
H 3.706860 5.654960 10.857900
H 5.296940 5.654960 10.857900
H 3.706860 2.142840 14.521900
O 4.501900 5.183980 15.118400
O 6.752850 6.437080 21.521600
H 4.501900 5.174620 16.094490
H 4.501900 4.181960 14.790100
H 7.547890 6.041740 21.849900
O 4.501900 2.613820 18.782400
O 6.752850 1.285080 15.118400
O 6.752850 6.512720 18.782400
O 6.752850 1.360720 17.857600
O 4.501900 2.538180 21.521600
O 4.501900 5.259620 17.857600
H 4.501900 2.623180 19.758490
H 6.752850 1.275720 16.094490
H 6.752850 6.522080 19.758490
H 4.501900 3.615840 18.454100
H 6.752850 0.283060 14.790100
H 6.752850 7.514740 18.454100
H 5.957810 1.756060 18.185900
H 7.547890 1.756060 18.185900
H 5.957810 6.041740 21.849900
H 5.296940 2.142840 21.849900
H 3.706860 5.654960 18.185900
H 5.296940 5.654960 18.185900
H 3.706860 2.142840 21.849900
O 4.501900 5.183980 22.446400
O 6.752850 6.437080 28.849600
H 4.501900 5.174620 23.422490
H 4.501900 4.181960 22.118100
H 7.547890 6.041740 29.177900
O 4.501900 2.613820 26.110400
O 6.752850 1.285080 22.446400
O 6.752850 6.512720 26.110400
O 6.752850 1.360720 25.185600
O 4.501900 2.538180 28.849600
O 4.501900 5.259620 25.185600
H 4.501900 2.623180 27.086490
H 6.752850 1.275720 23.422490
H 6.752850 6.522080 27.086490
H 4.501900 3.615840 25.782100
H 6.752850 0.283060 22.118100
H 6.752850 7.514740 25.782100
H 5.957810 1.756060 25.513900
H 7.547890 1.756060 25.513900
H 5.957810 6.041740 29.177900
H 5.296940 2.142840 29.177900
H 3.706860 5.654960 25.513900
H 5.296940 5.654960 25.513900
H 3.706860 2.142840 29.177900
O 4.501900 12.981780 0.462400
O 6.752850 14.234880 6.865600
H 4.501900 12.972420 1.438490
H 4.501900 11.979760 0.134100
H 7.547890 13.839540 7.193900
O 4.501900 10.411620 4.126400
O 6.752850 9.082880 0.462400
O 6.752850 14.310520 4.126400
O 6.752850 9.158520 3.201600
O 4.501900 10.335980 6.865600
O 4.501900 13.057420 3.201600
H 4.501900 10.420980 5.102490
H 6.752850 9.073520 1.438490
H 6.752850 14.319880 5.102490
H 4.501900 11.413640 3.798100
H 6.752850 8.080860 0.134100
H 6.752850 15.312540 3.798100
H 5.957810 9.553860 3.529900
H 7.547890 9.553860 3.529900
H 5.957810 13.839540 7.193900
H 5.296940 9.940640 7.193900
H 3.706860 13.452760 3.529900
H 5.296940 13.452760 3.529900
H 3.706860 9.940640 7.193900
O 4.501900 12.981780 7.790400
O 6.752850 14.234880 14.193600
H 4.501900 12.972420 8.766490
H 4.501900 11.979760 7.462100
H 7.547890 13.839540 14.521900
O 4.501900 10.411620 11.454400
O 6.752850 9.082880 7.790400
O 6.752850 14.310520 11.454400
O 6.752850 9.158520 10.529600
O 4.501900 10.335980 14.193600
O 4.501900 13.057420 10.529600
H 4.501900 10.420980 12.430490
H 6.752850 9.073520 8.766490
H 6.752850 14.319880 12.430490
H 4.501900 11.413640 11.126100
H 6.752850 8.080860 7.462100
H 6.752850 15.312540 11.126100
H 5.957810 9.553860 10.857900
H 7.547890 9.553860 10.857900
H 5.957810 13.839540 14.521900
H 5.296940 9.940640 14.521900
H 3.706860 13.452760 10.857900
H 5.296940 13.452760 10.857900
H 3.706860 9.940640 14.521900
O 4.501900 12.981780 15.118400
O 6.752850 14.234880 21.521600
H 4.501900 12.972420 16.094490
H 4.501900 11.979760 14.790100
H 7.547890 13.839540 21.849900
O 4.501900 10.411620 18.782400
O 6.752850 9.082880 15.118400
O 6.752850 14.310520 18.782400
O 6.752850 9.158520 17.857600
O 4.501900 10.335980 21.521600
O 4.501900 13.057420 17.857600
H 4.501900 10.420980 19.758490
H 6.752850 9.073520 16.094490
H 6.752850 14.319880 19.758490
H 4.501900 11.413640 18.454100
H 6.752850 8.080860 14.790100
H 6.752850 15.312540 18.454100
H 5.957810 9.553860 18.185900
H 7.547890 9.553860 18.185900
H 5.957810 13.839540 21.849900
H 5.296940 9.940640 21.849900
H 3.706860 13.452760 18.185900
H 5.296940 13.452760 18.185900
H 3.706860 9.940640 21.849900
O 4.501900 12.981780 22.446400
O 6.752850 14.234880 28.849600
H 4.501900 12.972420 23.422490
H 4.501900 11.979760 22.118100
H 7.547890 13.839540 29.177900
O 4.501900 10.411620 26.110400
O 6.752850 9.082880 22.446400
O 6.752850 14.310520 26.110400
O 6.752850 9.158520 25.185600
O 4.501900 10.335980 28.849600
O 4.501900 13.057420 25.185600
H 4.501900 10.420980 27.086490
H 6.752850 9.073520 23.422490
H 6.752850 14.319880 27.086490
H 4.501900 11.413640 25.782100
H 6.752850 8.080860 22.118100
H 6.752850 15.312540 25.782100
H 5.957810 9.553860 25.513900
H 7.547890 9.553860 25.513900
H 5.957810 13.839540 29.177900
H 5.296940 9.940640 29.177900
H 3.706860 13.452760 25.513900
H 5.296940 13.452760 25.513900
H 3.706860 9.940640 29.177900
O 4.501900 20.779580 0.462400
O 6.752850 22.032680 6.865600
H 4.501900 20.770220 1.438490
H 4.501900 19.777560 0.134100
H 7.547890 21.637340 7.193900
O 4.501900 18.209420 4.126400
O 6.752850 16.880680 0.462400
O 6.752850 22.108320 4.126400
O 6.752850 16.956320 3.201600
O 4.501900 18.133780 6.865600
O 4.501900 20.855220 3.201600
H 4.501900 18.218780 5.102490
H 6.752850 16.871320 1.438490
H 6.752850 22.117680 5.102490
H 4.501900 19.211440 3.798100
H 6.752850 15.878660 0.134100
H 6.752850 23.110340 3.798100
H 5.957810 17.351660 3.529900
H 7.547890 17.351660 3.529900
H 5.957810 21.637340 7.193900
H 5.296940 17.738440 7.193900
H 3.706860 21.250560 3.529900
H 5.296940 21.250560 3.529900
H 3.706860 17.738440 7.193900
O 4.501900 20.779580 7.790400
O 6.752850 22.032680 14.193600
H 4.501900 20.770220 8.766490
H 4.501900 19.777560 7.462100
H 7.547890 21.637340 14.521900
O 4.501900 18.209420 11.454400
O 6.752850 16.880680 7.790400
O 6.752850 22.108320 11.454400
O 6.752850 16.956320 10.529600
O 4.501900 18.133780 14.193600
O 4.501900 20.855220 10.529600
H 4.501900 18.218780 12.430490
H 6.752850 16.871320 8.766490
H 6.752850 22.117680 12.430490
H 4.501900 19.211440 11.126100
H 6.752850 15.878660 7.462100
H 6.752850 23.110340 11.126100
H 5.957810 17.351660 10.857900
H 7.547890 17.351660 10.857900
H 5.957810 21.637340 14.521900
H 5.296940 17.738440 14.521900
H 3.706860 21.250560 10.857900
H 5.296940 21.250560 10.857900
H 3.706860 17.738440 14.521900
O 4.501900 20.779580 15.118400
O 6.752850 22.032680 21.521600
H 4.501900 20.770220 16.094490
H 4.501900 19.777560 14.790100
H 7.547890 21.637340 21.849900
O 4.501900 18.209420 18.782400
O 6.752850 16.880680 15.118400
O 6.752850 22.108320 18.782400
O 6.752850 16.956320 17.857600
O 4.501900 18.133780 21.521600
O 4.501900 20.855220 17.857600
H 4.501900 18.218780 19.758490
H 6.752850 16.871320 16.094490
H 6.752850 22.117680 19.758490
H 4.501900 19.211440 18.454100
H 6.752850 15.878660 14.790100
H 6.752850 23.110340 18.454100
H 5.957810 17.351660 18.185900
H 7.547890 17.351660 18.185900
H 5.957810 21.637340 21.849900
H 5.296940 17.738440 21.849900
H 3.706860 21.250560 18.185900
H 5.296940 21.250560 18.185900
H 3.706860 17.738440 21.849900
O 4.501900 20.779580 22.446400
O 6.752850 22.032680 28.849600
H 4.501900 20.770220 23.422490
H 4.501900 19.777560 22.118100
H 7.547890 21.637340 29.177900
O 4.501900 18.209420 26.110400
O 6.752850 16.880680 22.446400
O 6.752850 22.108320 26.110400
O 6.752850 16.956320 25.185600
O 4.501900 18.133780 28.849600
O 4.501900 20.855220 25.185600
H 4.501900 18.218780 27.086490
H 6.752850 16.871320 23.422490
H 6.752850 22.117680 27.086490
H 4.501900 19.211440 25.782100
H 6.752850 15.878660 22.118100
H 6.752850 23.110340 25.782100
H 5.957810 17.351660 25.513900
H 7.547890 17.351660 25.513900
H 5.957810 21.637340 29.177900
H 5.296940 17.738440 29.177900
H 3.706860 21.250560 25.513900
H 5.296940 21.250560 25.513900
H 3.706860 17.738440 29.177900
O 4.501900 28.577380 0.462400
O 6.752850 29.830480 6.865600
H 4.501900 28.568020 1.438490
H 4.501900 27.575360 0.134100
H 7.547890 29.435140 7.193900
O 4.501900 26.007220 4.126400
O 6.752850 24.678480 0.462400
O 6.752850 29.906120 4.126400
O 6.752850 24.754120 3.201600
O 4.501900 25.931580 6.865600
O 4.501900 28.653020 3.201600
H 4.501900 26.016580 5.102490
H 6.752850 24.669120 1.438490
H 6.752850 29.915480 5.102490
H 4.501900 27.009240 3.798100
H 6.752850 23.676460 0.134100
H 6.752850 30.908140 3.798100
H 5.957810 25.149460 3.529900
H 7.547890 25.149460 3.529900
H 5.957810 29.435140 7.193900
H 5.296940 25.536240 7.193900
H 3.706860 29.048360 3.529900
H 5.296940 29.048360 3.529900
H 3.706860 25.536240 7.193900
O 4.501900 28.577380 7.790400
O 6.752850 29.830480 14.193600
H 4.501900 28.568020 8.766490
H 4.501900 27.575360 7.462100
H 7.547890 29.435140 14.521900
O 4.501900 26.007220 11.454400
O 6.752850 24.678480 7.790400
O 6.752850 29.906120 11.454400
O 6.752850 24.754120 10.529600
O 4.501900 25.931580 14.193600
O 4.501900 28.653020 10.529600
H 4.501900 26.016580 12.430490
H 6.752850 24.669120 8.766490
H 6.752850 29.915480 12.430490
H 4.501900 27.009240 11.126100
H 6.752850 23.676460 7.462100
H 6.752850 30.908140 11.126100
H 5.957810 25.149460 10.857900
H 7.547890 25.149460 10.857900
H 5.957810 29.435140 14.521900
H 5.296940 25.536240 14.521900
H 3.706860 29.048360 10.857900
H 5.296940 29.048360 10.857900
H 3.706860 25.536240 14.521900
O 4.501900 28.577380 15.118400
O 6.752850 29.830480 21.521600
H 4.501900 28.568020 16.094490
H 4.501900 27.575360 14.790100
H 7.547890 29.435140 21.849900
O 4.501900 26.007220 18.782400
O 6.752850 24.678480 15.118400
O 6.752850 29.906120 18.782400
O 6.752850 24.754120 17.857600
O 4.501900 25.931580 21.521600
O 4.501900 28.653020 17.857600
H 4.501900 26.016580 19.758490
H 6.752850 24.669120 16.094490
H 6.752850 29.915480 19.758490
H 4.501900 27.009240 18.454100
H 6.752850 23.676460 14.790100
H 6.752850 30.908140 18.454100
H 5.957810 25.149460 18.185900
H 7.547890 25.149460 18.185900
H 5.957810 29.435140 21.849900
H 5.296940 25.536240 21.849900
H 3.706860 29.048360 18.185900
H 5.296940 29.048360 18.185900
H 3.706860 25.536240 21.849900
O 4.501900 28.577380 22.446400
O 6.752850 29.830480 28.849600
H 4.501900 28.568020 23.422490
H 4.501900 27.575360 22.118100
H 7.547890 29.435140 29.177900
O 4.501900 26.007220 26.110400
O 6.752850 24.678480 22.446400
O 6.752850 29.906120 26.110400
O 6.752850 24.754120 25.185600
O 4.501900 25.931580 28.849600
O 4.501900 28.653020 25.185600
H 4.501900 26.016580 27.086490
H 6.752850 24.669120 23.422490
H 6.752850 29.915480 27.086490
H 4.501900 27.009240 25.782100
H 6.752850 23.676460 22.118100
H 6.752850 30.908140 25.782100
H 5.957810 25.149460 25.513900
H 7.547890 25.149460 25.513900
H 5.957810 29.435140 29.177900
H 5.296940 25.536240 29.177900
H 3.706860 29.048360 25.513900
H 5.296940 29.048360 25.513900
H 3.706860 25.536240 29.177900
O 9.003800 5.183980 0.462400
O 11.254750 6.437080 6.865600
H 9.003800 5.174620 1.438490
H 9.003800 4.181960 0.134100
H 12.049790 6.041740 7.193900
O 9.003800 2.613820 4.126400
O 11.254750 1.285080 0.462400
O 11.254750 6.512720 4.126400
O 11.254750 1.360720 3.201600
O 9.003800 2.538180 6.865600
O 9.003800 5.259620 3.201600
H 9.003800 2.623180 5.102490
H 11.254750 1.275720 1.438490
H 11.254750 6.522080 5.102490
H 9.003800 3.615840 3.798100
H 11.254750 0.283060 0.134100
H 11.254750 7.514740 3.798100
H 10.459710 1.756060 3.529900
H 12.049790 1.756060 3.529900
H 10.459710 6.041740 7.193900
H 9.798840 2.142840 7.193900
H 8.208760 5.654960 3.529900
H 9.798840 5.654960 3.529900
H 8.208760 2.142840 7.193900
O 9.003800 5.183980 7.790400
O 11.254750 6.437080 14.193600
H 9.003800 5.174620 8.766490
H 9.003800 4.181960 7.462100
H 12.049790 6.041740 14.521900
O 9.003800 2.613820 11.454400
O 11.254750 1.285080 7.790400
O 11.254750 6.512720 11.454400
O 11.254750 1.360720 10.529600
O 9.003800 2.538180 14.193600
O 9.003800 5.259620 10.529600
H 9.003800 2.623180 12.430490
H 11.254750 1.275720 8.766490
H 11.254750 6.522080 12.430490
H 9.003800 3.615840 11.126100
H 11.254750 0.283060 7.462100
H 11.254750 7.514740 11.126100
H 10.459710 1.756060 10.857900
H 12.049790 1.756060 10.857900
H 10.459710 6.041740 14.521900
H 9.798840 2.142840 14.521900
H 8.208760 5.654960 10.857900
H 9.798840 5.654960 10.857900
H 8.208760 2.142840 14.521900
O 9.003800 5.183980 15.118400
O 11.254750 6.437080 21.521600
H 9.003800 5.174620 16.094490
H 9.003800 4.181960 14.790100
H 12.049790 6.041740 21.849900
O 9.003800 2.613820 18.782400
O 11.254750 1.285080 15.118400
O 11.254750 6.512720 18.782400
O 11.254750 1.360720 17.857600
O 9.003800 2.538180 21.521600
O 9.003800 5.259620 17.857600
H 9.003800 2.623180 19.758490
H 11.254750 1.275720 16.094490
H 11.254750 6.522080 19.758490
H 9.003800 3.615840 18.454100
H 11.254750 0.283060 14.790100
H 11.254750 7.514740 18.454100
H 10.459710 1.756060 18.185900
H 12.049790 1.756060 18.185900
H 10.459710 6.041740 21.849900
H 9.798840 2.142840 21.849900
H 8.208760 5.654960 18.185900
H 9.798840 5.654960 18.185900
H 8.208760 2.142840 21.849900
O 9.003800 5.183980 22.446400
O 11.254750 6.437080 28.849600
H 9.003800 5.174620 23.422490
H 9.003800 4.181960 22.118100
H 12.049790 6.041740 29.177900
O 9.003800 2.613820 26.110400
O 11.254750 1.285080 22.446400
O 11.254750 6.512720 26.110400
O 11.254750 1.360720 25.185600
O 9.003800 2.538180 28.849600
O 9.003800 5.259620 25.185600
H 9.003800 2.623180 27.086490
H 11.254750 1.275720 23.422490
H 11.254750 6.522080 27.086490
H 9.003800 3.615840 25.782100
H 11.254750 0.283060 22.118100
H 11.254750 7.514740 25.782100
H 10.459710 1.756060 25.513900
H 12.049790 1.756060 25.513900
H 10.459710 6.041740 29.177900
H 9.798840 2.142840 29.177900
H 8.208760 5.654960 25.513900
H 9.798840 5.654960 25.513900
H 8.208760 2.142840 29.177900
O 9.003800 12.981780 0.462400
O 11.254750 14.234880 6.865600
H 9.003800 12.972420 1.438490
H 9.003800 11.979760 0.134100
H 12.049790 13.839540 7.193900
O 9.003800 10.411620 4.126400
O 11.254750 9.082880 0.462400
O 11.254750 14.310520 4.126400
O 11.254750 9.158520 3.201600
O 9.003800 10.335980 6.865600
O 9.003800 13.057420 3.201600
H 9.003800 10.420980 5.102490
H 11.254750 9.073520 1.438490
H 11.254750 14.319880 5.102490
H 9.003800 11.413640 3.798100
H 11.254750 8.080860 0.134100
H 11.254750 15.312540 3.798100
H 10.459710 9.553860 3.529900
H 12.049790 9.553860 3.529900
H 10.459710 13.839540 7.193900
H 9.798840 9.940640 7.193900
H 8.208760 13.452760 3.529900
H 9.798840 13.452760 3.529900
H 8.208760 9.940640 7.193900
O 9.003800 12.981780 7.790400
O 11.254750 14.234880 14.193600
H 9.003800 12.972420 8.766490
H 9.003800 11.979760 7.462100
H 12.049790 13.839540 14.521900
O 9.003800 10.411620 11.454400
O 11.254750 9.082880 7.790400
O 11.254750 14.310520 11.454400
O 11.254750 9.158520 10.529600
O 9.003800 10.335980 14.193600
O 9.003800 13.057420 10.529600
H 9.003800 10.420980 12.430490
H 11.254750 9.073520 8.766490
H 11.254750 14.319880 12.430490
H 9.003800 11.413640 11.126100
H 11.254750 8.080860 7.462100
H 11.254750 15.312540 11.126100
H 10.459710 9.553860 10.857900
H 12.049790 9.553860 10.857900
H 10.459710 13.839540 14.521900
H 9.798840 9.940640 14.521900
H 8.208760 13.452760 10.857900
H 9.798840 13.452760 10.857900
H 8.208760 9.940640 14.521900
O 9.003800 12.981780 15.118400
O 11.254750 14.234880 21.521600
H 9.003800 12.972420 16.094490
H 9.003800 11.979760 14.790100
H 12.049790 13.839540 21.849900
O 9.003800 10.411620 18.782400
O 11.254750 9.082880 15.118400
O 11.254750 14.310520 18.782400
O 11.254750 9.158520 17.857600
O 9.003800 10.335980 21.521600
O 9.003800 13.057420 17.857600
H 9.003800 10.420980 19.758490
H 11.254750 9.073520 16.094490
H 11.254750 14.319880 19.758490
H 9.003800 11.413640 18.454100
H 11.254750 8.080860 14.790100
H 11.254750 15.312540 18.454100
H 10.459710 9.553860 18.185900
H 12.049790 9.553860 18.185900
H 10.459710 13.839540 21.849900
H 9.798840 9.940640 21.849900
H 8.208760 13.452760 18.185900
H 9.798840 13.452760 18.185900
H 8.208760 9.940640 21.849900
O 9.003800 12.981780 22.446400
O 11.254750 14.234880 28.849600
H 9.003800 12.972420 23.422490
H 9.003800 11.979760 22.118100
H 12.049790 13.839540 29.177900
O 9.003800 10.411620 26.110400
O 11.254750 9.082880 22.446400
O 11.254750 14.310520 26.110400
O 11.254750 9.158520 25.185600
O 9.003800 10.335980 28.849600
O 9.003800 13.057420 25.185600
H 9.003800 10.420980 27.086490
H 11.254750 9.073520 23.422490
H 11.254750 14.319880 27.086490
H 9.003800 11.413640 25.782100
H 11.254750 8.080860 22.118100
H 11.254750 15.312540 25.782100
H 10.459710 9.553860 25.513900
H 12.049790 9.553860 25.513900
H 10.459710 13.839540 29.177900
H 9.798840 9.940640 29.177900
H 8.208760 13.452760 25.513900
H 9.798840 13.452760 25.513900
H 8.208760 9.940640 29.177900
O 9.003800 20.779580 0.462400
O 11.254750 22.032680 6.865600
H 9.003800 20.770220 1.438490
H 9.003800 19.777560 0.134100
H 12.049790 21.637340 7.193900
O 9.003800 18.209420 4.126400
O 11.254750 16.880680 0.462400
O 11.254750 22.108320 4.126400
O 11.254750 16.956320 3.201600
O 9.003800 18.133780 6.865600
O 9.003800 20.855220 3.201600
H 9.003800 18.218780 5.102490
H 11.254750 16.871320 1.438490
H 11.254750 22.117680 5.102490
H 9.003800 19.211440 3.798100
H 11.254750 15.878660 0.134100
H 11.254750 23.110340 3.798100
H 10.459710 17.351660 3.529900
H 12.049790 17.351660 3.529900
H 10.459710 21.637340 7.193900
H 9.798840 17.738440 7.193900
H 8.208760 21.250560 3.529900
H 9.798840 21.250560 3.529900
H 8.208760 17.738440 7.193900
O 9.003800 20.779580 7.790400
O 11.254750 22.032680 14.193600
H 9.003800 20.770220 8.766490
H 9.003800 19.777560 7.462100
H 12.049790 21.637340 14.521900
O 9.003800 18.209420 11.454400
O 11.254750 16.880680 7.790400
O 11.254750 22.108320 11.454400
O 11.254750 16.956320 10.529600
O 9.003800 18.133780 14.193600
O 9.003800 20.855220 10.529600
H 9.003800 18.218780 12.430490
H 11.254750 16.871320 8.766490
H 11.254750 22.117680 12.430490
H 9.003800 19.211440 11.126100
H 11.254750 15.878660 7.462100
H 11.254750 23.110340 11.126100
H 10.459710 17.351660 10.857900
H 12.049790 17.351660 10.857900
H 10.459710 21.637340 14.521900
H 9.798840 17.738440 14.521900
H 8.208760 21.250560 10.857900
H 9.798840 21.250560 10.857900
H 8.208760 17.738440 14.521900
O 9.003800 20.779580 15.118400
O 11.254750 22.032680 21.521600
H 9.003800 20.770220 16.094490
H 9.003800 19.777560 14.790100
H 12.049790 21.637340 21.849900
O 9.003800 18.209420 18.782400
O 11.254750 16.880680 15.118400
O 11.254750 22.108320 18.782400
O 11.254750 16.956320 17.857600
O 9.003800 18.133780 21.521600
O 9.003800 20.855220 17.857600
H 9.003800 18.218780 19.758490
H 11.254750 16.871320 16.094490
H 11.254750 22.117680 19.758490
H 9.003800 19.211440 18.454100
H 11.254750 15.878660 14.790100
H 11.254750 23.110340 18.454100
H 10.459710 17.351660 18.185900
H 12.049790 17.351660 18.185900
H 10.459710 21.637340 21.849900
H 9.798840 17.738440 21.849900
H 8.208760 21.250560 18.185900
H 9.798840 21.250560 18.185900
H 8.208760 17.738440 21.849900
O 9.003800 20.779580 22.446400
O 11.254750 22.032680 28.849600
H 9.003800 20.770220 23.422490
H 9.003800 19.777560 22.118100
H 12.049790 21.637340 29.177900
O 9.003800 18.209420 26.110400
O 11.254750 16.880680 22.446400
O 11.254750 22.108320 26.110400
O 11.254750 16.956320 25.185600
O 9.003800 18.133780 28.849600
O 9.003800 20.855220 25.185600
H 9.003800 18.218780 27.086490
H 11.254750 16.871320 23.422490
H 11.254750 22.117680 27.086490
H 9.003800 19.211440 25.782100
H 11.254750 15.878660 22.118100
H 11.254750 23.110340 25.782100
H 10.459710 17.351660 25.513900
H 12.049790 17.351660 25.513900
H 10.459710 21.637340 29.177900
H 9.798840 17.738440 29.177900
H 8.208760 21.250560 25.513900
H 9.798840 21.250560 25.513900
H 8.208760 17.738440 29.177900
O 9.003800 28.577380 0.462400
O 11.254750 29.830480 6.865600
H 9.003800 28.568020 1.438490
H 9.003800 27.575360 0.134100
H 12.049790 29.435140 7.193900
O 9.003800 26.007220 4.126400
O 11.254750 24.678480 0.462400
O 11.254750 29.906120 4.126400
O 11.254750 24.754120 3.201600
O 9.003800 25.931580 6.865600
O 9.003800 28.653020 3.201600
H 9.003800 26.016580 5.102490
H 11.254750 24.669120 1.438490
H 11.254750 29.915480 5.102490
H 9.003800 27.009240 3.798100
H 11.254750 23.676460 0.134100
H 11.254750 30.908140 3.798100
H 10.459710 25.149460 3.529900
H 12.049790 25.149460 3.529900
H 10.459710 29.435140 7.193900
H 9.798840 25.536240 7.193900
H 8.208760 29.048360 3.529900
H 9.798840 29.048360 3.529900
H 8.208760 25.536240 7.193900
O 9.003800 28.577380 7.790400
O 11.254750 29.830480 14.193600
H 9.003800 28.568020 8.766490
H 9.003800 27.575360 7.462100
H 12.049790 29.435140 14.521900
O 9.003800 26.007220 11.454400
O 11.254750 24.678480 7.790400
O 11.254750 29.906120 11.454400
O 11.254750 24.754120 10.529600
O 9.003800 25.931580 14.193600
O 9.003800 28.653020 10.529600
H 9.003800 26.016580 12.430490
H 11.254750 24.669120 8.766490
H 11.254750 29.915480 12.430490
H 9.003800 27.009240 11.126100
H 11.254750 23.676460 7.462100
H 11.254750 30.908140 11.126100
H 10.459710 25.149460 10.857900
H 12.049790 25.149460 10.857900
H 10.459710 29.435140 14.521900
H 9.798840 25.536240 14.521900
H 8.208760 29.048360 10.857900
H 9.798840 29.048360 10.857900
H 8.208760 25.536240 14.521900
O 9.003800 28.577380 15.118400
O 11.254750 29.830480 21.521600
H 9.003800 28.568020 16.094490
H 9.003800 27.575360 14.790100
H 12.049790 29.435140 21.849900
O 9.003800 26.007220 18.782400
O 11.254750 24.678480 15.118400
O 11.254750 29.906120 18.782400
O 11.254750 24.754120 17.857600
O 9.003800 25.931580 21.521600
O 9.003800 28.653020 17.857600
H 9.003800 26.016580 19.758490
H 11.254750 24.669120 16.094490
H 11.254750 29.915480 19.758490
H 9.003800 27.009240 18.454100
H 11.254750 23.676460 14.790100
H 11.254750 30.908140 18.454100
H 10.459710 25.149460 18.185900
H 12.049790 25.149460 18.185900
H 10.459710 29.435140 21.849900
H 9.798840 25.536240 21.849900
H 8.208760 29.048360 18.185900
H 9.798840 29.048360 18.185900
H 8.208760 25.536240 21.849900
O 9.003800 28.577380 22.446400
O 11.254750 29.830480 28.849600
H 9.003800 28.568020 23.422490
H 9.003800 27.575360 22.118100
H 12.049790 29.435140 29.177900
O 9.003800 26.007220 26.110400
O 11.254750 24.678480 22.446400
O 11.254750 29.906120 26.110400
O 11.254750 24.754120 25.185600
O 9.003800 25.931580 28.849600
O 9.003800 28.653020 25.185600
H 9.003800 26.016580 27.086490
H 11.254750 24.669120 23.422490
H 11.254750 29.915480 27.086490
H 9.003800 27.009240 25.782100
H 11.254750 23.676460 22.118100
H 11.254750 30.908140 25.782100
H 10.459710 25.149460 25.513900
H 12.049790 25.149460 25.513900
H 10.459710 29.435140 29.177900
H 9.798840 25.536240 29.177900
H 8.208760 29.048360 25.513900
H 9.798840 29.048360 25.513900
H 8.208760 25.536240 29.177900
O 13.505700 5.183980 0.462400
O 15.756650 6.437080 6.865600
H 13.505700 5.174620 1.438490
H 13.505700 4.181960 0.134100
H 16.551690 6.041740 7.193900
O 13.505700 2.613820 4.126400
O 15.756650 1.285080 0.462400
O 15.756650 6.512720 4.126400
O 15.756650 1.360720 3.201600
O 13.505700 2.538180 6.865600
O 13.505700 5.259620 3.201600
H 13.505700 2.623180 5.102490
H 15.756650 1.275720 1.438490
H 15.756650 6.522080 5.102490
H 13.505700 3.615840 3.798100
H 15.756650 0.283060 0.134100
H 15.756650 7.514740 3.798100
H 14.961610 1.756060 3.529900
H 16.551690 1.756060 3.529900
H 14.961610 6.041740 7.193900
H 14.300740 2.142840 7.193900
H 12.710660 5.654960 3.529900
H 14.300740 5.654960 3.529900
H 12.710660 2.142840 7.193900
O 13.505700 5.183980 7.790400
O 15.756650 6.437080 14.193600
H 13.505700 5.174620 8.766490
H 13.505700 4.181960 7.462100
H 16.551690 6.041740 14.521900
O 13.505700 2.613820 11.454400
O 15.756650 1.285080 7.790400
O 15.756650 6.512720 11.454400
O 15.756650 1.360720 10.529600
O 13.505700 2.538180 14.193600
O 13.505700 5.259620 10.529600
H 13.505700 2.623180 12.430490
H 15.756650 1.275720 8.766490
H 15.756650 6.522080 12.430490
H 13.505700 3.615840 11.126100
H 15.756650 0.283060 7.462100
H 15.756650 7.514740 11.126100
H 14.961610 1.756060 10.857900
H 16.551690 1.756060 10.857900
H 14.961610 6.041740 14.521900
H 14.300740 2.142840 14.521900
H 12.710660 5.654960 10.857900
H 14.300740 5.654960 10.857900
H 12.710660 2.142840 14.521900
O 13.505700 5.183980 15.118400
O 15.756650 6.437080 21.521600
H 13.505700 5.174620 16.094490
H 13.505700 4.181960 14.790100
H 16.551690 6.041740 21.849900
O 13.505700 2.613820 18.782400
O 15.756650 1.285080 15.118400
O 15.756650 6.512720 18.782400
O 15.756650 1.360720 17.857600
O 13.505700 2.538180 21.521600
O 13.505700 5.259620 17.857600
H 13.505700 2.623180 19.758490
H 15.756650 1.275720 16.094490
H 15.756650 6.522080 19.758490
H 13.505700 3.615840 18.454100
H 15.756650 0.283060 14.790100
H 15.756650 7.514740 18.454100
H 14.961610 1.756060 18.185900
H 16.551690 1.756060 18.185900
H 14.961610 6.041740 21.849900
H 14.300740 2.142840 21.849900
H 12.710660 5.654960 18.185900
H 14.300740 5.654960 18.185900
H 12.710660 2.142840 21.849900
O 13.505700 5.183980 22.446400
O 15.756650 6.437080 28.849600
H 13.505700 5.174620 23.422490
H 13.505700 4.181960 22.118100
H 16.551690 6.041740 29.177900
O 13.505700 2.613820 26.110400
O 15.756650 1.285080 22.446400
O 15.756650 6.512720 26.110400
O 15.756650 1.360720 25.185600
O 13.505700 2.538180 28.849600
O 13.505700 5.259620 25.185600
H 13.505700 2.623180 27.086490
H 15.756650 1.275720 23.422490
H 15.756650 6.522080 27.086490
H 13.505700 3.615840 25.782100
H 15.756650 0.283060 22.118100
H 15.756650 7.514740 25.782100
H 14.961610 1.756060 25.513900
H 16.551690 1.756060 25.513900
H 14.961610 6.041740 29.177900
H 14.300740 2.142840 29.177900
H 12.710660 5.654960 25.513900
H 14.300740 5.654960 25.513900
H 12.710660 2.142840 29.177900
O 13.505700 12.981780 0.462400
O 15.756650 14.234880 6.865600
H 13.505700 12.972420 1.438490
H 13.505700 11.979760 0.134100
H 16.551690 13.839540 7.193900
O 13.505700 10.411620 4.126400
O 15.756650 9.082880 0.462400
O 15.756650 14.310520 4.126400
O 15.756650 9.158520 3.201600
O 13.505700 10.335980 6.865600
O 13.505700 13.057420 3.201600
H 13.505700 10.420980 5.102490
H 15.756650 9.073520 1.438490
H 15.756650 14.319880 5.102490
H 13.505700 11.413640 3.798100
H 15.756650 8.080860 0.134100
H 15.756650 15.312540 3.798100
H 14.961610 9.553860 3.529900
H 16.551690 9.553860 3.529900
H 14.961610 13.839540 7.193900
H 14.300740 9.940640 7.193900
H 12.710660 13.452760 3.529900
H 14.300740 13.452760 3.529900
H 12.710660 9.940640 7.193900
O 13.505700 12.981780 7.790400
O 15.756650 14.234880 14.193600
H 13.505700 12.972420 8.766490
H 13.505700 11.979760 7.462100
H 16.551690 13.839540 14.521900
O 13.505700 10.411620 11.454400
O 15.756650 9.082880 7.790400
O 15.756650 14.310520 11.454400
O 15.756650 9.158520 10.529600
O 13.505700 10.335980 14.193600
O 13.505700 13.057420 10.529600
H 13.505700 10.420980 12.430490
H 15.756650 9.073520 8.766490
H 15.756650 14.319880 12.430490
H 13.505700 11.413640 11.126100
H 15.756650 8.080860 7.462100
H 15.756650 15.312540 11.126100
H 14.961610 9.553860 10.857900
H 16.551690 9.553860 10.857900
H 14.961610 13.839540 14.521900
H 14.300740 9.940640 14.521900
H 12.710660 13.452760 10.857900
H 14.300740 13.452760 10.857900
H 12.710660 9.940640 14.521900
O 13.505700 12.981780 15.118400
O 15.756650 14.234880 21.521600
H 13.505700 12.972420 16.094490
H 13.505700 11.979760 14.790100
H 16.551690 13.839540 21.849900
O 13.505700 10.411620 18.782400
O 15.756650 9.082880 15.118400
O 15.756650 14.310520 18.782400
O 15.756650 9.158520 17.857600
O 13.505700 10.335980 21.521600
O 13.505700 13.057420 17.857600
H 13.505700 10.420980 19.758490
H 15.756650 9.073520 16.094490
H 15.756650 14.319880 19.758490
H 13.505700 11.413640 18.454100
H 15.756650 8.080860 14.790100
H 15.756650 15.312540 18.454100
H 14.961610 9.553860 18.185900
H 16.551690 9.553860 18.185900
H 14.961610 13.839540 21.849900
H 14.300740 9.940640 21.849900
H 12.710660 13.452760 18.185900
H 14.300740 13.452760 18.185900
H 12.710660 9.940640 21.849900
O 13.505700 12.981780 22.446400
O 15.756650 14.234880 28.849600
H 13.505700 12.972420 23.422490
H 13.505700 11.979760 22.118100
H 16.551690 13.839540 29.177900
O 13.505700 10.411620 26.110400
O 15.756650 9.082880 22.446400
O 15.756650 14.310520 26.110400
O 15.756650 9.158520 25.185600
O 13.505700 10.335980 28.849600
O 13.505700 13.057420 25.185600
H 13.505700 10.420980 27.086490
H 15.756650 9.073520 23.422490
H 15.756650 14.319880 27.086490
H 13.505700 11.413640 25.782100
H 15.756650 8.080860 22.118100
H 15.756650 15.312540 25.782100
H 14.961610 9.553860 25.513900
H 16.551690 9.553860 25.513900
H 14.961610 13.839540 29.177900
H 14.300740 9.940640 29.177900
H 12.710660 13.452760 25.513900
H 14.300740 13.452760 25.513900
H 12.710660 9.940640 29.177900
O 13.505700 20.779580 0.462400
O 15.756650 22.032680 6.865600
H 13.505700 20.770220 1.438490
H 13.505700 19.777560 0.134100
H 16.551690 21.637340 7.193900
O 13.505700 18.209420 4.126400
O 15.756650 16.880680 0.462400
O 15.756650 22.108320 4.126400
O 15.756650 16.956320 3.201600
O 13.505700 18.133780 6.865600
O 13.505700 20.855220 3.201600
H 13.505700 18.218780 5.102490
H 15.756650 16.871320 1.438490
H 15.756650 22.117680 5.102490
H 13.505700 19.211440 3.798100
H 15.756650 15.878660 0.134100
H 15.756650 23.110340 3.798100
H 14.961610 17.351660 3.529900
H 16.551690 17.351660 3.529900
H 14.961610 21.637340 7.193900
H 14.300740 17.738440 7.193900
H 12.710660 21.250560 3.529900
H 14.300740 21.250560 3.529900
H 12.710660 17.738440 7.193900
O 13.505700 20.779580 7.790400
O 15.756650 22.032680 14.193600
H 13.505700 20.770220 8.766490
H 13.505700 19.777560 7.462100
H 16.551690 21.637340 14.521900
O 13.505700 18.209420 11.454400
O 15.756650 16.880680 7.790400
O 15.756650 22.108320 11.454400
O 15.756650 16.956320 10.529600
O 13.505700 18.133780 14.193600
O 13.505700 20.855220 10.529600
H 13.505700 18.218780 12.430490
H 15.756650 16.871320 8.766490
H 15.756650 22.117680 12.430490
H 13.505700 19.211440 11.126100
H 15.756650 15.878660 7.462100
H 15.756650 23.110340 11.126100
H 14.961610 17.351660 10.857900
H 16.551690 17.351660 10.857900
H 14.961610 21.637340 14.521900
H 14.300740 17.738440 14.521900
H 12.710660 21.250560 10.857900
H 14.300740 21.250560 10.857900
H 12.710660 17.738440 14.521900
O 13.505700 20.779580 15.118400
O 15.756650 22.032680 21.521600
H 13.505700 20.770220 16.094490
H 13.505700 19.777560 14.790100
H 16.551690 21.637340 21.849900
O 13.505700 18.209420 18.782400
O 15.756650 16.880680 15.118400
O 15.756650 22.108320 18.782400
O 15.756650 16.956320 17.857600
O 13.505700 18.133780 21.521600
O 13.505700 20.855220 17.857600
H 13.505700 18.218780 19.758490
H 15.756650 16.871320 16.094490
H 15.756650 22.117680 19.758490
H 13.505700 19.211440 18.454100
H 15.756650 15.878660 14.790100
H 15.756650 23.110340 18.454100
H 14.961610 17.351660 18.185900
H 16.551690 17.351660 18.185900
H 14.961610 21.637340 21.849900
H 14.300740 17.738440 21.849900
H 12.710660 21.250560 18.185900
H 14.300740 21.250560 18.185900
H 12.710660 17.738440 21.849900
O 13.505700 20.779580 22.446400
O 15.756650 22.032680 28.849600
H 13.505700 20.770220 23.422490
H 13.505700 19.777560 22.118100
H 16.551690 21.637340 29.177900
O 13.505700 18.209420 26.110400
O 15.756650 16.880680 22.446400
O 15.756650 22.108320 26.110400
O 15.756650 16.956320 25.185600
O 13.505700 18.133780 28.849600
O 13.505700 20.855220 25.185600
H 13.505700 18.218780 27.086490
H 15.756650 16.871320 23.422490
H 15.756650 22.117680 27.086490
H 13.505700 19.211440 25.782100
H 15.756650 15.878660 22.118100
H 15.756650 23.110340 25.782100
H 14.961610 17.351660 25.513900
H 16.551690 17.351660 25.513900
H 14.961610 21.637340 29.177900
H 14.300740 17.738440 29.177900
H 12.710660 21.250560 25.513900
H 14.300740 21.250560 25.513900
H 12.710660 17.738440 29.177900
O 13.505700 28.577380 0.462400
O 15.756650 29.830480 6.865600
H 13.505700 28.568020 1.438490
H 13.505700 27.575360 0.134100
H 16.551690 29.435140 7.193900
O 13.505700 26.007220 4.126400
O 15.756650 24.678480 0.462400
O 15.756650 29.906120 4.126400
O 15.756650 24.754120 3.201600
O 13.505700 25.931580 6.865600
O 13.505700 28.653020 3.201600
H 13.505700 26.016580 5.102490
H 15.756650 24.669120 1.438490
H 15.756650 29.915480 5.102490
H 13.505700 27.009240 3.798100
H 15.756650 23.676460 0.134100
H 15.756650 30.908140 3.798100
H 14.961610 25.149460 3.529900
H 16.551690 25.149460 3.529900
H 14.961610 29.435140 7.193900
H 14.300740 25.536240 7.193900
H 12.710660 29.048360 3.529900
H 14.300740 29.048360 3.529900
H 12.710660 25.536240 7.193900
O 13.505700 28.577380 7.790400
O 15.756650 29.830480 14.193600
H 13.505700 28.568020 8.766490
H 13.505700 27.575360 7.462100
H 16.551690 29.435140 14.521900
O 13.505700 26.007220 11.454400
O 15.756650 24.678480 7.790400
O 15.756650 29.906120 11.454400
O 15.756650 24.754120 10.529600
O 13.505700 25.931580 14.193600
O 13.505700 28.653020 10.529600
H 13.505700 26.016580 12.430490
H 15.756650 24.669120 8.766490
H 15.756650 29.915480 12.430490
H 13.505700 27.009240 11.126100
H 15.756650 23.676460 7.462100
H 15.756650 30.908140 11.126100
H 14.961610 25.149460 10.857900
H 16.551690 25.149460 10.857900
H 14.961610 29.435140 14.521900
H 14.300740 25.536240 14.521900
H 12.710660 29.048360 10.857900
H 14.300740 29.048360 10.857900
H 12.710660 25.536240 14.521900
O 13.505700 28.577380 15.118400
O 15.756650 29.830480 21.521600
H 13.505700 28.568020 16.094490
H 13.505700 27.575360 14.790100
H 16.551690 29.435140 21.849900
O 13.505700 26.007220 18.782400
O 15.756650 24.678480 15.118400
O 15.756650 29.906120 18.782400
O 15.756650 24.754120 17.857600
O 13.505700 25.931580 21.521600
O 13.505700 28.653020 17.857600
H 13.505700 26.016580 19.758490
H 15.756650 24.669120 16.094490
H 15.756650 29.915480 19.758490
H 13.505700 27.009240 18.454100
H 15.756650 23.676460 14.790100
H 15.756650 30.908140 18.454100
H 14.961610 25.149460 18.185900
H 16.551690 25.149460 18.185900
H 14.961610 29.435140 21.849900
H 14.300740 25.536240 21.849900
H 12.710660 29.048360 18.185900
H 14.300740 29.048360 18.185900
H 12.710660 25.536240 21.849900
O 13.505700 28.577380 22.446400
O 15.756650 29.830480 28.849600
H 13.505700 28.568020 23.422490
H 13.505700 27.575360 22.118100
H 16.551690 29.435140 29.177900
O 13.505700 26.007220 26.110400
O 15.756650 24.678480 22.446400
O 15.756650 29.906120 26.110400
O 15.756650 24.754120 25.185600
O 13.505700 25.931580 28.849600
O 13.505700 28.653020 25.185600
H 13.505700 26.016580 27.086490
H 15.756650 24.669120 23.422490
H 15.756650 29.915480 27.086490
H 13.505700 27.009240 25.782100
H 15.756650 23.676460 22.118100
H 15.756650 30.908140 25.782100
H 14.961610 25.149460 25.513900
H 16.551690 25.149460 25.513900
H 14.961610 29.435140 29.177900
H 14.300740 25.536240 29.177900
H 12.710660 29.048360 25.513900
H 14.300740 29.048360 25.513900
H 12.710660 25.536240 29.177900


==> anc/files/timings/scaling/Ice_XI/4x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       def2-SVP
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Ice_XI/4x_supercell/tc_hf_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Sep 18 05:41:27 2024
| On fire-21-01 (available memory: 635373 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc5c5f8000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f3d86cd0000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f3d86cb4000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f3d868ca000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f3d867e1000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f3d84c00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f3d848a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f3d867db000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f3d867b0000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f3d82a8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f3d82631000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f3d82400000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f3d867a3000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f3d8679d000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f3d86781000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f3d8677b000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f3d29aba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f3d299f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f3d0eb73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f3d0e7c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f3d0c3fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f3d0c305000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f3d0bcb9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f3d0b828000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f3d8675a000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f3d86725000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f3d0b555000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f3d0b4f4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f3d0b450000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f3d0b00c000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f3d0939f000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f3d09000000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f3d02800000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f3cf7a00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f3ce7c00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f3ce0a00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f3cbe200000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f3cbcbd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f3cbc800000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f3cbc5d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f3cbc000000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f3cbbc00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f3d866ff000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f3d09327000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f3cbb9d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f3d86d86000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f3d866d5000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f3d82610000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f3d09308000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f3d02793000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f3d092f4000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f3d0273f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f3cf79a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f3d092e3000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f3ce7b31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f3d092d5000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f3d8260b000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f3d092d0000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f3d08fd6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f3cbc45a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f3d092c9000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f3cb8800000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f3cbbe56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f3cb8615000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f3ce7ae9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f3ce7aa3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f3ce097e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f3cb854a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f3ce7a74000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f3d092bd000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f3d092af000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f3ce7a59000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f3ce095b000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f3cb840f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f3ce0943000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f3d08fcf000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f3ce7a45000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f3d08fc2000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 26
|  AVAILABLE: 974
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 637417829

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 18.0076000000 A, b = 31.1912000000 A, c = 29.3120000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(34.0294296965, 0.0000000000, 0.0000000000), (0.0000000000, 58.9428212282, 0.0000000000), (0.0000000000, 0.0000000000, 55.3916481521), 
Reciprocal space lattice vector in a.u.:
(0.1846397475, -0.0000000000, -0.0000000000), (0.0000000000, 0.1065979737, -0.0000000000), (0.0000000000, 0.0000000000, 0.1134319977), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)
Atom 24 = (0.0000000000, 9.7963017258, 14.7217213347)
Atom 25 = (4.2536787121, 12.1643173610, 26.8220147793)
Atom 26 = (0.0000000000, 9.7786138906, 16.5662639741)
Atom 27 = (0.0000000000, 7.9027584916, 14.1013242930)
Atom 28 = (5.7560864613, 11.4172330891, 27.4424118211)
Atom 29 = (0.0000000000, 4.9394035812, 21.6456773538)
Atom 30 = (4.2536787121, 2.4284490723, 14.7217213347)
Atom 31 = (4.2536787121, 12.3072562348, 21.6456773538)
Atom 32 = (4.2536787121, 2.5713879460, 19.8980587603)
Atom 33 = (0.0000000000, 4.7964647075, 26.8220147793)
Atom 34 = (0.0000000000, 9.9392405995, 19.8980587603)
Atom 35 = (0.0000000000, 4.9570914165, 23.4902199931)
Atom 36 = (4.2536787121, 2.4107612371, 16.5662639741)
Atom 37 = (4.2536787121, 12.3249440700, 23.4902199931)
Atom 38 = (0.0000000000, 6.8329468154, 21.0252803120)
Atom 39 = (4.2536787121, 0.5349058381, 14.1013242930)
Atom 40 = (4.2536787121, 14.2007994690, 21.0252803120)
Atom 41 = (2.7512709628, 3.3184722180, 20.5184558021)
Atom 42 = (5.7560864613, 3.3184722180, 20.5184558021)
Atom 43 = (2.7512709628, 11.4172330891, 27.4424118211)
Atom 44 = (1.5024077493, 4.0493804355, 27.4424118211)
Atom 45 = (-1.5024077493, 10.6863248715, 20.5184558021)
Atom 46 = (1.5024077493, 10.6863248715, 20.5184558021)
Atom 47 = (-1.5024077493, 4.0493804355, 27.4424118211)
Atom 48 = (0.0000000000, 9.7963017258, 28.5696333728)
Atom 49 = (4.2536787121, 12.1643173610, 40.6699268174)
Atom 50 = (0.0000000000, 9.7786138906, 30.4141760121)
Atom 51 = (0.0000000000, 7.9027584916, 27.9492363310)
Atom 52 = (5.7560864613, 11.4172330891, 41.2903238591)
Atom 53 = (0.0000000000, 4.9394035812, 35.4935893918)
Atom 54 = (4.2536787121, 2.4284490723, 28.5696333728)
Atom 55 = (4.2536787121, 12.3072562348, 35.4935893918)
Atom 56 = (4.2536787121, 2.5713879460, 33.7459707983)
Atom 57 = (0.0000000000, 4.7964647075, 40.6699268174)
Atom 58 = (0.0000000000, 9.9392405995, 33.7459707983)
Atom 59 = (0.0000000000, 4.9570914165, 37.3381320311)
Atom 60 = (4.2536787121, 2.4107612371, 30.4141760121)
Atom 61 = (4.2536787121, 12.3249440700, 37.3381320311)
Atom 62 = (0.0000000000, 6.8329468154, 34.8731923500)
Atom 63 = (4.2536787121, 0.5349058381, 27.9492363310)
Atom 64 = (4.2536787121, 14.2007994690, 34.8731923500)
Atom 65 = (2.7512709628, 3.3184722180, 34.3663678401)
Atom 66 = (5.7560864613, 3.3184722180, 34.3663678401)
Atom 67 = (2.7512709628, 11.4172330891, 41.2903238591)
Atom 68 = (1.5024077493, 4.0493804355, 41.2903238591)
Atom 69 = (-1.5024077493, 10.6863248715, 34.3663678401)
Atom 70 = (1.5024077493, 10.6863248715, 34.3663678401)
Atom 71 = (-1.5024077493, 4.0493804355, 41.2903238591)
Atom 72 = (0.0000000000, 9.7963017258, 42.4175454108)
Atom 73 = (4.2536787121, 12.1643173610, 54.5178388554)
Atom 74 = (0.0000000000, 9.7786138906, 44.2620880502)
Atom 75 = (0.0000000000, 7.9027584916, 41.7971483690)
Atom 76 = (5.7560864613, 11.4172330891, 55.1382358971)
Atom 77 = (0.0000000000, 4.9394035812, 49.3415014298)
Atom 78 = (4.2536787121, 2.4284490723, 42.4175454108)
Atom 79 = (4.2536787121, 12.3072562348, 49.3415014298)
Atom 80 = (4.2536787121, 2.5713879460, 47.5938828364)
Atom 81 = (0.0000000000, 4.7964647075, 54.5178388554)
Atom 82 = (0.0000000000, 9.9392405995, 47.5938828364)
Atom 83 = (0.0000000000, 4.9570914165, 51.1860440692)
Atom 84 = (4.2536787121, 2.4107612371, 44.2620880502)
Atom 85 = (4.2536787121, 12.3249440700, 51.1860440692)
Atom 86 = (0.0000000000, 6.8329468154, 48.7211043880)
Atom 87 = (4.2536787121, 0.5349058381, 41.7971483690)
Atom 88 = (4.2536787121, 14.2007994690, 48.7211043880)
Atom 89 = (2.7512709628, 3.3184722180, 48.2142798781)
Atom 90 = (5.7560864613, 3.3184722180, 48.2142798781)
Atom 91 = (2.7512709628, 11.4172330891, 55.1382358971)
Atom 92 = (1.5024077493, 4.0493804355, 55.1382358971)
Atom 93 = (-1.5024077493, 10.6863248715, 48.2142798781)
Atom 94 = (1.5024077493, 10.6863248715, 48.2142798781)
Atom 95 = (-1.5024077493, 4.0493804355, 55.1382358971)
Atom 96 = (0.0000000000, 24.5320070329, 0.8738092967)
Atom 97 = (4.2536787121, 26.9000226681, 12.9741027413)
Atom 98 = (0.0000000000, 24.5143191976, 2.7183519361)
Atom 99 = (0.0000000000, 22.6384637987, 0.2534122550)
Atom 100 = (5.7560864613, 26.1529383961, 13.5944997831)
Atom 101 = (0.0000000000, 19.6751088883, 7.7977653157)
Atom 102 = (4.2536787121, 17.1641543794, 0.8738092967)
Atom 103 = (4.2536787121, 27.0429615418, 7.7977653157)
Atom 104 = (4.2536787121, 17.3070932531, 6.0501467223)
Atom 105 = (0.0000000000, 19.5321700146, 12.9741027413)
Atom 106 = (0.0000000000, 24.6749459066, 6.0501467223)
Atom 107 = (0.0000000000, 19.6927967235, 9.6423079551)
Atom 108 = (4.2536787121, 17.1464665441, 2.7183519361)
Atom 109 = (4.2536787121, 27.0606493771, 9.6423079551)
Atom 110 = (0.0000000000, 21.5686521225, 7.1773682740)
Atom 111 = (4.2536787121, 15.2706111451, 0.2534122550)
Atom 112 = (4.2536787121, 28.9365047760, 7.1773682740)
Atom 113 = (2.7512709628, 18.0541775251, 6.6705437641)
Atom 114 = (5.7560864613, 18.0541775251, 6.6705437641)
Atom 115 = (2.7512709628, 26.1529383961, 13.5944997831)
Atom 116 = (1.5024077493, 18.7850857426, 13.5944997831)
Atom 117 = (-1.5024077493, 25.4220301786, 6.6705437641)
Atom 118 = (1.5024077493, 25.4220301786, 6.6705437641)
Atom 119 = (-1.5024077493, 18.7850857426, 13.5944997831)
Atom 120 = (0.0000000000, 24.5320070329, 14.7217213347)
Atom 121 = (4.2536787121, 26.9000226681, 26.8220147793)
Atom 122 = (0.0000000000, 24.5143191976, 16.5662639741)
Atom 123 = (0.0000000000, 22.6384637987, 14.1013242930)
Atom 124 = (5.7560864613, 26.1529383961, 27.4424118211)
Atom 125 = (0.0000000000, 19.6751088883, 21.6456773538)
Atom 126 = (4.2536787121, 17.1641543794, 14.7217213347)
Atom 127 = (4.2536787121, 27.0429615418, 21.6456773538)
Atom 128 = (4.2536787121, 17.3070932531, 19.8980587603)
Atom 129 = (0.0000000000, 19.5321700146, 26.8220147793)
Atom 130 = (0.0000000000, 24.6749459066, 19.8980587603)
Atom 131 = (0.0000000000, 19.6927967235, 23.4902199931)
Atom 132 = (4.2536787121, 17.1464665441, 16.5662639741)
Atom 133 = (4.2536787121, 27.0606493771, 23.4902199931)
Atom 134 = (0.0000000000, 21.5686521225, 21.0252803120)
Atom 135 = (4.2536787121, 15.2706111451, 14.1013242930)
Atom 136 = (4.2536787121, 28.9365047760, 21.0252803120)
Atom 137 = (2.7512709628, 18.0541775251, 20.5184558021)
Atom 138 = (5.7560864613, 18.0541775251, 20.5184558021)
Atom 139 = (2.7512709628, 26.1529383961, 27.4424118211)
Atom 140 = (1.5024077493, 18.7850857426, 27.4424118211)
Atom 141 = (-1.5024077493, 25.4220301786, 20.5184558021)
Atom 142 = (1.5024077493, 25.4220301786, 20.5184558021)
Atom 143 = (-1.5024077493, 18.7850857426, 27.4424118211)
Atom 144 = (0.0000000000, 24.5320070329, 28.5696333728)
Atom 145 = (4.2536787121, 26.9000226681, 40.6699268174)
Atom 146 = (0.0000000000, 24.5143191976, 30.4141760121)
Atom 147 = (0.0000000000, 22.6384637987, 27.9492363310)
Atom 148 = (5.7560864613, 26.1529383961, 41.2903238591)
Atom 149 = (0.0000000000, 19.6751088883, 35.4935893918)
Atom 150 = (4.2536787121, 17.1641543794, 28.5696333728)
Atom 151 = (4.2536787121, 27.0429615418, 35.4935893918)
Atom 152 = (4.2536787121, 17.3070932531, 33.7459707983)
Atom 153 = (0.0000000000, 19.5321700146, 40.6699268174)
Atom 154 = (0.0000000000, 24.6749459066, 33.7459707983)
Atom 155 = (0.0000000000, 19.6927967235, 37.3381320311)
Atom 156 = (4.2536787121, 17.1464665441, 30.4141760121)
Atom 157 = (4.2536787121, 27.0606493771, 37.3381320311)
Atom 158 = (0.0000000000, 21.5686521225, 34.8731923500)
Atom 159 = (4.2536787121, 15.2706111451, 27.9492363310)
Atom 160 = (4.2536787121, 28.9365047760, 34.8731923500)
Atom 161 = (2.7512709628, 18.0541775251, 34.3663678401)
Atom 162 = (5.7560864613, 18.0541775251, 34.3663678401)
Atom 163 = (2.7512709628, 26.1529383961, 41.2903238591)
Atom 164 = (1.5024077493, 18.7850857426, 41.2903238591)
Atom 165 = (-1.5024077493, 25.4220301786, 34.3663678401)
Atom 166 = (1.5024077493, 25.4220301786, 34.3663678401)
Atom 167 = (-1.5024077493, 18.7850857426, 41.2903238591)
Atom 168 = (0.0000000000, 24.5320070329, 42.4175454108)
Atom 169 = (4.2536787121, 26.9000226681, 54.5178388554)
Atom 170 = (0.0000000000, 24.5143191976, 44.2620880502)
Atom 171 = (0.0000000000, 22.6384637987, 41.7971483690)
Atom 172 = (5.7560864613, 26.1529383961, 55.1382358971)
Atom 173 = (0.0000000000, 19.6751088883, 49.3415014298)
Atom 174 = (4.2536787121, 17.1641543794, 42.4175454108)
Atom 175 = (4.2536787121, 27.0429615418, 49.3415014298)
Atom 176 = (4.2536787121, 17.3070932531, 47.5938828364)
Atom 177 = (0.0000000000, 19.5321700146, 54.5178388554)
Atom 178 = (0.0000000000, 24.6749459066, 47.5938828364)
Atom 179 = (0.0000000000, 19.6927967235, 51.1860440692)
Atom 180 = (4.2536787121, 17.1464665441, 44.2620880502)
Atom 181 = (4.2536787121, 27.0606493771, 51.1860440692)
Atom 182 = (0.0000000000, 21.5686521225, 48.7211043880)
Atom 183 = (4.2536787121, 15.2706111451, 41.7971483690)
Atom 184 = (4.2536787121, 28.9365047760, 48.7211043880)
Atom 185 = (2.7512709628, 18.0541775251, 48.2142798781)
Atom 186 = (5.7560864613, 18.0541775251, 48.2142798781)
Atom 187 = (2.7512709628, 26.1529383961, 55.1382358971)
Atom 188 = (1.5024077493, 18.7850857426, 55.1382358971)
Atom 189 = (-1.5024077493, 25.4220301786, 48.2142798781)
Atom 190 = (1.5024077493, 25.4220301786, 48.2142798781)
Atom 191 = (-1.5024077493, 18.7850857426, 55.1382358971)
Atom 192 = (0.0000000000, 39.2677123399, 0.8738092967)
Atom 193 = (4.2536787121, 41.6357279752, 12.9741027413)
Atom 194 = (0.0000000000, 39.2500245047, 2.7183519361)
Atom 195 = (0.0000000000, 37.3741691057, 0.2534122550)
Atom 196 = (5.7560864613, 40.8886437032, 13.5944997831)
Atom 197 = (0.0000000000, 34.4108141953, 7.7977653157)
Atom 198 = (4.2536787121, 31.8998596864, 0.8738092967)
Atom 199 = (4.2536787121, 41.7786668489, 7.7977653157)
Atom 200 = (4.2536787121, 32.0427985601, 6.0501467223)
Atom 201 = (0.0000000000, 34.2678753216, 12.9741027413)
Atom 202 = (0.0000000000, 39.4106512137, 6.0501467223)
Atom 203 = (0.0000000000, 34.4285020306, 9.6423079551)
Atom 204 = (4.2536787121, 31.8821718512, 2.7183519361)
Atom 205 = (4.2536787121, 41.7963546841, 9.6423079551)
Atom 206 = (0.0000000000, 36.3043574296, 7.1773682740)
Atom 207 = (4.2536787121, 30.0063164522, 0.2534122550)
Atom 208 = (4.2536787121, 43.6722100831, 7.1773682740)
Atom 209 = (2.7512709628, 32.7898828321, 6.6705437641)
Atom 210 = (5.7560864613, 32.7898828321, 6.6705437641)
Atom 211 = (2.7512709628, 40.8886437032, 13.5944997831)
Atom 212 = (1.5024077493, 33.5207910496, 13.5944997831)
Atom 213 = (-1.5024077493, 40.1577354856, 6.6705437641)
Atom 214 = (1.5024077493, 40.1577354856, 6.6705437641)
Atom 215 = (-1.5024077493, 33.5207910496, 13.5944997831)
Atom 216 = (0.0000000000, 39.2677123399, 14.7217213347)
Atom 217 = (4.2536787121, 41.6357279752, 26.8220147793)
Atom 218 = (0.0000000000, 39.2500245047, 16.5662639741)
Atom 219 = (0.0000000000, 37.3741691057, 14.1013242930)
Atom 220 = (5.7560864613, 40.8886437032, 27.4424118211)
Atom 221 = (0.0000000000, 34.4108141953, 21.6456773538)
Atom 222 = (4.2536787121, 31.8998596864, 14.7217213347)
Atom 223 = (4.2536787121, 41.7786668489, 21.6456773538)
Atom 224 = (4.2536787121, 32.0427985601, 19.8980587603)
Atom 225 = (0.0000000000, 34.2678753216, 26.8220147793)
Atom 226 = (0.0000000000, 39.4106512137, 19.8980587603)
Atom 227 = (0.0000000000, 34.4285020306, 23.4902199931)
Atom 228 = (4.2536787121, 31.8821718512, 16.5662639741)
Atom 229 = (4.2536787121, 41.7963546841, 23.4902199931)
Atom 230 = (0.0000000000, 36.3043574296, 21.0252803120)
Atom 231 = (4.2536787121, 30.0063164522, 14.1013242930)
Atom 232 = (4.2536787121, 43.6722100831, 21.0252803120)
Atom 233 = (2.7512709628, 32.7898828321, 20.5184558021)
Atom 234 = (5.7560864613, 32.7898828321, 20.5184558021)
Atom 235 = (2.7512709628, 40.8886437032, 27.4424118211)
Atom 236 = (1.5024077493, 33.5207910496, 27.4424118211)
Atom 237 = (-1.5024077493, 40.1577354856, 20.5184558021)
Atom 238 = (1.5024077493, 40.1577354856, 20.5184558021)
Atom 239 = (-1.5024077493, 33.5207910496, 27.4424118211)
Atom 240 = (0.0000000000, 39.2677123399, 28.5696333728)
Atom 241 = (4.2536787121, 41.6357279752, 40.6699268174)
Atom 242 = (0.0000000000, 39.2500245047, 30.4141760121)
Atom 243 = (0.0000000000, 37.3741691057, 27.9492363310)
Atom 244 = (5.7560864613, 40.8886437032, 41.2903238591)
Atom 245 = (0.0000000000, 34.4108141953, 35.4935893918)
Atom 246 = (4.2536787121, 31.8998596864, 28.5696333728)
Atom 247 = (4.2536787121, 41.7786668489, 35.4935893918)
Atom 248 = (4.2536787121, 32.0427985601, 33.7459707983)
Atom 249 = (0.0000000000, 34.2678753216, 40.6699268174)
Atom 250 = (0.0000000000, 39.4106512137, 33.7459707983)
Atom 251 = (0.0000000000, 34.4285020306, 37.3381320311)
Atom 252 = (4.2536787121, 31.8821718512, 30.4141760121)
Atom 253 = (4.2536787121, 41.7963546841, 37.3381320311)
Atom 254 = (0.0000000000, 36.3043574296, 34.8731923500)
Atom 255 = (4.2536787121, 30.0063164522, 27.9492363310)
Atom 256 = (4.2536787121, 43.6722100831, 34.8731923500)
Atom 257 = (2.7512709628, 32.7898828321, 34.3663678401)
Atom 258 = (5.7560864613, 32.7898828321, 34.3663678401)
Atom 259 = (2.7512709628, 40.8886437032, 41.2903238591)
Atom 260 = (1.5024077493, 33.5207910496, 41.2903238591)
Atom 261 = (-1.5024077493, 40.1577354856, 34.3663678401)
Atom 262 = (1.5024077493, 40.1577354856, 34.3663678401)
Atom 263 = (-1.5024077493, 33.5207910496, 41.2903238591)
Atom 264 = (0.0000000000, 39.2677123399, 42.4175454108)
Atom 265 = (4.2536787121, 41.6357279752, 54.5178388554)
Atom 266 = (0.0000000000, 39.2500245047, 44.2620880502)
Atom 267 = (0.0000000000, 37.3741691057, 41.7971483690)
Atom 268 = (5.7560864613, 40.8886437032, 55.1382358971)
Atom 269 = (0.0000000000, 34.4108141953, 49.3415014298)
Atom 270 = (4.2536787121, 31.8998596864, 42.4175454108)
Atom 271 = (4.2536787121, 41.7786668489, 49.3415014298)
Atom 272 = (4.2536787121, 32.0427985601, 47.5938828364)
Atom 273 = (0.0000000000, 34.2678753216, 54.5178388554)
Atom 274 = (0.0000000000, 39.4106512137, 47.5938828364)
Atom 275 = (0.0000000000, 34.4285020306, 51.1860440692)
Atom 276 = (4.2536787121, 31.8821718512, 44.2620880502)
Atom 277 = (4.2536787121, 41.7963546841, 51.1860440692)
Atom 278 = (0.0000000000, 36.3043574296, 48.7211043880)
Atom 279 = (4.2536787121, 30.0063164522, 41.7971483690)
Atom 280 = (4.2536787121, 43.6722100831, 48.7211043880)
Atom 281 = (2.7512709628, 32.7898828321, 48.2142798781)
Atom 282 = (5.7560864613, 32.7898828321, 48.2142798781)
Atom 283 = (2.7512709628, 40.8886437032, 55.1382358971)
Atom 284 = (1.5024077493, 33.5207910496, 55.1382358971)
Atom 285 = (-1.5024077493, 40.1577354856, 48.2142798781)
Atom 286 = (1.5024077493, 40.1577354856, 48.2142798781)
Atom 287 = (-1.5024077493, 33.5207910496, 55.1382358971)
Atom 288 = (0.0000000000, 54.0034176470, 0.8738092967)
Atom 289 = (4.2536787121, 56.3714332822, 12.9741027413)
Atom 290 = (0.0000000000, 53.9857298118, 2.7183519361)
Atom 291 = (0.0000000000, 52.1098744128, 0.2534122550)
Atom 292 = (5.7560864613, 55.6243490102, 13.5944997831)
Atom 293 = (0.0000000000, 49.1465195024, 7.7977653157)
Atom 294 = (4.2536787121, 46.6355649935, 0.8738092967)
Atom 295 = (4.2536787121, 56.5143721559, 7.7977653157)
Atom 296 = (4.2536787121, 46.7785038672, 6.0501467223)
Atom 297 = (0.0000000000, 49.0035806287, 12.9741027413)
Atom 298 = (0.0000000000, 54.1463565207, 6.0501467223)
Atom 299 = (0.0000000000, 49.1642073376, 9.6423079551)
Atom 300 = (4.2536787121, 46.6178771582, 2.7183519361)
Atom 301 = (4.2536787121, 56.5320599912, 9.6423079551)
Atom 302 = (0.0000000000, 51.0400627366, 7.1773682740)
Atom 303 = (4.2536787121, 44.7420217593, 0.2534122550)
Atom 304 = (4.2536787121, 58.4079153901, 7.1773682740)
Atom 305 = (2.7512709628, 47.5255881392, 6.6705437641)
Atom 306 = (5.7560864613, 47.5255881392, 6.6705437641)
Atom 307 = (2.7512709628, 55.6243490102, 13.5944997831)
Atom 308 = (1.5024077493, 48.2564963567, 13.5944997831)
Atom 309 = (-1.5024077493, 54.8934407927, 6.6705437641)
Atom 310 = (1.5024077493, 54.8934407927, 6.6705437641)
Atom 311 = (-1.5024077493, 48.2564963567, 13.5944997831)
Atom 312 = (0.0000000000, 54.0034176470, 14.7217213347)
Atom 313 = (4.2536787121, 56.3714332822, 26.8220147793)
Atom 314 = (0.0000000000, 53.9857298118, 16.5662639741)
Atom 315 = (0.0000000000, 52.1098744128, 14.1013242930)
Atom 316 = (5.7560864613, 55.6243490102, 27.4424118211)
Atom 317 = (0.0000000000, 49.1465195024, 21.6456773538)
Atom 318 = (4.2536787121, 46.6355649935, 14.7217213347)
Atom 319 = (4.2536787121, 56.5143721559, 21.6456773538)
Atom 320 = (4.2536787121, 46.7785038672, 19.8980587603)
Atom 321 = (0.0000000000, 49.0035806287, 26.8220147793)
Atom 322 = (0.0000000000, 54.1463565207, 19.8980587603)
Atom 323 = (0.0000000000, 49.1642073376, 23.4902199931)
Atom 324 = (4.2536787121, 46.6178771582, 16.5662639741)
Atom 325 = (4.2536787121, 56.5320599912, 23.4902199931)
Atom 326 = (0.0000000000, 51.0400627366, 21.0252803120)
Atom 327 = (4.2536787121, 44.7420217593, 14.1013242930)
Atom 328 = (4.2536787121, 58.4079153901, 21.0252803120)
Atom 329 = (2.7512709628, 47.5255881392, 20.5184558021)
Atom 330 = (5.7560864613, 47.5255881392, 20.5184558021)
Atom 331 = (2.7512709628, 55.6243490102, 27.4424118211)
Atom 332 = (1.5024077493, 48.2564963567, 27.4424118211)
Atom 333 = (-1.5024077493, 54.8934407927, 20.5184558021)
Atom 334 = (1.5024077493, 54.8934407927, 20.5184558021)
Atom 335 = (-1.5024077493, 48.2564963567, 27.4424118211)
Atom 336 = (0.0000000000, 54.0034176470, 28.5696333728)
Atom 337 = (4.2536787121, 56.3714332822, 40.6699268174)
Atom 338 = (0.0000000000, 53.9857298118, 30.4141760121)
Atom 339 = (0.0000000000, 52.1098744128, 27.9492363310)
Atom 340 = (5.7560864613, 55.6243490102, 41.2903238591)
Atom 341 = (0.0000000000, 49.1465195024, 35.4935893918)
Atom 342 = (4.2536787121, 46.6355649935, 28.5696333728)
Atom 343 = (4.2536787121, 56.5143721559, 35.4935893918)
Atom 344 = (4.2536787121, 46.7785038672, 33.7459707983)
Atom 345 = (0.0000000000, 49.0035806287, 40.6699268174)
Atom 346 = (0.0000000000, 54.1463565207, 33.7459707983)
Atom 347 = (0.0000000000, 49.1642073376, 37.3381320311)
Atom 348 = (4.2536787121, 46.6178771582, 30.4141760121)
Atom 349 = (4.2536787121, 56.5320599912, 37.3381320311)
Atom 350 = (0.0000000000, 51.0400627366, 34.8731923500)
Atom 351 = (4.2536787121, 44.7420217593, 27.9492363310)
Atom 352 = (4.2536787121, 58.4079153901, 34.8731923500)
Atom 353 = (2.7512709628, 47.5255881392, 34.3663678401)
Atom 354 = (5.7560864613, 47.5255881392, 34.3663678401)
Atom 355 = (2.7512709628, 55.6243490102, 41.2903238591)
Atom 356 = (1.5024077493, 48.2564963567, 41.2903238591)
Atom 357 = (-1.5024077493, 54.8934407927, 34.3663678401)
Atom 358 = (1.5024077493, 54.8934407927, 34.3663678401)
Atom 359 = (-1.5024077493, 48.2564963567, 41.2903238591)
Atom 360 = (0.0000000000, 54.0034176470, 42.4175454108)
Atom 361 = (4.2536787121, 56.3714332822, 54.5178388554)
Atom 362 = (0.0000000000, 53.9857298118, 44.2620880502)
Atom 363 = (0.0000000000, 52.1098744128, 41.7971483690)
Atom 364 = (5.7560864613, 55.6243490102, 55.1382358971)
Atom 365 = (0.0000000000, 49.1465195024, 49.3415014298)
Atom 366 = (4.2536787121, 46.6355649935, 42.4175454108)
Atom 367 = (4.2536787121, 56.5143721559, 49.3415014298)
Atom 368 = (4.2536787121, 46.7785038672, 47.5938828364)
Atom 369 = (0.0000000000, 49.0035806287, 54.5178388554)
Atom 370 = (0.0000000000, 54.1463565207, 47.5938828364)
Atom 371 = (0.0000000000, 49.1642073376, 51.1860440692)
Atom 372 = (4.2536787121, 46.6178771582, 44.2620880502)
Atom 373 = (4.2536787121, 56.5320599912, 51.1860440692)
Atom 374 = (0.0000000000, 51.0400627366, 48.7211043880)
Atom 375 = (4.2536787121, 44.7420217593, 41.7971483690)
Atom 376 = (4.2536787121, 58.4079153901, 48.7211043880)
Atom 377 = (2.7512709628, 47.5255881392, 48.2142798781)
Atom 378 = (5.7560864613, 47.5255881392, 48.2142798781)
Atom 379 = (2.7512709628, 55.6243490102, 55.1382358971)
Atom 380 = (1.5024077493, 48.2564963567, 55.1382358971)
Atom 381 = (-1.5024077493, 54.8934407927, 48.2142798781)
Atom 382 = (1.5024077493, 54.8934407927, 48.2142798781)
Atom 383 = (-1.5024077493, 48.2564963567, 55.1382358971)
Atom 384 = (8.5073574241, 9.7963017258, 0.8738092967)
Atom 385 = (12.7610361362, 12.1643173610, 12.9741027413)
Atom 386 = (8.5073574241, 9.7786138906, 2.7183519361)
Atom 387 = (8.5073574241, 7.9027584916, 0.2534122550)
Atom 388 = (14.2634438855, 11.4172330891, 13.5944997831)
Atom 389 = (8.5073574241, 4.9394035812, 7.7977653157)
Atom 390 = (12.7610361362, 2.4284490723, 0.8738092967)
Atom 391 = (12.7610361362, 12.3072562348, 7.7977653157)
Atom 392 = (12.7610361362, 2.5713879460, 6.0501467223)
Atom 393 = (8.5073574241, 4.7964647075, 12.9741027413)
Atom 394 = (8.5073574241, 9.9392405995, 6.0501467223)
Atom 395 = (8.5073574241, 4.9570914165, 9.6423079551)
Atom 396 = (12.7610361362, 2.4107612371, 2.7183519361)
Atom 397 = (12.7610361362, 12.3249440700, 9.6423079551)
Atom 398 = (8.5073574241, 6.8329468154, 7.1773682740)
Atom 399 = (12.7610361362, 0.5349058381, 0.2534122550)
Atom 400 = (12.7610361362, 14.2007994690, 7.1773682740)
Atom 401 = (11.2586283869, 3.3184722180, 6.6705437641)
Atom 402 = (14.2634438855, 3.3184722180, 6.6705437641)
Atom 403 = (11.2586283869, 11.4172330891, 13.5944997831)
Atom 404 = (10.0097651734, 4.0493804355, 13.5944997831)
Atom 405 = (7.0049496748, 10.6863248715, 6.6705437641)
Atom 406 = (10.0097651734, 10.6863248715, 6.6705437641)
Atom 407 = (7.0049496748, 4.0493804355, 13.5944997831)
Atom 408 = (8.5073574241, 9.7963017258, 14.7217213347)
Atom 409 = (12.7610361362, 12.1643173610, 26.8220147793)
Atom 410 = (8.5073574241, 9.7786138906, 16.5662639741)
Atom 411 = (8.5073574241, 7.9027584916, 14.1013242930)
Atom 412 = (14.2634438855, 11.4172330891, 27.4424118211)
Atom 413 = (8.5073574241, 4.9394035812, 21.6456773538)
Atom 414 = (12.7610361362, 2.4284490723, 14.7217213347)
Atom 415 = (12.7610361362, 12.3072562348, 21.6456773538)
Atom 416 = (12.7610361362, 2.5713879460, 19.8980587603)
Atom 417 = (8.5073574241, 4.7964647075, 26.8220147793)
Atom 418 = (8.5073574241, 9.9392405995, 19.8980587603)
Atom 419 = (8.5073574241, 4.9570914165, 23.4902199931)
Atom 420 = (12.7610361362, 2.4107612371, 16.5662639741)
Atom 421 = (12.7610361362, 12.3249440700, 23.4902199931)
Atom 422 = (8.5073574241, 6.8329468154, 21.0252803120)
Atom 423 = (12.7610361362, 0.5349058381, 14.1013242930)
Atom 424 = (12.7610361362, 14.2007994690, 21.0252803120)
Atom 425 = (11.2586283869, 3.3184722180, 20.5184558021)
Atom 426 = (14.2634438855, 3.3184722180, 20.5184558021)
Atom 427 = (11.2586283869, 11.4172330891, 27.4424118211)
Atom 428 = (10.0097651734, 4.0493804355, 27.4424118211)
Atom 429 = (7.0049496748, 10.6863248715, 20.5184558021)
Atom 430 = (10.0097651734, 10.6863248715, 20.5184558021)
Atom 431 = (7.0049496748, 4.0493804355, 27.4424118211)
Atom 432 = (8.5073574241, 9.7963017258, 28.5696333728)
Atom 433 = (12.7610361362, 12.1643173610, 40.6699268174)
Atom 434 = (8.5073574241, 9.7786138906, 30.4141760121)
Atom 435 = (8.5073574241, 7.9027584916, 27.9492363310)
Atom 436 = (14.2634438855, 11.4172330891, 41.2903238591)
Atom 437 = (8.5073574241, 4.9394035812, 35.4935893918)
Atom 438 = (12.7610361362, 2.4284490723, 28.5696333728)
Atom 439 = (12.7610361362, 12.3072562348, 35.4935893918)
Atom 440 = (12.7610361362, 2.5713879460, 33.7459707983)
Atom 441 = (8.5073574241, 4.7964647075, 40.6699268174)
Atom 442 = (8.5073574241, 9.9392405995, 33.7459707983)
Atom 443 = (8.5073574241, 4.9570914165, 37.3381320311)
Atom 444 = (12.7610361362, 2.4107612371, 30.4141760121)
Atom 445 = (12.7610361362, 12.3249440700, 37.3381320311)
Atom 446 = (8.5073574241, 6.8329468154, 34.8731923500)
Atom 447 = (12.7610361362, 0.5349058381, 27.9492363310)
Atom 448 = (12.7610361362, 14.2007994690, 34.8731923500)
Atom 449 = (11.2586283869, 3.3184722180, 34.3663678401)
Atom 450 = (14.2634438855, 3.3184722180, 34.3663678401)
Atom 451 = (11.2586283869, 11.4172330891, 41.2903238591)
Atom 452 = (10.0097651734, 4.0493804355, 41.2903238591)
Atom 453 = (7.0049496748, 10.6863248715, 34.3663678401)
Atom 454 = (10.0097651734, 10.6863248715, 34.3663678401)
Atom 455 = (7.0049496748, 4.0493804355, 41.2903238591)
Atom 456 = (8.5073574241, 9.7963017258, 42.4175454108)
Atom 457 = (12.7610361362, 12.1643173610, 54.5178388554)
Atom 458 = (8.5073574241, 9.7786138906, 44.2620880502)
Atom 459 = (8.5073574241, 7.9027584916, 41.7971483690)
Atom 460 = (14.2634438855, 11.4172330891, 55.1382358971)
Atom 461 = (8.5073574241, 4.9394035812, 49.3415014298)
Atom 462 = (12.7610361362, 2.4284490723, 42.4175454108)
Atom 463 = (12.7610361362, 12.3072562348, 49.3415014298)
Atom 464 = (12.7610361362, 2.5713879460, 47.5938828364)
Atom 465 = (8.5073574241, 4.7964647075, 54.5178388554)
Atom 466 = (8.5073574241, 9.9392405995, 47.5938828364)
Atom 467 = (8.5073574241, 4.9570914165, 51.1860440692)
Atom 468 = (12.7610361362, 2.4107612371, 44.2620880502)
Atom 469 = (12.7610361362, 12.3249440700, 51.1860440692)
Atom 470 = (8.5073574241, 6.8329468154, 48.7211043880)
Atom 471 = (12.7610361362, 0.5349058381, 41.7971483690)
Atom 472 = (12.7610361362, 14.2007994690, 48.7211043880)
Atom 473 = (11.2586283869, 3.3184722180, 48.2142798781)
Atom 474 = (14.2634438855, 3.3184722180, 48.2142798781)
Atom 475 = (11.2586283869, 11.4172330891, 55.1382358971)
Atom 476 = (10.0097651734, 4.0493804355, 55.1382358971)
Atom 477 = (7.0049496748, 10.6863248715, 48.2142798781)
Atom 478 = (10.0097651734, 10.6863248715, 48.2142798781)
Atom 479 = (7.0049496748, 4.0493804355, 55.1382358971)
Atom 480 = (8.5073574241, 24.5320070329, 0.8738092967)
Atom 481 = (12.7610361362, 26.9000226681, 12.9741027413)
Atom 482 = (8.5073574241, 24.5143191976, 2.7183519361)
Atom 483 = (8.5073574241, 22.6384637987, 0.2534122550)
Atom 484 = (14.2634438855, 26.1529383961, 13.5944997831)
Atom 485 = (8.5073574241, 19.6751088883, 7.7977653157)
Atom 486 = (12.7610361362, 17.1641543794, 0.8738092967)
Atom 487 = (12.7610361362, 27.0429615418, 7.7977653157)
Atom 488 = (12.7610361362, 17.3070932531, 6.0501467223)
Atom 489 = (8.5073574241, 19.5321700146, 12.9741027413)
Atom 490 = (8.5073574241, 24.6749459066, 6.0501467223)
Atom 491 = (8.5073574241, 19.6927967235, 9.6423079551)
Atom 492 = (12.7610361362, 17.1464665441, 2.7183519361)
Atom 493 = (12.7610361362, 27.0606493771, 9.6423079551)
Atom 494 = (8.5073574241, 21.5686521225, 7.1773682740)
Atom 495 = (12.7610361362, 15.2706111451, 0.2534122550)
Atom 496 = (12.7610361362, 28.9365047760, 7.1773682740)
Atom 497 = (11.2586283869, 18.0541775251, 6.6705437641)
Atom 498 = (14.2634438855, 18.0541775251, 6.6705437641)
Atom 499 = (11.2586283869, 26.1529383961, 13.5944997831)
Atom 500 = (10.0097651734, 18.7850857426, 13.5944997831)
Atom 501 = (7.0049496748, 25.4220301786, 6.6705437641)
Atom 502 = (10.0097651734, 25.4220301786, 6.6705437641)
Atom 503 = (7.0049496748, 18.7850857426, 13.5944997831)
Atom 504 = (8.5073574241, 24.5320070329, 14.7217213347)
Atom 505 = (12.7610361362, 26.9000226681, 26.8220147793)
Atom 506 = (8.5073574241, 24.5143191976, 16.5662639741)
Atom 507 = (8.5073574241, 22.6384637987, 14.1013242930)
Atom 508 = (14.2634438855, 26.1529383961, 27.4424118211)
Atom 509 = (8.5073574241, 19.6751088883, 21.6456773538)
Atom 510 = (12.7610361362, 17.1641543794, 14.7217213347)
Atom 511 = (12.7610361362, 27.0429615418, 21.6456773538)
Atom 512 = (12.7610361362, 17.3070932531, 19.8980587603)
Atom 513 = (8.5073574241, 19.5321700146, 26.8220147793)
Atom 514 = (8.5073574241, 24.6749459066, 19.8980587603)
Atom 515 = (8.5073574241, 19.6927967235, 23.4902199931)
Atom 516 = (12.7610361362, 17.1464665441, 16.5662639741)
Atom 517 = (12.7610361362, 27.0606493771, 23.4902199931)
Atom 518 = (8.5073574241, 21.5686521225, 21.0252803120)
Atom 519 = (12.7610361362, 15.2706111451, 14.1013242930)
Atom 520 = (12.7610361362, 28.9365047760, 21.0252803120)
Atom 521 = (11.2586283869, 18.0541775251, 20.5184558021)
Atom 522 = (14.2634438855, 18.0541775251, 20.5184558021)
Atom 523 = (11.2586283869, 26.1529383961, 27.4424118211)
Atom 524 = (10.0097651734, 18.7850857426, 27.4424118211)
Atom 525 = (7.0049496748, 25.4220301786, 20.5184558021)
Atom 526 = (10.0097651734, 25.4220301786, 20.5184558021)
Atom 527 = (7.0049496748, 18.7850857426, 27.4424118211)
Atom 528 = (8.5073574241, 24.5320070329, 28.5696333728)
Atom 529 = (12.7610361362, 26.9000226681, 40.6699268174)
Atom 530 = (8.5073574241, 24.5143191976, 30.4141760121)
Atom 531 = (8.5073574241, 22.6384637987, 27.9492363310)
Atom 532 = (14.2634438855, 26.1529383961, 41.2903238591)
Atom 533 = (8.5073574241, 19.6751088883, 35.4935893918)
Atom 534 = (12.7610361362, 17.1641543794, 28.5696333728)
Atom 535 = (12.7610361362, 27.0429615418, 35.4935893918)
Atom 536 = (12.7610361362, 17.3070932531, 33.7459707983)
Atom 537 = (8.5073574241, 19.5321700146, 40.6699268174)
Atom 538 = (8.5073574241, 24.6749459066, 33.7459707983)
Atom 539 = (8.5073574241, 19.6927967235, 37.3381320311)
Atom 540 = (12.7610361362, 17.1464665441, 30.4141760121)
Atom 541 = (12.7610361362, 27.0606493771, 37.3381320311)
Atom 542 = (8.5073574241, 21.5686521225, 34.8731923500)
Atom 543 = (12.7610361362, 15.2706111451, 27.9492363310)
Atom 544 = (12.7610361362, 28.9365047760, 34.8731923500)
Atom 545 = (11.2586283869, 18.0541775251, 34.3663678401)
Atom 546 = (14.2634438855, 18.0541775251, 34.3663678401)
Atom 547 = (11.2586283869, 26.1529383961, 41.2903238591)
Atom 548 = (10.0097651734, 18.7850857426, 41.2903238591)
Atom 549 = (7.0049496748, 25.4220301786, 34.3663678401)
Atom 550 = (10.0097651734, 25.4220301786, 34.3663678401)
Atom 551 = (7.0049496748, 18.7850857426, 41.2903238591)
Atom 552 = (8.5073574241, 24.5320070329, 42.4175454108)
Atom 553 = (12.7610361362, 26.9000226681, 54.5178388554)
Atom 554 = (8.5073574241, 24.5143191976, 44.2620880502)
Atom 555 = (8.5073574241, 22.6384637987, 41.7971483690)
Atom 556 = (14.2634438855, 26.1529383961, 55.1382358971)
Atom 557 = (8.5073574241, 19.6751088883, 49.3415014298)
Atom 558 = (12.7610361362, 17.1641543794, 42.4175454108)
Atom 559 = (12.7610361362, 27.0429615418, 49.3415014298)
Atom 560 = (12.7610361362, 17.3070932531, 47.5938828364)
Atom 561 = (8.5073574241, 19.5321700146, 54.5178388554)
Atom 562 = (8.5073574241, 24.6749459066, 47.5938828364)
Atom 563 = (8.5073574241, 19.6927967235, 51.1860440692)
Atom 564 = (12.7610361362, 17.1464665441, 44.2620880502)
Atom 565 = (12.7610361362, 27.0606493771, 51.1860440692)
Atom 566 = (8.5073574241, 21.5686521225, 48.7211043880)
Atom 567 = (12.7610361362, 15.2706111451, 41.7971483690)
Atom 568 = (12.7610361362, 28.9365047760, 48.7211043880)
Atom 569 = (11.2586283869, 18.0541775251, 48.2142798781)
Atom 570 = (14.2634438855, 18.0541775251, 48.2142798781)
Atom 571 = (11.2586283869, 26.1529383961, 55.1382358971)
Atom 572 = (10.0097651734, 18.7850857426, 55.1382358971)
Atom 573 = (7.0049496748, 25.4220301786, 48.2142798781)
Atom 574 = (10.0097651734, 25.4220301786, 48.2142798781)
Atom 575 = (7.0049496748, 18.7850857426, 55.1382358971)
Atom 576 = (8.5073574241, 39.2677123399, 0.8738092967)
Atom 577 = (12.7610361362, 41.6357279752, 12.9741027413)
Atom 578 = (8.5073574241, 39.2500245047, 2.7183519361)
Atom 579 = (8.5073574241, 37.3741691057, 0.2534122550)
Atom 580 = (14.2634438855, 40.8886437032, 13.5944997831)
Atom 581 = (8.5073574241, 34.4108141953, 7.7977653157)
Atom 582 = (12.7610361362, 31.8998596864, 0.8738092967)
Atom 583 = (12.7610361362, 41.7786668489, 7.7977653157)
Atom 584 = (12.7610361362, 32.0427985601, 6.0501467223)
Atom 585 = (8.5073574241, 34.2678753216, 12.9741027413)
Atom 586 = (8.5073574241, 39.4106512137, 6.0501467223)
Atom 587 = (8.5073574241, 34.4285020306, 9.6423079551)
Atom 588 = (12.7610361362, 31.8821718512, 2.7183519361)
Atom 589 = (12.7610361362, 41.7963546841, 9.6423079551)
Atom 590 = (8.5073574241, 36.3043574296, 7.1773682740)
Atom 591 = (12.7610361362, 30.0063164522, 0.2534122550)
Atom 592 = (12.7610361362, 43.6722100831, 7.1773682740)
Atom 593 = (11.2586283869, 32.7898828321, 6.6705437641)
Atom 594 = (14.2634438855, 32.7898828321, 6.6705437641)
Atom 595 = (11.2586283869, 40.8886437032, 13.5944997831)
Atom 596 = (10.0097651734, 33.5207910496, 13.5944997831)
Atom 597 = (7.0049496748, 40.1577354856, 6.6705437641)
Atom 598 = (10.0097651734, 40.1577354856, 6.6705437641)
Atom 599 = (7.0049496748, 33.5207910496, 13.5944997831)
Atom 600 = (8.5073574241, 39.2677123399, 14.7217213347)
Atom 601 = (12.7610361362, 41.6357279752, 26.8220147793)
Atom 602 = (8.5073574241, 39.2500245047, 16.5662639741)
Atom 603 = (8.5073574241, 37.3741691057, 14.1013242930)
Atom 604 = (14.2634438855, 40.8886437032, 27.4424118211)
Atom 605 = (8.5073574241, 34.4108141953, 21.6456773538)
Atom 606 = (12.7610361362, 31.8998596864, 14.7217213347)
Atom 607 = (12.7610361362, 41.7786668489, 21.6456773538)
Atom 608 = (12.7610361362, 32.0427985601, 19.8980587603)
Atom 609 = (8.5073574241, 34.2678753216, 26.8220147793)
Atom 610 = (8.5073574241, 39.4106512137, 19.8980587603)
Atom 611 = (8.5073574241, 34.4285020306, 23.4902199931)
Atom 612 = (12.7610361362, 31.8821718512, 16.5662639741)
Atom 613 = (12.7610361362, 41.7963546841, 23.4902199931)
Atom 614 = (8.5073574241, 36.3043574296, 21.0252803120)
Atom 615 = (12.7610361362, 30.0063164522, 14.1013242930)
Atom 616 = (12.7610361362, 43.6722100831, 21.0252803120)
Atom 617 = (11.2586283869, 32.7898828321, 20.5184558021)
Atom 618 = (14.2634438855, 32.7898828321, 20.5184558021)
Atom 619 = (11.2586283869, 40.8886437032, 27.4424118211)
Atom 620 = (10.0097651734, 33.5207910496, 27.4424118211)
Atom 621 = (7.0049496748, 40.1577354856, 20.5184558021)
Atom 622 = (10.0097651734, 40.1577354856, 20.5184558021)
Atom 623 = (7.0049496748, 33.5207910496, 27.4424118211)
Atom 624 = (8.5073574241, 39.2677123399, 28.5696333728)
Atom 625 = (12.7610361362, 41.6357279752, 40.6699268174)
Atom 626 = (8.5073574241, 39.2500245047, 30.4141760121)
Atom 627 = (8.5073574241, 37.3741691057, 27.9492363310)
Atom 628 = (14.2634438855, 40.8886437032, 41.2903238591)
Atom 629 = (8.5073574241, 34.4108141953, 35.4935893918)
Atom 630 = (12.7610361362, 31.8998596864, 28.5696333728)
Atom 631 = (12.7610361362, 41.7786668489, 35.4935893918)
Atom 632 = (12.7610361362, 32.0427985601, 33.7459707983)
Atom 633 = (8.5073574241, 34.2678753216, 40.6699268174)
Atom 634 = (8.5073574241, 39.4106512137, 33.7459707983)
Atom 635 = (8.5073574241, 34.4285020306, 37.3381320311)
Atom 636 = (12.7610361362, 31.8821718512, 30.4141760121)
Atom 637 = (12.7610361362, 41.7963546841, 37.3381320311)
Atom 638 = (8.5073574241, 36.3043574296, 34.8731923500)
Atom 639 = (12.7610361362, 30.0063164522, 27.9492363310)
Atom 640 = (12.7610361362, 43.6722100831, 34.8731923500)
Atom 641 = (11.2586283869, 32.7898828321, 34.3663678401)
Atom 642 = (14.2634438855, 32.7898828321, 34.3663678401)
Atom 643 = (11.2586283869, 40.8886437032, 41.2903238591)
Atom 644 = (10.0097651734, 33.5207910496, 41.2903238591)
Atom 645 = (7.0049496748, 40.1577354856, 34.3663678401)
Atom 646 = (10.0097651734, 40.1577354856, 34.3663678401)
Atom 647 = (7.0049496748, 33.5207910496, 41.2903238591)
Atom 648 = (8.5073574241, 39.2677123399, 42.4175454108)
Atom 649 = (12.7610361362, 41.6357279752, 54.5178388554)
Atom 650 = (8.5073574241, 39.2500245047, 44.2620880502)
Atom 651 = (8.5073574241, 37.3741691057, 41.7971483690)
Atom 652 = (14.2634438855, 40.8886437032, 55.1382358971)
Atom 653 = (8.5073574241, 34.4108141953, 49.3415014298)
Atom 654 = (12.7610361362, 31.8998596864, 42.4175454108)
Atom 655 = (12.7610361362, 41.7786668489, 49.3415014298)
Atom 656 = (12.7610361362, 32.0427985601, 47.5938828364)
Atom 657 = (8.5073574241, 34.2678753216, 54.5178388554)
Atom 658 = (8.5073574241, 39.4106512137, 47.5938828364)
Atom 659 = (8.5073574241, 34.4285020306, 51.1860440692)
Atom 660 = (12.7610361362, 31.8821718512, 44.2620880502)
Atom 661 = (12.7610361362, 41.7963546841, 51.1860440692)
Atom 662 = (8.5073574241, 36.3043574296, 48.7211043880)
Atom 663 = (12.7610361362, 30.0063164522, 41.7971483690)
Atom 664 = (12.7610361362, 43.6722100831, 48.7211043880)
Atom 665 = (11.2586283869, 32.7898828321, 48.2142798781)
Atom 666 = (14.2634438855, 32.7898828321, 48.2142798781)
Atom 667 = (11.2586283869, 40.8886437032, 55.1382358971)
Atom 668 = (10.0097651734, 33.5207910496, 55.1382358971)
Atom 669 = (7.0049496748, 40.1577354856, 48.2142798781)
Atom 670 = (10.0097651734, 40.1577354856, 48.2142798781)
Atom 671 = (7.0049496748, 33.5207910496, 55.1382358971)
Atom 672 = (8.5073574241, 54.0034176470, 0.8738092967)
Atom 673 = (12.7610361362, 56.3714332822, 12.9741027413)
Atom 674 = (8.5073574241, 53.9857298118, 2.7183519361)
Atom 675 = (8.5073574241, 52.1098744128, 0.2534122550)
Atom 676 = (14.2634438855, 55.6243490102, 13.5944997831)
Atom 677 = (8.5073574241, 49.1465195024, 7.7977653157)
Atom 678 = (12.7610361362, 46.6355649935, 0.8738092967)
Atom 679 = (12.7610361362, 56.5143721559, 7.7977653157)
Atom 680 = (12.7610361362, 46.7785038672, 6.0501467223)
Atom 681 = (8.5073574241, 49.0035806287, 12.9741027413)
Atom 682 = (8.5073574241, 54.1463565207, 6.0501467223)
Atom 683 = (8.5073574241, 49.1642073376, 9.6423079551)
Atom 684 = (12.7610361362, 46.6178771582, 2.7183519361)
Atom 685 = (12.7610361362, 56.5320599912, 9.6423079551)
Atom 686 = (8.5073574241, 51.0400627366, 7.1773682740)
Atom 687 = (12.7610361362, 44.7420217593, 0.2534122550)
Atom 688 = (12.7610361362, 58.4079153901, 7.1773682740)
Atom 689 = (11.2586283869, 47.5255881392, 6.6705437641)
Atom 690 = (14.2634438855, 47.5255881392, 6.6705437641)
Atom 691 = (11.2586283869, 55.6243490102, 13.5944997831)
Atom 692 = (10.0097651734, 48.2564963567, 13.5944997831)
Atom 693 = (7.0049496748, 54.8934407927, 6.6705437641)
Atom 694 = (10.0097651734, 54.8934407927, 6.6705437641)
Atom 695 = (7.0049496748, 48.2564963567, 13.5944997831)
Atom 696 = (8.5073574241, 54.0034176470, 14.7217213347)
Atom 697 = (12.7610361362, 56.3714332822, 26.8220147793)
Atom 698 = (8.5073574241, 53.9857298118, 16.5662639741)
Atom 699 = (8.5073574241, 52.1098744128, 14.1013242930)
Atom 700 = (14.2634438855, 55.6243490102, 27.4424118211)
Atom 701 = (8.5073574241, 49.1465195024, 21.6456773538)
Atom 702 = (12.7610361362, 46.6355649935, 14.7217213347)
Atom 703 = (12.7610361362, 56.5143721559, 21.6456773538)
Atom 704 = (12.7610361362, 46.7785038672, 19.8980587603)
Atom 705 = (8.5073574241, 49.0035806287, 26.8220147793)
Atom 706 = (8.5073574241, 54.1463565207, 19.8980587603)
Atom 707 = (8.5073574241, 49.1642073376, 23.4902199931)
Atom 708 = (12.7610361362, 46.6178771582, 16.5662639741)
Atom 709 = (12.7610361362, 56.5320599912, 23.4902199931)
Atom 710 = (8.5073574241, 51.0400627366, 21.0252803120)
Atom 711 = (12.7610361362, 44.7420217593, 14.1013242930)
Atom 712 = (12.7610361362, 58.4079153901, 21.0252803120)
Atom 713 = (11.2586283869, 47.5255881392, 20.5184558021)
Atom 714 = (14.2634438855, 47.5255881392, 20.5184558021)
Atom 715 = (11.2586283869, 55.6243490102, 27.4424118211)
Atom 716 = (10.0097651734, 48.2564963567, 27.4424118211)
Atom 717 = (7.0049496748, 54.8934407927, 20.5184558021)
Atom 718 = (10.0097651734, 54.8934407927, 20.5184558021)
Atom 719 = (7.0049496748, 48.2564963567, 27.4424118211)
Atom 720 = (8.5073574241, 54.0034176470, 28.5696333728)
Atom 721 = (12.7610361362, 56.3714332822, 40.6699268174)
Atom 722 = (8.5073574241, 53.9857298118, 30.4141760121)
Atom 723 = (8.5073574241, 52.1098744128, 27.9492363310)
Atom 724 = (14.2634438855, 55.6243490102, 41.2903238591)
Atom 725 = (8.5073574241, 49.1465195024, 35.4935893918)
Atom 726 = (12.7610361362, 46.6355649935, 28.5696333728)
Atom 727 = (12.7610361362, 56.5143721559, 35.4935893918)
Atom 728 = (12.7610361362, 46.7785038672, 33.7459707983)
Atom 729 = (8.5073574241, 49.0035806287, 40.6699268174)
Atom 730 = (8.5073574241, 54.1463565207, 33.7459707983)
Atom 731 = (8.5073574241, 49.1642073376, 37.3381320311)
Atom 732 = (12.7610361362, 46.6178771582, 30.4141760121)
Atom 733 = (12.7610361362, 56.5320599912, 37.3381320311)
Atom 734 = (8.5073574241, 51.0400627366, 34.8731923500)
Atom 735 = (12.7610361362, 44.7420217593, 27.9492363310)
Atom 736 = (12.7610361362, 58.4079153901, 34.8731923500)
Atom 737 = (11.2586283869, 47.5255881392, 34.3663678401)
Atom 738 = (14.2634438855, 47.5255881392, 34.3663678401)
Atom 739 = (11.2586283869, 55.6243490102, 41.2903238591)
Atom 740 = (10.0097651734, 48.2564963567, 41.2903238591)
Atom 741 = (7.0049496748, 54.8934407927, 34.3663678401)
Atom 742 = (10.0097651734, 54.8934407927, 34.3663678401)
Atom 743 = (7.0049496748, 48.2564963567, 41.2903238591)
Atom 744 = (8.5073574241, 54.0034176470, 42.4175454108)
Atom 745 = (12.7610361362, 56.3714332822, 54.5178388554)
Atom 746 = (8.5073574241, 53.9857298118, 44.2620880502)
Atom 747 = (8.5073574241, 52.1098744128, 41.7971483690)
Atom 748 = (14.2634438855, 55.6243490102, 55.1382358971)
Atom 749 = (8.5073574241, 49.1465195024, 49.3415014298)
Atom 750 = (12.7610361362, 46.6355649935, 42.4175454108)
Atom 751 = (12.7610361362, 56.5143721559, 49.3415014298)
Atom 752 = (12.7610361362, 46.7785038672, 47.5938828364)
Atom 753 = (8.5073574241, 49.0035806287, 54.5178388554)
Atom 754 = (8.5073574241, 54.1463565207, 47.5938828364)
Atom 755 = (8.5073574241, 49.1642073376, 51.1860440692)
Atom 756 = (12.7610361362, 46.6178771582, 44.2620880502)
Atom 757 = (12.7610361362, 56.5320599912, 51.1860440692)
Atom 758 = (8.5073574241, 51.0400627366, 48.7211043880)
Atom 759 = (12.7610361362, 44.7420217593, 41.7971483690)
Atom 760 = (12.7610361362, 58.4079153901, 48.7211043880)
Atom 761 = (11.2586283869, 47.5255881392, 48.2142798781)
Atom 762 = (14.2634438855, 47.5255881392, 48.2142798781)
Atom 763 = (11.2586283869, 55.6243490102, 55.1382358971)
Atom 764 = (10.0097651734, 48.2564963567, 55.1382358971)
Atom 765 = (7.0049496748, 54.8934407927, 48.2142798781)
Atom 766 = (10.0097651734, 54.8934407927, 48.2142798781)
Atom 767 = (7.0049496748, 48.2564963567, 55.1382358971)
Atom 768 = (17.0147148483, 9.7963017258, 0.8738092967)
Atom 769 = (21.2683935603, 12.1643173610, 12.9741027413)
Atom 770 = (17.0147148483, 9.7786138906, 2.7183519361)
Atom 771 = (17.0147148483, 7.9027584916, 0.2534122550)
Atom 772 = (22.7708013096, 11.4172330891, 13.5944997831)
Atom 773 = (17.0147148483, 4.9394035812, 7.7977653157)
Atom 774 = (21.2683935603, 2.4284490723, 0.8738092967)
Atom 775 = (21.2683935603, 12.3072562348, 7.7977653157)
Atom 776 = (21.2683935603, 2.5713879460, 6.0501467223)
Atom 777 = (17.0147148483, 4.7964647075, 12.9741027413)
Atom 778 = (17.0147148483, 9.9392405995, 6.0501467223)
Atom 779 = (17.0147148483, 4.9570914165, 9.6423079551)
Atom 780 = (21.2683935603, 2.4107612371, 2.7183519361)
Atom 781 = (21.2683935603, 12.3249440700, 9.6423079551)
Atom 782 = (17.0147148483, 6.8329468154, 7.1773682740)
Atom 783 = (21.2683935603, 0.5349058381, 0.2534122550)
Atom 784 = (21.2683935603, 14.2007994690, 7.1773682740)
Atom 785 = (19.7659858110, 3.3184722180, 6.6705437641)
Atom 786 = (22.7708013096, 3.3184722180, 6.6705437641)
Atom 787 = (19.7659858110, 11.4172330891, 13.5944997831)
Atom 788 = (18.5171225975, 4.0493804355, 13.5944997831)
Atom 789 = (15.5123070990, 10.6863248715, 6.6705437641)
Atom 790 = (18.5171225975, 10.6863248715, 6.6705437641)
Atom 791 = (15.5123070990, 4.0493804355, 13.5944997831)
Atom 792 = (17.0147148483, 9.7963017258, 14.7217213347)
Atom 793 = (21.2683935603, 12.1643173610, 26.8220147793)
Atom 794 = (17.0147148483, 9.7786138906, 16.5662639741)
Atom 795 = (17.0147148483, 7.9027584916, 14.1013242930)
Atom 796 = (22.7708013096, 11.4172330891, 27.4424118211)
Atom 797 = (17.0147148483, 4.9394035812, 21.6456773538)
Atom 798 = (21.2683935603, 2.4284490723, 14.7217213347)
Atom 799 = (21.2683935603, 12.3072562348, 21.6456773538)
Atom 800 = (21.2683935603, 2.5713879460, 19.8980587603)
Atom 801 = (17.0147148483, 4.7964647075, 26.8220147793)
Atom 802 = (17.0147148483, 9.9392405995, 19.8980587603)
Atom 803 = (17.0147148483, 4.9570914165, 23.4902199931)
Atom 804 = (21.2683935603, 2.4107612371, 16.5662639741)
Atom 805 = (21.2683935603, 12.3249440700, 23.4902199931)
Atom 806 = (17.0147148483, 6.8329468154, 21.0252803120)
Atom 807 = (21.2683935603, 0.5349058381, 14.1013242930)
Atom 808 = (21.2683935603, 14.2007994690, 21.0252803120)
Atom 809 = (19.7659858110, 3.3184722180, 20.5184558021)
Atom 810 = (22.7708013096, 3.3184722180, 20.5184558021)
Atom 811 = (19.7659858110, 11.4172330891, 27.4424118211)
Atom 812 = (18.5171225975, 4.0493804355, 27.4424118211)
Atom 813 = (15.5123070990, 10.6863248715, 20.5184558021)
Atom 814 = (18.5171225975, 10.6863248715, 20.5184558021)
Atom 815 = (15.5123070990, 4.0493804355, 27.4424118211)
Atom 816 = (17.0147148483, 9.7963017258, 28.5696333728)
Atom 817 = (21.2683935603, 12.1643173610, 40.6699268174)
Atom 818 = (17.0147148483, 9.7786138906, 30.4141760121)
Atom 819 = (17.0147148483, 7.9027584916, 27.9492363310)
Atom 820 = (22.7708013096, 11.4172330891, 41.2903238591)
Atom 821 = (17.0147148483, 4.9394035812, 35.4935893918)
Atom 822 = (21.2683935603, 2.4284490723, 28.5696333728)
Atom 823 = (21.2683935603, 12.3072562348, 35.4935893918)
Atom 824 = (21.2683935603, 2.5713879460, 33.7459707983)
Atom 825 = (17.0147148483, 4.7964647075, 40.6699268174)
Atom 826 = (17.0147148483, 9.9392405995, 33.7459707983)
Atom 827 = (17.0147148483, 4.9570914165, 37.3381320311)
Atom 828 = (21.2683935603, 2.4107612371, 30.4141760121)
Atom 829 = (21.2683935603, 12.3249440700, 37.3381320311)
Atom 830 = (17.0147148483, 6.8329468154, 34.8731923500)
Atom 831 = (21.2683935603, 0.5349058381, 27.9492363310)
Atom 832 = (21.2683935603, 14.2007994690, 34.8731923500)
Atom 833 = (19.7659858110, 3.3184722180, 34.3663678401)
Atom 834 = (22.7708013096, 3.3184722180, 34.3663678401)
Atom 835 = (19.7659858110, 11.4172330891, 41.2903238591)
Atom 836 = (18.5171225975, 4.0493804355, 41.2903238591)
Atom 837 = (15.5123070990, 10.6863248715, 34.3663678401)
Atom 838 = (18.5171225975, 10.6863248715, 34.3663678401)
Atom 839 = (15.5123070990, 4.0493804355, 41.2903238591)
Atom 840 = (17.0147148483, 9.7963017258, 42.4175454108)
Atom 841 = (21.2683935603, 12.1643173610, 54.5178388554)
Atom 842 = (17.0147148483, 9.7786138906, 44.2620880502)
Atom 843 = (17.0147148483, 7.9027584916, 41.7971483690)
Atom 844 = (22.7708013096, 11.4172330891, 55.1382358971)
Atom 845 = (17.0147148483, 4.9394035812, 49.3415014298)
Atom 846 = (21.2683935603, 2.4284490723, 42.4175454108)
Atom 847 = (21.2683935603, 12.3072562348, 49.3415014298)
Atom 848 = (21.2683935603, 2.5713879460, 47.5938828364)
Atom 849 = (17.0147148483, 4.7964647075, 54.5178388554)
Atom 850 = (17.0147148483, 9.9392405995, 47.5938828364)
Atom 851 = (17.0147148483, 4.9570914165, 51.1860440692)
Atom 852 = (21.2683935603, 2.4107612371, 44.2620880502)
Atom 853 = (21.2683935603, 12.3249440700, 51.1860440692)
Atom 854 = (17.0147148483, 6.8329468154, 48.7211043880)
Atom 855 = (21.2683935603, 0.5349058381, 41.7971483690)
Atom 856 = (21.2683935603, 14.2007994690, 48.7211043880)
Atom 857 = (19.7659858110, 3.3184722180, 48.2142798781)
Atom 858 = (22.7708013096, 3.3184722180, 48.2142798781)
Atom 859 = (19.7659858110, 11.4172330891, 55.1382358971)
Atom 860 = (18.5171225975, 4.0493804355, 55.1382358971)
Atom 861 = (15.5123070990, 10.6863248715, 48.2142798781)
Atom 862 = (18.5171225975, 10.6863248715, 48.2142798781)
Atom 863 = (15.5123070990, 4.0493804355, 55.1382358971)
Atom 864 = (17.0147148483, 24.5320070329, 0.8738092967)
Atom 865 = (21.2683935603, 26.9000226681, 12.9741027413)
Atom 866 = (17.0147148483, 24.5143191976, 2.7183519361)
Atom 867 = (17.0147148483, 22.6384637987, 0.2534122550)
Atom 868 = (22.7708013096, 26.1529383961, 13.5944997831)
Atom 869 = (17.0147148483, 19.6751088883, 7.7977653157)
Atom 870 = (21.2683935603, 17.1641543794, 0.8738092967)
Atom 871 = (21.2683935603, 27.0429615418, 7.7977653157)
Atom 872 = (21.2683935603, 17.3070932531, 6.0501467223)
Atom 873 = (17.0147148483, 19.5321700146, 12.9741027413)
Atom 874 = (17.0147148483, 24.6749459066, 6.0501467223)
Atom 875 = (17.0147148483, 19.6927967235, 9.6423079551)
Atom 876 = (21.2683935603, 17.1464665441, 2.7183519361)
Atom 877 = (21.2683935603, 27.0606493771, 9.6423079551)
Atom 878 = (17.0147148483, 21.5686521225, 7.1773682740)
Atom 879 = (21.2683935603, 15.2706111451, 0.2534122550)
Atom 880 = (21.2683935603, 28.9365047760, 7.1773682740)
Atom 881 = (19.7659858110, 18.0541775251, 6.6705437641)
Atom 882 = (22.7708013096, 18.0541775251, 6.6705437641)
Atom 883 = (19.7659858110, 26.1529383961, 13.5944997831)
Atom 884 = (18.5171225975, 18.7850857426, 13.5944997831)
Atom 885 = (15.5123070990, 25.4220301786, 6.6705437641)
Atom 886 = (18.5171225975, 25.4220301786, 6.6705437641)
Atom 887 = (15.5123070990, 18.7850857426, 13.5944997831)
Atom 888 = (17.0147148483, 24.5320070329, 14.7217213347)
Atom 889 = (21.2683935603, 26.9000226681, 26.8220147793)
Atom 890 = (17.0147148483, 24.5143191976, 16.5662639741)
Atom 891 = (17.0147148483, 22.6384637987, 14.1013242930)
Atom 892 = (22.7708013096, 26.1529383961, 27.4424118211)
Atom 893 = (17.0147148483, 19.6751088883, 21.6456773538)
Atom 894 = (21.2683935603, 17.1641543794, 14.7217213347)
Atom 895 = (21.2683935603, 27.0429615418, 21.6456773538)
Atom 896 = (21.2683935603, 17.3070932531, 19.8980587603)
Atom 897 = (17.0147148483, 19.5321700146, 26.8220147793)
Atom 898 = (17.0147148483, 24.6749459066, 19.8980587603)
Atom 899 = (17.0147148483, 19.6927967235, 23.4902199931)
Atom 900 = (21.2683935603, 17.1464665441, 16.5662639741)
Atom 901 = (21.2683935603, 27.0606493771, 23.4902199931)
Atom 902 = (17.0147148483, 21.5686521225, 21.0252803120)
Atom 903 = (21.2683935603, 15.2706111451, 14.1013242930)
Atom 904 = (21.2683935603, 28.9365047760, 21.0252803120)
Atom 905 = (19.7659858110, 18.0541775251, 20.5184558021)
Atom 906 = (22.7708013096, 18.0541775251, 20.5184558021)
Atom 907 = (19.7659858110, 26.1529383961, 27.4424118211)
Atom 908 = (18.5171225975, 18.7850857426, 27.4424118211)
Atom 909 = (15.5123070990, 25.4220301786, 20.5184558021)
Atom 910 = (18.5171225975, 25.4220301786, 20.5184558021)
Atom 911 = (15.5123070990, 18.7850857426, 27.4424118211)
Atom 912 = (17.0147148483, 24.5320070329, 28.5696333728)
Atom 913 = (21.2683935603, 26.9000226681, 40.6699268174)
Atom 914 = (17.0147148483, 24.5143191976, 30.4141760121)
Atom 915 = (17.0147148483, 22.6384637987, 27.9492363310)
Atom 916 = (22.7708013096, 26.1529383961, 41.2903238591)
Atom 917 = (17.0147148483, 19.6751088883, 35.4935893918)
Atom 918 = (21.2683935603, 17.1641543794, 28.5696333728)
Atom 919 = (21.2683935603, 27.0429615418, 35.4935893918)
Atom 920 = (21.2683935603, 17.3070932531, 33.7459707983)
Atom 921 = (17.0147148483, 19.5321700146, 40.6699268174)
Atom 922 = (17.0147148483, 24.6749459066, 33.7459707983)
Atom 923 = (17.0147148483, 19.6927967235, 37.3381320311)
Atom 924 = (21.2683935603, 17.1464665441, 30.4141760121)
Atom 925 = (21.2683935603, 27.0606493771, 37.3381320311)
Atom 926 = (17.0147148483, 21.5686521225, 34.8731923500)
Atom 927 = (21.2683935603, 15.2706111451, 27.9492363310)
Atom 928 = (21.2683935603, 28.9365047760, 34.8731923500)
Atom 929 = (19.7659858110, 18.0541775251, 34.3663678401)
Atom 930 = (22.7708013096, 18.0541775251, 34.3663678401)
Atom 931 = (19.7659858110, 26.1529383961, 41.2903238591)
Atom 932 = (18.5171225975, 18.7850857426, 41.2903238591)
Atom 933 = (15.5123070990, 25.4220301786, 34.3663678401)
Atom 934 = (18.5171225975, 25.4220301786, 34.3663678401)
Atom 935 = (15.5123070990, 18.7850857426, 41.2903238591)
Atom 936 = (17.0147148483, 24.5320070329, 42.4175454108)
Atom 937 = (21.2683935603, 26.9000226681, 54.5178388554)
Atom 938 = (17.0147148483, 24.5143191976, 44.2620880502)
Atom 939 = (17.0147148483, 22.6384637987, 41.7971483690)
Atom 940 = (22.7708013096, 26.1529383961, 55.1382358971)
Atom 941 = (17.0147148483, 19.6751088883, 49.3415014298)
Atom 942 = (21.2683935603, 17.1641543794, 42.4175454108)
Atom 943 = (21.2683935603, 27.0429615418, 49.3415014298)
Atom 944 = (21.2683935603, 17.3070932531, 47.5938828364)
Atom 945 = (17.0147148483, 19.5321700146, 54.5178388554)
Atom 946 = (17.0147148483, 24.6749459066, 47.5938828364)
Atom 947 = (17.0147148483, 19.6927967235, 51.1860440692)
Atom 948 = (21.2683935603, 17.1464665441, 44.2620880502)
Atom 949 = (21.2683935603, 27.0606493771, 51.1860440692)
Atom 950 = (17.0147148483, 21.5686521225, 48.7211043880)
Atom 951 = (21.2683935603, 15.2706111451, 41.7971483690)
Atom 952 = (21.2683935603, 28.9365047760, 48.7211043880)
Atom 953 = (19.7659858110, 18.0541775251, 48.2142798781)
Atom 954 = (22.7708013096, 18.0541775251, 48.2142798781)
Atom 955 = (19.7659858110, 26.1529383961, 55.1382358971)
Atom 956 = (18.5171225975, 18.7850857426, 55.1382358971)
Atom 957 = (15.5123070990, 25.4220301786, 48.2142798781)
Atom 958 = (18.5171225975, 25.4220301786, 48.2142798781)
Atom 959 = (15.5123070990, 18.7850857426, 55.1382358971)
Atom 960 = (17.0147148483, 39.2677123399, 0.8738092967)
Atom 961 = (21.2683935603, 41.6357279752, 12.9741027413)
Atom 962 = (17.0147148483, 39.2500245047, 2.7183519361)
Atom 963 = (17.0147148483, 37.3741691057, 0.2534122550)
Atom 964 = (22.7708013096, 40.8886437032, 13.5944997831)
Atom 965 = (17.0147148483, 34.4108141953, 7.7977653157)
Atom 966 = (21.2683935603, 31.8998596864, 0.8738092967)
Atom 967 = (21.2683935603, 41.7786668489, 7.7977653157)
Atom 968 = (21.2683935603, 32.0427985601, 6.0501467223)
Atom 969 = (17.0147148483, 34.2678753216, 12.9741027413)
Atom 970 = (17.0147148483, 39.4106512137, 6.0501467223)
Atom 971 = (17.0147148483, 34.4285020306, 9.6423079551)
Atom 972 = (21.2683935603, 31.8821718512, 2.7183519361)
Atom 973 = (21.2683935603, 41.7963546841, 9.6423079551)
Atom 974 = (17.0147148483, 36.3043574296, 7.1773682740)
Atom 975 = (21.2683935603, 30.0063164522, 0.2534122550)
Atom 976 = (21.2683935603, 43.6722100831, 7.1773682740)
Atom 977 = (19.7659858110, 32.7898828321, 6.6705437641)
Atom 978 = (22.7708013096, 32.7898828321, 6.6705437641)
Atom 979 = (19.7659858110, 40.8886437032, 13.5944997831)
Atom 980 = (18.5171225975, 33.5207910496, 13.5944997831)
Atom 981 = (15.5123070990, 40.1577354856, 6.6705437641)
Atom 982 = (18.5171225975, 40.1577354856, 6.6705437641)
Atom 983 = (15.5123070990, 33.5207910496, 13.5944997831)
Atom 984 = (17.0147148483, 39.2677123399, 14.7217213347)
Atom 985 = (21.2683935603, 41.6357279752, 26.8220147793)
Atom 986 = (17.0147148483, 39.2500245047, 16.5662639741)
Atom 987 = (17.0147148483, 37.3741691057, 14.1013242930)
Atom 988 = (22.7708013096, 40.8886437032, 27.4424118211)
Atom 989 = (17.0147148483, 34.4108141953, 21.6456773538)
Atom 990 = (21.2683935603, 31.8998596864, 14.7217213347)
Atom 991 = (21.2683935603, 41.7786668489, 21.6456773538)
Atom 992 = (21.2683935603, 32.0427985601, 19.8980587603)
Atom 993 = (17.0147148483, 34.2678753216, 26.8220147793)
Atom 994 = (17.0147148483, 39.4106512137, 19.8980587603)
Atom 995 = (17.0147148483, 34.4285020306, 23.4902199931)
Atom 996 = (21.2683935603, 31.8821718512, 16.5662639741)
Atom 997 = (21.2683935603, 41.7963546841, 23.4902199931)
Atom 998 = (17.0147148483, 36.3043574296, 21.0252803120)
Atom 999 = (21.2683935603, 30.0063164522, 14.1013242930)
Atom 1000 = (21.2683935603, 43.6722100831, 21.0252803120)
Atom 1001 = (19.7659858110, 32.7898828321, 20.5184558021)
Atom 1002 = (22.7708013096, 32.7898828321, 20.5184558021)
Atom 1003 = (19.7659858110, 40.8886437032, 27.4424118211)
Atom 1004 = (18.5171225975, 33.5207910496, 27.4424118211)
Atom 1005 = (15.5123070990, 40.1577354856, 20.5184558021)
Atom 1006 = (18.5171225975, 40.1577354856, 20.5184558021)
Atom 1007 = (15.5123070990, 33.5207910496, 27.4424118211)
Atom 1008 = (17.0147148483, 39.2677123399, 28.5696333728)
Atom 1009 = (21.2683935603, 41.6357279752, 40.6699268174)
Atom 1010 = (17.0147148483, 39.2500245047, 30.4141760121)
Atom 1011 = (17.0147148483, 37.3741691057, 27.9492363310)
Atom 1012 = (22.7708013096, 40.8886437032, 41.2903238591)
Atom 1013 = (17.0147148483, 34.4108141953, 35.4935893918)
Atom 1014 = (21.2683935603, 31.8998596864, 28.5696333728)
Atom 1015 = (21.2683935603, 41.7786668489, 35.4935893918)
Atom 1016 = (21.2683935603, 32.0427985601, 33.7459707983)
Atom 1017 = (17.0147148483, 34.2678753216, 40.6699268174)
Atom 1018 = (17.0147148483, 39.4106512137, 33.7459707983)
Atom 1019 = (17.0147148483, 34.4285020306, 37.3381320311)
Atom 1020 = (21.2683935603, 31.8821718512, 30.4141760121)
Atom 1021 = (21.2683935603, 41.7963546841, 37.3381320311)
Atom 1022 = (17.0147148483, 36.3043574296, 34.8731923500)
Atom 1023 = (21.2683935603, 30.0063164522, 27.9492363310)
Atom 1024 = (21.2683935603, 43.6722100831, 34.8731923500)
Atom 1025 = (19.7659858110, 32.7898828321, 34.3663678401)
Atom 1026 = (22.7708013096, 32.7898828321, 34.3663678401)
Atom 1027 = (19.7659858110, 40.8886437032, 41.2903238591)
Atom 1028 = (18.5171225975, 33.5207910496, 41.2903238591)
Atom 1029 = (15.5123070990, 40.1577354856, 34.3663678401)
Atom 1030 = (18.5171225975, 40.1577354856, 34.3663678401)
Atom 1031 = (15.5123070990, 33.5207910496, 41.2903238591)
Atom 1032 = (17.0147148483, 39.2677123399, 42.4175454108)
Atom 1033 = (21.2683935603, 41.6357279752, 54.5178388554)
Atom 1034 = (17.0147148483, 39.2500245047, 44.2620880502)
Atom 1035 = (17.0147148483, 37.3741691057, 41.7971483690)
Atom 1036 = (22.7708013096, 40.8886437032, 55.1382358971)
Atom 1037 = (17.0147148483, 34.4108141953, 49.3415014298)
Atom 1038 = (21.2683935603, 31.8998596864, 42.4175454108)
Atom 1039 = (21.2683935603, 41.7786668489, 49.3415014298)
Atom 1040 = (21.2683935603, 32.0427985601, 47.5938828364)
Atom 1041 = (17.0147148483, 34.2678753216, 54.5178388554)
Atom 1042 = (17.0147148483, 39.4106512137, 47.5938828364)
Atom 1043 = (17.0147148483, 34.4285020306, 51.1860440692)
Atom 1044 = (21.2683935603, 31.8821718512, 44.2620880502)
Atom 1045 = (21.2683935603, 41.7963546841, 51.1860440692)
Atom 1046 = (17.0147148483, 36.3043574296, 48.7211043880)
Atom 1047 = (21.2683935603, 30.0063164522, 41.7971483690)
Atom 1048 = (21.2683935603, 43.6722100831, 48.7211043880)
Atom 1049 = (19.7659858110, 32.7898828321, 48.2142798781)
Atom 1050 = (22.7708013096, 32.7898828321, 48.2142798781)
Atom 1051 = (19.7659858110, 40.8886437032, 55.1382358971)
Atom 1052 = (18.5171225975, 33.5207910496, 55.1382358971)
Atom 1053 = (15.5123070990, 40.1577354856, 48.2142798781)
Atom 1054 = (18.5171225975, 40.1577354856, 48.2142798781)
Atom 1055 = (15.5123070990, 33.5207910496, 55.1382358971)
Atom 1056 = (17.0147148483, 54.0034176470, 0.8738092967)
Atom 1057 = (21.2683935603, 56.3714332822, 12.9741027413)
Atom 1058 = (17.0147148483, 53.9857298118, 2.7183519361)
Atom 1059 = (17.0147148483, 52.1098744128, 0.2534122550)
Atom 1060 = (22.7708013096, 55.6243490102, 13.5944997831)
Atom 1061 = (17.0147148483, 49.1465195024, 7.7977653157)
Atom 1062 = (21.2683935603, 46.6355649935, 0.8738092967)
Atom 1063 = (21.2683935603, 56.5143721559, 7.7977653157)
Atom 1064 = (21.2683935603, 46.7785038672, 6.0501467223)
Atom 1065 = (17.0147148483, 49.0035806287, 12.9741027413)
Atom 1066 = (17.0147148483, 54.1463565207, 6.0501467223)
Atom 1067 = (17.0147148483, 49.1642073376, 9.6423079551)
Atom 1068 = (21.2683935603, 46.6178771582, 2.7183519361)
Atom 1069 = (21.2683935603, 56.5320599912, 9.6423079551)
Atom 1070 = (17.0147148483, 51.0400627366, 7.1773682740)
Atom 1071 = (21.2683935603, 44.7420217593, 0.2534122550)
Atom 1072 = (21.2683935603, 58.4079153901, 7.1773682740)
Atom 1073 = (19.7659858110, 47.5255881392, 6.6705437641)
Atom 1074 = (22.7708013096, 47.5255881392, 6.6705437641)
Atom 1075 = (19.7659858110, 55.6243490102, 13.5944997831)
Atom 1076 = (18.5171225975, 48.2564963567, 13.5944997831)
Atom 1077 = (15.5123070990, 54.8934407927, 6.6705437641)
Atom 1078 = (18.5171225975, 54.8934407927, 6.6705437641)
Atom 1079 = (15.5123070990, 48.2564963567, 13.5944997831)
Atom 1080 = (17.0147148483, 54.0034176470, 14.7217213347)
Atom 1081 = (21.2683935603, 56.3714332822, 26.8220147793)
Atom 1082 = (17.0147148483, 53.9857298118, 16.5662639741)
Atom 1083 = (17.0147148483, 52.1098744128, 14.1013242930)
Atom 1084 = (22.7708013096, 55.6243490102, 27.4424118211)
Atom 1085 = (17.0147148483, 49.1465195024, 21.6456773538)
Atom 1086 = (21.2683935603, 46.6355649935, 14.7217213347)
Atom 1087 = (21.2683935603, 56.5143721559, 21.6456773538)
Atom 1088 = (21.2683935603, 46.7785038672, 19.8980587603)
Atom 1089 = (17.0147148483, 49.0035806287, 26.8220147793)
Atom 1090 = (17.0147148483, 54.1463565207, 19.8980587603)
Atom 1091 = (17.0147148483, 49.1642073376, 23.4902199931)
Atom 1092 = (21.2683935603, 46.6178771582, 16.5662639741)
Atom 1093 = (21.2683935603, 56.5320599912, 23.4902199931)
Atom 1094 = (17.0147148483, 51.0400627366, 21.0252803120)
Atom 1095 = (21.2683935603, 44.7420217593, 14.1013242930)
Atom 1096 = (21.2683935603, 58.4079153901, 21.0252803120)
Atom 1097 = (19.7659858110, 47.5255881392, 20.5184558021)
Atom 1098 = (22.7708013096, 47.5255881392, 20.5184558021)
Atom 1099 = (19.7659858110, 55.6243490102, 27.4424118211)
Atom 1100 = (18.5171225975, 48.2564963567, 27.4424118211)
Atom 1101 = (15.5123070990, 54.8934407927, 20.5184558021)
Atom 1102 = (18.5171225975, 54.8934407927, 20.5184558021)
Atom 1103 = (15.5123070990, 48.2564963567, 27.4424118211)
Atom 1104 = (17.0147148483, 54.0034176470, 28.5696333728)
Atom 1105 = (21.2683935603, 56.3714332822, 40.6699268174)
Atom 1106 = (17.0147148483, 53.9857298118, 30.4141760121)
Atom 1107 = (17.0147148483, 52.1098744128, 27.9492363310)
Atom 1108 = (22.7708013096, 55.6243490102, 41.2903238591)
Atom 1109 = (17.0147148483, 49.1465195024, 35.4935893918)
Atom 1110 = (21.2683935603, 46.6355649935, 28.5696333728)
Atom 1111 = (21.2683935603, 56.5143721559, 35.4935893918)
Atom 1112 = (21.2683935603, 46.7785038672, 33.7459707983)
Atom 1113 = (17.0147148483, 49.0035806287, 40.6699268174)
Atom 1114 = (17.0147148483, 54.1463565207, 33.7459707983)
Atom 1115 = (17.0147148483, 49.1642073376, 37.3381320311)
Atom 1116 = (21.2683935603, 46.6178771582, 30.4141760121)
Atom 1117 = (21.2683935603, 56.5320599912, 37.3381320311)
Atom 1118 = (17.0147148483, 51.0400627366, 34.8731923500)
Atom 1119 = (21.2683935603, 44.7420217593, 27.9492363310)
Atom 1120 = (21.2683935603, 58.4079153901, 34.8731923500)
Atom 1121 = (19.7659858110, 47.5255881392, 34.3663678401)
Atom 1122 = (22.7708013096, 47.5255881392, 34.3663678401)
Atom 1123 = (19.7659858110, 55.6243490102, 41.2903238591)
Atom 1124 = (18.5171225975, 48.2564963567, 41.2903238591)
Atom 1125 = (15.5123070990, 54.8934407927, 34.3663678401)
Atom 1126 = (18.5171225975, 54.8934407927, 34.3663678401)
Atom 1127 = (15.5123070990, 48.2564963567, 41.2903238591)
Atom 1128 = (17.0147148483, 54.0034176470, 42.4175454108)
Atom 1129 = (21.2683935603, 56.3714332822, 54.5178388554)
Atom 1130 = (17.0147148483, 53.9857298118, 44.2620880502)
Atom 1131 = (17.0147148483, 52.1098744128, 41.7971483690)
Atom 1132 = (22.7708013096, 55.6243490102, 55.1382358971)
Atom 1133 = (17.0147148483, 49.1465195024, 49.3415014298)
Atom 1134 = (21.2683935603, 46.6355649935, 42.4175454108)
Atom 1135 = (21.2683935603, 56.5143721559, 49.3415014298)
Atom 1136 = (21.2683935603, 46.7785038672, 47.5938828364)
Atom 1137 = (17.0147148483, 49.0035806287, 54.5178388554)
Atom 1138 = (17.0147148483, 54.1463565207, 47.5938828364)
Atom 1139 = (17.0147148483, 49.1642073376, 51.1860440692)
Atom 1140 = (21.2683935603, 46.6178771582, 44.2620880502)
Atom 1141 = (21.2683935603, 56.5320599912, 51.1860440692)
Atom 1142 = (17.0147148483, 51.0400627366, 48.7211043880)
Atom 1143 = (21.2683935603, 44.7420217593, 41.7971483690)
Atom 1144 = (21.2683935603, 58.4079153901, 48.7211043880)
Atom 1145 = (19.7659858110, 47.5255881392, 48.2142798781)
Atom 1146 = (22.7708013096, 47.5255881392, 48.2142798781)
Atom 1147 = (19.7659858110, 55.6243490102, 55.1382358971)
Atom 1148 = (18.5171225975, 48.2564963567, 55.1382358971)
Atom 1149 = (15.5123070990, 54.8934407927, 48.2142798781)
Atom 1150 = (18.5171225975, 54.8934407927, 48.2142798781)
Atom 1151 = (15.5123070990, 48.2564963567, 55.1382358971)
Atom 1152 = (25.5220722724, 9.7963017258, 0.8738092967)
Atom 1153 = (29.7757509844, 12.1643173610, 12.9741027413)
Atom 1154 = (25.5220722724, 9.7786138906, 2.7183519361)
Atom 1155 = (25.5220722724, 7.9027584916, 0.2534122550)
Atom 1156 = (31.2781587337, 11.4172330891, 13.5944997831)
Atom 1157 = (25.5220722724, 4.9394035812, 7.7977653157)
Atom 1158 = (29.7757509844, 2.4284490723, 0.8738092967)
Atom 1159 = (29.7757509844, 12.3072562348, 7.7977653157)
Atom 1160 = (29.7757509844, 2.5713879460, 6.0501467223)
Atom 1161 = (25.5220722724, 4.7964647075, 12.9741027413)
Atom 1162 = (25.5220722724, 9.9392405995, 6.0501467223)
Atom 1163 = (25.5220722724, 4.9570914165, 9.6423079551)
Atom 1164 = (29.7757509844, 2.4107612371, 2.7183519361)
Atom 1165 = (29.7757509844, 12.3249440700, 9.6423079551)
Atom 1166 = (25.5220722724, 6.8329468154, 7.1773682740)
Atom 1167 = (29.7757509844, 0.5349058381, 0.2534122550)
Atom 1168 = (29.7757509844, 14.2007994690, 7.1773682740)
Atom 1169 = (28.2733432352, 3.3184722180, 6.6705437641)
Atom 1170 = (31.2781587337, 3.3184722180, 6.6705437641)
Atom 1171 = (28.2733432352, 11.4172330891, 13.5944997831)
Atom 1172 = (27.0244800217, 4.0493804355, 13.5944997831)
Atom 1173 = (24.0196645231, 10.6863248715, 6.6705437641)
Atom 1174 = (27.0244800217, 10.6863248715, 6.6705437641)
Atom 1175 = (24.0196645231, 4.0493804355, 13.5944997831)
Atom 1176 = (25.5220722724, 9.7963017258, 14.7217213347)
Atom 1177 = (29.7757509844, 12.1643173610, 26.8220147793)
Atom 1178 = (25.5220722724, 9.7786138906, 16.5662639741)
Atom 1179 = (25.5220722724, 7.9027584916, 14.1013242930)
Atom 1180 = (31.2781587337, 11.4172330891, 27.4424118211)
Atom 1181 = (25.5220722724, 4.9394035812, 21.6456773538)
Atom 1182 = (29.7757509844, 2.4284490723, 14.7217213347)
Atom 1183 = (29.7757509844, 12.3072562348, 21.6456773538)
Atom 1184 = (29.7757509844, 2.5713879460, 19.8980587603)
Atom 1185 = (25.5220722724, 4.7964647075, 26.8220147793)
Atom 1186 = (25.5220722724, 9.9392405995, 19.8980587603)
Atom 1187 = (25.5220722724, 4.9570914165, 23.4902199931)
Atom 1188 = (29.7757509844, 2.4107612371, 16.5662639741)
Atom 1189 = (29.7757509844, 12.3249440700, 23.4902199931)
Atom 1190 = (25.5220722724, 6.8329468154, 21.0252803120)
Atom 1191 = (29.7757509844, 0.5349058381, 14.1013242930)
Atom 1192 = (29.7757509844, 14.2007994690, 21.0252803120)
Atom 1193 = (28.2733432352, 3.3184722180, 20.5184558021)
Atom 1194 = (31.2781587337, 3.3184722180, 20.5184558021)
Atom 1195 = (28.2733432352, 11.4172330891, 27.4424118211)
Atom 1196 = (27.0244800217, 4.0493804355, 27.4424118211)
Atom 1197 = (24.0196645231, 10.6863248715, 20.5184558021)
Atom 1198 = (27.0244800217, 10.6863248715, 20.5184558021)
Atom 1199 = (24.0196645231, 4.0493804355, 27.4424118211)
Atom 1200 = (25.5220722724, 9.7963017258, 28.5696333728)
Atom 1201 = (29.7757509844, 12.1643173610, 40.6699268174)
Atom 1202 = (25.5220722724, 9.7786138906, 30.4141760121)
Atom 1203 = (25.5220722724, 7.9027584916, 27.9492363310)
Atom 1204 = (31.2781587337, 11.4172330891, 41.2903238591)
Atom 1205 = (25.5220722724, 4.9394035812, 35.4935893918)
Atom 1206 = (29.7757509844, 2.4284490723, 28.5696333728)
Atom 1207 = (29.7757509844, 12.3072562348, 35.4935893918)
Atom 1208 = (29.7757509844, 2.5713879460, 33.7459707983)
Atom 1209 = (25.5220722724, 4.7964647075, 40.6699268174)
Atom 1210 = (25.5220722724, 9.9392405995, 33.7459707983)
Atom 1211 = (25.5220722724, 4.9570914165, 37.3381320311)
Atom 1212 = (29.7757509844, 2.4107612371, 30.4141760121)
Atom 1213 = (29.7757509844, 12.3249440700, 37.3381320311)
Atom 1214 = (25.5220722724, 6.8329468154, 34.8731923500)
Atom 1215 = (29.7757509844, 0.5349058381, 27.9492363310)
Atom 1216 = (29.7757509844, 14.2007994690, 34.8731923500)
Atom 1217 = (28.2733432352, 3.3184722180, 34.3663678401)
Atom 1218 = (31.2781587337, 3.3184722180, 34.3663678401)
Atom 1219 = (28.2733432352, 11.4172330891, 41.2903238591)
Atom 1220 = (27.0244800217, 4.0493804355, 41.2903238591)
Atom 1221 = (24.0196645231, 10.6863248715, 34.3663678401)
Atom 1222 = (27.0244800217, 10.6863248715, 34.3663678401)
Atom 1223 = (24.0196645231, 4.0493804355, 41.2903238591)
Atom 1224 = (25.5220722724, 9.7963017258, 42.4175454108)
Atom 1225 = (29.7757509844, 12.1643173610, 54.5178388554)
Atom 1226 = (25.5220722724, 9.7786138906, 44.2620880502)
Atom 1227 = (25.5220722724, 7.9027584916, 41.7971483690)
Atom 1228 = (31.2781587337, 11.4172330891, 55.1382358971)
Atom 1229 = (25.5220722724, 4.9394035812, 49.3415014298)
Atom 1230 = (29.7757509844, 2.4284490723, 42.4175454108)
Atom 1231 = (29.7757509844, 12.3072562348, 49.3415014298)
Atom 1232 = (29.7757509844, 2.5713879460, 47.5938828364)
Atom 1233 = (25.5220722724, 4.7964647075, 54.5178388554)
Atom 1234 = (25.5220722724, 9.9392405995, 47.5938828364)
Atom 1235 = (25.5220722724, 4.9570914165, 51.1860440692)
Atom 1236 = (29.7757509844, 2.4107612371, 44.2620880502)
Atom 1237 = (29.7757509844, 12.3249440700, 51.1860440692)
Atom 1238 = (25.5220722724, 6.8329468154, 48.7211043880)
Atom 1239 = (29.7757509844, 0.5349058381, 41.7971483690)
Atom 1240 = (29.7757509844, 14.2007994690, 48.7211043880)
Atom 1241 = (28.2733432352, 3.3184722180, 48.2142798781)
Atom 1242 = (31.2781587337, 3.3184722180, 48.2142798781)
Atom 1243 = (28.2733432352, 11.4172330891, 55.1382358971)
Atom 1244 = (27.0244800217, 4.0493804355, 55.1382358971)
Atom 1245 = (24.0196645231, 10.6863248715, 48.2142798781)
Atom 1246 = (27.0244800217, 10.6863248715, 48.2142798781)
Atom 1247 = (24.0196645231, 4.0493804355, 55.1382358971)
Atom 1248 = (25.5220722724, 24.5320070329, 0.8738092967)
Atom 1249 = (29.7757509844, 26.9000226681, 12.9741027413)
Atom 1250 = (25.5220722724, 24.5143191976, 2.7183519361)
Atom 1251 = (25.5220722724, 22.6384637987, 0.2534122550)
Atom 1252 = (31.2781587337, 26.1529383961, 13.5944997831)
Atom 1253 = (25.5220722724, 19.6751088883, 7.7977653157)
Atom 1254 = (29.7757509844, 17.1641543794, 0.8738092967)
Atom 1255 = (29.7757509844, 27.0429615418, 7.7977653157)
Atom 1256 = (29.7757509844, 17.3070932531, 6.0501467223)
Atom 1257 = (25.5220722724, 19.5321700146, 12.9741027413)
Atom 1258 = (25.5220722724, 24.6749459066, 6.0501467223)
Atom 1259 = (25.5220722724, 19.6927967235, 9.6423079551)
Atom 1260 = (29.7757509844, 17.1464665441, 2.7183519361)
Atom 1261 = (29.7757509844, 27.0606493771, 9.6423079551)
Atom 1262 = (25.5220722724, 21.5686521225, 7.1773682740)
Atom 1263 = (29.7757509844, 15.2706111451, 0.2534122550)
Atom 1264 = (29.7757509844, 28.9365047760, 7.1773682740)
Atom 1265 = (28.2733432352, 18.0541775251, 6.6705437641)
Atom 1266 = (31.2781587337, 18.0541775251, 6.6705437641)
Atom 1267 = (28.2733432352, 26.1529383961, 13.5944997831)
Atom 1268 = (27.0244800217, 18.7850857426, 13.5944997831)
Atom 1269 = (24.0196645231, 25.4220301786, 6.6705437641)
Atom 1270 = (27.0244800217, 25.4220301786, 6.6705437641)
Atom 1271 = (24.0196645231, 18.7850857426, 13.5944997831)
Atom 1272 = (25.5220722724, 24.5320070329, 14.7217213347)
Atom 1273 = (29.7757509844, 26.9000226681, 26.8220147793)
Atom 1274 = (25.5220722724, 24.5143191976, 16.5662639741)
Atom 1275 = (25.5220722724, 22.6384637987, 14.1013242930)
Atom 1276 = (31.2781587337, 26.1529383961, 27.4424118211)
Atom 1277 = (25.5220722724, 19.6751088883, 21.6456773538)
Atom 1278 = (29.7757509844, 17.1641543794, 14.7217213347)
Atom 1279 = (29.7757509844, 27.0429615418, 21.6456773538)
Atom 1280 = (29.7757509844, 17.3070932531, 19.8980587603)
Atom 1281 = (25.5220722724, 19.5321700146, 26.8220147793)
Atom 1282 = (25.5220722724, 24.6749459066, 19.8980587603)
Atom 1283 = (25.5220722724, 19.6927967235, 23.4902199931)
Atom 1284 = (29.7757509844, 17.1464665441, 16.5662639741)
Atom 1285 = (29.7757509844, 27.0606493771, 23.4902199931)
Atom 1286 = (25.5220722724, 21.5686521225, 21.0252803120)
Atom 1287 = (29.7757509844, 15.2706111451, 14.1013242930)
Atom 1288 = (29.7757509844, 28.9365047760, 21.0252803120)
Atom 1289 = (28.2733432352, 18.0541775251, 20.5184558021)
Atom 1290 = (31.2781587337, 18.0541775251, 20.5184558021)
Atom 1291 = (28.2733432352, 26.1529383961, 27.4424118211)
Atom 1292 = (27.0244800217, 18.7850857426, 27.4424118211)
Atom 1293 = (24.0196645231, 25.4220301786, 20.5184558021)
Atom 1294 = (27.0244800217, 25.4220301786, 20.5184558021)
Atom 1295 = (24.0196645231, 18.7850857426, 27.4424118211)
Atom 1296 = (25.5220722724, 24.5320070329, 28.5696333728)
Atom 1297 = (29.7757509844, 26.9000226681, 40.6699268174)
Atom 1298 = (25.5220722724, 24.5143191976, 30.4141760121)
Atom 1299 = (25.5220722724, 22.6384637987, 27.9492363310)
Atom 1300 = (31.2781587337, 26.1529383961, 41.2903238591)
Atom 1301 = (25.5220722724, 19.6751088883, 35.4935893918)
Atom 1302 = (29.7757509844, 17.1641543794, 28.5696333728)
Atom 1303 = (29.7757509844, 27.0429615418, 35.4935893918)
Atom 1304 = (29.7757509844, 17.3070932531, 33.7459707983)
Atom 1305 = (25.5220722724, 19.5321700146, 40.6699268174)
Atom 1306 = (25.5220722724, 24.6749459066, 33.7459707983)
Atom 1307 = (25.5220722724, 19.6927967235, 37.3381320311)
Atom 1308 = (29.7757509844, 17.1464665441, 30.4141760121)
Atom 1309 = (29.7757509844, 27.0606493771, 37.3381320311)
Atom 1310 = (25.5220722724, 21.5686521225, 34.8731923500)
Atom 1311 = (29.7757509844, 15.2706111451, 27.9492363310)
Atom 1312 = (29.7757509844, 28.9365047760, 34.8731923500)
Atom 1313 = (28.2733432352, 18.0541775251, 34.3663678401)
Atom 1314 = (31.2781587337, 18.0541775251, 34.3663678401)
Atom 1315 = (28.2733432352, 26.1529383961, 41.2903238591)
Atom 1316 = (27.0244800217, 18.7850857426, 41.2903238591)
Atom 1317 = (24.0196645231, 25.4220301786, 34.3663678401)
Atom 1318 = (27.0244800217, 25.4220301786, 34.3663678401)
Atom 1319 = (24.0196645231, 18.7850857426, 41.2903238591)
Atom 1320 = (25.5220722724, 24.5320070329, 42.4175454108)
Atom 1321 = (29.7757509844, 26.9000226681, 54.5178388554)
Atom 1322 = (25.5220722724, 24.5143191976, 44.2620880502)
Atom 1323 = (25.5220722724, 22.6384637987, 41.7971483690)
Atom 1324 = (31.2781587337, 26.1529383961, 55.1382358971)
Atom 1325 = (25.5220722724, 19.6751088883, 49.3415014298)
Atom 1326 = (29.7757509844, 17.1641543794, 42.4175454108)
Atom 1327 = (29.7757509844, 27.0429615418, 49.3415014298)
Atom 1328 = (29.7757509844, 17.3070932531, 47.5938828364)
Atom 1329 = (25.5220722724, 19.5321700146, 54.5178388554)
Atom 1330 = (25.5220722724, 24.6749459066, 47.5938828364)
Atom 1331 = (25.5220722724, 19.6927967235, 51.1860440692)
Atom 1332 = (29.7757509844, 17.1464665441, 44.2620880502)
Atom 1333 = (29.7757509844, 27.0606493771, 51.1860440692)
Atom 1334 = (25.5220722724, 21.5686521225, 48.7211043880)
Atom 1335 = (29.7757509844, 15.2706111451, 41.7971483690)
Atom 1336 = (29.7757509844, 28.9365047760, 48.7211043880)
Atom 1337 = (28.2733432352, 18.0541775251, 48.2142798781)
Atom 1338 = (31.2781587337, 18.0541775251, 48.2142798781)
Atom 1339 = (28.2733432352, 26.1529383961, 55.1382358971)
Atom 1340 = (27.0244800217, 18.7850857426, 55.1382358971)
Atom 1341 = (24.0196645231, 25.4220301786, 48.2142798781)
Atom 1342 = (27.0244800217, 25.4220301786, 48.2142798781)
Atom 1343 = (24.0196645231, 18.7850857426, 55.1382358971)
Atom 1344 = (25.5220722724, 39.2677123399, 0.8738092967)
Atom 1345 = (29.7757509844, 41.6357279752, 12.9741027413)
Atom 1346 = (25.5220722724, 39.2500245047, 2.7183519361)
Atom 1347 = (25.5220722724, 37.3741691057, 0.2534122550)
Atom 1348 = (31.2781587337, 40.8886437032, 13.5944997831)
Atom 1349 = (25.5220722724, 34.4108141953, 7.7977653157)
Atom 1350 = (29.7757509844, 31.8998596864, 0.8738092967)
Atom 1351 = (29.7757509844, 41.7786668489, 7.7977653157)
Atom 1352 = (29.7757509844, 32.0427985601, 6.0501467223)
Atom 1353 = (25.5220722724, 34.2678753216, 12.9741027413)
Atom 1354 = (25.5220722724, 39.4106512137, 6.0501467223)
Atom 1355 = (25.5220722724, 34.4285020306, 9.6423079551)
Atom 1356 = (29.7757509844, 31.8821718512, 2.7183519361)
Atom 1357 = (29.7757509844, 41.7963546841, 9.6423079551)
Atom 1358 = (25.5220722724, 36.3043574296, 7.1773682740)
Atom 1359 = (29.7757509844, 30.0063164522, 0.2534122550)
Atom 1360 = (29.7757509844, 43.6722100831, 7.1773682740)
Atom 1361 = (28.2733432352, 32.7898828321, 6.6705437641)
Atom 1362 = (31.2781587337, 32.7898828321, 6.6705437641)
Atom 1363 = (28.2733432352, 40.8886437032, 13.5944997831)
Atom 1364 = (27.0244800217, 33.5207910496, 13.5944997831)
Atom 1365 = (24.0196645231, 40.1577354856, 6.6705437641)
Atom 1366 = (27.0244800217, 40.1577354856, 6.6705437641)
Atom 1367 = (24.0196645231, 33.5207910496, 13.5944997831)
Atom 1368 = (25.5220722724, 39.2677123399, 14.7217213347)
Atom 1369 = (29.7757509844, 41.6357279752, 26.8220147793)
Atom 1370 = (25.5220722724, 39.2500245047, 16.5662639741)
Atom 1371 = (25.5220722724, 37.3741691057, 14.1013242930)
Atom 1372 = (31.2781587337, 40.8886437032, 27.4424118211)
Atom 1373 = (25.5220722724, 34.4108141953, 21.6456773538)
Atom 1374 = (29.7757509844, 31.8998596864, 14.7217213347)
Atom 1375 = (29.7757509844, 41.7786668489, 21.6456773538)
Atom 1376 = (29.7757509844, 32.0427985601, 19.8980587603)
Atom 1377 = (25.5220722724, 34.2678753216, 26.8220147793)
Atom 1378 = (25.5220722724, 39.4106512137, 19.8980587603)
Atom 1379 = (25.5220722724, 34.4285020306, 23.4902199931)
Atom 1380 = (29.7757509844, 31.8821718512, 16.5662639741)
Atom 1381 = (29.7757509844, 41.7963546841, 23.4902199931)
Atom 1382 = (25.5220722724, 36.3043574296, 21.0252803120)
Atom 1383 = (29.7757509844, 30.0063164522, 14.1013242930)
Atom 1384 = (29.7757509844, 43.6722100831, 21.0252803120)
Atom 1385 = (28.2733432352, 32.7898828321, 20.5184558021)
Atom 1386 = (31.2781587337, 32.7898828321, 20.5184558021)
Atom 1387 = (28.2733432352, 40.8886437032, 27.4424118211)
Atom 1388 = (27.0244800217, 33.5207910496, 27.4424118211)
Atom 1389 = (24.0196645231, 40.1577354856, 20.5184558021)
Atom 1390 = (27.0244800217, 40.1577354856, 20.5184558021)
Atom 1391 = (24.0196645231, 33.5207910496, 27.4424118211)
Atom 1392 = (25.5220722724, 39.2677123399, 28.5696333728)
Atom 1393 = (29.7757509844, 41.6357279752, 40.6699268174)
Atom 1394 = (25.5220722724, 39.2500245047, 30.4141760121)
Atom 1395 = (25.5220722724, 37.3741691057, 27.9492363310)
Atom 1396 = (31.2781587337, 40.8886437032, 41.2903238591)
Atom 1397 = (25.5220722724, 34.4108141953, 35.4935893918)
Atom 1398 = (29.7757509844, 31.8998596864, 28.5696333728)
Atom 1399 = (29.7757509844, 41.7786668489, 35.4935893918)
Atom 1400 = (29.7757509844, 32.0427985601, 33.7459707983)
Atom 1401 = (25.5220722724, 34.2678753216, 40.6699268174)
Atom 1402 = (25.5220722724, 39.4106512137, 33.7459707983)
Atom 1403 = (25.5220722724, 34.4285020306, 37.3381320311)
Atom 1404 = (29.7757509844, 31.8821718512, 30.4141760121)
Atom 1405 = (29.7757509844, 41.7963546841, 37.3381320311)
Atom 1406 = (25.5220722724, 36.3043574296, 34.8731923500)
Atom 1407 = (29.7757509844, 30.0063164522, 27.9492363310)
Atom 1408 = (29.7757509844, 43.6722100831, 34.8731923500)
Atom 1409 = (28.2733432352, 32.7898828321, 34.3663678401)
Atom 1410 = (31.2781587337, 32.7898828321, 34.3663678401)
Atom 1411 = (28.2733432352, 40.8886437032, 41.2903238591)
Atom 1412 = (27.0244800217, 33.5207910496, 41.2903238591)
Atom 1413 = (24.0196645231, 40.1577354856, 34.3663678401)
Atom 1414 = (27.0244800217, 40.1577354856, 34.3663678401)
Atom 1415 = (24.0196645231, 33.5207910496, 41.2903238591)
Atom 1416 = (25.5220722724, 39.2677123399, 42.4175454108)
Atom 1417 = (29.7757509844, 41.6357279752, 54.5178388554)
Atom 1418 = (25.5220722724, 39.2500245047, 44.2620880502)
Atom 1419 = (25.5220722724, 37.3741691057, 41.7971483690)
Atom 1420 = (31.2781587337, 40.8886437032, 55.1382358971)
Atom 1421 = (25.5220722724, 34.4108141953, 49.3415014298)
Atom 1422 = (29.7757509844, 31.8998596864, 42.4175454108)
Atom 1423 = (29.7757509844, 41.7786668489, 49.3415014298)
Atom 1424 = (29.7757509844, 32.0427985601, 47.5938828364)
Atom 1425 = (25.5220722724, 34.2678753216, 54.5178388554)
Atom 1426 = (25.5220722724, 39.4106512137, 47.5938828364)
Atom 1427 = (25.5220722724, 34.4285020306, 51.1860440692)
Atom 1428 = (29.7757509844, 31.8821718512, 44.2620880502)
Atom 1429 = (29.7757509844, 41.7963546841, 51.1860440692)
Atom 1430 = (25.5220722724, 36.3043574296, 48.7211043880)
Atom 1431 = (29.7757509844, 30.0063164522, 41.7971483690)
Atom 1432 = (29.7757509844, 43.6722100831, 48.7211043880)
Atom 1433 = (28.2733432352, 32.7898828321, 48.2142798781)
Atom 1434 = (31.2781587337, 32.7898828321, 48.2142798781)
Atom 1435 = (28.2733432352, 40.8886437032, 55.1382358971)
Atom 1436 = (27.0244800217, 33.5207910496, 55.1382358971)
Atom 1437 = (24.0196645231, 40.1577354856, 48.2142798781)
Atom 1438 = (27.0244800217, 40.1577354856, 48.2142798781)
Atom 1439 = (24.0196645231, 33.5207910496, 55.1382358971)
Atom 1440 = (25.5220722724, 54.0034176470, 0.8738092967)
Atom 1441 = (29.7757509844, 56.3714332822, 12.9741027413)
Atom 1442 = (25.5220722724, 53.9857298118, 2.7183519361)
Atom 1443 = (25.5220722724, 52.1098744128, 0.2534122550)
Atom 1444 = (31.2781587337, 55.6243490102, 13.5944997831)
Atom 1445 = (25.5220722724, 49.1465195024, 7.7977653157)
Atom 1446 = (29.7757509844, 46.6355649935, 0.8738092967)
Atom 1447 = (29.7757509844, 56.5143721559, 7.7977653157)
Atom 1448 = (29.7757509844, 46.7785038672, 6.0501467223)
Atom 1449 = (25.5220722724, 49.0035806287, 12.9741027413)
Atom 1450 = (25.5220722724, 54.1463565207, 6.0501467223)
Atom 1451 = (25.5220722724, 49.1642073376, 9.6423079551)
Atom 1452 = (29.7757509844, 46.6178771582, 2.7183519361)
Atom 1453 = (29.7757509844, 56.5320599912, 9.6423079551)
Atom 1454 = (25.5220722724, 51.0400627366, 7.1773682740)
Atom 1455 = (29.7757509844, 44.7420217593, 0.2534122550)
Atom 1456 = (29.7757509844, 58.4079153901, 7.1773682740)
Atom 1457 = (28.2733432352, 47.5255881392, 6.6705437641)
Atom 1458 = (31.2781587337, 47.5255881392, 6.6705437641)
Atom 1459 = (28.2733432352, 55.6243490102, 13.5944997831)
Atom 1460 = (27.0244800217, 48.2564963567, 13.5944997831)
Atom 1461 = (24.0196645231, 54.8934407927, 6.6705437641)
Atom 1462 = (27.0244800217, 54.8934407927, 6.6705437641)
Atom 1463 = (24.0196645231, 48.2564963567, 13.5944997831)
Atom 1464 = (25.5220722724, 54.0034176470, 14.7217213347)
Atom 1465 = (29.7757509844, 56.3714332822, 26.8220147793)
Atom 1466 = (25.5220722724, 53.9857298118, 16.5662639741)
Atom 1467 = (25.5220722724, 52.1098744128, 14.1013242930)
Atom 1468 = (31.2781587337, 55.6243490102, 27.4424118211)
Atom 1469 = (25.5220722724, 49.1465195024, 21.6456773538)
Atom 1470 = (29.7757509844, 46.6355649935, 14.7217213347)
Atom 1471 = (29.7757509844, 56.5143721559, 21.6456773538)
Atom 1472 = (29.7757509844, 46.7785038672, 19.8980587603)
Atom 1473 = (25.5220722724, 49.0035806287, 26.8220147793)
Atom 1474 = (25.5220722724, 54.1463565207, 19.8980587603)
Atom 1475 = (25.5220722724, 49.1642073376, 23.4902199931)
Atom 1476 = (29.7757509844, 46.6178771582, 16.5662639741)
Atom 1477 = (29.7757509844, 56.5320599912, 23.4902199931)
Atom 1478 = (25.5220722724, 51.0400627366, 21.0252803120)
Atom 1479 = (29.7757509844, 44.7420217593, 14.1013242930)
Atom 1480 = (29.7757509844, 58.4079153901, 21.0252803120)
Atom 1481 = (28.2733432352, 47.5255881392, 20.5184558021)
Atom 1482 = (31.2781587337, 47.5255881392, 20.5184558021)
Atom 1483 = (28.2733432352, 55.6243490102, 27.4424118211)
Atom 1484 = (27.0244800217, 48.2564963567, 27.4424118211)
Atom 1485 = (24.0196645231, 54.8934407927, 20.5184558021)
Atom 1486 = (27.0244800217, 54.8934407927, 20.5184558021)
Atom 1487 = (24.0196645231, 48.2564963567, 27.4424118211)
Atom 1488 = (25.5220722724, 54.0034176470, 28.5696333728)
Atom 1489 = (29.7757509844, 56.3714332822, 40.6699268174)
Atom 1490 = (25.5220722724, 53.9857298118, 30.4141760121)
Atom 1491 = (25.5220722724, 52.1098744128, 27.9492363310)
Atom 1492 = (31.2781587337, 55.6243490102, 41.2903238591)
Atom 1493 = (25.5220722724, 49.1465195024, 35.4935893918)
Atom 1494 = (29.7757509844, 46.6355649935, 28.5696333728)
Atom 1495 = (29.7757509844, 56.5143721559, 35.4935893918)
Atom 1496 = (29.7757509844, 46.7785038672, 33.7459707983)
Atom 1497 = (25.5220722724, 49.0035806287, 40.6699268174)
Atom 1498 = (25.5220722724, 54.1463565207, 33.7459707983)
Atom 1499 = (25.5220722724, 49.1642073376, 37.3381320311)
Atom 1500 = (29.7757509844, 46.6178771582, 30.4141760121)
Atom 1501 = (29.7757509844, 56.5320599912, 37.3381320311)
Atom 1502 = (25.5220722724, 51.0400627366, 34.8731923500)
Atom 1503 = (29.7757509844, 44.7420217593, 27.9492363310)
Atom 1504 = (29.7757509844, 58.4079153901, 34.8731923500)
Atom 1505 = (28.2733432352, 47.5255881392, 34.3663678401)
Atom 1506 = (31.2781587337, 47.5255881392, 34.3663678401)
Atom 1507 = (28.2733432352, 55.6243490102, 41.2903238591)
Atom 1508 = (27.0244800217, 48.2564963567, 41.2903238591)
Atom 1509 = (24.0196645231, 54.8934407927, 34.3663678401)
Atom 1510 = (27.0244800217, 54.8934407927, 34.3663678401)
Atom 1511 = (24.0196645231, 48.2564963567, 41.2903238591)
Atom 1512 = (25.5220722724, 54.0034176470, 42.4175454108)
Atom 1513 = (29.7757509844, 56.3714332822, 54.5178388554)
Atom 1514 = (25.5220722724, 53.9857298118, 44.2620880502)
Atom 1515 = (25.5220722724, 52.1098744128, 41.7971483690)
Atom 1516 = (31.2781587337, 55.6243490102, 55.1382358971)
Atom 1517 = (25.5220722724, 49.1465195024, 49.3415014298)
Atom 1518 = (29.7757509844, 46.6355649935, 42.4175454108)
Atom 1519 = (29.7757509844, 56.5143721559, 49.3415014298)
Atom 1520 = (29.7757509844, 46.7785038672, 47.5938828364)
Atom 1521 = (25.5220722724, 49.0035806287, 54.5178388554)
Atom 1522 = (25.5220722724, 54.1463565207, 47.5938828364)
Atom 1523 = (25.5220722724, 49.1642073376, 51.1860440692)
Atom 1524 = (29.7757509844, 46.6178771582, 44.2620880502)
Atom 1525 = (29.7757509844, 56.5320599912, 51.1860440692)
Atom 1526 = (25.5220722724, 51.0400627366, 48.7211043880)
Atom 1527 = (29.7757509844, 44.7420217593, 41.7971483690)
Atom 1528 = (29.7757509844, 58.4079153901, 48.7211043880)
Atom 1529 = (28.2733432352, 47.5255881392, 48.2142798781)
Atom 1530 = (31.2781587337, 47.5255881392, 48.2142798781)
Atom 1531 = (28.2733432352, 55.6243490102, 55.1382358971)
Atom 1532 = (27.0244800217, 48.2564963567, 55.1382358971)
Atom 1533 = (24.0196645231, 54.8934407927, 48.2142798781)
Atom 1534 = (27.0244800217, 54.8934407927, 48.2142798781)
Atom 1535 = (24.0196645231, 48.2564963567, 55.1382358971)

Default periodic omega parameter = 0.0541167421



Basis set:       def2-svp
Total atoms:     1536
Total charge:    0
Total electrons: 5120 (2560-alpha, 2560-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  12800
Total AO shells: 6144 (3584 S-shells; 2048 P-shells; 512 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -6369.261955028327 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.8185075676  -38748.1766429300  251.52 142.79 12.99 0.00  -38748.1766429300   407.91  
|    2     0.1097067544      -8.6614194560  1864.79 6409.84 26.65 0.00  -38756.8380623860  8302.13  
|    3     0.0527041528      -7.0463019559  1708.51 5780.88 26.89 0.00  -38763.8843643419  7517.42  
|    4     0.0067928207      -2.0240959108  1587.34 5382.06 27.64 0.00  -38765.9084602527  6998.68  
|    5     0.0027214474      -0.0623792854  1394.94 4483.18 27.86 0.00  -38765.9708395381  5907.78  
|    6     0.0011198004      -0.0034104049  1245.90 3927.32 31.08 0.00  -38765.9742499430  5209.68  
|    7     0.0003769321      -0.0007044028  1125.98 3544.58 29.53 0.00  -38765.9749543458  4702.45  
|    8     0.0000425529      -0.0001035902  1060.85 3313.37 29.17 0.00  -38765.9750579361  4406.11  
|    9     0.0000073080      -0.0000031737  1903.04 6451.73 34.67 0.00  -38765.9750611098  8396.94  
|   10     0.0000009397      +0.0000000868  747.66 2183.56 52.12 0.00  -38765.9750610230  2968.07  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -38765.9750610230 a.u.
HOMO-LUMO GAP: 14.590 eV
CENTER OF MASS: {7.878325, 15.595600, 14.692495} ANGS
DIPOLE MOMENT: {10.342253, -10.150019, 645.142200} (|D| = 645.304922) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 55102.61 sec 

| Job finished: Wed Sep 18 21:05:54 2024



==> anc/files/timings/scaling/Ice_XI/4x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Ice_XI/4x_supercell/tc_pbe0_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Thu Sep 19 01:32:27 2024
| On fire-21-01 (available memory: 510665 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffdbd1fb000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fd848bbc000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fd848ba0000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fd8487b6000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fd8486cd000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fd846a00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fd8466a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fd8486c7000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fd84869c000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fd84488b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fd844431000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fd844200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fd84868f000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fd848689000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fd84866d000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fd848667000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fd7eb8ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fd8485a4000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fd7d0a34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fd7d0688000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fd7ce2be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fd7ce1c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fd7cdb7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fd7cd6e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fd848585000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fd848550000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fd7cd416000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fd8484ef000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fd7cd372000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fd7ccf2e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fd7cb2c1000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fd7cb000000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fd7c4800000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fd7b9a00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fd7a9c00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fd7a2a00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fd780200000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fd77ebd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fd77e800000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fd77e5d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fd77e000000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fd77dc00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fd844411000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fd7c4788000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fd77d9d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fd848c72000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fd7cafd6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fd7c4767000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fd7c4748000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fd7a9b93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fd8484d3000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fd7b99ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fd7a9b34000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fd7cb2b0000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fd7a9a65000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fd7cafc8000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fd84440c000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fd7cb2ab000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fd7a29d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fd77e45a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fd7cafc3000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fd77a800000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fd77de56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fd77a615000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fd7a298e000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fd7a2948000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fd77eb4f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fd77a54a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fd77eb20000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fd7c4740000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fd7c4732000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fd7a9a4a000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fd77a527000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fd77a3ec000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fd7a2930000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fd7b99a5000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fd77e446000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fd77de49000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 22
|  AVAILABLE: 978
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 1493031355

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 18.0076000000 A, b = 31.1912000000 A, c = 29.3120000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(34.0294296965, 0.0000000000, 0.0000000000), (0.0000000000, 58.9428212282, 0.0000000000), (0.0000000000, 0.0000000000, 55.3916481521), 
Reciprocal space lattice vector in a.u.:
(0.1846397475, -0.0000000000, -0.0000000000), (0.0000000000, 0.1065979737, -0.0000000000), (0.0000000000, 0.0000000000, 0.1134319977), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)
Atom 24 = (0.0000000000, 9.7963017258, 14.7217213347)
Atom 25 = (4.2536787121, 12.1643173610, 26.8220147793)
Atom 26 = (0.0000000000, 9.7786138906, 16.5662639741)
Atom 27 = (0.0000000000, 7.9027584916, 14.1013242930)
Atom 28 = (5.7560864613, 11.4172330891, 27.4424118211)
Atom 29 = (0.0000000000, 4.9394035812, 21.6456773538)
Atom 30 = (4.2536787121, 2.4284490723, 14.7217213347)
Atom 31 = (4.2536787121, 12.3072562348, 21.6456773538)
Atom 32 = (4.2536787121, 2.5713879460, 19.8980587603)
Atom 33 = (0.0000000000, 4.7964647075, 26.8220147793)
Atom 34 = (0.0000000000, 9.9392405995, 19.8980587603)
Atom 35 = (0.0000000000, 4.9570914165, 23.4902199931)
Atom 36 = (4.2536787121, 2.4107612371, 16.5662639741)
Atom 37 = (4.2536787121, 12.3249440700, 23.4902199931)
Atom 38 = (0.0000000000, 6.8329468154, 21.0252803120)
Atom 39 = (4.2536787121, 0.5349058381, 14.1013242930)
Atom 40 = (4.2536787121, 14.2007994690, 21.0252803120)
Atom 41 = (2.7512709628, 3.3184722180, 20.5184558021)
Atom 42 = (5.7560864613, 3.3184722180, 20.5184558021)
Atom 43 = (2.7512709628, 11.4172330891, 27.4424118211)
Atom 44 = (1.5024077493, 4.0493804355, 27.4424118211)
Atom 45 = (-1.5024077493, 10.6863248715, 20.5184558021)
Atom 46 = (1.5024077493, 10.6863248715, 20.5184558021)
Atom 47 = (-1.5024077493, 4.0493804355, 27.4424118211)
Atom 48 = (0.0000000000, 9.7963017258, 28.5696333728)
Atom 49 = (4.2536787121, 12.1643173610, 40.6699268174)
Atom 50 = (0.0000000000, 9.7786138906, 30.4141760121)
Atom 51 = (0.0000000000, 7.9027584916, 27.9492363310)
Atom 52 = (5.7560864613, 11.4172330891, 41.2903238591)
Atom 53 = (0.0000000000, 4.9394035812, 35.4935893918)
Atom 54 = (4.2536787121, 2.4284490723, 28.5696333728)
Atom 55 = (4.2536787121, 12.3072562348, 35.4935893918)
Atom 56 = (4.2536787121, 2.5713879460, 33.7459707983)
Atom 57 = (0.0000000000, 4.7964647075, 40.6699268174)
Atom 58 = (0.0000000000, 9.9392405995, 33.7459707983)
Atom 59 = (0.0000000000, 4.9570914165, 37.3381320311)
Atom 60 = (4.2536787121, 2.4107612371, 30.4141760121)
Atom 61 = (4.2536787121, 12.3249440700, 37.3381320311)
Atom 62 = (0.0000000000, 6.8329468154, 34.8731923500)
Atom 63 = (4.2536787121, 0.5349058381, 27.9492363310)
Atom 64 = (4.2536787121, 14.2007994690, 34.8731923500)
Atom 65 = (2.7512709628, 3.3184722180, 34.3663678401)
Atom 66 = (5.7560864613, 3.3184722180, 34.3663678401)
Atom 67 = (2.7512709628, 11.4172330891, 41.2903238591)
Atom 68 = (1.5024077493, 4.0493804355, 41.2903238591)
Atom 69 = (-1.5024077493, 10.6863248715, 34.3663678401)
Atom 70 = (1.5024077493, 10.6863248715, 34.3663678401)
Atom 71 = (-1.5024077493, 4.0493804355, 41.2903238591)
Atom 72 = (0.0000000000, 9.7963017258, 42.4175454108)
Atom 73 = (4.2536787121, 12.1643173610, 54.5178388554)
Atom 74 = (0.0000000000, 9.7786138906, 44.2620880502)
Atom 75 = (0.0000000000, 7.9027584916, 41.7971483690)
Atom 76 = (5.7560864613, 11.4172330891, 55.1382358971)
Atom 77 = (0.0000000000, 4.9394035812, 49.3415014298)
Atom 78 = (4.2536787121, 2.4284490723, 42.4175454108)
Atom 79 = (4.2536787121, 12.3072562348, 49.3415014298)
Atom 80 = (4.2536787121, 2.5713879460, 47.5938828364)
Atom 81 = (0.0000000000, 4.7964647075, 54.5178388554)
Atom 82 = (0.0000000000, 9.9392405995, 47.5938828364)
Atom 83 = (0.0000000000, 4.9570914165, 51.1860440692)
Atom 84 = (4.2536787121, 2.4107612371, 44.2620880502)
Atom 85 = (4.2536787121, 12.3249440700, 51.1860440692)
Atom 86 = (0.0000000000, 6.8329468154, 48.7211043880)
Atom 87 = (4.2536787121, 0.5349058381, 41.7971483690)
Atom 88 = (4.2536787121, 14.2007994690, 48.7211043880)
Atom 89 = (2.7512709628, 3.3184722180, 48.2142798781)
Atom 90 = (5.7560864613, 3.3184722180, 48.2142798781)
Atom 91 = (2.7512709628, 11.4172330891, 55.1382358971)
Atom 92 = (1.5024077493, 4.0493804355, 55.1382358971)
Atom 93 = (-1.5024077493, 10.6863248715, 48.2142798781)
Atom 94 = (1.5024077493, 10.6863248715, 48.2142798781)
Atom 95 = (-1.5024077493, 4.0493804355, 55.1382358971)
Atom 96 = (0.0000000000, 24.5320070329, 0.8738092967)
Atom 97 = (4.2536787121, 26.9000226681, 12.9741027413)
Atom 98 = (0.0000000000, 24.5143191976, 2.7183519361)
Atom 99 = (0.0000000000, 22.6384637987, 0.2534122550)
Atom 100 = (5.7560864613, 26.1529383961, 13.5944997831)
Atom 101 = (0.0000000000, 19.6751088883, 7.7977653157)
Atom 102 = (4.2536787121, 17.1641543794, 0.8738092967)
Atom 103 = (4.2536787121, 27.0429615418, 7.7977653157)
Atom 104 = (4.2536787121, 17.3070932531, 6.0501467223)
Atom 105 = (0.0000000000, 19.5321700146, 12.9741027413)
Atom 106 = (0.0000000000, 24.6749459066, 6.0501467223)
Atom 107 = (0.0000000000, 19.6927967235, 9.6423079551)
Atom 108 = (4.2536787121, 17.1464665441, 2.7183519361)
Atom 109 = (4.2536787121, 27.0606493771, 9.6423079551)
Atom 110 = (0.0000000000, 21.5686521225, 7.1773682740)
Atom 111 = (4.2536787121, 15.2706111451, 0.2534122550)
Atom 112 = (4.2536787121, 28.9365047760, 7.1773682740)
Atom 113 = (2.7512709628, 18.0541775251, 6.6705437641)
Atom 114 = (5.7560864613, 18.0541775251, 6.6705437641)
Atom 115 = (2.7512709628, 26.1529383961, 13.5944997831)
Atom 116 = (1.5024077493, 18.7850857426, 13.5944997831)
Atom 117 = (-1.5024077493, 25.4220301786, 6.6705437641)
Atom 118 = (1.5024077493, 25.4220301786, 6.6705437641)
Atom 119 = (-1.5024077493, 18.7850857426, 13.5944997831)
Atom 120 = (0.0000000000, 24.5320070329, 14.7217213347)
Atom 121 = (4.2536787121, 26.9000226681, 26.8220147793)
Atom 122 = (0.0000000000, 24.5143191976, 16.5662639741)
Atom 123 = (0.0000000000, 22.6384637987, 14.1013242930)
Atom 124 = (5.7560864613, 26.1529383961, 27.4424118211)
Atom 125 = (0.0000000000, 19.6751088883, 21.6456773538)
Atom 126 = (4.2536787121, 17.1641543794, 14.7217213347)
Atom 127 = (4.2536787121, 27.0429615418, 21.6456773538)
Atom 128 = (4.2536787121, 17.3070932531, 19.8980587603)
Atom 129 = (0.0000000000, 19.5321700146, 26.8220147793)
Atom 130 = (0.0000000000, 24.6749459066, 19.8980587603)
Atom 131 = (0.0000000000, 19.6927967235, 23.4902199931)
Atom 132 = (4.2536787121, 17.1464665441, 16.5662639741)
Atom 133 = (4.2536787121, 27.0606493771, 23.4902199931)
Atom 134 = (0.0000000000, 21.5686521225, 21.0252803120)
Atom 135 = (4.2536787121, 15.2706111451, 14.1013242930)
Atom 136 = (4.2536787121, 28.9365047760, 21.0252803120)
Atom 137 = (2.7512709628, 18.0541775251, 20.5184558021)
Atom 138 = (5.7560864613, 18.0541775251, 20.5184558021)
Atom 139 = (2.7512709628, 26.1529383961, 27.4424118211)
Atom 140 = (1.5024077493, 18.7850857426, 27.4424118211)
Atom 141 = (-1.5024077493, 25.4220301786, 20.5184558021)
Atom 142 = (1.5024077493, 25.4220301786, 20.5184558021)
Atom 143 = (-1.5024077493, 18.7850857426, 27.4424118211)
Atom 144 = (0.0000000000, 24.5320070329, 28.5696333728)
Atom 145 = (4.2536787121, 26.9000226681, 40.6699268174)
Atom 146 = (0.0000000000, 24.5143191976, 30.4141760121)
Atom 147 = (0.0000000000, 22.6384637987, 27.9492363310)
Atom 148 = (5.7560864613, 26.1529383961, 41.2903238591)
Atom 149 = (0.0000000000, 19.6751088883, 35.4935893918)
Atom 150 = (4.2536787121, 17.1641543794, 28.5696333728)
Atom 151 = (4.2536787121, 27.0429615418, 35.4935893918)
Atom 152 = (4.2536787121, 17.3070932531, 33.7459707983)
Atom 153 = (0.0000000000, 19.5321700146, 40.6699268174)
Atom 154 = (0.0000000000, 24.6749459066, 33.7459707983)
Atom 155 = (0.0000000000, 19.6927967235, 37.3381320311)
Atom 156 = (4.2536787121, 17.1464665441, 30.4141760121)
Atom 157 = (4.2536787121, 27.0606493771, 37.3381320311)
Atom 158 = (0.0000000000, 21.5686521225, 34.8731923500)
Atom 159 = (4.2536787121, 15.2706111451, 27.9492363310)
Atom 160 = (4.2536787121, 28.9365047760, 34.8731923500)
Atom 161 = (2.7512709628, 18.0541775251, 34.3663678401)
Atom 162 = (5.7560864613, 18.0541775251, 34.3663678401)
Atom 163 = (2.7512709628, 26.1529383961, 41.2903238591)
Atom 164 = (1.5024077493, 18.7850857426, 41.2903238591)
Atom 165 = (-1.5024077493, 25.4220301786, 34.3663678401)
Atom 166 = (1.5024077493, 25.4220301786, 34.3663678401)
Atom 167 = (-1.5024077493, 18.7850857426, 41.2903238591)
Atom 168 = (0.0000000000, 24.5320070329, 42.4175454108)
Atom 169 = (4.2536787121, 26.9000226681, 54.5178388554)
Atom 170 = (0.0000000000, 24.5143191976, 44.2620880502)
Atom 171 = (0.0000000000, 22.6384637987, 41.7971483690)
Atom 172 = (5.7560864613, 26.1529383961, 55.1382358971)
Atom 173 = (0.0000000000, 19.6751088883, 49.3415014298)
Atom 174 = (4.2536787121, 17.1641543794, 42.4175454108)
Atom 175 = (4.2536787121, 27.0429615418, 49.3415014298)
Atom 176 = (4.2536787121, 17.3070932531, 47.5938828364)
Atom 177 = (0.0000000000, 19.5321700146, 54.5178388554)
Atom 178 = (0.0000000000, 24.6749459066, 47.5938828364)
Atom 179 = (0.0000000000, 19.6927967235, 51.1860440692)
Atom 180 = (4.2536787121, 17.1464665441, 44.2620880502)
Atom 181 = (4.2536787121, 27.0606493771, 51.1860440692)
Atom 182 = (0.0000000000, 21.5686521225, 48.7211043880)
Atom 183 = (4.2536787121, 15.2706111451, 41.7971483690)
Atom 184 = (4.2536787121, 28.9365047760, 48.7211043880)
Atom 185 = (2.7512709628, 18.0541775251, 48.2142798781)
Atom 186 = (5.7560864613, 18.0541775251, 48.2142798781)
Atom 187 = (2.7512709628, 26.1529383961, 55.1382358971)
Atom 188 = (1.5024077493, 18.7850857426, 55.1382358971)
Atom 189 = (-1.5024077493, 25.4220301786, 48.2142798781)
Atom 190 = (1.5024077493, 25.4220301786, 48.2142798781)
Atom 191 = (-1.5024077493, 18.7850857426, 55.1382358971)
Atom 192 = (0.0000000000, 39.2677123399, 0.8738092967)
Atom 193 = (4.2536787121, 41.6357279752, 12.9741027413)
Atom 194 = (0.0000000000, 39.2500245047, 2.7183519361)
Atom 195 = (0.0000000000, 37.3741691057, 0.2534122550)
Atom 196 = (5.7560864613, 40.8886437032, 13.5944997831)
Atom 197 = (0.0000000000, 34.4108141953, 7.7977653157)
Atom 198 = (4.2536787121, 31.8998596864, 0.8738092967)
Atom 199 = (4.2536787121, 41.7786668489, 7.7977653157)
Atom 200 = (4.2536787121, 32.0427985601, 6.0501467223)
Atom 201 = (0.0000000000, 34.2678753216, 12.9741027413)
Atom 202 = (0.0000000000, 39.4106512137, 6.0501467223)
Atom 203 = (0.0000000000, 34.4285020306, 9.6423079551)
Atom 204 = (4.2536787121, 31.8821718512, 2.7183519361)
Atom 205 = (4.2536787121, 41.7963546841, 9.6423079551)
Atom 206 = (0.0000000000, 36.3043574296, 7.1773682740)
Atom 207 = (4.2536787121, 30.0063164522, 0.2534122550)
Atom 208 = (4.2536787121, 43.6722100831, 7.1773682740)
Atom 209 = (2.7512709628, 32.7898828321, 6.6705437641)
Atom 210 = (5.7560864613, 32.7898828321, 6.6705437641)
Atom 211 = (2.7512709628, 40.8886437032, 13.5944997831)
Atom 212 = (1.5024077493, 33.5207910496, 13.5944997831)
Atom 213 = (-1.5024077493, 40.1577354856, 6.6705437641)
Atom 214 = (1.5024077493, 40.1577354856, 6.6705437641)
Atom 215 = (-1.5024077493, 33.5207910496, 13.5944997831)
Atom 216 = (0.0000000000, 39.2677123399, 14.7217213347)
Atom 217 = (4.2536787121, 41.6357279752, 26.8220147793)
Atom 218 = (0.0000000000, 39.2500245047, 16.5662639741)
Atom 219 = (0.0000000000, 37.3741691057, 14.1013242930)
Atom 220 = (5.7560864613, 40.8886437032, 27.4424118211)
Atom 221 = (0.0000000000, 34.4108141953, 21.6456773538)
Atom 222 = (4.2536787121, 31.8998596864, 14.7217213347)
Atom 223 = (4.2536787121, 41.7786668489, 21.6456773538)
Atom 224 = (4.2536787121, 32.0427985601, 19.8980587603)
Atom 225 = (0.0000000000, 34.2678753216, 26.8220147793)
Atom 226 = (0.0000000000, 39.4106512137, 19.8980587603)
Atom 227 = (0.0000000000, 34.4285020306, 23.4902199931)
Atom 228 = (4.2536787121, 31.8821718512, 16.5662639741)
Atom 229 = (4.2536787121, 41.7963546841, 23.4902199931)
Atom 230 = (0.0000000000, 36.3043574296, 21.0252803120)
Atom 231 = (4.2536787121, 30.0063164522, 14.1013242930)
Atom 232 = (4.2536787121, 43.6722100831, 21.0252803120)
Atom 233 = (2.7512709628, 32.7898828321, 20.5184558021)
Atom 234 = (5.7560864613, 32.7898828321, 20.5184558021)
Atom 235 = (2.7512709628, 40.8886437032, 27.4424118211)
Atom 236 = (1.5024077493, 33.5207910496, 27.4424118211)
Atom 237 = (-1.5024077493, 40.1577354856, 20.5184558021)
Atom 238 = (1.5024077493, 40.1577354856, 20.5184558021)
Atom 239 = (-1.5024077493, 33.5207910496, 27.4424118211)
Atom 240 = (0.0000000000, 39.2677123399, 28.5696333728)
Atom 241 = (4.2536787121, 41.6357279752, 40.6699268174)
Atom 242 = (0.0000000000, 39.2500245047, 30.4141760121)
Atom 243 = (0.0000000000, 37.3741691057, 27.9492363310)
Atom 244 = (5.7560864613, 40.8886437032, 41.2903238591)
Atom 245 = (0.0000000000, 34.4108141953, 35.4935893918)
Atom 246 = (4.2536787121, 31.8998596864, 28.5696333728)
Atom 247 = (4.2536787121, 41.7786668489, 35.4935893918)
Atom 248 = (4.2536787121, 32.0427985601, 33.7459707983)
Atom 249 = (0.0000000000, 34.2678753216, 40.6699268174)
Atom 250 = (0.0000000000, 39.4106512137, 33.7459707983)
Atom 251 = (0.0000000000, 34.4285020306, 37.3381320311)
Atom 252 = (4.2536787121, 31.8821718512, 30.4141760121)
Atom 253 = (4.2536787121, 41.7963546841, 37.3381320311)
Atom 254 = (0.0000000000, 36.3043574296, 34.8731923500)
Atom 255 = (4.2536787121, 30.0063164522, 27.9492363310)
Atom 256 = (4.2536787121, 43.6722100831, 34.8731923500)
Atom 257 = (2.7512709628, 32.7898828321, 34.3663678401)
Atom 258 = (5.7560864613, 32.7898828321, 34.3663678401)
Atom 259 = (2.7512709628, 40.8886437032, 41.2903238591)
Atom 260 = (1.5024077493, 33.5207910496, 41.2903238591)
Atom 261 = (-1.5024077493, 40.1577354856, 34.3663678401)
Atom 262 = (1.5024077493, 40.1577354856, 34.3663678401)
Atom 263 = (-1.5024077493, 33.5207910496, 41.2903238591)
Atom 264 = (0.0000000000, 39.2677123399, 42.4175454108)
Atom 265 = (4.2536787121, 41.6357279752, 54.5178388554)
Atom 266 = (0.0000000000, 39.2500245047, 44.2620880502)
Atom 267 = (0.0000000000, 37.3741691057, 41.7971483690)
Atom 268 = (5.7560864613, 40.8886437032, 55.1382358971)
Atom 269 = (0.0000000000, 34.4108141953, 49.3415014298)
Atom 270 = (4.2536787121, 31.8998596864, 42.4175454108)
Atom 271 = (4.2536787121, 41.7786668489, 49.3415014298)
Atom 272 = (4.2536787121, 32.0427985601, 47.5938828364)
Atom 273 = (0.0000000000, 34.2678753216, 54.5178388554)
Atom 274 = (0.0000000000, 39.4106512137, 47.5938828364)
Atom 275 = (0.0000000000, 34.4285020306, 51.1860440692)
Atom 276 = (4.2536787121, 31.8821718512, 44.2620880502)
Atom 277 = (4.2536787121, 41.7963546841, 51.1860440692)
Atom 278 = (0.0000000000, 36.3043574296, 48.7211043880)
Atom 279 = (4.2536787121, 30.0063164522, 41.7971483690)
Atom 280 = (4.2536787121, 43.6722100831, 48.7211043880)
Atom 281 = (2.7512709628, 32.7898828321, 48.2142798781)
Atom 282 = (5.7560864613, 32.7898828321, 48.2142798781)
Atom 283 = (2.7512709628, 40.8886437032, 55.1382358971)
Atom 284 = (1.5024077493, 33.5207910496, 55.1382358971)
Atom 285 = (-1.5024077493, 40.1577354856, 48.2142798781)
Atom 286 = (1.5024077493, 40.1577354856, 48.2142798781)
Atom 287 = (-1.5024077493, 33.5207910496, 55.1382358971)
Atom 288 = (0.0000000000, 54.0034176470, 0.8738092967)
Atom 289 = (4.2536787121, 56.3714332822, 12.9741027413)
Atom 290 = (0.0000000000, 53.9857298118, 2.7183519361)
Atom 291 = (0.0000000000, 52.1098744128, 0.2534122550)
Atom 292 = (5.7560864613, 55.6243490102, 13.5944997831)
Atom 293 = (0.0000000000, 49.1465195024, 7.7977653157)
Atom 294 = (4.2536787121, 46.6355649935, 0.8738092967)
Atom 295 = (4.2536787121, 56.5143721559, 7.7977653157)
Atom 296 = (4.2536787121, 46.7785038672, 6.0501467223)
Atom 297 = (0.0000000000, 49.0035806287, 12.9741027413)
Atom 298 = (0.0000000000, 54.1463565207, 6.0501467223)
Atom 299 = (0.0000000000, 49.1642073376, 9.6423079551)
Atom 300 = (4.2536787121, 46.6178771582, 2.7183519361)
Atom 301 = (4.2536787121, 56.5320599912, 9.6423079551)
Atom 302 = (0.0000000000, 51.0400627366, 7.1773682740)
Atom 303 = (4.2536787121, 44.7420217593, 0.2534122550)
Atom 304 = (4.2536787121, 58.4079153901, 7.1773682740)
Atom 305 = (2.7512709628, 47.5255881392, 6.6705437641)
Atom 306 = (5.7560864613, 47.5255881392, 6.6705437641)
Atom 307 = (2.7512709628, 55.6243490102, 13.5944997831)
Atom 308 = (1.5024077493, 48.2564963567, 13.5944997831)
Atom 309 = (-1.5024077493, 54.8934407927, 6.6705437641)
Atom 310 = (1.5024077493, 54.8934407927, 6.6705437641)
Atom 311 = (-1.5024077493, 48.2564963567, 13.5944997831)
Atom 312 = (0.0000000000, 54.0034176470, 14.7217213347)
Atom 313 = (4.2536787121, 56.3714332822, 26.8220147793)
Atom 314 = (0.0000000000, 53.9857298118, 16.5662639741)
Atom 315 = (0.0000000000, 52.1098744128, 14.1013242930)
Atom 316 = (5.7560864613, 55.6243490102, 27.4424118211)
Atom 317 = (0.0000000000, 49.1465195024, 21.6456773538)
Atom 318 = (4.2536787121, 46.6355649935, 14.7217213347)
Atom 319 = (4.2536787121, 56.5143721559, 21.6456773538)
Atom 320 = (4.2536787121, 46.7785038672, 19.8980587603)
Atom 321 = (0.0000000000, 49.0035806287, 26.8220147793)
Atom 322 = (0.0000000000, 54.1463565207, 19.8980587603)
Atom 323 = (0.0000000000, 49.1642073376, 23.4902199931)
Atom 324 = (4.2536787121, 46.6178771582, 16.5662639741)
Atom 325 = (4.2536787121, 56.5320599912, 23.4902199931)
Atom 326 = (0.0000000000, 51.0400627366, 21.0252803120)
Atom 327 = (4.2536787121, 44.7420217593, 14.1013242930)
Atom 328 = (4.2536787121, 58.4079153901, 21.0252803120)
Atom 329 = (2.7512709628, 47.5255881392, 20.5184558021)
Atom 330 = (5.7560864613, 47.5255881392, 20.5184558021)
Atom 331 = (2.7512709628, 55.6243490102, 27.4424118211)
Atom 332 = (1.5024077493, 48.2564963567, 27.4424118211)
Atom 333 = (-1.5024077493, 54.8934407927, 20.5184558021)
Atom 334 = (1.5024077493, 54.8934407927, 20.5184558021)
Atom 335 = (-1.5024077493, 48.2564963567, 27.4424118211)
Atom 336 = (0.0000000000, 54.0034176470, 28.5696333728)
Atom 337 = (4.2536787121, 56.3714332822, 40.6699268174)
Atom 338 = (0.0000000000, 53.9857298118, 30.4141760121)
Atom 339 = (0.0000000000, 52.1098744128, 27.9492363310)
Atom 340 = (5.7560864613, 55.6243490102, 41.2903238591)
Atom 341 = (0.0000000000, 49.1465195024, 35.4935893918)
Atom 342 = (4.2536787121, 46.6355649935, 28.5696333728)
Atom 343 = (4.2536787121, 56.5143721559, 35.4935893918)
Atom 344 = (4.2536787121, 46.7785038672, 33.7459707983)
Atom 345 = (0.0000000000, 49.0035806287, 40.6699268174)
Atom 346 = (0.0000000000, 54.1463565207, 33.7459707983)
Atom 347 = (0.0000000000, 49.1642073376, 37.3381320311)
Atom 348 = (4.2536787121, 46.6178771582, 30.4141760121)
Atom 349 = (4.2536787121, 56.5320599912, 37.3381320311)
Atom 350 = (0.0000000000, 51.0400627366, 34.8731923500)
Atom 351 = (4.2536787121, 44.7420217593, 27.9492363310)
Atom 352 = (4.2536787121, 58.4079153901, 34.8731923500)
Atom 353 = (2.7512709628, 47.5255881392, 34.3663678401)
Atom 354 = (5.7560864613, 47.5255881392, 34.3663678401)
Atom 355 = (2.7512709628, 55.6243490102, 41.2903238591)
Atom 356 = (1.5024077493, 48.2564963567, 41.2903238591)
Atom 357 = (-1.5024077493, 54.8934407927, 34.3663678401)
Atom 358 = (1.5024077493, 54.8934407927, 34.3663678401)
Atom 359 = (-1.5024077493, 48.2564963567, 41.2903238591)
Atom 360 = (0.0000000000, 54.0034176470, 42.4175454108)
Atom 361 = (4.2536787121, 56.3714332822, 54.5178388554)
Atom 362 = (0.0000000000, 53.9857298118, 44.2620880502)
Atom 363 = (0.0000000000, 52.1098744128, 41.7971483690)
Atom 364 = (5.7560864613, 55.6243490102, 55.1382358971)
Atom 365 = (0.0000000000, 49.1465195024, 49.3415014298)
Atom 366 = (4.2536787121, 46.6355649935, 42.4175454108)
Atom 367 = (4.2536787121, 56.5143721559, 49.3415014298)
Atom 368 = (4.2536787121, 46.7785038672, 47.5938828364)
Atom 369 = (0.0000000000, 49.0035806287, 54.5178388554)
Atom 370 = (0.0000000000, 54.1463565207, 47.5938828364)
Atom 371 = (0.0000000000, 49.1642073376, 51.1860440692)
Atom 372 = (4.2536787121, 46.6178771582, 44.2620880502)
Atom 373 = (4.2536787121, 56.5320599912, 51.1860440692)
Atom 374 = (0.0000000000, 51.0400627366, 48.7211043880)
Atom 375 = (4.2536787121, 44.7420217593, 41.7971483690)
Atom 376 = (4.2536787121, 58.4079153901, 48.7211043880)
Atom 377 = (2.7512709628, 47.5255881392, 48.2142798781)
Atom 378 = (5.7560864613, 47.5255881392, 48.2142798781)
Atom 379 = (2.7512709628, 55.6243490102, 55.1382358971)
Atom 380 = (1.5024077493, 48.2564963567, 55.1382358971)
Atom 381 = (-1.5024077493, 54.8934407927, 48.2142798781)
Atom 382 = (1.5024077493, 54.8934407927, 48.2142798781)
Atom 383 = (-1.5024077493, 48.2564963567, 55.1382358971)
Atom 384 = (8.5073574241, 9.7963017258, 0.8738092967)
Atom 385 = (12.7610361362, 12.1643173610, 12.9741027413)
Atom 386 = (8.5073574241, 9.7786138906, 2.7183519361)
Atom 387 = (8.5073574241, 7.9027584916, 0.2534122550)
Atom 388 = (14.2634438855, 11.4172330891, 13.5944997831)
Atom 389 = (8.5073574241, 4.9394035812, 7.7977653157)
Atom 390 = (12.7610361362, 2.4284490723, 0.8738092967)
Atom 391 = (12.7610361362, 12.3072562348, 7.7977653157)
Atom 392 = (12.7610361362, 2.5713879460, 6.0501467223)
Atom 393 = (8.5073574241, 4.7964647075, 12.9741027413)
Atom 394 = (8.5073574241, 9.9392405995, 6.0501467223)
Atom 395 = (8.5073574241, 4.9570914165, 9.6423079551)
Atom 396 = (12.7610361362, 2.4107612371, 2.7183519361)
Atom 397 = (12.7610361362, 12.3249440700, 9.6423079551)
Atom 398 = (8.5073574241, 6.8329468154, 7.1773682740)
Atom 399 = (12.7610361362, 0.5349058381, 0.2534122550)
Atom 400 = (12.7610361362, 14.2007994690, 7.1773682740)
Atom 401 = (11.2586283869, 3.3184722180, 6.6705437641)
Atom 402 = (14.2634438855, 3.3184722180, 6.6705437641)
Atom 403 = (11.2586283869, 11.4172330891, 13.5944997831)
Atom 404 = (10.0097651734, 4.0493804355, 13.5944997831)
Atom 405 = (7.0049496748, 10.6863248715, 6.6705437641)
Atom 406 = (10.0097651734, 10.6863248715, 6.6705437641)
Atom 407 = (7.0049496748, 4.0493804355, 13.5944997831)
Atom 408 = (8.5073574241, 9.7963017258, 14.7217213347)
Atom 409 = (12.7610361362, 12.1643173610, 26.8220147793)
Atom 410 = (8.5073574241, 9.7786138906, 16.5662639741)
Atom 411 = (8.5073574241, 7.9027584916, 14.1013242930)
Atom 412 = (14.2634438855, 11.4172330891, 27.4424118211)
Atom 413 = (8.5073574241, 4.9394035812, 21.6456773538)
Atom 414 = (12.7610361362, 2.4284490723, 14.7217213347)
Atom 415 = (12.7610361362, 12.3072562348, 21.6456773538)
Atom 416 = (12.7610361362, 2.5713879460, 19.8980587603)
Atom 417 = (8.5073574241, 4.7964647075, 26.8220147793)
Atom 418 = (8.5073574241, 9.9392405995, 19.8980587603)
Atom 419 = (8.5073574241, 4.9570914165, 23.4902199931)
Atom 420 = (12.7610361362, 2.4107612371, 16.5662639741)
Atom 421 = (12.7610361362, 12.3249440700, 23.4902199931)
Atom 422 = (8.5073574241, 6.8329468154, 21.0252803120)
Atom 423 = (12.7610361362, 0.5349058381, 14.1013242930)
Atom 424 = (12.7610361362, 14.2007994690, 21.0252803120)
Atom 425 = (11.2586283869, 3.3184722180, 20.5184558021)
Atom 426 = (14.2634438855, 3.3184722180, 20.5184558021)
Atom 427 = (11.2586283869, 11.4172330891, 27.4424118211)
Atom 428 = (10.0097651734, 4.0493804355, 27.4424118211)
Atom 429 = (7.0049496748, 10.6863248715, 20.5184558021)
Atom 430 = (10.0097651734, 10.6863248715, 20.5184558021)
Atom 431 = (7.0049496748, 4.0493804355, 27.4424118211)
Atom 432 = (8.5073574241, 9.7963017258, 28.5696333728)
Atom 433 = (12.7610361362, 12.1643173610, 40.6699268174)
Atom 434 = (8.5073574241, 9.7786138906, 30.4141760121)
Atom 435 = (8.5073574241, 7.9027584916, 27.9492363310)
Atom 436 = (14.2634438855, 11.4172330891, 41.2903238591)
Atom 437 = (8.5073574241, 4.9394035812, 35.4935893918)
Atom 438 = (12.7610361362, 2.4284490723, 28.5696333728)
Atom 439 = (12.7610361362, 12.3072562348, 35.4935893918)
Atom 440 = (12.7610361362, 2.5713879460, 33.7459707983)
Atom 441 = (8.5073574241, 4.7964647075, 40.6699268174)
Atom 442 = (8.5073574241, 9.9392405995, 33.7459707983)
Atom 443 = (8.5073574241, 4.9570914165, 37.3381320311)
Atom 444 = (12.7610361362, 2.4107612371, 30.4141760121)
Atom 445 = (12.7610361362, 12.3249440700, 37.3381320311)
Atom 446 = (8.5073574241, 6.8329468154, 34.8731923500)
Atom 447 = (12.7610361362, 0.5349058381, 27.9492363310)
Atom 448 = (12.7610361362, 14.2007994690, 34.8731923500)
Atom 449 = (11.2586283869, 3.3184722180, 34.3663678401)
Atom 450 = (14.2634438855, 3.3184722180, 34.3663678401)
Atom 451 = (11.2586283869, 11.4172330891, 41.2903238591)
Atom 452 = (10.0097651734, 4.0493804355, 41.2903238591)
Atom 453 = (7.0049496748, 10.6863248715, 34.3663678401)
Atom 454 = (10.0097651734, 10.6863248715, 34.3663678401)
Atom 455 = (7.0049496748, 4.0493804355, 41.2903238591)
Atom 456 = (8.5073574241, 9.7963017258, 42.4175454108)
Atom 457 = (12.7610361362, 12.1643173610, 54.5178388554)
Atom 458 = (8.5073574241, 9.7786138906, 44.2620880502)
Atom 459 = (8.5073574241, 7.9027584916, 41.7971483690)
Atom 460 = (14.2634438855, 11.4172330891, 55.1382358971)
Atom 461 = (8.5073574241, 4.9394035812, 49.3415014298)
Atom 462 = (12.7610361362, 2.4284490723, 42.4175454108)
Atom 463 = (12.7610361362, 12.3072562348, 49.3415014298)
Atom 464 = (12.7610361362, 2.5713879460, 47.5938828364)
Atom 465 = (8.5073574241, 4.7964647075, 54.5178388554)
Atom 466 = (8.5073574241, 9.9392405995, 47.5938828364)
Atom 467 = (8.5073574241, 4.9570914165, 51.1860440692)
Atom 468 = (12.7610361362, 2.4107612371, 44.2620880502)
Atom 469 = (12.7610361362, 12.3249440700, 51.1860440692)
Atom 470 = (8.5073574241, 6.8329468154, 48.7211043880)
Atom 471 = (12.7610361362, 0.5349058381, 41.7971483690)
Atom 472 = (12.7610361362, 14.2007994690, 48.7211043880)
Atom 473 = (11.2586283869, 3.3184722180, 48.2142798781)
Atom 474 = (14.2634438855, 3.3184722180, 48.2142798781)
Atom 475 = (11.2586283869, 11.4172330891, 55.1382358971)
Atom 476 = (10.0097651734, 4.0493804355, 55.1382358971)
Atom 477 = (7.0049496748, 10.6863248715, 48.2142798781)
Atom 478 = (10.0097651734, 10.6863248715, 48.2142798781)
Atom 479 = (7.0049496748, 4.0493804355, 55.1382358971)
Atom 480 = (8.5073574241, 24.5320070329, 0.8738092967)
Atom 481 = (12.7610361362, 26.9000226681, 12.9741027413)
Atom 482 = (8.5073574241, 24.5143191976, 2.7183519361)
Atom 483 = (8.5073574241, 22.6384637987, 0.2534122550)
Atom 484 = (14.2634438855, 26.1529383961, 13.5944997831)
Atom 485 = (8.5073574241, 19.6751088883, 7.7977653157)
Atom 486 = (12.7610361362, 17.1641543794, 0.8738092967)
Atom 487 = (12.7610361362, 27.0429615418, 7.7977653157)
Atom 488 = (12.7610361362, 17.3070932531, 6.0501467223)
Atom 489 = (8.5073574241, 19.5321700146, 12.9741027413)
Atom 490 = (8.5073574241, 24.6749459066, 6.0501467223)
Atom 491 = (8.5073574241, 19.6927967235, 9.6423079551)
Atom 492 = (12.7610361362, 17.1464665441, 2.7183519361)
Atom 493 = (12.7610361362, 27.0606493771, 9.6423079551)
Atom 494 = (8.5073574241, 21.5686521225, 7.1773682740)
Atom 495 = (12.7610361362, 15.2706111451, 0.2534122550)
Atom 496 = (12.7610361362, 28.9365047760, 7.1773682740)
Atom 497 = (11.2586283869, 18.0541775251, 6.6705437641)
Atom 498 = (14.2634438855, 18.0541775251, 6.6705437641)
Atom 499 = (11.2586283869, 26.1529383961, 13.5944997831)
Atom 500 = (10.0097651734, 18.7850857426, 13.5944997831)
Atom 501 = (7.0049496748, 25.4220301786, 6.6705437641)
Atom 502 = (10.0097651734, 25.4220301786, 6.6705437641)
Atom 503 = (7.0049496748, 18.7850857426, 13.5944997831)
Atom 504 = (8.5073574241, 24.5320070329, 14.7217213347)
Atom 505 = (12.7610361362, 26.9000226681, 26.8220147793)
Atom 506 = (8.5073574241, 24.5143191976, 16.5662639741)
Atom 507 = (8.5073574241, 22.6384637987, 14.1013242930)
Atom 508 = (14.2634438855, 26.1529383961, 27.4424118211)
Atom 509 = (8.5073574241, 19.6751088883, 21.6456773538)
Atom 510 = (12.7610361362, 17.1641543794, 14.7217213347)
Atom 511 = (12.7610361362, 27.0429615418, 21.6456773538)
Atom 512 = (12.7610361362, 17.3070932531, 19.8980587603)
Atom 513 = (8.5073574241, 19.5321700146, 26.8220147793)
Atom 514 = (8.5073574241, 24.6749459066, 19.8980587603)
Atom 515 = (8.5073574241, 19.6927967235, 23.4902199931)
Atom 516 = (12.7610361362, 17.1464665441, 16.5662639741)
Atom 517 = (12.7610361362, 27.0606493771, 23.4902199931)
Atom 518 = (8.5073574241, 21.5686521225, 21.0252803120)
Atom 519 = (12.7610361362, 15.2706111451, 14.1013242930)
Atom 520 = (12.7610361362, 28.9365047760, 21.0252803120)
Atom 521 = (11.2586283869, 18.0541775251, 20.5184558021)
Atom 522 = (14.2634438855, 18.0541775251, 20.5184558021)
Atom 523 = (11.2586283869, 26.1529383961, 27.4424118211)
Atom 524 = (10.0097651734, 18.7850857426, 27.4424118211)
Atom 525 = (7.0049496748, 25.4220301786, 20.5184558021)
Atom 526 = (10.0097651734, 25.4220301786, 20.5184558021)
Atom 527 = (7.0049496748, 18.7850857426, 27.4424118211)
Atom 528 = (8.5073574241, 24.5320070329, 28.5696333728)
Atom 529 = (12.7610361362, 26.9000226681, 40.6699268174)
Atom 530 = (8.5073574241, 24.5143191976, 30.4141760121)
Atom 531 = (8.5073574241, 22.6384637987, 27.9492363310)
Atom 532 = (14.2634438855, 26.1529383961, 41.2903238591)
Atom 533 = (8.5073574241, 19.6751088883, 35.4935893918)
Atom 534 = (12.7610361362, 17.1641543794, 28.5696333728)
Atom 535 = (12.7610361362, 27.0429615418, 35.4935893918)
Atom 536 = (12.7610361362, 17.3070932531, 33.7459707983)
Atom 537 = (8.5073574241, 19.5321700146, 40.6699268174)
Atom 538 = (8.5073574241, 24.6749459066, 33.7459707983)
Atom 539 = (8.5073574241, 19.6927967235, 37.3381320311)
Atom 540 = (12.7610361362, 17.1464665441, 30.4141760121)
Atom 541 = (12.7610361362, 27.0606493771, 37.3381320311)
Atom 542 = (8.5073574241, 21.5686521225, 34.8731923500)
Atom 543 = (12.7610361362, 15.2706111451, 27.9492363310)
Atom 544 = (12.7610361362, 28.9365047760, 34.8731923500)
Atom 545 = (11.2586283869, 18.0541775251, 34.3663678401)
Atom 546 = (14.2634438855, 18.0541775251, 34.3663678401)
Atom 547 = (11.2586283869, 26.1529383961, 41.2903238591)
Atom 548 = (10.0097651734, 18.7850857426, 41.2903238591)
Atom 549 = (7.0049496748, 25.4220301786, 34.3663678401)
Atom 550 = (10.0097651734, 25.4220301786, 34.3663678401)
Atom 551 = (7.0049496748, 18.7850857426, 41.2903238591)
Atom 552 = (8.5073574241, 24.5320070329, 42.4175454108)
Atom 553 = (12.7610361362, 26.9000226681, 54.5178388554)
Atom 554 = (8.5073574241, 24.5143191976, 44.2620880502)
Atom 555 = (8.5073574241, 22.6384637987, 41.7971483690)
Atom 556 = (14.2634438855, 26.1529383961, 55.1382358971)
Atom 557 = (8.5073574241, 19.6751088883, 49.3415014298)
Atom 558 = (12.7610361362, 17.1641543794, 42.4175454108)
Atom 559 = (12.7610361362, 27.0429615418, 49.3415014298)
Atom 560 = (12.7610361362, 17.3070932531, 47.5938828364)
Atom 561 = (8.5073574241, 19.5321700146, 54.5178388554)
Atom 562 = (8.5073574241, 24.6749459066, 47.5938828364)
Atom 563 = (8.5073574241, 19.6927967235, 51.1860440692)
Atom 564 = (12.7610361362, 17.1464665441, 44.2620880502)
Atom 565 = (12.7610361362, 27.0606493771, 51.1860440692)
Atom 566 = (8.5073574241, 21.5686521225, 48.7211043880)
Atom 567 = (12.7610361362, 15.2706111451, 41.7971483690)
Atom 568 = (12.7610361362, 28.9365047760, 48.7211043880)
Atom 569 = (11.2586283869, 18.0541775251, 48.2142798781)
Atom 570 = (14.2634438855, 18.0541775251, 48.2142798781)
Atom 571 = (11.2586283869, 26.1529383961, 55.1382358971)
Atom 572 = (10.0097651734, 18.7850857426, 55.1382358971)
Atom 573 = (7.0049496748, 25.4220301786, 48.2142798781)
Atom 574 = (10.0097651734, 25.4220301786, 48.2142798781)
Atom 575 = (7.0049496748, 18.7850857426, 55.1382358971)
Atom 576 = (8.5073574241, 39.2677123399, 0.8738092967)
Atom 577 = (12.7610361362, 41.6357279752, 12.9741027413)
Atom 578 = (8.5073574241, 39.2500245047, 2.7183519361)
Atom 579 = (8.5073574241, 37.3741691057, 0.2534122550)
Atom 580 = (14.2634438855, 40.8886437032, 13.5944997831)
Atom 581 = (8.5073574241, 34.4108141953, 7.7977653157)
Atom 582 = (12.7610361362, 31.8998596864, 0.8738092967)
Atom 583 = (12.7610361362, 41.7786668489, 7.7977653157)
Atom 584 = (12.7610361362, 32.0427985601, 6.0501467223)
Atom 585 = (8.5073574241, 34.2678753216, 12.9741027413)
Atom 586 = (8.5073574241, 39.4106512137, 6.0501467223)
Atom 587 = (8.5073574241, 34.4285020306, 9.6423079551)
Atom 588 = (12.7610361362, 31.8821718512, 2.7183519361)
Atom 589 = (12.7610361362, 41.7963546841, 9.6423079551)
Atom 590 = (8.5073574241, 36.3043574296, 7.1773682740)
Atom 591 = (12.7610361362, 30.0063164522, 0.2534122550)
Atom 592 = (12.7610361362, 43.6722100831, 7.1773682740)
Atom 593 = (11.2586283869, 32.7898828321, 6.6705437641)
Atom 594 = (14.2634438855, 32.7898828321, 6.6705437641)
Atom 595 = (11.2586283869, 40.8886437032, 13.5944997831)
Atom 596 = (10.0097651734, 33.5207910496, 13.5944997831)
Atom 597 = (7.0049496748, 40.1577354856, 6.6705437641)
Atom 598 = (10.0097651734, 40.1577354856, 6.6705437641)
Atom 599 = (7.0049496748, 33.5207910496, 13.5944997831)
Atom 600 = (8.5073574241, 39.2677123399, 14.7217213347)
Atom 601 = (12.7610361362, 41.6357279752, 26.8220147793)
Atom 602 = (8.5073574241, 39.2500245047, 16.5662639741)
Atom 603 = (8.5073574241, 37.3741691057, 14.1013242930)
Atom 604 = (14.2634438855, 40.8886437032, 27.4424118211)
Atom 605 = (8.5073574241, 34.4108141953, 21.6456773538)
Atom 606 = (12.7610361362, 31.8998596864, 14.7217213347)
Atom 607 = (12.7610361362, 41.7786668489, 21.6456773538)
Atom 608 = (12.7610361362, 32.0427985601, 19.8980587603)
Atom 609 = (8.5073574241, 34.2678753216, 26.8220147793)
Atom 610 = (8.5073574241, 39.4106512137, 19.8980587603)
Atom 611 = (8.5073574241, 34.4285020306, 23.4902199931)
Atom 612 = (12.7610361362, 31.8821718512, 16.5662639741)
Atom 613 = (12.7610361362, 41.7963546841, 23.4902199931)
Atom 614 = (8.5073574241, 36.3043574296, 21.0252803120)
Atom 615 = (12.7610361362, 30.0063164522, 14.1013242930)
Atom 616 = (12.7610361362, 43.6722100831, 21.0252803120)
Atom 617 = (11.2586283869, 32.7898828321, 20.5184558021)
Atom 618 = (14.2634438855, 32.7898828321, 20.5184558021)
Atom 619 = (11.2586283869, 40.8886437032, 27.4424118211)
Atom 620 = (10.0097651734, 33.5207910496, 27.4424118211)
Atom 621 = (7.0049496748, 40.1577354856, 20.5184558021)
Atom 622 = (10.0097651734, 40.1577354856, 20.5184558021)
Atom 623 = (7.0049496748, 33.5207910496, 27.4424118211)
Atom 624 = (8.5073574241, 39.2677123399, 28.5696333728)
Atom 625 = (12.7610361362, 41.6357279752, 40.6699268174)
Atom 626 = (8.5073574241, 39.2500245047, 30.4141760121)
Atom 627 = (8.5073574241, 37.3741691057, 27.9492363310)
Atom 628 = (14.2634438855, 40.8886437032, 41.2903238591)
Atom 629 = (8.5073574241, 34.4108141953, 35.4935893918)
Atom 630 = (12.7610361362, 31.8998596864, 28.5696333728)
Atom 631 = (12.7610361362, 41.7786668489, 35.4935893918)
Atom 632 = (12.7610361362, 32.0427985601, 33.7459707983)
Atom 633 = (8.5073574241, 34.2678753216, 40.6699268174)
Atom 634 = (8.5073574241, 39.4106512137, 33.7459707983)
Atom 635 = (8.5073574241, 34.4285020306, 37.3381320311)
Atom 636 = (12.7610361362, 31.8821718512, 30.4141760121)
Atom 637 = (12.7610361362, 41.7963546841, 37.3381320311)
Atom 638 = (8.5073574241, 36.3043574296, 34.8731923500)
Atom 639 = (12.7610361362, 30.0063164522, 27.9492363310)
Atom 640 = (12.7610361362, 43.6722100831, 34.8731923500)
Atom 641 = (11.2586283869, 32.7898828321, 34.3663678401)
Atom 642 = (14.2634438855, 32.7898828321, 34.3663678401)
Atom 643 = (11.2586283869, 40.8886437032, 41.2903238591)
Atom 644 = (10.0097651734, 33.5207910496, 41.2903238591)
Atom 645 = (7.0049496748, 40.1577354856, 34.3663678401)
Atom 646 = (10.0097651734, 40.1577354856, 34.3663678401)
Atom 647 = (7.0049496748, 33.5207910496, 41.2903238591)
Atom 648 = (8.5073574241, 39.2677123399, 42.4175454108)
Atom 649 = (12.7610361362, 41.6357279752, 54.5178388554)
Atom 650 = (8.5073574241, 39.2500245047, 44.2620880502)
Atom 651 = (8.5073574241, 37.3741691057, 41.7971483690)
Atom 652 = (14.2634438855, 40.8886437032, 55.1382358971)
Atom 653 = (8.5073574241, 34.4108141953, 49.3415014298)
Atom 654 = (12.7610361362, 31.8998596864, 42.4175454108)
Atom 655 = (12.7610361362, 41.7786668489, 49.3415014298)
Atom 656 = (12.7610361362, 32.0427985601, 47.5938828364)
Atom 657 = (8.5073574241, 34.2678753216, 54.5178388554)
Atom 658 = (8.5073574241, 39.4106512137, 47.5938828364)
Atom 659 = (8.5073574241, 34.4285020306, 51.1860440692)
Atom 660 = (12.7610361362, 31.8821718512, 44.2620880502)
Atom 661 = (12.7610361362, 41.7963546841, 51.1860440692)
Atom 662 = (8.5073574241, 36.3043574296, 48.7211043880)
Atom 663 = (12.7610361362, 30.0063164522, 41.7971483690)
Atom 664 = (12.7610361362, 43.6722100831, 48.7211043880)
Atom 665 = (11.2586283869, 32.7898828321, 48.2142798781)
Atom 666 = (14.2634438855, 32.7898828321, 48.2142798781)
Atom 667 = (11.2586283869, 40.8886437032, 55.1382358971)
Atom 668 = (10.0097651734, 33.5207910496, 55.1382358971)
Atom 669 = (7.0049496748, 40.1577354856, 48.2142798781)
Atom 670 = (10.0097651734, 40.1577354856, 48.2142798781)
Atom 671 = (7.0049496748, 33.5207910496, 55.1382358971)
Atom 672 = (8.5073574241, 54.0034176470, 0.8738092967)
Atom 673 = (12.7610361362, 56.3714332822, 12.9741027413)
Atom 674 = (8.5073574241, 53.9857298118, 2.7183519361)
Atom 675 = (8.5073574241, 52.1098744128, 0.2534122550)
Atom 676 = (14.2634438855, 55.6243490102, 13.5944997831)
Atom 677 = (8.5073574241, 49.1465195024, 7.7977653157)
Atom 678 = (12.7610361362, 46.6355649935, 0.8738092967)
Atom 679 = (12.7610361362, 56.5143721559, 7.7977653157)
Atom 680 = (12.7610361362, 46.7785038672, 6.0501467223)
Atom 681 = (8.5073574241, 49.0035806287, 12.9741027413)
Atom 682 = (8.5073574241, 54.1463565207, 6.0501467223)
Atom 683 = (8.5073574241, 49.1642073376, 9.6423079551)
Atom 684 = (12.7610361362, 46.6178771582, 2.7183519361)
Atom 685 = (12.7610361362, 56.5320599912, 9.6423079551)
Atom 686 = (8.5073574241, 51.0400627366, 7.1773682740)
Atom 687 = (12.7610361362, 44.7420217593, 0.2534122550)
Atom 688 = (12.7610361362, 58.4079153901, 7.1773682740)
Atom 689 = (11.2586283869, 47.5255881392, 6.6705437641)
Atom 690 = (14.2634438855, 47.5255881392, 6.6705437641)
Atom 691 = (11.2586283869, 55.6243490102, 13.5944997831)
Atom 692 = (10.0097651734, 48.2564963567, 13.5944997831)
Atom 693 = (7.0049496748, 54.8934407927, 6.6705437641)
Atom 694 = (10.0097651734, 54.8934407927, 6.6705437641)
Atom 695 = (7.0049496748, 48.2564963567, 13.5944997831)
Atom 696 = (8.5073574241, 54.0034176470, 14.7217213347)
Atom 697 = (12.7610361362, 56.3714332822, 26.8220147793)
Atom 698 = (8.5073574241, 53.9857298118, 16.5662639741)
Atom 699 = (8.5073574241, 52.1098744128, 14.1013242930)
Atom 700 = (14.2634438855, 55.6243490102, 27.4424118211)
Atom 701 = (8.5073574241, 49.1465195024, 21.6456773538)
Atom 702 = (12.7610361362, 46.6355649935, 14.7217213347)
Atom 703 = (12.7610361362, 56.5143721559, 21.6456773538)
Atom 704 = (12.7610361362, 46.7785038672, 19.8980587603)
Atom 705 = (8.5073574241, 49.0035806287, 26.8220147793)
Atom 706 = (8.5073574241, 54.1463565207, 19.8980587603)
Atom 707 = (8.5073574241, 49.1642073376, 23.4902199931)
Atom 708 = (12.7610361362, 46.6178771582, 16.5662639741)
Atom 709 = (12.7610361362, 56.5320599912, 23.4902199931)
Atom 710 = (8.5073574241, 51.0400627366, 21.0252803120)
Atom 711 = (12.7610361362, 44.7420217593, 14.1013242930)
Atom 712 = (12.7610361362, 58.4079153901, 21.0252803120)
Atom 713 = (11.2586283869, 47.5255881392, 20.5184558021)
Atom 714 = (14.2634438855, 47.5255881392, 20.5184558021)
Atom 715 = (11.2586283869, 55.6243490102, 27.4424118211)
Atom 716 = (10.0097651734, 48.2564963567, 27.4424118211)
Atom 717 = (7.0049496748, 54.8934407927, 20.5184558021)
Atom 718 = (10.0097651734, 54.8934407927, 20.5184558021)
Atom 719 = (7.0049496748, 48.2564963567, 27.4424118211)
Atom 720 = (8.5073574241, 54.0034176470, 28.5696333728)
Atom 721 = (12.7610361362, 56.3714332822, 40.6699268174)
Atom 722 = (8.5073574241, 53.9857298118, 30.4141760121)
Atom 723 = (8.5073574241, 52.1098744128, 27.9492363310)
Atom 724 = (14.2634438855, 55.6243490102, 41.2903238591)
Atom 725 = (8.5073574241, 49.1465195024, 35.4935893918)
Atom 726 = (12.7610361362, 46.6355649935, 28.5696333728)
Atom 727 = (12.7610361362, 56.5143721559, 35.4935893918)
Atom 728 = (12.7610361362, 46.7785038672, 33.7459707983)
Atom 729 = (8.5073574241, 49.0035806287, 40.6699268174)
Atom 730 = (8.5073574241, 54.1463565207, 33.7459707983)
Atom 731 = (8.5073574241, 49.1642073376, 37.3381320311)
Atom 732 = (12.7610361362, 46.6178771582, 30.4141760121)
Atom 733 = (12.7610361362, 56.5320599912, 37.3381320311)
Atom 734 = (8.5073574241, 51.0400627366, 34.8731923500)
Atom 735 = (12.7610361362, 44.7420217593, 27.9492363310)
Atom 736 = (12.7610361362, 58.4079153901, 34.8731923500)
Atom 737 = (11.2586283869, 47.5255881392, 34.3663678401)
Atom 738 = (14.2634438855, 47.5255881392, 34.3663678401)
Atom 739 = (11.2586283869, 55.6243490102, 41.2903238591)
Atom 740 = (10.0097651734, 48.2564963567, 41.2903238591)
Atom 741 = (7.0049496748, 54.8934407927, 34.3663678401)
Atom 742 = (10.0097651734, 54.8934407927, 34.3663678401)
Atom 743 = (7.0049496748, 48.2564963567, 41.2903238591)
Atom 744 = (8.5073574241, 54.0034176470, 42.4175454108)
Atom 745 = (12.7610361362, 56.3714332822, 54.5178388554)
Atom 746 = (8.5073574241, 53.9857298118, 44.2620880502)
Atom 747 = (8.5073574241, 52.1098744128, 41.7971483690)
Atom 748 = (14.2634438855, 55.6243490102, 55.1382358971)
Atom 749 = (8.5073574241, 49.1465195024, 49.3415014298)
Atom 750 = (12.7610361362, 46.6355649935, 42.4175454108)
Atom 751 = (12.7610361362, 56.5143721559, 49.3415014298)
Atom 752 = (12.7610361362, 46.7785038672, 47.5938828364)
Atom 753 = (8.5073574241, 49.0035806287, 54.5178388554)
Atom 754 = (8.5073574241, 54.1463565207, 47.5938828364)
Atom 755 = (8.5073574241, 49.1642073376, 51.1860440692)
Atom 756 = (12.7610361362, 46.6178771582, 44.2620880502)
Atom 757 = (12.7610361362, 56.5320599912, 51.1860440692)
Atom 758 = (8.5073574241, 51.0400627366, 48.7211043880)
Atom 759 = (12.7610361362, 44.7420217593, 41.7971483690)
Atom 760 = (12.7610361362, 58.4079153901, 48.7211043880)
Atom 761 = (11.2586283869, 47.5255881392, 48.2142798781)
Atom 762 = (14.2634438855, 47.5255881392, 48.2142798781)
Atom 763 = (11.2586283869, 55.6243490102, 55.1382358971)
Atom 764 = (10.0097651734, 48.2564963567, 55.1382358971)
Atom 765 = (7.0049496748, 54.8934407927, 48.2142798781)
Atom 766 = (10.0097651734, 54.8934407927, 48.2142798781)
Atom 767 = (7.0049496748, 48.2564963567, 55.1382358971)
Atom 768 = (17.0147148483, 9.7963017258, 0.8738092967)
Atom 769 = (21.2683935603, 12.1643173610, 12.9741027413)
Atom 770 = (17.0147148483, 9.7786138906, 2.7183519361)
Atom 771 = (17.0147148483, 7.9027584916, 0.2534122550)
Atom 772 = (22.7708013096, 11.4172330891, 13.5944997831)
Atom 773 = (17.0147148483, 4.9394035812, 7.7977653157)
Atom 774 = (21.2683935603, 2.4284490723, 0.8738092967)
Atom 775 = (21.2683935603, 12.3072562348, 7.7977653157)
Atom 776 = (21.2683935603, 2.5713879460, 6.0501467223)
Atom 777 = (17.0147148483, 4.7964647075, 12.9741027413)
Atom 778 = (17.0147148483, 9.9392405995, 6.0501467223)
Atom 779 = (17.0147148483, 4.9570914165, 9.6423079551)
Atom 780 = (21.2683935603, 2.4107612371, 2.7183519361)
Atom 781 = (21.2683935603, 12.3249440700, 9.6423079551)
Atom 782 = (17.0147148483, 6.8329468154, 7.1773682740)
Atom 783 = (21.2683935603, 0.5349058381, 0.2534122550)
Atom 784 = (21.2683935603, 14.2007994690, 7.1773682740)
Atom 785 = (19.7659858110, 3.3184722180, 6.6705437641)
Atom 786 = (22.7708013096, 3.3184722180, 6.6705437641)
Atom 787 = (19.7659858110, 11.4172330891, 13.5944997831)
Atom 788 = (18.5171225975, 4.0493804355, 13.5944997831)
Atom 789 = (15.5123070990, 10.6863248715, 6.6705437641)
Atom 790 = (18.5171225975, 10.6863248715, 6.6705437641)
Atom 791 = (15.5123070990, 4.0493804355, 13.5944997831)
Atom 792 = (17.0147148483, 9.7963017258, 14.7217213347)
Atom 793 = (21.2683935603, 12.1643173610, 26.8220147793)
Atom 794 = (17.0147148483, 9.7786138906, 16.5662639741)
Atom 795 = (17.0147148483, 7.9027584916, 14.1013242930)
Atom 796 = (22.7708013096, 11.4172330891, 27.4424118211)
Atom 797 = (17.0147148483, 4.9394035812, 21.6456773538)
Atom 798 = (21.2683935603, 2.4284490723, 14.7217213347)
Atom 799 = (21.2683935603, 12.3072562348, 21.6456773538)
Atom 800 = (21.2683935603, 2.5713879460, 19.8980587603)
Atom 801 = (17.0147148483, 4.7964647075, 26.8220147793)
Atom 802 = (17.0147148483, 9.9392405995, 19.8980587603)
Atom 803 = (17.0147148483, 4.9570914165, 23.4902199931)
Atom 804 = (21.2683935603, 2.4107612371, 16.5662639741)
Atom 805 = (21.2683935603, 12.3249440700, 23.4902199931)
Atom 806 = (17.0147148483, 6.8329468154, 21.0252803120)
Atom 807 = (21.2683935603, 0.5349058381, 14.1013242930)
Atom 808 = (21.2683935603, 14.2007994690, 21.0252803120)
Atom 809 = (19.7659858110, 3.3184722180, 20.5184558021)
Atom 810 = (22.7708013096, 3.3184722180, 20.5184558021)
Atom 811 = (19.7659858110, 11.4172330891, 27.4424118211)
Atom 812 = (18.5171225975, 4.0493804355, 27.4424118211)
Atom 813 = (15.5123070990, 10.6863248715, 20.5184558021)
Atom 814 = (18.5171225975, 10.6863248715, 20.5184558021)
Atom 815 = (15.5123070990, 4.0493804355, 27.4424118211)
Atom 816 = (17.0147148483, 9.7963017258, 28.5696333728)
Atom 817 = (21.2683935603, 12.1643173610, 40.6699268174)
Atom 818 = (17.0147148483, 9.7786138906, 30.4141760121)
Atom 819 = (17.0147148483, 7.9027584916, 27.9492363310)
Atom 820 = (22.7708013096, 11.4172330891, 41.2903238591)
Atom 821 = (17.0147148483, 4.9394035812, 35.4935893918)
Atom 822 = (21.2683935603, 2.4284490723, 28.5696333728)
Atom 823 = (21.2683935603, 12.3072562348, 35.4935893918)
Atom 824 = (21.2683935603, 2.5713879460, 33.7459707983)
Atom 825 = (17.0147148483, 4.7964647075, 40.6699268174)
Atom 826 = (17.0147148483, 9.9392405995, 33.7459707983)
Atom 827 = (17.0147148483, 4.9570914165, 37.3381320311)
Atom 828 = (21.2683935603, 2.4107612371, 30.4141760121)
Atom 829 = (21.2683935603, 12.3249440700, 37.3381320311)
Atom 830 = (17.0147148483, 6.8329468154, 34.8731923500)
Atom 831 = (21.2683935603, 0.5349058381, 27.9492363310)
Atom 832 = (21.2683935603, 14.2007994690, 34.8731923500)
Atom 833 = (19.7659858110, 3.3184722180, 34.3663678401)
Atom 834 = (22.7708013096, 3.3184722180, 34.3663678401)
Atom 835 = (19.7659858110, 11.4172330891, 41.2903238591)
Atom 836 = (18.5171225975, 4.0493804355, 41.2903238591)
Atom 837 = (15.5123070990, 10.6863248715, 34.3663678401)
Atom 838 = (18.5171225975, 10.6863248715, 34.3663678401)
Atom 839 = (15.5123070990, 4.0493804355, 41.2903238591)
Atom 840 = (17.0147148483, 9.7963017258, 42.4175454108)
Atom 841 = (21.2683935603, 12.1643173610, 54.5178388554)
Atom 842 = (17.0147148483, 9.7786138906, 44.2620880502)
Atom 843 = (17.0147148483, 7.9027584916, 41.7971483690)
Atom 844 = (22.7708013096, 11.4172330891, 55.1382358971)
Atom 845 = (17.0147148483, 4.9394035812, 49.3415014298)
Atom 846 = (21.2683935603, 2.4284490723, 42.4175454108)
Atom 847 = (21.2683935603, 12.3072562348, 49.3415014298)
Atom 848 = (21.2683935603, 2.5713879460, 47.5938828364)
Atom 849 = (17.0147148483, 4.7964647075, 54.5178388554)
Atom 850 = (17.0147148483, 9.9392405995, 47.5938828364)
Atom 851 = (17.0147148483, 4.9570914165, 51.1860440692)
Atom 852 = (21.2683935603, 2.4107612371, 44.2620880502)
Atom 853 = (21.2683935603, 12.3249440700, 51.1860440692)
Atom 854 = (17.0147148483, 6.8329468154, 48.7211043880)
Atom 855 = (21.2683935603, 0.5349058381, 41.7971483690)
Atom 856 = (21.2683935603, 14.2007994690, 48.7211043880)
Atom 857 = (19.7659858110, 3.3184722180, 48.2142798781)
Atom 858 = (22.7708013096, 3.3184722180, 48.2142798781)
Atom 859 = (19.7659858110, 11.4172330891, 55.1382358971)
Atom 860 = (18.5171225975, 4.0493804355, 55.1382358971)
Atom 861 = (15.5123070990, 10.6863248715, 48.2142798781)
Atom 862 = (18.5171225975, 10.6863248715, 48.2142798781)
Atom 863 = (15.5123070990, 4.0493804355, 55.1382358971)
Atom 864 = (17.0147148483, 24.5320070329, 0.8738092967)
Atom 865 = (21.2683935603, 26.9000226681, 12.9741027413)
Atom 866 = (17.0147148483, 24.5143191976, 2.7183519361)
Atom 867 = (17.0147148483, 22.6384637987, 0.2534122550)
Atom 868 = (22.7708013096, 26.1529383961, 13.5944997831)
Atom 869 = (17.0147148483, 19.6751088883, 7.7977653157)
Atom 870 = (21.2683935603, 17.1641543794, 0.8738092967)
Atom 871 = (21.2683935603, 27.0429615418, 7.7977653157)
Atom 872 = (21.2683935603, 17.3070932531, 6.0501467223)
Atom 873 = (17.0147148483, 19.5321700146, 12.9741027413)
Atom 874 = (17.0147148483, 24.6749459066, 6.0501467223)
Atom 875 = (17.0147148483, 19.6927967235, 9.6423079551)
Atom 876 = (21.2683935603, 17.1464665441, 2.7183519361)
Atom 877 = (21.2683935603, 27.0606493771, 9.6423079551)
Atom 878 = (17.0147148483, 21.5686521225, 7.1773682740)
Atom 879 = (21.2683935603, 15.2706111451, 0.2534122550)
Atom 880 = (21.2683935603, 28.9365047760, 7.1773682740)
Atom 881 = (19.7659858110, 18.0541775251, 6.6705437641)
Atom 882 = (22.7708013096, 18.0541775251, 6.6705437641)
Atom 883 = (19.7659858110, 26.1529383961, 13.5944997831)
Atom 884 = (18.5171225975, 18.7850857426, 13.5944997831)
Atom 885 = (15.5123070990, 25.4220301786, 6.6705437641)
Atom 886 = (18.5171225975, 25.4220301786, 6.6705437641)
Atom 887 = (15.5123070990, 18.7850857426, 13.5944997831)
Atom 888 = (17.0147148483, 24.5320070329, 14.7217213347)
Atom 889 = (21.2683935603, 26.9000226681, 26.8220147793)
Atom 890 = (17.0147148483, 24.5143191976, 16.5662639741)
Atom 891 = (17.0147148483, 22.6384637987, 14.1013242930)
Atom 892 = (22.7708013096, 26.1529383961, 27.4424118211)
Atom 893 = (17.0147148483, 19.6751088883, 21.6456773538)
Atom 894 = (21.2683935603, 17.1641543794, 14.7217213347)
Atom 895 = (21.2683935603, 27.0429615418, 21.6456773538)
Atom 896 = (21.2683935603, 17.3070932531, 19.8980587603)
Atom 897 = (17.0147148483, 19.5321700146, 26.8220147793)
Atom 898 = (17.0147148483, 24.6749459066, 19.8980587603)
Atom 899 = (17.0147148483, 19.6927967235, 23.4902199931)
Atom 900 = (21.2683935603, 17.1464665441, 16.5662639741)
Atom 901 = (21.2683935603, 27.0606493771, 23.4902199931)
Atom 902 = (17.0147148483, 21.5686521225, 21.0252803120)
Atom 903 = (21.2683935603, 15.2706111451, 14.1013242930)
Atom 904 = (21.2683935603, 28.9365047760, 21.0252803120)
Atom 905 = (19.7659858110, 18.0541775251, 20.5184558021)
Atom 906 = (22.7708013096, 18.0541775251, 20.5184558021)
Atom 907 = (19.7659858110, 26.1529383961, 27.4424118211)
Atom 908 = (18.5171225975, 18.7850857426, 27.4424118211)
Atom 909 = (15.5123070990, 25.4220301786, 20.5184558021)
Atom 910 = (18.5171225975, 25.4220301786, 20.5184558021)
Atom 911 = (15.5123070990, 18.7850857426, 27.4424118211)
Atom 912 = (17.0147148483, 24.5320070329, 28.5696333728)
Atom 913 = (21.2683935603, 26.9000226681, 40.6699268174)
Atom 914 = (17.0147148483, 24.5143191976, 30.4141760121)
Atom 915 = (17.0147148483, 22.6384637987, 27.9492363310)
Atom 916 = (22.7708013096, 26.1529383961, 41.2903238591)
Atom 917 = (17.0147148483, 19.6751088883, 35.4935893918)
Atom 918 = (21.2683935603, 17.1641543794, 28.5696333728)
Atom 919 = (21.2683935603, 27.0429615418, 35.4935893918)
Atom 920 = (21.2683935603, 17.3070932531, 33.7459707983)
Atom 921 = (17.0147148483, 19.5321700146, 40.6699268174)
Atom 922 = (17.0147148483, 24.6749459066, 33.7459707983)
Atom 923 = (17.0147148483, 19.6927967235, 37.3381320311)
Atom 924 = (21.2683935603, 17.1464665441, 30.4141760121)
Atom 925 = (21.2683935603, 27.0606493771, 37.3381320311)
Atom 926 = (17.0147148483, 21.5686521225, 34.8731923500)
Atom 927 = (21.2683935603, 15.2706111451, 27.9492363310)
Atom 928 = (21.2683935603, 28.9365047760, 34.8731923500)
Atom 929 = (19.7659858110, 18.0541775251, 34.3663678401)
Atom 930 = (22.7708013096, 18.0541775251, 34.3663678401)
Atom 931 = (19.7659858110, 26.1529383961, 41.2903238591)
Atom 932 = (18.5171225975, 18.7850857426, 41.2903238591)
Atom 933 = (15.5123070990, 25.4220301786, 34.3663678401)
Atom 934 = (18.5171225975, 25.4220301786, 34.3663678401)
Atom 935 = (15.5123070990, 18.7850857426, 41.2903238591)
Atom 936 = (17.0147148483, 24.5320070329, 42.4175454108)
Atom 937 = (21.2683935603, 26.9000226681, 54.5178388554)
Atom 938 = (17.0147148483, 24.5143191976, 44.2620880502)
Atom 939 = (17.0147148483, 22.6384637987, 41.7971483690)
Atom 940 = (22.7708013096, 26.1529383961, 55.1382358971)
Atom 941 = (17.0147148483, 19.6751088883, 49.3415014298)
Atom 942 = (21.2683935603, 17.1641543794, 42.4175454108)
Atom 943 = (21.2683935603, 27.0429615418, 49.3415014298)
Atom 944 = (21.2683935603, 17.3070932531, 47.5938828364)
Atom 945 = (17.0147148483, 19.5321700146, 54.5178388554)
Atom 946 = (17.0147148483, 24.6749459066, 47.5938828364)
Atom 947 = (17.0147148483, 19.6927967235, 51.1860440692)
Atom 948 = (21.2683935603, 17.1464665441, 44.2620880502)
Atom 949 = (21.2683935603, 27.0606493771, 51.1860440692)
Atom 950 = (17.0147148483, 21.5686521225, 48.7211043880)
Atom 951 = (21.2683935603, 15.2706111451, 41.7971483690)
Atom 952 = (21.2683935603, 28.9365047760, 48.7211043880)
Atom 953 = (19.7659858110, 18.0541775251, 48.2142798781)
Atom 954 = (22.7708013096, 18.0541775251, 48.2142798781)
Atom 955 = (19.7659858110, 26.1529383961, 55.1382358971)
Atom 956 = (18.5171225975, 18.7850857426, 55.1382358971)
Atom 957 = (15.5123070990, 25.4220301786, 48.2142798781)
Atom 958 = (18.5171225975, 25.4220301786, 48.2142798781)
Atom 959 = (15.5123070990, 18.7850857426, 55.1382358971)
Atom 960 = (17.0147148483, 39.2677123399, 0.8738092967)
Atom 961 = (21.2683935603, 41.6357279752, 12.9741027413)
Atom 962 = (17.0147148483, 39.2500245047, 2.7183519361)
Atom 963 = (17.0147148483, 37.3741691057, 0.2534122550)
Atom 964 = (22.7708013096, 40.8886437032, 13.5944997831)
Atom 965 = (17.0147148483, 34.4108141953, 7.7977653157)
Atom 966 = (21.2683935603, 31.8998596864, 0.8738092967)
Atom 967 = (21.2683935603, 41.7786668489, 7.7977653157)
Atom 968 = (21.2683935603, 32.0427985601, 6.0501467223)
Atom 969 = (17.0147148483, 34.2678753216, 12.9741027413)
Atom 970 = (17.0147148483, 39.4106512137, 6.0501467223)
Atom 971 = (17.0147148483, 34.4285020306, 9.6423079551)
Atom 972 = (21.2683935603, 31.8821718512, 2.7183519361)
Atom 973 = (21.2683935603, 41.7963546841, 9.6423079551)
Atom 974 = (17.0147148483, 36.3043574296, 7.1773682740)
Atom 975 = (21.2683935603, 30.0063164522, 0.2534122550)
Atom 976 = (21.2683935603, 43.6722100831, 7.1773682740)
Atom 977 = (19.7659858110, 32.7898828321, 6.6705437641)
Atom 978 = (22.7708013096, 32.7898828321, 6.6705437641)
Atom 979 = (19.7659858110, 40.8886437032, 13.5944997831)
Atom 980 = (18.5171225975, 33.5207910496, 13.5944997831)
Atom 981 = (15.5123070990, 40.1577354856, 6.6705437641)
Atom 982 = (18.5171225975, 40.1577354856, 6.6705437641)
Atom 983 = (15.5123070990, 33.5207910496, 13.5944997831)
Atom 984 = (17.0147148483, 39.2677123399, 14.7217213347)
Atom 985 = (21.2683935603, 41.6357279752, 26.8220147793)
Atom 986 = (17.0147148483, 39.2500245047, 16.5662639741)
Atom 987 = (17.0147148483, 37.3741691057, 14.1013242930)
Atom 988 = (22.7708013096, 40.8886437032, 27.4424118211)
Atom 989 = (17.0147148483, 34.4108141953, 21.6456773538)
Atom 990 = (21.2683935603, 31.8998596864, 14.7217213347)
Atom 991 = (21.2683935603, 41.7786668489, 21.6456773538)
Atom 992 = (21.2683935603, 32.0427985601, 19.8980587603)
Atom 993 = (17.0147148483, 34.2678753216, 26.8220147793)
Atom 994 = (17.0147148483, 39.4106512137, 19.8980587603)
Atom 995 = (17.0147148483, 34.4285020306, 23.4902199931)
Atom 996 = (21.2683935603, 31.8821718512, 16.5662639741)
Atom 997 = (21.2683935603, 41.7963546841, 23.4902199931)
Atom 998 = (17.0147148483, 36.3043574296, 21.0252803120)
Atom 999 = (21.2683935603, 30.0063164522, 14.1013242930)
Atom 1000 = (21.2683935603, 43.6722100831, 21.0252803120)
Atom 1001 = (19.7659858110, 32.7898828321, 20.5184558021)
Atom 1002 = (22.7708013096, 32.7898828321, 20.5184558021)
Atom 1003 = (19.7659858110, 40.8886437032, 27.4424118211)
Atom 1004 = (18.5171225975, 33.5207910496, 27.4424118211)
Atom 1005 = (15.5123070990, 40.1577354856, 20.5184558021)
Atom 1006 = (18.5171225975, 40.1577354856, 20.5184558021)
Atom 1007 = (15.5123070990, 33.5207910496, 27.4424118211)
Atom 1008 = (17.0147148483, 39.2677123399, 28.5696333728)
Atom 1009 = (21.2683935603, 41.6357279752, 40.6699268174)
Atom 1010 = (17.0147148483, 39.2500245047, 30.4141760121)
Atom 1011 = (17.0147148483, 37.3741691057, 27.9492363310)
Atom 1012 = (22.7708013096, 40.8886437032, 41.2903238591)
Atom 1013 = (17.0147148483, 34.4108141953, 35.4935893918)
Atom 1014 = (21.2683935603, 31.8998596864, 28.5696333728)
Atom 1015 = (21.2683935603, 41.7786668489, 35.4935893918)
Atom 1016 = (21.2683935603, 32.0427985601, 33.7459707983)
Atom 1017 = (17.0147148483, 34.2678753216, 40.6699268174)
Atom 1018 = (17.0147148483, 39.4106512137, 33.7459707983)
Atom 1019 = (17.0147148483, 34.4285020306, 37.3381320311)
Atom 1020 = (21.2683935603, 31.8821718512, 30.4141760121)
Atom 1021 = (21.2683935603, 41.7963546841, 37.3381320311)
Atom 1022 = (17.0147148483, 36.3043574296, 34.8731923500)
Atom 1023 = (21.2683935603, 30.0063164522, 27.9492363310)
Atom 1024 = (21.2683935603, 43.6722100831, 34.8731923500)
Atom 1025 = (19.7659858110, 32.7898828321, 34.3663678401)
Atom 1026 = (22.7708013096, 32.7898828321, 34.3663678401)
Atom 1027 = (19.7659858110, 40.8886437032, 41.2903238591)
Atom 1028 = (18.5171225975, 33.5207910496, 41.2903238591)
Atom 1029 = (15.5123070990, 40.1577354856, 34.3663678401)
Atom 1030 = (18.5171225975, 40.1577354856, 34.3663678401)
Atom 1031 = (15.5123070990, 33.5207910496, 41.2903238591)
Atom 1032 = (17.0147148483, 39.2677123399, 42.4175454108)
Atom 1033 = (21.2683935603, 41.6357279752, 54.5178388554)
Atom 1034 = (17.0147148483, 39.2500245047, 44.2620880502)
Atom 1035 = (17.0147148483, 37.3741691057, 41.7971483690)
Atom 1036 = (22.7708013096, 40.8886437032, 55.1382358971)
Atom 1037 = (17.0147148483, 34.4108141953, 49.3415014298)
Atom 1038 = (21.2683935603, 31.8998596864, 42.4175454108)
Atom 1039 = (21.2683935603, 41.7786668489, 49.3415014298)
Atom 1040 = (21.2683935603, 32.0427985601, 47.5938828364)
Atom 1041 = (17.0147148483, 34.2678753216, 54.5178388554)
Atom 1042 = (17.0147148483, 39.4106512137, 47.5938828364)
Atom 1043 = (17.0147148483, 34.4285020306, 51.1860440692)
Atom 1044 = (21.2683935603, 31.8821718512, 44.2620880502)
Atom 1045 = (21.2683935603, 41.7963546841, 51.1860440692)
Atom 1046 = (17.0147148483, 36.3043574296, 48.7211043880)
Atom 1047 = (21.2683935603, 30.0063164522, 41.7971483690)
Atom 1048 = (21.2683935603, 43.6722100831, 48.7211043880)
Atom 1049 = (19.7659858110, 32.7898828321, 48.2142798781)
Atom 1050 = (22.7708013096, 32.7898828321, 48.2142798781)
Atom 1051 = (19.7659858110, 40.8886437032, 55.1382358971)
Atom 1052 = (18.5171225975, 33.5207910496, 55.1382358971)
Atom 1053 = (15.5123070990, 40.1577354856, 48.2142798781)
Atom 1054 = (18.5171225975, 40.1577354856, 48.2142798781)
Atom 1055 = (15.5123070990, 33.5207910496, 55.1382358971)
Atom 1056 = (17.0147148483, 54.0034176470, 0.8738092967)
Atom 1057 = (21.2683935603, 56.3714332822, 12.9741027413)
Atom 1058 = (17.0147148483, 53.9857298118, 2.7183519361)
Atom 1059 = (17.0147148483, 52.1098744128, 0.2534122550)
Atom 1060 = (22.7708013096, 55.6243490102, 13.5944997831)
Atom 1061 = (17.0147148483, 49.1465195024, 7.7977653157)
Atom 1062 = (21.2683935603, 46.6355649935, 0.8738092967)
Atom 1063 = (21.2683935603, 56.5143721559, 7.7977653157)
Atom 1064 = (21.2683935603, 46.7785038672, 6.0501467223)
Atom 1065 = (17.0147148483, 49.0035806287, 12.9741027413)
Atom 1066 = (17.0147148483, 54.1463565207, 6.0501467223)
Atom 1067 = (17.0147148483, 49.1642073376, 9.6423079551)
Atom 1068 = (21.2683935603, 46.6178771582, 2.7183519361)
Atom 1069 = (21.2683935603, 56.5320599912, 9.6423079551)
Atom 1070 = (17.0147148483, 51.0400627366, 7.1773682740)
Atom 1071 = (21.2683935603, 44.7420217593, 0.2534122550)
Atom 1072 = (21.2683935603, 58.4079153901, 7.1773682740)
Atom 1073 = (19.7659858110, 47.5255881392, 6.6705437641)
Atom 1074 = (22.7708013096, 47.5255881392, 6.6705437641)
Atom 1075 = (19.7659858110, 55.6243490102, 13.5944997831)
Atom 1076 = (18.5171225975, 48.2564963567, 13.5944997831)
Atom 1077 = (15.5123070990, 54.8934407927, 6.6705437641)
Atom 1078 = (18.5171225975, 54.8934407927, 6.6705437641)
Atom 1079 = (15.5123070990, 48.2564963567, 13.5944997831)
Atom 1080 = (17.0147148483, 54.0034176470, 14.7217213347)
Atom 1081 = (21.2683935603, 56.3714332822, 26.8220147793)
Atom 1082 = (17.0147148483, 53.9857298118, 16.5662639741)
Atom 1083 = (17.0147148483, 52.1098744128, 14.1013242930)
Atom 1084 = (22.7708013096, 55.6243490102, 27.4424118211)
Atom 1085 = (17.0147148483, 49.1465195024, 21.6456773538)
Atom 1086 = (21.2683935603, 46.6355649935, 14.7217213347)
Atom 1087 = (21.2683935603, 56.5143721559, 21.6456773538)
Atom 1088 = (21.2683935603, 46.7785038672, 19.8980587603)
Atom 1089 = (17.0147148483, 49.0035806287, 26.8220147793)
Atom 1090 = (17.0147148483, 54.1463565207, 19.8980587603)
Atom 1091 = (17.0147148483, 49.1642073376, 23.4902199931)
Atom 1092 = (21.2683935603, 46.6178771582, 16.5662639741)
Atom 1093 = (21.2683935603, 56.5320599912, 23.4902199931)
Atom 1094 = (17.0147148483, 51.0400627366, 21.0252803120)
Atom 1095 = (21.2683935603, 44.7420217593, 14.1013242930)
Atom 1096 = (21.2683935603, 58.4079153901, 21.0252803120)
Atom 1097 = (19.7659858110, 47.5255881392, 20.5184558021)
Atom 1098 = (22.7708013096, 47.5255881392, 20.5184558021)
Atom 1099 = (19.7659858110, 55.6243490102, 27.4424118211)
Atom 1100 = (18.5171225975, 48.2564963567, 27.4424118211)
Atom 1101 = (15.5123070990, 54.8934407927, 20.5184558021)
Atom 1102 = (18.5171225975, 54.8934407927, 20.5184558021)
Atom 1103 = (15.5123070990, 48.2564963567, 27.4424118211)
Atom 1104 = (17.0147148483, 54.0034176470, 28.5696333728)
Atom 1105 = (21.2683935603, 56.3714332822, 40.6699268174)
Atom 1106 = (17.0147148483, 53.9857298118, 30.4141760121)
Atom 1107 = (17.0147148483, 52.1098744128, 27.9492363310)
Atom 1108 = (22.7708013096, 55.6243490102, 41.2903238591)
Atom 1109 = (17.0147148483, 49.1465195024, 35.4935893918)
Atom 1110 = (21.2683935603, 46.6355649935, 28.5696333728)
Atom 1111 = (21.2683935603, 56.5143721559, 35.4935893918)
Atom 1112 = (21.2683935603, 46.7785038672, 33.7459707983)
Atom 1113 = (17.0147148483, 49.0035806287, 40.6699268174)
Atom 1114 = (17.0147148483, 54.1463565207, 33.7459707983)
Atom 1115 = (17.0147148483, 49.1642073376, 37.3381320311)
Atom 1116 = (21.2683935603, 46.6178771582, 30.4141760121)
Atom 1117 = (21.2683935603, 56.5320599912, 37.3381320311)
Atom 1118 = (17.0147148483, 51.0400627366, 34.8731923500)
Atom 1119 = (21.2683935603, 44.7420217593, 27.9492363310)
Atom 1120 = (21.2683935603, 58.4079153901, 34.8731923500)
Atom 1121 = (19.7659858110, 47.5255881392, 34.3663678401)
Atom 1122 = (22.7708013096, 47.5255881392, 34.3663678401)
Atom 1123 = (19.7659858110, 55.6243490102, 41.2903238591)
Atom 1124 = (18.5171225975, 48.2564963567, 41.2903238591)
Atom 1125 = (15.5123070990, 54.8934407927, 34.3663678401)
Atom 1126 = (18.5171225975, 54.8934407927, 34.3663678401)
Atom 1127 = (15.5123070990, 48.2564963567, 41.2903238591)
Atom 1128 = (17.0147148483, 54.0034176470, 42.4175454108)
Atom 1129 = (21.2683935603, 56.3714332822, 54.5178388554)
Atom 1130 = (17.0147148483, 53.9857298118, 44.2620880502)
Atom 1131 = (17.0147148483, 52.1098744128, 41.7971483690)
Atom 1132 = (22.7708013096, 55.6243490102, 55.1382358971)
Atom 1133 = (17.0147148483, 49.1465195024, 49.3415014298)
Atom 1134 = (21.2683935603, 46.6355649935, 42.4175454108)
Atom 1135 = (21.2683935603, 56.5143721559, 49.3415014298)
Atom 1136 = (21.2683935603, 46.7785038672, 47.5938828364)
Atom 1137 = (17.0147148483, 49.0035806287, 54.5178388554)
Atom 1138 = (17.0147148483, 54.1463565207, 47.5938828364)
Atom 1139 = (17.0147148483, 49.1642073376, 51.1860440692)
Atom 1140 = (21.2683935603, 46.6178771582, 44.2620880502)
Atom 1141 = (21.2683935603, 56.5320599912, 51.1860440692)
Atom 1142 = (17.0147148483, 51.0400627366, 48.7211043880)
Atom 1143 = (21.2683935603, 44.7420217593, 41.7971483690)
Atom 1144 = (21.2683935603, 58.4079153901, 48.7211043880)
Atom 1145 = (19.7659858110, 47.5255881392, 48.2142798781)
Atom 1146 = (22.7708013096, 47.5255881392, 48.2142798781)
Atom 1147 = (19.7659858110, 55.6243490102, 55.1382358971)
Atom 1148 = (18.5171225975, 48.2564963567, 55.1382358971)
Atom 1149 = (15.5123070990, 54.8934407927, 48.2142798781)
Atom 1150 = (18.5171225975, 54.8934407927, 48.2142798781)
Atom 1151 = (15.5123070990, 48.2564963567, 55.1382358971)
Atom 1152 = (25.5220722724, 9.7963017258, 0.8738092967)
Atom 1153 = (29.7757509844, 12.1643173610, 12.9741027413)
Atom 1154 = (25.5220722724, 9.7786138906, 2.7183519361)
Atom 1155 = (25.5220722724, 7.9027584916, 0.2534122550)
Atom 1156 = (31.2781587337, 11.4172330891, 13.5944997831)
Atom 1157 = (25.5220722724, 4.9394035812, 7.7977653157)
Atom 1158 = (29.7757509844, 2.4284490723, 0.8738092967)
Atom 1159 = (29.7757509844, 12.3072562348, 7.7977653157)
Atom 1160 = (29.7757509844, 2.5713879460, 6.0501467223)
Atom 1161 = (25.5220722724, 4.7964647075, 12.9741027413)
Atom 1162 = (25.5220722724, 9.9392405995, 6.0501467223)
Atom 1163 = (25.5220722724, 4.9570914165, 9.6423079551)
Atom 1164 = (29.7757509844, 2.4107612371, 2.7183519361)
Atom 1165 = (29.7757509844, 12.3249440700, 9.6423079551)
Atom 1166 = (25.5220722724, 6.8329468154, 7.1773682740)
Atom 1167 = (29.7757509844, 0.5349058381, 0.2534122550)
Atom 1168 = (29.7757509844, 14.2007994690, 7.1773682740)
Atom 1169 = (28.2733432352, 3.3184722180, 6.6705437641)
Atom 1170 = (31.2781587337, 3.3184722180, 6.6705437641)
Atom 1171 = (28.2733432352, 11.4172330891, 13.5944997831)
Atom 1172 = (27.0244800217, 4.0493804355, 13.5944997831)
Atom 1173 = (24.0196645231, 10.6863248715, 6.6705437641)
Atom 1174 = (27.0244800217, 10.6863248715, 6.6705437641)
Atom 1175 = (24.0196645231, 4.0493804355, 13.5944997831)
Atom 1176 = (25.5220722724, 9.7963017258, 14.7217213347)
Atom 1177 = (29.7757509844, 12.1643173610, 26.8220147793)
Atom 1178 = (25.5220722724, 9.7786138906, 16.5662639741)
Atom 1179 = (25.5220722724, 7.9027584916, 14.1013242930)
Atom 1180 = (31.2781587337, 11.4172330891, 27.4424118211)
Atom 1181 = (25.5220722724, 4.9394035812, 21.6456773538)
Atom 1182 = (29.7757509844, 2.4284490723, 14.7217213347)
Atom 1183 = (29.7757509844, 12.3072562348, 21.6456773538)
Atom 1184 = (29.7757509844, 2.5713879460, 19.8980587603)
Atom 1185 = (25.5220722724, 4.7964647075, 26.8220147793)
Atom 1186 = (25.5220722724, 9.9392405995, 19.8980587603)
Atom 1187 = (25.5220722724, 4.9570914165, 23.4902199931)
Atom 1188 = (29.7757509844, 2.4107612371, 16.5662639741)
Atom 1189 = (29.7757509844, 12.3249440700, 23.4902199931)
Atom 1190 = (25.5220722724, 6.8329468154, 21.0252803120)
Atom 1191 = (29.7757509844, 0.5349058381, 14.1013242930)
Atom 1192 = (29.7757509844, 14.2007994690, 21.0252803120)
Atom 1193 = (28.2733432352, 3.3184722180, 20.5184558021)
Atom 1194 = (31.2781587337, 3.3184722180, 20.5184558021)
Atom 1195 = (28.2733432352, 11.4172330891, 27.4424118211)
Atom 1196 = (27.0244800217, 4.0493804355, 27.4424118211)
Atom 1197 = (24.0196645231, 10.6863248715, 20.5184558021)
Atom 1198 = (27.0244800217, 10.6863248715, 20.5184558021)
Atom 1199 = (24.0196645231, 4.0493804355, 27.4424118211)
Atom 1200 = (25.5220722724, 9.7963017258, 28.5696333728)
Atom 1201 = (29.7757509844, 12.1643173610, 40.6699268174)
Atom 1202 = (25.5220722724, 9.7786138906, 30.4141760121)
Atom 1203 = (25.5220722724, 7.9027584916, 27.9492363310)
Atom 1204 = (31.2781587337, 11.4172330891, 41.2903238591)
Atom 1205 = (25.5220722724, 4.9394035812, 35.4935893918)
Atom 1206 = (29.7757509844, 2.4284490723, 28.5696333728)
Atom 1207 = (29.7757509844, 12.3072562348, 35.4935893918)
Atom 1208 = (29.7757509844, 2.5713879460, 33.7459707983)
Atom 1209 = (25.5220722724, 4.7964647075, 40.6699268174)
Atom 1210 = (25.5220722724, 9.9392405995, 33.7459707983)
Atom 1211 = (25.5220722724, 4.9570914165, 37.3381320311)
Atom 1212 = (29.7757509844, 2.4107612371, 30.4141760121)
Atom 1213 = (29.7757509844, 12.3249440700, 37.3381320311)
Atom 1214 = (25.5220722724, 6.8329468154, 34.8731923500)
Atom 1215 = (29.7757509844, 0.5349058381, 27.9492363310)
Atom 1216 = (29.7757509844, 14.2007994690, 34.8731923500)
Atom 1217 = (28.2733432352, 3.3184722180, 34.3663678401)
Atom 1218 = (31.2781587337, 3.3184722180, 34.3663678401)
Atom 1219 = (28.2733432352, 11.4172330891, 41.2903238591)
Atom 1220 = (27.0244800217, 4.0493804355, 41.2903238591)
Atom 1221 = (24.0196645231, 10.6863248715, 34.3663678401)
Atom 1222 = (27.0244800217, 10.6863248715, 34.3663678401)
Atom 1223 = (24.0196645231, 4.0493804355, 41.2903238591)
Atom 1224 = (25.5220722724, 9.7963017258, 42.4175454108)
Atom 1225 = (29.7757509844, 12.1643173610, 54.5178388554)
Atom 1226 = (25.5220722724, 9.7786138906, 44.2620880502)
Atom 1227 = (25.5220722724, 7.9027584916, 41.7971483690)
Atom 1228 = (31.2781587337, 11.4172330891, 55.1382358971)
Atom 1229 = (25.5220722724, 4.9394035812, 49.3415014298)
Atom 1230 = (29.7757509844, 2.4284490723, 42.4175454108)
Atom 1231 = (29.7757509844, 12.3072562348, 49.3415014298)
Atom 1232 = (29.7757509844, 2.5713879460, 47.5938828364)
Atom 1233 = (25.5220722724, 4.7964647075, 54.5178388554)
Atom 1234 = (25.5220722724, 9.9392405995, 47.5938828364)
Atom 1235 = (25.5220722724, 4.9570914165, 51.1860440692)
Atom 1236 = (29.7757509844, 2.4107612371, 44.2620880502)
Atom 1237 = (29.7757509844, 12.3249440700, 51.1860440692)
Atom 1238 = (25.5220722724, 6.8329468154, 48.7211043880)
Atom 1239 = (29.7757509844, 0.5349058381, 41.7971483690)
Atom 1240 = (29.7757509844, 14.2007994690, 48.7211043880)
Atom 1241 = (28.2733432352, 3.3184722180, 48.2142798781)
Atom 1242 = (31.2781587337, 3.3184722180, 48.2142798781)
Atom 1243 = (28.2733432352, 11.4172330891, 55.1382358971)
Atom 1244 = (27.0244800217, 4.0493804355, 55.1382358971)
Atom 1245 = (24.0196645231, 10.6863248715, 48.2142798781)
Atom 1246 = (27.0244800217, 10.6863248715, 48.2142798781)
Atom 1247 = (24.0196645231, 4.0493804355, 55.1382358971)
Atom 1248 = (25.5220722724, 24.5320070329, 0.8738092967)
Atom 1249 = (29.7757509844, 26.9000226681, 12.9741027413)
Atom 1250 = (25.5220722724, 24.5143191976, 2.7183519361)
Atom 1251 = (25.5220722724, 22.6384637987, 0.2534122550)
Atom 1252 = (31.2781587337, 26.1529383961, 13.5944997831)
Atom 1253 = (25.5220722724, 19.6751088883, 7.7977653157)
Atom 1254 = (29.7757509844, 17.1641543794, 0.8738092967)
Atom 1255 = (29.7757509844, 27.0429615418, 7.7977653157)
Atom 1256 = (29.7757509844, 17.3070932531, 6.0501467223)
Atom 1257 = (25.5220722724, 19.5321700146, 12.9741027413)
Atom 1258 = (25.5220722724, 24.6749459066, 6.0501467223)
Atom 1259 = (25.5220722724, 19.6927967235, 9.6423079551)
Atom 1260 = (29.7757509844, 17.1464665441, 2.7183519361)
Atom 1261 = (29.7757509844, 27.0606493771, 9.6423079551)
Atom 1262 = (25.5220722724, 21.5686521225, 7.1773682740)
Atom 1263 = (29.7757509844, 15.2706111451, 0.2534122550)
Atom 1264 = (29.7757509844, 28.9365047760, 7.1773682740)
Atom 1265 = (28.2733432352, 18.0541775251, 6.6705437641)
Atom 1266 = (31.2781587337, 18.0541775251, 6.6705437641)
Atom 1267 = (28.2733432352, 26.1529383961, 13.5944997831)
Atom 1268 = (27.0244800217, 18.7850857426, 13.5944997831)
Atom 1269 = (24.0196645231, 25.4220301786, 6.6705437641)
Atom 1270 = (27.0244800217, 25.4220301786, 6.6705437641)
Atom 1271 = (24.0196645231, 18.7850857426, 13.5944997831)
Atom 1272 = (25.5220722724, 24.5320070329, 14.7217213347)
Atom 1273 = (29.7757509844, 26.9000226681, 26.8220147793)
Atom 1274 = (25.5220722724, 24.5143191976, 16.5662639741)
Atom 1275 = (25.5220722724, 22.6384637987, 14.1013242930)
Atom 1276 = (31.2781587337, 26.1529383961, 27.4424118211)
Atom 1277 = (25.5220722724, 19.6751088883, 21.6456773538)
Atom 1278 = (29.7757509844, 17.1641543794, 14.7217213347)
Atom 1279 = (29.7757509844, 27.0429615418, 21.6456773538)
Atom 1280 = (29.7757509844, 17.3070932531, 19.8980587603)
Atom 1281 = (25.5220722724, 19.5321700146, 26.8220147793)
Atom 1282 = (25.5220722724, 24.6749459066, 19.8980587603)
Atom 1283 = (25.5220722724, 19.6927967235, 23.4902199931)
Atom 1284 = (29.7757509844, 17.1464665441, 16.5662639741)
Atom 1285 = (29.7757509844, 27.0606493771, 23.4902199931)
Atom 1286 = (25.5220722724, 21.5686521225, 21.0252803120)
Atom 1287 = (29.7757509844, 15.2706111451, 14.1013242930)
Atom 1288 = (29.7757509844, 28.9365047760, 21.0252803120)
Atom 1289 = (28.2733432352, 18.0541775251, 20.5184558021)
Atom 1290 = (31.2781587337, 18.0541775251, 20.5184558021)
Atom 1291 = (28.2733432352, 26.1529383961, 27.4424118211)
Atom 1292 = (27.0244800217, 18.7850857426, 27.4424118211)
Atom 1293 = (24.0196645231, 25.4220301786, 20.5184558021)
Atom 1294 = (27.0244800217, 25.4220301786, 20.5184558021)
Atom 1295 = (24.0196645231, 18.7850857426, 27.4424118211)
Atom 1296 = (25.5220722724, 24.5320070329, 28.5696333728)
Atom 1297 = (29.7757509844, 26.9000226681, 40.6699268174)
Atom 1298 = (25.5220722724, 24.5143191976, 30.4141760121)
Atom 1299 = (25.5220722724, 22.6384637987, 27.9492363310)
Atom 1300 = (31.2781587337, 26.1529383961, 41.2903238591)
Atom 1301 = (25.5220722724, 19.6751088883, 35.4935893918)
Atom 1302 = (29.7757509844, 17.1641543794, 28.5696333728)
Atom 1303 = (29.7757509844, 27.0429615418, 35.4935893918)
Atom 1304 = (29.7757509844, 17.3070932531, 33.7459707983)
Atom 1305 = (25.5220722724, 19.5321700146, 40.6699268174)
Atom 1306 = (25.5220722724, 24.6749459066, 33.7459707983)
Atom 1307 = (25.5220722724, 19.6927967235, 37.3381320311)
Atom 1308 = (29.7757509844, 17.1464665441, 30.4141760121)
Atom 1309 = (29.7757509844, 27.0606493771, 37.3381320311)
Atom 1310 = (25.5220722724, 21.5686521225, 34.8731923500)
Atom 1311 = (29.7757509844, 15.2706111451, 27.9492363310)
Atom 1312 = (29.7757509844, 28.9365047760, 34.8731923500)
Atom 1313 = (28.2733432352, 18.0541775251, 34.3663678401)
Atom 1314 = (31.2781587337, 18.0541775251, 34.3663678401)
Atom 1315 = (28.2733432352, 26.1529383961, 41.2903238591)
Atom 1316 = (27.0244800217, 18.7850857426, 41.2903238591)
Atom 1317 = (24.0196645231, 25.4220301786, 34.3663678401)
Atom 1318 = (27.0244800217, 25.4220301786, 34.3663678401)
Atom 1319 = (24.0196645231, 18.7850857426, 41.2903238591)
Atom 1320 = (25.5220722724, 24.5320070329, 42.4175454108)
Atom 1321 = (29.7757509844, 26.9000226681, 54.5178388554)
Atom 1322 = (25.5220722724, 24.5143191976, 44.2620880502)
Atom 1323 = (25.5220722724, 22.6384637987, 41.7971483690)
Atom 1324 = (31.2781587337, 26.1529383961, 55.1382358971)
Atom 1325 = (25.5220722724, 19.6751088883, 49.3415014298)
Atom 1326 = (29.7757509844, 17.1641543794, 42.4175454108)
Atom 1327 = (29.7757509844, 27.0429615418, 49.3415014298)
Atom 1328 = (29.7757509844, 17.3070932531, 47.5938828364)
Atom 1329 = (25.5220722724, 19.5321700146, 54.5178388554)
Atom 1330 = (25.5220722724, 24.6749459066, 47.5938828364)
Atom 1331 = (25.5220722724, 19.6927967235, 51.1860440692)
Atom 1332 = (29.7757509844, 17.1464665441, 44.2620880502)
Atom 1333 = (29.7757509844, 27.0606493771, 51.1860440692)
Atom 1334 = (25.5220722724, 21.5686521225, 48.7211043880)
Atom 1335 = (29.7757509844, 15.2706111451, 41.7971483690)
Atom 1336 = (29.7757509844, 28.9365047760, 48.7211043880)
Atom 1337 = (28.2733432352, 18.0541775251, 48.2142798781)
Atom 1338 = (31.2781587337, 18.0541775251, 48.2142798781)
Atom 1339 = (28.2733432352, 26.1529383961, 55.1382358971)
Atom 1340 = (27.0244800217, 18.7850857426, 55.1382358971)
Atom 1341 = (24.0196645231, 25.4220301786, 48.2142798781)
Atom 1342 = (27.0244800217, 25.4220301786, 48.2142798781)
Atom 1343 = (24.0196645231, 18.7850857426, 55.1382358971)
Atom 1344 = (25.5220722724, 39.2677123399, 0.8738092967)
Atom 1345 = (29.7757509844, 41.6357279752, 12.9741027413)
Atom 1346 = (25.5220722724, 39.2500245047, 2.7183519361)
Atom 1347 = (25.5220722724, 37.3741691057, 0.2534122550)
Atom 1348 = (31.2781587337, 40.8886437032, 13.5944997831)
Atom 1349 = (25.5220722724, 34.4108141953, 7.7977653157)
Atom 1350 = (29.7757509844, 31.8998596864, 0.8738092967)
Atom 1351 = (29.7757509844, 41.7786668489, 7.7977653157)
Atom 1352 = (29.7757509844, 32.0427985601, 6.0501467223)
Atom 1353 = (25.5220722724, 34.2678753216, 12.9741027413)
Atom 1354 = (25.5220722724, 39.4106512137, 6.0501467223)
Atom 1355 = (25.5220722724, 34.4285020306, 9.6423079551)
Atom 1356 = (29.7757509844, 31.8821718512, 2.7183519361)
Atom 1357 = (29.7757509844, 41.7963546841, 9.6423079551)
Atom 1358 = (25.5220722724, 36.3043574296, 7.1773682740)
Atom 1359 = (29.7757509844, 30.0063164522, 0.2534122550)
Atom 1360 = (29.7757509844, 43.6722100831, 7.1773682740)
Atom 1361 = (28.2733432352, 32.7898828321, 6.6705437641)
Atom 1362 = (31.2781587337, 32.7898828321, 6.6705437641)
Atom 1363 = (28.2733432352, 40.8886437032, 13.5944997831)
Atom 1364 = (27.0244800217, 33.5207910496, 13.5944997831)
Atom 1365 = (24.0196645231, 40.1577354856, 6.6705437641)
Atom 1366 = (27.0244800217, 40.1577354856, 6.6705437641)
Atom 1367 = (24.0196645231, 33.5207910496, 13.5944997831)
Atom 1368 = (25.5220722724, 39.2677123399, 14.7217213347)
Atom 1369 = (29.7757509844, 41.6357279752, 26.8220147793)
Atom 1370 = (25.5220722724, 39.2500245047, 16.5662639741)
Atom 1371 = (25.5220722724, 37.3741691057, 14.1013242930)
Atom 1372 = (31.2781587337, 40.8886437032, 27.4424118211)
Atom 1373 = (25.5220722724, 34.4108141953, 21.6456773538)
Atom 1374 = (29.7757509844, 31.8998596864, 14.7217213347)
Atom 1375 = (29.7757509844, 41.7786668489, 21.6456773538)
Atom 1376 = (29.7757509844, 32.0427985601, 19.8980587603)
Atom 1377 = (25.5220722724, 34.2678753216, 26.8220147793)
Atom 1378 = (25.5220722724, 39.4106512137, 19.8980587603)
Atom 1379 = (25.5220722724, 34.4285020306, 23.4902199931)
Atom 1380 = (29.7757509844, 31.8821718512, 16.5662639741)
Atom 1381 = (29.7757509844, 41.7963546841, 23.4902199931)
Atom 1382 = (25.5220722724, 36.3043574296, 21.0252803120)
Atom 1383 = (29.7757509844, 30.0063164522, 14.1013242930)
Atom 1384 = (29.7757509844, 43.6722100831, 21.0252803120)
Atom 1385 = (28.2733432352, 32.7898828321, 20.5184558021)
Atom 1386 = (31.2781587337, 32.7898828321, 20.5184558021)
Atom 1387 = (28.2733432352, 40.8886437032, 27.4424118211)
Atom 1388 = (27.0244800217, 33.5207910496, 27.4424118211)
Atom 1389 = (24.0196645231, 40.1577354856, 20.5184558021)
Atom 1390 = (27.0244800217, 40.1577354856, 20.5184558021)
Atom 1391 = (24.0196645231, 33.5207910496, 27.4424118211)
Atom 1392 = (25.5220722724, 39.2677123399, 28.5696333728)
Atom 1393 = (29.7757509844, 41.6357279752, 40.6699268174)
Atom 1394 = (25.5220722724, 39.2500245047, 30.4141760121)
Atom 1395 = (25.5220722724, 37.3741691057, 27.9492363310)
Atom 1396 = (31.2781587337, 40.8886437032, 41.2903238591)
Atom 1397 = (25.5220722724, 34.4108141953, 35.4935893918)
Atom 1398 = (29.7757509844, 31.8998596864, 28.5696333728)
Atom 1399 = (29.7757509844, 41.7786668489, 35.4935893918)
Atom 1400 = (29.7757509844, 32.0427985601, 33.7459707983)
Atom 1401 = (25.5220722724, 34.2678753216, 40.6699268174)
Atom 1402 = (25.5220722724, 39.4106512137, 33.7459707983)
Atom 1403 = (25.5220722724, 34.4285020306, 37.3381320311)
Atom 1404 = (29.7757509844, 31.8821718512, 30.4141760121)
Atom 1405 = (29.7757509844, 41.7963546841, 37.3381320311)
Atom 1406 = (25.5220722724, 36.3043574296, 34.8731923500)
Atom 1407 = (29.7757509844, 30.0063164522, 27.9492363310)
Atom 1408 = (29.7757509844, 43.6722100831, 34.8731923500)
Atom 1409 = (28.2733432352, 32.7898828321, 34.3663678401)
Atom 1410 = (31.2781587337, 32.7898828321, 34.3663678401)
Atom 1411 = (28.2733432352, 40.8886437032, 41.2903238591)
Atom 1412 = (27.0244800217, 33.5207910496, 41.2903238591)
Atom 1413 = (24.0196645231, 40.1577354856, 34.3663678401)
Atom 1414 = (27.0244800217, 40.1577354856, 34.3663678401)
Atom 1415 = (24.0196645231, 33.5207910496, 41.2903238591)
Atom 1416 = (25.5220722724, 39.2677123399, 42.4175454108)
Atom 1417 = (29.7757509844, 41.6357279752, 54.5178388554)
Atom 1418 = (25.5220722724, 39.2500245047, 44.2620880502)
Atom 1419 = (25.5220722724, 37.3741691057, 41.7971483690)
Atom 1420 = (31.2781587337, 40.8886437032, 55.1382358971)
Atom 1421 = (25.5220722724, 34.4108141953, 49.3415014298)
Atom 1422 = (29.7757509844, 31.8998596864, 42.4175454108)
Atom 1423 = (29.7757509844, 41.7786668489, 49.3415014298)
Atom 1424 = (29.7757509844, 32.0427985601, 47.5938828364)
Atom 1425 = (25.5220722724, 34.2678753216, 54.5178388554)
Atom 1426 = (25.5220722724, 39.4106512137, 47.5938828364)
Atom 1427 = (25.5220722724, 34.4285020306, 51.1860440692)
Atom 1428 = (29.7757509844, 31.8821718512, 44.2620880502)
Atom 1429 = (29.7757509844, 41.7963546841, 51.1860440692)
Atom 1430 = (25.5220722724, 36.3043574296, 48.7211043880)
Atom 1431 = (29.7757509844, 30.0063164522, 41.7971483690)
Atom 1432 = (29.7757509844, 43.6722100831, 48.7211043880)
Atom 1433 = (28.2733432352, 32.7898828321, 48.2142798781)
Atom 1434 = (31.2781587337, 32.7898828321, 48.2142798781)
Atom 1435 = (28.2733432352, 40.8886437032, 55.1382358971)
Atom 1436 = (27.0244800217, 33.5207910496, 55.1382358971)
Atom 1437 = (24.0196645231, 40.1577354856, 48.2142798781)
Atom 1438 = (27.0244800217, 40.1577354856, 48.2142798781)
Atom 1439 = (24.0196645231, 33.5207910496, 55.1382358971)
Atom 1440 = (25.5220722724, 54.0034176470, 0.8738092967)
Atom 1441 = (29.7757509844, 56.3714332822, 12.9741027413)
Atom 1442 = (25.5220722724, 53.9857298118, 2.7183519361)
Atom 1443 = (25.5220722724, 52.1098744128, 0.2534122550)
Atom 1444 = (31.2781587337, 55.6243490102, 13.5944997831)
Atom 1445 = (25.5220722724, 49.1465195024, 7.7977653157)
Atom 1446 = (29.7757509844, 46.6355649935, 0.8738092967)
Atom 1447 = (29.7757509844, 56.5143721559, 7.7977653157)
Atom 1448 = (29.7757509844, 46.7785038672, 6.0501467223)
Atom 1449 = (25.5220722724, 49.0035806287, 12.9741027413)
Atom 1450 = (25.5220722724, 54.1463565207, 6.0501467223)
Atom 1451 = (25.5220722724, 49.1642073376, 9.6423079551)
Atom 1452 = (29.7757509844, 46.6178771582, 2.7183519361)
Atom 1453 = (29.7757509844, 56.5320599912, 9.6423079551)
Atom 1454 = (25.5220722724, 51.0400627366, 7.1773682740)
Atom 1455 = (29.7757509844, 44.7420217593, 0.2534122550)
Atom 1456 = (29.7757509844, 58.4079153901, 7.1773682740)
Atom 1457 = (28.2733432352, 47.5255881392, 6.6705437641)
Atom 1458 = (31.2781587337, 47.5255881392, 6.6705437641)
Atom 1459 = (28.2733432352, 55.6243490102, 13.5944997831)
Atom 1460 = (27.0244800217, 48.2564963567, 13.5944997831)
Atom 1461 = (24.0196645231, 54.8934407927, 6.6705437641)
Atom 1462 = (27.0244800217, 54.8934407927, 6.6705437641)
Atom 1463 = (24.0196645231, 48.2564963567, 13.5944997831)
Atom 1464 = (25.5220722724, 54.0034176470, 14.7217213347)
Atom 1465 = (29.7757509844, 56.3714332822, 26.8220147793)
Atom 1466 = (25.5220722724, 53.9857298118, 16.5662639741)
Atom 1467 = (25.5220722724, 52.1098744128, 14.1013242930)
Atom 1468 = (31.2781587337, 55.6243490102, 27.4424118211)
Atom 1469 = (25.5220722724, 49.1465195024, 21.6456773538)
Atom 1470 = (29.7757509844, 46.6355649935, 14.7217213347)
Atom 1471 = (29.7757509844, 56.5143721559, 21.6456773538)
Atom 1472 = (29.7757509844, 46.7785038672, 19.8980587603)
Atom 1473 = (25.5220722724, 49.0035806287, 26.8220147793)
Atom 1474 = (25.5220722724, 54.1463565207, 19.8980587603)
Atom 1475 = (25.5220722724, 49.1642073376, 23.4902199931)
Atom 1476 = (29.7757509844, 46.6178771582, 16.5662639741)
Atom 1477 = (29.7757509844, 56.5320599912, 23.4902199931)
Atom 1478 = (25.5220722724, 51.0400627366, 21.0252803120)
Atom 1479 = (29.7757509844, 44.7420217593, 14.1013242930)
Atom 1480 = (29.7757509844, 58.4079153901, 21.0252803120)
Atom 1481 = (28.2733432352, 47.5255881392, 20.5184558021)
Atom 1482 = (31.2781587337, 47.5255881392, 20.5184558021)
Atom 1483 = (28.2733432352, 55.6243490102, 27.4424118211)
Atom 1484 = (27.0244800217, 48.2564963567, 27.4424118211)
Atom 1485 = (24.0196645231, 54.8934407927, 20.5184558021)
Atom 1486 = (27.0244800217, 54.8934407927, 20.5184558021)
Atom 1487 = (24.0196645231, 48.2564963567, 27.4424118211)
Atom 1488 = (25.5220722724, 54.0034176470, 28.5696333728)
Atom 1489 = (29.7757509844, 56.3714332822, 40.6699268174)
Atom 1490 = (25.5220722724, 53.9857298118, 30.4141760121)
Atom 1491 = (25.5220722724, 52.1098744128, 27.9492363310)
Atom 1492 = (31.2781587337, 55.6243490102, 41.2903238591)
Atom 1493 = (25.5220722724, 49.1465195024, 35.4935893918)
Atom 1494 = (29.7757509844, 46.6355649935, 28.5696333728)
Atom 1495 = (29.7757509844, 56.5143721559, 35.4935893918)
Atom 1496 = (29.7757509844, 46.7785038672, 33.7459707983)
Atom 1497 = (25.5220722724, 49.0035806287, 40.6699268174)
Atom 1498 = (25.5220722724, 54.1463565207, 33.7459707983)
Atom 1499 = (25.5220722724, 49.1642073376, 37.3381320311)
Atom 1500 = (29.7757509844, 46.6178771582, 30.4141760121)
Atom 1501 = (29.7757509844, 56.5320599912, 37.3381320311)
Atom 1502 = (25.5220722724, 51.0400627366, 34.8731923500)
Atom 1503 = (29.7757509844, 44.7420217593, 27.9492363310)
Atom 1504 = (29.7757509844, 58.4079153901, 34.8731923500)
Atom 1505 = (28.2733432352, 47.5255881392, 34.3663678401)
Atom 1506 = (31.2781587337, 47.5255881392, 34.3663678401)
Atom 1507 = (28.2733432352, 55.6243490102, 41.2903238591)
Atom 1508 = (27.0244800217, 48.2564963567, 41.2903238591)
Atom 1509 = (24.0196645231, 54.8934407927, 34.3663678401)
Atom 1510 = (27.0244800217, 54.8934407927, 34.3663678401)
Atom 1511 = (24.0196645231, 48.2564963567, 41.2903238591)
Atom 1512 = (25.5220722724, 54.0034176470, 42.4175454108)
Atom 1513 = (29.7757509844, 56.3714332822, 54.5178388554)
Atom 1514 = (25.5220722724, 53.9857298118, 44.2620880502)
Atom 1515 = (25.5220722724, 52.1098744128, 41.7971483690)
Atom 1516 = (31.2781587337, 55.6243490102, 55.1382358971)
Atom 1517 = (25.5220722724, 49.1465195024, 49.3415014298)
Atom 1518 = (29.7757509844, 46.6355649935, 42.4175454108)
Atom 1519 = (29.7757509844, 56.5143721559, 49.3415014298)
Atom 1520 = (29.7757509844, 46.7785038672, 47.5938828364)
Atom 1521 = (25.5220722724, 49.0035806287, 54.5178388554)
Atom 1522 = (25.5220722724, 54.1463565207, 47.5938828364)
Atom 1523 = (25.5220722724, 49.1642073376, 51.1860440692)
Atom 1524 = (29.7757509844, 46.6178771582, 44.2620880502)
Atom 1525 = (29.7757509844, 56.5320599912, 51.1860440692)
Atom 1526 = (25.5220722724, 51.0400627366, 48.7211043880)
Atom 1527 = (29.7757509844, 44.7420217593, 41.7971483690)
Atom 1528 = (29.7757509844, 58.4079153901, 48.7211043880)
Atom 1529 = (28.2733432352, 47.5255881392, 48.2142798781)
Atom 1530 = (31.2781587337, 47.5255881392, 48.2142798781)
Atom 1531 = (28.2733432352, 55.6243490102, 55.1382358971)
Atom 1532 = (27.0244800217, 48.2564963567, 55.1382358971)
Atom 1533 = (24.0196645231, 54.8934407927, 48.2142798781)
Atom 1534 = (27.0244800217, 54.8934407927, 48.2142798781)
Atom 1535 = (24.0196645231, 48.2564963567, 55.1382358971)

Default periodic omega parameter = 0.0541167421

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     1536
Total charge:    0
Total electrons: 5120 (2560-alpha, 2560-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  12800
Total AO shells: 6144 (3584 S-shells; 2048 P-shells; 512 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -6369.261955028327 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 111005.75050, which suppose to be the same as real space unit cell volume 111104.04669, the difference indicates how bad your result is.
| time to set the grid = 828.16 s
DFT grid points: 9026749 (5876 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.7534804446  -39040.9272376975  5119.9430646856  -3539.0691698221  251.49 142.90 13.69 80.83  -39040.9272376975   489.84  
|    2     0.1551786390     +22.7057867824  5120.0019472095  -3664.7032572022  1872.99 6397.84 27.54 114.85  -39018.2214509151  8414.10  
|    3     0.1750969008      +5.3478337783  5119.9947214140  -3518.9167801992  1837.53 6548.17 28.29 116.47  -39012.8736171368  8531.67  
|    4     0.0059171104     -23.3189220710  5119.9996117311  -3597.1531835046  1768.71 6254.49 29.08 117.20  -39036.1925392078  8170.98  
|    5     0.0062692765      +0.0009828269  5119.9994262326  -3596.6932785350  1414.53 4538.51 29.16 116.49  -39036.1915563810  6100.47  
|    6     0.0004696774      -0.0210871338  5119.9995002726  -3596.6742555690  1336.23 4259.22 30.26 116.05  -39036.2126435148  5743.99  
|    7     0.0000221369      -0.0001115601  5119.9994980080  -3596.7002695187  1070.97 3386.07 30.21 116.25  -39036.2127550749  4606.04  
|    8     0.0000044155      -0.0000001790  5119.9994983491  -3596.7056470150  829.51 2550.02 30.20 116.09  -39036.2127552539  3528.88  
|    9     0.0000009584      +0.0000051961  5119.9994983669  -3596.7052148764  1938.15 6615.18 55.20 116.27  -39036.2127500578  8707.50  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -39036.2127500578 a.u.
HOMO-LUMO GAP: 7.990 eV
CENTER OF MASS: {7.878325, 15.595600, 14.692495} ANGS
DIPOLE MOMENT: {16.686649, -14.135782, 536.426208} (|D| = 536.871811) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 55427.46 sec 

| Job finished: Thu Sep 19 17:02:23 2024



==> anc/files/timings/scaling/Ice_XI/4x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Ice_XI/4x_supercell/tc_pbe_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Thu Sep 19 19:15:29 2024
| On fire-21-01 (available memory: 338734 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff48796000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007faa7f32a000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007faa7f30e000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007faa7ef24000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007faa7ee3b000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007faa7d200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007faa7cea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007faa7ee35000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007faa7ee0a000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007faa7b08b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007faa7ac31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007faa7aa00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007faa7edfd000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007faa7edf7000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007faa7eddb000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007faa7edd5000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007faa220ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007faa7ed12000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007faa07234000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007faa06e88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007faa04abe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007faa049c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007faa0437a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007faa03ee9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007faa7ecf3000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007faa03eb4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007faa03be1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007faa03b80000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007faa03adc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007faa03698000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007faa01a2b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007faa01600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fa9fae00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fa9f0000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fa9e0200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fa9d9000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fa9b6800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fa9b51d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fa9b4e00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fa9b4bd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fa9b4600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fa9b4200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007faa7ac11000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007faa019b3000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fa9b3fd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007faa7f3e0000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007faa01989000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007faa01968000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007faa01949000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007faa018dc000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007faa7ecd7000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fa9fadac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fa9fad4d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007faa018cb000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fa9e0131000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007faa018bd000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007faa7ac0c000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007faa018b8000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007faa015d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fa9b4a5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007faa018b3000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fa9b0e00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fa9b4456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fa9b0c15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fa9effb8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fa9e00eb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fa9e0069000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fa9d8f35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fa9b51a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007faa018ab000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007faa015c8000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fa9fad32000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fa9e0046000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fa9b0ada000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fa9effa0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007faa015c1000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fa9b518e000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fa9b5181000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 27
|  AVAILABLE: 973
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 1294335776

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 18.0076000000 A, b = 31.1912000000 A, c = 29.3120000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(34.0294296965, 0.0000000000, 0.0000000000), (0.0000000000, 58.9428212282, 0.0000000000), (0.0000000000, 0.0000000000, 55.3916481521), 
Reciprocal space lattice vector in a.u.:
(0.1846397475, -0.0000000000, -0.0000000000), (0.0000000000, 0.1065979737, -0.0000000000), (0.0000000000, 0.0000000000, 0.1134319977), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)
Atom 24 = (0.0000000000, 9.7963017258, 14.7217213347)
Atom 25 = (4.2536787121, 12.1643173610, 26.8220147793)
Atom 26 = (0.0000000000, 9.7786138906, 16.5662639741)
Atom 27 = (0.0000000000, 7.9027584916, 14.1013242930)
Atom 28 = (5.7560864613, 11.4172330891, 27.4424118211)
Atom 29 = (0.0000000000, 4.9394035812, 21.6456773538)
Atom 30 = (4.2536787121, 2.4284490723, 14.7217213347)
Atom 31 = (4.2536787121, 12.3072562348, 21.6456773538)
Atom 32 = (4.2536787121, 2.5713879460, 19.8980587603)
Atom 33 = (0.0000000000, 4.7964647075, 26.8220147793)
Atom 34 = (0.0000000000, 9.9392405995, 19.8980587603)
Atom 35 = (0.0000000000, 4.9570914165, 23.4902199931)
Atom 36 = (4.2536787121, 2.4107612371, 16.5662639741)
Atom 37 = (4.2536787121, 12.3249440700, 23.4902199931)
Atom 38 = (0.0000000000, 6.8329468154, 21.0252803120)
Atom 39 = (4.2536787121, 0.5349058381, 14.1013242930)
Atom 40 = (4.2536787121, 14.2007994690, 21.0252803120)
Atom 41 = (2.7512709628, 3.3184722180, 20.5184558021)
Atom 42 = (5.7560864613, 3.3184722180, 20.5184558021)
Atom 43 = (2.7512709628, 11.4172330891, 27.4424118211)
Atom 44 = (1.5024077493, 4.0493804355, 27.4424118211)
Atom 45 = (-1.5024077493, 10.6863248715, 20.5184558021)
Atom 46 = (1.5024077493, 10.6863248715, 20.5184558021)
Atom 47 = (-1.5024077493, 4.0493804355, 27.4424118211)
Atom 48 = (0.0000000000, 9.7963017258, 28.5696333728)
Atom 49 = (4.2536787121, 12.1643173610, 40.6699268174)
Atom 50 = (0.0000000000, 9.7786138906, 30.4141760121)
Atom 51 = (0.0000000000, 7.9027584916, 27.9492363310)
Atom 52 = (5.7560864613, 11.4172330891, 41.2903238591)
Atom 53 = (0.0000000000, 4.9394035812, 35.4935893918)
Atom 54 = (4.2536787121, 2.4284490723, 28.5696333728)
Atom 55 = (4.2536787121, 12.3072562348, 35.4935893918)
Atom 56 = (4.2536787121, 2.5713879460, 33.7459707983)
Atom 57 = (0.0000000000, 4.7964647075, 40.6699268174)
Atom 58 = (0.0000000000, 9.9392405995, 33.7459707983)
Atom 59 = (0.0000000000, 4.9570914165, 37.3381320311)
Atom 60 = (4.2536787121, 2.4107612371, 30.4141760121)
Atom 61 = (4.2536787121, 12.3249440700, 37.3381320311)
Atom 62 = (0.0000000000, 6.8329468154, 34.8731923500)
Atom 63 = (4.2536787121, 0.5349058381, 27.9492363310)
Atom 64 = (4.2536787121, 14.2007994690, 34.8731923500)
Atom 65 = (2.7512709628, 3.3184722180, 34.3663678401)
Atom 66 = (5.7560864613, 3.3184722180, 34.3663678401)
Atom 67 = (2.7512709628, 11.4172330891, 41.2903238591)
Atom 68 = (1.5024077493, 4.0493804355, 41.2903238591)
Atom 69 = (-1.5024077493, 10.6863248715, 34.3663678401)
Atom 70 = (1.5024077493, 10.6863248715, 34.3663678401)
Atom 71 = (-1.5024077493, 4.0493804355, 41.2903238591)
Atom 72 = (0.0000000000, 9.7963017258, 42.4175454108)
Atom 73 = (4.2536787121, 12.1643173610, 54.5178388554)
Atom 74 = (0.0000000000, 9.7786138906, 44.2620880502)
Atom 75 = (0.0000000000, 7.9027584916, 41.7971483690)
Atom 76 = (5.7560864613, 11.4172330891, 55.1382358971)
Atom 77 = (0.0000000000, 4.9394035812, 49.3415014298)
Atom 78 = (4.2536787121, 2.4284490723, 42.4175454108)
Atom 79 = (4.2536787121, 12.3072562348, 49.3415014298)
Atom 80 = (4.2536787121, 2.5713879460, 47.5938828364)
Atom 81 = (0.0000000000, 4.7964647075, 54.5178388554)
Atom 82 = (0.0000000000, 9.9392405995, 47.5938828364)
Atom 83 = (0.0000000000, 4.9570914165, 51.1860440692)
Atom 84 = (4.2536787121, 2.4107612371, 44.2620880502)
Atom 85 = (4.2536787121, 12.3249440700, 51.1860440692)
Atom 86 = (0.0000000000, 6.8329468154, 48.7211043880)
Atom 87 = (4.2536787121, 0.5349058381, 41.7971483690)
Atom 88 = (4.2536787121, 14.2007994690, 48.7211043880)
Atom 89 = (2.7512709628, 3.3184722180, 48.2142798781)
Atom 90 = (5.7560864613, 3.3184722180, 48.2142798781)
Atom 91 = (2.7512709628, 11.4172330891, 55.1382358971)
Atom 92 = (1.5024077493, 4.0493804355, 55.1382358971)
Atom 93 = (-1.5024077493, 10.6863248715, 48.2142798781)
Atom 94 = (1.5024077493, 10.6863248715, 48.2142798781)
Atom 95 = (-1.5024077493, 4.0493804355, 55.1382358971)
Atom 96 = (0.0000000000, 24.5320070329, 0.8738092967)
Atom 97 = (4.2536787121, 26.9000226681, 12.9741027413)
Atom 98 = (0.0000000000, 24.5143191976, 2.7183519361)
Atom 99 = (0.0000000000, 22.6384637987, 0.2534122550)
Atom 100 = (5.7560864613, 26.1529383961, 13.5944997831)
Atom 101 = (0.0000000000, 19.6751088883, 7.7977653157)
Atom 102 = (4.2536787121, 17.1641543794, 0.8738092967)
Atom 103 = (4.2536787121, 27.0429615418, 7.7977653157)
Atom 104 = (4.2536787121, 17.3070932531, 6.0501467223)
Atom 105 = (0.0000000000, 19.5321700146, 12.9741027413)
Atom 106 = (0.0000000000, 24.6749459066, 6.0501467223)
Atom 107 = (0.0000000000, 19.6927967235, 9.6423079551)
Atom 108 = (4.2536787121, 17.1464665441, 2.7183519361)
Atom 109 = (4.2536787121, 27.0606493771, 9.6423079551)
Atom 110 = (0.0000000000, 21.5686521225, 7.1773682740)
Atom 111 = (4.2536787121, 15.2706111451, 0.2534122550)
Atom 112 = (4.2536787121, 28.9365047760, 7.1773682740)
Atom 113 = (2.7512709628, 18.0541775251, 6.6705437641)
Atom 114 = (5.7560864613, 18.0541775251, 6.6705437641)
Atom 115 = (2.7512709628, 26.1529383961, 13.5944997831)
Atom 116 = (1.5024077493, 18.7850857426, 13.5944997831)
Atom 117 = (-1.5024077493, 25.4220301786, 6.6705437641)
Atom 118 = (1.5024077493, 25.4220301786, 6.6705437641)
Atom 119 = (-1.5024077493, 18.7850857426, 13.5944997831)
Atom 120 = (0.0000000000, 24.5320070329, 14.7217213347)
Atom 121 = (4.2536787121, 26.9000226681, 26.8220147793)
Atom 122 = (0.0000000000, 24.5143191976, 16.5662639741)
Atom 123 = (0.0000000000, 22.6384637987, 14.1013242930)
Atom 124 = (5.7560864613, 26.1529383961, 27.4424118211)
Atom 125 = (0.0000000000, 19.6751088883, 21.6456773538)
Atom 126 = (4.2536787121, 17.1641543794, 14.7217213347)
Atom 127 = (4.2536787121, 27.0429615418, 21.6456773538)
Atom 128 = (4.2536787121, 17.3070932531, 19.8980587603)
Atom 129 = (0.0000000000, 19.5321700146, 26.8220147793)
Atom 130 = (0.0000000000, 24.6749459066, 19.8980587603)
Atom 131 = (0.0000000000, 19.6927967235, 23.4902199931)
Atom 132 = (4.2536787121, 17.1464665441, 16.5662639741)
Atom 133 = (4.2536787121, 27.0606493771, 23.4902199931)
Atom 134 = (0.0000000000, 21.5686521225, 21.0252803120)
Atom 135 = (4.2536787121, 15.2706111451, 14.1013242930)
Atom 136 = (4.2536787121, 28.9365047760, 21.0252803120)
Atom 137 = (2.7512709628, 18.0541775251, 20.5184558021)
Atom 138 = (5.7560864613, 18.0541775251, 20.5184558021)
Atom 139 = (2.7512709628, 26.1529383961, 27.4424118211)
Atom 140 = (1.5024077493, 18.7850857426, 27.4424118211)
Atom 141 = (-1.5024077493, 25.4220301786, 20.5184558021)
Atom 142 = (1.5024077493, 25.4220301786, 20.5184558021)
Atom 143 = (-1.5024077493, 18.7850857426, 27.4424118211)
Atom 144 = (0.0000000000, 24.5320070329, 28.5696333728)
Atom 145 = (4.2536787121, 26.9000226681, 40.6699268174)
Atom 146 = (0.0000000000, 24.5143191976, 30.4141760121)
Atom 147 = (0.0000000000, 22.6384637987, 27.9492363310)
Atom 148 = (5.7560864613, 26.1529383961, 41.2903238591)
Atom 149 = (0.0000000000, 19.6751088883, 35.4935893918)
Atom 150 = (4.2536787121, 17.1641543794, 28.5696333728)
Atom 151 = (4.2536787121, 27.0429615418, 35.4935893918)
Atom 152 = (4.2536787121, 17.3070932531, 33.7459707983)
Atom 153 = (0.0000000000, 19.5321700146, 40.6699268174)
Atom 154 = (0.0000000000, 24.6749459066, 33.7459707983)
Atom 155 = (0.0000000000, 19.6927967235, 37.3381320311)
Atom 156 = (4.2536787121, 17.1464665441, 30.4141760121)
Atom 157 = (4.2536787121, 27.0606493771, 37.3381320311)
Atom 158 = (0.0000000000, 21.5686521225, 34.8731923500)
Atom 159 = (4.2536787121, 15.2706111451, 27.9492363310)
Atom 160 = (4.2536787121, 28.9365047760, 34.8731923500)
Atom 161 = (2.7512709628, 18.0541775251, 34.3663678401)
Atom 162 = (5.7560864613, 18.0541775251, 34.3663678401)
Atom 163 = (2.7512709628, 26.1529383961, 41.2903238591)
Atom 164 = (1.5024077493, 18.7850857426, 41.2903238591)
Atom 165 = (-1.5024077493, 25.4220301786, 34.3663678401)
Atom 166 = (1.5024077493, 25.4220301786, 34.3663678401)
Atom 167 = (-1.5024077493, 18.7850857426, 41.2903238591)
Atom 168 = (0.0000000000, 24.5320070329, 42.4175454108)
Atom 169 = (4.2536787121, 26.9000226681, 54.5178388554)
Atom 170 = (0.0000000000, 24.5143191976, 44.2620880502)
Atom 171 = (0.0000000000, 22.6384637987, 41.7971483690)
Atom 172 = (5.7560864613, 26.1529383961, 55.1382358971)
Atom 173 = (0.0000000000, 19.6751088883, 49.3415014298)
Atom 174 = (4.2536787121, 17.1641543794, 42.4175454108)
Atom 175 = (4.2536787121, 27.0429615418, 49.3415014298)
Atom 176 = (4.2536787121, 17.3070932531, 47.5938828364)
Atom 177 = (0.0000000000, 19.5321700146, 54.5178388554)
Atom 178 = (0.0000000000, 24.6749459066, 47.5938828364)
Atom 179 = (0.0000000000, 19.6927967235, 51.1860440692)
Atom 180 = (4.2536787121, 17.1464665441, 44.2620880502)
Atom 181 = (4.2536787121, 27.0606493771, 51.1860440692)
Atom 182 = (0.0000000000, 21.5686521225, 48.7211043880)
Atom 183 = (4.2536787121, 15.2706111451, 41.7971483690)
Atom 184 = (4.2536787121, 28.9365047760, 48.7211043880)
Atom 185 = (2.7512709628, 18.0541775251, 48.2142798781)
Atom 186 = (5.7560864613, 18.0541775251, 48.2142798781)
Atom 187 = (2.7512709628, 26.1529383961, 55.1382358971)
Atom 188 = (1.5024077493, 18.7850857426, 55.1382358971)
Atom 189 = (-1.5024077493, 25.4220301786, 48.2142798781)
Atom 190 = (1.5024077493, 25.4220301786, 48.2142798781)
Atom 191 = (-1.5024077493, 18.7850857426, 55.1382358971)
Atom 192 = (0.0000000000, 39.2677123399, 0.8738092967)
Atom 193 = (4.2536787121, 41.6357279752, 12.9741027413)
Atom 194 = (0.0000000000, 39.2500245047, 2.7183519361)
Atom 195 = (0.0000000000, 37.3741691057, 0.2534122550)
Atom 196 = (5.7560864613, 40.8886437032, 13.5944997831)
Atom 197 = (0.0000000000, 34.4108141953, 7.7977653157)
Atom 198 = (4.2536787121, 31.8998596864, 0.8738092967)
Atom 199 = (4.2536787121, 41.7786668489, 7.7977653157)
Atom 200 = (4.2536787121, 32.0427985601, 6.0501467223)
Atom 201 = (0.0000000000, 34.2678753216, 12.9741027413)
Atom 202 = (0.0000000000, 39.4106512137, 6.0501467223)
Atom 203 = (0.0000000000, 34.4285020306, 9.6423079551)
Atom 204 = (4.2536787121, 31.8821718512, 2.7183519361)
Atom 205 = (4.2536787121, 41.7963546841, 9.6423079551)
Atom 206 = (0.0000000000, 36.3043574296, 7.1773682740)
Atom 207 = (4.2536787121, 30.0063164522, 0.2534122550)
Atom 208 = (4.2536787121, 43.6722100831, 7.1773682740)
Atom 209 = (2.7512709628, 32.7898828321, 6.6705437641)
Atom 210 = (5.7560864613, 32.7898828321, 6.6705437641)
Atom 211 = (2.7512709628, 40.8886437032, 13.5944997831)
Atom 212 = (1.5024077493, 33.5207910496, 13.5944997831)
Atom 213 = (-1.5024077493, 40.1577354856, 6.6705437641)
Atom 214 = (1.5024077493, 40.1577354856, 6.6705437641)
Atom 215 = (-1.5024077493, 33.5207910496, 13.5944997831)
Atom 216 = (0.0000000000, 39.2677123399, 14.7217213347)
Atom 217 = (4.2536787121, 41.6357279752, 26.8220147793)
Atom 218 = (0.0000000000, 39.2500245047, 16.5662639741)
Atom 219 = (0.0000000000, 37.3741691057, 14.1013242930)
Atom 220 = (5.7560864613, 40.8886437032, 27.4424118211)
Atom 221 = (0.0000000000, 34.4108141953, 21.6456773538)
Atom 222 = (4.2536787121, 31.8998596864, 14.7217213347)
Atom 223 = (4.2536787121, 41.7786668489, 21.6456773538)
Atom 224 = (4.2536787121, 32.0427985601, 19.8980587603)
Atom 225 = (0.0000000000, 34.2678753216, 26.8220147793)
Atom 226 = (0.0000000000, 39.4106512137, 19.8980587603)
Atom 227 = (0.0000000000, 34.4285020306, 23.4902199931)
Atom 228 = (4.2536787121, 31.8821718512, 16.5662639741)
Atom 229 = (4.2536787121, 41.7963546841, 23.4902199931)
Atom 230 = (0.0000000000, 36.3043574296, 21.0252803120)
Atom 231 = (4.2536787121, 30.0063164522, 14.1013242930)
Atom 232 = (4.2536787121, 43.6722100831, 21.0252803120)
Atom 233 = (2.7512709628, 32.7898828321, 20.5184558021)
Atom 234 = (5.7560864613, 32.7898828321, 20.5184558021)
Atom 235 = (2.7512709628, 40.8886437032, 27.4424118211)
Atom 236 = (1.5024077493, 33.5207910496, 27.4424118211)
Atom 237 = (-1.5024077493, 40.1577354856, 20.5184558021)
Atom 238 = (1.5024077493, 40.1577354856, 20.5184558021)
Atom 239 = (-1.5024077493, 33.5207910496, 27.4424118211)
Atom 240 = (0.0000000000, 39.2677123399, 28.5696333728)
Atom 241 = (4.2536787121, 41.6357279752, 40.6699268174)
Atom 242 = (0.0000000000, 39.2500245047, 30.4141760121)
Atom 243 = (0.0000000000, 37.3741691057, 27.9492363310)
Atom 244 = (5.7560864613, 40.8886437032, 41.2903238591)
Atom 245 = (0.0000000000, 34.4108141953, 35.4935893918)
Atom 246 = (4.2536787121, 31.8998596864, 28.5696333728)
Atom 247 = (4.2536787121, 41.7786668489, 35.4935893918)
Atom 248 = (4.2536787121, 32.0427985601, 33.7459707983)
Atom 249 = (0.0000000000, 34.2678753216, 40.6699268174)
Atom 250 = (0.0000000000, 39.4106512137, 33.7459707983)
Atom 251 = (0.0000000000, 34.4285020306, 37.3381320311)
Atom 252 = (4.2536787121, 31.8821718512, 30.4141760121)
Atom 253 = (4.2536787121, 41.7963546841, 37.3381320311)
Atom 254 = (0.0000000000, 36.3043574296, 34.8731923500)
Atom 255 = (4.2536787121, 30.0063164522, 27.9492363310)
Atom 256 = (4.2536787121, 43.6722100831, 34.8731923500)
Atom 257 = (2.7512709628, 32.7898828321, 34.3663678401)
Atom 258 = (5.7560864613, 32.7898828321, 34.3663678401)
Atom 259 = (2.7512709628, 40.8886437032, 41.2903238591)
Atom 260 = (1.5024077493, 33.5207910496, 41.2903238591)
Atom 261 = (-1.5024077493, 40.1577354856, 34.3663678401)
Atom 262 = (1.5024077493, 40.1577354856, 34.3663678401)
Atom 263 = (-1.5024077493, 33.5207910496, 41.2903238591)
Atom 264 = (0.0000000000, 39.2677123399, 42.4175454108)
Atom 265 = (4.2536787121, 41.6357279752, 54.5178388554)
Atom 266 = (0.0000000000, 39.2500245047, 44.2620880502)
Atom 267 = (0.0000000000, 37.3741691057, 41.7971483690)
Atom 268 = (5.7560864613, 40.8886437032, 55.1382358971)
Atom 269 = (0.0000000000, 34.4108141953, 49.3415014298)
Atom 270 = (4.2536787121, 31.8998596864, 42.4175454108)
Atom 271 = (4.2536787121, 41.7786668489, 49.3415014298)
Atom 272 = (4.2536787121, 32.0427985601, 47.5938828364)
Atom 273 = (0.0000000000, 34.2678753216, 54.5178388554)
Atom 274 = (0.0000000000, 39.4106512137, 47.5938828364)
Atom 275 = (0.0000000000, 34.4285020306, 51.1860440692)
Atom 276 = (4.2536787121, 31.8821718512, 44.2620880502)
Atom 277 = (4.2536787121, 41.7963546841, 51.1860440692)
Atom 278 = (0.0000000000, 36.3043574296, 48.7211043880)
Atom 279 = (4.2536787121, 30.0063164522, 41.7971483690)
Atom 280 = (4.2536787121, 43.6722100831, 48.7211043880)
Atom 281 = (2.7512709628, 32.7898828321, 48.2142798781)
Atom 282 = (5.7560864613, 32.7898828321, 48.2142798781)
Atom 283 = (2.7512709628, 40.8886437032, 55.1382358971)
Atom 284 = (1.5024077493, 33.5207910496, 55.1382358971)
Atom 285 = (-1.5024077493, 40.1577354856, 48.2142798781)
Atom 286 = (1.5024077493, 40.1577354856, 48.2142798781)
Atom 287 = (-1.5024077493, 33.5207910496, 55.1382358971)
Atom 288 = (0.0000000000, 54.0034176470, 0.8738092967)
Atom 289 = (4.2536787121, 56.3714332822, 12.9741027413)
Atom 290 = (0.0000000000, 53.9857298118, 2.7183519361)
Atom 291 = (0.0000000000, 52.1098744128, 0.2534122550)
Atom 292 = (5.7560864613, 55.6243490102, 13.5944997831)
Atom 293 = (0.0000000000, 49.1465195024, 7.7977653157)
Atom 294 = (4.2536787121, 46.6355649935, 0.8738092967)
Atom 295 = (4.2536787121, 56.5143721559, 7.7977653157)
Atom 296 = (4.2536787121, 46.7785038672, 6.0501467223)
Atom 297 = (0.0000000000, 49.0035806287, 12.9741027413)
Atom 298 = (0.0000000000, 54.1463565207, 6.0501467223)
Atom 299 = (0.0000000000, 49.1642073376, 9.6423079551)
Atom 300 = (4.2536787121, 46.6178771582, 2.7183519361)
Atom 301 = (4.2536787121, 56.5320599912, 9.6423079551)
Atom 302 = (0.0000000000, 51.0400627366, 7.1773682740)
Atom 303 = (4.2536787121, 44.7420217593, 0.2534122550)
Atom 304 = (4.2536787121, 58.4079153901, 7.1773682740)
Atom 305 = (2.7512709628, 47.5255881392, 6.6705437641)
Atom 306 = (5.7560864613, 47.5255881392, 6.6705437641)
Atom 307 = (2.7512709628, 55.6243490102, 13.5944997831)
Atom 308 = (1.5024077493, 48.2564963567, 13.5944997831)
Atom 309 = (-1.5024077493, 54.8934407927, 6.6705437641)
Atom 310 = (1.5024077493, 54.8934407927, 6.6705437641)
Atom 311 = (-1.5024077493, 48.2564963567, 13.5944997831)
Atom 312 = (0.0000000000, 54.0034176470, 14.7217213347)
Atom 313 = (4.2536787121, 56.3714332822, 26.8220147793)
Atom 314 = (0.0000000000, 53.9857298118, 16.5662639741)
Atom 315 = (0.0000000000, 52.1098744128, 14.1013242930)
Atom 316 = (5.7560864613, 55.6243490102, 27.4424118211)
Atom 317 = (0.0000000000, 49.1465195024, 21.6456773538)
Atom 318 = (4.2536787121, 46.6355649935, 14.7217213347)
Atom 319 = (4.2536787121, 56.5143721559, 21.6456773538)
Atom 320 = (4.2536787121, 46.7785038672, 19.8980587603)
Atom 321 = (0.0000000000, 49.0035806287, 26.8220147793)
Atom 322 = (0.0000000000, 54.1463565207, 19.8980587603)
Atom 323 = (0.0000000000, 49.1642073376, 23.4902199931)
Atom 324 = (4.2536787121, 46.6178771582, 16.5662639741)
Atom 325 = (4.2536787121, 56.5320599912, 23.4902199931)
Atom 326 = (0.0000000000, 51.0400627366, 21.0252803120)
Atom 327 = (4.2536787121, 44.7420217593, 14.1013242930)
Atom 328 = (4.2536787121, 58.4079153901, 21.0252803120)
Atom 329 = (2.7512709628, 47.5255881392, 20.5184558021)
Atom 330 = (5.7560864613, 47.5255881392, 20.5184558021)
Atom 331 = (2.7512709628, 55.6243490102, 27.4424118211)
Atom 332 = (1.5024077493, 48.2564963567, 27.4424118211)
Atom 333 = (-1.5024077493, 54.8934407927, 20.5184558021)
Atom 334 = (1.5024077493, 54.8934407927, 20.5184558021)
Atom 335 = (-1.5024077493, 48.2564963567, 27.4424118211)
Atom 336 = (0.0000000000, 54.0034176470, 28.5696333728)
Atom 337 = (4.2536787121, 56.3714332822, 40.6699268174)
Atom 338 = (0.0000000000, 53.9857298118, 30.4141760121)
Atom 339 = (0.0000000000, 52.1098744128, 27.9492363310)
Atom 340 = (5.7560864613, 55.6243490102, 41.2903238591)
Atom 341 = (0.0000000000, 49.1465195024, 35.4935893918)
Atom 342 = (4.2536787121, 46.6355649935, 28.5696333728)
Atom 343 = (4.2536787121, 56.5143721559, 35.4935893918)
Atom 344 = (4.2536787121, 46.7785038672, 33.7459707983)
Atom 345 = (0.0000000000, 49.0035806287, 40.6699268174)
Atom 346 = (0.0000000000, 54.1463565207, 33.7459707983)
Atom 347 = (0.0000000000, 49.1642073376, 37.3381320311)
Atom 348 = (4.2536787121, 46.6178771582, 30.4141760121)
Atom 349 = (4.2536787121, 56.5320599912, 37.3381320311)
Atom 350 = (0.0000000000, 51.0400627366, 34.8731923500)
Atom 351 = (4.2536787121, 44.7420217593, 27.9492363310)
Atom 352 = (4.2536787121, 58.4079153901, 34.8731923500)
Atom 353 = (2.7512709628, 47.5255881392, 34.3663678401)
Atom 354 = (5.7560864613, 47.5255881392, 34.3663678401)
Atom 355 = (2.7512709628, 55.6243490102, 41.2903238591)
Atom 356 = (1.5024077493, 48.2564963567, 41.2903238591)
Atom 357 = (-1.5024077493, 54.8934407927, 34.3663678401)
Atom 358 = (1.5024077493, 54.8934407927, 34.3663678401)
Atom 359 = (-1.5024077493, 48.2564963567, 41.2903238591)
Atom 360 = (0.0000000000, 54.0034176470, 42.4175454108)
Atom 361 = (4.2536787121, 56.3714332822, 54.5178388554)
Atom 362 = (0.0000000000, 53.9857298118, 44.2620880502)
Atom 363 = (0.0000000000, 52.1098744128, 41.7971483690)
Atom 364 = (5.7560864613, 55.6243490102, 55.1382358971)
Atom 365 = (0.0000000000, 49.1465195024, 49.3415014298)
Atom 366 = (4.2536787121, 46.6355649935, 42.4175454108)
Atom 367 = (4.2536787121, 56.5143721559, 49.3415014298)
Atom 368 = (4.2536787121, 46.7785038672, 47.5938828364)
Atom 369 = (0.0000000000, 49.0035806287, 54.5178388554)
Atom 370 = (0.0000000000, 54.1463565207, 47.5938828364)
Atom 371 = (0.0000000000, 49.1642073376, 51.1860440692)
Atom 372 = (4.2536787121, 46.6178771582, 44.2620880502)
Atom 373 = (4.2536787121, 56.5320599912, 51.1860440692)
Atom 374 = (0.0000000000, 51.0400627366, 48.7211043880)
Atom 375 = (4.2536787121, 44.7420217593, 41.7971483690)
Atom 376 = (4.2536787121, 58.4079153901, 48.7211043880)
Atom 377 = (2.7512709628, 47.5255881392, 48.2142798781)
Atom 378 = (5.7560864613, 47.5255881392, 48.2142798781)
Atom 379 = (2.7512709628, 55.6243490102, 55.1382358971)
Atom 380 = (1.5024077493, 48.2564963567, 55.1382358971)
Atom 381 = (-1.5024077493, 54.8934407927, 48.2142798781)
Atom 382 = (1.5024077493, 54.8934407927, 48.2142798781)
Atom 383 = (-1.5024077493, 48.2564963567, 55.1382358971)
Atom 384 = (8.5073574241, 9.7963017258, 0.8738092967)
Atom 385 = (12.7610361362, 12.1643173610, 12.9741027413)
Atom 386 = (8.5073574241, 9.7786138906, 2.7183519361)
Atom 387 = (8.5073574241, 7.9027584916, 0.2534122550)
Atom 388 = (14.2634438855, 11.4172330891, 13.5944997831)
Atom 389 = (8.5073574241, 4.9394035812, 7.7977653157)
Atom 390 = (12.7610361362, 2.4284490723, 0.8738092967)
Atom 391 = (12.7610361362, 12.3072562348, 7.7977653157)
Atom 392 = (12.7610361362, 2.5713879460, 6.0501467223)
Atom 393 = (8.5073574241, 4.7964647075, 12.9741027413)
Atom 394 = (8.5073574241, 9.9392405995, 6.0501467223)
Atom 395 = (8.5073574241, 4.9570914165, 9.6423079551)
Atom 396 = (12.7610361362, 2.4107612371, 2.7183519361)
Atom 397 = (12.7610361362, 12.3249440700, 9.6423079551)
Atom 398 = (8.5073574241, 6.8329468154, 7.1773682740)
Atom 399 = (12.7610361362, 0.5349058381, 0.2534122550)
Atom 400 = (12.7610361362, 14.2007994690, 7.1773682740)
Atom 401 = (11.2586283869, 3.3184722180, 6.6705437641)
Atom 402 = (14.2634438855, 3.3184722180, 6.6705437641)
Atom 403 = (11.2586283869, 11.4172330891, 13.5944997831)
Atom 404 = (10.0097651734, 4.0493804355, 13.5944997831)
Atom 405 = (7.0049496748, 10.6863248715, 6.6705437641)
Atom 406 = (10.0097651734, 10.6863248715, 6.6705437641)
Atom 407 = (7.0049496748, 4.0493804355, 13.5944997831)
Atom 408 = (8.5073574241, 9.7963017258, 14.7217213347)
Atom 409 = (12.7610361362, 12.1643173610, 26.8220147793)
Atom 410 = (8.5073574241, 9.7786138906, 16.5662639741)
Atom 411 = (8.5073574241, 7.9027584916, 14.1013242930)
Atom 412 = (14.2634438855, 11.4172330891, 27.4424118211)
Atom 413 = (8.5073574241, 4.9394035812, 21.6456773538)
Atom 414 = (12.7610361362, 2.4284490723, 14.7217213347)
Atom 415 = (12.7610361362, 12.3072562348, 21.6456773538)
Atom 416 = (12.7610361362, 2.5713879460, 19.8980587603)
Atom 417 = (8.5073574241, 4.7964647075, 26.8220147793)
Atom 418 = (8.5073574241, 9.9392405995, 19.8980587603)
Atom 419 = (8.5073574241, 4.9570914165, 23.4902199931)
Atom 420 = (12.7610361362, 2.4107612371, 16.5662639741)
Atom 421 = (12.7610361362, 12.3249440700, 23.4902199931)
Atom 422 = (8.5073574241, 6.8329468154, 21.0252803120)
Atom 423 = (12.7610361362, 0.5349058381, 14.1013242930)
Atom 424 = (12.7610361362, 14.2007994690, 21.0252803120)
Atom 425 = (11.2586283869, 3.3184722180, 20.5184558021)
Atom 426 = (14.2634438855, 3.3184722180, 20.5184558021)
Atom 427 = (11.2586283869, 11.4172330891, 27.4424118211)
Atom 428 = (10.0097651734, 4.0493804355, 27.4424118211)
Atom 429 = (7.0049496748, 10.6863248715, 20.5184558021)
Atom 430 = (10.0097651734, 10.6863248715, 20.5184558021)
Atom 431 = (7.0049496748, 4.0493804355, 27.4424118211)
Atom 432 = (8.5073574241, 9.7963017258, 28.5696333728)
Atom 433 = (12.7610361362, 12.1643173610, 40.6699268174)
Atom 434 = (8.5073574241, 9.7786138906, 30.4141760121)
Atom 435 = (8.5073574241, 7.9027584916, 27.9492363310)
Atom 436 = (14.2634438855, 11.4172330891, 41.2903238591)
Atom 437 = (8.5073574241, 4.9394035812, 35.4935893918)
Atom 438 = (12.7610361362, 2.4284490723, 28.5696333728)
Atom 439 = (12.7610361362, 12.3072562348, 35.4935893918)
Atom 440 = (12.7610361362, 2.5713879460, 33.7459707983)
Atom 441 = (8.5073574241, 4.7964647075, 40.6699268174)
Atom 442 = (8.5073574241, 9.9392405995, 33.7459707983)
Atom 443 = (8.5073574241, 4.9570914165, 37.3381320311)
Atom 444 = (12.7610361362, 2.4107612371, 30.4141760121)
Atom 445 = (12.7610361362, 12.3249440700, 37.3381320311)
Atom 446 = (8.5073574241, 6.8329468154, 34.8731923500)
Atom 447 = (12.7610361362, 0.5349058381, 27.9492363310)
Atom 448 = (12.7610361362, 14.2007994690, 34.8731923500)
Atom 449 = (11.2586283869, 3.3184722180, 34.3663678401)
Atom 450 = (14.2634438855, 3.3184722180, 34.3663678401)
Atom 451 = (11.2586283869, 11.4172330891, 41.2903238591)
Atom 452 = (10.0097651734, 4.0493804355, 41.2903238591)
Atom 453 = (7.0049496748, 10.6863248715, 34.3663678401)
Atom 454 = (10.0097651734, 10.6863248715, 34.3663678401)
Atom 455 = (7.0049496748, 4.0493804355, 41.2903238591)
Atom 456 = (8.5073574241, 9.7963017258, 42.4175454108)
Atom 457 = (12.7610361362, 12.1643173610, 54.5178388554)
Atom 458 = (8.5073574241, 9.7786138906, 44.2620880502)
Atom 459 = (8.5073574241, 7.9027584916, 41.7971483690)
Atom 460 = (14.2634438855, 11.4172330891, 55.1382358971)
Atom 461 = (8.5073574241, 4.9394035812, 49.3415014298)
Atom 462 = (12.7610361362, 2.4284490723, 42.4175454108)
Atom 463 = (12.7610361362, 12.3072562348, 49.3415014298)
Atom 464 = (12.7610361362, 2.5713879460, 47.5938828364)
Atom 465 = (8.5073574241, 4.7964647075, 54.5178388554)
Atom 466 = (8.5073574241, 9.9392405995, 47.5938828364)
Atom 467 = (8.5073574241, 4.9570914165, 51.1860440692)
Atom 468 = (12.7610361362, 2.4107612371, 44.2620880502)
Atom 469 = (12.7610361362, 12.3249440700, 51.1860440692)
Atom 470 = (8.5073574241, 6.8329468154, 48.7211043880)
Atom 471 = (12.7610361362, 0.5349058381, 41.7971483690)
Atom 472 = (12.7610361362, 14.2007994690, 48.7211043880)
Atom 473 = (11.2586283869, 3.3184722180, 48.2142798781)
Atom 474 = (14.2634438855, 3.3184722180, 48.2142798781)
Atom 475 = (11.2586283869, 11.4172330891, 55.1382358971)
Atom 476 = (10.0097651734, 4.0493804355, 55.1382358971)
Atom 477 = (7.0049496748, 10.6863248715, 48.2142798781)
Atom 478 = (10.0097651734, 10.6863248715, 48.2142798781)
Atom 479 = (7.0049496748, 4.0493804355, 55.1382358971)
Atom 480 = (8.5073574241, 24.5320070329, 0.8738092967)
Atom 481 = (12.7610361362, 26.9000226681, 12.9741027413)
Atom 482 = (8.5073574241, 24.5143191976, 2.7183519361)
Atom 483 = (8.5073574241, 22.6384637987, 0.2534122550)
Atom 484 = (14.2634438855, 26.1529383961, 13.5944997831)
Atom 485 = (8.5073574241, 19.6751088883, 7.7977653157)
Atom 486 = (12.7610361362, 17.1641543794, 0.8738092967)
Atom 487 = (12.7610361362, 27.0429615418, 7.7977653157)
Atom 488 = (12.7610361362, 17.3070932531, 6.0501467223)
Atom 489 = (8.5073574241, 19.5321700146, 12.9741027413)
Atom 490 = (8.5073574241, 24.6749459066, 6.0501467223)
Atom 491 = (8.5073574241, 19.6927967235, 9.6423079551)
Atom 492 = (12.7610361362, 17.1464665441, 2.7183519361)
Atom 493 = (12.7610361362, 27.0606493771, 9.6423079551)
Atom 494 = (8.5073574241, 21.5686521225, 7.1773682740)
Atom 495 = (12.7610361362, 15.2706111451, 0.2534122550)
Atom 496 = (12.7610361362, 28.9365047760, 7.1773682740)
Atom 497 = (11.2586283869, 18.0541775251, 6.6705437641)
Atom 498 = (14.2634438855, 18.0541775251, 6.6705437641)
Atom 499 = (11.2586283869, 26.1529383961, 13.5944997831)
Atom 500 = (10.0097651734, 18.7850857426, 13.5944997831)
Atom 501 = (7.0049496748, 25.4220301786, 6.6705437641)
Atom 502 = (10.0097651734, 25.4220301786, 6.6705437641)
Atom 503 = (7.0049496748, 18.7850857426, 13.5944997831)
Atom 504 = (8.5073574241, 24.5320070329, 14.7217213347)
Atom 505 = (12.7610361362, 26.9000226681, 26.8220147793)
Atom 506 = (8.5073574241, 24.5143191976, 16.5662639741)
Atom 507 = (8.5073574241, 22.6384637987, 14.1013242930)
Atom 508 = (14.2634438855, 26.1529383961, 27.4424118211)
Atom 509 = (8.5073574241, 19.6751088883, 21.6456773538)
Atom 510 = (12.7610361362, 17.1641543794, 14.7217213347)
Atom 511 = (12.7610361362, 27.0429615418, 21.6456773538)
Atom 512 = (12.7610361362, 17.3070932531, 19.8980587603)
Atom 513 = (8.5073574241, 19.5321700146, 26.8220147793)
Atom 514 = (8.5073574241, 24.6749459066, 19.8980587603)
Atom 515 = (8.5073574241, 19.6927967235, 23.4902199931)
Atom 516 = (12.7610361362, 17.1464665441, 16.5662639741)
Atom 517 = (12.7610361362, 27.0606493771, 23.4902199931)
Atom 518 = (8.5073574241, 21.5686521225, 21.0252803120)
Atom 519 = (12.7610361362, 15.2706111451, 14.1013242930)
Atom 520 = (12.7610361362, 28.9365047760, 21.0252803120)
Atom 521 = (11.2586283869, 18.0541775251, 20.5184558021)
Atom 522 = (14.2634438855, 18.0541775251, 20.5184558021)
Atom 523 = (11.2586283869, 26.1529383961, 27.4424118211)
Atom 524 = (10.0097651734, 18.7850857426, 27.4424118211)
Atom 525 = (7.0049496748, 25.4220301786, 20.5184558021)
Atom 526 = (10.0097651734, 25.4220301786, 20.5184558021)
Atom 527 = (7.0049496748, 18.7850857426, 27.4424118211)
Atom 528 = (8.5073574241, 24.5320070329, 28.5696333728)
Atom 529 = (12.7610361362, 26.9000226681, 40.6699268174)
Atom 530 = (8.5073574241, 24.5143191976, 30.4141760121)
Atom 531 = (8.5073574241, 22.6384637987, 27.9492363310)
Atom 532 = (14.2634438855, 26.1529383961, 41.2903238591)
Atom 533 = (8.5073574241, 19.6751088883, 35.4935893918)
Atom 534 = (12.7610361362, 17.1641543794, 28.5696333728)
Atom 535 = (12.7610361362, 27.0429615418, 35.4935893918)
Atom 536 = (12.7610361362, 17.3070932531, 33.7459707983)
Atom 537 = (8.5073574241, 19.5321700146, 40.6699268174)
Atom 538 = (8.5073574241, 24.6749459066, 33.7459707983)
Atom 539 = (8.5073574241, 19.6927967235, 37.3381320311)
Atom 540 = (12.7610361362, 17.1464665441, 30.4141760121)
Atom 541 = (12.7610361362, 27.0606493771, 37.3381320311)
Atom 542 = (8.5073574241, 21.5686521225, 34.8731923500)
Atom 543 = (12.7610361362, 15.2706111451, 27.9492363310)
Atom 544 = (12.7610361362, 28.9365047760, 34.8731923500)
Atom 545 = (11.2586283869, 18.0541775251, 34.3663678401)
Atom 546 = (14.2634438855, 18.0541775251, 34.3663678401)
Atom 547 = (11.2586283869, 26.1529383961, 41.2903238591)
Atom 548 = (10.0097651734, 18.7850857426, 41.2903238591)
Atom 549 = (7.0049496748, 25.4220301786, 34.3663678401)
Atom 550 = (10.0097651734, 25.4220301786, 34.3663678401)
Atom 551 = (7.0049496748, 18.7850857426, 41.2903238591)
Atom 552 = (8.5073574241, 24.5320070329, 42.4175454108)
Atom 553 = (12.7610361362, 26.9000226681, 54.5178388554)
Atom 554 = (8.5073574241, 24.5143191976, 44.2620880502)
Atom 555 = (8.5073574241, 22.6384637987, 41.7971483690)
Atom 556 = (14.2634438855, 26.1529383961, 55.1382358971)
Atom 557 = (8.5073574241, 19.6751088883, 49.3415014298)
Atom 558 = (12.7610361362, 17.1641543794, 42.4175454108)
Atom 559 = (12.7610361362, 27.0429615418, 49.3415014298)
Atom 560 = (12.7610361362, 17.3070932531, 47.5938828364)
Atom 561 = (8.5073574241, 19.5321700146, 54.5178388554)
Atom 562 = (8.5073574241, 24.6749459066, 47.5938828364)
Atom 563 = (8.5073574241, 19.6927967235, 51.1860440692)
Atom 564 = (12.7610361362, 17.1464665441, 44.2620880502)
Atom 565 = (12.7610361362, 27.0606493771, 51.1860440692)
Atom 566 = (8.5073574241, 21.5686521225, 48.7211043880)
Atom 567 = (12.7610361362, 15.2706111451, 41.7971483690)
Atom 568 = (12.7610361362, 28.9365047760, 48.7211043880)
Atom 569 = (11.2586283869, 18.0541775251, 48.2142798781)
Atom 570 = (14.2634438855, 18.0541775251, 48.2142798781)
Atom 571 = (11.2586283869, 26.1529383961, 55.1382358971)
Atom 572 = (10.0097651734, 18.7850857426, 55.1382358971)
Atom 573 = (7.0049496748, 25.4220301786, 48.2142798781)
Atom 574 = (10.0097651734, 25.4220301786, 48.2142798781)
Atom 575 = (7.0049496748, 18.7850857426, 55.1382358971)
Atom 576 = (8.5073574241, 39.2677123399, 0.8738092967)
Atom 577 = (12.7610361362, 41.6357279752, 12.9741027413)
Atom 578 = (8.5073574241, 39.2500245047, 2.7183519361)
Atom 579 = (8.5073574241, 37.3741691057, 0.2534122550)
Atom 580 = (14.2634438855, 40.8886437032, 13.5944997831)
Atom 581 = (8.5073574241, 34.4108141953, 7.7977653157)
Atom 582 = (12.7610361362, 31.8998596864, 0.8738092967)
Atom 583 = (12.7610361362, 41.7786668489, 7.7977653157)
Atom 584 = (12.7610361362, 32.0427985601, 6.0501467223)
Atom 585 = (8.5073574241, 34.2678753216, 12.9741027413)
Atom 586 = (8.5073574241, 39.4106512137, 6.0501467223)
Atom 587 = (8.5073574241, 34.4285020306, 9.6423079551)
Atom 588 = (12.7610361362, 31.8821718512, 2.7183519361)
Atom 589 = (12.7610361362, 41.7963546841, 9.6423079551)
Atom 590 = (8.5073574241, 36.3043574296, 7.1773682740)
Atom 591 = (12.7610361362, 30.0063164522, 0.2534122550)
Atom 592 = (12.7610361362, 43.6722100831, 7.1773682740)
Atom 593 = (11.2586283869, 32.7898828321, 6.6705437641)
Atom 594 = (14.2634438855, 32.7898828321, 6.6705437641)
Atom 595 = (11.2586283869, 40.8886437032, 13.5944997831)
Atom 596 = (10.0097651734, 33.5207910496, 13.5944997831)
Atom 597 = (7.0049496748, 40.1577354856, 6.6705437641)
Atom 598 = (10.0097651734, 40.1577354856, 6.6705437641)
Atom 599 = (7.0049496748, 33.5207910496, 13.5944997831)
Atom 600 = (8.5073574241, 39.2677123399, 14.7217213347)
Atom 601 = (12.7610361362, 41.6357279752, 26.8220147793)
Atom 602 = (8.5073574241, 39.2500245047, 16.5662639741)
Atom 603 = (8.5073574241, 37.3741691057, 14.1013242930)
Atom 604 = (14.2634438855, 40.8886437032, 27.4424118211)
Atom 605 = (8.5073574241, 34.4108141953, 21.6456773538)
Atom 606 = (12.7610361362, 31.8998596864, 14.7217213347)
Atom 607 = (12.7610361362, 41.7786668489, 21.6456773538)
Atom 608 = (12.7610361362, 32.0427985601, 19.8980587603)
Atom 609 = (8.5073574241, 34.2678753216, 26.8220147793)
Atom 610 = (8.5073574241, 39.4106512137, 19.8980587603)
Atom 611 = (8.5073574241, 34.4285020306, 23.4902199931)
Atom 612 = (12.7610361362, 31.8821718512, 16.5662639741)
Atom 613 = (12.7610361362, 41.7963546841, 23.4902199931)
Atom 614 = (8.5073574241, 36.3043574296, 21.0252803120)
Atom 615 = (12.7610361362, 30.0063164522, 14.1013242930)
Atom 616 = (12.7610361362, 43.6722100831, 21.0252803120)
Atom 617 = (11.2586283869, 32.7898828321, 20.5184558021)
Atom 618 = (14.2634438855, 32.7898828321, 20.5184558021)
Atom 619 = (11.2586283869, 40.8886437032, 27.4424118211)
Atom 620 = (10.0097651734, 33.5207910496, 27.4424118211)
Atom 621 = (7.0049496748, 40.1577354856, 20.5184558021)
Atom 622 = (10.0097651734, 40.1577354856, 20.5184558021)
Atom 623 = (7.0049496748, 33.5207910496, 27.4424118211)
Atom 624 = (8.5073574241, 39.2677123399, 28.5696333728)
Atom 625 = (12.7610361362, 41.6357279752, 40.6699268174)
Atom 626 = (8.5073574241, 39.2500245047, 30.4141760121)
Atom 627 = (8.5073574241, 37.3741691057, 27.9492363310)
Atom 628 = (14.2634438855, 40.8886437032, 41.2903238591)
Atom 629 = (8.5073574241, 34.4108141953, 35.4935893918)
Atom 630 = (12.7610361362, 31.8998596864, 28.5696333728)
Atom 631 = (12.7610361362, 41.7786668489, 35.4935893918)
Atom 632 = (12.7610361362, 32.0427985601, 33.7459707983)
Atom 633 = (8.5073574241, 34.2678753216, 40.6699268174)
Atom 634 = (8.5073574241, 39.4106512137, 33.7459707983)
Atom 635 = (8.5073574241, 34.4285020306, 37.3381320311)
Atom 636 = (12.7610361362, 31.8821718512, 30.4141760121)
Atom 637 = (12.7610361362, 41.7963546841, 37.3381320311)
Atom 638 = (8.5073574241, 36.3043574296, 34.8731923500)
Atom 639 = (12.7610361362, 30.0063164522, 27.9492363310)
Atom 640 = (12.7610361362, 43.6722100831, 34.8731923500)
Atom 641 = (11.2586283869, 32.7898828321, 34.3663678401)
Atom 642 = (14.2634438855, 32.7898828321, 34.3663678401)
Atom 643 = (11.2586283869, 40.8886437032, 41.2903238591)
Atom 644 = (10.0097651734, 33.5207910496, 41.2903238591)
Atom 645 = (7.0049496748, 40.1577354856, 34.3663678401)
Atom 646 = (10.0097651734, 40.1577354856, 34.3663678401)
Atom 647 = (7.0049496748, 33.5207910496, 41.2903238591)
Atom 648 = (8.5073574241, 39.2677123399, 42.4175454108)
Atom 649 = (12.7610361362, 41.6357279752, 54.5178388554)
Atom 650 = (8.5073574241, 39.2500245047, 44.2620880502)
Atom 651 = (8.5073574241, 37.3741691057, 41.7971483690)
Atom 652 = (14.2634438855, 40.8886437032, 55.1382358971)
Atom 653 = (8.5073574241, 34.4108141953, 49.3415014298)
Atom 654 = (12.7610361362, 31.8998596864, 42.4175454108)
Atom 655 = (12.7610361362, 41.7786668489, 49.3415014298)
Atom 656 = (12.7610361362, 32.0427985601, 47.5938828364)
Atom 657 = (8.5073574241, 34.2678753216, 54.5178388554)
Atom 658 = (8.5073574241, 39.4106512137, 47.5938828364)
Atom 659 = (8.5073574241, 34.4285020306, 51.1860440692)
Atom 660 = (12.7610361362, 31.8821718512, 44.2620880502)
Atom 661 = (12.7610361362, 41.7963546841, 51.1860440692)
Atom 662 = (8.5073574241, 36.3043574296, 48.7211043880)
Atom 663 = (12.7610361362, 30.0063164522, 41.7971483690)
Atom 664 = (12.7610361362, 43.6722100831, 48.7211043880)
Atom 665 = (11.2586283869, 32.7898828321, 48.2142798781)
Atom 666 = (14.2634438855, 32.7898828321, 48.2142798781)
Atom 667 = (11.2586283869, 40.8886437032, 55.1382358971)
Atom 668 = (10.0097651734, 33.5207910496, 55.1382358971)
Atom 669 = (7.0049496748, 40.1577354856, 48.2142798781)
Atom 670 = (10.0097651734, 40.1577354856, 48.2142798781)
Atom 671 = (7.0049496748, 33.5207910496, 55.1382358971)
Atom 672 = (8.5073574241, 54.0034176470, 0.8738092967)
Atom 673 = (12.7610361362, 56.3714332822, 12.9741027413)
Atom 674 = (8.5073574241, 53.9857298118, 2.7183519361)
Atom 675 = (8.5073574241, 52.1098744128, 0.2534122550)
Atom 676 = (14.2634438855, 55.6243490102, 13.5944997831)
Atom 677 = (8.5073574241, 49.1465195024, 7.7977653157)
Atom 678 = (12.7610361362, 46.6355649935, 0.8738092967)
Atom 679 = (12.7610361362, 56.5143721559, 7.7977653157)
Atom 680 = (12.7610361362, 46.7785038672, 6.0501467223)
Atom 681 = (8.5073574241, 49.0035806287, 12.9741027413)
Atom 682 = (8.5073574241, 54.1463565207, 6.0501467223)
Atom 683 = (8.5073574241, 49.1642073376, 9.6423079551)
Atom 684 = (12.7610361362, 46.6178771582, 2.7183519361)
Atom 685 = (12.7610361362, 56.5320599912, 9.6423079551)
Atom 686 = (8.5073574241, 51.0400627366, 7.1773682740)
Atom 687 = (12.7610361362, 44.7420217593, 0.2534122550)
Atom 688 = (12.7610361362, 58.4079153901, 7.1773682740)
Atom 689 = (11.2586283869, 47.5255881392, 6.6705437641)
Atom 690 = (14.2634438855, 47.5255881392, 6.6705437641)
Atom 691 = (11.2586283869, 55.6243490102, 13.5944997831)
Atom 692 = (10.0097651734, 48.2564963567, 13.5944997831)
Atom 693 = (7.0049496748, 54.8934407927, 6.6705437641)
Atom 694 = (10.0097651734, 54.8934407927, 6.6705437641)
Atom 695 = (7.0049496748, 48.2564963567, 13.5944997831)
Atom 696 = (8.5073574241, 54.0034176470, 14.7217213347)
Atom 697 = (12.7610361362, 56.3714332822, 26.8220147793)
Atom 698 = (8.5073574241, 53.9857298118, 16.5662639741)
Atom 699 = (8.5073574241, 52.1098744128, 14.1013242930)
Atom 700 = (14.2634438855, 55.6243490102, 27.4424118211)
Atom 701 = (8.5073574241, 49.1465195024, 21.6456773538)
Atom 702 = (12.7610361362, 46.6355649935, 14.7217213347)
Atom 703 = (12.7610361362, 56.5143721559, 21.6456773538)
Atom 704 = (12.7610361362, 46.7785038672, 19.8980587603)
Atom 705 = (8.5073574241, 49.0035806287, 26.8220147793)
Atom 706 = (8.5073574241, 54.1463565207, 19.8980587603)
Atom 707 = (8.5073574241, 49.1642073376, 23.4902199931)
Atom 708 = (12.7610361362, 46.6178771582, 16.5662639741)
Atom 709 = (12.7610361362, 56.5320599912, 23.4902199931)
Atom 710 = (8.5073574241, 51.0400627366, 21.0252803120)
Atom 711 = (12.7610361362, 44.7420217593, 14.1013242930)
Atom 712 = (12.7610361362, 58.4079153901, 21.0252803120)
Atom 713 = (11.2586283869, 47.5255881392, 20.5184558021)
Atom 714 = (14.2634438855, 47.5255881392, 20.5184558021)
Atom 715 = (11.2586283869, 55.6243490102, 27.4424118211)
Atom 716 = (10.0097651734, 48.2564963567, 27.4424118211)
Atom 717 = (7.0049496748, 54.8934407927, 20.5184558021)
Atom 718 = (10.0097651734, 54.8934407927, 20.5184558021)
Atom 719 = (7.0049496748, 48.2564963567, 27.4424118211)
Atom 720 = (8.5073574241, 54.0034176470, 28.5696333728)
Atom 721 = (12.7610361362, 56.3714332822, 40.6699268174)
Atom 722 = (8.5073574241, 53.9857298118, 30.4141760121)
Atom 723 = (8.5073574241, 52.1098744128, 27.9492363310)
Atom 724 = (14.2634438855, 55.6243490102, 41.2903238591)
Atom 725 = (8.5073574241, 49.1465195024, 35.4935893918)
Atom 726 = (12.7610361362, 46.6355649935, 28.5696333728)
Atom 727 = (12.7610361362, 56.5143721559, 35.4935893918)
Atom 728 = (12.7610361362, 46.7785038672, 33.7459707983)
Atom 729 = (8.5073574241, 49.0035806287, 40.6699268174)
Atom 730 = (8.5073574241, 54.1463565207, 33.7459707983)
Atom 731 = (8.5073574241, 49.1642073376, 37.3381320311)
Atom 732 = (12.7610361362, 46.6178771582, 30.4141760121)
Atom 733 = (12.7610361362, 56.5320599912, 37.3381320311)
Atom 734 = (8.5073574241, 51.0400627366, 34.8731923500)
Atom 735 = (12.7610361362, 44.7420217593, 27.9492363310)
Atom 736 = (12.7610361362, 58.4079153901, 34.8731923500)
Atom 737 = (11.2586283869, 47.5255881392, 34.3663678401)
Atom 738 = (14.2634438855, 47.5255881392, 34.3663678401)
Atom 739 = (11.2586283869, 55.6243490102, 41.2903238591)
Atom 740 = (10.0097651734, 48.2564963567, 41.2903238591)
Atom 741 = (7.0049496748, 54.8934407927, 34.3663678401)
Atom 742 = (10.0097651734, 54.8934407927, 34.3663678401)
Atom 743 = (7.0049496748, 48.2564963567, 41.2903238591)
Atom 744 = (8.5073574241, 54.0034176470, 42.4175454108)
Atom 745 = (12.7610361362, 56.3714332822, 54.5178388554)
Atom 746 = (8.5073574241, 53.9857298118, 44.2620880502)
Atom 747 = (8.5073574241, 52.1098744128, 41.7971483690)
Atom 748 = (14.2634438855, 55.6243490102, 55.1382358971)
Atom 749 = (8.5073574241, 49.1465195024, 49.3415014298)
Atom 750 = (12.7610361362, 46.6355649935, 42.4175454108)
Atom 751 = (12.7610361362, 56.5143721559, 49.3415014298)
Atom 752 = (12.7610361362, 46.7785038672, 47.5938828364)
Atom 753 = (8.5073574241, 49.0035806287, 54.5178388554)
Atom 754 = (8.5073574241, 54.1463565207, 47.5938828364)
Atom 755 = (8.5073574241, 49.1642073376, 51.1860440692)
Atom 756 = (12.7610361362, 46.6178771582, 44.2620880502)
Atom 757 = (12.7610361362, 56.5320599912, 51.1860440692)
Atom 758 = (8.5073574241, 51.0400627366, 48.7211043880)
Atom 759 = (12.7610361362, 44.7420217593, 41.7971483690)
Atom 760 = (12.7610361362, 58.4079153901, 48.7211043880)
Atom 761 = (11.2586283869, 47.5255881392, 48.2142798781)
Atom 762 = (14.2634438855, 47.5255881392, 48.2142798781)
Atom 763 = (11.2586283869, 55.6243490102, 55.1382358971)
Atom 764 = (10.0097651734, 48.2564963567, 55.1382358971)
Atom 765 = (7.0049496748, 54.8934407927, 48.2142798781)
Atom 766 = (10.0097651734, 54.8934407927, 48.2142798781)
Atom 767 = (7.0049496748, 48.2564963567, 55.1382358971)
Atom 768 = (17.0147148483, 9.7963017258, 0.8738092967)
Atom 769 = (21.2683935603, 12.1643173610, 12.9741027413)
Atom 770 = (17.0147148483, 9.7786138906, 2.7183519361)
Atom 771 = (17.0147148483, 7.9027584916, 0.2534122550)
Atom 772 = (22.7708013096, 11.4172330891, 13.5944997831)
Atom 773 = (17.0147148483, 4.9394035812, 7.7977653157)
Atom 774 = (21.2683935603, 2.4284490723, 0.8738092967)
Atom 775 = (21.2683935603, 12.3072562348, 7.7977653157)
Atom 776 = (21.2683935603, 2.5713879460, 6.0501467223)
Atom 777 = (17.0147148483, 4.7964647075, 12.9741027413)
Atom 778 = (17.0147148483, 9.9392405995, 6.0501467223)
Atom 779 = (17.0147148483, 4.9570914165, 9.6423079551)
Atom 780 = (21.2683935603, 2.4107612371, 2.7183519361)
Atom 781 = (21.2683935603, 12.3249440700, 9.6423079551)
Atom 782 = (17.0147148483, 6.8329468154, 7.1773682740)
Atom 783 = (21.2683935603, 0.5349058381, 0.2534122550)
Atom 784 = (21.2683935603, 14.2007994690, 7.1773682740)
Atom 785 = (19.7659858110, 3.3184722180, 6.6705437641)
Atom 786 = (22.7708013096, 3.3184722180, 6.6705437641)
Atom 787 = (19.7659858110, 11.4172330891, 13.5944997831)
Atom 788 = (18.5171225975, 4.0493804355, 13.5944997831)
Atom 789 = (15.5123070990, 10.6863248715, 6.6705437641)
Atom 790 = (18.5171225975, 10.6863248715, 6.6705437641)
Atom 791 = (15.5123070990, 4.0493804355, 13.5944997831)
Atom 792 = (17.0147148483, 9.7963017258, 14.7217213347)
Atom 793 = (21.2683935603, 12.1643173610, 26.8220147793)
Atom 794 = (17.0147148483, 9.7786138906, 16.5662639741)
Atom 795 = (17.0147148483, 7.9027584916, 14.1013242930)
Atom 796 = (22.7708013096, 11.4172330891, 27.4424118211)
Atom 797 = (17.0147148483, 4.9394035812, 21.6456773538)
Atom 798 = (21.2683935603, 2.4284490723, 14.7217213347)
Atom 799 = (21.2683935603, 12.3072562348, 21.6456773538)
Atom 800 = (21.2683935603, 2.5713879460, 19.8980587603)
Atom 801 = (17.0147148483, 4.7964647075, 26.8220147793)
Atom 802 = (17.0147148483, 9.9392405995, 19.8980587603)
Atom 803 = (17.0147148483, 4.9570914165, 23.4902199931)
Atom 804 = (21.2683935603, 2.4107612371, 16.5662639741)
Atom 805 = (21.2683935603, 12.3249440700, 23.4902199931)
Atom 806 = (17.0147148483, 6.8329468154, 21.0252803120)
Atom 807 = (21.2683935603, 0.5349058381, 14.1013242930)
Atom 808 = (21.2683935603, 14.2007994690, 21.0252803120)
Atom 809 = (19.7659858110, 3.3184722180, 20.5184558021)
Atom 810 = (22.7708013096, 3.3184722180, 20.5184558021)
Atom 811 = (19.7659858110, 11.4172330891, 27.4424118211)
Atom 812 = (18.5171225975, 4.0493804355, 27.4424118211)
Atom 813 = (15.5123070990, 10.6863248715, 20.5184558021)
Atom 814 = (18.5171225975, 10.6863248715, 20.5184558021)
Atom 815 = (15.5123070990, 4.0493804355, 27.4424118211)
Atom 816 = (17.0147148483, 9.7963017258, 28.5696333728)
Atom 817 = (21.2683935603, 12.1643173610, 40.6699268174)
Atom 818 = (17.0147148483, 9.7786138906, 30.4141760121)
Atom 819 = (17.0147148483, 7.9027584916, 27.9492363310)
Atom 820 = (22.7708013096, 11.4172330891, 41.2903238591)
Atom 821 = (17.0147148483, 4.9394035812, 35.4935893918)
Atom 822 = (21.2683935603, 2.4284490723, 28.5696333728)
Atom 823 = (21.2683935603, 12.3072562348, 35.4935893918)
Atom 824 = (21.2683935603, 2.5713879460, 33.7459707983)
Atom 825 = (17.0147148483, 4.7964647075, 40.6699268174)
Atom 826 = (17.0147148483, 9.9392405995, 33.7459707983)
Atom 827 = (17.0147148483, 4.9570914165, 37.3381320311)
Atom 828 = (21.2683935603, 2.4107612371, 30.4141760121)
Atom 829 = (21.2683935603, 12.3249440700, 37.3381320311)
Atom 830 = (17.0147148483, 6.8329468154, 34.8731923500)
Atom 831 = (21.2683935603, 0.5349058381, 27.9492363310)
Atom 832 = (21.2683935603, 14.2007994690, 34.8731923500)
Atom 833 = (19.7659858110, 3.3184722180, 34.3663678401)
Atom 834 = (22.7708013096, 3.3184722180, 34.3663678401)
Atom 835 = (19.7659858110, 11.4172330891, 41.2903238591)
Atom 836 = (18.5171225975, 4.0493804355, 41.2903238591)
Atom 837 = (15.5123070990, 10.6863248715, 34.3663678401)
Atom 838 = (18.5171225975, 10.6863248715, 34.3663678401)
Atom 839 = (15.5123070990, 4.0493804355, 41.2903238591)
Atom 840 = (17.0147148483, 9.7963017258, 42.4175454108)
Atom 841 = (21.2683935603, 12.1643173610, 54.5178388554)
Atom 842 = (17.0147148483, 9.7786138906, 44.2620880502)
Atom 843 = (17.0147148483, 7.9027584916, 41.7971483690)
Atom 844 = (22.7708013096, 11.4172330891, 55.1382358971)
Atom 845 = (17.0147148483, 4.9394035812, 49.3415014298)
Atom 846 = (21.2683935603, 2.4284490723, 42.4175454108)
Atom 847 = (21.2683935603, 12.3072562348, 49.3415014298)
Atom 848 = (21.2683935603, 2.5713879460, 47.5938828364)
Atom 849 = (17.0147148483, 4.7964647075, 54.5178388554)
Atom 850 = (17.0147148483, 9.9392405995, 47.5938828364)
Atom 851 = (17.0147148483, 4.9570914165, 51.1860440692)
Atom 852 = (21.2683935603, 2.4107612371, 44.2620880502)
Atom 853 = (21.2683935603, 12.3249440700, 51.1860440692)
Atom 854 = (17.0147148483, 6.8329468154, 48.7211043880)
Atom 855 = (21.2683935603, 0.5349058381, 41.7971483690)
Atom 856 = (21.2683935603, 14.2007994690, 48.7211043880)
Atom 857 = (19.7659858110, 3.3184722180, 48.2142798781)
Atom 858 = (22.7708013096, 3.3184722180, 48.2142798781)
Atom 859 = (19.7659858110, 11.4172330891, 55.1382358971)
Atom 860 = (18.5171225975, 4.0493804355, 55.1382358971)
Atom 861 = (15.5123070990, 10.6863248715, 48.2142798781)
Atom 862 = (18.5171225975, 10.6863248715, 48.2142798781)
Atom 863 = (15.5123070990, 4.0493804355, 55.1382358971)
Atom 864 = (17.0147148483, 24.5320070329, 0.8738092967)
Atom 865 = (21.2683935603, 26.9000226681, 12.9741027413)
Atom 866 = (17.0147148483, 24.5143191976, 2.7183519361)
Atom 867 = (17.0147148483, 22.6384637987, 0.2534122550)
Atom 868 = (22.7708013096, 26.1529383961, 13.5944997831)
Atom 869 = (17.0147148483, 19.6751088883, 7.7977653157)
Atom 870 = (21.2683935603, 17.1641543794, 0.8738092967)
Atom 871 = (21.2683935603, 27.0429615418, 7.7977653157)
Atom 872 = (21.2683935603, 17.3070932531, 6.0501467223)
Atom 873 = (17.0147148483, 19.5321700146, 12.9741027413)
Atom 874 = (17.0147148483, 24.6749459066, 6.0501467223)
Atom 875 = (17.0147148483, 19.6927967235, 9.6423079551)
Atom 876 = (21.2683935603, 17.1464665441, 2.7183519361)
Atom 877 = (21.2683935603, 27.0606493771, 9.6423079551)
Atom 878 = (17.0147148483, 21.5686521225, 7.1773682740)
Atom 879 = (21.2683935603, 15.2706111451, 0.2534122550)
Atom 880 = (21.2683935603, 28.9365047760, 7.1773682740)
Atom 881 = (19.7659858110, 18.0541775251, 6.6705437641)
Atom 882 = (22.7708013096, 18.0541775251, 6.6705437641)
Atom 883 = (19.7659858110, 26.1529383961, 13.5944997831)
Atom 884 = (18.5171225975, 18.7850857426, 13.5944997831)
Atom 885 = (15.5123070990, 25.4220301786, 6.6705437641)
Atom 886 = (18.5171225975, 25.4220301786, 6.6705437641)
Atom 887 = (15.5123070990, 18.7850857426, 13.5944997831)
Atom 888 = (17.0147148483, 24.5320070329, 14.7217213347)
Atom 889 = (21.2683935603, 26.9000226681, 26.8220147793)
Atom 890 = (17.0147148483, 24.5143191976, 16.5662639741)
Atom 891 = (17.0147148483, 22.6384637987, 14.1013242930)
Atom 892 = (22.7708013096, 26.1529383961, 27.4424118211)
Atom 893 = (17.0147148483, 19.6751088883, 21.6456773538)
Atom 894 = (21.2683935603, 17.1641543794, 14.7217213347)
Atom 895 = (21.2683935603, 27.0429615418, 21.6456773538)
Atom 896 = (21.2683935603, 17.3070932531, 19.8980587603)
Atom 897 = (17.0147148483, 19.5321700146, 26.8220147793)
Atom 898 = (17.0147148483, 24.6749459066, 19.8980587603)
Atom 899 = (17.0147148483, 19.6927967235, 23.4902199931)
Atom 900 = (21.2683935603, 17.1464665441, 16.5662639741)
Atom 901 = (21.2683935603, 27.0606493771, 23.4902199931)
Atom 902 = (17.0147148483, 21.5686521225, 21.0252803120)
Atom 903 = (21.2683935603, 15.2706111451, 14.1013242930)
Atom 904 = (21.2683935603, 28.9365047760, 21.0252803120)
Atom 905 = (19.7659858110, 18.0541775251, 20.5184558021)
Atom 906 = (22.7708013096, 18.0541775251, 20.5184558021)
Atom 907 = (19.7659858110, 26.1529383961, 27.4424118211)
Atom 908 = (18.5171225975, 18.7850857426, 27.4424118211)
Atom 909 = (15.5123070990, 25.4220301786, 20.5184558021)
Atom 910 = (18.5171225975, 25.4220301786, 20.5184558021)
Atom 911 = (15.5123070990, 18.7850857426, 27.4424118211)
Atom 912 = (17.0147148483, 24.5320070329, 28.5696333728)
Atom 913 = (21.2683935603, 26.9000226681, 40.6699268174)
Atom 914 = (17.0147148483, 24.5143191976, 30.4141760121)
Atom 915 = (17.0147148483, 22.6384637987, 27.9492363310)
Atom 916 = (22.7708013096, 26.1529383961, 41.2903238591)
Atom 917 = (17.0147148483, 19.6751088883, 35.4935893918)
Atom 918 = (21.2683935603, 17.1641543794, 28.5696333728)
Atom 919 = (21.2683935603, 27.0429615418, 35.4935893918)
Atom 920 = (21.2683935603, 17.3070932531, 33.7459707983)
Atom 921 = (17.0147148483, 19.5321700146, 40.6699268174)
Atom 922 = (17.0147148483, 24.6749459066, 33.7459707983)
Atom 923 = (17.0147148483, 19.6927967235, 37.3381320311)
Atom 924 = (21.2683935603, 17.1464665441, 30.4141760121)
Atom 925 = (21.2683935603, 27.0606493771, 37.3381320311)
Atom 926 = (17.0147148483, 21.5686521225, 34.8731923500)
Atom 927 = (21.2683935603, 15.2706111451, 27.9492363310)
Atom 928 = (21.2683935603, 28.9365047760, 34.8731923500)
Atom 929 = (19.7659858110, 18.0541775251, 34.3663678401)
Atom 930 = (22.7708013096, 18.0541775251, 34.3663678401)
Atom 931 = (19.7659858110, 26.1529383961, 41.2903238591)
Atom 932 = (18.5171225975, 18.7850857426, 41.2903238591)
Atom 933 = (15.5123070990, 25.4220301786, 34.3663678401)
Atom 934 = (18.5171225975, 25.4220301786, 34.3663678401)
Atom 935 = (15.5123070990, 18.7850857426, 41.2903238591)
Atom 936 = (17.0147148483, 24.5320070329, 42.4175454108)
Atom 937 = (21.2683935603, 26.9000226681, 54.5178388554)
Atom 938 = (17.0147148483, 24.5143191976, 44.2620880502)
Atom 939 = (17.0147148483, 22.6384637987, 41.7971483690)
Atom 940 = (22.7708013096, 26.1529383961, 55.1382358971)
Atom 941 = (17.0147148483, 19.6751088883, 49.3415014298)
Atom 942 = (21.2683935603, 17.1641543794, 42.4175454108)
Atom 943 = (21.2683935603, 27.0429615418, 49.3415014298)
Atom 944 = (21.2683935603, 17.3070932531, 47.5938828364)
Atom 945 = (17.0147148483, 19.5321700146, 54.5178388554)
Atom 946 = (17.0147148483, 24.6749459066, 47.5938828364)
Atom 947 = (17.0147148483, 19.6927967235, 51.1860440692)
Atom 948 = (21.2683935603, 17.1464665441, 44.2620880502)
Atom 949 = (21.2683935603, 27.0606493771, 51.1860440692)
Atom 950 = (17.0147148483, 21.5686521225, 48.7211043880)
Atom 951 = (21.2683935603, 15.2706111451, 41.7971483690)
Atom 952 = (21.2683935603, 28.9365047760, 48.7211043880)
Atom 953 = (19.7659858110, 18.0541775251, 48.2142798781)
Atom 954 = (22.7708013096, 18.0541775251, 48.2142798781)
Atom 955 = (19.7659858110, 26.1529383961, 55.1382358971)
Atom 956 = (18.5171225975, 18.7850857426, 55.1382358971)
Atom 957 = (15.5123070990, 25.4220301786, 48.2142798781)
Atom 958 = (18.5171225975, 25.4220301786, 48.2142798781)
Atom 959 = (15.5123070990, 18.7850857426, 55.1382358971)
Atom 960 = (17.0147148483, 39.2677123399, 0.8738092967)
Atom 961 = (21.2683935603, 41.6357279752, 12.9741027413)
Atom 962 = (17.0147148483, 39.2500245047, 2.7183519361)
Atom 963 = (17.0147148483, 37.3741691057, 0.2534122550)
Atom 964 = (22.7708013096, 40.8886437032, 13.5944997831)
Atom 965 = (17.0147148483, 34.4108141953, 7.7977653157)
Atom 966 = (21.2683935603, 31.8998596864, 0.8738092967)
Atom 967 = (21.2683935603, 41.7786668489, 7.7977653157)
Atom 968 = (21.2683935603, 32.0427985601, 6.0501467223)
Atom 969 = (17.0147148483, 34.2678753216, 12.9741027413)
Atom 970 = (17.0147148483, 39.4106512137, 6.0501467223)
Atom 971 = (17.0147148483, 34.4285020306, 9.6423079551)
Atom 972 = (21.2683935603, 31.8821718512, 2.7183519361)
Atom 973 = (21.2683935603, 41.7963546841, 9.6423079551)
Atom 974 = (17.0147148483, 36.3043574296, 7.1773682740)
Atom 975 = (21.2683935603, 30.0063164522, 0.2534122550)
Atom 976 = (21.2683935603, 43.6722100831, 7.1773682740)
Atom 977 = (19.7659858110, 32.7898828321, 6.6705437641)
Atom 978 = (22.7708013096, 32.7898828321, 6.6705437641)
Atom 979 = (19.7659858110, 40.8886437032, 13.5944997831)
Atom 980 = (18.5171225975, 33.5207910496, 13.5944997831)
Atom 981 = (15.5123070990, 40.1577354856, 6.6705437641)
Atom 982 = (18.5171225975, 40.1577354856, 6.6705437641)
Atom 983 = (15.5123070990, 33.5207910496, 13.5944997831)
Atom 984 = (17.0147148483, 39.2677123399, 14.7217213347)
Atom 985 = (21.2683935603, 41.6357279752, 26.8220147793)
Atom 986 = (17.0147148483, 39.2500245047, 16.5662639741)
Atom 987 = (17.0147148483, 37.3741691057, 14.1013242930)
Atom 988 = (22.7708013096, 40.8886437032, 27.4424118211)
Atom 989 = (17.0147148483, 34.4108141953, 21.6456773538)
Atom 990 = (21.2683935603, 31.8998596864, 14.7217213347)
Atom 991 = (21.2683935603, 41.7786668489, 21.6456773538)
Atom 992 = (21.2683935603, 32.0427985601, 19.8980587603)
Atom 993 = (17.0147148483, 34.2678753216, 26.8220147793)
Atom 994 = (17.0147148483, 39.4106512137, 19.8980587603)
Atom 995 = (17.0147148483, 34.4285020306, 23.4902199931)
Atom 996 = (21.2683935603, 31.8821718512, 16.5662639741)
Atom 997 = (21.2683935603, 41.7963546841, 23.4902199931)
Atom 998 = (17.0147148483, 36.3043574296, 21.0252803120)
Atom 999 = (21.2683935603, 30.0063164522, 14.1013242930)
Atom 1000 = (21.2683935603, 43.6722100831, 21.0252803120)
Atom 1001 = (19.7659858110, 32.7898828321, 20.5184558021)
Atom 1002 = (22.7708013096, 32.7898828321, 20.5184558021)
Atom 1003 = (19.7659858110, 40.8886437032, 27.4424118211)
Atom 1004 = (18.5171225975, 33.5207910496, 27.4424118211)
Atom 1005 = (15.5123070990, 40.1577354856, 20.5184558021)
Atom 1006 = (18.5171225975, 40.1577354856, 20.5184558021)
Atom 1007 = (15.5123070990, 33.5207910496, 27.4424118211)
Atom 1008 = (17.0147148483, 39.2677123399, 28.5696333728)
Atom 1009 = (21.2683935603, 41.6357279752, 40.6699268174)
Atom 1010 = (17.0147148483, 39.2500245047, 30.4141760121)
Atom 1011 = (17.0147148483, 37.3741691057, 27.9492363310)
Atom 1012 = (22.7708013096, 40.8886437032, 41.2903238591)
Atom 1013 = (17.0147148483, 34.4108141953, 35.4935893918)
Atom 1014 = (21.2683935603, 31.8998596864, 28.5696333728)
Atom 1015 = (21.2683935603, 41.7786668489, 35.4935893918)
Atom 1016 = (21.2683935603, 32.0427985601, 33.7459707983)
Atom 1017 = (17.0147148483, 34.2678753216, 40.6699268174)
Atom 1018 = (17.0147148483, 39.4106512137, 33.7459707983)
Atom 1019 = (17.0147148483, 34.4285020306, 37.3381320311)
Atom 1020 = (21.2683935603, 31.8821718512, 30.4141760121)
Atom 1021 = (21.2683935603, 41.7963546841, 37.3381320311)
Atom 1022 = (17.0147148483, 36.3043574296, 34.8731923500)
Atom 1023 = (21.2683935603, 30.0063164522, 27.9492363310)
Atom 1024 = (21.2683935603, 43.6722100831, 34.8731923500)
Atom 1025 = (19.7659858110, 32.7898828321, 34.3663678401)
Atom 1026 = (22.7708013096, 32.7898828321, 34.3663678401)
Atom 1027 = (19.7659858110, 40.8886437032, 41.2903238591)
Atom 1028 = (18.5171225975, 33.5207910496, 41.2903238591)
Atom 1029 = (15.5123070990, 40.1577354856, 34.3663678401)
Atom 1030 = (18.5171225975, 40.1577354856, 34.3663678401)
Atom 1031 = (15.5123070990, 33.5207910496, 41.2903238591)
Atom 1032 = (17.0147148483, 39.2677123399, 42.4175454108)
Atom 1033 = (21.2683935603, 41.6357279752, 54.5178388554)
Atom 1034 = (17.0147148483, 39.2500245047, 44.2620880502)
Atom 1035 = (17.0147148483, 37.3741691057, 41.7971483690)
Atom 1036 = (22.7708013096, 40.8886437032, 55.1382358971)
Atom 1037 = (17.0147148483, 34.4108141953, 49.3415014298)
Atom 1038 = (21.2683935603, 31.8998596864, 42.4175454108)
Atom 1039 = (21.2683935603, 41.7786668489, 49.3415014298)
Atom 1040 = (21.2683935603, 32.0427985601, 47.5938828364)
Atom 1041 = (17.0147148483, 34.2678753216, 54.5178388554)
Atom 1042 = (17.0147148483, 39.4106512137, 47.5938828364)
Atom 1043 = (17.0147148483, 34.4285020306, 51.1860440692)
Atom 1044 = (21.2683935603, 31.8821718512, 44.2620880502)
Atom 1045 = (21.2683935603, 41.7963546841, 51.1860440692)
Atom 1046 = (17.0147148483, 36.3043574296, 48.7211043880)
Atom 1047 = (21.2683935603, 30.0063164522, 41.7971483690)
Atom 1048 = (21.2683935603, 43.6722100831, 48.7211043880)
Atom 1049 = (19.7659858110, 32.7898828321, 48.2142798781)
Atom 1050 = (22.7708013096, 32.7898828321, 48.2142798781)
Atom 1051 = (19.7659858110, 40.8886437032, 55.1382358971)
Atom 1052 = (18.5171225975, 33.5207910496, 55.1382358971)
Atom 1053 = (15.5123070990, 40.1577354856, 48.2142798781)
Atom 1054 = (18.5171225975, 40.1577354856, 48.2142798781)
Atom 1055 = (15.5123070990, 33.5207910496, 55.1382358971)
Atom 1056 = (17.0147148483, 54.0034176470, 0.8738092967)
Atom 1057 = (21.2683935603, 56.3714332822, 12.9741027413)
Atom 1058 = (17.0147148483, 53.9857298118, 2.7183519361)
Atom 1059 = (17.0147148483, 52.1098744128, 0.2534122550)
Atom 1060 = (22.7708013096, 55.6243490102, 13.5944997831)
Atom 1061 = (17.0147148483, 49.1465195024, 7.7977653157)
Atom 1062 = (21.2683935603, 46.6355649935, 0.8738092967)
Atom 1063 = (21.2683935603, 56.5143721559, 7.7977653157)
Atom 1064 = (21.2683935603, 46.7785038672, 6.0501467223)
Atom 1065 = (17.0147148483, 49.0035806287, 12.9741027413)
Atom 1066 = (17.0147148483, 54.1463565207, 6.0501467223)
Atom 1067 = (17.0147148483, 49.1642073376, 9.6423079551)
Atom 1068 = (21.2683935603, 46.6178771582, 2.7183519361)
Atom 1069 = (21.2683935603, 56.5320599912, 9.6423079551)
Atom 1070 = (17.0147148483, 51.0400627366, 7.1773682740)
Atom 1071 = (21.2683935603, 44.7420217593, 0.2534122550)
Atom 1072 = (21.2683935603, 58.4079153901, 7.1773682740)
Atom 1073 = (19.7659858110, 47.5255881392, 6.6705437641)
Atom 1074 = (22.7708013096, 47.5255881392, 6.6705437641)
Atom 1075 = (19.7659858110, 55.6243490102, 13.5944997831)
Atom 1076 = (18.5171225975, 48.2564963567, 13.5944997831)
Atom 1077 = (15.5123070990, 54.8934407927, 6.6705437641)
Atom 1078 = (18.5171225975, 54.8934407927, 6.6705437641)
Atom 1079 = (15.5123070990, 48.2564963567, 13.5944997831)
Atom 1080 = (17.0147148483, 54.0034176470, 14.7217213347)
Atom 1081 = (21.2683935603, 56.3714332822, 26.8220147793)
Atom 1082 = (17.0147148483, 53.9857298118, 16.5662639741)
Atom 1083 = (17.0147148483, 52.1098744128, 14.1013242930)
Atom 1084 = (22.7708013096, 55.6243490102, 27.4424118211)
Atom 1085 = (17.0147148483, 49.1465195024, 21.6456773538)
Atom 1086 = (21.2683935603, 46.6355649935, 14.7217213347)
Atom 1087 = (21.2683935603, 56.5143721559, 21.6456773538)
Atom 1088 = (21.2683935603, 46.7785038672, 19.8980587603)
Atom 1089 = (17.0147148483, 49.0035806287, 26.8220147793)
Atom 1090 = (17.0147148483, 54.1463565207, 19.8980587603)
Atom 1091 = (17.0147148483, 49.1642073376, 23.4902199931)
Atom 1092 = (21.2683935603, 46.6178771582, 16.5662639741)
Atom 1093 = (21.2683935603, 56.5320599912, 23.4902199931)
Atom 1094 = (17.0147148483, 51.0400627366, 21.0252803120)
Atom 1095 = (21.2683935603, 44.7420217593, 14.1013242930)
Atom 1096 = (21.2683935603, 58.4079153901, 21.0252803120)
Atom 1097 = (19.7659858110, 47.5255881392, 20.5184558021)
Atom 1098 = (22.7708013096, 47.5255881392, 20.5184558021)
Atom 1099 = (19.7659858110, 55.6243490102, 27.4424118211)
Atom 1100 = (18.5171225975, 48.2564963567, 27.4424118211)
Atom 1101 = (15.5123070990, 54.8934407927, 20.5184558021)
Atom 1102 = (18.5171225975, 54.8934407927, 20.5184558021)
Atom 1103 = (15.5123070990, 48.2564963567, 27.4424118211)
Atom 1104 = (17.0147148483, 54.0034176470, 28.5696333728)
Atom 1105 = (21.2683935603, 56.3714332822, 40.6699268174)
Atom 1106 = (17.0147148483, 53.9857298118, 30.4141760121)
Atom 1107 = (17.0147148483, 52.1098744128, 27.9492363310)
Atom 1108 = (22.7708013096, 55.6243490102, 41.2903238591)
Atom 1109 = (17.0147148483, 49.1465195024, 35.4935893918)
Atom 1110 = (21.2683935603, 46.6355649935, 28.5696333728)
Atom 1111 = (21.2683935603, 56.5143721559, 35.4935893918)
Atom 1112 = (21.2683935603, 46.7785038672, 33.7459707983)
Atom 1113 = (17.0147148483, 49.0035806287, 40.6699268174)
Atom 1114 = (17.0147148483, 54.1463565207, 33.7459707983)
Atom 1115 = (17.0147148483, 49.1642073376, 37.3381320311)
Atom 1116 = (21.2683935603, 46.6178771582, 30.4141760121)
Atom 1117 = (21.2683935603, 56.5320599912, 37.3381320311)
Atom 1118 = (17.0147148483, 51.0400627366, 34.8731923500)
Atom 1119 = (21.2683935603, 44.7420217593, 27.9492363310)
Atom 1120 = (21.2683935603, 58.4079153901, 34.8731923500)
Atom 1121 = (19.7659858110, 47.5255881392, 34.3663678401)
Atom 1122 = (22.7708013096, 47.5255881392, 34.3663678401)
Atom 1123 = (19.7659858110, 55.6243490102, 41.2903238591)
Atom 1124 = (18.5171225975, 48.2564963567, 41.2903238591)
Atom 1125 = (15.5123070990, 54.8934407927, 34.3663678401)
Atom 1126 = (18.5171225975, 54.8934407927, 34.3663678401)
Atom 1127 = (15.5123070990, 48.2564963567, 41.2903238591)
Atom 1128 = (17.0147148483, 54.0034176470, 42.4175454108)
Atom 1129 = (21.2683935603, 56.3714332822, 54.5178388554)
Atom 1130 = (17.0147148483, 53.9857298118, 44.2620880502)
Atom 1131 = (17.0147148483, 52.1098744128, 41.7971483690)
Atom 1132 = (22.7708013096, 55.6243490102, 55.1382358971)
Atom 1133 = (17.0147148483, 49.1465195024, 49.3415014298)
Atom 1134 = (21.2683935603, 46.6355649935, 42.4175454108)
Atom 1135 = (21.2683935603, 56.5143721559, 49.3415014298)
Atom 1136 = (21.2683935603, 46.7785038672, 47.5938828364)
Atom 1137 = (17.0147148483, 49.0035806287, 54.5178388554)
Atom 1138 = (17.0147148483, 54.1463565207, 47.5938828364)
Atom 1139 = (17.0147148483, 49.1642073376, 51.1860440692)
Atom 1140 = (21.2683935603, 46.6178771582, 44.2620880502)
Atom 1141 = (21.2683935603, 56.5320599912, 51.1860440692)
Atom 1142 = (17.0147148483, 51.0400627366, 48.7211043880)
Atom 1143 = (21.2683935603, 44.7420217593, 41.7971483690)
Atom 1144 = (21.2683935603, 58.4079153901, 48.7211043880)
Atom 1145 = (19.7659858110, 47.5255881392, 48.2142798781)
Atom 1146 = (22.7708013096, 47.5255881392, 48.2142798781)
Atom 1147 = (19.7659858110, 55.6243490102, 55.1382358971)
Atom 1148 = (18.5171225975, 48.2564963567, 55.1382358971)
Atom 1149 = (15.5123070990, 54.8934407927, 48.2142798781)
Atom 1150 = (18.5171225975, 54.8934407927, 48.2142798781)
Atom 1151 = (15.5123070990, 48.2564963567, 55.1382358971)
Atom 1152 = (25.5220722724, 9.7963017258, 0.8738092967)
Atom 1153 = (29.7757509844, 12.1643173610, 12.9741027413)
Atom 1154 = (25.5220722724, 9.7786138906, 2.7183519361)
Atom 1155 = (25.5220722724, 7.9027584916, 0.2534122550)
Atom 1156 = (31.2781587337, 11.4172330891, 13.5944997831)
Atom 1157 = (25.5220722724, 4.9394035812, 7.7977653157)
Atom 1158 = (29.7757509844, 2.4284490723, 0.8738092967)
Atom 1159 = (29.7757509844, 12.3072562348, 7.7977653157)
Atom 1160 = (29.7757509844, 2.5713879460, 6.0501467223)
Atom 1161 = (25.5220722724, 4.7964647075, 12.9741027413)
Atom 1162 = (25.5220722724, 9.9392405995, 6.0501467223)
Atom 1163 = (25.5220722724, 4.9570914165, 9.6423079551)
Atom 1164 = (29.7757509844, 2.4107612371, 2.7183519361)
Atom 1165 = (29.7757509844, 12.3249440700, 9.6423079551)
Atom 1166 = (25.5220722724, 6.8329468154, 7.1773682740)
Atom 1167 = (29.7757509844, 0.5349058381, 0.2534122550)
Atom 1168 = (29.7757509844, 14.2007994690, 7.1773682740)
Atom 1169 = (28.2733432352, 3.3184722180, 6.6705437641)
Atom 1170 = (31.2781587337, 3.3184722180, 6.6705437641)
Atom 1171 = (28.2733432352, 11.4172330891, 13.5944997831)
Atom 1172 = (27.0244800217, 4.0493804355, 13.5944997831)
Atom 1173 = (24.0196645231, 10.6863248715, 6.6705437641)
Atom 1174 = (27.0244800217, 10.6863248715, 6.6705437641)
Atom 1175 = (24.0196645231, 4.0493804355, 13.5944997831)
Atom 1176 = (25.5220722724, 9.7963017258, 14.7217213347)
Atom 1177 = (29.7757509844, 12.1643173610, 26.8220147793)
Atom 1178 = (25.5220722724, 9.7786138906, 16.5662639741)
Atom 1179 = (25.5220722724, 7.9027584916, 14.1013242930)
Atom 1180 = (31.2781587337, 11.4172330891, 27.4424118211)
Atom 1181 = (25.5220722724, 4.9394035812, 21.6456773538)
Atom 1182 = (29.7757509844, 2.4284490723, 14.7217213347)
Atom 1183 = (29.7757509844, 12.3072562348, 21.6456773538)
Atom 1184 = (29.7757509844, 2.5713879460, 19.8980587603)
Atom 1185 = (25.5220722724, 4.7964647075, 26.8220147793)
Atom 1186 = (25.5220722724, 9.9392405995, 19.8980587603)
Atom 1187 = (25.5220722724, 4.9570914165, 23.4902199931)
Atom 1188 = (29.7757509844, 2.4107612371, 16.5662639741)
Atom 1189 = (29.7757509844, 12.3249440700, 23.4902199931)
Atom 1190 = (25.5220722724, 6.8329468154, 21.0252803120)
Atom 1191 = (29.7757509844, 0.5349058381, 14.1013242930)
Atom 1192 = (29.7757509844, 14.2007994690, 21.0252803120)
Atom 1193 = (28.2733432352, 3.3184722180, 20.5184558021)
Atom 1194 = (31.2781587337, 3.3184722180, 20.5184558021)
Atom 1195 = (28.2733432352, 11.4172330891, 27.4424118211)
Atom 1196 = (27.0244800217, 4.0493804355, 27.4424118211)
Atom 1197 = (24.0196645231, 10.6863248715, 20.5184558021)
Atom 1198 = (27.0244800217, 10.6863248715, 20.5184558021)
Atom 1199 = (24.0196645231, 4.0493804355, 27.4424118211)
Atom 1200 = (25.5220722724, 9.7963017258, 28.5696333728)
Atom 1201 = (29.7757509844, 12.1643173610, 40.6699268174)
Atom 1202 = (25.5220722724, 9.7786138906, 30.4141760121)
Atom 1203 = (25.5220722724, 7.9027584916, 27.9492363310)
Atom 1204 = (31.2781587337, 11.4172330891, 41.2903238591)
Atom 1205 = (25.5220722724, 4.9394035812, 35.4935893918)
Atom 1206 = (29.7757509844, 2.4284490723, 28.5696333728)
Atom 1207 = (29.7757509844, 12.3072562348, 35.4935893918)
Atom 1208 = (29.7757509844, 2.5713879460, 33.7459707983)
Atom 1209 = (25.5220722724, 4.7964647075, 40.6699268174)
Atom 1210 = (25.5220722724, 9.9392405995, 33.7459707983)
Atom 1211 = (25.5220722724, 4.9570914165, 37.3381320311)
Atom 1212 = (29.7757509844, 2.4107612371, 30.4141760121)
Atom 1213 = (29.7757509844, 12.3249440700, 37.3381320311)
Atom 1214 = (25.5220722724, 6.8329468154, 34.8731923500)
Atom 1215 = (29.7757509844, 0.5349058381, 27.9492363310)
Atom 1216 = (29.7757509844, 14.2007994690, 34.8731923500)
Atom 1217 = (28.2733432352, 3.3184722180, 34.3663678401)
Atom 1218 = (31.2781587337, 3.3184722180, 34.3663678401)
Atom 1219 = (28.2733432352, 11.4172330891, 41.2903238591)
Atom 1220 = (27.0244800217, 4.0493804355, 41.2903238591)
Atom 1221 = (24.0196645231, 10.6863248715, 34.3663678401)
Atom 1222 = (27.0244800217, 10.6863248715, 34.3663678401)
Atom 1223 = (24.0196645231, 4.0493804355, 41.2903238591)
Atom 1224 = (25.5220722724, 9.7963017258, 42.4175454108)
Atom 1225 = (29.7757509844, 12.1643173610, 54.5178388554)
Atom 1226 = (25.5220722724, 9.7786138906, 44.2620880502)
Atom 1227 = (25.5220722724, 7.9027584916, 41.7971483690)
Atom 1228 = (31.2781587337, 11.4172330891, 55.1382358971)
Atom 1229 = (25.5220722724, 4.9394035812, 49.3415014298)
Atom 1230 = (29.7757509844, 2.4284490723, 42.4175454108)
Atom 1231 = (29.7757509844, 12.3072562348, 49.3415014298)
Atom 1232 = (29.7757509844, 2.5713879460, 47.5938828364)
Atom 1233 = (25.5220722724, 4.7964647075, 54.5178388554)
Atom 1234 = (25.5220722724, 9.9392405995, 47.5938828364)
Atom 1235 = (25.5220722724, 4.9570914165, 51.1860440692)
Atom 1236 = (29.7757509844, 2.4107612371, 44.2620880502)
Atom 1237 = (29.7757509844, 12.3249440700, 51.1860440692)
Atom 1238 = (25.5220722724, 6.8329468154, 48.7211043880)
Atom 1239 = (29.7757509844, 0.5349058381, 41.7971483690)
Atom 1240 = (29.7757509844, 14.2007994690, 48.7211043880)
Atom 1241 = (28.2733432352, 3.3184722180, 48.2142798781)
Atom 1242 = (31.2781587337, 3.3184722180, 48.2142798781)
Atom 1243 = (28.2733432352, 11.4172330891, 55.1382358971)
Atom 1244 = (27.0244800217, 4.0493804355, 55.1382358971)
Atom 1245 = (24.0196645231, 10.6863248715, 48.2142798781)
Atom 1246 = (27.0244800217, 10.6863248715, 48.2142798781)
Atom 1247 = (24.0196645231, 4.0493804355, 55.1382358971)
Atom 1248 = (25.5220722724, 24.5320070329, 0.8738092967)
Atom 1249 = (29.7757509844, 26.9000226681, 12.9741027413)
Atom 1250 = (25.5220722724, 24.5143191976, 2.7183519361)
Atom 1251 = (25.5220722724, 22.6384637987, 0.2534122550)
Atom 1252 = (31.2781587337, 26.1529383961, 13.5944997831)
Atom 1253 = (25.5220722724, 19.6751088883, 7.7977653157)
Atom 1254 = (29.7757509844, 17.1641543794, 0.8738092967)
Atom 1255 = (29.7757509844, 27.0429615418, 7.7977653157)
Atom 1256 = (29.7757509844, 17.3070932531, 6.0501467223)
Atom 1257 = (25.5220722724, 19.5321700146, 12.9741027413)
Atom 1258 = (25.5220722724, 24.6749459066, 6.0501467223)
Atom 1259 = (25.5220722724, 19.6927967235, 9.6423079551)
Atom 1260 = (29.7757509844, 17.1464665441, 2.7183519361)
Atom 1261 = (29.7757509844, 27.0606493771, 9.6423079551)
Atom 1262 = (25.5220722724, 21.5686521225, 7.1773682740)
Atom 1263 = (29.7757509844, 15.2706111451, 0.2534122550)
Atom 1264 = (29.7757509844, 28.9365047760, 7.1773682740)
Atom 1265 = (28.2733432352, 18.0541775251, 6.6705437641)
Atom 1266 = (31.2781587337, 18.0541775251, 6.6705437641)
Atom 1267 = (28.2733432352, 26.1529383961, 13.5944997831)
Atom 1268 = (27.0244800217, 18.7850857426, 13.5944997831)
Atom 1269 = (24.0196645231, 25.4220301786, 6.6705437641)
Atom 1270 = (27.0244800217, 25.4220301786, 6.6705437641)
Atom 1271 = (24.0196645231, 18.7850857426, 13.5944997831)
Atom 1272 = (25.5220722724, 24.5320070329, 14.7217213347)
Atom 1273 = (29.7757509844, 26.9000226681, 26.8220147793)
Atom 1274 = (25.5220722724, 24.5143191976, 16.5662639741)
Atom 1275 = (25.5220722724, 22.6384637987, 14.1013242930)
Atom 1276 = (31.2781587337, 26.1529383961, 27.4424118211)
Atom 1277 = (25.5220722724, 19.6751088883, 21.6456773538)
Atom 1278 = (29.7757509844, 17.1641543794, 14.7217213347)
Atom 1279 = (29.7757509844, 27.0429615418, 21.6456773538)
Atom 1280 = (29.7757509844, 17.3070932531, 19.8980587603)
Atom 1281 = (25.5220722724, 19.5321700146, 26.8220147793)
Atom 1282 = (25.5220722724, 24.6749459066, 19.8980587603)
Atom 1283 = (25.5220722724, 19.6927967235, 23.4902199931)
Atom 1284 = (29.7757509844, 17.1464665441, 16.5662639741)
Atom 1285 = (29.7757509844, 27.0606493771, 23.4902199931)
Atom 1286 = (25.5220722724, 21.5686521225, 21.0252803120)
Atom 1287 = (29.7757509844, 15.2706111451, 14.1013242930)
Atom 1288 = (29.7757509844, 28.9365047760, 21.0252803120)
Atom 1289 = (28.2733432352, 18.0541775251, 20.5184558021)
Atom 1290 = (31.2781587337, 18.0541775251, 20.5184558021)
Atom 1291 = (28.2733432352, 26.1529383961, 27.4424118211)
Atom 1292 = (27.0244800217, 18.7850857426, 27.4424118211)
Atom 1293 = (24.0196645231, 25.4220301786, 20.5184558021)
Atom 1294 = (27.0244800217, 25.4220301786, 20.5184558021)
Atom 1295 = (24.0196645231, 18.7850857426, 27.4424118211)
Atom 1296 = (25.5220722724, 24.5320070329, 28.5696333728)
Atom 1297 = (29.7757509844, 26.9000226681, 40.6699268174)
Atom 1298 = (25.5220722724, 24.5143191976, 30.4141760121)
Atom 1299 = (25.5220722724, 22.6384637987, 27.9492363310)
Atom 1300 = (31.2781587337, 26.1529383961, 41.2903238591)
Atom 1301 = (25.5220722724, 19.6751088883, 35.4935893918)
Atom 1302 = (29.7757509844, 17.1641543794, 28.5696333728)
Atom 1303 = (29.7757509844, 27.0429615418, 35.4935893918)
Atom 1304 = (29.7757509844, 17.3070932531, 33.7459707983)
Atom 1305 = (25.5220722724, 19.5321700146, 40.6699268174)
Atom 1306 = (25.5220722724, 24.6749459066, 33.7459707983)
Atom 1307 = (25.5220722724, 19.6927967235, 37.3381320311)
Atom 1308 = (29.7757509844, 17.1464665441, 30.4141760121)
Atom 1309 = (29.7757509844, 27.0606493771, 37.3381320311)
Atom 1310 = (25.5220722724, 21.5686521225, 34.8731923500)
Atom 1311 = (29.7757509844, 15.2706111451, 27.9492363310)
Atom 1312 = (29.7757509844, 28.9365047760, 34.8731923500)
Atom 1313 = (28.2733432352, 18.0541775251, 34.3663678401)
Atom 1314 = (31.2781587337, 18.0541775251, 34.3663678401)
Atom 1315 = (28.2733432352, 26.1529383961, 41.2903238591)
Atom 1316 = (27.0244800217, 18.7850857426, 41.2903238591)
Atom 1317 = (24.0196645231, 25.4220301786, 34.3663678401)
Atom 1318 = (27.0244800217, 25.4220301786, 34.3663678401)
Atom 1319 = (24.0196645231, 18.7850857426, 41.2903238591)
Atom 1320 = (25.5220722724, 24.5320070329, 42.4175454108)
Atom 1321 = (29.7757509844, 26.9000226681, 54.5178388554)
Atom 1322 = (25.5220722724, 24.5143191976, 44.2620880502)
Atom 1323 = (25.5220722724, 22.6384637987, 41.7971483690)
Atom 1324 = (31.2781587337, 26.1529383961, 55.1382358971)
Atom 1325 = (25.5220722724, 19.6751088883, 49.3415014298)
Atom 1326 = (29.7757509844, 17.1641543794, 42.4175454108)
Atom 1327 = (29.7757509844, 27.0429615418, 49.3415014298)
Atom 1328 = (29.7757509844, 17.3070932531, 47.5938828364)
Atom 1329 = (25.5220722724, 19.5321700146, 54.5178388554)
Atom 1330 = (25.5220722724, 24.6749459066, 47.5938828364)
Atom 1331 = (25.5220722724, 19.6927967235, 51.1860440692)
Atom 1332 = (29.7757509844, 17.1464665441, 44.2620880502)
Atom 1333 = (29.7757509844, 27.0606493771, 51.1860440692)
Atom 1334 = (25.5220722724, 21.5686521225, 48.7211043880)
Atom 1335 = (29.7757509844, 15.2706111451, 41.7971483690)
Atom 1336 = (29.7757509844, 28.9365047760, 48.7211043880)
Atom 1337 = (28.2733432352, 18.0541775251, 48.2142798781)
Atom 1338 = (31.2781587337, 18.0541775251, 48.2142798781)
Atom 1339 = (28.2733432352, 26.1529383961, 55.1382358971)
Atom 1340 = (27.0244800217, 18.7850857426, 55.1382358971)
Atom 1341 = (24.0196645231, 25.4220301786, 48.2142798781)
Atom 1342 = (27.0244800217, 25.4220301786, 48.2142798781)
Atom 1343 = (24.0196645231, 18.7850857426, 55.1382358971)
Atom 1344 = (25.5220722724, 39.2677123399, 0.8738092967)
Atom 1345 = (29.7757509844, 41.6357279752, 12.9741027413)
Atom 1346 = (25.5220722724, 39.2500245047, 2.7183519361)
Atom 1347 = (25.5220722724, 37.3741691057, 0.2534122550)
Atom 1348 = (31.2781587337, 40.8886437032, 13.5944997831)
Atom 1349 = (25.5220722724, 34.4108141953, 7.7977653157)
Atom 1350 = (29.7757509844, 31.8998596864, 0.8738092967)
Atom 1351 = (29.7757509844, 41.7786668489, 7.7977653157)
Atom 1352 = (29.7757509844, 32.0427985601, 6.0501467223)
Atom 1353 = (25.5220722724, 34.2678753216, 12.9741027413)
Atom 1354 = (25.5220722724, 39.4106512137, 6.0501467223)
Atom 1355 = (25.5220722724, 34.4285020306, 9.6423079551)
Atom 1356 = (29.7757509844, 31.8821718512, 2.7183519361)
Atom 1357 = (29.7757509844, 41.7963546841, 9.6423079551)
Atom 1358 = (25.5220722724, 36.3043574296, 7.1773682740)
Atom 1359 = (29.7757509844, 30.0063164522, 0.2534122550)
Atom 1360 = (29.7757509844, 43.6722100831, 7.1773682740)
Atom 1361 = (28.2733432352, 32.7898828321, 6.6705437641)
Atom 1362 = (31.2781587337, 32.7898828321, 6.6705437641)
Atom 1363 = (28.2733432352, 40.8886437032, 13.5944997831)
Atom 1364 = (27.0244800217, 33.5207910496, 13.5944997831)
Atom 1365 = (24.0196645231, 40.1577354856, 6.6705437641)
Atom 1366 = (27.0244800217, 40.1577354856, 6.6705437641)
Atom 1367 = (24.0196645231, 33.5207910496, 13.5944997831)
Atom 1368 = (25.5220722724, 39.2677123399, 14.7217213347)
Atom 1369 = (29.7757509844, 41.6357279752, 26.8220147793)
Atom 1370 = (25.5220722724, 39.2500245047, 16.5662639741)
Atom 1371 = (25.5220722724, 37.3741691057, 14.1013242930)
Atom 1372 = (31.2781587337, 40.8886437032, 27.4424118211)
Atom 1373 = (25.5220722724, 34.4108141953, 21.6456773538)
Atom 1374 = (29.7757509844, 31.8998596864, 14.7217213347)
Atom 1375 = (29.7757509844, 41.7786668489, 21.6456773538)
Atom 1376 = (29.7757509844, 32.0427985601, 19.8980587603)
Atom 1377 = (25.5220722724, 34.2678753216, 26.8220147793)
Atom 1378 = (25.5220722724, 39.4106512137, 19.8980587603)
Atom 1379 = (25.5220722724, 34.4285020306, 23.4902199931)
Atom 1380 = (29.7757509844, 31.8821718512, 16.5662639741)
Atom 1381 = (29.7757509844, 41.7963546841, 23.4902199931)
Atom 1382 = (25.5220722724, 36.3043574296, 21.0252803120)
Atom 1383 = (29.7757509844, 30.0063164522, 14.1013242930)
Atom 1384 = (29.7757509844, 43.6722100831, 21.0252803120)
Atom 1385 = (28.2733432352, 32.7898828321, 20.5184558021)
Atom 1386 = (31.2781587337, 32.7898828321, 20.5184558021)
Atom 1387 = (28.2733432352, 40.8886437032, 27.4424118211)
Atom 1388 = (27.0244800217, 33.5207910496, 27.4424118211)
Atom 1389 = (24.0196645231, 40.1577354856, 20.5184558021)
Atom 1390 = (27.0244800217, 40.1577354856, 20.5184558021)
Atom 1391 = (24.0196645231, 33.5207910496, 27.4424118211)
Atom 1392 = (25.5220722724, 39.2677123399, 28.5696333728)
Atom 1393 = (29.7757509844, 41.6357279752, 40.6699268174)
Atom 1394 = (25.5220722724, 39.2500245047, 30.4141760121)
Atom 1395 = (25.5220722724, 37.3741691057, 27.9492363310)
Atom 1396 = (31.2781587337, 40.8886437032, 41.2903238591)
Atom 1397 = (25.5220722724, 34.4108141953, 35.4935893918)
Atom 1398 = (29.7757509844, 31.8998596864, 28.5696333728)
Atom 1399 = (29.7757509844, 41.7786668489, 35.4935893918)
Atom 1400 = (29.7757509844, 32.0427985601, 33.7459707983)
Atom 1401 = (25.5220722724, 34.2678753216, 40.6699268174)
Atom 1402 = (25.5220722724, 39.4106512137, 33.7459707983)
Atom 1403 = (25.5220722724, 34.4285020306, 37.3381320311)
Atom 1404 = (29.7757509844, 31.8821718512, 30.4141760121)
Atom 1405 = (29.7757509844, 41.7963546841, 37.3381320311)
Atom 1406 = (25.5220722724, 36.3043574296, 34.8731923500)
Atom 1407 = (29.7757509844, 30.0063164522, 27.9492363310)
Atom 1408 = (29.7757509844, 43.6722100831, 34.8731923500)
Atom 1409 = (28.2733432352, 32.7898828321, 34.3663678401)
Atom 1410 = (31.2781587337, 32.7898828321, 34.3663678401)
Atom 1411 = (28.2733432352, 40.8886437032, 41.2903238591)
Atom 1412 = (27.0244800217, 33.5207910496, 41.2903238591)
Atom 1413 = (24.0196645231, 40.1577354856, 34.3663678401)
Atom 1414 = (27.0244800217, 40.1577354856, 34.3663678401)
Atom 1415 = (24.0196645231, 33.5207910496, 41.2903238591)
Atom 1416 = (25.5220722724, 39.2677123399, 42.4175454108)
Atom 1417 = (29.7757509844, 41.6357279752, 54.5178388554)
Atom 1418 = (25.5220722724, 39.2500245047, 44.2620880502)
Atom 1419 = (25.5220722724, 37.3741691057, 41.7971483690)
Atom 1420 = (31.2781587337, 40.8886437032, 55.1382358971)
Atom 1421 = (25.5220722724, 34.4108141953, 49.3415014298)
Atom 1422 = (29.7757509844, 31.8998596864, 42.4175454108)
Atom 1423 = (29.7757509844, 41.7786668489, 49.3415014298)
Atom 1424 = (29.7757509844, 32.0427985601, 47.5938828364)
Atom 1425 = (25.5220722724, 34.2678753216, 54.5178388554)
Atom 1426 = (25.5220722724, 39.4106512137, 47.5938828364)
Atom 1427 = (25.5220722724, 34.4285020306, 51.1860440692)
Atom 1428 = (29.7757509844, 31.8821718512, 44.2620880502)
Atom 1429 = (29.7757509844, 41.7963546841, 51.1860440692)
Atom 1430 = (25.5220722724, 36.3043574296, 48.7211043880)
Atom 1431 = (29.7757509844, 30.0063164522, 41.7971483690)
Atom 1432 = (29.7757509844, 43.6722100831, 48.7211043880)
Atom 1433 = (28.2733432352, 32.7898828321, 48.2142798781)
Atom 1434 = (31.2781587337, 32.7898828321, 48.2142798781)
Atom 1435 = (28.2733432352, 40.8886437032, 55.1382358971)
Atom 1436 = (27.0244800217, 33.5207910496, 55.1382358971)
Atom 1437 = (24.0196645231, 40.1577354856, 48.2142798781)
Atom 1438 = (27.0244800217, 40.1577354856, 48.2142798781)
Atom 1439 = (24.0196645231, 33.5207910496, 55.1382358971)
Atom 1440 = (25.5220722724, 54.0034176470, 0.8738092967)
Atom 1441 = (29.7757509844, 56.3714332822, 12.9741027413)
Atom 1442 = (25.5220722724, 53.9857298118, 2.7183519361)
Atom 1443 = (25.5220722724, 52.1098744128, 0.2534122550)
Atom 1444 = (31.2781587337, 55.6243490102, 13.5944997831)
Atom 1445 = (25.5220722724, 49.1465195024, 7.7977653157)
Atom 1446 = (29.7757509844, 46.6355649935, 0.8738092967)
Atom 1447 = (29.7757509844, 56.5143721559, 7.7977653157)
Atom 1448 = (29.7757509844, 46.7785038672, 6.0501467223)
Atom 1449 = (25.5220722724, 49.0035806287, 12.9741027413)
Atom 1450 = (25.5220722724, 54.1463565207, 6.0501467223)
Atom 1451 = (25.5220722724, 49.1642073376, 9.6423079551)
Atom 1452 = (29.7757509844, 46.6178771582, 2.7183519361)
Atom 1453 = (29.7757509844, 56.5320599912, 9.6423079551)
Atom 1454 = (25.5220722724, 51.0400627366, 7.1773682740)
Atom 1455 = (29.7757509844, 44.7420217593, 0.2534122550)
Atom 1456 = (29.7757509844, 58.4079153901, 7.1773682740)
Atom 1457 = (28.2733432352, 47.5255881392, 6.6705437641)
Atom 1458 = (31.2781587337, 47.5255881392, 6.6705437641)
Atom 1459 = (28.2733432352, 55.6243490102, 13.5944997831)
Atom 1460 = (27.0244800217, 48.2564963567, 13.5944997831)
Atom 1461 = (24.0196645231, 54.8934407927, 6.6705437641)
Atom 1462 = (27.0244800217, 54.8934407927, 6.6705437641)
Atom 1463 = (24.0196645231, 48.2564963567, 13.5944997831)
Atom 1464 = (25.5220722724, 54.0034176470, 14.7217213347)
Atom 1465 = (29.7757509844, 56.3714332822, 26.8220147793)
Atom 1466 = (25.5220722724, 53.9857298118, 16.5662639741)
Atom 1467 = (25.5220722724, 52.1098744128, 14.1013242930)
Atom 1468 = (31.2781587337, 55.6243490102, 27.4424118211)
Atom 1469 = (25.5220722724, 49.1465195024, 21.6456773538)
Atom 1470 = (29.7757509844, 46.6355649935, 14.7217213347)
Atom 1471 = (29.7757509844, 56.5143721559, 21.6456773538)
Atom 1472 = (29.7757509844, 46.7785038672, 19.8980587603)
Atom 1473 = (25.5220722724, 49.0035806287, 26.8220147793)
Atom 1474 = (25.5220722724, 54.1463565207, 19.8980587603)
Atom 1475 = (25.5220722724, 49.1642073376, 23.4902199931)
Atom 1476 = (29.7757509844, 46.6178771582, 16.5662639741)
Atom 1477 = (29.7757509844, 56.5320599912, 23.4902199931)
Atom 1478 = (25.5220722724, 51.0400627366, 21.0252803120)
Atom 1479 = (29.7757509844, 44.7420217593, 14.1013242930)
Atom 1480 = (29.7757509844, 58.4079153901, 21.0252803120)
Atom 1481 = (28.2733432352, 47.5255881392, 20.5184558021)
Atom 1482 = (31.2781587337, 47.5255881392, 20.5184558021)
Atom 1483 = (28.2733432352, 55.6243490102, 27.4424118211)
Atom 1484 = (27.0244800217, 48.2564963567, 27.4424118211)
Atom 1485 = (24.0196645231, 54.8934407927, 20.5184558021)
Atom 1486 = (27.0244800217, 54.8934407927, 20.5184558021)
Atom 1487 = (24.0196645231, 48.2564963567, 27.4424118211)
Atom 1488 = (25.5220722724, 54.0034176470, 28.5696333728)
Atom 1489 = (29.7757509844, 56.3714332822, 40.6699268174)
Atom 1490 = (25.5220722724, 53.9857298118, 30.4141760121)
Atom 1491 = (25.5220722724, 52.1098744128, 27.9492363310)
Atom 1492 = (31.2781587337, 55.6243490102, 41.2903238591)
Atom 1493 = (25.5220722724, 49.1465195024, 35.4935893918)
Atom 1494 = (29.7757509844, 46.6355649935, 28.5696333728)
Atom 1495 = (29.7757509844, 56.5143721559, 35.4935893918)
Atom 1496 = (29.7757509844, 46.7785038672, 33.7459707983)
Atom 1497 = (25.5220722724, 49.0035806287, 40.6699268174)
Atom 1498 = (25.5220722724, 54.1463565207, 33.7459707983)
Atom 1499 = (25.5220722724, 49.1642073376, 37.3381320311)
Atom 1500 = (29.7757509844, 46.6178771582, 30.4141760121)
Atom 1501 = (29.7757509844, 56.5320599912, 37.3381320311)
Atom 1502 = (25.5220722724, 51.0400627366, 34.8731923500)
Atom 1503 = (29.7757509844, 44.7420217593, 27.9492363310)
Atom 1504 = (29.7757509844, 58.4079153901, 34.8731923500)
Atom 1505 = (28.2733432352, 47.5255881392, 34.3663678401)
Atom 1506 = (31.2781587337, 47.5255881392, 34.3663678401)
Atom 1507 = (28.2733432352, 55.6243490102, 41.2903238591)
Atom 1508 = (27.0244800217, 48.2564963567, 41.2903238591)
Atom 1509 = (24.0196645231, 54.8934407927, 34.3663678401)
Atom 1510 = (27.0244800217, 54.8934407927, 34.3663678401)
Atom 1511 = (24.0196645231, 48.2564963567, 41.2903238591)
Atom 1512 = (25.5220722724, 54.0034176470, 42.4175454108)
Atom 1513 = (29.7757509844, 56.3714332822, 54.5178388554)
Atom 1514 = (25.5220722724, 53.9857298118, 44.2620880502)
Atom 1515 = (25.5220722724, 52.1098744128, 41.7971483690)
Atom 1516 = (31.2781587337, 55.6243490102, 55.1382358971)
Atom 1517 = (25.5220722724, 49.1465195024, 49.3415014298)
Atom 1518 = (29.7757509844, 46.6355649935, 42.4175454108)
Atom 1519 = (29.7757509844, 56.5143721559, 49.3415014298)
Atom 1520 = (29.7757509844, 46.7785038672, 47.5938828364)
Atom 1521 = (25.5220722724, 49.0035806287, 54.5178388554)
Atom 1522 = (25.5220722724, 54.1463565207, 47.5938828364)
Atom 1523 = (25.5220722724, 49.1642073376, 51.1860440692)
Atom 1524 = (29.7757509844, 46.6178771582, 44.2620880502)
Atom 1525 = (29.7757509844, 56.5320599912, 51.1860440692)
Atom 1526 = (25.5220722724, 51.0400627366, 48.7211043880)
Atom 1527 = (29.7757509844, 44.7420217593, 41.7971483690)
Atom 1528 = (29.7757509844, 58.4079153901, 48.7211043880)
Atom 1529 = (28.2733432352, 47.5255881392, 48.2142798781)
Atom 1530 = (31.2781587337, 47.5255881392, 48.2142798781)
Atom 1531 = (28.2733432352, 55.6243490102, 55.1382358971)
Atom 1532 = (27.0244800217, 48.2564963567, 55.1382358971)
Atom 1533 = (24.0196645231, 54.8934407927, 48.2142798781)
Atom 1534 = (27.0244800217, 54.8934407927, 48.2142798781)
Atom 1535 = (24.0196645231, 48.2564963567, 55.1382358971)

Default periodic omega parameter = 0.0541167421

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     1536
Total charge:    0
Total electrons: 5120 (2560-alpha, 2560-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  12800
Total AO shells: 6144 (3584 S-shells; 2048 P-shells; 512 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -6369.261955028327 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 111005.75050, which suppose to be the same as real space unit cell volume 111104.04669, the difference indicates how bad your result is.
| time to set the grid = 828.33 s
DFT grid points: 9026749 (5876 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.7398404592  -39081.8649275535  5119.9430646856  -4662.1130513668  251.62 0.00 17.70 81.39  -39081.8649275535   351.88  
|    2     0.1836938608     +38.4086995464  5120.0019760421  -4849.2101674721  1880.10 0.00 29.05 115.34  -39043.4562280070  2025.83  
|    3     0.2613618655     +27.4664242207  5119.9863704906  -4580.0063740559  1903.43 0.00 28.34 116.93  -39015.9898037864  2050.40  
|    4     0.0079517300     -53.9834973319  5119.9977248597  -4735.5861125657  1848.82 0.00 27.86 115.34  -39069.9733011182  1993.46  
|    5     0.0127267372      +0.0465433906  5119.9972722612  -4734.5849094610  1485.57 0.00 27.70 115.44  -39069.9267577276  1630.69  
|    6     0.0004104934      -0.0863866520  5119.9974941926  -4734.6112782481  1427.86 0.00 28.71 115.36  -39070.0131443796  1574.24  
|    7     0.0000759615      -0.0000996088  5119.9974955329  -4734.7479765765  1066.05 0.00 29.16 115.40  -39070.0132439884  1213.12  
|    8     0.0000050753      -0.0000043719  5119.9974971168  -4734.7785056200  927.59 0.00 28.59 115.39  -39070.0132483602  1074.29  
|    9     0.0000010721      +0.0000081602  5119.9974972429  -4734.7792388941  1953.44 0.00 32.38 115.56  -39070.0132402001  2104.66  
|   10     0.0000000822      -0.0000000058  5119.9974972574  -4734.7793090964  646.66 0.00 44.78 115.69  -39070.0132402059   793.31  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -39070.0132402059 a.u.
HOMO-LUMO GAP: 5.643 eV
CENTER OF MASS: {7.878325, 15.595600, 14.692495} ANGS
DIPOLE MOMENT: {19.170378, -15.716142, 478.534335} (|D| = 479.175970) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 15924.29 sec 

| Job finished: Thu Sep 19 23:46:55 2024



==> anc/files/timings/scaling/Ice_XI/5x_supercell/geometry.xyz <==
3000
3D 22.509500 38.989000 36.640000 90.000000 90.000000 90.000000
O 0.000000 5.183980 0.462400
O 2.250950 6.437080 6.865600
H 0.000000 5.174620 1.438490
H 0.000000 4.181960 0.134100
H 3.045990 6.041740 7.193900
O 0.000000 2.613820 4.126400
O 2.250950 1.285080 0.462400
O 2.250950 6.512720 4.126400
O 2.250950 1.360720 3.201600
O 0.000000 2.538180 6.865600
O 0.000000 5.259620 3.201600
H 0.000000 2.623180 5.102490
H 2.250950 1.275720 1.438490
H 2.250950 6.522080 5.102490
H 0.000000 3.615840 3.798100
H 2.250950 0.283060 0.134100
H 2.250950 7.514740 3.798100
H 1.455910 1.756060 3.529900
H 3.045990 1.756060 3.529900
H 1.455910 6.041740 7.193900
H 0.795040 2.142840 7.193900
H -0.795040 5.654960 3.529900
H 0.795040 5.654960 3.529900
H -0.795040 2.142840 7.193900
O 0.000000 5.183980 7.790400
O 2.250950 6.437080 14.193600
H 0.000000 5.174620 8.766490
H 0.000000 4.181960 7.462100
H 3.045990 6.041740 14.521900
O 0.000000 2.613820 11.454400
O 2.250950 1.285080 7.790400
O 2.250950 6.512720 11.454400
O 2.250950 1.360720 10.529600
O 0.000000 2.538180 14.193600
O 0.000000 5.259620 10.529600
H 0.000000 2.623180 12.430490
H 2.250950 1.275720 8.766490
H 2.250950 6.522080 12.430490
H 0.000000 3.615840 11.126100
H 2.250950 0.283060 7.462100
H 2.250950 7.514740 11.126100
H 1.455910 1.756060 10.857900
H 3.045990 1.756060 10.857900
H 1.455910 6.041740 14.521900
H 0.795040 2.142840 14.521900
H -0.795040 5.654960 10.857900
H 0.795040 5.654960 10.857900
H -0.795040 2.142840 14.521900
O 0.000000 5.183980 15.118400
O 2.250950 6.437080 21.521600
H 0.000000 5.174620 16.094490
H 0.000000 4.181960 14.790100
H 3.045990 6.041740 21.849900
O 0.000000 2.613820 18.782400
O 2.250950 1.285080 15.118400
O 2.250950 6.512720 18.782400
O 2.250950 1.360720 17.857600
O 0.000000 2.538180 21.521600
O 0.000000 5.259620 17.857600
H 0.000000 2.623180 19.758490
H 2.250950 1.275720 16.094490
H 2.250950 6.522080 19.758490
H 0.000000 3.615840 18.454100
H 2.250950 0.283060 14.790100
H 2.250950 7.514740 18.454100
H 1.455910 1.756060 18.185900
H 3.045990 1.756060 18.185900
H 1.455910 6.041740 21.849900
H 0.795040 2.142840 21.849900
H -0.795040 5.654960 18.185900
H 0.795040 5.654960 18.185900
H -0.795040 2.142840 21.849900
O 0.000000 5.183980 22.446400
O 2.250950 6.437080 28.849600
H 0.000000 5.174620 23.422490
H 0.000000 4.181960 22.118100
H 3.045990 6.041740 29.177900
O 0.000000 2.613820 26.110400
O 2.250950 1.285080 22.446400
O 2.250950 6.512720 26.110400
O 2.250950 1.360720 25.185600
O 0.000000 2.538180 28.849600
O 0.000000 5.259620 25.185600
H 0.000000 2.623180 27.086490
H 2.250950 1.275720 23.422490
H 2.250950 6.522080 27.086490
H 0.000000 3.615840 25.782100
H 2.250950 0.283060 22.118100
H 2.250950 7.514740 25.782100
H 1.455910 1.756060 25.513900
H 3.045990 1.756060 25.513900
H 1.455910 6.041740 29.177900
H 0.795040 2.142840 29.177900
H -0.795040 5.654960 25.513900
H 0.795040 5.654960 25.513900
H -0.795040 2.142840 29.177900
O 0.000000 5.183980 29.774400
O 2.250950 6.437080 36.177600
H 0.000000 5.174620 30.750490
H 0.000000 4.181960 29.446100
H 3.045990 6.041740 36.505900
O 0.000000 2.613820 33.438400
O 2.250950 1.285080 29.774400
O 2.250950 6.512720 33.438400
O 2.250950 1.360720 32.513600
O 0.000000 2.538180 36.177600
O 0.000000 5.259620 32.513600
H 0.000000 2.623180 34.414490
H 2.250950 1.275720 30.750490
H 2.250950 6.522080 34.414490
H 0.000000 3.615840 33.110100
H 2.250950 0.283060 29.446100
H 2.250950 7.514740 33.110100
H 1.455910 1.756060 32.841900
H 3.045990 1.756060 32.841900
H 1.455910 6.041740 36.505900
H 0.795040 2.142840 36.505900
H -0.795040 5.654960 32.841900
H 0.795040 5.654960 32.841900
H -0.795040 2.142840 36.505900
O 0.000000 12.981780 0.462400
O 2.250950 14.234880 6.865600
H 0.000000 12.972420 1.438490
H 0.000000 11.979760 0.134100
H 3.045990 13.839540 7.193900
O 0.000000 10.411620 4.126400
O 2.250950 9.082880 0.462400
O 2.250950 14.310520 4.126400
O 2.250950 9.158520 3.201600
O 0.000000 10.335980 6.865600
O 0.000000 13.057420 3.201600
H 0.000000 10.420980 5.102490
H 2.250950 9.073520 1.438490
H 2.250950 14.319880 5.102490
H 0.000000 11.413640 3.798100
H 2.250950 8.080860 0.134100
H 2.250950 15.312540 3.798100
H 1.455910 9.553860 3.529900
H 3.045990 9.553860 3.529900
H 1.455910 13.839540 7.193900
H 0.795040 9.940640 7.193900
H -0.795040 13.452760 3.529900
H 0.795040 13.452760 3.529900
H -0.795040 9.940640 7.193900
O 0.000000 12.981780 7.790400
O 2.250950 14.234880 14.193600
H 0.000000 12.972420 8.766490
H 0.000000 11.979760 7.462100
H 3.045990 13.839540 14.521900
O 0.000000 10.411620 11.454400
O 2.250950 9.082880 7.790400
O 2.250950 14.310520 11.454400
O 2.250950 9.158520 10.529600
O 0.000000 10.335980 14.193600
O 0.000000 13.057420 10.529600
H 0.000000 10.420980 12.430490
H 2.250950 9.073520 8.766490
H 2.250950 14.319880 12.430490
H 0.000000 11.413640 11.126100
H 2.250950 8.080860 7.462100
H 2.250950 15.312540 11.126100
H 1.455910 9.553860 10.857900
H 3.045990 9.553860 10.857900
H 1.455910 13.839540 14.521900
H 0.795040 9.940640 14.521900
H -0.795040 13.452760 10.857900
H 0.795040 13.452760 10.857900
H -0.795040 9.940640 14.521900
O 0.000000 12.981780 15.118400
O 2.250950 14.234880 21.521600
H 0.000000 12.972420 16.094490
H 0.000000 11.979760 14.790100
H 3.045990 13.839540 21.849900
O 0.000000 10.411620 18.782400
O 2.250950 9.082880 15.118400
O 2.250950 14.310520 18.782400
O 2.250950 9.158520 17.857600
O 0.000000 10.335980 21.521600
O 0.000000 13.057420 17.857600
H 0.000000 10.420980 19.758490
H 2.250950 9.073520 16.094490
H 2.250950 14.319880 19.758490
H 0.000000 11.413640 18.454100
H 2.250950 8.080860 14.790100
H 2.250950 15.312540 18.454100
H 1.455910 9.553860 18.185900
H 3.045990 9.553860 18.185900
H 1.455910 13.839540 21.849900
H 0.795040 9.940640 21.849900
H -0.795040 13.452760 18.185900
H 0.795040 13.452760 18.185900
H -0.795040 9.940640 21.849900
O 0.000000 12.981780 22.446400
O 2.250950 14.234880 28.849600
H 0.000000 12.972420 23.422490
H 0.000000 11.979760 22.118100
H 3.045990 13.839540 29.177900
O 0.000000 10.411620 26.110400
O 2.250950 9.082880 22.446400
O 2.250950 14.310520 26.110400
O 2.250950 9.158520 25.185600
O 0.000000 10.335980 28.849600
O 0.000000 13.057420 25.185600
H 0.000000 10.420980 27.086490
H 2.250950 9.073520 23.422490
H 2.250950 14.319880 27.086490
H 0.000000 11.413640 25.782100
H 2.250950 8.080860 22.118100
H 2.250950 15.312540 25.782100
H 1.455910 9.553860 25.513900
H 3.045990 9.553860 25.513900
H 1.455910 13.839540 29.177900
H 0.795040 9.940640 29.177900
H -0.795040 13.452760 25.513900
H 0.795040 13.452760 25.513900
H -0.795040 9.940640 29.177900
O 0.000000 12.981780 29.774400
O 2.250950 14.234880 36.177600
H 0.000000 12.972420 30.750490
H 0.000000 11.979760 29.446100
H 3.045990 13.839540 36.505900
O 0.000000 10.411620 33.438400
O 2.250950 9.082880 29.774400
O 2.250950 14.310520 33.438400
O 2.250950 9.158520 32.513600
O 0.000000 10.335980 36.177600
O 0.000000 13.057420 32.513600
H 0.000000 10.420980 34.414490
H 2.250950 9.073520 30.750490
H 2.250950 14.319880 34.414490
H 0.000000 11.413640 33.110100
H 2.250950 8.080860 29.446100
H 2.250950 15.312540 33.110100
H 1.455910 9.553860 32.841900
H 3.045990 9.553860 32.841900
H 1.455910 13.839540 36.505900
H 0.795040 9.940640 36.505900
H -0.795040 13.452760 32.841900
H 0.795040 13.452760 32.841900
H -0.795040 9.940640 36.505900
O 0.000000 20.779580 0.462400
O 2.250950 22.032680 6.865600
H 0.000000 20.770220 1.438490
H 0.000000 19.777560 0.134100
H 3.045990 21.637340 7.193900
O 0.000000 18.209420 4.126400
O 2.250950 16.880680 0.462400
O 2.250950 22.108320 4.126400
O 2.250950 16.956320 3.201600
O 0.000000 18.133780 6.865600
O 0.000000 20.855220 3.201600
H 0.000000 18.218780 5.102490
H 2.250950 16.871320 1.438490
H 2.250950 22.117680 5.102490
H 0.000000 19.211440 3.798100
H 2.250950 15.878660 0.134100
H 2.250950 23.110340 3.798100
H 1.455910 17.351660 3.529900
H 3.045990 17.351660 3.529900
H 1.455910 21.637340 7.193900
H 0.795040 17.738440 7.193900
H -0.795040 21.250560 3.529900
H 0.795040 21.250560 3.529900
H -0.795040 17.738440 7.193900
O 0.000000 20.779580 7.790400
O 2.250950 22.032680 14.193600
H 0.000000 20.770220 8.766490
H 0.000000 19.777560 7.462100
H 3.045990 21.637340 14.521900
O 0.000000 18.209420 11.454400
O 2.250950 16.880680 7.790400
O 2.250950 22.108320 11.454400
O 2.250950 16.956320 10.529600
O 0.000000 18.133780 14.193600
O 0.000000 20.855220 10.529600
H 0.000000 18.218780 12.430490
H 2.250950 16.871320 8.766490
H 2.250950 22.117680 12.430490
H 0.000000 19.211440 11.126100
H 2.250950 15.878660 7.462100
H 2.250950 23.110340 11.126100
H 1.455910 17.351660 10.857900
H 3.045990 17.351660 10.857900
H 1.455910 21.637340 14.521900
H 0.795040 17.738440 14.521900
H -0.795040 21.250560 10.857900
H 0.795040 21.250560 10.857900
H -0.795040 17.738440 14.521900
O 0.000000 20.779580 15.118400
O 2.250950 22.032680 21.521600
H 0.000000 20.770220 16.094490
H 0.000000 19.777560 14.790100
H 3.045990 21.637340 21.849900
O 0.000000 18.209420 18.782400
O 2.250950 16.880680 15.118400
O 2.250950 22.108320 18.782400
O 2.250950 16.956320 17.857600
O 0.000000 18.133780 21.521600
O 0.000000 20.855220 17.857600
H 0.000000 18.218780 19.758490
H 2.250950 16.871320 16.094490
H 2.250950 22.117680 19.758490
H 0.000000 19.211440 18.454100
H 2.250950 15.878660 14.790100
H 2.250950 23.110340 18.454100
H 1.455910 17.351660 18.185900
H 3.045990 17.351660 18.185900
H 1.455910 21.637340 21.849900
H 0.795040 17.738440 21.849900
H -0.795040 21.250560 18.185900
H 0.795040 21.250560 18.185900
H -0.795040 17.738440 21.849900
O 0.000000 20.779580 22.446400
O 2.250950 22.032680 28.849600
H 0.000000 20.770220 23.422490
H 0.000000 19.777560 22.118100
H 3.045990 21.637340 29.177900
O 0.000000 18.209420 26.110400
O 2.250950 16.880680 22.446400
O 2.250950 22.108320 26.110400
O 2.250950 16.956320 25.185600
O 0.000000 18.133780 28.849600
O 0.000000 20.855220 25.185600
H 0.000000 18.218780 27.086490
H 2.250950 16.871320 23.422490
H 2.250950 22.117680 27.086490
H 0.000000 19.211440 25.782100
H 2.250950 15.878660 22.118100
H 2.250950 23.110340 25.782100
H 1.455910 17.351660 25.513900
H 3.045990 17.351660 25.513900
H 1.455910 21.637340 29.177900
H 0.795040 17.738440 29.177900
H -0.795040 21.250560 25.513900
H 0.795040 21.250560 25.513900
H -0.795040 17.738440 29.177900
O 0.000000 20.779580 29.774400
O 2.250950 22.032680 36.177600
H 0.000000 20.770220 30.750490
H 0.000000 19.777560 29.446100
H 3.045990 21.637340 36.505900
O 0.000000 18.209420 33.438400
O 2.250950 16.880680 29.774400
O 2.250950 22.108320 33.438400
O 2.250950 16.956320 32.513600
O 0.000000 18.133780 36.177600
O 0.000000 20.855220 32.513600
H 0.000000 18.218780 34.414490
H 2.250950 16.871320 30.750490
H 2.250950 22.117680 34.414490
H 0.000000 19.211440 33.110100
H 2.250950 15.878660 29.446100
H 2.250950 23.110340 33.110100
H 1.455910 17.351660 32.841900
H 3.045990 17.351660 32.841900
H 1.455910 21.637340 36.505900
H 0.795040 17.738440 36.505900
H -0.795040 21.250560 32.841900
H 0.795040 21.250560 32.841900
H -0.795040 17.738440 36.505900
O 0.000000 28.577380 0.462400
O 2.250950 29.830480 6.865600
H 0.000000 28.568020 1.438490
H 0.000000 27.575360 0.134100
H 3.045990 29.435140 7.193900
O 0.000000 26.007220 4.126400
O 2.250950 24.678480 0.462400
O 2.250950 29.906120 4.126400
O 2.250950 24.754120 3.201600
O 0.000000 25.931580 6.865600
O 0.000000 28.653020 3.201600
H 0.000000 26.016580 5.102490
H 2.250950 24.669120 1.438490
H 2.250950 29.915480 5.102490
H 0.000000 27.009240 3.798100
H 2.250950 23.676460 0.134100
H 2.250950 30.908140 3.798100
H 1.455910 25.149460 3.529900
H 3.045990 25.149460 3.529900
H 1.455910 29.435140 7.193900
H 0.795040 25.536240 7.193900
H -0.795040 29.048360 3.529900
H 0.795040 29.048360 3.529900
H -0.795040 25.536240 7.193900
O 0.000000 28.577380 7.790400
O 2.250950 29.830480 14.193600
H 0.000000 28.568020 8.766490
H 0.000000 27.575360 7.462100
H 3.045990 29.435140 14.521900
O 0.000000 26.007220 11.454400
O 2.250950 24.678480 7.790400
O 2.250950 29.906120 11.454400
O 2.250950 24.754120 10.529600
O 0.000000 25.931580 14.193600
O 0.000000 28.653020 10.529600
H 0.000000 26.016580 12.430490
H 2.250950 24.669120 8.766490
H 2.250950 29.915480 12.430490
H 0.000000 27.009240 11.126100
H 2.250950 23.676460 7.462100
H 2.250950 30.908140 11.126100
H 1.455910 25.149460 10.857900
H 3.045990 25.149460 10.857900
H 1.455910 29.435140 14.521900
H 0.795040 25.536240 14.521900
H -0.795040 29.048360 10.857900
H 0.795040 29.048360 10.857900
H -0.795040 25.536240 14.521900
O 0.000000 28.577380 15.118400
O 2.250950 29.830480 21.521600
H 0.000000 28.568020 16.094490
H 0.000000 27.575360 14.790100
H 3.045990 29.435140 21.849900
O 0.000000 26.007220 18.782400
O 2.250950 24.678480 15.118400
O 2.250950 29.906120 18.782400
O 2.250950 24.754120 17.857600
O 0.000000 25.931580 21.521600
O 0.000000 28.653020 17.857600
H 0.000000 26.016580 19.758490
H 2.250950 24.669120 16.094490
H 2.250950 29.915480 19.758490
H 0.000000 27.009240 18.454100
H 2.250950 23.676460 14.790100
H 2.250950 30.908140 18.454100
H 1.455910 25.149460 18.185900
H 3.045990 25.149460 18.185900
H 1.455910 29.435140 21.849900
H 0.795040 25.536240 21.849900
H -0.795040 29.048360 18.185900
H 0.795040 29.048360 18.185900
H -0.795040 25.536240 21.849900
O 0.000000 28.577380 22.446400
O 2.250950 29.830480 28.849600
H 0.000000 28.568020 23.422490
H 0.000000 27.575360 22.118100
H 3.045990 29.435140 29.177900
O 0.000000 26.007220 26.110400
O 2.250950 24.678480 22.446400
O 2.250950 29.906120 26.110400
O 2.250950 24.754120 25.185600
O 0.000000 25.931580 28.849600
O 0.000000 28.653020 25.185600
H 0.000000 26.016580 27.086490
H 2.250950 24.669120 23.422490
H 2.250950 29.915480 27.086490
H 0.000000 27.009240 25.782100
H 2.250950 23.676460 22.118100
H 2.250950 30.908140 25.782100
H 1.455910 25.149460 25.513900
H 3.045990 25.149460 25.513900
H 1.455910 29.435140 29.177900
H 0.795040 25.536240 29.177900
H -0.795040 29.048360 25.513900
H 0.795040 29.048360 25.513900
H -0.795040 25.536240 29.177900
O 0.000000 28.577380 29.774400
O 2.250950 29.830480 36.177600
H 0.000000 28.568020 30.750490
H 0.000000 27.575360 29.446100
H 3.045990 29.435140 36.505900
O 0.000000 26.007220 33.438400
O 2.250950 24.678480 29.774400
O 2.250950 29.906120 33.438400
O 2.250950 24.754120 32.513600
O 0.000000 25.931580 36.177600
O 0.000000 28.653020 32.513600
H 0.000000 26.016580 34.414490
H 2.250950 24.669120 30.750490
H 2.250950 29.915480 34.414490
H 0.000000 27.009240 33.110100
H 2.250950 23.676460 29.446100
H 2.250950 30.908140 33.110100
H 1.455910 25.149460 32.841900
H 3.045990 25.149460 32.841900
H 1.455910 29.435140 36.505900
H 0.795040 25.536240 36.505900
H -0.795040 29.048360 32.841900
H 0.795040 29.048360 32.841900
H -0.795040 25.536240 36.505900
O 0.000000 36.375180 0.462400
O 2.250950 37.628280 6.865600
H 0.000000 36.365820 1.438490
H 0.000000 35.373160 0.134100
H 3.045990 37.232940 7.193900
O 0.000000 33.805020 4.126400
O 2.250950 32.476280 0.462400
O 2.250950 37.703920 4.126400
O 2.250950 32.551920 3.201600
O 0.000000 33.729380 6.865600
O 0.000000 36.450820 3.201600
H 0.000000 33.814380 5.102490
H 2.250950 32.466920 1.438490
H 2.250950 37.713280 5.102490
H 0.000000 34.807040 3.798100
H 2.250950 31.474260 0.134100
H 2.250950 38.705940 3.798100
H 1.455910 32.947260 3.529900
H 3.045990 32.947260 3.529900
H 1.455910 37.232940 7.193900
H 0.795040 33.334040 7.193900
H -0.795040 36.846160 3.529900
H 0.795040 36.846160 3.529900
H -0.795040 33.334040 7.193900
O 0.000000 36.375180 7.790400
O 2.250950 37.628280 14.193600
H 0.000000 36.365820 8.766490
H 0.000000 35.373160 7.462100
H 3.045990 37.232940 14.521900
O 0.000000 33.805020 11.454400
O 2.250950 32.476280 7.790400
O 2.250950 37.703920 11.454400
O 2.250950 32.551920 10.529600
O 0.000000 33.729380 14.193600
O 0.000000 36.450820 10.529600
H 0.000000 33.814380 12.430490
H 2.250950 32.466920 8.766490
H 2.250950 37.713280 12.430490
H 0.000000 34.807040 11.126100
H 2.250950 31.474260 7.462100
H 2.250950 38.705940 11.126100
H 1.455910 32.947260 10.857900
H 3.045990 32.947260 10.857900
H 1.455910 37.232940 14.521900
H 0.795040 33.334040 14.521900
H -0.795040 36.846160 10.857900
H 0.795040 36.846160 10.857900
H -0.795040 33.334040 14.521900
O 0.000000 36.375180 15.118400
O 2.250950 37.628280 21.521600
H 0.000000 36.365820 16.094490
H 0.000000 35.373160 14.790100
H 3.045990 37.232940 21.849900
O 0.000000 33.805020 18.782400
O 2.250950 32.476280 15.118400
O 2.250950 37.703920 18.782400
O 2.250950 32.551920 17.857600
O 0.000000 33.729380 21.521600
O 0.000000 36.450820 17.857600
H 0.000000 33.814380 19.758490
H 2.250950 32.466920 16.094490
H 2.250950 37.713280 19.758490
H 0.000000 34.807040 18.454100
H 2.250950 31.474260 14.790100
H 2.250950 38.705940 18.454100
H 1.455910 32.947260 18.185900
H 3.045990 32.947260 18.185900
H 1.455910 37.232940 21.849900
H 0.795040 33.334040 21.849900
H -0.795040 36.846160 18.185900
H 0.795040 36.846160 18.185900
H -0.795040 33.334040 21.849900
O 0.000000 36.375180 22.446400
O 2.250950 37.628280 28.849600
H 0.000000 36.365820 23.422490
H 0.000000 35.373160 22.118100
H 3.045990 37.232940 29.177900
O 0.000000 33.805020 26.110400
O 2.250950 32.476280 22.446400
O 2.250950 37.703920 26.110400
O 2.250950 32.551920 25.185600
O 0.000000 33.729380 28.849600
O 0.000000 36.450820 25.185600
H 0.000000 33.814380 27.086490
H 2.250950 32.466920 23.422490
H 2.250950 37.713280 27.086490
H 0.000000 34.807040 25.782100
H 2.250950 31.474260 22.118100
H 2.250950 38.705940 25.782100
H 1.455910 32.947260 25.513900
H 3.045990 32.947260 25.513900
H 1.455910 37.232940 29.177900
H 0.795040 33.334040 29.177900
H -0.795040 36.846160 25.513900
H 0.795040 36.846160 25.513900
H -0.795040 33.334040 29.177900
O 0.000000 36.375180 29.774400
O 2.250950 37.628280 36.177600
H 0.000000 36.365820 30.750490
H 0.000000 35.373160 29.446100
H 3.045990 37.232940 36.505900
O 0.000000 33.805020 33.438400
O 2.250950 32.476280 29.774400
O 2.250950 37.703920 33.438400
O 2.250950 32.551920 32.513600
O 0.000000 33.729380 36.177600
O 0.000000 36.450820 32.513600
H 0.000000 33.814380 34.414490
H 2.250950 32.466920 30.750490
H 2.250950 37.713280 34.414490
H 0.000000 34.807040 33.110100
H 2.250950 31.474260 29.446100
H 2.250950 38.705940 33.110100
H 1.455910 32.947260 32.841900
H 3.045990 32.947260 32.841900
H 1.455910 37.232940 36.505900
H 0.795040 33.334040 36.505900
H -0.795040 36.846160 32.841900
H 0.795040 36.846160 32.841900
H -0.795040 33.334040 36.505900
O 4.501900 5.183980 0.462400
O 6.752850 6.437080 6.865600
H 4.501900 5.174620 1.438490
H 4.501900 4.181960 0.134100
H 7.547890 6.041740 7.193900
O 4.501900 2.613820 4.126400
O 6.752850 1.285080 0.462400
O 6.752850 6.512720 4.126400
O 6.752850 1.360720 3.201600
O 4.501900 2.538180 6.865600
O 4.501900 5.259620 3.201600
H 4.501900 2.623180 5.102490
H 6.752850 1.275720 1.438490
H 6.752850 6.522080 5.102490
H 4.501900 3.615840 3.798100
H 6.752850 0.283060 0.134100
H 6.752850 7.514740 3.798100
H 5.957810 1.756060 3.529900
H 7.547890 1.756060 3.529900
H 5.957810 6.041740 7.193900
H 5.296940 2.142840 7.193900
H 3.706860 5.654960 3.529900
H 5.296940 5.654960 3.529900
H 3.706860 2.142840 7.193900
O 4.501900 5.183980 7.790400
O 6.752850 6.437080 14.193600
H 4.501900 5.174620 8.766490
H 4.501900 4.181960 7.462100
H 7.547890 6.041740 14.521900
O 4.501900 2.613820 11.454400
O 6.752850 1.285080 7.790400
O 6.752850 6.512720 11.454400
O 6.752850 1.360720 10.529600
O 4.501900 2.538180 14.193600
O 4.501900 5.259620 10.529600
H 4.501900 2.623180 12.430490
H 6.752850 1.275720 8.766490
H 6.752850 6.522080 12.430490
H 4.501900 3.615840 11.126100
H 6.752850 0.283060 7.462100
H 6.752850 7.514740 11.126100
H 5.957810 1.756060 10.857900
H 7.547890 1.756060 10.857900
H 5.957810 6.041740 14.521900
H 5.296940 2.142840 14.521900
H 3.706860 5.654960 10.857900
H 5.296940 5.654960 10.857900
H 3.706860 2.142840 14.521900
O 4.501900 5.183980 15.118400
O 6.752850 6.437080 21.521600
H 4.501900 5.174620 16.094490
H 4.501900 4.181960 14.790100
H 7.547890 6.041740 21.849900
O 4.501900 2.613820 18.782400
O 6.752850 1.285080 15.118400
O 6.752850 6.512720 18.782400
O 6.752850 1.360720 17.857600
O 4.501900 2.538180 21.521600
O 4.501900 5.259620 17.857600
H 4.501900 2.623180 19.758490
H 6.752850 1.275720 16.094490
H 6.752850 6.522080 19.758490
H 4.501900 3.615840 18.454100
H 6.752850 0.283060 14.790100
H 6.752850 7.514740 18.454100
H 5.957810 1.756060 18.185900
H 7.547890 1.756060 18.185900
H 5.957810 6.041740 21.849900
H 5.296940 2.142840 21.849900
H 3.706860 5.654960 18.185900
H 5.296940 5.654960 18.185900
H 3.706860 2.142840 21.849900
O 4.501900 5.183980 22.446400
O 6.752850 6.437080 28.849600
H 4.501900 5.174620 23.422490
H 4.501900 4.181960 22.118100
H 7.547890 6.041740 29.177900
O 4.501900 2.613820 26.110400
O 6.752850 1.285080 22.446400
O 6.752850 6.512720 26.110400
O 6.752850 1.360720 25.185600
O 4.501900 2.538180 28.849600
O 4.501900 5.259620 25.185600
H 4.501900 2.623180 27.086490
H 6.752850 1.275720 23.422490
H 6.752850 6.522080 27.086490
H 4.501900 3.615840 25.782100
H 6.752850 0.283060 22.118100
H 6.752850 7.514740 25.782100
H 5.957810 1.756060 25.513900
H 7.547890 1.756060 25.513900
H 5.957810 6.041740 29.177900
H 5.296940 2.142840 29.177900
H 3.706860 5.654960 25.513900
H 5.296940 5.654960 25.513900
H 3.706860 2.142840 29.177900
O 4.501900 5.183980 29.774400
O 6.752850 6.437080 36.177600
H 4.501900 5.174620 30.750490
H 4.501900 4.181960 29.446100
H 7.547890 6.041740 36.505900
O 4.501900 2.613820 33.438400
O 6.752850 1.285080 29.774400
O 6.752850 6.512720 33.438400
O 6.752850 1.360720 32.513600
O 4.501900 2.538180 36.177600
O 4.501900 5.259620 32.513600
H 4.501900 2.623180 34.414490
H 6.752850 1.275720 30.750490
H 6.752850 6.522080 34.414490
H 4.501900 3.615840 33.110100
H 6.752850 0.283060 29.446100
H 6.752850 7.514740 33.110100
H 5.957810 1.756060 32.841900
H 7.547890 1.756060 32.841900
H 5.957810 6.041740 36.505900
H 5.296940 2.142840 36.505900
H 3.706860 5.654960 32.841900
H 5.296940 5.654960 32.841900
H 3.706860 2.142840 36.505900
O 4.501900 12.981780 0.462400
O 6.752850 14.234880 6.865600
H 4.501900 12.972420 1.438490
H 4.501900 11.979760 0.134100
H 7.547890 13.839540 7.193900
O 4.501900 10.411620 4.126400
O 6.752850 9.082880 0.462400
O 6.752850 14.310520 4.126400
O 6.752850 9.158520 3.201600
O 4.501900 10.335980 6.865600
O 4.501900 13.057420 3.201600
H 4.501900 10.420980 5.102490
H 6.752850 9.073520 1.438490
H 6.752850 14.319880 5.102490
H 4.501900 11.413640 3.798100
H 6.752850 8.080860 0.134100
H 6.752850 15.312540 3.798100
H 5.957810 9.553860 3.529900
H 7.547890 9.553860 3.529900
H 5.957810 13.839540 7.193900
H 5.296940 9.940640 7.193900
H 3.706860 13.452760 3.529900
H 5.296940 13.452760 3.529900
H 3.706860 9.940640 7.193900
O 4.501900 12.981780 7.790400
O 6.752850 14.234880 14.193600
H 4.501900 12.972420 8.766490
H 4.501900 11.979760 7.462100
H 7.547890 13.839540 14.521900
O 4.501900 10.411620 11.454400
O 6.752850 9.082880 7.790400
O 6.752850 14.310520 11.454400
O 6.752850 9.158520 10.529600
O 4.501900 10.335980 14.193600
O 4.501900 13.057420 10.529600
H 4.501900 10.420980 12.430490
H 6.752850 9.073520 8.766490
H 6.752850 14.319880 12.430490
H 4.501900 11.413640 11.126100
H 6.752850 8.080860 7.462100
H 6.752850 15.312540 11.126100
H 5.957810 9.553860 10.857900
H 7.547890 9.553860 10.857900
H 5.957810 13.839540 14.521900
H 5.296940 9.940640 14.521900
H 3.706860 13.452760 10.857900
H 5.296940 13.452760 10.857900
H 3.706860 9.940640 14.521900
O 4.501900 12.981780 15.118400
O 6.752850 14.234880 21.521600
H 4.501900 12.972420 16.094490
H 4.501900 11.979760 14.790100
H 7.547890 13.839540 21.849900
O 4.501900 10.411620 18.782400
O 6.752850 9.082880 15.118400
O 6.752850 14.310520 18.782400
O 6.752850 9.158520 17.857600
O 4.501900 10.335980 21.521600
O 4.501900 13.057420 17.857600
H 4.501900 10.420980 19.758490
H 6.752850 9.073520 16.094490
H 6.752850 14.319880 19.758490
H 4.501900 11.413640 18.454100
H 6.752850 8.080860 14.790100
H 6.752850 15.312540 18.454100
H 5.957810 9.553860 18.185900
H 7.547890 9.553860 18.185900
H 5.957810 13.839540 21.849900
H 5.296940 9.940640 21.849900
H 3.706860 13.452760 18.185900
H 5.296940 13.452760 18.185900
H 3.706860 9.940640 21.849900
O 4.501900 12.981780 22.446400
O 6.752850 14.234880 28.849600
H 4.501900 12.972420 23.422490
H 4.501900 11.979760 22.118100
H 7.547890 13.839540 29.177900
O 4.501900 10.411620 26.110400
O 6.752850 9.082880 22.446400
O 6.752850 14.310520 26.110400
O 6.752850 9.158520 25.185600
O 4.501900 10.335980 28.849600
O 4.501900 13.057420 25.185600
H 4.501900 10.420980 27.086490
H 6.752850 9.073520 23.422490
H 6.752850 14.319880 27.086490
H 4.501900 11.413640 25.782100
H 6.752850 8.080860 22.118100
H 6.752850 15.312540 25.782100
H 5.957810 9.553860 25.513900
H 7.547890 9.553860 25.513900
H 5.957810 13.839540 29.177900
H 5.296940 9.940640 29.177900
H 3.706860 13.452760 25.513900
H 5.296940 13.452760 25.513900
H 3.706860 9.940640 29.177900
O 4.501900 12.981780 29.774400
O 6.752850 14.234880 36.177600
H 4.501900 12.972420 30.750490
H 4.501900 11.979760 29.446100
H 7.547890 13.839540 36.505900
O 4.501900 10.411620 33.438400
O 6.752850 9.082880 29.774400
O 6.752850 14.310520 33.438400
O 6.752850 9.158520 32.513600
O 4.501900 10.335980 36.177600
O 4.501900 13.057420 32.513600
H 4.501900 10.420980 34.414490
H 6.752850 9.073520 30.750490
H 6.752850 14.319880 34.414490
H 4.501900 11.413640 33.110100
H 6.752850 8.080860 29.446100
H 6.752850 15.312540 33.110100
H 5.957810 9.553860 32.841900
H 7.547890 9.553860 32.841900
H 5.957810 13.839540 36.505900
H 5.296940 9.940640 36.505900
H 3.706860 13.452760 32.841900
H 5.296940 13.452760 32.841900
H 3.706860 9.940640 36.505900
O 4.501900 20.779580 0.462400
O 6.752850 22.032680 6.865600
H 4.501900 20.770220 1.438490
H 4.501900 19.777560 0.134100
H 7.547890 21.637340 7.193900
O 4.501900 18.209420 4.126400
O 6.752850 16.880680 0.462400
O 6.752850 22.108320 4.126400
O 6.752850 16.956320 3.201600
O 4.501900 18.133780 6.865600
O 4.501900 20.855220 3.201600
H 4.501900 18.218780 5.102490
H 6.752850 16.871320 1.438490
H 6.752850 22.117680 5.102490
H 4.501900 19.211440 3.798100
H 6.752850 15.878660 0.134100
H 6.752850 23.110340 3.798100
H 5.957810 17.351660 3.529900
H 7.547890 17.351660 3.529900
H 5.957810 21.637340 7.193900
H 5.296940 17.738440 7.193900
H 3.706860 21.250560 3.529900
H 5.296940 21.250560 3.529900
H 3.706860 17.738440 7.193900
O 4.501900 20.779580 7.790400
O 6.752850 22.032680 14.193600
H 4.501900 20.770220 8.766490
H 4.501900 19.777560 7.462100
H 7.547890 21.637340 14.521900
O 4.501900 18.209420 11.454400
O 6.752850 16.880680 7.790400
O 6.752850 22.108320 11.454400
O 6.752850 16.956320 10.529600
O 4.501900 18.133780 14.193600
O 4.501900 20.855220 10.529600
H 4.501900 18.218780 12.430490
H 6.752850 16.871320 8.766490
H 6.752850 22.117680 12.430490
H 4.501900 19.211440 11.126100
H 6.752850 15.878660 7.462100
H 6.752850 23.110340 11.126100
H 5.957810 17.351660 10.857900
H 7.547890 17.351660 10.857900
H 5.957810 21.637340 14.521900
H 5.296940 17.738440 14.521900
H 3.706860 21.250560 10.857900
H 5.296940 21.250560 10.857900
H 3.706860 17.738440 14.521900
O 4.501900 20.779580 15.118400
O 6.752850 22.032680 21.521600
H 4.501900 20.770220 16.094490
H 4.501900 19.777560 14.790100
H 7.547890 21.637340 21.849900
O 4.501900 18.209420 18.782400
O 6.752850 16.880680 15.118400
O 6.752850 22.108320 18.782400
O 6.752850 16.956320 17.857600
O 4.501900 18.133780 21.521600
O 4.501900 20.855220 17.857600
H 4.501900 18.218780 19.758490
H 6.752850 16.871320 16.094490
H 6.752850 22.117680 19.758490
H 4.501900 19.211440 18.454100
H 6.752850 15.878660 14.790100
H 6.752850 23.110340 18.454100
H 5.957810 17.351660 18.185900
H 7.547890 17.351660 18.185900
H 5.957810 21.637340 21.849900
H 5.296940 17.738440 21.849900
H 3.706860 21.250560 18.185900
H 5.296940 21.250560 18.185900
H 3.706860 17.738440 21.849900
O 4.501900 20.779580 22.446400
O 6.752850 22.032680 28.849600
H 4.501900 20.770220 23.422490
H 4.501900 19.777560 22.118100
H 7.547890 21.637340 29.177900
O 4.501900 18.209420 26.110400
O 6.752850 16.880680 22.446400
O 6.752850 22.108320 26.110400
O 6.752850 16.956320 25.185600
O 4.501900 18.133780 28.849600
O 4.501900 20.855220 25.185600
H 4.501900 18.218780 27.086490
H 6.752850 16.871320 23.422490
H 6.752850 22.117680 27.086490
H 4.501900 19.211440 25.782100
H 6.752850 15.878660 22.118100
H 6.752850 23.110340 25.782100
H 5.957810 17.351660 25.513900
H 7.547890 17.351660 25.513900
H 5.957810 21.637340 29.177900
H 5.296940 17.738440 29.177900
H 3.706860 21.250560 25.513900
H 5.296940 21.250560 25.513900
H 3.706860 17.738440 29.177900
O 4.501900 20.779580 29.774400
O 6.752850 22.032680 36.177600
H 4.501900 20.770220 30.750490
H 4.501900 19.777560 29.446100
H 7.547890 21.637340 36.505900
O 4.501900 18.209420 33.438400
O 6.752850 16.880680 29.774400
O 6.752850 22.108320 33.438400
O 6.752850 16.956320 32.513600
O 4.501900 18.133780 36.177600
O 4.501900 20.855220 32.513600
H 4.501900 18.218780 34.414490
H 6.752850 16.871320 30.750490
H 6.752850 22.117680 34.414490
H 4.501900 19.211440 33.110100
H 6.752850 15.878660 29.446100
H 6.752850 23.110340 33.110100
H 5.957810 17.351660 32.841900
H 7.547890 17.351660 32.841900
H 5.957810 21.637340 36.505900
H 5.296940 17.738440 36.505900
H 3.706860 21.250560 32.841900
H 5.296940 21.250560 32.841900
H 3.706860 17.738440 36.505900
O 4.501900 28.577380 0.462400
O 6.752850 29.830480 6.865600
H 4.501900 28.568020 1.438490
H 4.501900 27.575360 0.134100
H 7.547890 29.435140 7.193900
O 4.501900 26.007220 4.126400
O 6.752850 24.678480 0.462400
O 6.752850 29.906120 4.126400
O 6.752850 24.754120 3.201600
O 4.501900 25.931580 6.865600
O 4.501900 28.653020 3.201600
H 4.501900 26.016580 5.102490
H 6.752850 24.669120 1.438490
H 6.752850 29.915480 5.102490
H 4.501900 27.009240 3.798100
H 6.752850 23.676460 0.134100
H 6.752850 30.908140 3.798100
H 5.957810 25.149460 3.529900
H 7.547890 25.149460 3.529900
H 5.957810 29.435140 7.193900
H 5.296940 25.536240 7.193900
H 3.706860 29.048360 3.529900
H 5.296940 29.048360 3.529900
H 3.706860 25.536240 7.193900
O 4.501900 28.577380 7.790400
O 6.752850 29.830480 14.193600
H 4.501900 28.568020 8.766490
H 4.501900 27.575360 7.462100
H 7.547890 29.435140 14.521900
O 4.501900 26.007220 11.454400
O 6.752850 24.678480 7.790400
O 6.752850 29.906120 11.454400
O 6.752850 24.754120 10.529600
O 4.501900 25.931580 14.193600
O 4.501900 28.653020 10.529600
H 4.501900 26.016580 12.430490
H 6.752850 24.669120 8.766490
H 6.752850 29.915480 12.430490
H 4.501900 27.009240 11.126100
H 6.752850 23.676460 7.462100
H 6.752850 30.908140 11.126100
H 5.957810 25.149460 10.857900
H 7.547890 25.149460 10.857900
H 5.957810 29.435140 14.521900
H 5.296940 25.536240 14.521900
H 3.706860 29.048360 10.857900
H 5.296940 29.048360 10.857900
H 3.706860 25.536240 14.521900
O 4.501900 28.577380 15.118400
O 6.752850 29.830480 21.521600
H 4.501900 28.568020 16.094490
H 4.501900 27.575360 14.790100
H 7.547890 29.435140 21.849900
O 4.501900 26.007220 18.782400
O 6.752850 24.678480 15.118400
O 6.752850 29.906120 18.782400
O 6.752850 24.754120 17.857600
O 4.501900 25.931580 21.521600
O 4.501900 28.653020 17.857600
H 4.501900 26.016580 19.758490
H 6.752850 24.669120 16.094490
H 6.752850 29.915480 19.758490
H 4.501900 27.009240 18.454100
H 6.752850 23.676460 14.790100
H 6.752850 30.908140 18.454100
H 5.957810 25.149460 18.185900
H 7.547890 25.149460 18.185900
H 5.957810 29.435140 21.849900
H 5.296940 25.536240 21.849900
H 3.706860 29.048360 18.185900
H 5.296940 29.048360 18.185900
H 3.706860 25.536240 21.849900
O 4.501900 28.577380 22.446400
O 6.752850 29.830480 28.849600
H 4.501900 28.568020 23.422490
H 4.501900 27.575360 22.118100
H 7.547890 29.435140 29.177900
O 4.501900 26.007220 26.110400
O 6.752850 24.678480 22.446400
O 6.752850 29.906120 26.110400
O 6.752850 24.754120 25.185600
O 4.501900 25.931580 28.849600
O 4.501900 28.653020 25.185600
H 4.501900 26.016580 27.086490
H 6.752850 24.669120 23.422490
H 6.752850 29.915480 27.086490
H 4.501900 27.009240 25.782100
H 6.752850 23.676460 22.118100
H 6.752850 30.908140 25.782100
H 5.957810 25.149460 25.513900
H 7.547890 25.149460 25.513900
H 5.957810 29.435140 29.177900
H 5.296940 25.536240 29.177900
H 3.706860 29.048360 25.513900
H 5.296940 29.048360 25.513900
H 3.706860 25.536240 29.177900
O 4.501900 28.577380 29.774400
O 6.752850 29.830480 36.177600
H 4.501900 28.568020 30.750490
H 4.501900 27.575360 29.446100
H 7.547890 29.435140 36.505900
O 4.501900 26.007220 33.438400
O 6.752850 24.678480 29.774400
O 6.752850 29.906120 33.438400
O 6.752850 24.754120 32.513600
O 4.501900 25.931580 36.177600
O 4.501900 28.653020 32.513600
H 4.501900 26.016580 34.414490
H 6.752850 24.669120 30.750490
H 6.752850 29.915480 34.414490
H 4.501900 27.009240 33.110100
H 6.752850 23.676460 29.446100
H 6.752850 30.908140 33.110100
H 5.957810 25.149460 32.841900
H 7.547890 25.149460 32.841900
H 5.957810 29.435140 36.505900
H 5.296940 25.536240 36.505900
H 3.706860 29.048360 32.841900
H 5.296940 29.048360 32.841900
H 3.706860 25.536240 36.505900
O 4.501900 36.375180 0.462400
O 6.752850 37.628280 6.865600
H 4.501900 36.365820 1.438490
H 4.501900 35.373160 0.134100
H 7.547890 37.232940 7.193900
O 4.501900 33.805020 4.126400
O 6.752850 32.476280 0.462400
O 6.752850 37.703920 4.126400
O 6.752850 32.551920 3.201600
O 4.501900 33.729380 6.865600
O 4.501900 36.450820 3.201600
H 4.501900 33.814380 5.102490
H 6.752850 32.466920 1.438490
H 6.752850 37.713280 5.102490
H 4.501900 34.807040 3.798100
H 6.752850 31.474260 0.134100
H 6.752850 38.705940 3.798100
H 5.957810 32.947260 3.529900
H 7.547890 32.947260 3.529900
H 5.957810 37.232940 7.193900
H 5.296940 33.334040 7.193900
H 3.706860 36.846160 3.529900
H 5.296940 36.846160 3.529900
H 3.706860 33.334040 7.193900
O 4.501900 36.375180 7.790400
O 6.752850 37.628280 14.193600
H 4.501900 36.365820 8.766490
H 4.501900 35.373160 7.462100
H 7.547890 37.232940 14.521900
O 4.501900 33.805020 11.454400
O 6.752850 32.476280 7.790400
O 6.752850 37.703920 11.454400
O 6.752850 32.551920 10.529600
O 4.501900 33.729380 14.193600
O 4.501900 36.450820 10.529600
H 4.501900 33.814380 12.430490
H 6.752850 32.466920 8.766490
H 6.752850 37.713280 12.430490
H 4.501900 34.807040 11.126100
H 6.752850 31.474260 7.462100
H 6.752850 38.705940 11.126100
H 5.957810 32.947260 10.857900
H 7.547890 32.947260 10.857900
H 5.957810 37.232940 14.521900
H 5.296940 33.334040 14.521900
H 3.706860 36.846160 10.857900
H 5.296940 36.846160 10.857900
H 3.706860 33.334040 14.521900
O 4.501900 36.375180 15.118400
O 6.752850 37.628280 21.521600
H 4.501900 36.365820 16.094490
H 4.501900 35.373160 14.790100
H 7.547890 37.232940 21.849900
O 4.501900 33.805020 18.782400
O 6.752850 32.476280 15.118400
O 6.752850 37.703920 18.782400
O 6.752850 32.551920 17.857600
O 4.501900 33.729380 21.521600
O 4.501900 36.450820 17.857600
H 4.501900 33.814380 19.758490
H 6.752850 32.466920 16.094490
H 6.752850 37.713280 19.758490
H 4.501900 34.807040 18.454100
H 6.752850 31.474260 14.790100
H 6.752850 38.705940 18.454100
H 5.957810 32.947260 18.185900
H 7.547890 32.947260 18.185900
H 5.957810 37.232940 21.849900
H 5.296940 33.334040 21.849900
H 3.706860 36.846160 18.185900
H 5.296940 36.846160 18.185900
H 3.706860 33.334040 21.849900
O 4.501900 36.375180 22.446400
O 6.752850 37.628280 28.849600
H 4.501900 36.365820 23.422490
H 4.501900 35.373160 22.118100
H 7.547890 37.232940 29.177900
O 4.501900 33.805020 26.110400
O 6.752850 32.476280 22.446400
O 6.752850 37.703920 26.110400
O 6.752850 32.551920 25.185600
O 4.501900 33.729380 28.849600
O 4.501900 36.450820 25.185600
H 4.501900 33.814380 27.086490
H 6.752850 32.466920 23.422490
H 6.752850 37.713280 27.086490
H 4.501900 34.807040 25.782100
H 6.752850 31.474260 22.118100
H 6.752850 38.705940 25.782100
H 5.957810 32.947260 25.513900
H 7.547890 32.947260 25.513900
H 5.957810 37.232940 29.177900
H 5.296940 33.334040 29.177900
H 3.706860 36.846160 25.513900
H 5.296940 36.846160 25.513900
H 3.706860 33.334040 29.177900
O 4.501900 36.375180 29.774400
O 6.752850 37.628280 36.177600
H 4.501900 36.365820 30.750490
H 4.501900 35.373160 29.446100
H 7.547890 37.232940 36.505900
O 4.501900 33.805020 33.438400
O 6.752850 32.476280 29.774400
O 6.752850 37.703920 33.438400
O 6.752850 32.551920 32.513600
O 4.501900 33.729380 36.177600
O 4.501900 36.450820 32.513600
H 4.501900 33.814380 34.414490
H 6.752850 32.466920 30.750490
H 6.752850 37.713280 34.414490
H 4.501900 34.807040 33.110100
H 6.752850 31.474260 29.446100
H 6.752850 38.705940 33.110100
H 5.957810 32.947260 32.841900
H 7.547890 32.947260 32.841900
H 5.957810 37.232940 36.505900
H 5.296940 33.334040 36.505900
H 3.706860 36.846160 32.841900
H 5.296940 36.846160 32.841900
H 3.706860 33.334040 36.505900
O 9.003800 5.183980 0.462400
O 11.254750 6.437080 6.865600
H 9.003800 5.174620 1.438490
H 9.003800 4.181960 0.134100
H 12.049790 6.041740 7.193900
O 9.003800 2.613820 4.126400
O 11.254750 1.285080 0.462400
O 11.254750 6.512720 4.126400
O 11.254750 1.360720 3.201600
O 9.003800 2.538180 6.865600
O 9.003800 5.259620 3.201600
H 9.003800 2.623180 5.102490
H 11.254750 1.275720 1.438490
H 11.254750 6.522080 5.102490
H 9.003800 3.615840 3.798100
H 11.254750 0.283060 0.134100
H 11.254750 7.514740 3.798100
H 10.459710 1.756060 3.529900
H 12.049790 1.756060 3.529900
H 10.459710 6.041740 7.193900
H 9.798840 2.142840 7.193900
H 8.208760 5.654960 3.529900
H 9.798840 5.654960 3.529900
H 8.208760 2.142840 7.193900
O 9.003800 5.183980 7.790400
O 11.254750 6.437080 14.193600
H 9.003800 5.174620 8.766490
H 9.003800 4.181960 7.462100
H 12.049790 6.041740 14.521900
O 9.003800 2.613820 11.454400
O 11.254750 1.285080 7.790400
O 11.254750 6.512720 11.454400
O 11.254750 1.360720 10.529600
O 9.003800 2.538180 14.193600
O 9.003800 5.259620 10.529600
H 9.003800 2.623180 12.430490
H 11.254750 1.275720 8.766490
H 11.254750 6.522080 12.430490
H 9.003800 3.615840 11.126100
H 11.254750 0.283060 7.462100
H 11.254750 7.514740 11.126100
H 10.459710 1.756060 10.857900
H 12.049790 1.756060 10.857900
H 10.459710 6.041740 14.521900
H 9.798840 2.142840 14.521900
H 8.208760 5.654960 10.857900
H 9.798840 5.654960 10.857900
H 8.208760 2.142840 14.521900
O 9.003800 5.183980 15.118400
O 11.254750 6.437080 21.521600
H 9.003800 5.174620 16.094490
H 9.003800 4.181960 14.790100
H 12.049790 6.041740 21.849900
O 9.003800 2.613820 18.782400
O 11.254750 1.285080 15.118400
O 11.254750 6.512720 18.782400
O 11.254750 1.360720 17.857600
O 9.003800 2.538180 21.521600
O 9.003800 5.259620 17.857600
H 9.003800 2.623180 19.758490
H 11.254750 1.275720 16.094490
H 11.254750 6.522080 19.758490
H 9.003800 3.615840 18.454100
H 11.254750 0.283060 14.790100
H 11.254750 7.514740 18.454100
H 10.459710 1.756060 18.185900
H 12.049790 1.756060 18.185900
H 10.459710 6.041740 21.849900
H 9.798840 2.142840 21.849900
H 8.208760 5.654960 18.185900
H 9.798840 5.654960 18.185900
H 8.208760 2.142840 21.849900
O 9.003800 5.183980 22.446400
O 11.254750 6.437080 28.849600
H 9.003800 5.174620 23.422490
H 9.003800 4.181960 22.118100
H 12.049790 6.041740 29.177900
O 9.003800 2.613820 26.110400
O 11.254750 1.285080 22.446400
O 11.254750 6.512720 26.110400
O 11.254750 1.360720 25.185600
O 9.003800 2.538180 28.849600
O 9.003800 5.259620 25.185600
H 9.003800 2.623180 27.086490
H 11.254750 1.275720 23.422490
H 11.254750 6.522080 27.086490
H 9.003800 3.615840 25.782100
H 11.254750 0.283060 22.118100
H 11.254750 7.514740 25.782100
H 10.459710 1.756060 25.513900
H 12.049790 1.756060 25.513900
H 10.459710 6.041740 29.177900
H 9.798840 2.142840 29.177900
H 8.208760 5.654960 25.513900
H 9.798840 5.654960 25.513900
H 8.208760 2.142840 29.177900
O 9.003800 5.183980 29.774400
O 11.254750 6.437080 36.177600
H 9.003800 5.174620 30.750490
H 9.003800 4.181960 29.446100
H 12.049790 6.041740 36.505900
O 9.003800 2.613820 33.438400
O 11.254750 1.285080 29.774400
O 11.254750 6.512720 33.438400
O 11.254750 1.360720 32.513600
O 9.003800 2.538180 36.177600
O 9.003800 5.259620 32.513600
H 9.003800 2.623180 34.414490
H 11.254750 1.275720 30.750490
H 11.254750 6.522080 34.414490
H 9.003800 3.615840 33.110100
H 11.254750 0.283060 29.446100
H 11.254750 7.514740 33.110100
H 10.459710 1.756060 32.841900
H 12.049790 1.756060 32.841900
H 10.459710 6.041740 36.505900
H 9.798840 2.142840 36.505900
H 8.208760 5.654960 32.841900
H 9.798840 5.654960 32.841900
H 8.208760 2.142840 36.505900
O 9.003800 12.981780 0.462400
O 11.254750 14.234880 6.865600
H 9.003800 12.972420 1.438490
H 9.003800 11.979760 0.134100
H 12.049790 13.839540 7.193900
O 9.003800 10.411620 4.126400
O 11.254750 9.082880 0.462400
O 11.254750 14.310520 4.126400
O 11.254750 9.158520 3.201600
O 9.003800 10.335980 6.865600
O 9.003800 13.057420 3.201600
H 9.003800 10.420980 5.102490
H 11.254750 9.073520 1.438490
H 11.254750 14.319880 5.102490
H 9.003800 11.413640 3.798100
H 11.254750 8.080860 0.134100
H 11.254750 15.312540 3.798100
H 10.459710 9.553860 3.529900
H 12.049790 9.553860 3.529900
H 10.459710 13.839540 7.193900
H 9.798840 9.940640 7.193900
H 8.208760 13.452760 3.529900
H 9.798840 13.452760 3.529900
H 8.208760 9.940640 7.193900
O 9.003800 12.981780 7.790400
O 11.254750 14.234880 14.193600
H 9.003800 12.972420 8.766490
H 9.003800 11.979760 7.462100
H 12.049790 13.839540 14.521900
O 9.003800 10.411620 11.454400
O 11.254750 9.082880 7.790400
O 11.254750 14.310520 11.454400
O 11.254750 9.158520 10.529600
O 9.003800 10.335980 14.193600
O 9.003800 13.057420 10.529600
H 9.003800 10.420980 12.430490
H 11.254750 9.073520 8.766490
H 11.254750 14.319880 12.430490
H 9.003800 11.413640 11.126100
H 11.254750 8.080860 7.462100
H 11.254750 15.312540 11.126100
H 10.459710 9.553860 10.857900
H 12.049790 9.553860 10.857900
H 10.459710 13.839540 14.521900
H 9.798840 9.940640 14.521900
H 8.208760 13.452760 10.857900
H 9.798840 13.452760 10.857900
H 8.208760 9.940640 14.521900
O 9.003800 12.981780 15.118400
O 11.254750 14.234880 21.521600
H 9.003800 12.972420 16.094490
H 9.003800 11.979760 14.790100
H 12.049790 13.839540 21.849900
O 9.003800 10.411620 18.782400
O 11.254750 9.082880 15.118400
O 11.254750 14.310520 18.782400
O 11.254750 9.158520 17.857600
O 9.003800 10.335980 21.521600
O 9.003800 13.057420 17.857600
H 9.003800 10.420980 19.758490
H 11.254750 9.073520 16.094490
H 11.254750 14.319880 19.758490
H 9.003800 11.413640 18.454100
H 11.254750 8.080860 14.790100
H 11.254750 15.312540 18.454100
H 10.459710 9.553860 18.185900
H 12.049790 9.553860 18.185900
H 10.459710 13.839540 21.849900
H 9.798840 9.940640 21.849900
H 8.208760 13.452760 18.185900
H 9.798840 13.452760 18.185900
H 8.208760 9.940640 21.849900
O 9.003800 12.981780 22.446400
O 11.254750 14.234880 28.849600
H 9.003800 12.972420 23.422490
H 9.003800 11.979760 22.118100
H 12.049790 13.839540 29.177900
O 9.003800 10.411620 26.110400
O 11.254750 9.082880 22.446400
O 11.254750 14.310520 26.110400
O 11.254750 9.158520 25.185600
O 9.003800 10.335980 28.849600
O 9.003800 13.057420 25.185600
H 9.003800 10.420980 27.086490
H 11.254750 9.073520 23.422490
H 11.254750 14.319880 27.086490
H 9.003800 11.413640 25.782100
H 11.254750 8.080860 22.118100
H 11.254750 15.312540 25.782100
H 10.459710 9.553860 25.513900
H 12.049790 9.553860 25.513900
H 10.459710 13.839540 29.177900
H 9.798840 9.940640 29.177900
H 8.208760 13.452760 25.513900
H 9.798840 13.452760 25.513900
H 8.208760 9.940640 29.177900
O 9.003800 12.981780 29.774400
O 11.254750 14.234880 36.177600
H 9.003800 12.972420 30.750490
H 9.003800 11.979760 29.446100
H 12.049790 13.839540 36.505900
O 9.003800 10.411620 33.438400
O 11.254750 9.082880 29.774400
O 11.254750 14.310520 33.438400
O 11.254750 9.158520 32.513600
O 9.003800 10.335980 36.177600
O 9.003800 13.057420 32.513600
H 9.003800 10.420980 34.414490
H 11.254750 9.073520 30.750490
H 11.254750 14.319880 34.414490
H 9.003800 11.413640 33.110100
H 11.254750 8.080860 29.446100
H 11.254750 15.312540 33.110100
H 10.459710 9.553860 32.841900
H 12.049790 9.553860 32.841900
H 10.459710 13.839540 36.505900
H 9.798840 9.940640 36.505900
H 8.208760 13.452760 32.841900
H 9.798840 13.452760 32.841900
H 8.208760 9.940640 36.505900
O 9.003800 20.779580 0.462400
O 11.254750 22.032680 6.865600
H 9.003800 20.770220 1.438490
H 9.003800 19.777560 0.134100
H 12.049790 21.637340 7.193900
O 9.003800 18.209420 4.126400
O 11.254750 16.880680 0.462400
O 11.254750 22.108320 4.126400
O 11.254750 16.956320 3.201600
O 9.003800 18.133780 6.865600
O 9.003800 20.855220 3.201600
H 9.003800 18.218780 5.102490
H 11.254750 16.871320 1.438490
H 11.254750 22.117680 5.102490
H 9.003800 19.211440 3.798100
H 11.254750 15.878660 0.134100
H 11.254750 23.110340 3.798100
H 10.459710 17.351660 3.529900
H 12.049790 17.351660 3.529900
H 10.459710 21.637340 7.193900
H 9.798840 17.738440 7.193900
H 8.208760 21.250560 3.529900
H 9.798840 21.250560 3.529900
H 8.208760 17.738440 7.193900
O 9.003800 20.779580 7.790400
O 11.254750 22.032680 14.193600
H 9.003800 20.770220 8.766490
H 9.003800 19.777560 7.462100
H 12.049790 21.637340 14.521900
O 9.003800 18.209420 11.454400
O 11.254750 16.880680 7.790400
O 11.254750 22.108320 11.454400
O 11.254750 16.956320 10.529600
O 9.003800 18.133780 14.193600
O 9.003800 20.855220 10.529600
H 9.003800 18.218780 12.430490
H 11.254750 16.871320 8.766490
H 11.254750 22.117680 12.430490
H 9.003800 19.211440 11.126100
H 11.254750 15.878660 7.462100
H 11.254750 23.110340 11.126100
H 10.459710 17.351660 10.857900
H 12.049790 17.351660 10.857900
H 10.459710 21.637340 14.521900
H 9.798840 17.738440 14.521900
H 8.208760 21.250560 10.857900
H 9.798840 21.250560 10.857900
H 8.208760 17.738440 14.521900
O 9.003800 20.779580 15.118400
O 11.254750 22.032680 21.521600
H 9.003800 20.770220 16.094490
H 9.003800 19.777560 14.790100
H 12.049790 21.637340 21.849900
O 9.003800 18.209420 18.782400
O 11.254750 16.880680 15.118400
O 11.254750 22.108320 18.782400
O 11.254750 16.956320 17.857600
O 9.003800 18.133780 21.521600
O 9.003800 20.855220 17.857600
H 9.003800 18.218780 19.758490
H 11.254750 16.871320 16.094490
H 11.254750 22.117680 19.758490
H 9.003800 19.211440 18.454100
H 11.254750 15.878660 14.790100
H 11.254750 23.110340 18.454100
H 10.459710 17.351660 18.185900
H 12.049790 17.351660 18.185900
H 10.459710 21.637340 21.849900
H 9.798840 17.738440 21.849900
H 8.208760 21.250560 18.185900
H 9.798840 21.250560 18.185900
H 8.208760 17.738440 21.849900
O 9.003800 20.779580 22.446400
O 11.254750 22.032680 28.849600
H 9.003800 20.770220 23.422490
H 9.003800 19.777560 22.118100
H 12.049790 21.637340 29.177900
O 9.003800 18.209420 26.110400
O 11.254750 16.880680 22.446400
O 11.254750 22.108320 26.110400
O 11.254750 16.956320 25.185600
O 9.003800 18.133780 28.849600
O 9.003800 20.855220 25.185600
H 9.003800 18.218780 27.086490
H 11.254750 16.871320 23.422490
H 11.254750 22.117680 27.086490
H 9.003800 19.211440 25.782100
H 11.254750 15.878660 22.118100
H 11.254750 23.110340 25.782100
H 10.459710 17.351660 25.513900
H 12.049790 17.351660 25.513900
H 10.459710 21.637340 29.177900
H 9.798840 17.738440 29.177900
H 8.208760 21.250560 25.513900
H 9.798840 21.250560 25.513900
H 8.208760 17.738440 29.177900
O 9.003800 20.779580 29.774400
O 11.254750 22.032680 36.177600
H 9.003800 20.770220 30.750490
H 9.003800 19.777560 29.446100
H 12.049790 21.637340 36.505900
O 9.003800 18.209420 33.438400
O 11.254750 16.880680 29.774400
O 11.254750 22.108320 33.438400
O 11.254750 16.956320 32.513600
O 9.003800 18.133780 36.177600
O 9.003800 20.855220 32.513600
H 9.003800 18.218780 34.414490
H 11.254750 16.871320 30.750490
H 11.254750 22.117680 34.414490
H 9.003800 19.211440 33.110100
H 11.254750 15.878660 29.446100
H 11.254750 23.110340 33.110100
H 10.459710 17.351660 32.841900
H 12.049790 17.351660 32.841900
H 10.459710 21.637340 36.505900
H 9.798840 17.738440 36.505900
H 8.208760 21.250560 32.841900
H 9.798840 21.250560 32.841900
H 8.208760 17.738440 36.505900
O 9.003800 28.577380 0.462400
O 11.254750 29.830480 6.865600
H 9.003800 28.568020 1.438490
H 9.003800 27.575360 0.134100
H 12.049790 29.435140 7.193900
O 9.003800 26.007220 4.126400
O 11.254750 24.678480 0.462400
O 11.254750 29.906120 4.126400
O 11.254750 24.754120 3.201600
O 9.003800 25.931580 6.865600
O 9.003800 28.653020 3.201600
H 9.003800 26.016580 5.102490
H 11.254750 24.669120 1.438490
H 11.254750 29.915480 5.102490
H 9.003800 27.009240 3.798100
H 11.254750 23.676460 0.134100
H 11.254750 30.908140 3.798100
H 10.459710 25.149460 3.529900
H 12.049790 25.149460 3.529900
H 10.459710 29.435140 7.193900
H 9.798840 25.536240 7.193900
H 8.208760 29.048360 3.529900
H 9.798840 29.048360 3.529900
H 8.208760 25.536240 7.193900
O 9.003800 28.577380 7.790400
O 11.254750 29.830480 14.193600
H 9.003800 28.568020 8.766490
H 9.003800 27.575360 7.462100
H 12.049790 29.435140 14.521900
O 9.003800 26.007220 11.454400
O 11.254750 24.678480 7.790400
O 11.254750 29.906120 11.454400
O 11.254750 24.754120 10.529600
O 9.003800 25.931580 14.193600
O 9.003800 28.653020 10.529600
H 9.003800 26.016580 12.430490
H 11.254750 24.669120 8.766490
H 11.254750 29.915480 12.430490
H 9.003800 27.009240 11.126100
H 11.254750 23.676460 7.462100
H 11.254750 30.908140 11.126100
H 10.459710 25.149460 10.857900
H 12.049790 25.149460 10.857900
H 10.459710 29.435140 14.521900
H 9.798840 25.536240 14.521900
H 8.208760 29.048360 10.857900
H 9.798840 29.048360 10.857900
H 8.208760 25.536240 14.521900
O 9.003800 28.577380 15.118400
O 11.254750 29.830480 21.521600
H 9.003800 28.568020 16.094490
H 9.003800 27.575360 14.790100
H 12.049790 29.435140 21.849900
O 9.003800 26.007220 18.782400
O 11.254750 24.678480 15.118400
O 11.254750 29.906120 18.782400
O 11.254750 24.754120 17.857600
O 9.003800 25.931580 21.521600
O 9.003800 28.653020 17.857600
H 9.003800 26.016580 19.758490
H 11.254750 24.669120 16.094490
H 11.254750 29.915480 19.758490
H 9.003800 27.009240 18.454100
H 11.254750 23.676460 14.790100
H 11.254750 30.908140 18.454100
H 10.459710 25.149460 18.185900
H 12.049790 25.149460 18.185900
H 10.459710 29.435140 21.849900
H 9.798840 25.536240 21.849900
H 8.208760 29.048360 18.185900
H 9.798840 29.048360 18.185900
H 8.208760 25.536240 21.849900
O 9.003800 28.577380 22.446400
O 11.254750 29.830480 28.849600
H 9.003800 28.568020 23.422490
H 9.003800 27.575360 22.118100
H 12.049790 29.435140 29.177900
O 9.003800 26.007220 26.110400
O 11.254750 24.678480 22.446400
O 11.254750 29.906120 26.110400
O 11.254750 24.754120 25.185600
O 9.003800 25.931580 28.849600
O 9.003800 28.653020 25.185600
H 9.003800 26.016580 27.086490
H 11.254750 24.669120 23.422490
H 11.254750 29.915480 27.086490
H 9.003800 27.009240 25.782100
H 11.254750 23.676460 22.118100
H 11.254750 30.908140 25.782100
H 10.459710 25.149460 25.513900
H 12.049790 25.149460 25.513900
H 10.459710 29.435140 29.177900
H 9.798840 25.536240 29.177900
H 8.208760 29.048360 25.513900
H 9.798840 29.048360 25.513900
H 8.208760 25.536240 29.177900
O 9.003800 28.577380 29.774400
O 11.254750 29.830480 36.177600
H 9.003800 28.568020 30.750490
H 9.003800 27.575360 29.446100
H 12.049790 29.435140 36.505900
O 9.003800 26.007220 33.438400
O 11.254750 24.678480 29.774400
O 11.254750 29.906120 33.438400
O 11.254750 24.754120 32.513600
O 9.003800 25.931580 36.177600
O 9.003800 28.653020 32.513600
H 9.003800 26.016580 34.414490
H 11.254750 24.669120 30.750490
H 11.254750 29.915480 34.414490
H 9.003800 27.009240 33.110100
H 11.254750 23.676460 29.446100
H 11.254750 30.908140 33.110100
H 10.459710 25.149460 32.841900
H 12.049790 25.149460 32.841900
H 10.459710 29.435140 36.505900
H 9.798840 25.536240 36.505900
H 8.208760 29.048360 32.841900
H 9.798840 29.048360 32.841900
H 8.208760 25.536240 36.505900
O 9.003800 36.375180 0.462400
O 11.254750 37.628280 6.865600
H 9.003800 36.365820 1.438490
H 9.003800 35.373160 0.134100
H 12.049790 37.232940 7.193900
O 9.003800 33.805020 4.126400
O 11.254750 32.476280 0.462400
O 11.254750 37.703920 4.126400
O 11.254750 32.551920 3.201600
O 9.003800 33.729380 6.865600
O 9.003800 36.450820 3.201600
H 9.003800 33.814380 5.102490
H 11.254750 32.466920 1.438490
H 11.254750 37.713280 5.102490
H 9.003800 34.807040 3.798100
H 11.254750 31.474260 0.134100
H 11.254750 38.705940 3.798100
H 10.459710 32.947260 3.529900
H 12.049790 32.947260 3.529900
H 10.459710 37.232940 7.193900
H 9.798840 33.334040 7.193900
H 8.208760 36.846160 3.529900
H 9.798840 36.846160 3.529900
H 8.208760 33.334040 7.193900
O 9.003800 36.375180 7.790400
O 11.254750 37.628280 14.193600
H 9.003800 36.365820 8.766490
H 9.003800 35.373160 7.462100
H 12.049790 37.232940 14.521900
O 9.003800 33.805020 11.454400
O 11.254750 32.476280 7.790400
O 11.254750 37.703920 11.454400
O 11.254750 32.551920 10.529600
O 9.003800 33.729380 14.193600
O 9.003800 36.450820 10.529600
H 9.003800 33.814380 12.430490
H 11.254750 32.466920 8.766490
H 11.254750 37.713280 12.430490
H 9.003800 34.807040 11.126100
H 11.254750 31.474260 7.462100
H 11.254750 38.705940 11.126100
H 10.459710 32.947260 10.857900
H 12.049790 32.947260 10.857900
H 10.459710 37.232940 14.521900
H 9.798840 33.334040 14.521900
H 8.208760 36.846160 10.857900
H 9.798840 36.846160 10.857900
H 8.208760 33.334040 14.521900
O 9.003800 36.375180 15.118400
O 11.254750 37.628280 21.521600
H 9.003800 36.365820 16.094490
H 9.003800 35.373160 14.790100
H 12.049790 37.232940 21.849900
O 9.003800 33.805020 18.782400
O 11.254750 32.476280 15.118400
O 11.254750 37.703920 18.782400
O 11.254750 32.551920 17.857600
O 9.003800 33.729380 21.521600
O 9.003800 36.450820 17.857600
H 9.003800 33.814380 19.758490
H 11.254750 32.466920 16.094490
H 11.254750 37.713280 19.758490
H 9.003800 34.807040 18.454100
H 11.254750 31.474260 14.790100
H 11.254750 38.705940 18.454100
H 10.459710 32.947260 18.185900
H 12.049790 32.947260 18.185900
H 10.459710 37.232940 21.849900
H 9.798840 33.334040 21.849900
H 8.208760 36.846160 18.185900
H 9.798840 36.846160 18.185900
H 8.208760 33.334040 21.849900
O 9.003800 36.375180 22.446400
O 11.254750 37.628280 28.849600
H 9.003800 36.365820 23.422490
H 9.003800 35.373160 22.118100
H 12.049790 37.232940 29.177900
O 9.003800 33.805020 26.110400
O 11.254750 32.476280 22.446400
O 11.254750 37.703920 26.110400
O 11.254750 32.551920 25.185600
O 9.003800 33.729380 28.849600
O 9.003800 36.450820 25.185600
H 9.003800 33.814380 27.086490
H 11.254750 32.466920 23.422490
H 11.254750 37.713280 27.086490
H 9.003800 34.807040 25.782100
H 11.254750 31.474260 22.118100
H 11.254750 38.705940 25.782100
H 10.459710 32.947260 25.513900
H 12.049790 32.947260 25.513900
H 10.459710 37.232940 29.177900
H 9.798840 33.334040 29.177900
H 8.208760 36.846160 25.513900
H 9.798840 36.846160 25.513900
H 8.208760 33.334040 29.177900
O 9.003800 36.375180 29.774400
O 11.254750 37.628280 36.177600
H 9.003800 36.365820 30.750490
H 9.003800 35.373160 29.446100
H 12.049790 37.232940 36.505900
O 9.003800 33.805020 33.438400
O 11.254750 32.476280 29.774400
O 11.254750 37.703920 33.438400
O 11.254750 32.551920 32.513600
O 9.003800 33.729380 36.177600
O 9.003800 36.450820 32.513600
H 9.003800 33.814380 34.414490
H 11.254750 32.466920 30.750490
H 11.254750 37.713280 34.414490
H 9.003800 34.807040 33.110100
H 11.254750 31.474260 29.446100
H 11.254750 38.705940 33.110100
H 10.459710 32.947260 32.841900
H 12.049790 32.947260 32.841900
H 10.459710 37.232940 36.505900
H 9.798840 33.334040 36.505900
H 8.208760 36.846160 32.841900
H 9.798840 36.846160 32.841900
H 8.208760 33.334040 36.505900
O 13.505700 5.183980 0.462400
O 15.756650 6.437080 6.865600
H 13.505700 5.174620 1.438490
H 13.505700 4.181960 0.134100
H 16.551690 6.041740 7.193900
O 13.505700 2.613820 4.126400
O 15.756650 1.285080 0.462400
O 15.756650 6.512720 4.126400
O 15.756650 1.360720 3.201600
O 13.505700 2.538180 6.865600
O 13.505700 5.259620 3.201600
H 13.505700 2.623180 5.102490
H 15.756650 1.275720 1.438490
H 15.756650 6.522080 5.102490
H 13.505700 3.615840 3.798100
H 15.756650 0.283060 0.134100
H 15.756650 7.514740 3.798100
H 14.961610 1.756060 3.529900
H 16.551690 1.756060 3.529900
H 14.961610 6.041740 7.193900
H 14.300740 2.142840 7.193900
H 12.710660 5.654960 3.529900
H 14.300740 5.654960 3.529900
H 12.710660 2.142840 7.193900
O 13.505700 5.183980 7.790400
O 15.756650 6.437080 14.193600
H 13.505700 5.174620 8.766490
H 13.505700 4.181960 7.462100
H 16.551690 6.041740 14.521900
O 13.505700 2.613820 11.454400
O 15.756650 1.285080 7.790400
O 15.756650 6.512720 11.454400
O 15.756650 1.360720 10.529600
O 13.505700 2.538180 14.193600
O 13.505700 5.259620 10.529600
H 13.505700 2.623180 12.430490
H 15.756650 1.275720 8.766490
H 15.756650 6.522080 12.430490
H 13.505700 3.615840 11.126100
H 15.756650 0.283060 7.462100
H 15.756650 7.514740 11.126100
H 14.961610 1.756060 10.857900
H 16.551690 1.756060 10.857900
H 14.961610 6.041740 14.521900
H 14.300740 2.142840 14.521900
H 12.710660 5.654960 10.857900
H 14.300740 5.654960 10.857900
H 12.710660 2.142840 14.521900
O 13.505700 5.183980 15.118400
O 15.756650 6.437080 21.521600
H 13.505700 5.174620 16.094490
H 13.505700 4.181960 14.790100
H 16.551690 6.041740 21.849900
O 13.505700 2.613820 18.782400
O 15.756650 1.285080 15.118400
O 15.756650 6.512720 18.782400
O 15.756650 1.360720 17.857600
O 13.505700 2.538180 21.521600
O 13.505700 5.259620 17.857600
H 13.505700 2.623180 19.758490
H 15.756650 1.275720 16.094490
H 15.756650 6.522080 19.758490
H 13.505700 3.615840 18.454100
H 15.756650 0.283060 14.790100
H 15.756650 7.514740 18.454100
H 14.961610 1.756060 18.185900
H 16.551690 1.756060 18.185900
H 14.961610 6.041740 21.849900
H 14.300740 2.142840 21.849900
H 12.710660 5.654960 18.185900
H 14.300740 5.654960 18.185900
H 12.710660 2.142840 21.849900
O 13.505700 5.183980 22.446400
O 15.756650 6.437080 28.849600
H 13.505700 5.174620 23.422490
H 13.505700 4.181960 22.118100
H 16.551690 6.041740 29.177900
O 13.505700 2.613820 26.110400
O 15.756650 1.285080 22.446400
O 15.756650 6.512720 26.110400
O 15.756650 1.360720 25.185600
O 13.505700 2.538180 28.849600
O 13.505700 5.259620 25.185600
H 13.505700 2.623180 27.086490
H 15.756650 1.275720 23.422490
H 15.756650 6.522080 27.086490
H 13.505700 3.615840 25.782100
H 15.756650 0.283060 22.118100
H 15.756650 7.514740 25.782100
H 14.961610 1.756060 25.513900
H 16.551690 1.756060 25.513900
H 14.961610 6.041740 29.177900
H 14.300740 2.142840 29.177900
H 12.710660 5.654960 25.513900
H 14.300740 5.654960 25.513900
H 12.710660 2.142840 29.177900
O 13.505700 5.183980 29.774400
O 15.756650 6.437080 36.177600
H 13.505700 5.174620 30.750490
H 13.505700 4.181960 29.446100
H 16.551690 6.041740 36.505900
O 13.505700 2.613820 33.438400
O 15.756650 1.285080 29.774400
O 15.756650 6.512720 33.438400
O 15.756650 1.360720 32.513600
O 13.505700 2.538180 36.177600
O 13.505700 5.259620 32.513600
H 13.505700 2.623180 34.414490
H 15.756650 1.275720 30.750490
H 15.756650 6.522080 34.414490
H 13.505700 3.615840 33.110100
H 15.756650 0.283060 29.446100
H 15.756650 7.514740 33.110100
H 14.961610 1.756060 32.841900
H 16.551690 1.756060 32.841900
H 14.961610 6.041740 36.505900
H 14.300740 2.142840 36.505900
H 12.710660 5.654960 32.841900
H 14.300740 5.654960 32.841900
H 12.710660 2.142840 36.505900
O 13.505700 12.981780 0.462400
O 15.756650 14.234880 6.865600
H 13.505700 12.972420 1.438490
H 13.505700 11.979760 0.134100
H 16.551690 13.839540 7.193900
O 13.505700 10.411620 4.126400
O 15.756650 9.082880 0.462400
O 15.756650 14.310520 4.126400
O 15.756650 9.158520 3.201600
O 13.505700 10.335980 6.865600
O 13.505700 13.057420 3.201600
H 13.505700 10.420980 5.102490
H 15.756650 9.073520 1.438490
H 15.756650 14.319880 5.102490
H 13.505700 11.413640 3.798100
H 15.756650 8.080860 0.134100
H 15.756650 15.312540 3.798100
H 14.961610 9.553860 3.529900
H 16.551690 9.553860 3.529900
H 14.961610 13.839540 7.193900
H 14.300740 9.940640 7.193900
H 12.710660 13.452760 3.529900
H 14.300740 13.452760 3.529900
H 12.710660 9.940640 7.193900
O 13.505700 12.981780 7.790400
O 15.756650 14.234880 14.193600
H 13.505700 12.972420 8.766490
H 13.505700 11.979760 7.462100
H 16.551690 13.839540 14.521900
O 13.505700 10.411620 11.454400
O 15.756650 9.082880 7.790400
O 15.756650 14.310520 11.454400
O 15.756650 9.158520 10.529600
O 13.505700 10.335980 14.193600
O 13.505700 13.057420 10.529600
H 13.505700 10.420980 12.430490
H 15.756650 9.073520 8.766490
H 15.756650 14.319880 12.430490
H 13.505700 11.413640 11.126100
H 15.756650 8.080860 7.462100
H 15.756650 15.312540 11.126100
H 14.961610 9.553860 10.857900
H 16.551690 9.553860 10.857900
H 14.961610 13.839540 14.521900
H 14.300740 9.940640 14.521900
H 12.710660 13.452760 10.857900
H 14.300740 13.452760 10.857900
H 12.710660 9.940640 14.521900
O 13.505700 12.981780 15.118400
O 15.756650 14.234880 21.521600
H 13.505700 12.972420 16.094490
H 13.505700 11.979760 14.790100
H 16.551690 13.839540 21.849900
O 13.505700 10.411620 18.782400
O 15.756650 9.082880 15.118400
O 15.756650 14.310520 18.782400
O 15.756650 9.158520 17.857600
O 13.505700 10.335980 21.521600
O 13.505700 13.057420 17.857600
H 13.505700 10.420980 19.758490
H 15.756650 9.073520 16.094490
H 15.756650 14.319880 19.758490
H 13.505700 11.413640 18.454100
H 15.756650 8.080860 14.790100
H 15.756650 15.312540 18.454100
H 14.961610 9.553860 18.185900
H 16.551690 9.553860 18.185900
H 14.961610 13.839540 21.849900
H 14.300740 9.940640 21.849900
H 12.710660 13.452760 18.185900
H 14.300740 13.452760 18.185900
H 12.710660 9.940640 21.849900
O 13.505700 12.981780 22.446400
O 15.756650 14.234880 28.849600
H 13.505700 12.972420 23.422490
H 13.505700 11.979760 22.118100
H 16.551690 13.839540 29.177900
O 13.505700 10.411620 26.110400
O 15.756650 9.082880 22.446400
O 15.756650 14.310520 26.110400
O 15.756650 9.158520 25.185600
O 13.505700 10.335980 28.849600
O 13.505700 13.057420 25.185600
H 13.505700 10.420980 27.086490
H 15.756650 9.073520 23.422490
H 15.756650 14.319880 27.086490
H 13.505700 11.413640 25.782100
H 15.756650 8.080860 22.118100
H 15.756650 15.312540 25.782100
H 14.961610 9.553860 25.513900
H 16.551690 9.553860 25.513900
H 14.961610 13.839540 29.177900
H 14.300740 9.940640 29.177900
H 12.710660 13.452760 25.513900
H 14.300740 13.452760 25.513900
H 12.710660 9.940640 29.177900
O 13.505700 12.981780 29.774400
O 15.756650 14.234880 36.177600
H 13.505700 12.972420 30.750490
H 13.505700 11.979760 29.446100
H 16.551690 13.839540 36.505900
O 13.505700 10.411620 33.438400
O 15.756650 9.082880 29.774400
O 15.756650 14.310520 33.438400
O 15.756650 9.158520 32.513600
O 13.505700 10.335980 36.177600
O 13.505700 13.057420 32.513600
H 13.505700 10.420980 34.414490
H 15.756650 9.073520 30.750490
H 15.756650 14.319880 34.414490
H 13.505700 11.413640 33.110100
H 15.756650 8.080860 29.446100
H 15.756650 15.312540 33.110100
H 14.961610 9.553860 32.841900
H 16.551690 9.553860 32.841900
H 14.961610 13.839540 36.505900
H 14.300740 9.940640 36.505900
H 12.710660 13.452760 32.841900
H 14.300740 13.452760 32.841900
H 12.710660 9.940640 36.505900
O 13.505700 20.779580 0.462400
O 15.756650 22.032680 6.865600
H 13.505700 20.770220 1.438490
H 13.505700 19.777560 0.134100
H 16.551690 21.637340 7.193900
O 13.505700 18.209420 4.126400
O 15.756650 16.880680 0.462400
O 15.756650 22.108320 4.126400
O 15.756650 16.956320 3.201600
O 13.505700 18.133780 6.865600
O 13.505700 20.855220 3.201600
H 13.505700 18.218780 5.102490
H 15.756650 16.871320 1.438490
H 15.756650 22.117680 5.102490
H 13.505700 19.211440 3.798100
H 15.756650 15.878660 0.134100
H 15.756650 23.110340 3.798100
H 14.961610 17.351660 3.529900
H 16.551690 17.351660 3.529900
H 14.961610 21.637340 7.193900
H 14.300740 17.738440 7.193900
H 12.710660 21.250560 3.529900
H 14.300740 21.250560 3.529900
H 12.710660 17.738440 7.193900
O 13.505700 20.779580 7.790400
O 15.756650 22.032680 14.193600
H 13.505700 20.770220 8.766490
H 13.505700 19.777560 7.462100
H 16.551690 21.637340 14.521900
O 13.505700 18.209420 11.454400
O 15.756650 16.880680 7.790400
O 15.756650 22.108320 11.454400
O 15.756650 16.956320 10.529600
O 13.505700 18.133780 14.193600
O 13.505700 20.855220 10.529600
H 13.505700 18.218780 12.430490
H 15.756650 16.871320 8.766490
H 15.756650 22.117680 12.430490
H 13.505700 19.211440 11.126100
H 15.756650 15.878660 7.462100
H 15.756650 23.110340 11.126100
H 14.961610 17.351660 10.857900
H 16.551690 17.351660 10.857900
H 14.961610 21.637340 14.521900
H 14.300740 17.738440 14.521900
H 12.710660 21.250560 10.857900
H 14.300740 21.250560 10.857900
H 12.710660 17.738440 14.521900
O 13.505700 20.779580 15.118400
O 15.756650 22.032680 21.521600
H 13.505700 20.770220 16.094490
H 13.505700 19.777560 14.790100
H 16.551690 21.637340 21.849900
O 13.505700 18.209420 18.782400
O 15.756650 16.880680 15.118400
O 15.756650 22.108320 18.782400
O 15.756650 16.956320 17.857600
O 13.505700 18.133780 21.521600
O 13.505700 20.855220 17.857600
H 13.505700 18.218780 19.758490
H 15.756650 16.871320 16.094490
H 15.756650 22.117680 19.758490
H 13.505700 19.211440 18.454100
H 15.756650 15.878660 14.790100
H 15.756650 23.110340 18.454100
H 14.961610 17.351660 18.185900
H 16.551690 17.351660 18.185900
H 14.961610 21.637340 21.849900
H 14.300740 17.738440 21.849900
H 12.710660 21.250560 18.185900
H 14.300740 21.250560 18.185900
H 12.710660 17.738440 21.849900
O 13.505700 20.779580 22.446400
O 15.756650 22.032680 28.849600
H 13.505700 20.770220 23.422490
H 13.505700 19.777560 22.118100
H 16.551690 21.637340 29.177900
O 13.505700 18.209420 26.110400
O 15.756650 16.880680 22.446400
O 15.756650 22.108320 26.110400
O 15.756650 16.956320 25.185600
O 13.505700 18.133780 28.849600
O 13.505700 20.855220 25.185600
H 13.505700 18.218780 27.086490
H 15.756650 16.871320 23.422490
H 15.756650 22.117680 27.086490
H 13.505700 19.211440 25.782100
H 15.756650 15.878660 22.118100
H 15.756650 23.110340 25.782100
H 14.961610 17.351660 25.513900
H 16.551690 17.351660 25.513900
H 14.961610 21.637340 29.177900
H 14.300740 17.738440 29.177900
H 12.710660 21.250560 25.513900
H 14.300740 21.250560 25.513900
H 12.710660 17.738440 29.177900
O 13.505700 20.779580 29.774400
O 15.756650 22.032680 36.177600
H 13.505700 20.770220 30.750490
H 13.505700 19.777560 29.446100
H 16.551690 21.637340 36.505900
O 13.505700 18.209420 33.438400
O 15.756650 16.880680 29.774400
O 15.756650 22.108320 33.438400
O 15.756650 16.956320 32.513600
O 13.505700 18.133780 36.177600
O 13.505700 20.855220 32.513600
H 13.505700 18.218780 34.414490
H 15.756650 16.871320 30.750490
H 15.756650 22.117680 34.414490
H 13.505700 19.211440 33.110100
H 15.756650 15.878660 29.446100
H 15.756650 23.110340 33.110100
H 14.961610 17.351660 32.841900
H 16.551690 17.351660 32.841900
H 14.961610 21.637340 36.505900
H 14.300740 17.738440 36.505900
H 12.710660 21.250560 32.841900
H 14.300740 21.250560 32.841900
H 12.710660 17.738440 36.505900
O 13.505700 28.577380 0.462400
O 15.756650 29.830480 6.865600
H 13.505700 28.568020 1.438490
H 13.505700 27.575360 0.134100
H 16.551690 29.435140 7.193900
O 13.505700 26.007220 4.126400
O 15.756650 24.678480 0.462400
O 15.756650 29.906120 4.126400
O 15.756650 24.754120 3.201600
O 13.505700 25.931580 6.865600
O 13.505700 28.653020 3.201600
H 13.505700 26.016580 5.102490
H 15.756650 24.669120 1.438490
H 15.756650 29.915480 5.102490
H 13.505700 27.009240 3.798100
H 15.756650 23.676460 0.134100
H 15.756650 30.908140 3.798100
H 14.961610 25.149460 3.529900
H 16.551690 25.149460 3.529900
H 14.961610 29.435140 7.193900
H 14.300740 25.536240 7.193900
H 12.710660 29.048360 3.529900
H 14.300740 29.048360 3.529900
H 12.710660 25.536240 7.193900
O 13.505700 28.577380 7.790400
O 15.756650 29.830480 14.193600
H 13.505700 28.568020 8.766490
H 13.505700 27.575360 7.462100
H 16.551690 29.435140 14.521900
O 13.505700 26.007220 11.454400
O 15.756650 24.678480 7.790400
O 15.756650 29.906120 11.454400
O 15.756650 24.754120 10.529600
O 13.505700 25.931580 14.193600
O 13.505700 28.653020 10.529600
H 13.505700 26.016580 12.430490
H 15.756650 24.669120 8.766490
H 15.756650 29.915480 12.430490
H 13.505700 27.009240 11.126100
H 15.756650 23.676460 7.462100
H 15.756650 30.908140 11.126100
H 14.961610 25.149460 10.857900
H 16.551690 25.149460 10.857900
H 14.961610 29.435140 14.521900
H 14.300740 25.536240 14.521900
H 12.710660 29.048360 10.857900
H 14.300740 29.048360 10.857900
H 12.710660 25.536240 14.521900
O 13.505700 28.577380 15.118400
O 15.756650 29.830480 21.521600
H 13.505700 28.568020 16.094490
H 13.505700 27.575360 14.790100
H 16.551690 29.435140 21.849900
O 13.505700 26.007220 18.782400
O 15.756650 24.678480 15.118400
O 15.756650 29.906120 18.782400
O 15.756650 24.754120 17.857600
O 13.505700 25.931580 21.521600
O 13.505700 28.653020 17.857600
H 13.505700 26.016580 19.758490
H 15.756650 24.669120 16.094490
H 15.756650 29.915480 19.758490
H 13.505700 27.009240 18.454100
H 15.756650 23.676460 14.790100
H 15.756650 30.908140 18.454100
H 14.961610 25.149460 18.185900
H 16.551690 25.149460 18.185900
H 14.961610 29.435140 21.849900
H 14.300740 25.536240 21.849900
H 12.710660 29.048360 18.185900
H 14.300740 29.048360 18.185900
H 12.710660 25.536240 21.849900
O 13.505700 28.577380 22.446400
O 15.756650 29.830480 28.849600
H 13.505700 28.568020 23.422490
H 13.505700 27.575360 22.118100
H 16.551690 29.435140 29.177900
O 13.505700 26.007220 26.110400
O 15.756650 24.678480 22.446400
O 15.756650 29.906120 26.110400
O 15.756650 24.754120 25.185600
O 13.505700 25.931580 28.849600
O 13.505700 28.653020 25.185600
H 13.505700 26.016580 27.086490
H 15.756650 24.669120 23.422490
H 15.756650 29.915480 27.086490
H 13.505700 27.009240 25.782100
H 15.756650 23.676460 22.118100
H 15.756650 30.908140 25.782100
H 14.961610 25.149460 25.513900
H 16.551690 25.149460 25.513900
H 14.961610 29.435140 29.177900
H 14.300740 25.536240 29.177900
H 12.710660 29.048360 25.513900
H 14.300740 29.048360 25.513900
H 12.710660 25.536240 29.177900
O 13.505700 28.577380 29.774400
O 15.756650 29.830480 36.177600
H 13.505700 28.568020 30.750490
H 13.505700 27.575360 29.446100
H 16.551690 29.435140 36.505900
O 13.505700 26.007220 33.438400
O 15.756650 24.678480 29.774400
O 15.756650 29.906120 33.438400
O 15.756650 24.754120 32.513600
O 13.505700 25.931580 36.177600
O 13.505700 28.653020 32.513600
H 13.505700 26.016580 34.414490
H 15.756650 24.669120 30.750490
H 15.756650 29.915480 34.414490
H 13.505700 27.009240 33.110100
H 15.756650 23.676460 29.446100
H 15.756650 30.908140 33.110100
H 14.961610 25.149460 32.841900
H 16.551690 25.149460 32.841900
H 14.961610 29.435140 36.505900
H 14.300740 25.536240 36.505900
H 12.710660 29.048360 32.841900
H 14.300740 29.048360 32.841900
H 12.710660 25.536240 36.505900
O 13.505700 36.375180 0.462400
O 15.756650 37.628280 6.865600
H 13.505700 36.365820 1.438490
H 13.505700 35.373160 0.134100
H 16.551690 37.232940 7.193900
O 13.505700 33.805020 4.126400
O 15.756650 32.476280 0.462400
O 15.756650 37.703920 4.126400
O 15.756650 32.551920 3.201600
O 13.505700 33.729380 6.865600
O 13.505700 36.450820 3.201600
H 13.505700 33.814380 5.102490
H 15.756650 32.466920 1.438490
H 15.756650 37.713280 5.102490
H 13.505700 34.807040 3.798100
H 15.756650 31.474260 0.134100
H 15.756650 38.705940 3.798100
H 14.961610 32.947260 3.529900
H 16.551690 32.947260 3.529900
H 14.961610 37.232940 7.193900
H 14.300740 33.334040 7.193900
H 12.710660 36.846160 3.529900
H 14.300740 36.846160 3.529900
H 12.710660 33.334040 7.193900
O 13.505700 36.375180 7.790400
O 15.756650 37.628280 14.193600
H 13.505700 36.365820 8.766490
H 13.505700 35.373160 7.462100
H 16.551690 37.232940 14.521900
O 13.505700 33.805020 11.454400
O 15.756650 32.476280 7.790400
O 15.756650 37.703920 11.454400
O 15.756650 32.551920 10.529600
O 13.505700 33.729380 14.193600
O 13.505700 36.450820 10.529600
H 13.505700 33.814380 12.430490
H 15.756650 32.466920 8.766490
H 15.756650 37.713280 12.430490
H 13.505700 34.807040 11.126100
H 15.756650 31.474260 7.462100
H 15.756650 38.705940 11.126100
H 14.961610 32.947260 10.857900
H 16.551690 32.947260 10.857900
H 14.961610 37.232940 14.521900
H 14.300740 33.334040 14.521900
H 12.710660 36.846160 10.857900
H 14.300740 36.846160 10.857900
H 12.710660 33.334040 14.521900
O 13.505700 36.375180 15.118400
O 15.756650 37.628280 21.521600
H 13.505700 36.365820 16.094490
H 13.505700 35.373160 14.790100
H 16.551690 37.232940 21.849900
O 13.505700 33.805020 18.782400
O 15.756650 32.476280 15.118400
O 15.756650 37.703920 18.782400
O 15.756650 32.551920 17.857600
O 13.505700 33.729380 21.521600
O 13.505700 36.450820 17.857600
H 13.505700 33.814380 19.758490
H 15.756650 32.466920 16.094490
H 15.756650 37.713280 19.758490
H 13.505700 34.807040 18.454100
H 15.756650 31.474260 14.790100
H 15.756650 38.705940 18.454100
H 14.961610 32.947260 18.185900
H 16.551690 32.947260 18.185900
H 14.961610 37.232940 21.849900
H 14.300740 33.334040 21.849900
H 12.710660 36.846160 18.185900
H 14.300740 36.846160 18.185900
H 12.710660 33.334040 21.849900
O 13.505700 36.375180 22.446400
O 15.756650 37.628280 28.849600
H 13.505700 36.365820 23.422490
H 13.505700 35.373160 22.118100
H 16.551690 37.232940 29.177900
O 13.505700 33.805020 26.110400
O 15.756650 32.476280 22.446400
O 15.756650 37.703920 26.110400
O 15.756650 32.551920 25.185600
O 13.505700 33.729380 28.849600
O 13.505700 36.450820 25.185600
H 13.505700 33.814380 27.086490
H 15.756650 32.466920 23.422490
H 15.756650 37.713280 27.086490
H 13.505700 34.807040 25.782100
H 15.756650 31.474260 22.118100
H 15.756650 38.705940 25.782100
H 14.961610 32.947260 25.513900
H 16.551690 32.947260 25.513900
H 14.961610 37.232940 29.177900
H 14.300740 33.334040 29.177900
H 12.710660 36.846160 25.513900
H 14.300740 36.846160 25.513900
H 12.710660 33.334040 29.177900
O 13.505700 36.375180 29.774400
O 15.756650 37.628280 36.177600
H 13.505700 36.365820 30.750490
H 13.505700 35.373160 29.446100
H 16.551690 37.232940 36.505900
O 13.505700 33.805020 33.438400
O 15.756650 32.476280 29.774400
O 15.756650 37.703920 33.438400
O 15.756650 32.551920 32.513600
O 13.505700 33.729380 36.177600
O 13.505700 36.450820 32.513600
H 13.505700 33.814380 34.414490
H 15.756650 32.466920 30.750490
H 15.756650 37.713280 34.414490
H 13.505700 34.807040 33.110100
H 15.756650 31.474260 29.446100
H 15.756650 38.705940 33.110100
H 14.961610 32.947260 32.841900
H 16.551690 32.947260 32.841900
H 14.961610 37.232940 36.505900
H 14.300740 33.334040 36.505900
H 12.710660 36.846160 32.841900
H 14.300740 36.846160 32.841900
H 12.710660 33.334040 36.505900
O 18.007600 5.183980 0.462400
O 20.258550 6.437080 6.865600
H 18.007600 5.174620 1.438490
H 18.007600 4.181960 0.134100
H 21.053590 6.041740 7.193900
O 18.007600 2.613820 4.126400
O 20.258550 1.285080 0.462400
O 20.258550 6.512720 4.126400
O 20.258550 1.360720 3.201600
O 18.007600 2.538180 6.865600
O 18.007600 5.259620 3.201600
H 18.007600 2.623180 5.102490
H 20.258550 1.275720 1.438490
H 20.258550 6.522080 5.102490
H 18.007600 3.615840 3.798100
H 20.258550 0.283060 0.134100
H 20.258550 7.514740 3.798100
H 19.463510 1.756060 3.529900
H 21.053590 1.756060 3.529900
H 19.463510 6.041740 7.193900
H 18.802640 2.142840 7.193900
H 17.212560 5.654960 3.529900
H 18.802640 5.654960 3.529900
H 17.212560 2.142840 7.193900
O 18.007600 5.183980 7.790400
O 20.258550 6.437080 14.193600
H 18.007600 5.174620 8.766490
H 18.007600 4.181960 7.462100
H 21.053590 6.041740 14.521900
O 18.007600 2.613820 11.454400
O 20.258550 1.285080 7.790400
O 20.258550 6.512720 11.454400
O 20.258550 1.360720 10.529600
O 18.007600 2.538180 14.193600
O 18.007600 5.259620 10.529600
H 18.007600 2.623180 12.430490
H 20.258550 1.275720 8.766490
H 20.258550 6.522080 12.430490
H 18.007600 3.615840 11.126100
H 20.258550 0.283060 7.462100
H 20.258550 7.514740 11.126100
H 19.463510 1.756060 10.857900
H 21.053590 1.756060 10.857900
H 19.463510 6.041740 14.521900
H 18.802640 2.142840 14.521900
H 17.212560 5.654960 10.857900
H 18.802640 5.654960 10.857900
H 17.212560 2.142840 14.521900
O 18.007600 5.183980 15.118400
O 20.258550 6.437080 21.521600
H 18.007600 5.174620 16.094490
H 18.007600 4.181960 14.790100
H 21.053590 6.041740 21.849900
O 18.007600 2.613820 18.782400
O 20.258550 1.285080 15.118400
O 20.258550 6.512720 18.782400
O 20.258550 1.360720 17.857600
O 18.007600 2.538180 21.521600
O 18.007600 5.259620 17.857600
H 18.007600 2.623180 19.758490
H 20.258550 1.275720 16.094490
H 20.258550 6.522080 19.758490
H 18.007600 3.615840 18.454100
H 20.258550 0.283060 14.790100
H 20.258550 7.514740 18.454100
H 19.463510 1.756060 18.185900
H 21.053590 1.756060 18.185900
H 19.463510 6.041740 21.849900
H 18.802640 2.142840 21.849900
H 17.212560 5.654960 18.185900
H 18.802640 5.654960 18.185900
H 17.212560 2.142840 21.849900
O 18.007600 5.183980 22.446400
O 20.258550 6.437080 28.849600
H 18.007600 5.174620 23.422490
H 18.007600 4.181960 22.118100
H 21.053590 6.041740 29.177900
O 18.007600 2.613820 26.110400
O 20.258550 1.285080 22.446400
O 20.258550 6.512720 26.110400
O 20.258550 1.360720 25.185600
O 18.007600 2.538180 28.849600
O 18.007600 5.259620 25.185600
H 18.007600 2.623180 27.086490
H 20.258550 1.275720 23.422490
H 20.258550 6.522080 27.086490
H 18.007600 3.615840 25.782100
H 20.258550 0.283060 22.118100
H 20.258550 7.514740 25.782100
H 19.463510 1.756060 25.513900
H 21.053590 1.756060 25.513900
H 19.463510 6.041740 29.177900
H 18.802640 2.142840 29.177900
H 17.212560 5.654960 25.513900
H 18.802640 5.654960 25.513900
H 17.212560 2.142840 29.177900
O 18.007600 5.183980 29.774400
O 20.258550 6.437080 36.177600
H 18.007600 5.174620 30.750490
H 18.007600 4.181960 29.446100
H 21.053590 6.041740 36.505900
O 18.007600 2.613820 33.438400
O 20.258550 1.285080 29.774400
O 20.258550 6.512720 33.438400
O 20.258550 1.360720 32.513600
O 18.007600 2.538180 36.177600
O 18.007600 5.259620 32.513600
H 18.007600 2.623180 34.414490
H 20.258550 1.275720 30.750490
H 20.258550 6.522080 34.414490
H 18.007600 3.615840 33.110100
H 20.258550 0.283060 29.446100
H 20.258550 7.514740 33.110100
H 19.463510 1.756060 32.841900
H 21.053590 1.756060 32.841900
H 19.463510 6.041740 36.505900
H 18.802640 2.142840 36.505900
H 17.212560 5.654960 32.841900
H 18.802640 5.654960 32.841900
H 17.212560 2.142840 36.505900
O 18.007600 12.981780 0.462400
O 20.258550 14.234880 6.865600
H 18.007600 12.972420 1.438490
H 18.007600 11.979760 0.134100
H 21.053590 13.839540 7.193900
O 18.007600 10.411620 4.126400
O 20.258550 9.082880 0.462400
O 20.258550 14.310520 4.126400
O 20.258550 9.158520 3.201600
O 18.007600 10.335980 6.865600
O 18.007600 13.057420 3.201600
H 18.007600 10.420980 5.102490
H 20.258550 9.073520 1.438490
H 20.258550 14.319880 5.102490
H 18.007600 11.413640 3.798100
H 20.258550 8.080860 0.134100
H 20.258550 15.312540 3.798100
H 19.463510 9.553860 3.529900
H 21.053590 9.553860 3.529900
H 19.463510 13.839540 7.193900
H 18.802640 9.940640 7.193900
H 17.212560 13.452760 3.529900
H 18.802640 13.452760 3.529900
H 17.212560 9.940640 7.193900
O 18.007600 12.981780 7.790400
O 20.258550 14.234880 14.193600
H 18.007600 12.972420 8.766490
H 18.007600 11.979760 7.462100
H 21.053590 13.839540 14.521900
O 18.007600 10.411620 11.454400
O 20.258550 9.082880 7.790400
O 20.258550 14.310520 11.454400
O 20.258550 9.158520 10.529600
O 18.007600 10.335980 14.193600
O 18.007600 13.057420 10.529600
H 18.007600 10.420980 12.430490
H 20.258550 9.073520 8.766490
H 20.258550 14.319880 12.430490
H 18.007600 11.413640 11.126100
H 20.258550 8.080860 7.462100
H 20.258550 15.312540 11.126100
H 19.463510 9.553860 10.857900
H 21.053590 9.553860 10.857900
H 19.463510 13.839540 14.521900
H 18.802640 9.940640 14.521900
H 17.212560 13.452760 10.857900
H 18.802640 13.452760 10.857900
H 17.212560 9.940640 14.521900
O 18.007600 12.981780 15.118400
O 20.258550 14.234880 21.521600
H 18.007600 12.972420 16.094490
H 18.007600 11.979760 14.790100
H 21.053590 13.839540 21.849900
O 18.007600 10.411620 18.782400
O 20.258550 9.082880 15.118400
O 20.258550 14.310520 18.782400
O 20.258550 9.158520 17.857600
O 18.007600 10.335980 21.521600
O 18.007600 13.057420 17.857600
H 18.007600 10.420980 19.758490
H 20.258550 9.073520 16.094490
H 20.258550 14.319880 19.758490
H 18.007600 11.413640 18.454100
H 20.258550 8.080860 14.790100
H 20.258550 15.312540 18.454100
H 19.463510 9.553860 18.185900
H 21.053590 9.553860 18.185900
H 19.463510 13.839540 21.849900
H 18.802640 9.940640 21.849900
H 17.212560 13.452760 18.185900
H 18.802640 13.452760 18.185900
H 17.212560 9.940640 21.849900
O 18.007600 12.981780 22.446400
O 20.258550 14.234880 28.849600
H 18.007600 12.972420 23.422490
H 18.007600 11.979760 22.118100
H 21.053590 13.839540 29.177900
O 18.007600 10.411620 26.110400
O 20.258550 9.082880 22.446400
O 20.258550 14.310520 26.110400
O 20.258550 9.158520 25.185600
O 18.007600 10.335980 28.849600
O 18.007600 13.057420 25.185600
H 18.007600 10.420980 27.086490
H 20.258550 9.073520 23.422490
H 20.258550 14.319880 27.086490
H 18.007600 11.413640 25.782100
H 20.258550 8.080860 22.118100
H 20.258550 15.312540 25.782100
H 19.463510 9.553860 25.513900
H 21.053590 9.553860 25.513900
H 19.463510 13.839540 29.177900
H 18.802640 9.940640 29.177900
H 17.212560 13.452760 25.513900
H 18.802640 13.452760 25.513900
H 17.212560 9.940640 29.177900
O 18.007600 12.981780 29.774400
O 20.258550 14.234880 36.177600
H 18.007600 12.972420 30.750490
H 18.007600 11.979760 29.446100
H 21.053590 13.839540 36.505900
O 18.007600 10.411620 33.438400
O 20.258550 9.082880 29.774400
O 20.258550 14.310520 33.438400
O 20.258550 9.158520 32.513600
O 18.007600 10.335980 36.177600
O 18.007600 13.057420 32.513600
H 18.007600 10.420980 34.414490
H 20.258550 9.073520 30.750490
H 20.258550 14.319880 34.414490
H 18.007600 11.413640 33.110100
H 20.258550 8.080860 29.446100
H 20.258550 15.312540 33.110100
H 19.463510 9.553860 32.841900
H 21.053590 9.553860 32.841900
H 19.463510 13.839540 36.505900
H 18.802640 9.940640 36.505900
H 17.212560 13.452760 32.841900
H 18.802640 13.452760 32.841900
H 17.212560 9.940640 36.505900
O 18.007600 20.779580 0.462400
O 20.258550 22.032680 6.865600
H 18.007600 20.770220 1.438490
H 18.007600 19.777560 0.134100
H 21.053590 21.637340 7.193900
O 18.007600 18.209420 4.126400
O 20.258550 16.880680 0.462400
O 20.258550 22.108320 4.126400
O 20.258550 16.956320 3.201600
O 18.007600 18.133780 6.865600
O 18.007600 20.855220 3.201600
H 18.007600 18.218780 5.102490
H 20.258550 16.871320 1.438490
H 20.258550 22.117680 5.102490
H 18.007600 19.211440 3.798100
H 20.258550 15.878660 0.134100
H 20.258550 23.110340 3.798100
H 19.463510 17.351660 3.529900
H 21.053590 17.351660 3.529900
H 19.463510 21.637340 7.193900
H 18.802640 17.738440 7.193900
H 17.212560 21.250560 3.529900
H 18.802640 21.250560 3.529900
H 17.212560 17.738440 7.193900
O 18.007600 20.779580 7.790400
O 20.258550 22.032680 14.193600
H 18.007600 20.770220 8.766490
H 18.007600 19.777560 7.462100
H 21.053590 21.637340 14.521900
O 18.007600 18.209420 11.454400
O 20.258550 16.880680 7.790400
O 20.258550 22.108320 11.454400
O 20.258550 16.956320 10.529600
O 18.007600 18.133780 14.193600
O 18.007600 20.855220 10.529600
H 18.007600 18.218780 12.430490
H 20.258550 16.871320 8.766490
H 20.258550 22.117680 12.430490
H 18.007600 19.211440 11.126100
H 20.258550 15.878660 7.462100
H 20.258550 23.110340 11.126100
H 19.463510 17.351660 10.857900
H 21.053590 17.351660 10.857900
H 19.463510 21.637340 14.521900
H 18.802640 17.738440 14.521900
H 17.212560 21.250560 10.857900
H 18.802640 21.250560 10.857900
H 17.212560 17.738440 14.521900
O 18.007600 20.779580 15.118400
O 20.258550 22.032680 21.521600
H 18.007600 20.770220 16.094490
H 18.007600 19.777560 14.790100
H 21.053590 21.637340 21.849900
O 18.007600 18.209420 18.782400
O 20.258550 16.880680 15.118400
O 20.258550 22.108320 18.782400
O 20.258550 16.956320 17.857600
O 18.007600 18.133780 21.521600
O 18.007600 20.855220 17.857600
H 18.007600 18.218780 19.758490
H 20.258550 16.871320 16.094490
H 20.258550 22.117680 19.758490
H 18.007600 19.211440 18.454100
H 20.258550 15.878660 14.790100
H 20.258550 23.110340 18.454100
H 19.463510 17.351660 18.185900
H 21.053590 17.351660 18.185900
H 19.463510 21.637340 21.849900
H 18.802640 17.738440 21.849900
H 17.212560 21.250560 18.185900
H 18.802640 21.250560 18.185900
H 17.212560 17.738440 21.849900
O 18.007600 20.779580 22.446400
O 20.258550 22.032680 28.849600
H 18.007600 20.770220 23.422490
H 18.007600 19.777560 22.118100
H 21.053590 21.637340 29.177900
O 18.007600 18.209420 26.110400
O 20.258550 16.880680 22.446400
O 20.258550 22.108320 26.110400
O 20.258550 16.956320 25.185600
O 18.007600 18.133780 28.849600
O 18.007600 20.855220 25.185600
H 18.007600 18.218780 27.086490
H 20.258550 16.871320 23.422490
H 20.258550 22.117680 27.086490
H 18.007600 19.211440 25.782100
H 20.258550 15.878660 22.118100
H 20.258550 23.110340 25.782100
H 19.463510 17.351660 25.513900
H 21.053590 17.351660 25.513900
H 19.463510 21.637340 29.177900
H 18.802640 17.738440 29.177900
H 17.212560 21.250560 25.513900
H 18.802640 21.250560 25.513900
H 17.212560 17.738440 29.177900
O 18.007600 20.779580 29.774400
O 20.258550 22.032680 36.177600
H 18.007600 20.770220 30.750490
H 18.007600 19.777560 29.446100
H 21.053590 21.637340 36.505900
O 18.007600 18.209420 33.438400
O 20.258550 16.880680 29.774400
O 20.258550 22.108320 33.438400
O 20.258550 16.956320 32.513600
O 18.007600 18.133780 36.177600
O 18.007600 20.855220 32.513600
H 18.007600 18.218780 34.414490
H 20.258550 16.871320 30.750490
H 20.258550 22.117680 34.414490
H 18.007600 19.211440 33.110100
H 20.258550 15.878660 29.446100
H 20.258550 23.110340 33.110100
H 19.463510 17.351660 32.841900
H 21.053590 17.351660 32.841900
H 19.463510 21.637340 36.505900
H 18.802640 17.738440 36.505900
H 17.212560 21.250560 32.841900
H 18.802640 21.250560 32.841900
H 17.212560 17.738440 36.505900
O 18.007600 28.577380 0.462400
O 20.258550 29.830480 6.865600
H 18.007600 28.568020 1.438490
H 18.007600 27.575360 0.134100
H 21.053590 29.435140 7.193900
O 18.007600 26.007220 4.126400
O 20.258550 24.678480 0.462400
O 20.258550 29.906120 4.126400
O 20.258550 24.754120 3.201600
O 18.007600 25.931580 6.865600
O 18.007600 28.653020 3.201600
H 18.007600 26.016580 5.102490
H 20.258550 24.669120 1.438490
H 20.258550 29.915480 5.102490
H 18.007600 27.009240 3.798100
H 20.258550 23.676460 0.134100
H 20.258550 30.908140 3.798100
H 19.463510 25.149460 3.529900
H 21.053590 25.149460 3.529900
H 19.463510 29.435140 7.193900
H 18.802640 25.536240 7.193900
H 17.212560 29.048360 3.529900
H 18.802640 29.048360 3.529900
H 17.212560 25.536240 7.193900
O 18.007600 28.577380 7.790400
O 20.258550 29.830480 14.193600
H 18.007600 28.568020 8.766490
H 18.007600 27.575360 7.462100
H 21.053590 29.435140 14.521900
O 18.007600 26.007220 11.454400
O 20.258550 24.678480 7.790400
O 20.258550 29.906120 11.454400
O 20.258550 24.754120 10.529600
O 18.007600 25.931580 14.193600
O 18.007600 28.653020 10.529600
H 18.007600 26.016580 12.430490
H 20.258550 24.669120 8.766490
H 20.258550 29.915480 12.430490
H 18.007600 27.009240 11.126100
H 20.258550 23.676460 7.462100
H 20.258550 30.908140 11.126100
H 19.463510 25.149460 10.857900
H 21.053590 25.149460 10.857900
H 19.463510 29.435140 14.521900
H 18.802640 25.536240 14.521900
H 17.212560 29.048360 10.857900
H 18.802640 29.048360 10.857900
H 17.212560 25.536240 14.521900
O 18.007600 28.577380 15.118400
O 20.258550 29.830480 21.521600
H 18.007600 28.568020 16.094490
H 18.007600 27.575360 14.790100
H 21.053590 29.435140 21.849900
O 18.007600 26.007220 18.782400
O 20.258550 24.678480 15.118400
O 20.258550 29.906120 18.782400
O 20.258550 24.754120 17.857600
O 18.007600 25.931580 21.521600
O 18.007600 28.653020 17.857600
H 18.007600 26.016580 19.758490
H 20.258550 24.669120 16.094490
H 20.258550 29.915480 19.758490
H 18.007600 27.009240 18.454100
H 20.258550 23.676460 14.790100
H 20.258550 30.908140 18.454100
H 19.463510 25.149460 18.185900
H 21.053590 25.149460 18.185900
H 19.463510 29.435140 21.849900
H 18.802640 25.536240 21.849900
H 17.212560 29.048360 18.185900
H 18.802640 29.048360 18.185900
H 17.212560 25.536240 21.849900
O 18.007600 28.577380 22.446400
O 20.258550 29.830480 28.849600
H 18.007600 28.568020 23.422490
H 18.007600 27.575360 22.118100
H 21.053590 29.435140 29.177900
O 18.007600 26.007220 26.110400
O 20.258550 24.678480 22.446400
O 20.258550 29.906120 26.110400
O 20.258550 24.754120 25.185600
O 18.007600 25.931580 28.849600
O 18.007600 28.653020 25.185600
H 18.007600 26.016580 27.086490
H 20.258550 24.669120 23.422490
H 20.258550 29.915480 27.086490
H 18.007600 27.009240 25.782100
H 20.258550 23.676460 22.118100
H 20.258550 30.908140 25.782100
H 19.463510 25.149460 25.513900
H 21.053590 25.149460 25.513900
H 19.463510 29.435140 29.177900
H 18.802640 25.536240 29.177900
H 17.212560 29.048360 25.513900
H 18.802640 29.048360 25.513900
H 17.212560 25.536240 29.177900
O 18.007600 28.577380 29.774400
O 20.258550 29.830480 36.177600
H 18.007600 28.568020 30.750490
H 18.007600 27.575360 29.446100
H 21.053590 29.435140 36.505900
O 18.007600 26.007220 33.438400
O 20.258550 24.678480 29.774400
O 20.258550 29.906120 33.438400
O 20.258550 24.754120 32.513600
O 18.007600 25.931580 36.177600
O 18.007600 28.653020 32.513600
H 18.007600 26.016580 34.414490
H 20.258550 24.669120 30.750490
H 20.258550 29.915480 34.414490
H 18.007600 27.009240 33.110100
H 20.258550 23.676460 29.446100
H 20.258550 30.908140 33.110100
H 19.463510 25.149460 32.841900
H 21.053590 25.149460 32.841900
H 19.463510 29.435140 36.505900
H 18.802640 25.536240 36.505900
H 17.212560 29.048360 32.841900
H 18.802640 29.048360 32.841900
H 17.212560 25.536240 36.505900
O 18.007600 36.375180 0.462400
O 20.258550 37.628280 6.865600
H 18.007600 36.365820 1.438490
H 18.007600 35.373160 0.134100
H 21.053590 37.232940 7.193900
O 18.007600 33.805020 4.126400
O 20.258550 32.476280 0.462400
O 20.258550 37.703920 4.126400
O 20.258550 32.551920 3.201600
O 18.007600 33.729380 6.865600
O 18.007600 36.450820 3.201600
H 18.007600 33.814380 5.102490
H 20.258550 32.466920 1.438490
H 20.258550 37.713280 5.102490
H 18.007600 34.807040 3.798100
H 20.258550 31.474260 0.134100
H 20.258550 38.705940 3.798100
H 19.463510 32.947260 3.529900
H 21.053590 32.947260 3.529900
H 19.463510 37.232940 7.193900
H 18.802640 33.334040 7.193900
H 17.212560 36.846160 3.529900
H 18.802640 36.846160 3.529900
H 17.212560 33.334040 7.193900
O 18.007600 36.375180 7.790400
O 20.258550 37.628280 14.193600
H 18.007600 36.365820 8.766490
H 18.007600 35.373160 7.462100
H 21.053590 37.232940 14.521900
O 18.007600 33.805020 11.454400
O 20.258550 32.476280 7.790400
O 20.258550 37.703920 11.454400
O 20.258550 32.551920 10.529600
O 18.007600 33.729380 14.193600
O 18.007600 36.450820 10.529600
H 18.007600 33.814380 12.430490
H 20.258550 32.466920 8.766490
H 20.258550 37.713280 12.430490
H 18.007600 34.807040 11.126100
H 20.258550 31.474260 7.462100
H 20.258550 38.705940 11.126100
H 19.463510 32.947260 10.857900
H 21.053590 32.947260 10.857900
H 19.463510 37.232940 14.521900
H 18.802640 33.334040 14.521900
H 17.212560 36.846160 10.857900
H 18.802640 36.846160 10.857900
H 17.212560 33.334040 14.521900
O 18.007600 36.375180 15.118400
O 20.258550 37.628280 21.521600
H 18.007600 36.365820 16.094490
H 18.007600 35.373160 14.790100
H 21.053590 37.232940 21.849900
O 18.007600 33.805020 18.782400
O 20.258550 32.476280 15.118400
O 20.258550 37.703920 18.782400
O 20.258550 32.551920 17.857600
O 18.007600 33.729380 21.521600
O 18.007600 36.450820 17.857600
H 18.007600 33.814380 19.758490
H 20.258550 32.466920 16.094490
H 20.258550 37.713280 19.758490
H 18.007600 34.807040 18.454100
H 20.258550 31.474260 14.790100
H 20.258550 38.705940 18.454100
H 19.463510 32.947260 18.185900
H 21.053590 32.947260 18.185900
H 19.463510 37.232940 21.849900
H 18.802640 33.334040 21.849900
H 17.212560 36.846160 18.185900
H 18.802640 36.846160 18.185900
H 17.212560 33.334040 21.849900
O 18.007600 36.375180 22.446400
O 20.258550 37.628280 28.849600
H 18.007600 36.365820 23.422490
H 18.007600 35.373160 22.118100
H 21.053590 37.232940 29.177900
O 18.007600 33.805020 26.110400
O 20.258550 32.476280 22.446400
O 20.258550 37.703920 26.110400
O 20.258550 32.551920 25.185600
O 18.007600 33.729380 28.849600
O 18.007600 36.450820 25.185600
H 18.007600 33.814380 27.086490
H 20.258550 32.466920 23.422490
H 20.258550 37.713280 27.086490
H 18.007600 34.807040 25.782100
H 20.258550 31.474260 22.118100
H 20.258550 38.705940 25.782100
H 19.463510 32.947260 25.513900
H 21.053590 32.947260 25.513900
H 19.463510 37.232940 29.177900
H 18.802640 33.334040 29.177900
H 17.212560 36.846160 25.513900
H 18.802640 36.846160 25.513900
H 17.212560 33.334040 29.177900
O 18.007600 36.375180 29.774400
O 20.258550 37.628280 36.177600
H 18.007600 36.365820 30.750490
H 18.007600 35.373160 29.446100
H 21.053590 37.232940 36.505900
O 18.007600 33.805020 33.438400
O 20.258550 32.476280 29.774400
O 20.258550 37.703920 33.438400
O 20.258550 32.551920 32.513600
O 18.007600 33.729380 36.177600
O 18.007600 36.450820 32.513600
H 18.007600 33.814380 34.414490
H 20.258550 32.466920 30.750490
H 20.258550 37.713280 34.414490
H 18.007600 34.807040 33.110100
H 20.258550 31.474260 29.446100
H 20.258550 38.705940 33.110100
H 19.463510 32.947260 32.841900
H 21.053590 32.947260 32.841900
H 19.463510 37.232940 36.505900
H 18.802640 33.334040 36.505900
H 17.212560 36.846160 32.841900
H 18.802640 36.846160 32.841900
H 17.212560 33.334040 36.505900


==> anc/files/timings/scaling/Ice_XI/5x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       def2-SVP
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Ice_XI/5x_supercell/tc_hf_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Fri Sep 20 10:46:05 2024
| On fire-21-01 (available memory: 879194 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffdb75ee000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f4e86815000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f4e867f9000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f4e8640f000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f4e86326000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f4e84800000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f4e844a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f4e86320000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f4e862f5000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f4e8268b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f4e82231000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f4e82000000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f4e862e8000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f4e862e2000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f4e82215000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f4e862dc000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f4e296ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f4e295f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f4e0e773000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f4e0e3c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f4e0bffd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f4e0bf05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f4e0b8b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f4e0b428000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f4e0b40b000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f4e0b3d6000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f4e0b103000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f4e0b0a2000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f4e0affe000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f4e0abba000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f4e08f4d000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f4e08c00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f4e02400000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f4df7600000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f4de7800000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f4de0600000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f4dbde00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f4dbc7d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f4dbc400000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f4dbc1d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f4dbbc00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f4dbb800000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f4e08f2d000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f4e08eb5000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f4dbb5d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f4e868cb000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f4e08bd6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f4e023df000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f4e023c0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f4e02353000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f4e08bc2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f4df75ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f4de77a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f4e02342000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f4de76d2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f4e02334000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f4e8220c000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f4e08eb0000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f4de76a8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f4dbc05a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f4e08eab000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f4db8400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f4dbba56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f4db8215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f4de7660000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f4de05ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f4de0538000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f4db814a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f4dbc7a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f4df75a6000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f4de7652000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f4dbc787000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f4dbc764000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f4db800f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f4dbc74c000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f4de764b000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f4dbc738000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f4de052b000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 18
|  AVAILABLE: 982
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1275732832

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 22.5095000000 A, b = 38.9890000000 A, c = 36.6400000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(42.5367871206, 0.0000000000, 0.0000000000), (0.0000000000, 73.6785265353, 0.0000000000), (0.0000000000, 0.0000000000, 69.2395601901), 
Reciprocal space lattice vector in a.u.:
(0.1477117980, -0.0000000000, -0.0000000000), (0.0000000000, 0.0852783790, -0.0000000000), (0.0000000000, 0.0000000000, 0.0907455982), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)
Atom 24 = (0.0000000000, 9.7963017258, 14.7217213347)
Atom 25 = (4.2536787121, 12.1643173610, 26.8220147793)
Atom 26 = (0.0000000000, 9.7786138906, 16.5662639741)
Atom 27 = (0.0000000000, 7.9027584916, 14.1013242930)
Atom 28 = (5.7560864613, 11.4172330891, 27.4424118211)
Atom 29 = (0.0000000000, 4.9394035812, 21.6456773538)
Atom 30 = (4.2536787121, 2.4284490723, 14.7217213347)
Atom 31 = (4.2536787121, 12.3072562348, 21.6456773538)
Atom 32 = (4.2536787121, 2.5713879460, 19.8980587603)
Atom 33 = (0.0000000000, 4.7964647075, 26.8220147793)
Atom 34 = (0.0000000000, 9.9392405995, 19.8980587603)
Atom 35 = (0.0000000000, 4.9570914165, 23.4902199931)
Atom 36 = (4.2536787121, 2.4107612371, 16.5662639741)
Atom 37 = (4.2536787121, 12.3249440700, 23.4902199931)
Atom 38 = (0.0000000000, 6.8329468154, 21.0252803120)
Atom 39 = (4.2536787121, 0.5349058381, 14.1013242930)
Atom 40 = (4.2536787121, 14.2007994690, 21.0252803120)
Atom 41 = (2.7512709628, 3.3184722180, 20.5184558021)
Atom 42 = (5.7560864613, 3.3184722180, 20.5184558021)
Atom 43 = (2.7512709628, 11.4172330891, 27.4424118211)
Atom 44 = (1.5024077493, 4.0493804355, 27.4424118211)
Atom 45 = (-1.5024077493, 10.6863248715, 20.5184558021)
Atom 46 = (1.5024077493, 10.6863248715, 20.5184558021)
Atom 47 = (-1.5024077493, 4.0493804355, 27.4424118211)
Atom 48 = (0.0000000000, 9.7963017258, 28.5696333728)
Atom 49 = (4.2536787121, 12.1643173610, 40.6699268174)
Atom 50 = (0.0000000000, 9.7786138906, 30.4141760121)
Atom 51 = (0.0000000000, 7.9027584916, 27.9492363310)
Atom 52 = (5.7560864613, 11.4172330891, 41.2903238591)
Atom 53 = (0.0000000000, 4.9394035812, 35.4935893918)
Atom 54 = (4.2536787121, 2.4284490723, 28.5696333728)
Atom 55 = (4.2536787121, 12.3072562348, 35.4935893918)
Atom 56 = (4.2536787121, 2.5713879460, 33.7459707983)
Atom 57 = (0.0000000000, 4.7964647075, 40.6699268174)
Atom 58 = (0.0000000000, 9.9392405995, 33.7459707983)
Atom 59 = (0.0000000000, 4.9570914165, 37.3381320311)
Atom 60 = (4.2536787121, 2.4107612371, 30.4141760121)
Atom 61 = (4.2536787121, 12.3249440700, 37.3381320311)
Atom 62 = (0.0000000000, 6.8329468154, 34.8731923500)
Atom 63 = (4.2536787121, 0.5349058381, 27.9492363310)
Atom 64 = (4.2536787121, 14.2007994690, 34.8731923500)
Atom 65 = (2.7512709628, 3.3184722180, 34.3663678401)
Atom 66 = (5.7560864613, 3.3184722180, 34.3663678401)
Atom 67 = (2.7512709628, 11.4172330891, 41.2903238591)
Atom 68 = (1.5024077493, 4.0493804355, 41.2903238591)
Atom 69 = (-1.5024077493, 10.6863248715, 34.3663678401)
Atom 70 = (1.5024077493, 10.6863248715, 34.3663678401)
Atom 71 = (-1.5024077493, 4.0493804355, 41.2903238591)
Atom 72 = (0.0000000000, 9.7963017258, 42.4175454108)
Atom 73 = (4.2536787121, 12.1643173610, 54.5178388554)
Atom 74 = (0.0000000000, 9.7786138906, 44.2620880502)
Atom 75 = (0.0000000000, 7.9027584916, 41.7971483690)
Atom 76 = (5.7560864613, 11.4172330891, 55.1382358971)
Atom 77 = (0.0000000000, 4.9394035812, 49.3415014298)
Atom 78 = (4.2536787121, 2.4284490723, 42.4175454108)
Atom 79 = (4.2536787121, 12.3072562348, 49.3415014298)
Atom 80 = (4.2536787121, 2.5713879460, 47.5938828364)
Atom 81 = (0.0000000000, 4.7964647075, 54.5178388554)
Atom 82 = (0.0000000000, 9.9392405995, 47.5938828364)
Atom 83 = (0.0000000000, 4.9570914165, 51.1860440692)
Atom 84 = (4.2536787121, 2.4107612371, 44.2620880502)
Atom 85 = (4.2536787121, 12.3249440700, 51.1860440692)
Atom 86 = (0.0000000000, 6.8329468154, 48.7211043880)
Atom 87 = (4.2536787121, 0.5349058381, 41.7971483690)
Atom 88 = (4.2536787121, 14.2007994690, 48.7211043880)
Atom 89 = (2.7512709628, 3.3184722180, 48.2142798781)
Atom 90 = (5.7560864613, 3.3184722180, 48.2142798781)
Atom 91 = (2.7512709628, 11.4172330891, 55.1382358971)
Atom 92 = (1.5024077493, 4.0493804355, 55.1382358971)
Atom 93 = (-1.5024077493, 10.6863248715, 48.2142798781)
Atom 94 = (1.5024077493, 10.6863248715, 48.2142798781)
Atom 95 = (-1.5024077493, 4.0493804355, 55.1382358971)
Atom 96 = (0.0000000000, 9.7963017258, 56.2654574488)
Atom 97 = (4.2536787121, 12.1643173610, 68.3657508934)
Atom 98 = (0.0000000000, 9.7786138906, 58.1100000882)
Atom 99 = (0.0000000000, 7.9027584916, 55.6450604071)
Atom 100 = (5.7560864613, 11.4172330891, 68.9861479352)
Atom 101 = (0.0000000000, 4.9394035812, 63.1894134678)
Atom 102 = (4.2536787121, 2.4284490723, 56.2654574488)
Atom 103 = (4.2536787121, 12.3072562348, 63.1894134678)
Atom 104 = (4.2536787121, 2.5713879460, 61.4417948744)
Atom 105 = (0.0000000000, 4.7964647075, 68.3657508934)
Atom 106 = (0.0000000000, 9.9392405995, 61.4417948744)
Atom 107 = (0.0000000000, 4.9570914165, 65.0339561072)
Atom 108 = (4.2536787121, 2.4107612371, 58.1100000882)
Atom 109 = (4.2536787121, 12.3249440700, 65.0339561072)
Atom 110 = (0.0000000000, 6.8329468154, 62.5690164261)
Atom 111 = (4.2536787121, 0.5349058381, 55.6450604071)
Atom 112 = (4.2536787121, 14.2007994690, 62.5690164261)
Atom 113 = (2.7512709628, 3.3184722180, 62.0621919162)
Atom 114 = (5.7560864613, 3.3184722180, 62.0621919162)
Atom 115 = (2.7512709628, 11.4172330891, 68.9861479352)
Atom 116 = (1.5024077493, 4.0493804355, 68.9861479352)
Atom 117 = (-1.5024077493, 10.6863248715, 62.0621919162)
Atom 118 = (1.5024077493, 10.6863248715, 62.0621919162)
Atom 119 = (-1.5024077493, 4.0493804355, 68.9861479352)
Atom 120 = (0.0000000000, 24.5320070329, 0.8738092967)
Atom 121 = (4.2536787121, 26.9000226681, 12.9741027413)
Atom 122 = (0.0000000000, 24.5143191976, 2.7183519361)
Atom 123 = (0.0000000000, 22.6384637987, 0.2534122550)
Atom 124 = (5.7560864613, 26.1529383961, 13.5944997831)
Atom 125 = (0.0000000000, 19.6751088883, 7.7977653157)
Atom 126 = (4.2536787121, 17.1641543794, 0.8738092967)
Atom 127 = (4.2536787121, 27.0429615418, 7.7977653157)
Atom 128 = (4.2536787121, 17.3070932531, 6.0501467223)
Atom 129 = (0.0000000000, 19.5321700146, 12.9741027413)
Atom 130 = (0.0000000000, 24.6749459066, 6.0501467223)
Atom 131 = (0.0000000000, 19.6927967235, 9.6423079551)
Atom 132 = (4.2536787121, 17.1464665441, 2.7183519361)
Atom 133 = (4.2536787121, 27.0606493771, 9.6423079551)
Atom 134 = (0.0000000000, 21.5686521225, 7.1773682740)
Atom 135 = (4.2536787121, 15.2706111451, 0.2534122550)
Atom 136 = (4.2536787121, 28.9365047760, 7.1773682740)
Atom 137 = (2.7512709628, 18.0541775251, 6.6705437641)
Atom 138 = (5.7560864613, 18.0541775251, 6.6705437641)
Atom 139 = (2.7512709628, 26.1529383961, 13.5944997831)
Atom 140 = (1.5024077493, 18.7850857426, 13.5944997831)
Atom 141 = (-1.5024077493, 25.4220301786, 6.6705437641)
Atom 142 = (1.5024077493, 25.4220301786, 6.6705437641)
Atom 143 = (-1.5024077493, 18.7850857426, 13.5944997831)
Atom 144 = (0.0000000000, 24.5320070329, 14.7217213347)
Atom 145 = (4.2536787121, 26.9000226681, 26.8220147793)
Atom 146 = (0.0000000000, 24.5143191976, 16.5662639741)
Atom 147 = (0.0000000000, 22.6384637987, 14.1013242930)
Atom 148 = (5.7560864613, 26.1529383961, 27.4424118211)
Atom 149 = (0.0000000000, 19.6751088883, 21.6456773538)
Atom 150 = (4.2536787121, 17.1641543794, 14.7217213347)
Atom 151 = (4.2536787121, 27.0429615418, 21.6456773538)
Atom 152 = (4.2536787121, 17.3070932531, 19.8980587603)
Atom 153 = (0.0000000000, 19.5321700146, 26.8220147793)
Atom 154 = (0.0000000000, 24.6749459066, 19.8980587603)
Atom 155 = (0.0000000000, 19.6927967235, 23.4902199931)
Atom 156 = (4.2536787121, 17.1464665441, 16.5662639741)
Atom 157 = (4.2536787121, 27.0606493771, 23.4902199931)
Atom 158 = (0.0000000000, 21.5686521225, 21.0252803120)
Atom 159 = (4.2536787121, 15.2706111451, 14.1013242930)
Atom 160 = (4.2536787121, 28.9365047760, 21.0252803120)
Atom 161 = (2.7512709628, 18.0541775251, 20.5184558021)
Atom 162 = (5.7560864613, 18.0541775251, 20.5184558021)
Atom 163 = (2.7512709628, 26.1529383961, 27.4424118211)
Atom 164 = (1.5024077493, 18.7850857426, 27.4424118211)
Atom 165 = (-1.5024077493, 25.4220301786, 20.5184558021)
Atom 166 = (1.5024077493, 25.4220301786, 20.5184558021)
Atom 167 = (-1.5024077493, 18.7850857426, 27.4424118211)
Atom 168 = (0.0000000000, 24.5320070329, 28.5696333728)
Atom 169 = (4.2536787121, 26.9000226681, 40.6699268174)
Atom 170 = (0.0000000000, 24.5143191976, 30.4141760121)
Atom 171 = (0.0000000000, 22.6384637987, 27.9492363310)
Atom 172 = (5.7560864613, 26.1529383961, 41.2903238591)
Atom 173 = (0.0000000000, 19.6751088883, 35.4935893918)
Atom 174 = (4.2536787121, 17.1641543794, 28.5696333728)
Atom 175 = (4.2536787121, 27.0429615418, 35.4935893918)
Atom 176 = (4.2536787121, 17.3070932531, 33.7459707983)
Atom 177 = (0.0000000000, 19.5321700146, 40.6699268174)
Atom 178 = (0.0000000000, 24.6749459066, 33.7459707983)
Atom 179 = (0.0000000000, 19.6927967235, 37.3381320311)
Atom 180 = (4.2536787121, 17.1464665441, 30.4141760121)
Atom 181 = (4.2536787121, 27.0606493771, 37.3381320311)
Atom 182 = (0.0000000000, 21.5686521225, 34.8731923500)
Atom 183 = (4.2536787121, 15.2706111451, 27.9492363310)
Atom 184 = (4.2536787121, 28.9365047760, 34.8731923500)
Atom 185 = (2.7512709628, 18.0541775251, 34.3663678401)
Atom 186 = (5.7560864613, 18.0541775251, 34.3663678401)
Atom 187 = (2.7512709628, 26.1529383961, 41.2903238591)
Atom 188 = (1.5024077493, 18.7850857426, 41.2903238591)
Atom 189 = (-1.5024077493, 25.4220301786, 34.3663678401)
Atom 190 = (1.5024077493, 25.4220301786, 34.3663678401)
Atom 191 = (-1.5024077493, 18.7850857426, 41.2903238591)
Atom 192 = (0.0000000000, 24.5320070329, 42.4175454108)
Atom 193 = (4.2536787121, 26.9000226681, 54.5178388554)
Atom 194 = (0.0000000000, 24.5143191976, 44.2620880502)
Atom 195 = (0.0000000000, 22.6384637987, 41.7971483690)
Atom 196 = (5.7560864613, 26.1529383961, 55.1382358971)
Atom 197 = (0.0000000000, 19.6751088883, 49.3415014298)
Atom 198 = (4.2536787121, 17.1641543794, 42.4175454108)
Atom 199 = (4.2536787121, 27.0429615418, 49.3415014298)
Atom 200 = (4.2536787121, 17.3070932531, 47.5938828364)
Atom 201 = (0.0000000000, 19.5321700146, 54.5178388554)
Atom 202 = (0.0000000000, 24.6749459066, 47.5938828364)
Atom 203 = (0.0000000000, 19.6927967235, 51.1860440692)
Atom 204 = (4.2536787121, 17.1464665441, 44.2620880502)
Atom 205 = (4.2536787121, 27.0606493771, 51.1860440692)
Atom 206 = (0.0000000000, 21.5686521225, 48.7211043880)
Atom 207 = (4.2536787121, 15.2706111451, 41.7971483690)
Atom 208 = (4.2536787121, 28.9365047760, 48.7211043880)
Atom 209 = (2.7512709628, 18.0541775251, 48.2142798781)
Atom 210 = (5.7560864613, 18.0541775251, 48.2142798781)
Atom 211 = (2.7512709628, 26.1529383961, 55.1382358971)
Atom 212 = (1.5024077493, 18.7850857426, 55.1382358971)
Atom 213 = (-1.5024077493, 25.4220301786, 48.2142798781)
Atom 214 = (1.5024077493, 25.4220301786, 48.2142798781)
Atom 215 = (-1.5024077493, 18.7850857426, 55.1382358971)
Atom 216 = (0.0000000000, 24.5320070329, 56.2654574488)
Atom 217 = (4.2536787121, 26.9000226681, 68.3657508934)
Atom 218 = (0.0000000000, 24.5143191976, 58.1100000882)
Atom 219 = (0.0000000000, 22.6384637987, 55.6450604071)
Atom 220 = (5.7560864613, 26.1529383961, 68.9861479352)
Atom 221 = (0.0000000000, 19.6751088883, 63.1894134678)
Atom 222 = (4.2536787121, 17.1641543794, 56.2654574488)
Atom 223 = (4.2536787121, 27.0429615418, 63.1894134678)
Atom 224 = (4.2536787121, 17.3070932531, 61.4417948744)
Atom 225 = (0.0000000000, 19.5321700146, 68.3657508934)
Atom 226 = (0.0000000000, 24.6749459066, 61.4417948744)
Atom 227 = (0.0000000000, 19.6927967235, 65.0339561072)
Atom 228 = (4.2536787121, 17.1464665441, 58.1100000882)
Atom 229 = (4.2536787121, 27.0606493771, 65.0339561072)
Atom 230 = (0.0000000000, 21.5686521225, 62.5690164261)
Atom 231 = (4.2536787121, 15.2706111451, 55.6450604071)
Atom 232 = (4.2536787121, 28.9365047760, 62.5690164261)
Atom 233 = (2.7512709628, 18.0541775251, 62.0621919162)
Atom 234 = (5.7560864613, 18.0541775251, 62.0621919162)
Atom 235 = (2.7512709628, 26.1529383961, 68.9861479352)
Atom 236 = (1.5024077493, 18.7850857426, 68.9861479352)
Atom 237 = (-1.5024077493, 25.4220301786, 62.0621919162)
Atom 238 = (1.5024077493, 25.4220301786, 62.0621919162)
Atom 239 = (-1.5024077493, 18.7850857426, 68.9861479352)
Atom 240 = (0.0000000000, 39.2677123399, 0.8738092967)
Atom 241 = (4.2536787121, 41.6357279752, 12.9741027413)
Atom 242 = (0.0000000000, 39.2500245047, 2.7183519361)
Atom 243 = (0.0000000000, 37.3741691057, 0.2534122550)
Atom 244 = (5.7560864613, 40.8886437032, 13.5944997831)
Atom 245 = (0.0000000000, 34.4108141953, 7.7977653157)
Atom 246 = (4.2536787121, 31.8998596864, 0.8738092967)
Atom 247 = (4.2536787121, 41.7786668489, 7.7977653157)
Atom 248 = (4.2536787121, 32.0427985601, 6.0501467223)
Atom 249 = (0.0000000000, 34.2678753216, 12.9741027413)
Atom 250 = (0.0000000000, 39.4106512137, 6.0501467223)
Atom 251 = (0.0000000000, 34.4285020306, 9.6423079551)
Atom 252 = (4.2536787121, 31.8821718512, 2.7183519361)
Atom 253 = (4.2536787121, 41.7963546841, 9.6423079551)
Atom 254 = (0.0000000000, 36.3043574296, 7.1773682740)
Atom 255 = (4.2536787121, 30.0063164522, 0.2534122550)
Atom 256 = (4.2536787121, 43.6722100831, 7.1773682740)
Atom 257 = (2.7512709628, 32.7898828321, 6.6705437641)
Atom 258 = (5.7560864613, 32.7898828321, 6.6705437641)
Atom 259 = (2.7512709628, 40.8886437032, 13.5944997831)
Atom 260 = (1.5024077493, 33.5207910496, 13.5944997831)
Atom 261 = (-1.5024077493, 40.1577354856, 6.6705437641)
Atom 262 = (1.5024077493, 40.1577354856, 6.6705437641)
Atom 263 = (-1.5024077493, 33.5207910496, 13.5944997831)
Atom 264 = (0.0000000000, 39.2677123399, 14.7217213347)
Atom 265 = (4.2536787121, 41.6357279752, 26.8220147793)
Atom 266 = (0.0000000000, 39.2500245047, 16.5662639741)
Atom 267 = (0.0000000000, 37.3741691057, 14.1013242930)
Atom 268 = (5.7560864613, 40.8886437032, 27.4424118211)
Atom 269 = (0.0000000000, 34.4108141953, 21.6456773538)
Atom 270 = (4.2536787121, 31.8998596864, 14.7217213347)
Atom 271 = (4.2536787121, 41.7786668489, 21.6456773538)
Atom 272 = (4.2536787121, 32.0427985601, 19.8980587603)
Atom 273 = (0.0000000000, 34.2678753216, 26.8220147793)
Atom 274 = (0.0000000000, 39.4106512137, 19.8980587603)
Atom 275 = (0.0000000000, 34.4285020306, 23.4902199931)
Atom 276 = (4.2536787121, 31.8821718512, 16.5662639741)
Atom 277 = (4.2536787121, 41.7963546841, 23.4902199931)
Atom 278 = (0.0000000000, 36.3043574296, 21.0252803120)
Atom 279 = (4.2536787121, 30.0063164522, 14.1013242930)
Atom 280 = (4.2536787121, 43.6722100831, 21.0252803120)
Atom 281 = (2.7512709628, 32.7898828321, 20.5184558021)
Atom 282 = (5.7560864613, 32.7898828321, 20.5184558021)
Atom 283 = (2.7512709628, 40.8886437032, 27.4424118211)
Atom 284 = (1.5024077493, 33.5207910496, 27.4424118211)
Atom 285 = (-1.5024077493, 40.1577354856, 20.5184558021)
Atom 286 = (1.5024077493, 40.1577354856, 20.5184558021)
Atom 287 = (-1.5024077493, 33.5207910496, 27.4424118211)
Atom 288 = (0.0000000000, 39.2677123399, 28.5696333728)
Atom 289 = (4.2536787121, 41.6357279752, 40.6699268174)
Atom 290 = (0.0000000000, 39.2500245047, 30.4141760121)
Atom 291 = (0.0000000000, 37.3741691057, 27.9492363310)
Atom 292 = (5.7560864613, 40.8886437032, 41.2903238591)
Atom 293 = (0.0000000000, 34.4108141953, 35.4935893918)
Atom 294 = (4.2536787121, 31.8998596864, 28.5696333728)
Atom 295 = (4.2536787121, 41.7786668489, 35.4935893918)
Atom 296 = (4.2536787121, 32.0427985601, 33.7459707983)
Atom 297 = (0.0000000000, 34.2678753216, 40.6699268174)
Atom 298 = (0.0000000000, 39.4106512137, 33.7459707983)
Atom 299 = (0.0000000000, 34.4285020306, 37.3381320311)
Atom 300 = (4.2536787121, 31.8821718512, 30.4141760121)
Atom 301 = (4.2536787121, 41.7963546841, 37.3381320311)
Atom 302 = (0.0000000000, 36.3043574296, 34.8731923500)
Atom 303 = (4.2536787121, 30.0063164522, 27.9492363310)
Atom 304 = (4.2536787121, 43.6722100831, 34.8731923500)
Atom 305 = (2.7512709628, 32.7898828321, 34.3663678401)
Atom 306 = (5.7560864613, 32.7898828321, 34.3663678401)
Atom 307 = (2.7512709628, 40.8886437032, 41.2903238591)
Atom 308 = (1.5024077493, 33.5207910496, 41.2903238591)
Atom 309 = (-1.5024077493, 40.1577354856, 34.3663678401)
Atom 310 = (1.5024077493, 40.1577354856, 34.3663678401)
Atom 311 = (-1.5024077493, 33.5207910496, 41.2903238591)
Atom 312 = (0.0000000000, 39.2677123399, 42.4175454108)
Atom 313 = (4.2536787121, 41.6357279752, 54.5178388554)
Atom 314 = (0.0000000000, 39.2500245047, 44.2620880502)
Atom 315 = (0.0000000000, 37.3741691057, 41.7971483690)
Atom 316 = (5.7560864613, 40.8886437032, 55.1382358971)
Atom 317 = (0.0000000000, 34.4108141953, 49.3415014298)
Atom 318 = (4.2536787121, 31.8998596864, 42.4175454108)
Atom 319 = (4.2536787121, 41.7786668489, 49.3415014298)
Atom 320 = (4.2536787121, 32.0427985601, 47.5938828364)
Atom 321 = (0.0000000000, 34.2678753216, 54.5178388554)
Atom 322 = (0.0000000000, 39.4106512137, 47.5938828364)
Atom 323 = (0.0000000000, 34.4285020306, 51.1860440692)
Atom 324 = (4.2536787121, 31.8821718512, 44.2620880502)
Atom 325 = (4.2536787121, 41.7963546841, 51.1860440692)
Atom 326 = (0.0000000000, 36.3043574296, 48.7211043880)
Atom 327 = (4.2536787121, 30.0063164522, 41.7971483690)
Atom 328 = (4.2536787121, 43.6722100831, 48.7211043880)
Atom 329 = (2.7512709628, 32.7898828321, 48.2142798781)
Atom 330 = (5.7560864613, 32.7898828321, 48.2142798781)
Atom 331 = (2.7512709628, 40.8886437032, 55.1382358971)
Atom 332 = (1.5024077493, 33.5207910496, 55.1382358971)
Atom 333 = (-1.5024077493, 40.1577354856, 48.2142798781)
Atom 334 = (1.5024077493, 40.1577354856, 48.2142798781)
Atom 335 = (-1.5024077493, 33.5207910496, 55.1382358971)
Atom 336 = (0.0000000000, 39.2677123399, 56.2654574488)
Atom 337 = (4.2536787121, 41.6357279752, 68.3657508934)
Atom 338 = (0.0000000000, 39.2500245047, 58.1100000882)
Atom 339 = (0.0000000000, 37.3741691057, 55.6450604071)
Atom 340 = (5.7560864613, 40.8886437032, 68.9861479352)
Atom 341 = (0.0000000000, 34.4108141953, 63.1894134678)
Atom 342 = (4.2536787121, 31.8998596864, 56.2654574488)
Atom 343 = (4.2536787121, 41.7786668489, 63.1894134678)
Atom 344 = (4.2536787121, 32.0427985601, 61.4417948744)
Atom 345 = (0.0000000000, 34.2678753216, 68.3657508934)
Atom 346 = (0.0000000000, 39.4106512137, 61.4417948744)
Atom 347 = (0.0000000000, 34.4285020306, 65.0339561072)
Atom 348 = (4.2536787121, 31.8821718512, 58.1100000882)
Atom 349 = (4.2536787121, 41.7963546841, 65.0339561072)
Atom 350 = (0.0000000000, 36.3043574296, 62.5690164261)
Atom 351 = (4.2536787121, 30.0063164522, 55.6450604071)
Atom 352 = (4.2536787121, 43.6722100831, 62.5690164261)
Atom 353 = (2.7512709628, 32.7898828321, 62.0621919162)
Atom 354 = (5.7560864613, 32.7898828321, 62.0621919162)
Atom 355 = (2.7512709628, 40.8886437032, 68.9861479352)
Atom 356 = (1.5024077493, 33.5207910496, 68.9861479352)
Atom 357 = (-1.5024077493, 40.1577354856, 62.0621919162)
Atom 358 = (1.5024077493, 40.1577354856, 62.0621919162)
Atom 359 = (-1.5024077493, 33.5207910496, 68.9861479352)
Atom 360 = (0.0000000000, 54.0034176470, 0.8738092967)
Atom 361 = (4.2536787121, 56.3714332822, 12.9741027413)
Atom 362 = (0.0000000000, 53.9857298118, 2.7183519361)
Atom 363 = (0.0000000000, 52.1098744128, 0.2534122550)
Atom 364 = (5.7560864613, 55.6243490102, 13.5944997831)
Atom 365 = (0.0000000000, 49.1465195024, 7.7977653157)
Atom 366 = (4.2536787121, 46.6355649935, 0.8738092967)
Atom 367 = (4.2536787121, 56.5143721559, 7.7977653157)
Atom 368 = (4.2536787121, 46.7785038672, 6.0501467223)
Atom 369 = (0.0000000000, 49.0035806287, 12.9741027413)
Atom 370 = (0.0000000000, 54.1463565207, 6.0501467223)
Atom 371 = (0.0000000000, 49.1642073376, 9.6423079551)
Atom 372 = (4.2536787121, 46.6178771582, 2.7183519361)
Atom 373 = (4.2536787121, 56.5320599912, 9.6423079551)
Atom 374 = (0.0000000000, 51.0400627366, 7.1773682740)
Atom 375 = (4.2536787121, 44.7420217593, 0.2534122550)
Atom 376 = (4.2536787121, 58.4079153901, 7.1773682740)
Atom 377 = (2.7512709628, 47.5255881392, 6.6705437641)
Atom 378 = (5.7560864613, 47.5255881392, 6.6705437641)
Atom 379 = (2.7512709628, 55.6243490102, 13.5944997831)
Atom 380 = (1.5024077493, 48.2564963567, 13.5944997831)
Atom 381 = (-1.5024077493, 54.8934407927, 6.6705437641)
Atom 382 = (1.5024077493, 54.8934407927, 6.6705437641)
Atom 383 = (-1.5024077493, 48.2564963567, 13.5944997831)
Atom 384 = (0.0000000000, 54.0034176470, 14.7217213347)
Atom 385 = (4.2536787121, 56.3714332822, 26.8220147793)
Atom 386 = (0.0000000000, 53.9857298118, 16.5662639741)
Atom 387 = (0.0000000000, 52.1098744128, 14.1013242930)
Atom 388 = (5.7560864613, 55.6243490102, 27.4424118211)
Atom 389 = (0.0000000000, 49.1465195024, 21.6456773538)
Atom 390 = (4.2536787121, 46.6355649935, 14.7217213347)
Atom 391 = (4.2536787121, 56.5143721559, 21.6456773538)
Atom 392 = (4.2536787121, 46.7785038672, 19.8980587603)
Atom 393 = (0.0000000000, 49.0035806287, 26.8220147793)
Atom 394 = (0.0000000000, 54.1463565207, 19.8980587603)
Atom 395 = (0.0000000000, 49.1642073376, 23.4902199931)
Atom 396 = (4.2536787121, 46.6178771582, 16.5662639741)
Atom 397 = (4.2536787121, 56.5320599912, 23.4902199931)
Atom 398 = (0.0000000000, 51.0400627366, 21.0252803120)
Atom 399 = (4.2536787121, 44.7420217593, 14.1013242930)
Atom 400 = (4.2536787121, 58.4079153901, 21.0252803120)
Atom 401 = (2.7512709628, 47.5255881392, 20.5184558021)
Atom 402 = (5.7560864613, 47.5255881392, 20.5184558021)
Atom 403 = (2.7512709628, 55.6243490102, 27.4424118211)
Atom 404 = (1.5024077493, 48.2564963567, 27.4424118211)
Atom 405 = (-1.5024077493, 54.8934407927, 20.5184558021)
Atom 406 = (1.5024077493, 54.8934407927, 20.5184558021)
Atom 407 = (-1.5024077493, 48.2564963567, 27.4424118211)
Atom 408 = (0.0000000000, 54.0034176470, 28.5696333728)
Atom 409 = (4.2536787121, 56.3714332822, 40.6699268174)
Atom 410 = (0.0000000000, 53.9857298118, 30.4141760121)
Atom 411 = (0.0000000000, 52.1098744128, 27.9492363310)
Atom 412 = (5.7560864613, 55.6243490102, 41.2903238591)
Atom 413 = (0.0000000000, 49.1465195024, 35.4935893918)
Atom 414 = (4.2536787121, 46.6355649935, 28.5696333728)
Atom 415 = (4.2536787121, 56.5143721559, 35.4935893918)
Atom 416 = (4.2536787121, 46.7785038672, 33.7459707983)
Atom 417 = (0.0000000000, 49.0035806287, 40.6699268174)
Atom 418 = (0.0000000000, 54.1463565207, 33.7459707983)
Atom 419 = (0.0000000000, 49.1642073376, 37.3381320311)
Atom 420 = (4.2536787121, 46.6178771582, 30.4141760121)
Atom 421 = (4.2536787121, 56.5320599912, 37.3381320311)
Atom 422 = (0.0000000000, 51.0400627366, 34.8731923500)
Atom 423 = (4.2536787121, 44.7420217593, 27.9492363310)
Atom 424 = (4.2536787121, 58.4079153901, 34.8731923500)
Atom 425 = (2.7512709628, 47.5255881392, 34.3663678401)
Atom 426 = (5.7560864613, 47.5255881392, 34.3663678401)
Atom 427 = (2.7512709628, 55.6243490102, 41.2903238591)
Atom 428 = (1.5024077493, 48.2564963567, 41.2903238591)
Atom 429 = (-1.5024077493, 54.8934407927, 34.3663678401)
Atom 430 = (1.5024077493, 54.8934407927, 34.3663678401)
Atom 431 = (-1.5024077493, 48.2564963567, 41.2903238591)
Atom 432 = (0.0000000000, 54.0034176470, 42.4175454108)
Atom 433 = (4.2536787121, 56.3714332822, 54.5178388554)
Atom 434 = (0.0000000000, 53.9857298118, 44.2620880502)
Atom 435 = (0.0000000000, 52.1098744128, 41.7971483690)
Atom 436 = (5.7560864613, 55.6243490102, 55.1382358971)
Atom 437 = (0.0000000000, 49.1465195024, 49.3415014298)
Atom 438 = (4.2536787121, 46.6355649935, 42.4175454108)
Atom 439 = (4.2536787121, 56.5143721559, 49.3415014298)
Atom 440 = (4.2536787121, 46.7785038672, 47.5938828364)
Atom 441 = (0.0000000000, 49.0035806287, 54.5178388554)
Atom 442 = (0.0000000000, 54.1463565207, 47.5938828364)
Atom 443 = (0.0000000000, 49.1642073376, 51.1860440692)
Atom 444 = (4.2536787121, 46.6178771582, 44.2620880502)
Atom 445 = (4.2536787121, 56.5320599912, 51.1860440692)
Atom 446 = (0.0000000000, 51.0400627366, 48.7211043880)
Atom 447 = (4.2536787121, 44.7420217593, 41.7971483690)
Atom 448 = (4.2536787121, 58.4079153901, 48.7211043880)
Atom 449 = (2.7512709628, 47.5255881392, 48.2142798781)
Atom 450 = (5.7560864613, 47.5255881392, 48.2142798781)
Atom 451 = (2.7512709628, 55.6243490102, 55.1382358971)
Atom 452 = (1.5024077493, 48.2564963567, 55.1382358971)
Atom 453 = (-1.5024077493, 54.8934407927, 48.2142798781)
Atom 454 = (1.5024077493, 54.8934407927, 48.2142798781)
Atom 455 = (-1.5024077493, 48.2564963567, 55.1382358971)
Atom 456 = (0.0000000000, 54.0034176470, 56.2654574488)
Atom 457 = (4.2536787121, 56.3714332822, 68.3657508934)
Atom 458 = (0.0000000000, 53.9857298118, 58.1100000882)
Atom 459 = (0.0000000000, 52.1098744128, 55.6450604071)
Atom 460 = (5.7560864613, 55.6243490102, 68.9861479352)
Atom 461 = (0.0000000000, 49.1465195024, 63.1894134678)
Atom 462 = (4.2536787121, 46.6355649935, 56.2654574488)
Atom 463 = (4.2536787121, 56.5143721559, 63.1894134678)
Atom 464 = (4.2536787121, 46.7785038672, 61.4417948744)
Atom 465 = (0.0000000000, 49.0035806287, 68.3657508934)
Atom 466 = (0.0000000000, 54.1463565207, 61.4417948744)
Atom 467 = (0.0000000000, 49.1642073376, 65.0339561072)
Atom 468 = (4.2536787121, 46.6178771582, 58.1100000882)
Atom 469 = (4.2536787121, 56.5320599912, 65.0339561072)
Atom 470 = (0.0000000000, 51.0400627366, 62.5690164261)
Atom 471 = (4.2536787121, 44.7420217593, 55.6450604071)
Atom 472 = (4.2536787121, 58.4079153901, 62.5690164261)
Atom 473 = (2.7512709628, 47.5255881392, 62.0621919162)
Atom 474 = (5.7560864613, 47.5255881392, 62.0621919162)
Atom 475 = (2.7512709628, 55.6243490102, 68.9861479352)
Atom 476 = (1.5024077493, 48.2564963567, 68.9861479352)
Atom 477 = (-1.5024077493, 54.8934407927, 62.0621919162)
Atom 478 = (1.5024077493, 54.8934407927, 62.0621919162)
Atom 479 = (-1.5024077493, 48.2564963567, 68.9861479352)
Atom 480 = (0.0000000000, 68.7391229541, 0.8738092967)
Atom 481 = (4.2536787121, 71.1071385893, 12.9741027413)
Atom 482 = (0.0000000000, 68.7214351188, 2.7183519361)
Atom 483 = (0.0000000000, 66.8455797198, 0.2534122550)
Atom 484 = (5.7560864613, 70.3600543173, 13.5944997831)
Atom 485 = (0.0000000000, 63.8822248095, 7.7977653157)
Atom 486 = (4.2536787121, 61.3712703005, 0.8738092967)
Atom 487 = (4.2536787121, 71.2500774630, 7.7977653157)
Atom 488 = (4.2536787121, 61.5142091742, 6.0501467223)
Atom 489 = (0.0000000000, 63.7392859357, 12.9741027413)
Atom 490 = (0.0000000000, 68.8820618278, 6.0501467223)
Atom 491 = (0.0000000000, 63.8999126447, 9.6423079551)
Atom 492 = (4.2536787121, 61.3535824653, 2.7183519361)
Atom 493 = (4.2536787121, 71.2677652982, 9.6423079551)
Atom 494 = (0.0000000000, 65.7757680437, 7.1773682740)
Atom 495 = (4.2536787121, 59.4777270663, 0.2534122550)
Atom 496 = (4.2536787121, 73.1436206972, 7.1773682740)
Atom 497 = (2.7512709628, 62.2612934462, 6.6705437641)
Atom 498 = (5.7560864613, 62.2612934462, 6.6705437641)
Atom 499 = (2.7512709628, 70.3600543173, 13.5944997831)
Atom 500 = (1.5024077493, 62.9922016638, 13.5944997831)
Atom 501 = (-1.5024077493, 69.6291460998, 6.6705437641)
Atom 502 = (1.5024077493, 69.6291460998, 6.6705437641)
Atom 503 = (-1.5024077493, 62.9922016638, 13.5944997831)
Atom 504 = (0.0000000000, 68.7391229541, 14.7217213347)
Atom 505 = (4.2536787121, 71.1071385893, 26.8220147793)
Atom 506 = (0.0000000000, 68.7214351188, 16.5662639741)
Atom 507 = (0.0000000000, 66.8455797198, 14.1013242930)
Atom 508 = (5.7560864613, 70.3600543173, 27.4424118211)
Atom 509 = (0.0000000000, 63.8822248095, 21.6456773538)
Atom 510 = (4.2536787121, 61.3712703005, 14.7217213347)
Atom 511 = (4.2536787121, 71.2500774630, 21.6456773538)
Atom 512 = (4.2536787121, 61.5142091742, 19.8980587603)
Atom 513 = (0.0000000000, 63.7392859357, 26.8220147793)
Atom 514 = (0.0000000000, 68.8820618278, 19.8980587603)
Atom 515 = (0.0000000000, 63.8999126447, 23.4902199931)
Atom 516 = (4.2536787121, 61.3535824653, 16.5662639741)
Atom 517 = (4.2536787121, 71.2677652982, 23.4902199931)
Atom 518 = (0.0000000000, 65.7757680437, 21.0252803120)
Atom 519 = (4.2536787121, 59.4777270663, 14.1013242930)
Atom 520 = (4.2536787121, 73.1436206972, 21.0252803120)
Atom 521 = (2.7512709628, 62.2612934462, 20.5184558021)
Atom 522 = (5.7560864613, 62.2612934462, 20.5184558021)
Atom 523 = (2.7512709628, 70.3600543173, 27.4424118211)
Atom 524 = (1.5024077493, 62.9922016638, 27.4424118211)
Atom 525 = (-1.5024077493, 69.6291460998, 20.5184558021)
Atom 526 = (1.5024077493, 69.6291460998, 20.5184558021)
Atom 527 = (-1.5024077493, 62.9922016638, 27.4424118211)
Atom 528 = (0.0000000000, 68.7391229541, 28.5696333728)
Atom 529 = (4.2536787121, 71.1071385893, 40.6699268174)
Atom 530 = (0.0000000000, 68.7214351188, 30.4141760121)
Atom 531 = (0.0000000000, 66.8455797198, 27.9492363310)
Atom 532 = (5.7560864613, 70.3600543173, 41.2903238591)
Atom 533 = (0.0000000000, 63.8822248095, 35.4935893918)
Atom 534 = (4.2536787121, 61.3712703005, 28.5696333728)
Atom 535 = (4.2536787121, 71.2500774630, 35.4935893918)
Atom 536 = (4.2536787121, 61.5142091742, 33.7459707983)
Atom 537 = (0.0000000000, 63.7392859357, 40.6699268174)
Atom 538 = (0.0000000000, 68.8820618278, 33.7459707983)
Atom 539 = (0.0000000000, 63.8999126447, 37.3381320311)
Atom 540 = (4.2536787121, 61.3535824653, 30.4141760121)
Atom 541 = (4.2536787121, 71.2677652982, 37.3381320311)
Atom 542 = (0.0000000000, 65.7757680437, 34.8731923500)
Atom 543 = (4.2536787121, 59.4777270663, 27.9492363310)
Atom 544 = (4.2536787121, 73.1436206972, 34.8731923500)
Atom 545 = (2.7512709628, 62.2612934462, 34.3663678401)
Atom 546 = (5.7560864613, 62.2612934462, 34.3663678401)
Atom 547 = (2.7512709628, 70.3600543173, 41.2903238591)
Atom 548 = (1.5024077493, 62.9922016638, 41.2903238591)
Atom 549 = (-1.5024077493, 69.6291460998, 34.3663678401)
Atom 550 = (1.5024077493, 69.6291460998, 34.3663678401)
Atom 551 = (-1.5024077493, 62.9922016638, 41.2903238591)
Atom 552 = (0.0000000000, 68.7391229541, 42.4175454108)
Atom 553 = (4.2536787121, 71.1071385893, 54.5178388554)
Atom 554 = (0.0000000000, 68.7214351188, 44.2620880502)
Atom 555 = (0.0000000000, 66.8455797198, 41.7971483690)
Atom 556 = (5.7560864613, 70.3600543173, 55.1382358971)
Atom 557 = (0.0000000000, 63.8822248095, 49.3415014298)
Atom 558 = (4.2536787121, 61.3712703005, 42.4175454108)
Atom 559 = (4.2536787121, 71.2500774630, 49.3415014298)
Atom 560 = (4.2536787121, 61.5142091742, 47.5938828364)
Atom 561 = (0.0000000000, 63.7392859357, 54.5178388554)
Atom 562 = (0.0000000000, 68.8820618278, 47.5938828364)
Atom 563 = (0.0000000000, 63.8999126447, 51.1860440692)
Atom 564 = (4.2536787121, 61.3535824653, 44.2620880502)
Atom 565 = (4.2536787121, 71.2677652982, 51.1860440692)
Atom 566 = (0.0000000000, 65.7757680437, 48.7211043880)
Atom 567 = (4.2536787121, 59.4777270663, 41.7971483690)
Atom 568 = (4.2536787121, 73.1436206972, 48.7211043880)
Atom 569 = (2.7512709628, 62.2612934462, 48.2142798781)
Atom 570 = (5.7560864613, 62.2612934462, 48.2142798781)
Atom 571 = (2.7512709628, 70.3600543173, 55.1382358971)
Atom 572 = (1.5024077493, 62.9922016638, 55.1382358971)
Atom 573 = (-1.5024077493, 69.6291460998, 48.2142798781)
Atom 574 = (1.5024077493, 69.6291460998, 48.2142798781)
Atom 575 = (-1.5024077493, 62.9922016638, 55.1382358971)
Atom 576 = (0.0000000000, 68.7391229541, 56.2654574488)
Atom 577 = (4.2536787121, 71.1071385893, 68.3657508934)
Atom 578 = (0.0000000000, 68.7214351188, 58.1100000882)
Atom 579 = (0.0000000000, 66.8455797198, 55.6450604071)
Atom 580 = (5.7560864613, 70.3600543173, 68.9861479352)
Atom 581 = (0.0000000000, 63.8822248095, 63.1894134678)
Atom 582 = (4.2536787121, 61.3712703005, 56.2654574488)
Atom 583 = (4.2536787121, 71.2500774630, 63.1894134678)
Atom 584 = (4.2536787121, 61.5142091742, 61.4417948744)
Atom 585 = (0.0000000000, 63.7392859357, 68.3657508934)
Atom 586 = (0.0000000000, 68.8820618278, 61.4417948744)
Atom 587 = (0.0000000000, 63.8999126447, 65.0339561072)
Atom 588 = (4.2536787121, 61.3535824653, 58.1100000882)
Atom 589 = (4.2536787121, 71.2677652982, 65.0339561072)
Atom 590 = (0.0000000000, 65.7757680437, 62.5690164261)
Atom 591 = (4.2536787121, 59.4777270663, 55.6450604071)
Atom 592 = (4.2536787121, 73.1436206972, 62.5690164261)
Atom 593 = (2.7512709628, 62.2612934462, 62.0621919162)
Atom 594 = (5.7560864613, 62.2612934462, 62.0621919162)
Atom 595 = (2.7512709628, 70.3600543173, 68.9861479352)
Atom 596 = (1.5024077493, 62.9922016638, 68.9861479352)
Atom 597 = (-1.5024077493, 69.6291460998, 62.0621919162)
Atom 598 = (1.5024077493, 69.6291460998, 62.0621919162)
Atom 599 = (-1.5024077493, 62.9922016638, 68.9861479352)
Atom 600 = (8.5073574241, 9.7963017258, 0.8738092967)
Atom 601 = (12.7610361362, 12.1643173610, 12.9741027413)
Atom 602 = (8.5073574241, 9.7786138906, 2.7183519361)
Atom 603 = (8.5073574241, 7.9027584916, 0.2534122550)
Atom 604 = (14.2634438855, 11.4172330891, 13.5944997831)
Atom 605 = (8.5073574241, 4.9394035812, 7.7977653157)
Atom 606 = (12.7610361362, 2.4284490723, 0.8738092967)
Atom 607 = (12.7610361362, 12.3072562348, 7.7977653157)
Atom 608 = (12.7610361362, 2.5713879460, 6.0501467223)
Atom 609 = (8.5073574241, 4.7964647075, 12.9741027413)
Atom 610 = (8.5073574241, 9.9392405995, 6.0501467223)
Atom 611 = (8.5073574241, 4.9570914165, 9.6423079551)
Atom 612 = (12.7610361362, 2.4107612371, 2.7183519361)
Atom 613 = (12.7610361362, 12.3249440700, 9.6423079551)
Atom 614 = (8.5073574241, 6.8329468154, 7.1773682740)
Atom 615 = (12.7610361362, 0.5349058381, 0.2534122550)
Atom 616 = (12.7610361362, 14.2007994690, 7.1773682740)
Atom 617 = (11.2586283869, 3.3184722180, 6.6705437641)
Atom 618 = (14.2634438855, 3.3184722180, 6.6705437641)
Atom 619 = (11.2586283869, 11.4172330891, 13.5944997831)
Atom 620 = (10.0097651734, 4.0493804355, 13.5944997831)
Atom 621 = (7.0049496748, 10.6863248715, 6.6705437641)
Atom 622 = (10.0097651734, 10.6863248715, 6.6705437641)
Atom 623 = (7.0049496748, 4.0493804355, 13.5944997831)
Atom 624 = (8.5073574241, 9.7963017258, 14.7217213347)
Atom 625 = (12.7610361362, 12.1643173610, 26.8220147793)
Atom 626 = (8.5073574241, 9.7786138906, 16.5662639741)
Atom 627 = (8.5073574241, 7.9027584916, 14.1013242930)
Atom 628 = (14.2634438855, 11.4172330891, 27.4424118211)
Atom 629 = (8.5073574241, 4.9394035812, 21.6456773538)
Atom 630 = (12.7610361362, 2.4284490723, 14.7217213347)
Atom 631 = (12.7610361362, 12.3072562348, 21.6456773538)
Atom 632 = (12.7610361362, 2.5713879460, 19.8980587603)
Atom 633 = (8.5073574241, 4.7964647075, 26.8220147793)
Atom 634 = (8.5073574241, 9.9392405995, 19.8980587603)
Atom 635 = (8.5073574241, 4.9570914165, 23.4902199931)
Atom 636 = (12.7610361362, 2.4107612371, 16.5662639741)
Atom 637 = (12.7610361362, 12.3249440700, 23.4902199931)
Atom 638 = (8.5073574241, 6.8329468154, 21.0252803120)
Atom 639 = (12.7610361362, 0.5349058381, 14.1013242930)
Atom 640 = (12.7610361362, 14.2007994690, 21.0252803120)
Atom 641 = (11.2586283869, 3.3184722180, 20.5184558021)
Atom 642 = (14.2634438855, 3.3184722180, 20.5184558021)
Atom 643 = (11.2586283869, 11.4172330891, 27.4424118211)
Atom 644 = (10.0097651734, 4.0493804355, 27.4424118211)
Atom 645 = (7.0049496748, 10.6863248715, 20.5184558021)
Atom 646 = (10.0097651734, 10.6863248715, 20.5184558021)
Atom 647 = (7.0049496748, 4.0493804355, 27.4424118211)
Atom 648 = (8.5073574241, 9.7963017258, 28.5696333728)
Atom 649 = (12.7610361362, 12.1643173610, 40.6699268174)
Atom 650 = (8.5073574241, 9.7786138906, 30.4141760121)
Atom 651 = (8.5073574241, 7.9027584916, 27.9492363310)
Atom 652 = (14.2634438855, 11.4172330891, 41.2903238591)
Atom 653 = (8.5073574241, 4.9394035812, 35.4935893918)
Atom 654 = (12.7610361362, 2.4284490723, 28.5696333728)
Atom 655 = (12.7610361362, 12.3072562348, 35.4935893918)
Atom 656 = (12.7610361362, 2.5713879460, 33.7459707983)
Atom 657 = (8.5073574241, 4.7964647075, 40.6699268174)
Atom 658 = (8.5073574241, 9.9392405995, 33.7459707983)
Atom 659 = (8.5073574241, 4.9570914165, 37.3381320311)
Atom 660 = (12.7610361362, 2.4107612371, 30.4141760121)
Atom 661 = (12.7610361362, 12.3249440700, 37.3381320311)
Atom 662 = (8.5073574241, 6.8329468154, 34.8731923500)
Atom 663 = (12.7610361362, 0.5349058381, 27.9492363310)
Atom 664 = (12.7610361362, 14.2007994690, 34.8731923500)
Atom 665 = (11.2586283869, 3.3184722180, 34.3663678401)
Atom 666 = (14.2634438855, 3.3184722180, 34.3663678401)
Atom 667 = (11.2586283869, 11.4172330891, 41.2903238591)
Atom 668 = (10.0097651734, 4.0493804355, 41.2903238591)
Atom 669 = (7.0049496748, 10.6863248715, 34.3663678401)
Atom 670 = (10.0097651734, 10.6863248715, 34.3663678401)
Atom 671 = (7.0049496748, 4.0493804355, 41.2903238591)
Atom 672 = (8.5073574241, 9.7963017258, 42.4175454108)
Atom 673 = (12.7610361362, 12.1643173610, 54.5178388554)
Atom 674 = (8.5073574241, 9.7786138906, 44.2620880502)
Atom 675 = (8.5073574241, 7.9027584916, 41.7971483690)
Atom 676 = (14.2634438855, 11.4172330891, 55.1382358971)
Atom 677 = (8.5073574241, 4.9394035812, 49.3415014298)
Atom 678 = (12.7610361362, 2.4284490723, 42.4175454108)
Atom 679 = (12.7610361362, 12.3072562348, 49.3415014298)
Atom 680 = (12.7610361362, 2.5713879460, 47.5938828364)
Atom 681 = (8.5073574241, 4.7964647075, 54.5178388554)
Atom 682 = (8.5073574241, 9.9392405995, 47.5938828364)
Atom 683 = (8.5073574241, 4.9570914165, 51.1860440692)
Atom 684 = (12.7610361362, 2.4107612371, 44.2620880502)
Atom 685 = (12.7610361362, 12.3249440700, 51.1860440692)
Atom 686 = (8.5073574241, 6.8329468154, 48.7211043880)
Atom 687 = (12.7610361362, 0.5349058381, 41.7971483690)
Atom 688 = (12.7610361362, 14.2007994690, 48.7211043880)
Atom 689 = (11.2586283869, 3.3184722180, 48.2142798781)
Atom 690 = (14.2634438855, 3.3184722180, 48.2142798781)
Atom 691 = (11.2586283869, 11.4172330891, 55.1382358971)
Atom 692 = (10.0097651734, 4.0493804355, 55.1382358971)
Atom 693 = (7.0049496748, 10.6863248715, 48.2142798781)
Atom 694 = (10.0097651734, 10.6863248715, 48.2142798781)
Atom 695 = (7.0049496748, 4.0493804355, 55.1382358971)
Atom 696 = (8.5073574241, 9.7963017258, 56.2654574488)
Atom 697 = (12.7610361362, 12.1643173610, 68.3657508934)
Atom 698 = (8.5073574241, 9.7786138906, 58.1100000882)
Atom 699 = (8.5073574241, 7.9027584916, 55.6450604071)
Atom 700 = (14.2634438855, 11.4172330891, 68.9861479352)
Atom 701 = (8.5073574241, 4.9394035812, 63.1894134678)
Atom 702 = (12.7610361362, 2.4284490723, 56.2654574488)
Atom 703 = (12.7610361362, 12.3072562348, 63.1894134678)
Atom 704 = (12.7610361362, 2.5713879460, 61.4417948744)
Atom 705 = (8.5073574241, 4.7964647075, 68.3657508934)
Atom 706 = (8.5073574241, 9.9392405995, 61.4417948744)
Atom 707 = (8.5073574241, 4.9570914165, 65.0339561072)
Atom 708 = (12.7610361362, 2.4107612371, 58.1100000882)
Atom 709 = (12.7610361362, 12.3249440700, 65.0339561072)
Atom 710 = (8.5073574241, 6.8329468154, 62.5690164261)
Atom 711 = (12.7610361362, 0.5349058381, 55.6450604071)
Atom 712 = (12.7610361362, 14.2007994690, 62.5690164261)
Atom 713 = (11.2586283869, 3.3184722180, 62.0621919162)
Atom 714 = (14.2634438855, 3.3184722180, 62.0621919162)
Atom 715 = (11.2586283869, 11.4172330891, 68.9861479352)
Atom 716 = (10.0097651734, 4.0493804355, 68.9861479352)
Atom 717 = (7.0049496748, 10.6863248715, 62.0621919162)
Atom 718 = (10.0097651734, 10.6863248715, 62.0621919162)
Atom 719 = (7.0049496748, 4.0493804355, 68.9861479352)
Atom 720 = (8.5073574241, 24.5320070329, 0.8738092967)
Atom 721 = (12.7610361362, 26.9000226681, 12.9741027413)
Atom 722 = (8.5073574241, 24.5143191976, 2.7183519361)
Atom 723 = (8.5073574241, 22.6384637987, 0.2534122550)
Atom 724 = (14.2634438855, 26.1529383961, 13.5944997831)
Atom 725 = (8.5073574241, 19.6751088883, 7.7977653157)
Atom 726 = (12.7610361362, 17.1641543794, 0.8738092967)
Atom 727 = (12.7610361362, 27.0429615418, 7.7977653157)
Atom 728 = (12.7610361362, 17.3070932531, 6.0501467223)
Atom 729 = (8.5073574241, 19.5321700146, 12.9741027413)
Atom 730 = (8.5073574241, 24.6749459066, 6.0501467223)
Atom 731 = (8.5073574241, 19.6927967235, 9.6423079551)
Atom 732 = (12.7610361362, 17.1464665441, 2.7183519361)
Atom 733 = (12.7610361362, 27.0606493771, 9.6423079551)
Atom 734 = (8.5073574241, 21.5686521225, 7.1773682740)
Atom 735 = (12.7610361362, 15.2706111451, 0.2534122550)
Atom 736 = (12.7610361362, 28.9365047760, 7.1773682740)
Atom 737 = (11.2586283869, 18.0541775251, 6.6705437641)
Atom 738 = (14.2634438855, 18.0541775251, 6.6705437641)
Atom 739 = (11.2586283869, 26.1529383961, 13.5944997831)
Atom 740 = (10.0097651734, 18.7850857426, 13.5944997831)
Atom 741 = (7.0049496748, 25.4220301786, 6.6705437641)
Atom 742 = (10.0097651734, 25.4220301786, 6.6705437641)
Atom 743 = (7.0049496748, 18.7850857426, 13.5944997831)
Atom 744 = (8.5073574241, 24.5320070329, 14.7217213347)
Atom 745 = (12.7610361362, 26.9000226681, 26.8220147793)
Atom 746 = (8.5073574241, 24.5143191976, 16.5662639741)
Atom 747 = (8.5073574241, 22.6384637987, 14.1013242930)
Atom 748 = (14.2634438855, 26.1529383961, 27.4424118211)
Atom 749 = (8.5073574241, 19.6751088883, 21.6456773538)
Atom 750 = (12.7610361362, 17.1641543794, 14.7217213347)
Atom 751 = (12.7610361362, 27.0429615418, 21.6456773538)
Atom 752 = (12.7610361362, 17.3070932531, 19.8980587603)
Atom 753 = (8.5073574241, 19.5321700146, 26.8220147793)
Atom 754 = (8.5073574241, 24.6749459066, 19.8980587603)
Atom 755 = (8.5073574241, 19.6927967235, 23.4902199931)
Atom 756 = (12.7610361362, 17.1464665441, 16.5662639741)
Atom 757 = (12.7610361362, 27.0606493771, 23.4902199931)
Atom 758 = (8.5073574241, 21.5686521225, 21.0252803120)
Atom 759 = (12.7610361362, 15.2706111451, 14.1013242930)
Atom 760 = (12.7610361362, 28.9365047760, 21.0252803120)
Atom 761 = (11.2586283869, 18.0541775251, 20.5184558021)
Atom 762 = (14.2634438855, 18.0541775251, 20.5184558021)
Atom 763 = (11.2586283869, 26.1529383961, 27.4424118211)
Atom 764 = (10.0097651734, 18.7850857426, 27.4424118211)
Atom 765 = (7.0049496748, 25.4220301786, 20.5184558021)
Atom 766 = (10.0097651734, 25.4220301786, 20.5184558021)
Atom 767 = (7.0049496748, 18.7850857426, 27.4424118211)
Atom 768 = (8.5073574241, 24.5320070329, 28.5696333728)
Atom 769 = (12.7610361362, 26.9000226681, 40.6699268174)
Atom 770 = (8.5073574241, 24.5143191976, 30.4141760121)
Atom 771 = (8.5073574241, 22.6384637987, 27.9492363310)
Atom 772 = (14.2634438855, 26.1529383961, 41.2903238591)
Atom 773 = (8.5073574241, 19.6751088883, 35.4935893918)
Atom 774 = (12.7610361362, 17.1641543794, 28.5696333728)
Atom 775 = (12.7610361362, 27.0429615418, 35.4935893918)
Atom 776 = (12.7610361362, 17.3070932531, 33.7459707983)
Atom 777 = (8.5073574241, 19.5321700146, 40.6699268174)
Atom 778 = (8.5073574241, 24.6749459066, 33.7459707983)
Atom 779 = (8.5073574241, 19.6927967235, 37.3381320311)
Atom 780 = (12.7610361362, 17.1464665441, 30.4141760121)
Atom 781 = (12.7610361362, 27.0606493771, 37.3381320311)
Atom 782 = (8.5073574241, 21.5686521225, 34.8731923500)
Atom 783 = (12.7610361362, 15.2706111451, 27.9492363310)
Atom 784 = (12.7610361362, 28.9365047760, 34.8731923500)
Atom 785 = (11.2586283869, 18.0541775251, 34.3663678401)
Atom 786 = (14.2634438855, 18.0541775251, 34.3663678401)
Atom 787 = (11.2586283869, 26.1529383961, 41.2903238591)
Atom 788 = (10.0097651734, 18.7850857426, 41.2903238591)
Atom 789 = (7.0049496748, 25.4220301786, 34.3663678401)
Atom 790 = (10.0097651734, 25.4220301786, 34.3663678401)
Atom 791 = (7.0049496748, 18.7850857426, 41.2903238591)
Atom 792 = (8.5073574241, 24.5320070329, 42.4175454108)
Atom 793 = (12.7610361362, 26.9000226681, 54.5178388554)
Atom 794 = (8.5073574241, 24.5143191976, 44.2620880502)
Atom 795 = (8.5073574241, 22.6384637987, 41.7971483690)
Atom 796 = (14.2634438855, 26.1529383961, 55.1382358971)
Atom 797 = (8.5073574241, 19.6751088883, 49.3415014298)
Atom 798 = (12.7610361362, 17.1641543794, 42.4175454108)
Atom 799 = (12.7610361362, 27.0429615418, 49.3415014298)
Atom 800 = (12.7610361362, 17.3070932531, 47.5938828364)
Atom 801 = (8.5073574241, 19.5321700146, 54.5178388554)
Atom 802 = (8.5073574241, 24.6749459066, 47.5938828364)
Atom 803 = (8.5073574241, 19.6927967235, 51.1860440692)
Atom 804 = (12.7610361362, 17.1464665441, 44.2620880502)
Atom 805 = (12.7610361362, 27.0606493771, 51.1860440692)
Atom 806 = (8.5073574241, 21.5686521225, 48.7211043880)
Atom 807 = (12.7610361362, 15.2706111451, 41.7971483690)
Atom 808 = (12.7610361362, 28.9365047760, 48.7211043880)
Atom 809 = (11.2586283869, 18.0541775251, 48.2142798781)
Atom 810 = (14.2634438855, 18.0541775251, 48.2142798781)
Atom 811 = (11.2586283869, 26.1529383961, 55.1382358971)
Atom 812 = (10.0097651734, 18.7850857426, 55.1382358971)
Atom 813 = (7.0049496748, 25.4220301786, 48.2142798781)
Atom 814 = (10.0097651734, 25.4220301786, 48.2142798781)
Atom 815 = (7.0049496748, 18.7850857426, 55.1382358971)
Atom 816 = (8.5073574241, 24.5320070329, 56.2654574488)
Atom 817 = (12.7610361362, 26.9000226681, 68.3657508934)
Atom 818 = (8.5073574241, 24.5143191976, 58.1100000882)
Atom 819 = (8.5073574241, 22.6384637987, 55.6450604071)
Atom 820 = (14.2634438855, 26.1529383961, 68.9861479352)
Atom 821 = (8.5073574241, 19.6751088883, 63.1894134678)
Atom 822 = (12.7610361362, 17.1641543794, 56.2654574488)
Atom 823 = (12.7610361362, 27.0429615418, 63.1894134678)
Atom 824 = (12.7610361362, 17.3070932531, 61.4417948744)
Atom 825 = (8.5073574241, 19.5321700146, 68.3657508934)
Atom 826 = (8.5073574241, 24.6749459066, 61.4417948744)
Atom 827 = (8.5073574241, 19.6927967235, 65.0339561072)
Atom 828 = (12.7610361362, 17.1464665441, 58.1100000882)
Atom 829 = (12.7610361362, 27.0606493771, 65.0339561072)
Atom 830 = (8.5073574241, 21.5686521225, 62.5690164261)
Atom 831 = (12.7610361362, 15.2706111451, 55.6450604071)
Atom 832 = (12.7610361362, 28.9365047760, 62.5690164261)
Atom 833 = (11.2586283869, 18.0541775251, 62.0621919162)
Atom 834 = (14.2634438855, 18.0541775251, 62.0621919162)
Atom 835 = (11.2586283869, 26.1529383961, 68.9861479352)
Atom 836 = (10.0097651734, 18.7850857426, 68.9861479352)
Atom 837 = (7.0049496748, 25.4220301786, 62.0621919162)
Atom 838 = (10.0097651734, 25.4220301786, 62.0621919162)
Atom 839 = (7.0049496748, 18.7850857426, 68.9861479352)
Atom 840 = (8.5073574241, 39.2677123399, 0.8738092967)
Atom 841 = (12.7610361362, 41.6357279752, 12.9741027413)
Atom 842 = (8.5073574241, 39.2500245047, 2.7183519361)
Atom 843 = (8.5073574241, 37.3741691057, 0.2534122550)
Atom 844 = (14.2634438855, 40.8886437032, 13.5944997831)
Atom 845 = (8.5073574241, 34.4108141953, 7.7977653157)
Atom 846 = (12.7610361362, 31.8998596864, 0.8738092967)
Atom 847 = (12.7610361362, 41.7786668489, 7.7977653157)
Atom 848 = (12.7610361362, 32.0427985601, 6.0501467223)
Atom 849 = (8.5073574241, 34.2678753216, 12.9741027413)
Atom 850 = (8.5073574241, 39.4106512137, 6.0501467223)
Atom 851 = (8.5073574241, 34.4285020306, 9.6423079551)
Atom 852 = (12.7610361362, 31.8821718512, 2.7183519361)
Atom 853 = (12.7610361362, 41.7963546841, 9.6423079551)
Atom 854 = (8.5073574241, 36.3043574296, 7.1773682740)
Atom 855 = (12.7610361362, 30.0063164522, 0.2534122550)
Atom 856 = (12.7610361362, 43.6722100831, 7.1773682740)
Atom 857 = (11.2586283869, 32.7898828321, 6.6705437641)
Atom 858 = (14.2634438855, 32.7898828321, 6.6705437641)
Atom 859 = (11.2586283869, 40.8886437032, 13.5944997831)
Atom 860 = (10.0097651734, 33.5207910496, 13.5944997831)
Atom 861 = (7.0049496748, 40.1577354856, 6.6705437641)
Atom 862 = (10.0097651734, 40.1577354856, 6.6705437641)
Atom 863 = (7.0049496748, 33.5207910496, 13.5944997831)
Atom 864 = (8.5073574241, 39.2677123399, 14.7217213347)
Atom 865 = (12.7610361362, 41.6357279752, 26.8220147793)
Atom 866 = (8.5073574241, 39.2500245047, 16.5662639741)
Atom 867 = (8.5073574241, 37.3741691057, 14.1013242930)
Atom 868 = (14.2634438855, 40.8886437032, 27.4424118211)
Atom 869 = (8.5073574241, 34.4108141953, 21.6456773538)
Atom 870 = (12.7610361362, 31.8998596864, 14.7217213347)
Atom 871 = (12.7610361362, 41.7786668489, 21.6456773538)
Atom 872 = (12.7610361362, 32.0427985601, 19.8980587603)
Atom 873 = (8.5073574241, 34.2678753216, 26.8220147793)
Atom 874 = (8.5073574241, 39.4106512137, 19.8980587603)
Atom 875 = (8.5073574241, 34.4285020306, 23.4902199931)
Atom 876 = (12.7610361362, 31.8821718512, 16.5662639741)
Atom 877 = (12.7610361362, 41.7963546841, 23.4902199931)
Atom 878 = (8.5073574241, 36.3043574296, 21.0252803120)
Atom 879 = (12.7610361362, 30.0063164522, 14.1013242930)
Atom 880 = (12.7610361362, 43.6722100831, 21.0252803120)
Atom 881 = (11.2586283869, 32.7898828321, 20.5184558021)
Atom 882 = (14.2634438855, 32.7898828321, 20.5184558021)
Atom 883 = (11.2586283869, 40.8886437032, 27.4424118211)
Atom 884 = (10.0097651734, 33.5207910496, 27.4424118211)
Atom 885 = (7.0049496748, 40.1577354856, 20.5184558021)
Atom 886 = (10.0097651734, 40.1577354856, 20.5184558021)
Atom 887 = (7.0049496748, 33.5207910496, 27.4424118211)
Atom 888 = (8.5073574241, 39.2677123399, 28.5696333728)
Atom 889 = (12.7610361362, 41.6357279752, 40.6699268174)
Atom 890 = (8.5073574241, 39.2500245047, 30.4141760121)
Atom 891 = (8.5073574241, 37.3741691057, 27.9492363310)
Atom 892 = (14.2634438855, 40.8886437032, 41.2903238591)
Atom 893 = (8.5073574241, 34.4108141953, 35.4935893918)
Atom 894 = (12.7610361362, 31.8998596864, 28.5696333728)
Atom 895 = (12.7610361362, 41.7786668489, 35.4935893918)
Atom 896 = (12.7610361362, 32.0427985601, 33.7459707983)
Atom 897 = (8.5073574241, 34.2678753216, 40.6699268174)
Atom 898 = (8.5073574241, 39.4106512137, 33.7459707983)
Atom 899 = (8.5073574241, 34.4285020306, 37.3381320311)
Atom 900 = (12.7610361362, 31.8821718512, 30.4141760121)
Atom 901 = (12.7610361362, 41.7963546841, 37.3381320311)
Atom 902 = (8.5073574241, 36.3043574296, 34.8731923500)
Atom 903 = (12.7610361362, 30.0063164522, 27.9492363310)
Atom 904 = (12.7610361362, 43.6722100831, 34.8731923500)
Atom 905 = (11.2586283869, 32.7898828321, 34.3663678401)
Atom 906 = (14.2634438855, 32.7898828321, 34.3663678401)
Atom 907 = (11.2586283869, 40.8886437032, 41.2903238591)
Atom 908 = (10.0097651734, 33.5207910496, 41.2903238591)
Atom 909 = (7.0049496748, 40.1577354856, 34.3663678401)
Atom 910 = (10.0097651734, 40.1577354856, 34.3663678401)
Atom 911 = (7.0049496748, 33.5207910496, 41.2903238591)
Atom 912 = (8.5073574241, 39.2677123399, 42.4175454108)
Atom 913 = (12.7610361362, 41.6357279752, 54.5178388554)
Atom 914 = (8.5073574241, 39.2500245047, 44.2620880502)
Atom 915 = (8.5073574241, 37.3741691057, 41.7971483690)
Atom 916 = (14.2634438855, 40.8886437032, 55.1382358971)
Atom 917 = (8.5073574241, 34.4108141953, 49.3415014298)
Atom 918 = (12.7610361362, 31.8998596864, 42.4175454108)
Atom 919 = (12.7610361362, 41.7786668489, 49.3415014298)
Atom 920 = (12.7610361362, 32.0427985601, 47.5938828364)
Atom 921 = (8.5073574241, 34.2678753216, 54.5178388554)
Atom 922 = (8.5073574241, 39.4106512137, 47.5938828364)
Atom 923 = (8.5073574241, 34.4285020306, 51.1860440692)
Atom 924 = (12.7610361362, 31.8821718512, 44.2620880502)
Atom 925 = (12.7610361362, 41.7963546841, 51.1860440692)
Atom 926 = (8.5073574241, 36.3043574296, 48.7211043880)
Atom 927 = (12.7610361362, 30.0063164522, 41.7971483690)
Atom 928 = (12.7610361362, 43.6722100831, 48.7211043880)
Atom 929 = (11.2586283869, 32.7898828321, 48.2142798781)
Atom 930 = (14.2634438855, 32.7898828321, 48.2142798781)
Atom 931 = (11.2586283869, 40.8886437032, 55.1382358971)
Atom 932 = (10.0097651734, 33.5207910496, 55.1382358971)
Atom 933 = (7.0049496748, 40.1577354856, 48.2142798781)
Atom 934 = (10.0097651734, 40.1577354856, 48.2142798781)
Atom 935 = (7.0049496748, 33.5207910496, 55.1382358971)
Atom 936 = (8.5073574241, 39.2677123399, 56.2654574488)
Atom 937 = (12.7610361362, 41.6357279752, 68.3657508934)
Atom 938 = (8.5073574241, 39.2500245047, 58.1100000882)
Atom 939 = (8.5073574241, 37.3741691057, 55.6450604071)
Atom 940 = (14.2634438855, 40.8886437032, 68.9861479352)
Atom 941 = (8.5073574241, 34.4108141953, 63.1894134678)
Atom 942 = (12.7610361362, 31.8998596864, 56.2654574488)
Atom 943 = (12.7610361362, 41.7786668489, 63.1894134678)
Atom 944 = (12.7610361362, 32.0427985601, 61.4417948744)
Atom 945 = (8.5073574241, 34.2678753216, 68.3657508934)
Atom 946 = (8.5073574241, 39.4106512137, 61.4417948744)
Atom 947 = (8.5073574241, 34.4285020306, 65.0339561072)
Atom 948 = (12.7610361362, 31.8821718512, 58.1100000882)
Atom 949 = (12.7610361362, 41.7963546841, 65.0339561072)
Atom 950 = (8.5073574241, 36.3043574296, 62.5690164261)
Atom 951 = (12.7610361362, 30.0063164522, 55.6450604071)
Atom 952 = (12.7610361362, 43.6722100831, 62.5690164261)
Atom 953 = (11.2586283869, 32.7898828321, 62.0621919162)
Atom 954 = (14.2634438855, 32.7898828321, 62.0621919162)
Atom 955 = (11.2586283869, 40.8886437032, 68.9861479352)
Atom 956 = (10.0097651734, 33.5207910496, 68.9861479352)
Atom 957 = (7.0049496748, 40.1577354856, 62.0621919162)
Atom 958 = (10.0097651734, 40.1577354856, 62.0621919162)
Atom 959 = (7.0049496748, 33.5207910496, 68.9861479352)
Atom 960 = (8.5073574241, 54.0034176470, 0.8738092967)
Atom 961 = (12.7610361362, 56.3714332822, 12.9741027413)
Atom 962 = (8.5073574241, 53.9857298118, 2.7183519361)
Atom 963 = (8.5073574241, 52.1098744128, 0.2534122550)
Atom 964 = (14.2634438855, 55.6243490102, 13.5944997831)
Atom 965 = (8.5073574241, 49.1465195024, 7.7977653157)
Atom 966 = (12.7610361362, 46.6355649935, 0.8738092967)
Atom 967 = (12.7610361362, 56.5143721559, 7.7977653157)
Atom 968 = (12.7610361362, 46.7785038672, 6.0501467223)
Atom 969 = (8.5073574241, 49.0035806287, 12.9741027413)
Atom 970 = (8.5073574241, 54.1463565207, 6.0501467223)
Atom 971 = (8.5073574241, 49.1642073376, 9.6423079551)
Atom 972 = (12.7610361362, 46.6178771582, 2.7183519361)
Atom 973 = (12.7610361362, 56.5320599912, 9.6423079551)
Atom 974 = (8.5073574241, 51.0400627366, 7.1773682740)
Atom 975 = (12.7610361362, 44.7420217593, 0.2534122550)
Atom 976 = (12.7610361362, 58.4079153901, 7.1773682740)
Atom 977 = (11.2586283869, 47.5255881392, 6.6705437641)
Atom 978 = (14.2634438855, 47.5255881392, 6.6705437641)
Atom 979 = (11.2586283869, 55.6243490102, 13.5944997831)
Atom 980 = (10.0097651734, 48.2564963567, 13.5944997831)
Atom 981 = (7.0049496748, 54.8934407927, 6.6705437641)
Atom 982 = (10.0097651734, 54.8934407927, 6.6705437641)
Atom 983 = (7.0049496748, 48.2564963567, 13.5944997831)
Atom 984 = (8.5073574241, 54.0034176470, 14.7217213347)
Atom 985 = (12.7610361362, 56.3714332822, 26.8220147793)
Atom 986 = (8.5073574241, 53.9857298118, 16.5662639741)
Atom 987 = (8.5073574241, 52.1098744128, 14.1013242930)
Atom 988 = (14.2634438855, 55.6243490102, 27.4424118211)
Atom 989 = (8.5073574241, 49.1465195024, 21.6456773538)
Atom 990 = (12.7610361362, 46.6355649935, 14.7217213347)
Atom 991 = (12.7610361362, 56.5143721559, 21.6456773538)
Atom 992 = (12.7610361362, 46.7785038672, 19.8980587603)
Atom 993 = (8.5073574241, 49.0035806287, 26.8220147793)
Atom 994 = (8.5073574241, 54.1463565207, 19.8980587603)
Atom 995 = (8.5073574241, 49.1642073376, 23.4902199931)
Atom 996 = (12.7610361362, 46.6178771582, 16.5662639741)
Atom 997 = (12.7610361362, 56.5320599912, 23.4902199931)
Atom 998 = (8.5073574241, 51.0400627366, 21.0252803120)
Atom 999 = (12.7610361362, 44.7420217593, 14.1013242930)
Atom 1000 = (12.7610361362, 58.4079153901, 21.0252803120)
Atom 1001 = (11.2586283869, 47.5255881392, 20.5184558021)
Atom 1002 = (14.2634438855, 47.5255881392, 20.5184558021)
Atom 1003 = (11.2586283869, 55.6243490102, 27.4424118211)
Atom 1004 = (10.0097651734, 48.2564963567, 27.4424118211)
Atom 1005 = (7.0049496748, 54.8934407927, 20.5184558021)
Atom 1006 = (10.0097651734, 54.8934407927, 20.5184558021)
Atom 1007 = (7.0049496748, 48.2564963567, 27.4424118211)
Atom 1008 = (8.5073574241, 54.0034176470, 28.5696333728)
Atom 1009 = (12.7610361362, 56.3714332822, 40.6699268174)
Atom 1010 = (8.5073574241, 53.9857298118, 30.4141760121)
Atom 1011 = (8.5073574241, 52.1098744128, 27.9492363310)
Atom 1012 = (14.2634438855, 55.6243490102, 41.2903238591)
Atom 1013 = (8.5073574241, 49.1465195024, 35.4935893918)
Atom 1014 = (12.7610361362, 46.6355649935, 28.5696333728)
Atom 1015 = (12.7610361362, 56.5143721559, 35.4935893918)
Atom 1016 = (12.7610361362, 46.7785038672, 33.7459707983)
Atom 1017 = (8.5073574241, 49.0035806287, 40.6699268174)
Atom 1018 = (8.5073574241, 54.1463565207, 33.7459707983)
Atom 1019 = (8.5073574241, 49.1642073376, 37.3381320311)
Atom 1020 = (12.7610361362, 46.6178771582, 30.4141760121)
Atom 1021 = (12.7610361362, 56.5320599912, 37.3381320311)
Atom 1022 = (8.5073574241, 51.0400627366, 34.8731923500)
Atom 1023 = (12.7610361362, 44.7420217593, 27.9492363310)
Atom 1024 = (12.7610361362, 58.4079153901, 34.8731923500)
Atom 1025 = (11.2586283869, 47.5255881392, 34.3663678401)
Atom 1026 = (14.2634438855, 47.5255881392, 34.3663678401)
Atom 1027 = (11.2586283869, 55.6243490102, 41.2903238591)
Atom 1028 = (10.0097651734, 48.2564963567, 41.2903238591)
Atom 1029 = (7.0049496748, 54.8934407927, 34.3663678401)
Atom 1030 = (10.0097651734, 54.8934407927, 34.3663678401)
Atom 1031 = (7.0049496748, 48.2564963567, 41.2903238591)
Atom 1032 = (8.5073574241, 54.0034176470, 42.4175454108)
Atom 1033 = (12.7610361362, 56.3714332822, 54.5178388554)
Atom 1034 = (8.5073574241, 53.9857298118, 44.2620880502)
Atom 1035 = (8.5073574241, 52.1098744128, 41.7971483690)
Atom 1036 = (14.2634438855, 55.6243490102, 55.1382358971)
Atom 1037 = (8.5073574241, 49.1465195024, 49.3415014298)
Atom 1038 = (12.7610361362, 46.6355649935, 42.4175454108)
Atom 1039 = (12.7610361362, 56.5143721559, 49.3415014298)
Atom 1040 = (12.7610361362, 46.7785038672, 47.5938828364)
Atom 1041 = (8.5073574241, 49.0035806287, 54.5178388554)
Atom 1042 = (8.5073574241, 54.1463565207, 47.5938828364)
Atom 1043 = (8.5073574241, 49.1642073376, 51.1860440692)
Atom 1044 = (12.7610361362, 46.6178771582, 44.2620880502)
Atom 1045 = (12.7610361362, 56.5320599912, 51.1860440692)
Atom 1046 = (8.5073574241, 51.0400627366, 48.7211043880)
Atom 1047 = (12.7610361362, 44.7420217593, 41.7971483690)
Atom 1048 = (12.7610361362, 58.4079153901, 48.7211043880)
Atom 1049 = (11.2586283869, 47.5255881392, 48.2142798781)
Atom 1050 = (14.2634438855, 47.5255881392, 48.2142798781)
Atom 1051 = (11.2586283869, 55.6243490102, 55.1382358971)
Atom 1052 = (10.0097651734, 48.2564963567, 55.1382358971)
Atom 1053 = (7.0049496748, 54.8934407927, 48.2142798781)
Atom 1054 = (10.0097651734, 54.8934407927, 48.2142798781)
Atom 1055 = (7.0049496748, 48.2564963567, 55.1382358971)
Atom 1056 = (8.5073574241, 54.0034176470, 56.2654574488)
Atom 1057 = (12.7610361362, 56.3714332822, 68.3657508934)
Atom 1058 = (8.5073574241, 53.9857298118, 58.1100000882)
Atom 1059 = (8.5073574241, 52.1098744128, 55.6450604071)
Atom 1060 = (14.2634438855, 55.6243490102, 68.9861479352)
Atom 1061 = (8.5073574241, 49.1465195024, 63.1894134678)
Atom 1062 = (12.7610361362, 46.6355649935, 56.2654574488)
Atom 1063 = (12.7610361362, 56.5143721559, 63.1894134678)
Atom 1064 = (12.7610361362, 46.7785038672, 61.4417948744)
Atom 1065 = (8.5073574241, 49.0035806287, 68.3657508934)
Atom 1066 = (8.5073574241, 54.1463565207, 61.4417948744)
Atom 1067 = (8.5073574241, 49.1642073376, 65.0339561072)
Atom 1068 = (12.7610361362, 46.6178771582, 58.1100000882)
Atom 1069 = (12.7610361362, 56.5320599912, 65.0339561072)
Atom 1070 = (8.5073574241, 51.0400627366, 62.5690164261)
Atom 1071 = (12.7610361362, 44.7420217593, 55.6450604071)
Atom 1072 = (12.7610361362, 58.4079153901, 62.5690164261)
Atom 1073 = (11.2586283869, 47.5255881392, 62.0621919162)
Atom 1074 = (14.2634438855, 47.5255881392, 62.0621919162)
Atom 1075 = (11.2586283869, 55.6243490102, 68.9861479352)
Atom 1076 = (10.0097651734, 48.2564963567, 68.9861479352)
Atom 1077 = (7.0049496748, 54.8934407927, 62.0621919162)
Atom 1078 = (10.0097651734, 54.8934407927, 62.0621919162)
Atom 1079 = (7.0049496748, 48.2564963567, 68.9861479352)
Atom 1080 = (8.5073574241, 68.7391229541, 0.8738092967)
Atom 1081 = (12.7610361362, 71.1071385893, 12.9741027413)
Atom 1082 = (8.5073574241, 68.7214351188, 2.7183519361)
Atom 1083 = (8.5073574241, 66.8455797198, 0.2534122550)
Atom 1084 = (14.2634438855, 70.3600543173, 13.5944997831)
Atom 1085 = (8.5073574241, 63.8822248095, 7.7977653157)
Atom 1086 = (12.7610361362, 61.3712703005, 0.8738092967)
Atom 1087 = (12.7610361362, 71.2500774630, 7.7977653157)
Atom 1088 = (12.7610361362, 61.5142091742, 6.0501467223)
Atom 1089 = (8.5073574241, 63.7392859357, 12.9741027413)
Atom 1090 = (8.5073574241, 68.8820618278, 6.0501467223)
Atom 1091 = (8.5073574241, 63.8999126447, 9.6423079551)
Atom 1092 = (12.7610361362, 61.3535824653, 2.7183519361)
Atom 1093 = (12.7610361362, 71.2677652982, 9.6423079551)
Atom 1094 = (8.5073574241, 65.7757680437, 7.1773682740)
Atom 1095 = (12.7610361362, 59.4777270663, 0.2534122550)
Atom 1096 = (12.7610361362, 73.1436206972, 7.1773682740)
Atom 1097 = (11.2586283869, 62.2612934462, 6.6705437641)
Atom 1098 = (14.2634438855, 62.2612934462, 6.6705437641)
Atom 1099 = (11.2586283869, 70.3600543173, 13.5944997831)
Atom 1100 = (10.0097651734, 62.9922016638, 13.5944997831)
Atom 1101 = (7.0049496748, 69.6291460998, 6.6705437641)
Atom 1102 = (10.0097651734, 69.6291460998, 6.6705437641)
Atom 1103 = (7.0049496748, 62.9922016638, 13.5944997831)
Atom 1104 = (8.5073574241, 68.7391229541, 14.7217213347)
Atom 1105 = (12.7610361362, 71.1071385893, 26.8220147793)
Atom 1106 = (8.5073574241, 68.7214351188, 16.5662639741)
Atom 1107 = (8.5073574241, 66.8455797198, 14.1013242930)
Atom 1108 = (14.2634438855, 70.3600543173, 27.4424118211)
Atom 1109 = (8.5073574241, 63.8822248095, 21.6456773538)
Atom 1110 = (12.7610361362, 61.3712703005, 14.7217213347)
Atom 1111 = (12.7610361362, 71.2500774630, 21.6456773538)
Atom 1112 = (12.7610361362, 61.5142091742, 19.8980587603)
Atom 1113 = (8.5073574241, 63.7392859357, 26.8220147793)
Atom 1114 = (8.5073574241, 68.8820618278, 19.8980587603)
Atom 1115 = (8.5073574241, 63.8999126447, 23.4902199931)
Atom 1116 = (12.7610361362, 61.3535824653, 16.5662639741)
Atom 1117 = (12.7610361362, 71.2677652982, 23.4902199931)
Atom 1118 = (8.5073574241, 65.7757680437, 21.0252803120)
Atom 1119 = (12.7610361362, 59.4777270663, 14.1013242930)
Atom 1120 = (12.7610361362, 73.1436206972, 21.0252803120)
Atom 1121 = (11.2586283869, 62.2612934462, 20.5184558021)
Atom 1122 = (14.2634438855, 62.2612934462, 20.5184558021)
Atom 1123 = (11.2586283869, 70.3600543173, 27.4424118211)
Atom 1124 = (10.0097651734, 62.9922016638, 27.4424118211)
Atom 1125 = (7.0049496748, 69.6291460998, 20.5184558021)
Atom 1126 = (10.0097651734, 69.6291460998, 20.5184558021)
Atom 1127 = (7.0049496748, 62.9922016638, 27.4424118211)
Atom 1128 = (8.5073574241, 68.7391229541, 28.5696333728)
Atom 1129 = (12.7610361362, 71.1071385893, 40.6699268174)
Atom 1130 = (8.5073574241, 68.7214351188, 30.4141760121)
Atom 1131 = (8.5073574241, 66.8455797198, 27.9492363310)
Atom 1132 = (14.2634438855, 70.3600543173, 41.2903238591)
Atom 1133 = (8.5073574241, 63.8822248095, 35.4935893918)
Atom 1134 = (12.7610361362, 61.3712703005, 28.5696333728)
Atom 1135 = (12.7610361362, 71.2500774630, 35.4935893918)
Atom 1136 = (12.7610361362, 61.5142091742, 33.7459707983)
Atom 1137 = (8.5073574241, 63.7392859357, 40.6699268174)
Atom 1138 = (8.5073574241, 68.8820618278, 33.7459707983)
Atom 1139 = (8.5073574241, 63.8999126447, 37.3381320311)
Atom 1140 = (12.7610361362, 61.3535824653, 30.4141760121)
Atom 1141 = (12.7610361362, 71.2677652982, 37.3381320311)
Atom 1142 = (8.5073574241, 65.7757680437, 34.8731923500)
Atom 1143 = (12.7610361362, 59.4777270663, 27.9492363310)
Atom 1144 = (12.7610361362, 73.1436206972, 34.8731923500)
Atom 1145 = (11.2586283869, 62.2612934462, 34.3663678401)
Atom 1146 = (14.2634438855, 62.2612934462, 34.3663678401)
Atom 1147 = (11.2586283869, 70.3600543173, 41.2903238591)
Atom 1148 = (10.0097651734, 62.9922016638, 41.2903238591)
Atom 1149 = (7.0049496748, 69.6291460998, 34.3663678401)
Atom 1150 = (10.0097651734, 69.6291460998, 34.3663678401)
Atom 1151 = (7.0049496748, 62.9922016638, 41.2903238591)
Atom 1152 = (8.5073574241, 68.7391229541, 42.4175454108)
Atom 1153 = (12.7610361362, 71.1071385893, 54.5178388554)
Atom 1154 = (8.5073574241, 68.7214351188, 44.2620880502)
Atom 1155 = (8.5073574241, 66.8455797198, 41.7971483690)
Atom 1156 = (14.2634438855, 70.3600543173, 55.1382358971)
Atom 1157 = (8.5073574241, 63.8822248095, 49.3415014298)
Atom 1158 = (12.7610361362, 61.3712703005, 42.4175454108)
Atom 1159 = (12.7610361362, 71.2500774630, 49.3415014298)
Atom 1160 = (12.7610361362, 61.5142091742, 47.5938828364)
Atom 1161 = (8.5073574241, 63.7392859357, 54.5178388554)
Atom 1162 = (8.5073574241, 68.8820618278, 47.5938828364)
Atom 1163 = (8.5073574241, 63.8999126447, 51.1860440692)
Atom 1164 = (12.7610361362, 61.3535824653, 44.2620880502)
Atom 1165 = (12.7610361362, 71.2677652982, 51.1860440692)
Atom 1166 = (8.5073574241, 65.7757680437, 48.7211043880)
Atom 1167 = (12.7610361362, 59.4777270663, 41.7971483690)
Atom 1168 = (12.7610361362, 73.1436206972, 48.7211043880)
Atom 1169 = (11.2586283869, 62.2612934462, 48.2142798781)
Atom 1170 = (14.2634438855, 62.2612934462, 48.2142798781)
Atom 1171 = (11.2586283869, 70.3600543173, 55.1382358971)
Atom 1172 = (10.0097651734, 62.9922016638, 55.1382358971)
Atom 1173 = (7.0049496748, 69.6291460998, 48.2142798781)
Atom 1174 = (10.0097651734, 69.6291460998, 48.2142798781)
Atom 1175 = (7.0049496748, 62.9922016638, 55.1382358971)
Atom 1176 = (8.5073574241, 68.7391229541, 56.2654574488)
Atom 1177 = (12.7610361362, 71.1071385893, 68.3657508934)
Atom 1178 = (8.5073574241, 68.7214351188, 58.1100000882)
Atom 1179 = (8.5073574241, 66.8455797198, 55.6450604071)
Atom 1180 = (14.2634438855, 70.3600543173, 68.9861479352)
Atom 1181 = (8.5073574241, 63.8822248095, 63.1894134678)
Atom 1182 = (12.7610361362, 61.3712703005, 56.2654574488)
Atom 1183 = (12.7610361362, 71.2500774630, 63.1894134678)
Atom 1184 = (12.7610361362, 61.5142091742, 61.4417948744)
Atom 1185 = (8.5073574241, 63.7392859357, 68.3657508934)
Atom 1186 = (8.5073574241, 68.8820618278, 61.4417948744)
Atom 1187 = (8.5073574241, 63.8999126447, 65.0339561072)
Atom 1188 = (12.7610361362, 61.3535824653, 58.1100000882)
Atom 1189 = (12.7610361362, 71.2677652982, 65.0339561072)
Atom 1190 = (8.5073574241, 65.7757680437, 62.5690164261)
Atom 1191 = (12.7610361362, 59.4777270663, 55.6450604071)
Atom 1192 = (12.7610361362, 73.1436206972, 62.5690164261)
Atom 1193 = (11.2586283869, 62.2612934462, 62.0621919162)
Atom 1194 = (14.2634438855, 62.2612934462, 62.0621919162)
Atom 1195 = (11.2586283869, 70.3600543173, 68.9861479352)
Atom 1196 = (10.0097651734, 62.9922016638, 68.9861479352)
Atom 1197 = (7.0049496748, 69.6291460998, 62.0621919162)
Atom 1198 = (10.0097651734, 69.6291460998, 62.0621919162)
Atom 1199 = (7.0049496748, 62.9922016638, 68.9861479352)
Atom 1200 = (17.0147148483, 9.7963017258, 0.8738092967)
Atom 1201 = (21.2683935603, 12.1643173610, 12.9741027413)
Atom 1202 = (17.0147148483, 9.7786138906, 2.7183519361)
Atom 1203 = (17.0147148483, 7.9027584916, 0.2534122550)
Atom 1204 = (22.7708013096, 11.4172330891, 13.5944997831)
Atom 1205 = (17.0147148483, 4.9394035812, 7.7977653157)
Atom 1206 = (21.2683935603, 2.4284490723, 0.8738092967)
Atom 1207 = (21.2683935603, 12.3072562348, 7.7977653157)
Atom 1208 = (21.2683935603, 2.5713879460, 6.0501467223)
Atom 1209 = (17.0147148483, 4.7964647075, 12.9741027413)
Atom 1210 = (17.0147148483, 9.9392405995, 6.0501467223)
Atom 1211 = (17.0147148483, 4.9570914165, 9.6423079551)
Atom 1212 = (21.2683935603, 2.4107612371, 2.7183519361)
Atom 1213 = (21.2683935603, 12.3249440700, 9.6423079551)
Atom 1214 = (17.0147148483, 6.8329468154, 7.1773682740)
Atom 1215 = (21.2683935603, 0.5349058381, 0.2534122550)
Atom 1216 = (21.2683935603, 14.2007994690, 7.1773682740)
Atom 1217 = (19.7659858110, 3.3184722180, 6.6705437641)
Atom 1218 = (22.7708013096, 3.3184722180, 6.6705437641)
Atom 1219 = (19.7659858110, 11.4172330891, 13.5944997831)
Atom 1220 = (18.5171225975, 4.0493804355, 13.5944997831)
Atom 1221 = (15.5123070990, 10.6863248715, 6.6705437641)
Atom 1222 = (18.5171225975, 10.6863248715, 6.6705437641)
Atom 1223 = (15.5123070990, 4.0493804355, 13.5944997831)
Atom 1224 = (17.0147148483, 9.7963017258, 14.7217213347)
Atom 1225 = (21.2683935603, 12.1643173610, 26.8220147793)
Atom 1226 = (17.0147148483, 9.7786138906, 16.5662639741)
Atom 1227 = (17.0147148483, 7.9027584916, 14.1013242930)
Atom 1228 = (22.7708013096, 11.4172330891, 27.4424118211)
Atom 1229 = (17.0147148483, 4.9394035812, 21.6456773538)
Atom 1230 = (21.2683935603, 2.4284490723, 14.7217213347)
Atom 1231 = (21.2683935603, 12.3072562348, 21.6456773538)
Atom 1232 = (21.2683935603, 2.5713879460, 19.8980587603)
Atom 1233 = (17.0147148483, 4.7964647075, 26.8220147793)
Atom 1234 = (17.0147148483, 9.9392405995, 19.8980587603)
Atom 1235 = (17.0147148483, 4.9570914165, 23.4902199931)
Atom 1236 = (21.2683935603, 2.4107612371, 16.5662639741)
Atom 1237 = (21.2683935603, 12.3249440700, 23.4902199931)
Atom 1238 = (17.0147148483, 6.8329468154, 21.0252803120)
Atom 1239 = (21.2683935603, 0.5349058381, 14.1013242930)
Atom 1240 = (21.2683935603, 14.2007994690, 21.0252803120)
Atom 1241 = (19.7659858110, 3.3184722180, 20.5184558021)
Atom 1242 = (22.7708013096, 3.3184722180, 20.5184558021)
Atom 1243 = (19.7659858110, 11.4172330891, 27.4424118211)
Atom 1244 = (18.5171225975, 4.0493804355, 27.4424118211)
Atom 1245 = (15.5123070990, 10.6863248715, 20.5184558021)
Atom 1246 = (18.5171225975, 10.6863248715, 20.5184558021)
Atom 1247 = (15.5123070990, 4.0493804355, 27.4424118211)
Atom 1248 = (17.0147148483, 9.7963017258, 28.5696333728)
Atom 1249 = (21.2683935603, 12.1643173610, 40.6699268174)
Atom 1250 = (17.0147148483, 9.7786138906, 30.4141760121)
Atom 1251 = (17.0147148483, 7.9027584916, 27.9492363310)
Atom 1252 = (22.7708013096, 11.4172330891, 41.2903238591)
Atom 1253 = (17.0147148483, 4.9394035812, 35.4935893918)
Atom 1254 = (21.2683935603, 2.4284490723, 28.5696333728)
Atom 1255 = (21.2683935603, 12.3072562348, 35.4935893918)
Atom 1256 = (21.2683935603, 2.5713879460, 33.7459707983)
Atom 1257 = (17.0147148483, 4.7964647075, 40.6699268174)
Atom 1258 = (17.0147148483, 9.9392405995, 33.7459707983)
Atom 1259 = (17.0147148483, 4.9570914165, 37.3381320311)
Atom 1260 = (21.2683935603, 2.4107612371, 30.4141760121)
Atom 1261 = (21.2683935603, 12.3249440700, 37.3381320311)
Atom 1262 = (17.0147148483, 6.8329468154, 34.8731923500)
Atom 1263 = (21.2683935603, 0.5349058381, 27.9492363310)
Atom 1264 = (21.2683935603, 14.2007994690, 34.8731923500)
Atom 1265 = (19.7659858110, 3.3184722180, 34.3663678401)
Atom 1266 = (22.7708013096, 3.3184722180, 34.3663678401)
Atom 1267 = (19.7659858110, 11.4172330891, 41.2903238591)
Atom 1268 = (18.5171225975, 4.0493804355, 41.2903238591)
Atom 1269 = (15.5123070990, 10.6863248715, 34.3663678401)
Atom 1270 = (18.5171225975, 10.6863248715, 34.3663678401)
Atom 1271 = (15.5123070990, 4.0493804355, 41.2903238591)
Atom 1272 = (17.0147148483, 9.7963017258, 42.4175454108)
Atom 1273 = (21.2683935603, 12.1643173610, 54.5178388554)
Atom 1274 = (17.0147148483, 9.7786138906, 44.2620880502)
Atom 1275 = (17.0147148483, 7.9027584916, 41.7971483690)
Atom 1276 = (22.7708013096, 11.4172330891, 55.1382358971)
Atom 1277 = (17.0147148483, 4.9394035812, 49.3415014298)
Atom 1278 = (21.2683935603, 2.4284490723, 42.4175454108)
Atom 1279 = (21.2683935603, 12.3072562348, 49.3415014298)
Atom 1280 = (21.2683935603, 2.5713879460, 47.5938828364)
Atom 1281 = (17.0147148483, 4.7964647075, 54.5178388554)
Atom 1282 = (17.0147148483, 9.9392405995, 47.5938828364)
Atom 1283 = (17.0147148483, 4.9570914165, 51.1860440692)
Atom 1284 = (21.2683935603, 2.4107612371, 44.2620880502)
Atom 1285 = (21.2683935603, 12.3249440700, 51.1860440692)
Atom 1286 = (17.0147148483, 6.8329468154, 48.7211043880)
Atom 1287 = (21.2683935603, 0.5349058381, 41.7971483690)
Atom 1288 = (21.2683935603, 14.2007994690, 48.7211043880)
Atom 1289 = (19.7659858110, 3.3184722180, 48.2142798781)
Atom 1290 = (22.7708013096, 3.3184722180, 48.2142798781)
Atom 1291 = (19.7659858110, 11.4172330891, 55.1382358971)
Atom 1292 = (18.5171225975, 4.0493804355, 55.1382358971)
Atom 1293 = (15.5123070990, 10.6863248715, 48.2142798781)
Atom 1294 = (18.5171225975, 10.6863248715, 48.2142798781)
Atom 1295 = (15.5123070990, 4.0493804355, 55.1382358971)
Atom 1296 = (17.0147148483, 9.7963017258, 56.2654574488)
Atom 1297 = (21.2683935603, 12.1643173610, 68.3657508934)
Atom 1298 = (17.0147148483, 9.7786138906, 58.1100000882)
Atom 1299 = (17.0147148483, 7.9027584916, 55.6450604071)
Atom 1300 = (22.7708013096, 11.4172330891, 68.9861479352)
Atom 1301 = (17.0147148483, 4.9394035812, 63.1894134678)
Atom 1302 = (21.2683935603, 2.4284490723, 56.2654574488)
Atom 1303 = (21.2683935603, 12.3072562348, 63.1894134678)
Atom 1304 = (21.2683935603, 2.5713879460, 61.4417948744)
Atom 1305 = (17.0147148483, 4.7964647075, 68.3657508934)
Atom 1306 = (17.0147148483, 9.9392405995, 61.4417948744)
Atom 1307 = (17.0147148483, 4.9570914165, 65.0339561072)
Atom 1308 = (21.2683935603, 2.4107612371, 58.1100000882)
Atom 1309 = (21.2683935603, 12.3249440700, 65.0339561072)
Atom 1310 = (17.0147148483, 6.8329468154, 62.5690164261)
Atom 1311 = (21.2683935603, 0.5349058381, 55.6450604071)
Atom 1312 = (21.2683935603, 14.2007994690, 62.5690164261)
Atom 1313 = (19.7659858110, 3.3184722180, 62.0621919162)
Atom 1314 = (22.7708013096, 3.3184722180, 62.0621919162)
Atom 1315 = (19.7659858110, 11.4172330891, 68.9861479352)
Atom 1316 = (18.5171225975, 4.0493804355, 68.9861479352)
Atom 1317 = (15.5123070990, 10.6863248715, 62.0621919162)
Atom 1318 = (18.5171225975, 10.6863248715, 62.0621919162)
Atom 1319 = (15.5123070990, 4.0493804355, 68.9861479352)
Atom 1320 = (17.0147148483, 24.5320070329, 0.8738092967)
Atom 1321 = (21.2683935603, 26.9000226681, 12.9741027413)
Atom 1322 = (17.0147148483, 24.5143191976, 2.7183519361)
Atom 1323 = (17.0147148483, 22.6384637987, 0.2534122550)
Atom 1324 = (22.7708013096, 26.1529383961, 13.5944997831)
Atom 1325 = (17.0147148483, 19.6751088883, 7.7977653157)
Atom 1326 = (21.2683935603, 17.1641543794, 0.8738092967)
Atom 1327 = (21.2683935603, 27.0429615418, 7.7977653157)
Atom 1328 = (21.2683935603, 17.3070932531, 6.0501467223)
Atom 1329 = (17.0147148483, 19.5321700146, 12.9741027413)
Atom 1330 = (17.0147148483, 24.6749459066, 6.0501467223)
Atom 1331 = (17.0147148483, 19.6927967235, 9.6423079551)
Atom 1332 = (21.2683935603, 17.1464665441, 2.7183519361)
Atom 1333 = (21.2683935603, 27.0606493771, 9.6423079551)
Atom 1334 = (17.0147148483, 21.5686521225, 7.1773682740)
Atom 1335 = (21.2683935603, 15.2706111451, 0.2534122550)
Atom 1336 = (21.2683935603, 28.9365047760, 7.1773682740)
Atom 1337 = (19.7659858110, 18.0541775251, 6.6705437641)
Atom 1338 = (22.7708013096, 18.0541775251, 6.6705437641)
Atom 1339 = (19.7659858110, 26.1529383961, 13.5944997831)
Atom 1340 = (18.5171225975, 18.7850857426, 13.5944997831)
Atom 1341 = (15.5123070990, 25.4220301786, 6.6705437641)
Atom 1342 = (18.5171225975, 25.4220301786, 6.6705437641)
Atom 1343 = (15.5123070990, 18.7850857426, 13.5944997831)
Atom 1344 = (17.0147148483, 24.5320070329, 14.7217213347)
Atom 1345 = (21.2683935603, 26.9000226681, 26.8220147793)
Atom 1346 = (17.0147148483, 24.5143191976, 16.5662639741)
Atom 1347 = (17.0147148483, 22.6384637987, 14.1013242930)
Atom 1348 = (22.7708013096, 26.1529383961, 27.4424118211)
Atom 1349 = (17.0147148483, 19.6751088883, 21.6456773538)
Atom 1350 = (21.2683935603, 17.1641543794, 14.7217213347)
Atom 1351 = (21.2683935603, 27.0429615418, 21.6456773538)
Atom 1352 = (21.2683935603, 17.3070932531, 19.8980587603)
Atom 1353 = (17.0147148483, 19.5321700146, 26.8220147793)
Atom 1354 = (17.0147148483, 24.6749459066, 19.8980587603)
Atom 1355 = (17.0147148483, 19.6927967235, 23.4902199931)
Atom 1356 = (21.2683935603, 17.1464665441, 16.5662639741)
Atom 1357 = (21.2683935603, 27.0606493771, 23.4902199931)
Atom 1358 = (17.0147148483, 21.5686521225, 21.0252803120)
Atom 1359 = (21.2683935603, 15.2706111451, 14.1013242930)
Atom 1360 = (21.2683935603, 28.9365047760, 21.0252803120)
Atom 1361 = (19.7659858110, 18.0541775251, 20.5184558021)
Atom 1362 = (22.7708013096, 18.0541775251, 20.5184558021)
Atom 1363 = (19.7659858110, 26.1529383961, 27.4424118211)
Atom 1364 = (18.5171225975, 18.7850857426, 27.4424118211)
Atom 1365 = (15.5123070990, 25.4220301786, 20.5184558021)
Atom 1366 = (18.5171225975, 25.4220301786, 20.5184558021)
Atom 1367 = (15.5123070990, 18.7850857426, 27.4424118211)
Atom 1368 = (17.0147148483, 24.5320070329, 28.5696333728)
Atom 1369 = (21.2683935603, 26.9000226681, 40.6699268174)
Atom 1370 = (17.0147148483, 24.5143191976, 30.4141760121)
Atom 1371 = (17.0147148483, 22.6384637987, 27.9492363310)
Atom 1372 = (22.7708013096, 26.1529383961, 41.2903238591)
Atom 1373 = (17.0147148483, 19.6751088883, 35.4935893918)
Atom 1374 = (21.2683935603, 17.1641543794, 28.5696333728)
Atom 1375 = (21.2683935603, 27.0429615418, 35.4935893918)
Atom 1376 = (21.2683935603, 17.3070932531, 33.7459707983)
Atom 1377 = (17.0147148483, 19.5321700146, 40.6699268174)
Atom 1378 = (17.0147148483, 24.6749459066, 33.7459707983)
Atom 1379 = (17.0147148483, 19.6927967235, 37.3381320311)
Atom 1380 = (21.2683935603, 17.1464665441, 30.4141760121)
Atom 1381 = (21.2683935603, 27.0606493771, 37.3381320311)
Atom 1382 = (17.0147148483, 21.5686521225, 34.8731923500)
Atom 1383 = (21.2683935603, 15.2706111451, 27.9492363310)
Atom 1384 = (21.2683935603, 28.9365047760, 34.8731923500)
Atom 1385 = (19.7659858110, 18.0541775251, 34.3663678401)
Atom 1386 = (22.7708013096, 18.0541775251, 34.3663678401)
Atom 1387 = (19.7659858110, 26.1529383961, 41.2903238591)
Atom 1388 = (18.5171225975, 18.7850857426, 41.2903238591)
Atom 1389 = (15.5123070990, 25.4220301786, 34.3663678401)
Atom 1390 = (18.5171225975, 25.4220301786, 34.3663678401)
Atom 1391 = (15.5123070990, 18.7850857426, 41.2903238591)
Atom 1392 = (17.0147148483, 24.5320070329, 42.4175454108)
Atom 1393 = (21.2683935603, 26.9000226681, 54.5178388554)
Atom 1394 = (17.0147148483, 24.5143191976, 44.2620880502)
Atom 1395 = (17.0147148483, 22.6384637987, 41.7971483690)
Atom 1396 = (22.7708013096, 26.1529383961, 55.1382358971)
Atom 1397 = (17.0147148483, 19.6751088883, 49.3415014298)
Atom 1398 = (21.2683935603, 17.1641543794, 42.4175454108)
Atom 1399 = (21.2683935603, 27.0429615418, 49.3415014298)
Atom 1400 = (21.2683935603, 17.3070932531, 47.5938828364)
Atom 1401 = (17.0147148483, 19.5321700146, 54.5178388554)
Atom 1402 = (17.0147148483, 24.6749459066, 47.5938828364)
Atom 1403 = (17.0147148483, 19.6927967235, 51.1860440692)
Atom 1404 = (21.2683935603, 17.1464665441, 44.2620880502)
Atom 1405 = (21.2683935603, 27.0606493771, 51.1860440692)
Atom 1406 = (17.0147148483, 21.5686521225, 48.7211043880)
Atom 1407 = (21.2683935603, 15.2706111451, 41.7971483690)
Atom 1408 = (21.2683935603, 28.9365047760, 48.7211043880)
Atom 1409 = (19.7659858110, 18.0541775251, 48.2142798781)
Atom 1410 = (22.7708013096, 18.0541775251, 48.2142798781)
Atom 1411 = (19.7659858110, 26.1529383961, 55.1382358971)
Atom 1412 = (18.5171225975, 18.7850857426, 55.1382358971)
Atom 1413 = (15.5123070990, 25.4220301786, 48.2142798781)
Atom 1414 = (18.5171225975, 25.4220301786, 48.2142798781)
Atom 1415 = (15.5123070990, 18.7850857426, 55.1382358971)
Atom 1416 = (17.0147148483, 24.5320070329, 56.2654574488)
Atom 1417 = (21.2683935603, 26.9000226681, 68.3657508934)
Atom 1418 = (17.0147148483, 24.5143191976, 58.1100000882)
Atom 1419 = (17.0147148483, 22.6384637987, 55.6450604071)
Atom 1420 = (22.7708013096, 26.1529383961, 68.9861479352)
Atom 1421 = (17.0147148483, 19.6751088883, 63.1894134678)
Atom 1422 = (21.2683935603, 17.1641543794, 56.2654574488)
Atom 1423 = (21.2683935603, 27.0429615418, 63.1894134678)
Atom 1424 = (21.2683935603, 17.3070932531, 61.4417948744)
Atom 1425 = (17.0147148483, 19.5321700146, 68.3657508934)
Atom 1426 = (17.0147148483, 24.6749459066, 61.4417948744)
Atom 1427 = (17.0147148483, 19.6927967235, 65.0339561072)
Atom 1428 = (21.2683935603, 17.1464665441, 58.1100000882)
Atom 1429 = (21.2683935603, 27.0606493771, 65.0339561072)
Atom 1430 = (17.0147148483, 21.5686521225, 62.5690164261)
Atom 1431 = (21.2683935603, 15.2706111451, 55.6450604071)
Atom 1432 = (21.2683935603, 28.9365047760, 62.5690164261)
Atom 1433 = (19.7659858110, 18.0541775251, 62.0621919162)
Atom 1434 = (22.7708013096, 18.0541775251, 62.0621919162)
Atom 1435 = (19.7659858110, 26.1529383961, 68.9861479352)
Atom 1436 = (18.5171225975, 18.7850857426, 68.9861479352)
Atom 1437 = (15.5123070990, 25.4220301786, 62.0621919162)
Atom 1438 = (18.5171225975, 25.4220301786, 62.0621919162)
Atom 1439 = (15.5123070990, 18.7850857426, 68.9861479352)
Atom 1440 = (17.0147148483, 39.2677123399, 0.8738092967)
Atom 1441 = (21.2683935603, 41.6357279752, 12.9741027413)
Atom 1442 = (17.0147148483, 39.2500245047, 2.7183519361)
Atom 1443 = (17.0147148483, 37.3741691057, 0.2534122550)
Atom 1444 = (22.7708013096, 40.8886437032, 13.5944997831)
Atom 1445 = (17.0147148483, 34.4108141953, 7.7977653157)
Atom 1446 = (21.2683935603, 31.8998596864, 0.8738092967)
Atom 1447 = (21.2683935603, 41.7786668489, 7.7977653157)
Atom 1448 = (21.2683935603, 32.0427985601, 6.0501467223)
Atom 1449 = (17.0147148483, 34.2678753216, 12.9741027413)
Atom 1450 = (17.0147148483, 39.4106512137, 6.0501467223)
Atom 1451 = (17.0147148483, 34.4285020306, 9.6423079551)
Atom 1452 = (21.2683935603, 31.8821718512, 2.7183519361)
Atom 1453 = (21.2683935603, 41.7963546841, 9.6423079551)
Atom 1454 = (17.0147148483, 36.3043574296, 7.1773682740)
Atom 1455 = (21.2683935603, 30.0063164522, 0.2534122550)
Atom 1456 = (21.2683935603, 43.6722100831, 7.1773682740)
Atom 1457 = (19.7659858110, 32.7898828321, 6.6705437641)
Atom 1458 = (22.7708013096, 32.7898828321, 6.6705437641)
Atom 1459 = (19.7659858110, 40.8886437032, 13.5944997831)
Atom 1460 = (18.5171225975, 33.5207910496, 13.5944997831)
Atom 1461 = (15.5123070990, 40.1577354856, 6.6705437641)
Atom 1462 = (18.5171225975, 40.1577354856, 6.6705437641)
Atom 1463 = (15.5123070990, 33.5207910496, 13.5944997831)
Atom 1464 = (17.0147148483, 39.2677123399, 14.7217213347)
Atom 1465 = (21.2683935603, 41.6357279752, 26.8220147793)
Atom 1466 = (17.0147148483, 39.2500245047, 16.5662639741)
Atom 1467 = (17.0147148483, 37.3741691057, 14.1013242930)
Atom 1468 = (22.7708013096, 40.8886437032, 27.4424118211)
Atom 1469 = (17.0147148483, 34.4108141953, 21.6456773538)
Atom 1470 = (21.2683935603, 31.8998596864, 14.7217213347)
Atom 1471 = (21.2683935603, 41.7786668489, 21.6456773538)
Atom 1472 = (21.2683935603, 32.0427985601, 19.8980587603)
Atom 1473 = (17.0147148483, 34.2678753216, 26.8220147793)
Atom 1474 = (17.0147148483, 39.4106512137, 19.8980587603)
Atom 1475 = (17.0147148483, 34.4285020306, 23.4902199931)
Atom 1476 = (21.2683935603, 31.8821718512, 16.5662639741)
Atom 1477 = (21.2683935603, 41.7963546841, 23.4902199931)
Atom 1478 = (17.0147148483, 36.3043574296, 21.0252803120)
Atom 1479 = (21.2683935603, 30.0063164522, 14.1013242930)
Atom 1480 = (21.2683935603, 43.6722100831, 21.0252803120)
Atom 1481 = (19.7659858110, 32.7898828321, 20.5184558021)
Atom 1482 = (22.7708013096, 32.7898828321, 20.5184558021)
Atom 1483 = (19.7659858110, 40.8886437032, 27.4424118211)
Atom 1484 = (18.5171225975, 33.5207910496, 27.4424118211)
Atom 1485 = (15.5123070990, 40.1577354856, 20.5184558021)
Atom 1486 = (18.5171225975, 40.1577354856, 20.5184558021)
Atom 1487 = (15.5123070990, 33.5207910496, 27.4424118211)
Atom 1488 = (17.0147148483, 39.2677123399, 28.5696333728)
Atom 1489 = (21.2683935603, 41.6357279752, 40.6699268174)
Atom 1490 = (17.0147148483, 39.2500245047, 30.4141760121)
Atom 1491 = (17.0147148483, 37.3741691057, 27.9492363310)
Atom 1492 = (22.7708013096, 40.8886437032, 41.2903238591)
Atom 1493 = (17.0147148483, 34.4108141953, 35.4935893918)
Atom 1494 = (21.2683935603, 31.8998596864, 28.5696333728)
Atom 1495 = (21.2683935603, 41.7786668489, 35.4935893918)
Atom 1496 = (21.2683935603, 32.0427985601, 33.7459707983)
Atom 1497 = (17.0147148483, 34.2678753216, 40.6699268174)
Atom 1498 = (17.0147148483, 39.4106512137, 33.7459707983)
Atom 1499 = (17.0147148483, 34.4285020306, 37.3381320311)
Atom 1500 = (21.2683935603, 31.8821718512, 30.4141760121)
Atom 1501 = (21.2683935603, 41.7963546841, 37.3381320311)
Atom 1502 = (17.0147148483, 36.3043574296, 34.8731923500)
Atom 1503 = (21.2683935603, 30.0063164522, 27.9492363310)
Atom 1504 = (21.2683935603, 43.6722100831, 34.8731923500)
Atom 1505 = (19.7659858110, 32.7898828321, 34.3663678401)
Atom 1506 = (22.7708013096, 32.7898828321, 34.3663678401)
Atom 1507 = (19.7659858110, 40.8886437032, 41.2903238591)
Atom 1508 = (18.5171225975, 33.5207910496, 41.2903238591)
Atom 1509 = (15.5123070990, 40.1577354856, 34.3663678401)
Atom 1510 = (18.5171225975, 40.1577354856, 34.3663678401)
Atom 1511 = (15.5123070990, 33.5207910496, 41.2903238591)
Atom 1512 = (17.0147148483, 39.2677123399, 42.4175454108)
Atom 1513 = (21.2683935603, 41.6357279752, 54.5178388554)
Atom 1514 = (17.0147148483, 39.2500245047, 44.2620880502)
Atom 1515 = (17.0147148483, 37.3741691057, 41.7971483690)
Atom 1516 = (22.7708013096, 40.8886437032, 55.1382358971)
Atom 1517 = (17.0147148483, 34.4108141953, 49.3415014298)
Atom 1518 = (21.2683935603, 31.8998596864, 42.4175454108)
Atom 1519 = (21.2683935603, 41.7786668489, 49.3415014298)
Atom 1520 = (21.2683935603, 32.0427985601, 47.5938828364)
Atom 1521 = (17.0147148483, 34.2678753216, 54.5178388554)
Atom 1522 = (17.0147148483, 39.4106512137, 47.5938828364)
Atom 1523 = (17.0147148483, 34.4285020306, 51.1860440692)
Atom 1524 = (21.2683935603, 31.8821718512, 44.2620880502)
Atom 1525 = (21.2683935603, 41.7963546841, 51.1860440692)
Atom 1526 = (17.0147148483, 36.3043574296, 48.7211043880)
Atom 1527 = (21.2683935603, 30.0063164522, 41.7971483690)
Atom 1528 = (21.2683935603, 43.6722100831, 48.7211043880)
Atom 1529 = (19.7659858110, 32.7898828321, 48.2142798781)
Atom 1530 = (22.7708013096, 32.7898828321, 48.2142798781)
Atom 1531 = (19.7659858110, 40.8886437032, 55.1382358971)
Atom 1532 = (18.5171225975, 33.5207910496, 55.1382358971)
Atom 1533 = (15.5123070990, 40.1577354856, 48.2142798781)
Atom 1534 = (18.5171225975, 40.1577354856, 48.2142798781)
Atom 1535 = (15.5123070990, 33.5207910496, 55.1382358971)
Atom 1536 = (17.0147148483, 39.2677123399, 56.2654574488)
Atom 1537 = (21.2683935603, 41.6357279752, 68.3657508934)
Atom 1538 = (17.0147148483, 39.2500245047, 58.1100000882)
Atom 1539 = (17.0147148483, 37.3741691057, 55.6450604071)
Atom 1540 = (22.7708013096, 40.8886437032, 68.9861479352)
Atom 1541 = (17.0147148483, 34.4108141953, 63.1894134678)
Atom 1542 = (21.2683935603, 31.8998596864, 56.2654574488)
Atom 1543 = (21.2683935603, 41.7786668489, 63.1894134678)
Atom 1544 = (21.2683935603, 32.0427985601, 61.4417948744)
Atom 1545 = (17.0147148483, 34.2678753216, 68.3657508934)
Atom 1546 = (17.0147148483, 39.4106512137, 61.4417948744)
Atom 1547 = (17.0147148483, 34.4285020306, 65.0339561072)
Atom 1548 = (21.2683935603, 31.8821718512, 58.1100000882)
Atom 1549 = (21.2683935603, 41.7963546841, 65.0339561072)
Atom 1550 = (17.0147148483, 36.3043574296, 62.5690164261)
Atom 1551 = (21.2683935603, 30.0063164522, 55.6450604071)
Atom 1552 = (21.2683935603, 43.6722100831, 62.5690164261)
Atom 1553 = (19.7659858110, 32.7898828321, 62.0621919162)
Atom 1554 = (22.7708013096, 32.7898828321, 62.0621919162)
Atom 1555 = (19.7659858110, 40.8886437032, 68.9861479352)
Atom 1556 = (18.5171225975, 33.5207910496, 68.9861479352)
Atom 1557 = (15.5123070990, 40.1577354856, 62.0621919162)
Atom 1558 = (18.5171225975, 40.1577354856, 62.0621919162)
Atom 1559 = (15.5123070990, 33.5207910496, 68.9861479352)
Atom 1560 = (17.0147148483, 54.0034176470, 0.8738092967)
Atom 1561 = (21.2683935603, 56.3714332822, 12.9741027413)
Atom 1562 = (17.0147148483, 53.9857298118, 2.7183519361)
Atom 1563 = (17.0147148483, 52.1098744128, 0.2534122550)
Atom 1564 = (22.7708013096, 55.6243490102, 13.5944997831)
Atom 1565 = (17.0147148483, 49.1465195024, 7.7977653157)
Atom 1566 = (21.2683935603, 46.6355649935, 0.8738092967)
Atom 1567 = (21.2683935603, 56.5143721559, 7.7977653157)
Atom 1568 = (21.2683935603, 46.7785038672, 6.0501467223)
Atom 1569 = (17.0147148483, 49.0035806287, 12.9741027413)
Atom 1570 = (17.0147148483, 54.1463565207, 6.0501467223)
Atom 1571 = (17.0147148483, 49.1642073376, 9.6423079551)
Atom 1572 = (21.2683935603, 46.6178771582, 2.7183519361)
Atom 1573 = (21.2683935603, 56.5320599912, 9.6423079551)
Atom 1574 = (17.0147148483, 51.0400627366, 7.1773682740)
Atom 1575 = (21.2683935603, 44.7420217593, 0.2534122550)
Atom 1576 = (21.2683935603, 58.4079153901, 7.1773682740)
Atom 1577 = (19.7659858110, 47.5255881392, 6.6705437641)
Atom 1578 = (22.7708013096, 47.5255881392, 6.6705437641)
Atom 1579 = (19.7659858110, 55.6243490102, 13.5944997831)
Atom 1580 = (18.5171225975, 48.2564963567, 13.5944997831)
Atom 1581 = (15.5123070990, 54.8934407927, 6.6705437641)
Atom 1582 = (18.5171225975, 54.8934407927, 6.6705437641)
Atom 1583 = (15.5123070990, 48.2564963567, 13.5944997831)
Atom 1584 = (17.0147148483, 54.0034176470, 14.7217213347)
Atom 1585 = (21.2683935603, 56.3714332822, 26.8220147793)
Atom 1586 = (17.0147148483, 53.9857298118, 16.5662639741)
Atom 1587 = (17.0147148483, 52.1098744128, 14.1013242930)
Atom 1588 = (22.7708013096, 55.6243490102, 27.4424118211)
Atom 1589 = (17.0147148483, 49.1465195024, 21.6456773538)
Atom 1590 = (21.2683935603, 46.6355649935, 14.7217213347)
Atom 1591 = (21.2683935603, 56.5143721559, 21.6456773538)
Atom 1592 = (21.2683935603, 46.7785038672, 19.8980587603)
Atom 1593 = (17.0147148483, 49.0035806287, 26.8220147793)
Atom 1594 = (17.0147148483, 54.1463565207, 19.8980587603)
Atom 1595 = (17.0147148483, 49.1642073376, 23.4902199931)
Atom 1596 = (21.2683935603, 46.6178771582, 16.5662639741)
Atom 1597 = (21.2683935603, 56.5320599912, 23.4902199931)
Atom 1598 = (17.0147148483, 51.0400627366, 21.0252803120)
Atom 1599 = (21.2683935603, 44.7420217593, 14.1013242930)
Atom 1600 = (21.2683935603, 58.4079153901, 21.0252803120)
Atom 1601 = (19.7659858110, 47.5255881392, 20.5184558021)
Atom 1602 = (22.7708013096, 47.5255881392, 20.5184558021)
Atom 1603 = (19.7659858110, 55.6243490102, 27.4424118211)
Atom 1604 = (18.5171225975, 48.2564963567, 27.4424118211)
Atom 1605 = (15.5123070990, 54.8934407927, 20.5184558021)
Atom 1606 = (18.5171225975, 54.8934407927, 20.5184558021)
Atom 1607 = (15.5123070990, 48.2564963567, 27.4424118211)
Atom 1608 = (17.0147148483, 54.0034176470, 28.5696333728)
Atom 1609 = (21.2683935603, 56.3714332822, 40.6699268174)
Atom 1610 = (17.0147148483, 53.9857298118, 30.4141760121)
Atom 1611 = (17.0147148483, 52.1098744128, 27.9492363310)
Atom 1612 = (22.7708013096, 55.6243490102, 41.2903238591)
Atom 1613 = (17.0147148483, 49.1465195024, 35.4935893918)
Atom 1614 = (21.2683935603, 46.6355649935, 28.5696333728)
Atom 1615 = (21.2683935603, 56.5143721559, 35.4935893918)
Atom 1616 = (21.2683935603, 46.7785038672, 33.7459707983)
Atom 1617 = (17.0147148483, 49.0035806287, 40.6699268174)
Atom 1618 = (17.0147148483, 54.1463565207, 33.7459707983)
Atom 1619 = (17.0147148483, 49.1642073376, 37.3381320311)
Atom 1620 = (21.2683935603, 46.6178771582, 30.4141760121)
Atom 1621 = (21.2683935603, 56.5320599912, 37.3381320311)
Atom 1622 = (17.0147148483, 51.0400627366, 34.8731923500)
Atom 1623 = (21.2683935603, 44.7420217593, 27.9492363310)
Atom 1624 = (21.2683935603, 58.4079153901, 34.8731923500)
Atom 1625 = (19.7659858110, 47.5255881392, 34.3663678401)
Atom 1626 = (22.7708013096, 47.5255881392, 34.3663678401)
Atom 1627 = (19.7659858110, 55.6243490102, 41.2903238591)
Atom 1628 = (18.5171225975, 48.2564963567, 41.2903238591)
Atom 1629 = (15.5123070990, 54.8934407927, 34.3663678401)
Atom 1630 = (18.5171225975, 54.8934407927, 34.3663678401)
Atom 1631 = (15.5123070990, 48.2564963567, 41.2903238591)
Atom 1632 = (17.0147148483, 54.0034176470, 42.4175454108)
Atom 1633 = (21.2683935603, 56.3714332822, 54.5178388554)
Atom 1634 = (17.0147148483, 53.9857298118, 44.2620880502)
Atom 1635 = (17.0147148483, 52.1098744128, 41.7971483690)
Atom 1636 = (22.7708013096, 55.6243490102, 55.1382358971)
Atom 1637 = (17.0147148483, 49.1465195024, 49.3415014298)
Atom 1638 = (21.2683935603, 46.6355649935, 42.4175454108)
Atom 1639 = (21.2683935603, 56.5143721559, 49.3415014298)
Atom 1640 = (21.2683935603, 46.7785038672, 47.5938828364)
Atom 1641 = (17.0147148483, 49.0035806287, 54.5178388554)
Atom 1642 = (17.0147148483, 54.1463565207, 47.5938828364)
Atom 1643 = (17.0147148483, 49.1642073376, 51.1860440692)
Atom 1644 = (21.2683935603, 46.6178771582, 44.2620880502)
Atom 1645 = (21.2683935603, 56.5320599912, 51.1860440692)
Atom 1646 = (17.0147148483, 51.0400627366, 48.7211043880)
Atom 1647 = (21.2683935603, 44.7420217593, 41.7971483690)
Atom 1648 = (21.2683935603, 58.4079153901, 48.7211043880)
Atom 1649 = (19.7659858110, 47.5255881392, 48.2142798781)
Atom 1650 = (22.7708013096, 47.5255881392, 48.2142798781)
Atom 1651 = (19.7659858110, 55.6243490102, 55.1382358971)
Atom 1652 = (18.5171225975, 48.2564963567, 55.1382358971)
Atom 1653 = (15.5123070990, 54.8934407927, 48.2142798781)
Atom 1654 = (18.5171225975, 54.8934407927, 48.2142798781)
Atom 1655 = (15.5123070990, 48.2564963567, 55.1382358971)
Atom 1656 = (17.0147148483, 54.0034176470, 56.2654574488)
Atom 1657 = (21.2683935603, 56.3714332822, 68.3657508934)
Atom 1658 = (17.0147148483, 53.9857298118, 58.1100000882)
Atom 1659 = (17.0147148483, 52.1098744128, 55.6450604071)
Atom 1660 = (22.7708013096, 55.6243490102, 68.9861479352)
Atom 1661 = (17.0147148483, 49.1465195024, 63.1894134678)
Atom 1662 = (21.2683935603, 46.6355649935, 56.2654574488)
Atom 1663 = (21.2683935603, 56.5143721559, 63.1894134678)
Atom 1664 = (21.2683935603, 46.7785038672, 61.4417948744)
Atom 1665 = (17.0147148483, 49.0035806287, 68.3657508934)
Atom 1666 = (17.0147148483, 54.1463565207, 61.4417948744)
Atom 1667 = (17.0147148483, 49.1642073376, 65.0339561072)
Atom 1668 = (21.2683935603, 46.6178771582, 58.1100000882)
Atom 1669 = (21.2683935603, 56.5320599912, 65.0339561072)
Atom 1670 = (17.0147148483, 51.0400627366, 62.5690164261)
Atom 1671 = (21.2683935603, 44.7420217593, 55.6450604071)
Atom 1672 = (21.2683935603, 58.4079153901, 62.5690164261)
Atom 1673 = (19.7659858110, 47.5255881392, 62.0621919162)
Atom 1674 = (22.7708013096, 47.5255881392, 62.0621919162)
Atom 1675 = (19.7659858110, 55.6243490102, 68.9861479352)
Atom 1676 = (18.5171225975, 48.2564963567, 68.9861479352)
Atom 1677 = (15.5123070990, 54.8934407927, 62.0621919162)
Atom 1678 = (18.5171225975, 54.8934407927, 62.0621919162)
Atom 1679 = (15.5123070990, 48.2564963567, 68.9861479352)
Atom 1680 = (17.0147148483, 68.7391229541, 0.8738092967)
Atom 1681 = (21.2683935603, 71.1071385893, 12.9741027413)
Atom 1682 = (17.0147148483, 68.7214351188, 2.7183519361)
Atom 1683 = (17.0147148483, 66.8455797198, 0.2534122550)
Atom 1684 = (22.7708013096, 70.3600543173, 13.5944997831)
Atom 1685 = (17.0147148483, 63.8822248095, 7.7977653157)
Atom 1686 = (21.2683935603, 61.3712703005, 0.8738092967)
Atom 1687 = (21.2683935603, 71.2500774630, 7.7977653157)
Atom 1688 = (21.2683935603, 61.5142091742, 6.0501467223)
Atom 1689 = (17.0147148483, 63.7392859357, 12.9741027413)
Atom 1690 = (17.0147148483, 68.8820618278, 6.0501467223)
Atom 1691 = (17.0147148483, 63.8999126447, 9.6423079551)
Atom 1692 = (21.2683935603, 61.3535824653, 2.7183519361)
Atom 1693 = (21.2683935603, 71.2677652982, 9.6423079551)
Atom 1694 = (17.0147148483, 65.7757680437, 7.1773682740)
Atom 1695 = (21.2683935603, 59.4777270663, 0.2534122550)
Atom 1696 = (21.2683935603, 73.1436206972, 7.1773682740)
Atom 1697 = (19.7659858110, 62.2612934462, 6.6705437641)
Atom 1698 = (22.7708013096, 62.2612934462, 6.6705437641)
Atom 1699 = (19.7659858110, 70.3600543173, 13.5944997831)
Atom 1700 = (18.5171225975, 62.9922016638, 13.5944997831)
Atom 1701 = (15.5123070990, 69.6291460998, 6.6705437641)
Atom 1702 = (18.5171225975, 69.6291460998, 6.6705437641)
Atom 1703 = (15.5123070990, 62.9922016638, 13.5944997831)
Atom 1704 = (17.0147148483, 68.7391229541, 14.7217213347)
Atom 1705 = (21.2683935603, 71.1071385893, 26.8220147793)
Atom 1706 = (17.0147148483, 68.7214351188, 16.5662639741)
Atom 1707 = (17.0147148483, 66.8455797198, 14.1013242930)
Atom 1708 = (22.7708013096, 70.3600543173, 27.4424118211)
Atom 1709 = (17.0147148483, 63.8822248095, 21.6456773538)
Atom 1710 = (21.2683935603, 61.3712703005, 14.7217213347)
Atom 1711 = (21.2683935603, 71.2500774630, 21.6456773538)
Atom 1712 = (21.2683935603, 61.5142091742, 19.8980587603)
Atom 1713 = (17.0147148483, 63.7392859357, 26.8220147793)
Atom 1714 = (17.0147148483, 68.8820618278, 19.8980587603)
Atom 1715 = (17.0147148483, 63.8999126447, 23.4902199931)
Atom 1716 = (21.2683935603, 61.3535824653, 16.5662639741)
Atom 1717 = (21.2683935603, 71.2677652982, 23.4902199931)
Atom 1718 = (17.0147148483, 65.7757680437, 21.0252803120)
Atom 1719 = (21.2683935603, 59.4777270663, 14.1013242930)
Atom 1720 = (21.2683935603, 73.1436206972, 21.0252803120)
Atom 1721 = (19.7659858110, 62.2612934462, 20.5184558021)
Atom 1722 = (22.7708013096, 62.2612934462, 20.5184558021)
Atom 1723 = (19.7659858110, 70.3600543173, 27.4424118211)
Atom 1724 = (18.5171225975, 62.9922016638, 27.4424118211)
Atom 1725 = (15.5123070990, 69.6291460998, 20.5184558021)
Atom 1726 = (18.5171225975, 69.6291460998, 20.5184558021)
Atom 1727 = (15.5123070990, 62.9922016638, 27.4424118211)
Atom 1728 = (17.0147148483, 68.7391229541, 28.5696333728)
Atom 1729 = (21.2683935603, 71.1071385893, 40.6699268174)
Atom 1730 = (17.0147148483, 68.7214351188, 30.4141760121)
Atom 1731 = (17.0147148483, 66.8455797198, 27.9492363310)
Atom 1732 = (22.7708013096, 70.3600543173, 41.2903238591)
Atom 1733 = (17.0147148483, 63.8822248095, 35.4935893918)
Atom 1734 = (21.2683935603, 61.3712703005, 28.5696333728)
Atom 1735 = (21.2683935603, 71.2500774630, 35.4935893918)
Atom 1736 = (21.2683935603, 61.5142091742, 33.7459707983)
Atom 1737 = (17.0147148483, 63.7392859357, 40.6699268174)
Atom 1738 = (17.0147148483, 68.8820618278, 33.7459707983)
Atom 1739 = (17.0147148483, 63.8999126447, 37.3381320311)
Atom 1740 = (21.2683935603, 61.3535824653, 30.4141760121)
Atom 1741 = (21.2683935603, 71.2677652982, 37.3381320311)
Atom 1742 = (17.0147148483, 65.7757680437, 34.8731923500)
Atom 1743 = (21.2683935603, 59.4777270663, 27.9492363310)
Atom 1744 = (21.2683935603, 73.1436206972, 34.8731923500)
Atom 1745 = (19.7659858110, 62.2612934462, 34.3663678401)
Atom 1746 = (22.7708013096, 62.2612934462, 34.3663678401)
Atom 1747 = (19.7659858110, 70.3600543173, 41.2903238591)
Atom 1748 = (18.5171225975, 62.9922016638, 41.2903238591)
Atom 1749 = (15.5123070990, 69.6291460998, 34.3663678401)
Atom 1750 = (18.5171225975, 69.6291460998, 34.3663678401)
Atom 1751 = (15.5123070990, 62.9922016638, 41.2903238591)
Atom 1752 = (17.0147148483, 68.7391229541, 42.4175454108)
Atom 1753 = (21.2683935603, 71.1071385893, 54.5178388554)
Atom 1754 = (17.0147148483, 68.7214351188, 44.2620880502)
Atom 1755 = (17.0147148483, 66.8455797198, 41.7971483690)
Atom 1756 = (22.7708013096, 70.3600543173, 55.1382358971)
Atom 1757 = (17.0147148483, 63.8822248095, 49.3415014298)
Atom 1758 = (21.2683935603, 61.3712703005, 42.4175454108)
Atom 1759 = (21.2683935603, 71.2500774630, 49.3415014298)
Atom 1760 = (21.2683935603, 61.5142091742, 47.5938828364)
Atom 1761 = (17.0147148483, 63.7392859357, 54.5178388554)
Atom 1762 = (17.0147148483, 68.8820618278, 47.5938828364)
Atom 1763 = (17.0147148483, 63.8999126447, 51.1860440692)
Atom 1764 = (21.2683935603, 61.3535824653, 44.2620880502)
Atom 1765 = (21.2683935603, 71.2677652982, 51.1860440692)
Atom 1766 = (17.0147148483, 65.7757680437, 48.7211043880)
Atom 1767 = (21.2683935603, 59.4777270663, 41.7971483690)
Atom 1768 = (21.2683935603, 73.1436206972, 48.7211043880)
Atom 1769 = (19.7659858110, 62.2612934462, 48.2142798781)
Atom 1770 = (22.7708013096, 62.2612934462, 48.2142798781)
Atom 1771 = (19.7659858110, 70.3600543173, 55.1382358971)
Atom 1772 = (18.5171225975, 62.9922016638, 55.1382358971)
Atom 1773 = (15.5123070990, 69.6291460998, 48.2142798781)
Atom 1774 = (18.5171225975, 69.6291460998, 48.2142798781)
Atom 1775 = (15.5123070990, 62.9922016638, 55.1382358971)
Atom 1776 = (17.0147148483, 68.7391229541, 56.2654574488)
Atom 1777 = (21.2683935603, 71.1071385893, 68.3657508934)
Atom 1778 = (17.0147148483, 68.7214351188, 58.1100000882)
Atom 1779 = (17.0147148483, 66.8455797198, 55.6450604071)
Atom 1780 = (22.7708013096, 70.3600543173, 68.9861479352)
Atom 1781 = (17.0147148483, 63.8822248095, 63.1894134678)
Atom 1782 = (21.2683935603, 61.3712703005, 56.2654574488)
Atom 1783 = (21.2683935603, 71.2500774630, 63.1894134678)
Atom 1784 = (21.2683935603, 61.5142091742, 61.4417948744)
Atom 1785 = (17.0147148483, 63.7392859357, 68.3657508934)
Atom 1786 = (17.0147148483, 68.8820618278, 61.4417948744)
Atom 1787 = (17.0147148483, 63.8999126447, 65.0339561072)
Atom 1788 = (21.2683935603, 61.3535824653, 58.1100000882)
Atom 1789 = (21.2683935603, 71.2677652982, 65.0339561072)
Atom 1790 = (17.0147148483, 65.7757680437, 62.5690164261)
Atom 1791 = (21.2683935603, 59.4777270663, 55.6450604071)
Atom 1792 = (21.2683935603, 73.1436206972, 62.5690164261)
Atom 1793 = (19.7659858110, 62.2612934462, 62.0621919162)
Atom 1794 = (22.7708013096, 62.2612934462, 62.0621919162)
Atom 1795 = (19.7659858110, 70.3600543173, 68.9861479352)
Atom 1796 = (18.5171225975, 62.9922016638, 68.9861479352)
Atom 1797 = (15.5123070990, 69.6291460998, 62.0621919162)
Atom 1798 = (18.5171225975, 69.6291460998, 62.0621919162)
Atom 1799 = (15.5123070990, 62.9922016638, 68.9861479352)
Atom 1800 = (25.5220722724, 9.7963017258, 0.8738092967)
Atom 1801 = (29.7757509844, 12.1643173610, 12.9741027413)
Atom 1802 = (25.5220722724, 9.7786138906, 2.7183519361)
Atom 1803 = (25.5220722724, 7.9027584916, 0.2534122550)
Atom 1804 = (31.2781587337, 11.4172330891, 13.5944997831)
Atom 1805 = (25.5220722724, 4.9394035812, 7.7977653157)
Atom 1806 = (29.7757509844, 2.4284490723, 0.8738092967)
Atom 1807 = (29.7757509844, 12.3072562348, 7.7977653157)
Atom 1808 = (29.7757509844, 2.5713879460, 6.0501467223)
Atom 1809 = (25.5220722724, 4.7964647075, 12.9741027413)
Atom 1810 = (25.5220722724, 9.9392405995, 6.0501467223)
Atom 1811 = (25.5220722724, 4.9570914165, 9.6423079551)
Atom 1812 = (29.7757509844, 2.4107612371, 2.7183519361)
Atom 1813 = (29.7757509844, 12.3249440700, 9.6423079551)
Atom 1814 = (25.5220722724, 6.8329468154, 7.1773682740)
Atom 1815 = (29.7757509844, 0.5349058381, 0.2534122550)
Atom 1816 = (29.7757509844, 14.2007994690, 7.1773682740)
Atom 1817 = (28.2733432352, 3.3184722180, 6.6705437641)
Atom 1818 = (31.2781587337, 3.3184722180, 6.6705437641)
Atom 1819 = (28.2733432352, 11.4172330891, 13.5944997831)
Atom 1820 = (27.0244800217, 4.0493804355, 13.5944997831)
Atom 1821 = (24.0196645231, 10.6863248715, 6.6705437641)
Atom 1822 = (27.0244800217, 10.6863248715, 6.6705437641)
Atom 1823 = (24.0196645231, 4.0493804355, 13.5944997831)
Atom 1824 = (25.5220722724, 9.7963017258, 14.7217213347)
Atom 1825 = (29.7757509844, 12.1643173610, 26.8220147793)
Atom 1826 = (25.5220722724, 9.7786138906, 16.5662639741)
Atom 1827 = (25.5220722724, 7.9027584916, 14.1013242930)
Atom 1828 = (31.2781587337, 11.4172330891, 27.4424118211)
Atom 1829 = (25.5220722724, 4.9394035812, 21.6456773538)
Atom 1830 = (29.7757509844, 2.4284490723, 14.7217213347)
Atom 1831 = (29.7757509844, 12.3072562348, 21.6456773538)
Atom 1832 = (29.7757509844, 2.5713879460, 19.8980587603)
Atom 1833 = (25.5220722724, 4.7964647075, 26.8220147793)
Atom 1834 = (25.5220722724, 9.9392405995, 19.8980587603)
Atom 1835 = (25.5220722724, 4.9570914165, 23.4902199931)
Atom 1836 = (29.7757509844, 2.4107612371, 16.5662639741)
Atom 1837 = (29.7757509844, 12.3249440700, 23.4902199931)
Atom 1838 = (25.5220722724, 6.8329468154, 21.0252803120)
Atom 1839 = (29.7757509844, 0.5349058381, 14.1013242930)
Atom 1840 = (29.7757509844, 14.2007994690, 21.0252803120)
Atom 1841 = (28.2733432352, 3.3184722180, 20.5184558021)
Atom 1842 = (31.2781587337, 3.3184722180, 20.5184558021)
Atom 1843 = (28.2733432352, 11.4172330891, 27.4424118211)
Atom 1844 = (27.0244800217, 4.0493804355, 27.4424118211)
Atom 1845 = (24.0196645231, 10.6863248715, 20.5184558021)
Atom 1846 = (27.0244800217, 10.6863248715, 20.5184558021)
Atom 1847 = (24.0196645231, 4.0493804355, 27.4424118211)
Atom 1848 = (25.5220722724, 9.7963017258, 28.5696333728)
Atom 1849 = (29.7757509844, 12.1643173610, 40.6699268174)
Atom 1850 = (25.5220722724, 9.7786138906, 30.4141760121)
Atom 1851 = (25.5220722724, 7.9027584916, 27.9492363310)
Atom 1852 = (31.2781587337, 11.4172330891, 41.2903238591)
Atom 1853 = (25.5220722724, 4.9394035812, 35.4935893918)
Atom 1854 = (29.7757509844, 2.4284490723, 28.5696333728)
Atom 1855 = (29.7757509844, 12.3072562348, 35.4935893918)
Atom 1856 = (29.7757509844, 2.5713879460, 33.7459707983)
Atom 1857 = (25.5220722724, 4.7964647075, 40.6699268174)
Atom 1858 = (25.5220722724, 9.9392405995, 33.7459707983)
Atom 1859 = (25.5220722724, 4.9570914165, 37.3381320311)
Atom 1860 = (29.7757509844, 2.4107612371, 30.4141760121)
Atom 1861 = (29.7757509844, 12.3249440700, 37.3381320311)
Atom 1862 = (25.5220722724, 6.8329468154, 34.8731923500)
Atom 1863 = (29.7757509844, 0.5349058381, 27.9492363310)
Atom 1864 = (29.7757509844, 14.2007994690, 34.8731923500)
Atom 1865 = (28.2733432352, 3.3184722180, 34.3663678401)
Atom 1866 = (31.2781587337, 3.3184722180, 34.3663678401)
Atom 1867 = (28.2733432352, 11.4172330891, 41.2903238591)
Atom 1868 = (27.0244800217, 4.0493804355, 41.2903238591)
Atom 1869 = (24.0196645231, 10.6863248715, 34.3663678401)
Atom 1870 = (27.0244800217, 10.6863248715, 34.3663678401)
Atom 1871 = (24.0196645231, 4.0493804355, 41.2903238591)
Atom 1872 = (25.5220722724, 9.7963017258, 42.4175454108)
Atom 1873 = (29.7757509844, 12.1643173610, 54.5178388554)
Atom 1874 = (25.5220722724, 9.7786138906, 44.2620880502)
Atom 1875 = (25.5220722724, 7.9027584916, 41.7971483690)
Atom 1876 = (31.2781587337, 11.4172330891, 55.1382358971)
Atom 1877 = (25.5220722724, 4.9394035812, 49.3415014298)
Atom 1878 = (29.7757509844, 2.4284490723, 42.4175454108)
Atom 1879 = (29.7757509844, 12.3072562348, 49.3415014298)
Atom 1880 = (29.7757509844, 2.5713879460, 47.5938828364)
Atom 1881 = (25.5220722724, 4.7964647075, 54.5178388554)
Atom 1882 = (25.5220722724, 9.9392405995, 47.5938828364)
Atom 1883 = (25.5220722724, 4.9570914165, 51.1860440692)
Atom 1884 = (29.7757509844, 2.4107612371, 44.2620880502)
Atom 1885 = (29.7757509844, 12.3249440700, 51.1860440692)
Atom 1886 = (25.5220722724, 6.8329468154, 48.7211043880)
Atom 1887 = (29.7757509844, 0.5349058381, 41.7971483690)
Atom 1888 = (29.7757509844, 14.2007994690, 48.7211043880)
Atom 1889 = (28.2733432352, 3.3184722180, 48.2142798781)
Atom 1890 = (31.2781587337, 3.3184722180, 48.2142798781)
Atom 1891 = (28.2733432352, 11.4172330891, 55.1382358971)
Atom 1892 = (27.0244800217, 4.0493804355, 55.1382358971)
Atom 1893 = (24.0196645231, 10.6863248715, 48.2142798781)
Atom 1894 = (27.0244800217, 10.6863248715, 48.2142798781)
Atom 1895 = (24.0196645231, 4.0493804355, 55.1382358971)
Atom 1896 = (25.5220722724, 9.7963017258, 56.2654574488)
Atom 1897 = (29.7757509844, 12.1643173610, 68.3657508934)
Atom 1898 = (25.5220722724, 9.7786138906, 58.1100000882)
Atom 1899 = (25.5220722724, 7.9027584916, 55.6450604071)
Atom 1900 = (31.2781587337, 11.4172330891, 68.9861479352)
Atom 1901 = (25.5220722724, 4.9394035812, 63.1894134678)
Atom 1902 = (29.7757509844, 2.4284490723, 56.2654574488)
Atom 1903 = (29.7757509844, 12.3072562348, 63.1894134678)
Atom 1904 = (29.7757509844, 2.5713879460, 61.4417948744)
Atom 1905 = (25.5220722724, 4.7964647075, 68.3657508934)
Atom 1906 = (25.5220722724, 9.9392405995, 61.4417948744)
Atom 1907 = (25.5220722724, 4.9570914165, 65.0339561072)
Atom 1908 = (29.7757509844, 2.4107612371, 58.1100000882)
Atom 1909 = (29.7757509844, 12.3249440700, 65.0339561072)
Atom 1910 = (25.5220722724, 6.8329468154, 62.5690164261)
Atom 1911 = (29.7757509844, 0.5349058381, 55.6450604071)
Atom 1912 = (29.7757509844, 14.2007994690, 62.5690164261)
Atom 1913 = (28.2733432352, 3.3184722180, 62.0621919162)
Atom 1914 = (31.2781587337, 3.3184722180, 62.0621919162)
Atom 1915 = (28.2733432352, 11.4172330891, 68.9861479352)
Atom 1916 = (27.0244800217, 4.0493804355, 68.9861479352)
Atom 1917 = (24.0196645231, 10.6863248715, 62.0621919162)
Atom 1918 = (27.0244800217, 10.6863248715, 62.0621919162)
Atom 1919 = (24.0196645231, 4.0493804355, 68.9861479352)
Atom 1920 = (25.5220722724, 24.5320070329, 0.8738092967)
Atom 1921 = (29.7757509844, 26.9000226681, 12.9741027413)
Atom 1922 = (25.5220722724, 24.5143191976, 2.7183519361)
Atom 1923 = (25.5220722724, 22.6384637987, 0.2534122550)
Atom 1924 = (31.2781587337, 26.1529383961, 13.5944997831)
Atom 1925 = (25.5220722724, 19.6751088883, 7.7977653157)
Atom 1926 = (29.7757509844, 17.1641543794, 0.8738092967)
Atom 1927 = (29.7757509844, 27.0429615418, 7.7977653157)
Atom 1928 = (29.7757509844, 17.3070932531, 6.0501467223)
Atom 1929 = (25.5220722724, 19.5321700146, 12.9741027413)
Atom 1930 = (25.5220722724, 24.6749459066, 6.0501467223)
Atom 1931 = (25.5220722724, 19.6927967235, 9.6423079551)
Atom 1932 = (29.7757509844, 17.1464665441, 2.7183519361)
Atom 1933 = (29.7757509844, 27.0606493771, 9.6423079551)
Atom 1934 = (25.5220722724, 21.5686521225, 7.1773682740)
Atom 1935 = (29.7757509844, 15.2706111451, 0.2534122550)
Atom 1936 = (29.7757509844, 28.9365047760, 7.1773682740)
Atom 1937 = (28.2733432352, 18.0541775251, 6.6705437641)
Atom 1938 = (31.2781587337, 18.0541775251, 6.6705437641)
Atom 1939 = (28.2733432352, 26.1529383961, 13.5944997831)
Atom 1940 = (27.0244800217, 18.7850857426, 13.5944997831)
Atom 1941 = (24.0196645231, 25.4220301786, 6.6705437641)
Atom 1942 = (27.0244800217, 25.4220301786, 6.6705437641)
Atom 1943 = (24.0196645231, 18.7850857426, 13.5944997831)
Atom 1944 = (25.5220722724, 24.5320070329, 14.7217213347)
Atom 1945 = (29.7757509844, 26.9000226681, 26.8220147793)
Atom 1946 = (25.5220722724, 24.5143191976, 16.5662639741)
Atom 1947 = (25.5220722724, 22.6384637987, 14.1013242930)
Atom 1948 = (31.2781587337, 26.1529383961, 27.4424118211)
Atom 1949 = (25.5220722724, 19.6751088883, 21.6456773538)
Atom 1950 = (29.7757509844, 17.1641543794, 14.7217213347)
Atom 1951 = (29.7757509844, 27.0429615418, 21.6456773538)
Atom 1952 = (29.7757509844, 17.3070932531, 19.8980587603)
Atom 1953 = (25.5220722724, 19.5321700146, 26.8220147793)
Atom 1954 = (25.5220722724, 24.6749459066, 19.8980587603)
Atom 1955 = (25.5220722724, 19.6927967235, 23.4902199931)
Atom 1956 = (29.7757509844, 17.1464665441, 16.5662639741)
Atom 1957 = (29.7757509844, 27.0606493771, 23.4902199931)
Atom 1958 = (25.5220722724, 21.5686521225, 21.0252803120)
Atom 1959 = (29.7757509844, 15.2706111451, 14.1013242930)
Atom 1960 = (29.7757509844, 28.9365047760, 21.0252803120)
Atom 1961 = (28.2733432352, 18.0541775251, 20.5184558021)
Atom 1962 = (31.2781587337, 18.0541775251, 20.5184558021)
Atom 1963 = (28.2733432352, 26.1529383961, 27.4424118211)
Atom 1964 = (27.0244800217, 18.7850857426, 27.4424118211)
Atom 1965 = (24.0196645231, 25.4220301786, 20.5184558021)
Atom 1966 = (27.0244800217, 25.4220301786, 20.5184558021)
Atom 1967 = (24.0196645231, 18.7850857426, 27.4424118211)
Atom 1968 = (25.5220722724, 24.5320070329, 28.5696333728)
Atom 1969 = (29.7757509844, 26.9000226681, 40.6699268174)
Atom 1970 = (25.5220722724, 24.5143191976, 30.4141760121)
Atom 1971 = (25.5220722724, 22.6384637987, 27.9492363310)
Atom 1972 = (31.2781587337, 26.1529383961, 41.2903238591)
Atom 1973 = (25.5220722724, 19.6751088883, 35.4935893918)
Atom 1974 = (29.7757509844, 17.1641543794, 28.5696333728)
Atom 1975 = (29.7757509844, 27.0429615418, 35.4935893918)
Atom 1976 = (29.7757509844, 17.3070932531, 33.7459707983)
Atom 1977 = (25.5220722724, 19.5321700146, 40.6699268174)
Atom 1978 = (25.5220722724, 24.6749459066, 33.7459707983)
Atom 1979 = (25.5220722724, 19.6927967235, 37.3381320311)
Atom 1980 = (29.7757509844, 17.1464665441, 30.4141760121)
Atom 1981 = (29.7757509844, 27.0606493771, 37.3381320311)
Atom 1982 = (25.5220722724, 21.5686521225, 34.8731923500)
Atom 1983 = (29.7757509844, 15.2706111451, 27.9492363310)
Atom 1984 = (29.7757509844, 28.9365047760, 34.8731923500)
Atom 1985 = (28.2733432352, 18.0541775251, 34.3663678401)
Atom 1986 = (31.2781587337, 18.0541775251, 34.3663678401)
Atom 1987 = (28.2733432352, 26.1529383961, 41.2903238591)
Atom 1988 = (27.0244800217, 18.7850857426, 41.2903238591)
Atom 1989 = (24.0196645231, 25.4220301786, 34.3663678401)
Atom 1990 = (27.0244800217, 25.4220301786, 34.3663678401)
Atom 1991 = (24.0196645231, 18.7850857426, 41.2903238591)
Atom 1992 = (25.5220722724, 24.5320070329, 42.4175454108)
Atom 1993 = (29.7757509844, 26.9000226681, 54.5178388554)
Atom 1994 = (25.5220722724, 24.5143191976, 44.2620880502)
Atom 1995 = (25.5220722724, 22.6384637987, 41.7971483690)
Atom 1996 = (31.2781587337, 26.1529383961, 55.1382358971)
Atom 1997 = (25.5220722724, 19.6751088883, 49.3415014298)
Atom 1998 = (29.7757509844, 17.1641543794, 42.4175454108)
Atom 1999 = (29.7757509844, 27.0429615418, 49.3415014298)
Atom 2000 = (29.7757509844, 17.3070932531, 47.5938828364)
Atom 2001 = (25.5220722724, 19.5321700146, 54.5178388554)
Atom 2002 = (25.5220722724, 24.6749459066, 47.5938828364)
Atom 2003 = (25.5220722724, 19.6927967235, 51.1860440692)
Atom 2004 = (29.7757509844, 17.1464665441, 44.2620880502)
Atom 2005 = (29.7757509844, 27.0606493771, 51.1860440692)
Atom 2006 = (25.5220722724, 21.5686521225, 48.7211043880)
Atom 2007 = (29.7757509844, 15.2706111451, 41.7971483690)
Atom 2008 = (29.7757509844, 28.9365047760, 48.7211043880)
Atom 2009 = (28.2733432352, 18.0541775251, 48.2142798781)
Atom 2010 = (31.2781587337, 18.0541775251, 48.2142798781)
Atom 2011 = (28.2733432352, 26.1529383961, 55.1382358971)
Atom 2012 = (27.0244800217, 18.7850857426, 55.1382358971)
Atom 2013 = (24.0196645231, 25.4220301786, 48.2142798781)
Atom 2014 = (27.0244800217, 25.4220301786, 48.2142798781)
Atom 2015 = (24.0196645231, 18.7850857426, 55.1382358971)
Atom 2016 = (25.5220722724, 24.5320070329, 56.2654574488)
Atom 2017 = (29.7757509844, 26.9000226681, 68.3657508934)
Atom 2018 = (25.5220722724, 24.5143191976, 58.1100000882)
Atom 2019 = (25.5220722724, 22.6384637987, 55.6450604071)
Atom 2020 = (31.2781587337, 26.1529383961, 68.9861479352)
Atom 2021 = (25.5220722724, 19.6751088883, 63.1894134678)
Atom 2022 = (29.7757509844, 17.1641543794, 56.2654574488)
Atom 2023 = (29.7757509844, 27.0429615418, 63.1894134678)
Atom 2024 = (29.7757509844, 17.3070932531, 61.4417948744)
Atom 2025 = (25.5220722724, 19.5321700146, 68.3657508934)
Atom 2026 = (25.5220722724, 24.6749459066, 61.4417948744)
Atom 2027 = (25.5220722724, 19.6927967235, 65.0339561072)
Atom 2028 = (29.7757509844, 17.1464665441, 58.1100000882)
Atom 2029 = (29.7757509844, 27.0606493771, 65.0339561072)
Atom 2030 = (25.5220722724, 21.5686521225, 62.5690164261)
Atom 2031 = (29.7757509844, 15.2706111451, 55.6450604071)
Atom 2032 = (29.7757509844, 28.9365047760, 62.5690164261)
Atom 2033 = (28.2733432352, 18.0541775251, 62.0621919162)
Atom 2034 = (31.2781587337, 18.0541775251, 62.0621919162)
Atom 2035 = (28.2733432352, 26.1529383961, 68.9861479352)
Atom 2036 = (27.0244800217, 18.7850857426, 68.9861479352)
Atom 2037 = (24.0196645231, 25.4220301786, 62.0621919162)
Atom 2038 = (27.0244800217, 25.4220301786, 62.0621919162)
Atom 2039 = (24.0196645231, 18.7850857426, 68.9861479352)
Atom 2040 = (25.5220722724, 39.2677123399, 0.8738092967)
Atom 2041 = (29.7757509844, 41.6357279752, 12.9741027413)
Atom 2042 = (25.5220722724, 39.2500245047, 2.7183519361)
Atom 2043 = (25.5220722724, 37.3741691057, 0.2534122550)
Atom 2044 = (31.2781587337, 40.8886437032, 13.5944997831)
Atom 2045 = (25.5220722724, 34.4108141953, 7.7977653157)
Atom 2046 = (29.7757509844, 31.8998596864, 0.8738092967)
Atom 2047 = (29.7757509844, 41.7786668489, 7.7977653157)
Atom 2048 = (29.7757509844, 32.0427985601, 6.0501467223)
Atom 2049 = (25.5220722724, 34.2678753216, 12.9741027413)
Atom 2050 = (25.5220722724, 39.4106512137, 6.0501467223)
Atom 2051 = (25.5220722724, 34.4285020306, 9.6423079551)
Atom 2052 = (29.7757509844, 31.8821718512, 2.7183519361)
Atom 2053 = (29.7757509844, 41.7963546841, 9.6423079551)
Atom 2054 = (25.5220722724, 36.3043574296, 7.1773682740)
Atom 2055 = (29.7757509844, 30.0063164522, 0.2534122550)
Atom 2056 = (29.7757509844, 43.6722100831, 7.1773682740)
Atom 2057 = (28.2733432352, 32.7898828321, 6.6705437641)
Atom 2058 = (31.2781587337, 32.7898828321, 6.6705437641)
Atom 2059 = (28.2733432352, 40.8886437032, 13.5944997831)
Atom 2060 = (27.0244800217, 33.5207910496, 13.5944997831)
Atom 2061 = (24.0196645231, 40.1577354856, 6.6705437641)
Atom 2062 = (27.0244800217, 40.1577354856, 6.6705437641)
Atom 2063 = (24.0196645231, 33.5207910496, 13.5944997831)
Atom 2064 = (25.5220722724, 39.2677123399, 14.7217213347)
Atom 2065 = (29.7757509844, 41.6357279752, 26.8220147793)
Atom 2066 = (25.5220722724, 39.2500245047, 16.5662639741)
Atom 2067 = (25.5220722724, 37.3741691057, 14.1013242930)
Atom 2068 = (31.2781587337, 40.8886437032, 27.4424118211)
Atom 2069 = (25.5220722724, 34.4108141953, 21.6456773538)
Atom 2070 = (29.7757509844, 31.8998596864, 14.7217213347)
Atom 2071 = (29.7757509844, 41.7786668489, 21.6456773538)
Atom 2072 = (29.7757509844, 32.0427985601, 19.8980587603)
Atom 2073 = (25.5220722724, 34.2678753216, 26.8220147793)
Atom 2074 = (25.5220722724, 39.4106512137, 19.8980587603)
Atom 2075 = (25.5220722724, 34.4285020306, 23.4902199931)
Atom 2076 = (29.7757509844, 31.8821718512, 16.5662639741)
Atom 2077 = (29.7757509844, 41.7963546841, 23.4902199931)
Atom 2078 = (25.5220722724, 36.3043574296, 21.0252803120)
Atom 2079 = (29.7757509844, 30.0063164522, 14.1013242930)
Atom 2080 = (29.7757509844, 43.6722100831, 21.0252803120)
Atom 2081 = (28.2733432352, 32.7898828321, 20.5184558021)
Atom 2082 = (31.2781587337, 32.7898828321, 20.5184558021)
Atom 2083 = (28.2733432352, 40.8886437032, 27.4424118211)
Atom 2084 = (27.0244800217, 33.5207910496, 27.4424118211)
Atom 2085 = (24.0196645231, 40.1577354856, 20.5184558021)
Atom 2086 = (27.0244800217, 40.1577354856, 20.5184558021)
Atom 2087 = (24.0196645231, 33.5207910496, 27.4424118211)
Atom 2088 = (25.5220722724, 39.2677123399, 28.5696333728)
Atom 2089 = (29.7757509844, 41.6357279752, 40.6699268174)
Atom 2090 = (25.5220722724, 39.2500245047, 30.4141760121)
Atom 2091 = (25.5220722724, 37.3741691057, 27.9492363310)
Atom 2092 = (31.2781587337, 40.8886437032, 41.2903238591)
Atom 2093 = (25.5220722724, 34.4108141953, 35.4935893918)
Atom 2094 = (29.7757509844, 31.8998596864, 28.5696333728)
Atom 2095 = (29.7757509844, 41.7786668489, 35.4935893918)
Atom 2096 = (29.7757509844, 32.0427985601, 33.7459707983)
Atom 2097 = (25.5220722724, 34.2678753216, 40.6699268174)
Atom 2098 = (25.5220722724, 39.4106512137, 33.7459707983)
Atom 2099 = (25.5220722724, 34.4285020306, 37.3381320311)
Atom 2100 = (29.7757509844, 31.8821718512, 30.4141760121)
Atom 2101 = (29.7757509844, 41.7963546841, 37.3381320311)
Atom 2102 = (25.5220722724, 36.3043574296, 34.8731923500)
Atom 2103 = (29.7757509844, 30.0063164522, 27.9492363310)
Atom 2104 = (29.7757509844, 43.6722100831, 34.8731923500)
Atom 2105 = (28.2733432352, 32.7898828321, 34.3663678401)
Atom 2106 = (31.2781587337, 32.7898828321, 34.3663678401)
Atom 2107 = (28.2733432352, 40.8886437032, 41.2903238591)
Atom 2108 = (27.0244800217, 33.5207910496, 41.2903238591)
Atom 2109 = (24.0196645231, 40.1577354856, 34.3663678401)
Atom 2110 = (27.0244800217, 40.1577354856, 34.3663678401)
Atom 2111 = (24.0196645231, 33.5207910496, 41.2903238591)
Atom 2112 = (25.5220722724, 39.2677123399, 42.4175454108)
Atom 2113 = (29.7757509844, 41.6357279752, 54.5178388554)
Atom 2114 = (25.5220722724, 39.2500245047, 44.2620880502)
Atom 2115 = (25.5220722724, 37.3741691057, 41.7971483690)
Atom 2116 = (31.2781587337, 40.8886437032, 55.1382358971)
Atom 2117 = (25.5220722724, 34.4108141953, 49.3415014298)
Atom 2118 = (29.7757509844, 31.8998596864, 42.4175454108)
Atom 2119 = (29.7757509844, 41.7786668489, 49.3415014298)
Atom 2120 = (29.7757509844, 32.0427985601, 47.5938828364)
Atom 2121 = (25.5220722724, 34.2678753216, 54.5178388554)
Atom 2122 = (25.5220722724, 39.4106512137, 47.5938828364)
Atom 2123 = (25.5220722724, 34.4285020306, 51.1860440692)
Atom 2124 = (29.7757509844, 31.8821718512, 44.2620880502)
Atom 2125 = (29.7757509844, 41.7963546841, 51.1860440692)
Atom 2126 = (25.5220722724, 36.3043574296, 48.7211043880)
Atom 2127 = (29.7757509844, 30.0063164522, 41.7971483690)
Atom 2128 = (29.7757509844, 43.6722100831, 48.7211043880)
Atom 2129 = (28.2733432352, 32.7898828321, 48.2142798781)
Atom 2130 = (31.2781587337, 32.7898828321, 48.2142798781)
Atom 2131 = (28.2733432352, 40.8886437032, 55.1382358971)
Atom 2132 = (27.0244800217, 33.5207910496, 55.1382358971)
Atom 2133 = (24.0196645231, 40.1577354856, 48.2142798781)
Atom 2134 = (27.0244800217, 40.1577354856, 48.2142798781)
Atom 2135 = (24.0196645231, 33.5207910496, 55.1382358971)
Atom 2136 = (25.5220722724, 39.2677123399, 56.2654574488)
Atom 2137 = (29.7757509844, 41.6357279752, 68.3657508934)
Atom 2138 = (25.5220722724, 39.2500245047, 58.1100000882)
Atom 2139 = (25.5220722724, 37.3741691057, 55.6450604071)
Atom 2140 = (31.2781587337, 40.8886437032, 68.9861479352)
Atom 2141 = (25.5220722724, 34.4108141953, 63.1894134678)
Atom 2142 = (29.7757509844, 31.8998596864, 56.2654574488)
Atom 2143 = (29.7757509844, 41.7786668489, 63.1894134678)
Atom 2144 = (29.7757509844, 32.0427985601, 61.4417948744)
Atom 2145 = (25.5220722724, 34.2678753216, 68.3657508934)
Atom 2146 = (25.5220722724, 39.4106512137, 61.4417948744)
Atom 2147 = (25.5220722724, 34.4285020306, 65.0339561072)
Atom 2148 = (29.7757509844, 31.8821718512, 58.1100000882)
Atom 2149 = (29.7757509844, 41.7963546841, 65.0339561072)
Atom 2150 = (25.5220722724, 36.3043574296, 62.5690164261)
Atom 2151 = (29.7757509844, 30.0063164522, 55.6450604071)
Atom 2152 = (29.7757509844, 43.6722100831, 62.5690164261)
Atom 2153 = (28.2733432352, 32.7898828321, 62.0621919162)
Atom 2154 = (31.2781587337, 32.7898828321, 62.0621919162)
Atom 2155 = (28.2733432352, 40.8886437032, 68.9861479352)
Atom 2156 = (27.0244800217, 33.5207910496, 68.9861479352)
Atom 2157 = (24.0196645231, 40.1577354856, 62.0621919162)
Atom 2158 = (27.0244800217, 40.1577354856, 62.0621919162)
Atom 2159 = (24.0196645231, 33.5207910496, 68.9861479352)
Atom 2160 = (25.5220722724, 54.0034176470, 0.8738092967)
Atom 2161 = (29.7757509844, 56.3714332822, 12.9741027413)
Atom 2162 = (25.5220722724, 53.9857298118, 2.7183519361)
Atom 2163 = (25.5220722724, 52.1098744128, 0.2534122550)
Atom 2164 = (31.2781587337, 55.6243490102, 13.5944997831)
Atom 2165 = (25.5220722724, 49.1465195024, 7.7977653157)
Atom 2166 = (29.7757509844, 46.6355649935, 0.8738092967)
Atom 2167 = (29.7757509844, 56.5143721559, 7.7977653157)
Atom 2168 = (29.7757509844, 46.7785038672, 6.0501467223)
Atom 2169 = (25.5220722724, 49.0035806287, 12.9741027413)
Atom 2170 = (25.5220722724, 54.1463565207, 6.0501467223)
Atom 2171 = (25.5220722724, 49.1642073376, 9.6423079551)
Atom 2172 = (29.7757509844, 46.6178771582, 2.7183519361)
Atom 2173 = (29.7757509844, 56.5320599912, 9.6423079551)
Atom 2174 = (25.5220722724, 51.0400627366, 7.1773682740)
Atom 2175 = (29.7757509844, 44.7420217593, 0.2534122550)
Atom 2176 = (29.7757509844, 58.4079153901, 7.1773682740)
Atom 2177 = (28.2733432352, 47.5255881392, 6.6705437641)
Atom 2178 = (31.2781587337, 47.5255881392, 6.6705437641)
Atom 2179 = (28.2733432352, 55.6243490102, 13.5944997831)
Atom 2180 = (27.0244800217, 48.2564963567, 13.5944997831)
Atom 2181 = (24.0196645231, 54.8934407927, 6.6705437641)
Atom 2182 = (27.0244800217, 54.8934407927, 6.6705437641)
Atom 2183 = (24.0196645231, 48.2564963567, 13.5944997831)
Atom 2184 = (25.5220722724, 54.0034176470, 14.7217213347)
Atom 2185 = (29.7757509844, 56.3714332822, 26.8220147793)
Atom 2186 = (25.5220722724, 53.9857298118, 16.5662639741)
Atom 2187 = (25.5220722724, 52.1098744128, 14.1013242930)
Atom 2188 = (31.2781587337, 55.6243490102, 27.4424118211)
Atom 2189 = (25.5220722724, 49.1465195024, 21.6456773538)
Atom 2190 = (29.7757509844, 46.6355649935, 14.7217213347)
Atom 2191 = (29.7757509844, 56.5143721559, 21.6456773538)
Atom 2192 = (29.7757509844, 46.7785038672, 19.8980587603)
Atom 2193 = (25.5220722724, 49.0035806287, 26.8220147793)
Atom 2194 = (25.5220722724, 54.1463565207, 19.8980587603)
Atom 2195 = (25.5220722724, 49.1642073376, 23.4902199931)
Atom 2196 = (29.7757509844, 46.6178771582, 16.5662639741)
Atom 2197 = (29.7757509844, 56.5320599912, 23.4902199931)
Atom 2198 = (25.5220722724, 51.0400627366, 21.0252803120)
Atom 2199 = (29.7757509844, 44.7420217593, 14.1013242930)
Atom 2200 = (29.7757509844, 58.4079153901, 21.0252803120)
Atom 2201 = (28.2733432352, 47.5255881392, 20.5184558021)
Atom 2202 = (31.2781587337, 47.5255881392, 20.5184558021)
Atom 2203 = (28.2733432352, 55.6243490102, 27.4424118211)
Atom 2204 = (27.0244800217, 48.2564963567, 27.4424118211)
Atom 2205 = (24.0196645231, 54.8934407927, 20.5184558021)
Atom 2206 = (27.0244800217, 54.8934407927, 20.5184558021)
Atom 2207 = (24.0196645231, 48.2564963567, 27.4424118211)
Atom 2208 = (25.5220722724, 54.0034176470, 28.5696333728)
Atom 2209 = (29.7757509844, 56.3714332822, 40.6699268174)
Atom 2210 = (25.5220722724, 53.9857298118, 30.4141760121)
Atom 2211 = (25.5220722724, 52.1098744128, 27.9492363310)
Atom 2212 = (31.2781587337, 55.6243490102, 41.2903238591)
Atom 2213 = (25.5220722724, 49.1465195024, 35.4935893918)
Atom 2214 = (29.7757509844, 46.6355649935, 28.5696333728)
Atom 2215 = (29.7757509844, 56.5143721559, 35.4935893918)
Atom 2216 = (29.7757509844, 46.7785038672, 33.7459707983)
Atom 2217 = (25.5220722724, 49.0035806287, 40.6699268174)
Atom 2218 = (25.5220722724, 54.1463565207, 33.7459707983)
Atom 2219 = (25.5220722724, 49.1642073376, 37.3381320311)
Atom 2220 = (29.7757509844, 46.6178771582, 30.4141760121)
Atom 2221 = (29.7757509844, 56.5320599912, 37.3381320311)
Atom 2222 = (25.5220722724, 51.0400627366, 34.8731923500)
Atom 2223 = (29.7757509844, 44.7420217593, 27.9492363310)
Atom 2224 = (29.7757509844, 58.4079153901, 34.8731923500)
Atom 2225 = (28.2733432352, 47.5255881392, 34.3663678401)
Atom 2226 = (31.2781587337, 47.5255881392, 34.3663678401)
Atom 2227 = (28.2733432352, 55.6243490102, 41.2903238591)
Atom 2228 = (27.0244800217, 48.2564963567, 41.2903238591)
Atom 2229 = (24.0196645231, 54.8934407927, 34.3663678401)
Atom 2230 = (27.0244800217, 54.8934407927, 34.3663678401)
Atom 2231 = (24.0196645231, 48.2564963567, 41.2903238591)
Atom 2232 = (25.5220722724, 54.0034176470, 42.4175454108)
Atom 2233 = (29.7757509844, 56.3714332822, 54.5178388554)
Atom 2234 = (25.5220722724, 53.9857298118, 44.2620880502)
Atom 2235 = (25.5220722724, 52.1098744128, 41.7971483690)
Atom 2236 = (31.2781587337, 55.6243490102, 55.1382358971)
Atom 2237 = (25.5220722724, 49.1465195024, 49.3415014298)
Atom 2238 = (29.7757509844, 46.6355649935, 42.4175454108)
Atom 2239 = (29.7757509844, 56.5143721559, 49.3415014298)
Atom 2240 = (29.7757509844, 46.7785038672, 47.5938828364)
Atom 2241 = (25.5220722724, 49.0035806287, 54.5178388554)
Atom 2242 = (25.5220722724, 54.1463565207, 47.5938828364)
Atom 2243 = (25.5220722724, 49.1642073376, 51.1860440692)
Atom 2244 = (29.7757509844, 46.6178771582, 44.2620880502)
Atom 2245 = (29.7757509844, 56.5320599912, 51.1860440692)
Atom 2246 = (25.5220722724, 51.0400627366, 48.7211043880)
Atom 2247 = (29.7757509844, 44.7420217593, 41.7971483690)
Atom 2248 = (29.7757509844, 58.4079153901, 48.7211043880)
Atom 2249 = (28.2733432352, 47.5255881392, 48.2142798781)
Atom 2250 = (31.2781587337, 47.5255881392, 48.2142798781)
Atom 2251 = (28.2733432352, 55.6243490102, 55.1382358971)
Atom 2252 = (27.0244800217, 48.2564963567, 55.1382358971)
Atom 2253 = (24.0196645231, 54.8934407927, 48.2142798781)
Atom 2254 = (27.0244800217, 54.8934407927, 48.2142798781)
Atom 2255 = (24.0196645231, 48.2564963567, 55.1382358971)
Atom 2256 = (25.5220722724, 54.0034176470, 56.2654574488)
Atom 2257 = (29.7757509844, 56.3714332822, 68.3657508934)
Atom 2258 = (25.5220722724, 53.9857298118, 58.1100000882)
Atom 2259 = (25.5220722724, 52.1098744128, 55.6450604071)
Atom 2260 = (31.2781587337, 55.6243490102, 68.9861479352)
Atom 2261 = (25.5220722724, 49.1465195024, 63.1894134678)
Atom 2262 = (29.7757509844, 46.6355649935, 56.2654574488)
Atom 2263 = (29.7757509844, 56.5143721559, 63.1894134678)
Atom 2264 = (29.7757509844, 46.7785038672, 61.4417948744)
Atom 2265 = (25.5220722724, 49.0035806287, 68.3657508934)
Atom 2266 = (25.5220722724, 54.1463565207, 61.4417948744)
Atom 2267 = (25.5220722724, 49.1642073376, 65.0339561072)
Atom 2268 = (29.7757509844, 46.6178771582, 58.1100000882)
Atom 2269 = (29.7757509844, 56.5320599912, 65.0339561072)
Atom 2270 = (25.5220722724, 51.0400627366, 62.5690164261)
Atom 2271 = (29.7757509844, 44.7420217593, 55.6450604071)
Atom 2272 = (29.7757509844, 58.4079153901, 62.5690164261)
Atom 2273 = (28.2733432352, 47.5255881392, 62.0621919162)
Atom 2274 = (31.2781587337, 47.5255881392, 62.0621919162)
Atom 2275 = (28.2733432352, 55.6243490102, 68.9861479352)
Atom 2276 = (27.0244800217, 48.2564963567, 68.9861479352)
Atom 2277 = (24.0196645231, 54.8934407927, 62.0621919162)
Atom 2278 = (27.0244800217, 54.8934407927, 62.0621919162)
Atom 2279 = (24.0196645231, 48.2564963567, 68.9861479352)
Atom 2280 = (25.5220722724, 68.7391229541, 0.8738092967)
Atom 2281 = (29.7757509844, 71.1071385893, 12.9741027413)
Atom 2282 = (25.5220722724, 68.7214351188, 2.7183519361)
Atom 2283 = (25.5220722724, 66.8455797198, 0.2534122550)
Atom 2284 = (31.2781587337, 70.3600543173, 13.5944997831)
Atom 2285 = (25.5220722724, 63.8822248095, 7.7977653157)
Atom 2286 = (29.7757509844, 61.3712703005, 0.8738092967)
Atom 2287 = (29.7757509844, 71.2500774630, 7.7977653157)
Atom 2288 = (29.7757509844, 61.5142091742, 6.0501467223)
Atom 2289 = (25.5220722724, 63.7392859357, 12.9741027413)
Atom 2290 = (25.5220722724, 68.8820618278, 6.0501467223)
Atom 2291 = (25.5220722724, 63.8999126447, 9.6423079551)
Atom 2292 = (29.7757509844, 61.3535824653, 2.7183519361)
Atom 2293 = (29.7757509844, 71.2677652982, 9.6423079551)
Atom 2294 = (25.5220722724, 65.7757680437, 7.1773682740)
Atom 2295 = (29.7757509844, 59.4777270663, 0.2534122550)
Atom 2296 = (29.7757509844, 73.1436206972, 7.1773682740)
Atom 2297 = (28.2733432352, 62.2612934462, 6.6705437641)
Atom 2298 = (31.2781587337, 62.2612934462, 6.6705437641)
Atom 2299 = (28.2733432352, 70.3600543173, 13.5944997831)
Atom 2300 = (27.0244800217, 62.9922016638, 13.5944997831)
Atom 2301 = (24.0196645231, 69.6291460998, 6.6705437641)
Atom 2302 = (27.0244800217, 69.6291460998, 6.6705437641)
Atom 2303 = (24.0196645231, 62.9922016638, 13.5944997831)
Atom 2304 = (25.5220722724, 68.7391229541, 14.7217213347)
Atom 2305 = (29.7757509844, 71.1071385893, 26.8220147793)
Atom 2306 = (25.5220722724, 68.7214351188, 16.5662639741)
Atom 2307 = (25.5220722724, 66.8455797198, 14.1013242930)
Atom 2308 = (31.2781587337, 70.3600543173, 27.4424118211)
Atom 2309 = (25.5220722724, 63.8822248095, 21.6456773538)
Atom 2310 = (29.7757509844, 61.3712703005, 14.7217213347)
Atom 2311 = (29.7757509844, 71.2500774630, 21.6456773538)
Atom 2312 = (29.7757509844, 61.5142091742, 19.8980587603)
Atom 2313 = (25.5220722724, 63.7392859357, 26.8220147793)
Atom 2314 = (25.5220722724, 68.8820618278, 19.8980587603)
Atom 2315 = (25.5220722724, 63.8999126447, 23.4902199931)
Atom 2316 = (29.7757509844, 61.3535824653, 16.5662639741)
Atom 2317 = (29.7757509844, 71.2677652982, 23.4902199931)
Atom 2318 = (25.5220722724, 65.7757680437, 21.0252803120)
Atom 2319 = (29.7757509844, 59.4777270663, 14.1013242930)
Atom 2320 = (29.7757509844, 73.1436206972, 21.0252803120)
Atom 2321 = (28.2733432352, 62.2612934462, 20.5184558021)
Atom 2322 = (31.2781587337, 62.2612934462, 20.5184558021)
Atom 2323 = (28.2733432352, 70.3600543173, 27.4424118211)
Atom 2324 = (27.0244800217, 62.9922016638, 27.4424118211)
Atom 2325 = (24.0196645231, 69.6291460998, 20.5184558021)
Atom 2326 = (27.0244800217, 69.6291460998, 20.5184558021)
Atom 2327 = (24.0196645231, 62.9922016638, 27.4424118211)
Atom 2328 = (25.5220722724, 68.7391229541, 28.5696333728)
Atom 2329 = (29.7757509844, 71.1071385893, 40.6699268174)
Atom 2330 = (25.5220722724, 68.7214351188, 30.4141760121)
Atom 2331 = (25.5220722724, 66.8455797198, 27.9492363310)
Atom 2332 = (31.2781587337, 70.3600543173, 41.2903238591)
Atom 2333 = (25.5220722724, 63.8822248095, 35.4935893918)
Atom 2334 = (29.7757509844, 61.3712703005, 28.5696333728)
Atom 2335 = (29.7757509844, 71.2500774630, 35.4935893918)
Atom 2336 = (29.7757509844, 61.5142091742, 33.7459707983)
Atom 2337 = (25.5220722724, 63.7392859357, 40.6699268174)
Atom 2338 = (25.5220722724, 68.8820618278, 33.7459707983)
Atom 2339 = (25.5220722724, 63.8999126447, 37.3381320311)
Atom 2340 = (29.7757509844, 61.3535824653, 30.4141760121)
Atom 2341 = (29.7757509844, 71.2677652982, 37.3381320311)
Atom 2342 = (25.5220722724, 65.7757680437, 34.8731923500)
Atom 2343 = (29.7757509844, 59.4777270663, 27.9492363310)
Atom 2344 = (29.7757509844, 73.1436206972, 34.8731923500)
Atom 2345 = (28.2733432352, 62.2612934462, 34.3663678401)
Atom 2346 = (31.2781587337, 62.2612934462, 34.3663678401)
Atom 2347 = (28.2733432352, 70.3600543173, 41.2903238591)
Atom 2348 = (27.0244800217, 62.9922016638, 41.2903238591)
Atom 2349 = (24.0196645231, 69.6291460998, 34.3663678401)
Atom 2350 = (27.0244800217, 69.6291460998, 34.3663678401)
Atom 2351 = (24.0196645231, 62.9922016638, 41.2903238591)
Atom 2352 = (25.5220722724, 68.7391229541, 42.4175454108)
Atom 2353 = (29.7757509844, 71.1071385893, 54.5178388554)
Atom 2354 = (25.5220722724, 68.7214351188, 44.2620880502)
Atom 2355 = (25.5220722724, 66.8455797198, 41.7971483690)
Atom 2356 = (31.2781587337, 70.3600543173, 55.1382358971)
Atom 2357 = (25.5220722724, 63.8822248095, 49.3415014298)
Atom 2358 = (29.7757509844, 61.3712703005, 42.4175454108)
Atom 2359 = (29.7757509844, 71.2500774630, 49.3415014298)
Atom 2360 = (29.7757509844, 61.5142091742, 47.5938828364)
Atom 2361 = (25.5220722724, 63.7392859357, 54.5178388554)
Atom 2362 = (25.5220722724, 68.8820618278, 47.5938828364)
Atom 2363 = (25.5220722724, 63.8999126447, 51.1860440692)
Atom 2364 = (29.7757509844, 61.3535824653, 44.2620880502)
Atom 2365 = (29.7757509844, 71.2677652982, 51.1860440692)
Atom 2366 = (25.5220722724, 65.7757680437, 48.7211043880)
Atom 2367 = (29.7757509844, 59.4777270663, 41.7971483690)
Atom 2368 = (29.7757509844, 73.1436206972, 48.7211043880)
Atom 2369 = (28.2733432352, 62.2612934462, 48.2142798781)
Atom 2370 = (31.2781587337, 62.2612934462, 48.2142798781)
Atom 2371 = (28.2733432352, 70.3600543173, 55.1382358971)
Atom 2372 = (27.0244800217, 62.9922016638, 55.1382358971)
Atom 2373 = (24.0196645231, 69.6291460998, 48.2142798781)
Atom 2374 = (27.0244800217, 69.6291460998, 48.2142798781)
Atom 2375 = (24.0196645231, 62.9922016638, 55.1382358971)
Atom 2376 = (25.5220722724, 68.7391229541, 56.2654574488)
Atom 2377 = (29.7757509844, 71.1071385893, 68.3657508934)
Atom 2378 = (25.5220722724, 68.7214351188, 58.1100000882)
Atom 2379 = (25.5220722724, 66.8455797198, 55.6450604071)
Atom 2380 = (31.2781587337, 70.3600543173, 68.9861479352)
Atom 2381 = (25.5220722724, 63.8822248095, 63.1894134678)
Atom 2382 = (29.7757509844, 61.3712703005, 56.2654574488)
Atom 2383 = (29.7757509844, 71.2500774630, 63.1894134678)
Atom 2384 = (29.7757509844, 61.5142091742, 61.4417948744)
Atom 2385 = (25.5220722724, 63.7392859357, 68.3657508934)
Atom 2386 = (25.5220722724, 68.8820618278, 61.4417948744)
Atom 2387 = (25.5220722724, 63.8999126447, 65.0339561072)
Atom 2388 = (29.7757509844, 61.3535824653, 58.1100000882)
Atom 2389 = (29.7757509844, 71.2677652982, 65.0339561072)
Atom 2390 = (25.5220722724, 65.7757680437, 62.5690164261)
Atom 2391 = (29.7757509844, 59.4777270663, 55.6450604071)
Atom 2392 = (29.7757509844, 73.1436206972, 62.5690164261)
Atom 2393 = (28.2733432352, 62.2612934462, 62.0621919162)
Atom 2394 = (31.2781587337, 62.2612934462, 62.0621919162)
Atom 2395 = (28.2733432352, 70.3600543173, 68.9861479352)
Atom 2396 = (27.0244800217, 62.9922016638, 68.9861479352)
Atom 2397 = (24.0196645231, 69.6291460998, 62.0621919162)
Atom 2398 = (27.0244800217, 69.6291460998, 62.0621919162)
Atom 2399 = (24.0196645231, 62.9922016638, 68.9861479352)
Atom 2400 = (34.0294296965, 9.7963017258, 0.8738092967)
Atom 2401 = (38.2831084086, 12.1643173610, 12.9741027413)
Atom 2402 = (34.0294296965, 9.7786138906, 2.7183519361)
Atom 2403 = (34.0294296965, 7.9027584916, 0.2534122550)
Atom 2404 = (39.7855161578, 11.4172330891, 13.5944997831)
Atom 2405 = (34.0294296965, 4.9394035812, 7.7977653157)
Atom 2406 = (38.2831084086, 2.4284490723, 0.8738092967)
Atom 2407 = (38.2831084086, 12.3072562348, 7.7977653157)
Atom 2408 = (38.2831084086, 2.5713879460, 6.0501467223)
Atom 2409 = (34.0294296965, 4.7964647075, 12.9741027413)
Atom 2410 = (34.0294296965, 9.9392405995, 6.0501467223)
Atom 2411 = (34.0294296965, 4.9570914165, 9.6423079551)
Atom 2412 = (38.2831084086, 2.4107612371, 2.7183519361)
Atom 2413 = (38.2831084086, 12.3249440700, 9.6423079551)
Atom 2414 = (34.0294296965, 6.8329468154, 7.1773682740)
Atom 2415 = (38.2831084086, 0.5349058381, 0.2534122550)
Atom 2416 = (38.2831084086, 14.2007994690, 7.1773682740)
Atom 2417 = (36.7807006593, 3.3184722180, 6.6705437641)
Atom 2418 = (39.7855161578, 3.3184722180, 6.6705437641)
Atom 2419 = (36.7807006593, 11.4172330891, 13.5944997831)
Atom 2420 = (35.5318374458, 4.0493804355, 13.5944997831)
Atom 2421 = (32.5270219472, 10.6863248715, 6.6705437641)
Atom 2422 = (35.5318374458, 10.6863248715, 6.6705437641)
Atom 2423 = (32.5270219472, 4.0493804355, 13.5944997831)
Atom 2424 = (34.0294296965, 9.7963017258, 14.7217213347)
Atom 2425 = (38.2831084086, 12.1643173610, 26.8220147793)
Atom 2426 = (34.0294296965, 9.7786138906, 16.5662639741)
Atom 2427 = (34.0294296965, 7.9027584916, 14.1013242930)
Atom 2428 = (39.7855161578, 11.4172330891, 27.4424118211)
Atom 2429 = (34.0294296965, 4.9394035812, 21.6456773538)
Atom 2430 = (38.2831084086, 2.4284490723, 14.7217213347)
Atom 2431 = (38.2831084086, 12.3072562348, 21.6456773538)
Atom 2432 = (38.2831084086, 2.5713879460, 19.8980587603)
Atom 2433 = (34.0294296965, 4.7964647075, 26.8220147793)
Atom 2434 = (34.0294296965, 9.9392405995, 19.8980587603)
Atom 2435 = (34.0294296965, 4.9570914165, 23.4902199931)
Atom 2436 = (38.2831084086, 2.4107612371, 16.5662639741)
Atom 2437 = (38.2831084086, 12.3249440700, 23.4902199931)
Atom 2438 = (34.0294296965, 6.8329468154, 21.0252803120)
Atom 2439 = (38.2831084086, 0.5349058381, 14.1013242930)
Atom 2440 = (38.2831084086, 14.2007994690, 21.0252803120)
Atom 2441 = (36.7807006593, 3.3184722180, 20.5184558021)
Atom 2442 = (39.7855161578, 3.3184722180, 20.5184558021)
Atom 2443 = (36.7807006593, 11.4172330891, 27.4424118211)
Atom 2444 = (35.5318374458, 4.0493804355, 27.4424118211)
Atom 2445 = (32.5270219472, 10.6863248715, 20.5184558021)
Atom 2446 = (35.5318374458, 10.6863248715, 20.5184558021)
Atom 2447 = (32.5270219472, 4.0493804355, 27.4424118211)
Atom 2448 = (34.0294296965, 9.7963017258, 28.5696333728)
Atom 2449 = (38.2831084086, 12.1643173610, 40.6699268174)
Atom 2450 = (34.0294296965, 9.7786138906, 30.4141760121)
Atom 2451 = (34.0294296965, 7.9027584916, 27.9492363310)
Atom 2452 = (39.7855161578, 11.4172330891, 41.2903238591)
Atom 2453 = (34.0294296965, 4.9394035812, 35.4935893918)
Atom 2454 = (38.2831084086, 2.4284490723, 28.5696333728)
Atom 2455 = (38.2831084086, 12.3072562348, 35.4935893918)
Atom 2456 = (38.2831084086, 2.5713879460, 33.7459707983)
Atom 2457 = (34.0294296965, 4.7964647075, 40.6699268174)
Atom 2458 = (34.0294296965, 9.9392405995, 33.7459707983)
Atom 2459 = (34.0294296965, 4.9570914165, 37.3381320311)
Atom 2460 = (38.2831084086, 2.4107612371, 30.4141760121)
Atom 2461 = (38.2831084086, 12.3249440700, 37.3381320311)
Atom 2462 = (34.0294296965, 6.8329468154, 34.8731923500)
Atom 2463 = (38.2831084086, 0.5349058381, 27.9492363310)
Atom 2464 = (38.2831084086, 14.2007994690, 34.8731923500)
Atom 2465 = (36.7807006593, 3.3184722180, 34.3663678401)
Atom 2466 = (39.7855161578, 3.3184722180, 34.3663678401)
Atom 2467 = (36.7807006593, 11.4172330891, 41.2903238591)
Atom 2468 = (35.5318374458, 4.0493804355, 41.2903238591)
Atom 2469 = (32.5270219472, 10.6863248715, 34.3663678401)
Atom 2470 = (35.5318374458, 10.6863248715, 34.3663678401)
Atom 2471 = (32.5270219472, 4.0493804355, 41.2903238591)
Atom 2472 = (34.0294296965, 9.7963017258, 42.4175454108)
Atom 2473 = (38.2831084086, 12.1643173610, 54.5178388554)
Atom 2474 = (34.0294296965, 9.7786138906, 44.2620880502)
Atom 2475 = (34.0294296965, 7.9027584916, 41.7971483690)
Atom 2476 = (39.7855161578, 11.4172330891, 55.1382358971)
Atom 2477 = (34.0294296965, 4.9394035812, 49.3415014298)
Atom 2478 = (38.2831084086, 2.4284490723, 42.4175454108)
Atom 2479 = (38.2831084086, 12.3072562348, 49.3415014298)
Atom 2480 = (38.2831084086, 2.5713879460, 47.5938828364)
Atom 2481 = (34.0294296965, 4.7964647075, 54.5178388554)
Atom 2482 = (34.0294296965, 9.9392405995, 47.5938828364)
Atom 2483 = (34.0294296965, 4.9570914165, 51.1860440692)
Atom 2484 = (38.2831084086, 2.4107612371, 44.2620880502)
Atom 2485 = (38.2831084086, 12.3249440700, 51.1860440692)
Atom 2486 = (34.0294296965, 6.8329468154, 48.7211043880)
Atom 2487 = (38.2831084086, 0.5349058381, 41.7971483690)
Atom 2488 = (38.2831084086, 14.2007994690, 48.7211043880)
Atom 2489 = (36.7807006593, 3.3184722180, 48.2142798781)
Atom 2490 = (39.7855161578, 3.3184722180, 48.2142798781)
Atom 2491 = (36.7807006593, 11.4172330891, 55.1382358971)
Atom 2492 = (35.5318374458, 4.0493804355, 55.1382358971)
Atom 2493 = (32.5270219472, 10.6863248715, 48.2142798781)
Atom 2494 = (35.5318374458, 10.6863248715, 48.2142798781)
Atom 2495 = (32.5270219472, 4.0493804355, 55.1382358971)
Atom 2496 = (34.0294296965, 9.7963017258, 56.2654574488)
Atom 2497 = (38.2831084086, 12.1643173610, 68.3657508934)
Atom 2498 = (34.0294296965, 9.7786138906, 58.1100000882)
Atom 2499 = (34.0294296965, 7.9027584916, 55.6450604071)
Atom 2500 = (39.7855161578, 11.4172330891, 68.9861479352)
Atom 2501 = (34.0294296965, 4.9394035812, 63.1894134678)
Atom 2502 = (38.2831084086, 2.4284490723, 56.2654574488)
Atom 2503 = (38.2831084086, 12.3072562348, 63.1894134678)
Atom 2504 = (38.2831084086, 2.5713879460, 61.4417948744)
Atom 2505 = (34.0294296965, 4.7964647075, 68.3657508934)
Atom 2506 = (34.0294296965, 9.9392405995, 61.4417948744)
Atom 2507 = (34.0294296965, 4.9570914165, 65.0339561072)
Atom 2508 = (38.2831084086, 2.4107612371, 58.1100000882)
Atom 2509 = (38.2831084086, 12.3249440700, 65.0339561072)
Atom 2510 = (34.0294296965, 6.8329468154, 62.5690164261)
Atom 2511 = (38.2831084086, 0.5349058381, 55.6450604071)
Atom 2512 = (38.2831084086, 14.2007994690, 62.5690164261)
Atom 2513 = (36.7807006593, 3.3184722180, 62.0621919162)
Atom 2514 = (39.7855161578, 3.3184722180, 62.0621919162)
Atom 2515 = (36.7807006593, 11.4172330891, 68.9861479352)
Atom 2516 = (35.5318374458, 4.0493804355, 68.9861479352)
Atom 2517 = (32.5270219472, 10.6863248715, 62.0621919162)
Atom 2518 = (35.5318374458, 10.6863248715, 62.0621919162)
Atom 2519 = (32.5270219472, 4.0493804355, 68.9861479352)
Atom 2520 = (34.0294296965, 24.5320070329, 0.8738092967)
Atom 2521 = (38.2831084086, 26.9000226681, 12.9741027413)
Atom 2522 = (34.0294296965, 24.5143191976, 2.7183519361)
Atom 2523 = (34.0294296965, 22.6384637987, 0.2534122550)
Atom 2524 = (39.7855161578, 26.1529383961, 13.5944997831)
Atom 2525 = (34.0294296965, 19.6751088883, 7.7977653157)
Atom 2526 = (38.2831084086, 17.1641543794, 0.8738092967)
Atom 2527 = (38.2831084086, 27.0429615418, 7.7977653157)
Atom 2528 = (38.2831084086, 17.3070932531, 6.0501467223)
Atom 2529 = (34.0294296965, 19.5321700146, 12.9741027413)
Atom 2530 = (34.0294296965, 24.6749459066, 6.0501467223)
Atom 2531 = (34.0294296965, 19.6927967235, 9.6423079551)
Atom 2532 = (38.2831084086, 17.1464665441, 2.7183519361)
Atom 2533 = (38.2831084086, 27.0606493771, 9.6423079551)
Atom 2534 = (34.0294296965, 21.5686521225, 7.1773682740)
Atom 2535 = (38.2831084086, 15.2706111451, 0.2534122550)
Atom 2536 = (38.2831084086, 28.9365047760, 7.1773682740)
Atom 2537 = (36.7807006593, 18.0541775251, 6.6705437641)
Atom 2538 = (39.7855161578, 18.0541775251, 6.6705437641)
Atom 2539 = (36.7807006593, 26.1529383961, 13.5944997831)
Atom 2540 = (35.5318374458, 18.7850857426, 13.5944997831)
Atom 2541 = (32.5270219472, 25.4220301786, 6.6705437641)
Atom 2542 = (35.5318374458, 25.4220301786, 6.6705437641)
Atom 2543 = (32.5270219472, 18.7850857426, 13.5944997831)
Atom 2544 = (34.0294296965, 24.5320070329, 14.7217213347)
Atom 2545 = (38.2831084086, 26.9000226681, 26.8220147793)
Atom 2546 = (34.0294296965, 24.5143191976, 16.5662639741)
Atom 2547 = (34.0294296965, 22.6384637987, 14.1013242930)
Atom 2548 = (39.7855161578, 26.1529383961, 27.4424118211)
Atom 2549 = (34.0294296965, 19.6751088883, 21.6456773538)
Atom 2550 = (38.2831084086, 17.1641543794, 14.7217213347)
Atom 2551 = (38.2831084086, 27.0429615418, 21.6456773538)
Atom 2552 = (38.2831084086, 17.3070932531, 19.8980587603)
Atom 2553 = (34.0294296965, 19.5321700146, 26.8220147793)
Atom 2554 = (34.0294296965, 24.6749459066, 19.8980587603)
Atom 2555 = (34.0294296965, 19.6927967235, 23.4902199931)
Atom 2556 = (38.2831084086, 17.1464665441, 16.5662639741)
Atom 2557 = (38.2831084086, 27.0606493771, 23.4902199931)
Atom 2558 = (34.0294296965, 21.5686521225, 21.0252803120)
Atom 2559 = (38.2831084086, 15.2706111451, 14.1013242930)
Atom 2560 = (38.2831084086, 28.9365047760, 21.0252803120)
Atom 2561 = (36.7807006593, 18.0541775251, 20.5184558021)
Atom 2562 = (39.7855161578, 18.0541775251, 20.5184558021)
Atom 2563 = (36.7807006593, 26.1529383961, 27.4424118211)
Atom 2564 = (35.5318374458, 18.7850857426, 27.4424118211)
Atom 2565 = (32.5270219472, 25.4220301786, 20.5184558021)
Atom 2566 = (35.5318374458, 25.4220301786, 20.5184558021)
Atom 2567 = (32.5270219472, 18.7850857426, 27.4424118211)
Atom 2568 = (34.0294296965, 24.5320070329, 28.5696333728)
Atom 2569 = (38.2831084086, 26.9000226681, 40.6699268174)
Atom 2570 = (34.0294296965, 24.5143191976, 30.4141760121)
Atom 2571 = (34.0294296965, 22.6384637987, 27.9492363310)
Atom 2572 = (39.7855161578, 26.1529383961, 41.2903238591)
Atom 2573 = (34.0294296965, 19.6751088883, 35.4935893918)
Atom 2574 = (38.2831084086, 17.1641543794, 28.5696333728)
Atom 2575 = (38.2831084086, 27.0429615418, 35.4935893918)
Atom 2576 = (38.2831084086, 17.3070932531, 33.7459707983)
Atom 2577 = (34.0294296965, 19.5321700146, 40.6699268174)
Atom 2578 = (34.0294296965, 24.6749459066, 33.7459707983)
Atom 2579 = (34.0294296965, 19.6927967235, 37.3381320311)
Atom 2580 = (38.2831084086, 17.1464665441, 30.4141760121)
Atom 2581 = (38.2831084086, 27.0606493771, 37.3381320311)
Atom 2582 = (34.0294296965, 21.5686521225, 34.8731923500)
Atom 2583 = (38.2831084086, 15.2706111451, 27.9492363310)
Atom 2584 = (38.2831084086, 28.9365047760, 34.8731923500)
Atom 2585 = (36.7807006593, 18.0541775251, 34.3663678401)
Atom 2586 = (39.7855161578, 18.0541775251, 34.3663678401)
Atom 2587 = (36.7807006593, 26.1529383961, 41.2903238591)
Atom 2588 = (35.5318374458, 18.7850857426, 41.2903238591)
Atom 2589 = (32.5270219472, 25.4220301786, 34.3663678401)
Atom 2590 = (35.5318374458, 25.4220301786, 34.3663678401)
Atom 2591 = (32.5270219472, 18.7850857426, 41.2903238591)
Atom 2592 = (34.0294296965, 24.5320070329, 42.4175454108)
Atom 2593 = (38.2831084086, 26.9000226681, 54.5178388554)
Atom 2594 = (34.0294296965, 24.5143191976, 44.2620880502)
Atom 2595 = (34.0294296965, 22.6384637987, 41.7971483690)
Atom 2596 = (39.7855161578, 26.1529383961, 55.1382358971)
Atom 2597 = (34.0294296965, 19.6751088883, 49.3415014298)
Atom 2598 = (38.2831084086, 17.1641543794, 42.4175454108)
Atom 2599 = (38.2831084086, 27.0429615418, 49.3415014298)
Atom 2600 = (38.2831084086, 17.3070932531, 47.5938828364)
Atom 2601 = (34.0294296965, 19.5321700146, 54.5178388554)
Atom 2602 = (34.0294296965, 24.6749459066, 47.5938828364)
Atom 2603 = (34.0294296965, 19.6927967235, 51.1860440692)
Atom 2604 = (38.2831084086, 17.1464665441, 44.2620880502)
Atom 2605 = (38.2831084086, 27.0606493771, 51.1860440692)
Atom 2606 = (34.0294296965, 21.5686521225, 48.7211043880)
Atom 2607 = (38.2831084086, 15.2706111451, 41.7971483690)
Atom 2608 = (38.2831084086, 28.9365047760, 48.7211043880)
Atom 2609 = (36.7807006593, 18.0541775251, 48.2142798781)
Atom 2610 = (39.7855161578, 18.0541775251, 48.2142798781)
Atom 2611 = (36.7807006593, 26.1529383961, 55.1382358971)
Atom 2612 = (35.5318374458, 18.7850857426, 55.1382358971)
Atom 2613 = (32.5270219472, 25.4220301786, 48.2142798781)
Atom 2614 = (35.5318374458, 25.4220301786, 48.2142798781)
Atom 2615 = (32.5270219472, 18.7850857426, 55.1382358971)
Atom 2616 = (34.0294296965, 24.5320070329, 56.2654574488)
Atom 2617 = (38.2831084086, 26.9000226681, 68.3657508934)
Atom 2618 = (34.0294296965, 24.5143191976, 58.1100000882)
Atom 2619 = (34.0294296965, 22.6384637987, 55.6450604071)
Atom 2620 = (39.7855161578, 26.1529383961, 68.9861479352)
Atom 2621 = (34.0294296965, 19.6751088883, 63.1894134678)
Atom 2622 = (38.2831084086, 17.1641543794, 56.2654574488)
Atom 2623 = (38.2831084086, 27.0429615418, 63.1894134678)
Atom 2624 = (38.2831084086, 17.3070932531, 61.4417948744)
Atom 2625 = (34.0294296965, 19.5321700146, 68.3657508934)
Atom 2626 = (34.0294296965, 24.6749459066, 61.4417948744)
Atom 2627 = (34.0294296965, 19.6927967235, 65.0339561072)
Atom 2628 = (38.2831084086, 17.1464665441, 58.1100000882)
Atom 2629 = (38.2831084086, 27.0606493771, 65.0339561072)
Atom 2630 = (34.0294296965, 21.5686521225, 62.5690164261)
Atom 2631 = (38.2831084086, 15.2706111451, 55.6450604071)
Atom 2632 = (38.2831084086, 28.9365047760, 62.5690164261)
Atom 2633 = (36.7807006593, 18.0541775251, 62.0621919162)
Atom 2634 = (39.7855161578, 18.0541775251, 62.0621919162)
Atom 2635 = (36.7807006593, 26.1529383961, 68.9861479352)
Atom 2636 = (35.5318374458, 18.7850857426, 68.9861479352)
Atom 2637 = (32.5270219472, 25.4220301786, 62.0621919162)
Atom 2638 = (35.5318374458, 25.4220301786, 62.0621919162)
Atom 2639 = (32.5270219472, 18.7850857426, 68.9861479352)
Atom 2640 = (34.0294296965, 39.2677123399, 0.8738092967)
Atom 2641 = (38.2831084086, 41.6357279752, 12.9741027413)
Atom 2642 = (34.0294296965, 39.2500245047, 2.7183519361)
Atom 2643 = (34.0294296965, 37.3741691057, 0.2534122550)
Atom 2644 = (39.7855161578, 40.8886437032, 13.5944997831)
Atom 2645 = (34.0294296965, 34.4108141953, 7.7977653157)
Atom 2646 = (38.2831084086, 31.8998596864, 0.8738092967)
Atom 2647 = (38.2831084086, 41.7786668489, 7.7977653157)
Atom 2648 = (38.2831084086, 32.0427985601, 6.0501467223)
Atom 2649 = (34.0294296965, 34.2678753216, 12.9741027413)
Atom 2650 = (34.0294296965, 39.4106512137, 6.0501467223)
Atom 2651 = (34.0294296965, 34.4285020306, 9.6423079551)
Atom 2652 = (38.2831084086, 31.8821718512, 2.7183519361)
Atom 2653 = (38.2831084086, 41.7963546841, 9.6423079551)
Atom 2654 = (34.0294296965, 36.3043574296, 7.1773682740)
Atom 2655 = (38.2831084086, 30.0063164522, 0.2534122550)
Atom 2656 = (38.2831084086, 43.6722100831, 7.1773682740)
Atom 2657 = (36.7807006593, 32.7898828321, 6.6705437641)
Atom 2658 = (39.7855161578, 32.7898828321, 6.6705437641)
Atom 2659 = (36.7807006593, 40.8886437032, 13.5944997831)
Atom 2660 = (35.5318374458, 33.5207910496, 13.5944997831)
Atom 2661 = (32.5270219472, 40.1577354856, 6.6705437641)
Atom 2662 = (35.5318374458, 40.1577354856, 6.6705437641)
Atom 2663 = (32.5270219472, 33.5207910496, 13.5944997831)
Atom 2664 = (34.0294296965, 39.2677123399, 14.7217213347)
Atom 2665 = (38.2831084086, 41.6357279752, 26.8220147793)
Atom 2666 = (34.0294296965, 39.2500245047, 16.5662639741)
Atom 2667 = (34.0294296965, 37.3741691057, 14.1013242930)
Atom 2668 = (39.7855161578, 40.8886437032, 27.4424118211)
Atom 2669 = (34.0294296965, 34.4108141953, 21.6456773538)
Atom 2670 = (38.2831084086, 31.8998596864, 14.7217213347)
Atom 2671 = (38.2831084086, 41.7786668489, 21.6456773538)
Atom 2672 = (38.2831084086, 32.0427985601, 19.8980587603)
Atom 2673 = (34.0294296965, 34.2678753216, 26.8220147793)
Atom 2674 = (34.0294296965, 39.4106512137, 19.8980587603)
Atom 2675 = (34.0294296965, 34.4285020306, 23.4902199931)
Atom 2676 = (38.2831084086, 31.8821718512, 16.5662639741)
Atom 2677 = (38.2831084086, 41.7963546841, 23.4902199931)
Atom 2678 = (34.0294296965, 36.3043574296, 21.0252803120)
Atom 2679 = (38.2831084086, 30.0063164522, 14.1013242930)
Atom 2680 = (38.2831084086, 43.6722100831, 21.0252803120)
Atom 2681 = (36.7807006593, 32.7898828321, 20.5184558021)
Atom 2682 = (39.7855161578, 32.7898828321, 20.5184558021)
Atom 2683 = (36.7807006593, 40.8886437032, 27.4424118211)
Atom 2684 = (35.5318374458, 33.5207910496, 27.4424118211)
Atom 2685 = (32.5270219472, 40.1577354856, 20.5184558021)
Atom 2686 = (35.5318374458, 40.1577354856, 20.5184558021)
Atom 2687 = (32.5270219472, 33.5207910496, 27.4424118211)
Atom 2688 = (34.0294296965, 39.2677123399, 28.5696333728)
Atom 2689 = (38.2831084086, 41.6357279752, 40.6699268174)
Atom 2690 = (34.0294296965, 39.2500245047, 30.4141760121)
Atom 2691 = (34.0294296965, 37.3741691057, 27.9492363310)
Atom 2692 = (39.7855161578, 40.8886437032, 41.2903238591)
Atom 2693 = (34.0294296965, 34.4108141953, 35.4935893918)
Atom 2694 = (38.2831084086, 31.8998596864, 28.5696333728)
Atom 2695 = (38.2831084086, 41.7786668489, 35.4935893918)
Atom 2696 = (38.2831084086, 32.0427985601, 33.7459707983)
Atom 2697 = (34.0294296965, 34.2678753216, 40.6699268174)
Atom 2698 = (34.0294296965, 39.4106512137, 33.7459707983)
Atom 2699 = (34.0294296965, 34.4285020306, 37.3381320311)
Atom 2700 = (38.2831084086, 31.8821718512, 30.4141760121)
Atom 2701 = (38.2831084086, 41.7963546841, 37.3381320311)
Atom 2702 = (34.0294296965, 36.3043574296, 34.8731923500)
Atom 2703 = (38.2831084086, 30.0063164522, 27.9492363310)
Atom 2704 = (38.2831084086, 43.6722100831, 34.8731923500)
Atom 2705 = (36.7807006593, 32.7898828321, 34.3663678401)
Atom 2706 = (39.7855161578, 32.7898828321, 34.3663678401)
Atom 2707 = (36.7807006593, 40.8886437032, 41.2903238591)
Atom 2708 = (35.5318374458, 33.5207910496, 41.2903238591)
Atom 2709 = (32.5270219472, 40.1577354856, 34.3663678401)
Atom 2710 = (35.5318374458, 40.1577354856, 34.3663678401)
Atom 2711 = (32.5270219472, 33.5207910496, 41.2903238591)
Atom 2712 = (34.0294296965, 39.2677123399, 42.4175454108)
Atom 2713 = (38.2831084086, 41.6357279752, 54.5178388554)
Atom 2714 = (34.0294296965, 39.2500245047, 44.2620880502)
Atom 2715 = (34.0294296965, 37.3741691057, 41.7971483690)
Atom 2716 = (39.7855161578, 40.8886437032, 55.1382358971)
Atom 2717 = (34.0294296965, 34.4108141953, 49.3415014298)
Atom 2718 = (38.2831084086, 31.8998596864, 42.4175454108)
Atom 2719 = (38.2831084086, 41.7786668489, 49.3415014298)
Atom 2720 = (38.2831084086, 32.0427985601, 47.5938828364)
Atom 2721 = (34.0294296965, 34.2678753216, 54.5178388554)
Atom 2722 = (34.0294296965, 39.4106512137, 47.5938828364)
Atom 2723 = (34.0294296965, 34.4285020306, 51.1860440692)
Atom 2724 = (38.2831084086, 31.8821718512, 44.2620880502)
Atom 2725 = (38.2831084086, 41.7963546841, 51.1860440692)
Atom 2726 = (34.0294296965, 36.3043574296, 48.7211043880)
Atom 2727 = (38.2831084086, 30.0063164522, 41.7971483690)
Atom 2728 = (38.2831084086, 43.6722100831, 48.7211043880)
Atom 2729 = (36.7807006593, 32.7898828321, 48.2142798781)
Atom 2730 = (39.7855161578, 32.7898828321, 48.2142798781)
Atom 2731 = (36.7807006593, 40.8886437032, 55.1382358971)
Atom 2732 = (35.5318374458, 33.5207910496, 55.1382358971)
Atom 2733 = (32.5270219472, 40.1577354856, 48.2142798781)
Atom 2734 = (35.5318374458, 40.1577354856, 48.2142798781)
Atom 2735 = (32.5270219472, 33.5207910496, 55.1382358971)
Atom 2736 = (34.0294296965, 39.2677123399, 56.2654574488)
Atom 2737 = (38.2831084086, 41.6357279752, 68.3657508934)
Atom 2738 = (34.0294296965, 39.2500245047, 58.1100000882)
Atom 2739 = (34.0294296965, 37.3741691057, 55.6450604071)
Atom 2740 = (39.7855161578, 40.8886437032, 68.9861479352)
Atom 2741 = (34.0294296965, 34.4108141953, 63.1894134678)
Atom 2742 = (38.2831084086, 31.8998596864, 56.2654574488)
Atom 2743 = (38.2831084086, 41.7786668489, 63.1894134678)
Atom 2744 = (38.2831084086, 32.0427985601, 61.4417948744)
Atom 2745 = (34.0294296965, 34.2678753216, 68.3657508934)
Atom 2746 = (34.0294296965, 39.4106512137, 61.4417948744)
Atom 2747 = (34.0294296965, 34.4285020306, 65.0339561072)
Atom 2748 = (38.2831084086, 31.8821718512, 58.1100000882)
Atom 2749 = (38.2831084086, 41.7963546841, 65.0339561072)
Atom 2750 = (34.0294296965, 36.3043574296, 62.5690164261)
Atom 2751 = (38.2831084086, 30.0063164522, 55.6450604071)
Atom 2752 = (38.2831084086, 43.6722100831, 62.5690164261)
Atom 2753 = (36.7807006593, 32.7898828321, 62.0621919162)
Atom 2754 = (39.7855161578, 32.7898828321, 62.0621919162)
Atom 2755 = (36.7807006593, 40.8886437032, 68.9861479352)
Atom 2756 = (35.5318374458, 33.5207910496, 68.9861479352)
Atom 2757 = (32.5270219472, 40.1577354856, 62.0621919162)
Atom 2758 = (35.5318374458, 40.1577354856, 62.0621919162)
Atom 2759 = (32.5270219472, 33.5207910496, 68.9861479352)
Atom 2760 = (34.0294296965, 54.0034176470, 0.8738092967)
Atom 2761 = (38.2831084086, 56.3714332822, 12.9741027413)
Atom 2762 = (34.0294296965, 53.9857298118, 2.7183519361)
Atom 2763 = (34.0294296965, 52.1098744128, 0.2534122550)
Atom 2764 = (39.7855161578, 55.6243490102, 13.5944997831)
Atom 2765 = (34.0294296965, 49.1465195024, 7.7977653157)
Atom 2766 = (38.2831084086, 46.6355649935, 0.8738092967)
Atom 2767 = (38.2831084086, 56.5143721559, 7.7977653157)
Atom 2768 = (38.2831084086, 46.7785038672, 6.0501467223)
Atom 2769 = (34.0294296965, 49.0035806287, 12.9741027413)
Atom 2770 = (34.0294296965, 54.1463565207, 6.0501467223)
Atom 2771 = (34.0294296965, 49.1642073376, 9.6423079551)
Atom 2772 = (38.2831084086, 46.6178771582, 2.7183519361)
Atom 2773 = (38.2831084086, 56.5320599912, 9.6423079551)
Atom 2774 = (34.0294296965, 51.0400627366, 7.1773682740)
Atom 2775 = (38.2831084086, 44.7420217593, 0.2534122550)
Atom 2776 = (38.2831084086, 58.4079153901, 7.1773682740)
Atom 2777 = (36.7807006593, 47.5255881392, 6.6705437641)
Atom 2778 = (39.7855161578, 47.5255881392, 6.6705437641)
Atom 2779 = (36.7807006593, 55.6243490102, 13.5944997831)
Atom 2780 = (35.5318374458, 48.2564963567, 13.5944997831)
Atom 2781 = (32.5270219472, 54.8934407927, 6.6705437641)
Atom 2782 = (35.5318374458, 54.8934407927, 6.6705437641)
Atom 2783 = (32.5270219472, 48.2564963567, 13.5944997831)
Atom 2784 = (34.0294296965, 54.0034176470, 14.7217213347)
Atom 2785 = (38.2831084086, 56.3714332822, 26.8220147793)
Atom 2786 = (34.0294296965, 53.9857298118, 16.5662639741)
Atom 2787 = (34.0294296965, 52.1098744128, 14.1013242930)
Atom 2788 = (39.7855161578, 55.6243490102, 27.4424118211)
Atom 2789 = (34.0294296965, 49.1465195024, 21.6456773538)
Atom 2790 = (38.2831084086, 46.6355649935, 14.7217213347)
Atom 2791 = (38.2831084086, 56.5143721559, 21.6456773538)
Atom 2792 = (38.2831084086, 46.7785038672, 19.8980587603)
Atom 2793 = (34.0294296965, 49.0035806287, 26.8220147793)
Atom 2794 = (34.0294296965, 54.1463565207, 19.8980587603)
Atom 2795 = (34.0294296965, 49.1642073376, 23.4902199931)
Atom 2796 = (38.2831084086, 46.6178771582, 16.5662639741)
Atom 2797 = (38.2831084086, 56.5320599912, 23.4902199931)
Atom 2798 = (34.0294296965, 51.0400627366, 21.0252803120)
Atom 2799 = (38.2831084086, 44.7420217593, 14.1013242930)
Atom 2800 = (38.2831084086, 58.4079153901, 21.0252803120)
Atom 2801 = (36.7807006593, 47.5255881392, 20.5184558021)
Atom 2802 = (39.7855161578, 47.5255881392, 20.5184558021)
Atom 2803 = (36.7807006593, 55.6243490102, 27.4424118211)
Atom 2804 = (35.5318374458, 48.2564963567, 27.4424118211)
Atom 2805 = (32.5270219472, 54.8934407927, 20.5184558021)
Atom 2806 = (35.5318374458, 54.8934407927, 20.5184558021)
Atom 2807 = (32.5270219472, 48.2564963567, 27.4424118211)
Atom 2808 = (34.0294296965, 54.0034176470, 28.5696333728)
Atom 2809 = (38.2831084086, 56.3714332822, 40.6699268174)
Atom 2810 = (34.0294296965, 53.9857298118, 30.4141760121)
Atom 2811 = (34.0294296965, 52.1098744128, 27.9492363310)
Atom 2812 = (39.7855161578, 55.6243490102, 41.2903238591)
Atom 2813 = (34.0294296965, 49.1465195024, 35.4935893918)
Atom 2814 = (38.2831084086, 46.6355649935, 28.5696333728)
Atom 2815 = (38.2831084086, 56.5143721559, 35.4935893918)
Atom 2816 = (38.2831084086, 46.7785038672, 33.7459707983)
Atom 2817 = (34.0294296965, 49.0035806287, 40.6699268174)
Atom 2818 = (34.0294296965, 54.1463565207, 33.7459707983)
Atom 2819 = (34.0294296965, 49.1642073376, 37.3381320311)
Atom 2820 = (38.2831084086, 46.6178771582, 30.4141760121)
Atom 2821 = (38.2831084086, 56.5320599912, 37.3381320311)
Atom 2822 = (34.0294296965, 51.0400627366, 34.8731923500)
Atom 2823 = (38.2831084086, 44.7420217593, 27.9492363310)
Atom 2824 = (38.2831084086, 58.4079153901, 34.8731923500)
Atom 2825 = (36.7807006593, 47.5255881392, 34.3663678401)
Atom 2826 = (39.7855161578, 47.5255881392, 34.3663678401)
Atom 2827 = (36.7807006593, 55.6243490102, 41.2903238591)
Atom 2828 = (35.5318374458, 48.2564963567, 41.2903238591)
Atom 2829 = (32.5270219472, 54.8934407927, 34.3663678401)
Atom 2830 = (35.5318374458, 54.8934407927, 34.3663678401)
Atom 2831 = (32.5270219472, 48.2564963567, 41.2903238591)
Atom 2832 = (34.0294296965, 54.0034176470, 42.4175454108)
Atom 2833 = (38.2831084086, 56.3714332822, 54.5178388554)
Atom 2834 = (34.0294296965, 53.9857298118, 44.2620880502)
Atom 2835 = (34.0294296965, 52.1098744128, 41.7971483690)
Atom 2836 = (39.7855161578, 55.6243490102, 55.1382358971)
Atom 2837 = (34.0294296965, 49.1465195024, 49.3415014298)
Atom 2838 = (38.2831084086, 46.6355649935, 42.4175454108)
Atom 2839 = (38.2831084086, 56.5143721559, 49.3415014298)
Atom 2840 = (38.2831084086, 46.7785038672, 47.5938828364)
Atom 2841 = (34.0294296965, 49.0035806287, 54.5178388554)
Atom 2842 = (34.0294296965, 54.1463565207, 47.5938828364)
Atom 2843 = (34.0294296965, 49.1642073376, 51.1860440692)
Atom 2844 = (38.2831084086, 46.6178771582, 44.2620880502)
Atom 2845 = (38.2831084086, 56.5320599912, 51.1860440692)
Atom 2846 = (34.0294296965, 51.0400627366, 48.7211043880)
Atom 2847 = (38.2831084086, 44.7420217593, 41.7971483690)
Atom 2848 = (38.2831084086, 58.4079153901, 48.7211043880)
Atom 2849 = (36.7807006593, 47.5255881392, 48.2142798781)
Atom 2850 = (39.7855161578, 47.5255881392, 48.2142798781)
Atom 2851 = (36.7807006593, 55.6243490102, 55.1382358971)
Atom 2852 = (35.5318374458, 48.2564963567, 55.1382358971)
Atom 2853 = (32.5270219472, 54.8934407927, 48.2142798781)
Atom 2854 = (35.5318374458, 54.8934407927, 48.2142798781)
Atom 2855 = (32.5270219472, 48.2564963567, 55.1382358971)
Atom 2856 = (34.0294296965, 54.0034176470, 56.2654574488)
Atom 2857 = (38.2831084086, 56.3714332822, 68.3657508934)
Atom 2858 = (34.0294296965, 53.9857298118, 58.1100000882)
Atom 2859 = (34.0294296965, 52.1098744128, 55.6450604071)
Atom 2860 = (39.7855161578, 55.6243490102, 68.9861479352)
Atom 2861 = (34.0294296965, 49.1465195024, 63.1894134678)
Atom 2862 = (38.2831084086, 46.6355649935, 56.2654574488)
Atom 2863 = (38.2831084086, 56.5143721559, 63.1894134678)
Atom 2864 = (38.2831084086, 46.7785038672, 61.4417948744)
Atom 2865 = (34.0294296965, 49.0035806287, 68.3657508934)
Atom 2866 = (34.0294296965, 54.1463565207, 61.4417948744)
Atom 2867 = (34.0294296965, 49.1642073376, 65.0339561072)
Atom 2868 = (38.2831084086, 46.6178771582, 58.1100000882)
Atom 2869 = (38.2831084086, 56.5320599912, 65.0339561072)
Atom 2870 = (34.0294296965, 51.0400627366, 62.5690164261)
Atom 2871 = (38.2831084086, 44.7420217593, 55.6450604071)
Atom 2872 = (38.2831084086, 58.4079153901, 62.5690164261)
Atom 2873 = (36.7807006593, 47.5255881392, 62.0621919162)
Atom 2874 = (39.7855161578, 47.5255881392, 62.0621919162)
Atom 2875 = (36.7807006593, 55.6243490102, 68.9861479352)
Atom 2876 = (35.5318374458, 48.2564963567, 68.9861479352)
Atom 2877 = (32.5270219472, 54.8934407927, 62.0621919162)
Atom 2878 = (35.5318374458, 54.8934407927, 62.0621919162)
Atom 2879 = (32.5270219472, 48.2564963567, 68.9861479352)
Atom 2880 = (34.0294296965, 68.7391229541, 0.8738092967)
Atom 2881 = (38.2831084086, 71.1071385893, 12.9741027413)
Atom 2882 = (34.0294296965, 68.7214351188, 2.7183519361)
Atom 2883 = (34.0294296965, 66.8455797198, 0.2534122550)
Atom 2884 = (39.7855161578, 70.3600543173, 13.5944997831)
Atom 2885 = (34.0294296965, 63.8822248095, 7.7977653157)
Atom 2886 = (38.2831084086, 61.3712703005, 0.8738092967)
Atom 2887 = (38.2831084086, 71.2500774630, 7.7977653157)
Atom 2888 = (38.2831084086, 61.5142091742, 6.0501467223)
Atom 2889 = (34.0294296965, 63.7392859357, 12.9741027413)
Atom 2890 = (34.0294296965, 68.8820618278, 6.0501467223)
Atom 2891 = (34.0294296965, 63.8999126447, 9.6423079551)
Atom 2892 = (38.2831084086, 61.3535824653, 2.7183519361)
Atom 2893 = (38.2831084086, 71.2677652982, 9.6423079551)
Atom 2894 = (34.0294296965, 65.7757680437, 7.1773682740)
Atom 2895 = (38.2831084086, 59.4777270663, 0.2534122550)
Atom 2896 = (38.2831084086, 73.1436206972, 7.1773682740)
Atom 2897 = (36.7807006593, 62.2612934462, 6.6705437641)
Atom 2898 = (39.7855161578, 62.2612934462, 6.6705437641)
Atom 2899 = (36.7807006593, 70.3600543173, 13.5944997831)
Atom 2900 = (35.5318374458, 62.9922016638, 13.5944997831)
Atom 2901 = (32.5270219472, 69.6291460998, 6.6705437641)
Atom 2902 = (35.5318374458, 69.6291460998, 6.6705437641)
Atom 2903 = (32.5270219472, 62.9922016638, 13.5944997831)
Atom 2904 = (34.0294296965, 68.7391229541, 14.7217213347)
Atom 2905 = (38.2831084086, 71.1071385893, 26.8220147793)
Atom 2906 = (34.0294296965, 68.7214351188, 16.5662639741)
Atom 2907 = (34.0294296965, 66.8455797198, 14.1013242930)
Atom 2908 = (39.7855161578, 70.3600543173, 27.4424118211)
Atom 2909 = (34.0294296965, 63.8822248095, 21.6456773538)
Atom 2910 = (38.2831084086, 61.3712703005, 14.7217213347)
Atom 2911 = (38.2831084086, 71.2500774630, 21.6456773538)
Atom 2912 = (38.2831084086, 61.5142091742, 19.8980587603)
Atom 2913 = (34.0294296965, 63.7392859357, 26.8220147793)
Atom 2914 = (34.0294296965, 68.8820618278, 19.8980587603)
Atom 2915 = (34.0294296965, 63.8999126447, 23.4902199931)
Atom 2916 = (38.2831084086, 61.3535824653, 16.5662639741)
Atom 2917 = (38.2831084086, 71.2677652982, 23.4902199931)
Atom 2918 = (34.0294296965, 65.7757680437, 21.0252803120)
Atom 2919 = (38.2831084086, 59.4777270663, 14.1013242930)
Atom 2920 = (38.2831084086, 73.1436206972, 21.0252803120)
Atom 2921 = (36.7807006593, 62.2612934462, 20.5184558021)
Atom 2922 = (39.7855161578, 62.2612934462, 20.5184558021)
Atom 2923 = (36.7807006593, 70.3600543173, 27.4424118211)
Atom 2924 = (35.5318374458, 62.9922016638, 27.4424118211)
Atom 2925 = (32.5270219472, 69.6291460998, 20.5184558021)
Atom 2926 = (35.5318374458, 69.6291460998, 20.5184558021)
Atom 2927 = (32.5270219472, 62.9922016638, 27.4424118211)
Atom 2928 = (34.0294296965, 68.7391229541, 28.5696333728)
Atom 2929 = (38.2831084086, 71.1071385893, 40.6699268174)
Atom 2930 = (34.0294296965, 68.7214351188, 30.4141760121)
Atom 2931 = (34.0294296965, 66.8455797198, 27.9492363310)
Atom 2932 = (39.7855161578, 70.3600543173, 41.2903238591)
Atom 2933 = (34.0294296965, 63.8822248095, 35.4935893918)
Atom 2934 = (38.2831084086, 61.3712703005, 28.5696333728)
Atom 2935 = (38.2831084086, 71.2500774630, 35.4935893918)
Atom 2936 = (38.2831084086, 61.5142091742, 33.7459707983)
Atom 2937 = (34.0294296965, 63.7392859357, 40.6699268174)
Atom 2938 = (34.0294296965, 68.8820618278, 33.7459707983)
Atom 2939 = (34.0294296965, 63.8999126447, 37.3381320311)
Atom 2940 = (38.2831084086, 61.3535824653, 30.4141760121)
Atom 2941 = (38.2831084086, 71.2677652982, 37.3381320311)
Atom 2942 = (34.0294296965, 65.7757680437, 34.8731923500)
Atom 2943 = (38.2831084086, 59.4777270663, 27.9492363310)
Atom 2944 = (38.2831084086, 73.1436206972, 34.8731923500)
Atom 2945 = (36.7807006593, 62.2612934462, 34.3663678401)
Atom 2946 = (39.7855161578, 62.2612934462, 34.3663678401)
Atom 2947 = (36.7807006593, 70.3600543173, 41.2903238591)
Atom 2948 = (35.5318374458, 62.9922016638, 41.2903238591)
Atom 2949 = (32.5270219472, 69.6291460998, 34.3663678401)
Atom 2950 = (35.5318374458, 69.6291460998, 34.3663678401)
Atom 2951 = (32.5270219472, 62.9922016638, 41.2903238591)
Atom 2952 = (34.0294296965, 68.7391229541, 42.4175454108)
Atom 2953 = (38.2831084086, 71.1071385893, 54.5178388554)
Atom 2954 = (34.0294296965, 68.7214351188, 44.2620880502)
Atom 2955 = (34.0294296965, 66.8455797198, 41.7971483690)
Atom 2956 = (39.7855161578, 70.3600543173, 55.1382358971)
Atom 2957 = (34.0294296965, 63.8822248095, 49.3415014298)
Atom 2958 = (38.2831084086, 61.3712703005, 42.4175454108)
Atom 2959 = (38.2831084086, 71.2500774630, 49.3415014298)
Atom 2960 = (38.2831084086, 61.5142091742, 47.5938828364)
Atom 2961 = (34.0294296965, 63.7392859357, 54.5178388554)
Atom 2962 = (34.0294296965, 68.8820618278, 47.5938828364)
Atom 2963 = (34.0294296965, 63.8999126447, 51.1860440692)
Atom 2964 = (38.2831084086, 61.3535824653, 44.2620880502)
Atom 2965 = (38.2831084086, 71.2677652982, 51.1860440692)
Atom 2966 = (34.0294296965, 65.7757680437, 48.7211043880)
Atom 2967 = (38.2831084086, 59.4777270663, 41.7971483690)
Atom 2968 = (38.2831084086, 73.1436206972, 48.7211043880)
Atom 2969 = (36.7807006593, 62.2612934462, 48.2142798781)
Atom 2970 = (39.7855161578, 62.2612934462, 48.2142798781)
Atom 2971 = (36.7807006593, 70.3600543173, 55.1382358971)
Atom 2972 = (35.5318374458, 62.9922016638, 55.1382358971)
Atom 2973 = (32.5270219472, 69.6291460998, 48.2142798781)
Atom 2974 = (35.5318374458, 69.6291460998, 48.2142798781)
Atom 2975 = (32.5270219472, 62.9922016638, 55.1382358971)
Atom 2976 = (34.0294296965, 68.7391229541, 56.2654574488)
Atom 2977 = (38.2831084086, 71.1071385893, 68.3657508934)
Atom 2978 = (34.0294296965, 68.7214351188, 58.1100000882)
Atom 2979 = (34.0294296965, 66.8455797198, 55.6450604071)
Atom 2980 = (39.7855161578, 70.3600543173, 68.9861479352)
Atom 2981 = (34.0294296965, 63.8822248095, 63.1894134678)
Atom 2982 = (38.2831084086, 61.3712703005, 56.2654574488)
Atom 2983 = (38.2831084086, 71.2500774630, 63.1894134678)
Atom 2984 = (38.2831084086, 61.5142091742, 61.4417948744)
Atom 2985 = (34.0294296965, 63.7392859357, 68.3657508934)
Atom 2986 = (34.0294296965, 68.8820618278, 61.4417948744)
Atom 2987 = (34.0294296965, 63.8999126447, 65.0339561072)
Atom 2988 = (38.2831084086, 61.3535824653, 58.1100000882)
Atom 2989 = (38.2831084086, 71.2677652982, 65.0339561072)
Atom 2990 = (34.0294296965, 65.7757680437, 62.5690164261)
Atom 2991 = (38.2831084086, 59.4777270663, 55.6450604071)
Atom 2992 = (38.2831084086, 73.1436206972, 62.5690164261)
Atom 2993 = (36.7807006593, 62.2612934462, 62.0621919162)
Atom 2994 = (39.7855161578, 62.2612934462, 62.0621919162)
Atom 2995 = (36.7807006593, 70.3600543173, 68.9861479352)
Atom 2996 = (35.5318374458, 62.9922016638, 68.9861479352)
Atom 2997 = (32.5270219472, 69.6291460998, 62.0621919162)
Atom 2998 = (35.5318374458, 69.6291460998, 62.0621919162)
Atom 2999 = (32.5270219472, 62.9922016638, 68.9861479352)

Default periodic omega parameter = 0.0432933937



Basis set:       def2-svp
Total atoms:     3000
Total charge:    0
Total electrons: 10000 (5000-alpha, 5000-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  25000
Total AO shells: 12000 (7000 S-shells; 4000 P-shells; 1000 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -12439.964756022790 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.8185011923  -75731.1446081376  940.26 444.69 57.61 0.00  -75731.1446081376  1447.00  
|    2     0.1095668595     -18.8010403527  6952.94 19918.37 125.78 0.00  -75749.9456484903  27003.37  
|    3     0.0517399231     -14.0767809091  6373.48 17964.31 126.99 0.00  -75764.0224293994  24472.05  
|    4     0.0066953781      -3.8266257876  5910.38 16667.27 130.50 0.00  -75767.8490551870  22715.35  
|    5     0.0027182652      -0.1248336887  5208.19 13874.32 130.81 0.00  -75767.9738888757  19221.55  
|    6     0.0011097724      -0.0067435552  4640.87 11977.40 133.11 0.00  -75767.9806324310  16760.74  
|    7     0.0003848512      -0.0013600233  4177.06 10718.91 136.66 0.00  -75767.9819924542  15042.97  
|    8     0.0000455476      -0.0002148884  3954.95 9984.05 145.57 0.00  -75767.9822073426  14112.38  
|    9     0.0000081824      +0.0000066900  7103.21 20069.22 172.93 0.00  -75767.9822006526  27358.67  
|   10     0.0000010617      -0.0000003800  2816.33 6481.15 149.81 0.00  -75767.9822010326  9463.31  
|   11     0.0000002331      +0.0000000672  2274.25 5094.22 219.78 0.00  -75767.9822009654  7524.75  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -75767.9822009654 a.u.
HOMO-LUMO GAP: 14.860 eV
CENTER OF MASS: {10.129275, 19.494500, 18.356495} ANGS
DIPOLE MOMENT: {16.622603, -16.305292, 1259.435438} (|D| = 1259.650664) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 186144.00 sec 

| Job finished: Sun Sep 22 14:50:18 2024



==> anc/files/timings/scaling/Ice_XI/5x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Ice_XI/5x_supercell/tc_pbe0_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 23 08:28:41 2024
| On fire-21-01 (available memory: 827571 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffdf3f9f000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fb27f8a7000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fb27f88b000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fb27f4a1000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fb27f3b8000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fb27d800000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fb27d4a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fb27f3b2000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fb27f387000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fb27b68b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fb27b231000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fb27b000000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fb27f37a000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fb27f374000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fb27f358000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fb27f352000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fb2226ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fb2225f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fb207773000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fb2073c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fb204ffd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fb204f05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fb2048b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fb204428000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fb27f331000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fb27f2fc000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fb204155000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fb2040f4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fb204050000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fb203c0c000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fb201f9f000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fb201c00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fb1fb400000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fb1f0600000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fb1e0800000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fb1d9600000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fb1b6e00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fb1b57d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fb1b5400000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fb1b51d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fb1b4c00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fb1b4800000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fb27f2d6000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fb201f27000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fb1b45d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fb27f95d000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fb201efd000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fb27b210000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fb201ede000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fb1fb393000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fb201eca000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fb1fb33f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fb1f05a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fb201eb9000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fb1e0731000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fb201eab000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fb27b20b000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fb201bfb000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fb201bd1000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fb1b505a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fb201bcc000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fb1b1400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fb1b4a56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fb1b1215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fb1e06e9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fb1e06a3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fb1d957e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fb1b114a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fb1e0674000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fb201bc0000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fb1fb331000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fb1e0659000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fb1d955b000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fb1b100f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fb1d9543000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fb1e0650000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fb1d952f000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fb1e0643000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 23
|  AVAILABLE: 977
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 251853208

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 22.5095000000 A, b = 38.9890000000 A, c = 36.6400000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(42.5367871206, 0.0000000000, 0.0000000000), (0.0000000000, 73.6785265353, 0.0000000000), (0.0000000000, 0.0000000000, 69.2395601901), 
Reciprocal space lattice vector in a.u.:
(0.1477117980, -0.0000000000, -0.0000000000), (0.0000000000, 0.0852783790, -0.0000000000), (0.0000000000, 0.0000000000, 0.0907455982), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)
Atom 24 = (0.0000000000, 9.7963017258, 14.7217213347)
Atom 25 = (4.2536787121, 12.1643173610, 26.8220147793)
Atom 26 = (0.0000000000, 9.7786138906, 16.5662639741)
Atom 27 = (0.0000000000, 7.9027584916, 14.1013242930)
Atom 28 = (5.7560864613, 11.4172330891, 27.4424118211)
Atom 29 = (0.0000000000, 4.9394035812, 21.6456773538)
Atom 30 = (4.2536787121, 2.4284490723, 14.7217213347)
Atom 31 = (4.2536787121, 12.3072562348, 21.6456773538)
Atom 32 = (4.2536787121, 2.5713879460, 19.8980587603)
Atom 33 = (0.0000000000, 4.7964647075, 26.8220147793)
Atom 34 = (0.0000000000, 9.9392405995, 19.8980587603)
Atom 35 = (0.0000000000, 4.9570914165, 23.4902199931)
Atom 36 = (4.2536787121, 2.4107612371, 16.5662639741)
Atom 37 = (4.2536787121, 12.3249440700, 23.4902199931)
Atom 38 = (0.0000000000, 6.8329468154, 21.0252803120)
Atom 39 = (4.2536787121, 0.5349058381, 14.1013242930)
Atom 40 = (4.2536787121, 14.2007994690, 21.0252803120)
Atom 41 = (2.7512709628, 3.3184722180, 20.5184558021)
Atom 42 = (5.7560864613, 3.3184722180, 20.5184558021)
Atom 43 = (2.7512709628, 11.4172330891, 27.4424118211)
Atom 44 = (1.5024077493, 4.0493804355, 27.4424118211)
Atom 45 = (-1.5024077493, 10.6863248715, 20.5184558021)
Atom 46 = (1.5024077493, 10.6863248715, 20.5184558021)
Atom 47 = (-1.5024077493, 4.0493804355, 27.4424118211)
Atom 48 = (0.0000000000, 9.7963017258, 28.5696333728)
Atom 49 = (4.2536787121, 12.1643173610, 40.6699268174)
Atom 50 = (0.0000000000, 9.7786138906, 30.4141760121)
Atom 51 = (0.0000000000, 7.9027584916, 27.9492363310)
Atom 52 = (5.7560864613, 11.4172330891, 41.2903238591)
Atom 53 = (0.0000000000, 4.9394035812, 35.4935893918)
Atom 54 = (4.2536787121, 2.4284490723, 28.5696333728)
Atom 55 = (4.2536787121, 12.3072562348, 35.4935893918)
Atom 56 = (4.2536787121, 2.5713879460, 33.7459707983)
Atom 57 = (0.0000000000, 4.7964647075, 40.6699268174)
Atom 58 = (0.0000000000, 9.9392405995, 33.7459707983)
Atom 59 = (0.0000000000, 4.9570914165, 37.3381320311)
Atom 60 = (4.2536787121, 2.4107612371, 30.4141760121)
Atom 61 = (4.2536787121, 12.3249440700, 37.3381320311)
Atom 62 = (0.0000000000, 6.8329468154, 34.8731923500)
Atom 63 = (4.2536787121, 0.5349058381, 27.9492363310)
Atom 64 = (4.2536787121, 14.2007994690, 34.8731923500)
Atom 65 = (2.7512709628, 3.3184722180, 34.3663678401)
Atom 66 = (5.7560864613, 3.3184722180, 34.3663678401)
Atom 67 = (2.7512709628, 11.4172330891, 41.2903238591)
Atom 68 = (1.5024077493, 4.0493804355, 41.2903238591)
Atom 69 = (-1.5024077493, 10.6863248715, 34.3663678401)
Atom 70 = (1.5024077493, 10.6863248715, 34.3663678401)
Atom 71 = (-1.5024077493, 4.0493804355, 41.2903238591)
Atom 72 = (0.0000000000, 9.7963017258, 42.4175454108)
Atom 73 = (4.2536787121, 12.1643173610, 54.5178388554)
Atom 74 = (0.0000000000, 9.7786138906, 44.2620880502)
Atom 75 = (0.0000000000, 7.9027584916, 41.7971483690)
Atom 76 = (5.7560864613, 11.4172330891, 55.1382358971)
Atom 77 = (0.0000000000, 4.9394035812, 49.3415014298)
Atom 78 = (4.2536787121, 2.4284490723, 42.4175454108)
Atom 79 = (4.2536787121, 12.3072562348, 49.3415014298)
Atom 80 = (4.2536787121, 2.5713879460, 47.5938828364)
Atom 81 = (0.0000000000, 4.7964647075, 54.5178388554)
Atom 82 = (0.0000000000, 9.9392405995, 47.5938828364)
Atom 83 = (0.0000000000, 4.9570914165, 51.1860440692)
Atom 84 = (4.2536787121, 2.4107612371, 44.2620880502)
Atom 85 = (4.2536787121, 12.3249440700, 51.1860440692)
Atom 86 = (0.0000000000, 6.8329468154, 48.7211043880)
Atom 87 = (4.2536787121, 0.5349058381, 41.7971483690)
Atom 88 = (4.2536787121, 14.2007994690, 48.7211043880)
Atom 89 = (2.7512709628, 3.3184722180, 48.2142798781)
Atom 90 = (5.7560864613, 3.3184722180, 48.2142798781)
Atom 91 = (2.7512709628, 11.4172330891, 55.1382358971)
Atom 92 = (1.5024077493, 4.0493804355, 55.1382358971)
Atom 93 = (-1.5024077493, 10.6863248715, 48.2142798781)
Atom 94 = (1.5024077493, 10.6863248715, 48.2142798781)
Atom 95 = (-1.5024077493, 4.0493804355, 55.1382358971)
Atom 96 = (0.0000000000, 9.7963017258, 56.2654574488)
Atom 97 = (4.2536787121, 12.1643173610, 68.3657508934)
Atom 98 = (0.0000000000, 9.7786138906, 58.1100000882)
Atom 99 = (0.0000000000, 7.9027584916, 55.6450604071)
Atom 100 = (5.7560864613, 11.4172330891, 68.9861479352)
Atom 101 = (0.0000000000, 4.9394035812, 63.1894134678)
Atom 102 = (4.2536787121, 2.4284490723, 56.2654574488)
Atom 103 = (4.2536787121, 12.3072562348, 63.1894134678)
Atom 104 = (4.2536787121, 2.5713879460, 61.4417948744)
Atom 105 = (0.0000000000, 4.7964647075, 68.3657508934)
Atom 106 = (0.0000000000, 9.9392405995, 61.4417948744)
Atom 107 = (0.0000000000, 4.9570914165, 65.0339561072)
Atom 108 = (4.2536787121, 2.4107612371, 58.1100000882)
Atom 109 = (4.2536787121, 12.3249440700, 65.0339561072)
Atom 110 = (0.0000000000, 6.8329468154, 62.5690164261)
Atom 111 = (4.2536787121, 0.5349058381, 55.6450604071)
Atom 112 = (4.2536787121, 14.2007994690, 62.5690164261)
Atom 113 = (2.7512709628, 3.3184722180, 62.0621919162)
Atom 114 = (5.7560864613, 3.3184722180, 62.0621919162)
Atom 115 = (2.7512709628, 11.4172330891, 68.9861479352)
Atom 116 = (1.5024077493, 4.0493804355, 68.9861479352)
Atom 117 = (-1.5024077493, 10.6863248715, 62.0621919162)
Atom 118 = (1.5024077493, 10.6863248715, 62.0621919162)
Atom 119 = (-1.5024077493, 4.0493804355, 68.9861479352)
Atom 120 = (0.0000000000, 24.5320070329, 0.8738092967)
Atom 121 = (4.2536787121, 26.9000226681, 12.9741027413)
Atom 122 = (0.0000000000, 24.5143191976, 2.7183519361)
Atom 123 = (0.0000000000, 22.6384637987, 0.2534122550)
Atom 124 = (5.7560864613, 26.1529383961, 13.5944997831)
Atom 125 = (0.0000000000, 19.6751088883, 7.7977653157)
Atom 126 = (4.2536787121, 17.1641543794, 0.8738092967)
Atom 127 = (4.2536787121, 27.0429615418, 7.7977653157)
Atom 128 = (4.2536787121, 17.3070932531, 6.0501467223)
Atom 129 = (0.0000000000, 19.5321700146, 12.9741027413)
Atom 130 = (0.0000000000, 24.6749459066, 6.0501467223)
Atom 131 = (0.0000000000, 19.6927967235, 9.6423079551)
Atom 132 = (4.2536787121, 17.1464665441, 2.7183519361)
Atom 133 = (4.2536787121, 27.0606493771, 9.6423079551)
Atom 134 = (0.0000000000, 21.5686521225, 7.1773682740)
Atom 135 = (4.2536787121, 15.2706111451, 0.2534122550)
Atom 136 = (4.2536787121, 28.9365047760, 7.1773682740)
Atom 137 = (2.7512709628, 18.0541775251, 6.6705437641)
Atom 138 = (5.7560864613, 18.0541775251, 6.6705437641)
Atom 139 = (2.7512709628, 26.1529383961, 13.5944997831)
Atom 140 = (1.5024077493, 18.7850857426, 13.5944997831)
Atom 141 = (-1.5024077493, 25.4220301786, 6.6705437641)
Atom 142 = (1.5024077493, 25.4220301786, 6.6705437641)
Atom 143 = (-1.5024077493, 18.7850857426, 13.5944997831)
Atom 144 = (0.0000000000, 24.5320070329, 14.7217213347)
Atom 145 = (4.2536787121, 26.9000226681, 26.8220147793)
Atom 146 = (0.0000000000, 24.5143191976, 16.5662639741)
Atom 147 = (0.0000000000, 22.6384637987, 14.1013242930)
Atom 148 = (5.7560864613, 26.1529383961, 27.4424118211)
Atom 149 = (0.0000000000, 19.6751088883, 21.6456773538)
Atom 150 = (4.2536787121, 17.1641543794, 14.7217213347)
Atom 151 = (4.2536787121, 27.0429615418, 21.6456773538)
Atom 152 = (4.2536787121, 17.3070932531, 19.8980587603)
Atom 153 = (0.0000000000, 19.5321700146, 26.8220147793)
Atom 154 = (0.0000000000, 24.6749459066, 19.8980587603)
Atom 155 = (0.0000000000, 19.6927967235, 23.4902199931)
Atom 156 = (4.2536787121, 17.1464665441, 16.5662639741)
Atom 157 = (4.2536787121, 27.0606493771, 23.4902199931)
Atom 158 = (0.0000000000, 21.5686521225, 21.0252803120)
Atom 159 = (4.2536787121, 15.2706111451, 14.1013242930)
Atom 160 = (4.2536787121, 28.9365047760, 21.0252803120)
Atom 161 = (2.7512709628, 18.0541775251, 20.5184558021)
Atom 162 = (5.7560864613, 18.0541775251, 20.5184558021)
Atom 163 = (2.7512709628, 26.1529383961, 27.4424118211)
Atom 164 = (1.5024077493, 18.7850857426, 27.4424118211)
Atom 165 = (-1.5024077493, 25.4220301786, 20.5184558021)
Atom 166 = (1.5024077493, 25.4220301786, 20.5184558021)
Atom 167 = (-1.5024077493, 18.7850857426, 27.4424118211)
Atom 168 = (0.0000000000, 24.5320070329, 28.5696333728)
Atom 169 = (4.2536787121, 26.9000226681, 40.6699268174)
Atom 170 = (0.0000000000, 24.5143191976, 30.4141760121)
Atom 171 = (0.0000000000, 22.6384637987, 27.9492363310)
Atom 172 = (5.7560864613, 26.1529383961, 41.2903238591)
Atom 173 = (0.0000000000, 19.6751088883, 35.4935893918)
Atom 174 = (4.2536787121, 17.1641543794, 28.5696333728)
Atom 175 = (4.2536787121, 27.0429615418, 35.4935893918)
Atom 176 = (4.2536787121, 17.3070932531, 33.7459707983)
Atom 177 = (0.0000000000, 19.5321700146, 40.6699268174)
Atom 178 = (0.0000000000, 24.6749459066, 33.7459707983)
Atom 179 = (0.0000000000, 19.6927967235, 37.3381320311)
Atom 180 = (4.2536787121, 17.1464665441, 30.4141760121)
Atom 181 = (4.2536787121, 27.0606493771, 37.3381320311)
Atom 182 = (0.0000000000, 21.5686521225, 34.8731923500)
Atom 183 = (4.2536787121, 15.2706111451, 27.9492363310)
Atom 184 = (4.2536787121, 28.9365047760, 34.8731923500)
Atom 185 = (2.7512709628, 18.0541775251, 34.3663678401)
Atom 186 = (5.7560864613, 18.0541775251, 34.3663678401)
Atom 187 = (2.7512709628, 26.1529383961, 41.2903238591)
Atom 188 = (1.5024077493, 18.7850857426, 41.2903238591)
Atom 189 = (-1.5024077493, 25.4220301786, 34.3663678401)
Atom 190 = (1.5024077493, 25.4220301786, 34.3663678401)
Atom 191 = (-1.5024077493, 18.7850857426, 41.2903238591)
Atom 192 = (0.0000000000, 24.5320070329, 42.4175454108)
Atom 193 = (4.2536787121, 26.9000226681, 54.5178388554)
Atom 194 = (0.0000000000, 24.5143191976, 44.2620880502)
Atom 195 = (0.0000000000, 22.6384637987, 41.7971483690)
Atom 196 = (5.7560864613, 26.1529383961, 55.1382358971)
Atom 197 = (0.0000000000, 19.6751088883, 49.3415014298)
Atom 198 = (4.2536787121, 17.1641543794, 42.4175454108)
Atom 199 = (4.2536787121, 27.0429615418, 49.3415014298)
Atom 200 = (4.2536787121, 17.3070932531, 47.5938828364)
Atom 201 = (0.0000000000, 19.5321700146, 54.5178388554)
Atom 202 = (0.0000000000, 24.6749459066, 47.5938828364)
Atom 203 = (0.0000000000, 19.6927967235, 51.1860440692)
Atom 204 = (4.2536787121, 17.1464665441, 44.2620880502)
Atom 205 = (4.2536787121, 27.0606493771, 51.1860440692)
Atom 206 = (0.0000000000, 21.5686521225, 48.7211043880)
Atom 207 = (4.2536787121, 15.2706111451, 41.7971483690)
Atom 208 = (4.2536787121, 28.9365047760, 48.7211043880)
Atom 209 = (2.7512709628, 18.0541775251, 48.2142798781)
Atom 210 = (5.7560864613, 18.0541775251, 48.2142798781)
Atom 211 = (2.7512709628, 26.1529383961, 55.1382358971)
Atom 212 = (1.5024077493, 18.7850857426, 55.1382358971)
Atom 213 = (-1.5024077493, 25.4220301786, 48.2142798781)
Atom 214 = (1.5024077493, 25.4220301786, 48.2142798781)
Atom 215 = (-1.5024077493, 18.7850857426, 55.1382358971)
Atom 216 = (0.0000000000, 24.5320070329, 56.2654574488)
Atom 217 = (4.2536787121, 26.9000226681, 68.3657508934)
Atom 218 = (0.0000000000, 24.5143191976, 58.1100000882)
Atom 219 = (0.0000000000, 22.6384637987, 55.6450604071)
Atom 220 = (5.7560864613, 26.1529383961, 68.9861479352)
Atom 221 = (0.0000000000, 19.6751088883, 63.1894134678)
Atom 222 = (4.2536787121, 17.1641543794, 56.2654574488)
Atom 223 = (4.2536787121, 27.0429615418, 63.1894134678)
Atom 224 = (4.2536787121, 17.3070932531, 61.4417948744)
Atom 225 = (0.0000000000, 19.5321700146, 68.3657508934)
Atom 226 = (0.0000000000, 24.6749459066, 61.4417948744)
Atom 227 = (0.0000000000, 19.6927967235, 65.0339561072)
Atom 228 = (4.2536787121, 17.1464665441, 58.1100000882)
Atom 229 = (4.2536787121, 27.0606493771, 65.0339561072)
Atom 230 = (0.0000000000, 21.5686521225, 62.5690164261)
Atom 231 = (4.2536787121, 15.2706111451, 55.6450604071)
Atom 232 = (4.2536787121, 28.9365047760, 62.5690164261)
Atom 233 = (2.7512709628, 18.0541775251, 62.0621919162)
Atom 234 = (5.7560864613, 18.0541775251, 62.0621919162)
Atom 235 = (2.7512709628, 26.1529383961, 68.9861479352)
Atom 236 = (1.5024077493, 18.7850857426, 68.9861479352)
Atom 237 = (-1.5024077493, 25.4220301786, 62.0621919162)
Atom 238 = (1.5024077493, 25.4220301786, 62.0621919162)
Atom 239 = (-1.5024077493, 18.7850857426, 68.9861479352)
Atom 240 = (0.0000000000, 39.2677123399, 0.8738092967)
Atom 241 = (4.2536787121, 41.6357279752, 12.9741027413)
Atom 242 = (0.0000000000, 39.2500245047, 2.7183519361)
Atom 243 = (0.0000000000, 37.3741691057, 0.2534122550)
Atom 244 = (5.7560864613, 40.8886437032, 13.5944997831)
Atom 245 = (0.0000000000, 34.4108141953, 7.7977653157)
Atom 246 = (4.2536787121, 31.8998596864, 0.8738092967)
Atom 247 = (4.2536787121, 41.7786668489, 7.7977653157)
Atom 248 = (4.2536787121, 32.0427985601, 6.0501467223)
Atom 249 = (0.0000000000, 34.2678753216, 12.9741027413)
Atom 250 = (0.0000000000, 39.4106512137, 6.0501467223)
Atom 251 = (0.0000000000, 34.4285020306, 9.6423079551)
Atom 252 = (4.2536787121, 31.8821718512, 2.7183519361)
Atom 253 = (4.2536787121, 41.7963546841, 9.6423079551)
Atom 254 = (0.0000000000, 36.3043574296, 7.1773682740)
Atom 255 = (4.2536787121, 30.0063164522, 0.2534122550)
Atom 256 = (4.2536787121, 43.6722100831, 7.1773682740)
Atom 257 = (2.7512709628, 32.7898828321, 6.6705437641)
Atom 258 = (5.7560864613, 32.7898828321, 6.6705437641)
Atom 259 = (2.7512709628, 40.8886437032, 13.5944997831)
Atom 260 = (1.5024077493, 33.5207910496, 13.5944997831)
Atom 261 = (-1.5024077493, 40.1577354856, 6.6705437641)
Atom 262 = (1.5024077493, 40.1577354856, 6.6705437641)
Atom 263 = (-1.5024077493, 33.5207910496, 13.5944997831)
Atom 264 = (0.0000000000, 39.2677123399, 14.7217213347)
Atom 265 = (4.2536787121, 41.6357279752, 26.8220147793)
Atom 266 = (0.0000000000, 39.2500245047, 16.5662639741)
Atom 267 = (0.0000000000, 37.3741691057, 14.1013242930)
Atom 268 = (5.7560864613, 40.8886437032, 27.4424118211)
Atom 269 = (0.0000000000, 34.4108141953, 21.6456773538)
Atom 270 = (4.2536787121, 31.8998596864, 14.7217213347)
Atom 271 = (4.2536787121, 41.7786668489, 21.6456773538)
Atom 272 = (4.2536787121, 32.0427985601, 19.8980587603)
Atom 273 = (0.0000000000, 34.2678753216, 26.8220147793)
Atom 274 = (0.0000000000, 39.4106512137, 19.8980587603)
Atom 275 = (0.0000000000, 34.4285020306, 23.4902199931)
Atom 276 = (4.2536787121, 31.8821718512, 16.5662639741)
Atom 277 = (4.2536787121, 41.7963546841, 23.4902199931)
Atom 278 = (0.0000000000, 36.3043574296, 21.0252803120)
Atom 279 = (4.2536787121, 30.0063164522, 14.1013242930)
Atom 280 = (4.2536787121, 43.6722100831, 21.0252803120)
Atom 281 = (2.7512709628, 32.7898828321, 20.5184558021)
Atom 282 = (5.7560864613, 32.7898828321, 20.5184558021)
Atom 283 = (2.7512709628, 40.8886437032, 27.4424118211)
Atom 284 = (1.5024077493, 33.5207910496, 27.4424118211)
Atom 285 = (-1.5024077493, 40.1577354856, 20.5184558021)
Atom 286 = (1.5024077493, 40.1577354856, 20.5184558021)
Atom 287 = (-1.5024077493, 33.5207910496, 27.4424118211)
Atom 288 = (0.0000000000, 39.2677123399, 28.5696333728)
Atom 289 = (4.2536787121, 41.6357279752, 40.6699268174)
Atom 290 = (0.0000000000, 39.2500245047, 30.4141760121)
Atom 291 = (0.0000000000, 37.3741691057, 27.9492363310)
Atom 292 = (5.7560864613, 40.8886437032, 41.2903238591)
Atom 293 = (0.0000000000, 34.4108141953, 35.4935893918)
Atom 294 = (4.2536787121, 31.8998596864, 28.5696333728)
Atom 295 = (4.2536787121, 41.7786668489, 35.4935893918)
Atom 296 = (4.2536787121, 32.0427985601, 33.7459707983)
Atom 297 = (0.0000000000, 34.2678753216, 40.6699268174)
Atom 298 = (0.0000000000, 39.4106512137, 33.7459707983)
Atom 299 = (0.0000000000, 34.4285020306, 37.3381320311)
Atom 300 = (4.2536787121, 31.8821718512, 30.4141760121)
Atom 301 = (4.2536787121, 41.7963546841, 37.3381320311)
Atom 302 = (0.0000000000, 36.3043574296, 34.8731923500)
Atom 303 = (4.2536787121, 30.0063164522, 27.9492363310)
Atom 304 = (4.2536787121, 43.6722100831, 34.8731923500)
Atom 305 = (2.7512709628, 32.7898828321, 34.3663678401)
Atom 306 = (5.7560864613, 32.7898828321, 34.3663678401)
Atom 307 = (2.7512709628, 40.8886437032, 41.2903238591)
Atom 308 = (1.5024077493, 33.5207910496, 41.2903238591)
Atom 309 = (-1.5024077493, 40.1577354856, 34.3663678401)
Atom 310 = (1.5024077493, 40.1577354856, 34.3663678401)
Atom 311 = (-1.5024077493, 33.5207910496, 41.2903238591)
Atom 312 = (0.0000000000, 39.2677123399, 42.4175454108)
Atom 313 = (4.2536787121, 41.6357279752, 54.5178388554)
Atom 314 = (0.0000000000, 39.2500245047, 44.2620880502)
Atom 315 = (0.0000000000, 37.3741691057, 41.7971483690)
Atom 316 = (5.7560864613, 40.8886437032, 55.1382358971)
Atom 317 = (0.0000000000, 34.4108141953, 49.3415014298)
Atom 318 = (4.2536787121, 31.8998596864, 42.4175454108)
Atom 319 = (4.2536787121, 41.7786668489, 49.3415014298)
Atom 320 = (4.2536787121, 32.0427985601, 47.5938828364)
Atom 321 = (0.0000000000, 34.2678753216, 54.5178388554)
Atom 322 = (0.0000000000, 39.4106512137, 47.5938828364)
Atom 323 = (0.0000000000, 34.4285020306, 51.1860440692)
Atom 324 = (4.2536787121, 31.8821718512, 44.2620880502)
Atom 325 = (4.2536787121, 41.7963546841, 51.1860440692)
Atom 326 = (0.0000000000, 36.3043574296, 48.7211043880)
Atom 327 = (4.2536787121, 30.0063164522, 41.7971483690)
Atom 328 = (4.2536787121, 43.6722100831, 48.7211043880)
Atom 329 = (2.7512709628, 32.7898828321, 48.2142798781)
Atom 330 = (5.7560864613, 32.7898828321, 48.2142798781)
Atom 331 = (2.7512709628, 40.8886437032, 55.1382358971)
Atom 332 = (1.5024077493, 33.5207910496, 55.1382358971)
Atom 333 = (-1.5024077493, 40.1577354856, 48.2142798781)
Atom 334 = (1.5024077493, 40.1577354856, 48.2142798781)
Atom 335 = (-1.5024077493, 33.5207910496, 55.1382358971)
Atom 336 = (0.0000000000, 39.2677123399, 56.2654574488)
Atom 337 = (4.2536787121, 41.6357279752, 68.3657508934)
Atom 338 = (0.0000000000, 39.2500245047, 58.1100000882)
Atom 339 = (0.0000000000, 37.3741691057, 55.6450604071)
Atom 340 = (5.7560864613, 40.8886437032, 68.9861479352)
Atom 341 = (0.0000000000, 34.4108141953, 63.1894134678)
Atom 342 = (4.2536787121, 31.8998596864, 56.2654574488)
Atom 343 = (4.2536787121, 41.7786668489, 63.1894134678)
Atom 344 = (4.2536787121, 32.0427985601, 61.4417948744)
Atom 345 = (0.0000000000, 34.2678753216, 68.3657508934)
Atom 346 = (0.0000000000, 39.4106512137, 61.4417948744)
Atom 347 = (0.0000000000, 34.4285020306, 65.0339561072)
Atom 348 = (4.2536787121, 31.8821718512, 58.1100000882)
Atom 349 = (4.2536787121, 41.7963546841, 65.0339561072)
Atom 350 = (0.0000000000, 36.3043574296, 62.5690164261)
Atom 351 = (4.2536787121, 30.0063164522, 55.6450604071)
Atom 352 = (4.2536787121, 43.6722100831, 62.5690164261)
Atom 353 = (2.7512709628, 32.7898828321, 62.0621919162)
Atom 354 = (5.7560864613, 32.7898828321, 62.0621919162)
Atom 355 = (2.7512709628, 40.8886437032, 68.9861479352)
Atom 356 = (1.5024077493, 33.5207910496, 68.9861479352)
Atom 357 = (-1.5024077493, 40.1577354856, 62.0621919162)
Atom 358 = (1.5024077493, 40.1577354856, 62.0621919162)
Atom 359 = (-1.5024077493, 33.5207910496, 68.9861479352)
Atom 360 = (0.0000000000, 54.0034176470, 0.8738092967)
Atom 361 = (4.2536787121, 56.3714332822, 12.9741027413)
Atom 362 = (0.0000000000, 53.9857298118, 2.7183519361)
Atom 363 = (0.0000000000, 52.1098744128, 0.2534122550)
Atom 364 = (5.7560864613, 55.6243490102, 13.5944997831)
Atom 365 = (0.0000000000, 49.1465195024, 7.7977653157)
Atom 366 = (4.2536787121, 46.6355649935, 0.8738092967)
Atom 367 = (4.2536787121, 56.5143721559, 7.7977653157)
Atom 368 = (4.2536787121, 46.7785038672, 6.0501467223)
Atom 369 = (0.0000000000, 49.0035806287, 12.9741027413)
Atom 370 = (0.0000000000, 54.1463565207, 6.0501467223)
Atom 371 = (0.0000000000, 49.1642073376, 9.6423079551)
Atom 372 = (4.2536787121, 46.6178771582, 2.7183519361)
Atom 373 = (4.2536787121, 56.5320599912, 9.6423079551)
Atom 374 = (0.0000000000, 51.0400627366, 7.1773682740)
Atom 375 = (4.2536787121, 44.7420217593, 0.2534122550)
Atom 376 = (4.2536787121, 58.4079153901, 7.1773682740)
Atom 377 = (2.7512709628, 47.5255881392, 6.6705437641)
Atom 378 = (5.7560864613, 47.5255881392, 6.6705437641)
Atom 379 = (2.7512709628, 55.6243490102, 13.5944997831)
Atom 380 = (1.5024077493, 48.2564963567, 13.5944997831)
Atom 381 = (-1.5024077493, 54.8934407927, 6.6705437641)
Atom 382 = (1.5024077493, 54.8934407927, 6.6705437641)
Atom 383 = (-1.5024077493, 48.2564963567, 13.5944997831)
Atom 384 = (0.0000000000, 54.0034176470, 14.7217213347)
Atom 385 = (4.2536787121, 56.3714332822, 26.8220147793)
Atom 386 = (0.0000000000, 53.9857298118, 16.5662639741)
Atom 387 = (0.0000000000, 52.1098744128, 14.1013242930)
Atom 388 = (5.7560864613, 55.6243490102, 27.4424118211)
Atom 389 = (0.0000000000, 49.1465195024, 21.6456773538)
Atom 390 = (4.2536787121, 46.6355649935, 14.7217213347)
Atom 391 = (4.2536787121, 56.5143721559, 21.6456773538)
Atom 392 = (4.2536787121, 46.7785038672, 19.8980587603)
Atom 393 = (0.0000000000, 49.0035806287, 26.8220147793)
Atom 394 = (0.0000000000, 54.1463565207, 19.8980587603)
Atom 395 = (0.0000000000, 49.1642073376, 23.4902199931)
Atom 396 = (4.2536787121, 46.6178771582, 16.5662639741)
Atom 397 = (4.2536787121, 56.5320599912, 23.4902199931)
Atom 398 = (0.0000000000, 51.0400627366, 21.0252803120)
Atom 399 = (4.2536787121, 44.7420217593, 14.1013242930)
Atom 400 = (4.2536787121, 58.4079153901, 21.0252803120)
Atom 401 = (2.7512709628, 47.5255881392, 20.5184558021)
Atom 402 = (5.7560864613, 47.5255881392, 20.5184558021)
Atom 403 = (2.7512709628, 55.6243490102, 27.4424118211)
Atom 404 = (1.5024077493, 48.2564963567, 27.4424118211)
Atom 405 = (-1.5024077493, 54.8934407927, 20.5184558021)
Atom 406 = (1.5024077493, 54.8934407927, 20.5184558021)
Atom 407 = (-1.5024077493, 48.2564963567, 27.4424118211)
Atom 408 = (0.0000000000, 54.0034176470, 28.5696333728)
Atom 409 = (4.2536787121, 56.3714332822, 40.6699268174)
Atom 410 = (0.0000000000, 53.9857298118, 30.4141760121)
Atom 411 = (0.0000000000, 52.1098744128, 27.9492363310)
Atom 412 = (5.7560864613, 55.6243490102, 41.2903238591)
Atom 413 = (0.0000000000, 49.1465195024, 35.4935893918)
Atom 414 = (4.2536787121, 46.6355649935, 28.5696333728)
Atom 415 = (4.2536787121, 56.5143721559, 35.4935893918)
Atom 416 = (4.2536787121, 46.7785038672, 33.7459707983)
Atom 417 = (0.0000000000, 49.0035806287, 40.6699268174)
Atom 418 = (0.0000000000, 54.1463565207, 33.7459707983)
Atom 419 = (0.0000000000, 49.1642073376, 37.3381320311)
Atom 420 = (4.2536787121, 46.6178771582, 30.4141760121)
Atom 421 = (4.2536787121, 56.5320599912, 37.3381320311)
Atom 422 = (0.0000000000, 51.0400627366, 34.8731923500)
Atom 423 = (4.2536787121, 44.7420217593, 27.9492363310)
Atom 424 = (4.2536787121, 58.4079153901, 34.8731923500)
Atom 425 = (2.7512709628, 47.5255881392, 34.3663678401)
Atom 426 = (5.7560864613, 47.5255881392, 34.3663678401)
Atom 427 = (2.7512709628, 55.6243490102, 41.2903238591)
Atom 428 = (1.5024077493, 48.2564963567, 41.2903238591)
Atom 429 = (-1.5024077493, 54.8934407927, 34.3663678401)
Atom 430 = (1.5024077493, 54.8934407927, 34.3663678401)
Atom 431 = (-1.5024077493, 48.2564963567, 41.2903238591)
Atom 432 = (0.0000000000, 54.0034176470, 42.4175454108)
Atom 433 = (4.2536787121, 56.3714332822, 54.5178388554)
Atom 434 = (0.0000000000, 53.9857298118, 44.2620880502)
Atom 435 = (0.0000000000, 52.1098744128, 41.7971483690)
Atom 436 = (5.7560864613, 55.6243490102, 55.1382358971)
Atom 437 = (0.0000000000, 49.1465195024, 49.3415014298)
Atom 438 = (4.2536787121, 46.6355649935, 42.4175454108)
Atom 439 = (4.2536787121, 56.5143721559, 49.3415014298)
Atom 440 = (4.2536787121, 46.7785038672, 47.5938828364)
Atom 441 = (0.0000000000, 49.0035806287, 54.5178388554)
Atom 442 = (0.0000000000, 54.1463565207, 47.5938828364)
Atom 443 = (0.0000000000, 49.1642073376, 51.1860440692)
Atom 444 = (4.2536787121, 46.6178771582, 44.2620880502)
Atom 445 = (4.2536787121, 56.5320599912, 51.1860440692)
Atom 446 = (0.0000000000, 51.0400627366, 48.7211043880)
Atom 447 = (4.2536787121, 44.7420217593, 41.7971483690)
Atom 448 = (4.2536787121, 58.4079153901, 48.7211043880)
Atom 449 = (2.7512709628, 47.5255881392, 48.2142798781)
Atom 450 = (5.7560864613, 47.5255881392, 48.2142798781)
Atom 451 = (2.7512709628, 55.6243490102, 55.1382358971)
Atom 452 = (1.5024077493, 48.2564963567, 55.1382358971)
Atom 453 = (-1.5024077493, 54.8934407927, 48.2142798781)
Atom 454 = (1.5024077493, 54.8934407927, 48.2142798781)
Atom 455 = (-1.5024077493, 48.2564963567, 55.1382358971)
Atom 456 = (0.0000000000, 54.0034176470, 56.2654574488)
Atom 457 = (4.2536787121, 56.3714332822, 68.3657508934)
Atom 458 = (0.0000000000, 53.9857298118, 58.1100000882)
Atom 459 = (0.0000000000, 52.1098744128, 55.6450604071)
Atom 460 = (5.7560864613, 55.6243490102, 68.9861479352)
Atom 461 = (0.0000000000, 49.1465195024, 63.1894134678)
Atom 462 = (4.2536787121, 46.6355649935, 56.2654574488)
Atom 463 = (4.2536787121, 56.5143721559, 63.1894134678)
Atom 464 = (4.2536787121, 46.7785038672, 61.4417948744)
Atom 465 = (0.0000000000, 49.0035806287, 68.3657508934)
Atom 466 = (0.0000000000, 54.1463565207, 61.4417948744)
Atom 467 = (0.0000000000, 49.1642073376, 65.0339561072)
Atom 468 = (4.2536787121, 46.6178771582, 58.1100000882)
Atom 469 = (4.2536787121, 56.5320599912, 65.0339561072)
Atom 470 = (0.0000000000, 51.0400627366, 62.5690164261)
Atom 471 = (4.2536787121, 44.7420217593, 55.6450604071)
Atom 472 = (4.2536787121, 58.4079153901, 62.5690164261)
Atom 473 = (2.7512709628, 47.5255881392, 62.0621919162)
Atom 474 = (5.7560864613, 47.5255881392, 62.0621919162)
Atom 475 = (2.7512709628, 55.6243490102, 68.9861479352)
Atom 476 = (1.5024077493, 48.2564963567, 68.9861479352)
Atom 477 = (-1.5024077493, 54.8934407927, 62.0621919162)
Atom 478 = (1.5024077493, 54.8934407927, 62.0621919162)
Atom 479 = (-1.5024077493, 48.2564963567, 68.9861479352)
Atom 480 = (0.0000000000, 68.7391229541, 0.8738092967)
Atom 481 = (4.2536787121, 71.1071385893, 12.9741027413)
Atom 482 = (0.0000000000, 68.7214351188, 2.7183519361)
Atom 483 = (0.0000000000, 66.8455797198, 0.2534122550)
Atom 484 = (5.7560864613, 70.3600543173, 13.5944997831)
Atom 485 = (0.0000000000, 63.8822248095, 7.7977653157)
Atom 486 = (4.2536787121, 61.3712703005, 0.8738092967)
Atom 487 = (4.2536787121, 71.2500774630, 7.7977653157)
Atom 488 = (4.2536787121, 61.5142091742, 6.0501467223)
Atom 489 = (0.0000000000, 63.7392859357, 12.9741027413)
Atom 490 = (0.0000000000, 68.8820618278, 6.0501467223)
Atom 491 = (0.0000000000, 63.8999126447, 9.6423079551)
Atom 492 = (4.2536787121, 61.3535824653, 2.7183519361)
Atom 493 = (4.2536787121, 71.2677652982, 9.6423079551)
Atom 494 = (0.0000000000, 65.7757680437, 7.1773682740)
Atom 495 = (4.2536787121, 59.4777270663, 0.2534122550)
Atom 496 = (4.2536787121, 73.1436206972, 7.1773682740)
Atom 497 = (2.7512709628, 62.2612934462, 6.6705437641)
Atom 498 = (5.7560864613, 62.2612934462, 6.6705437641)
Atom 499 = (2.7512709628, 70.3600543173, 13.5944997831)
Atom 500 = (1.5024077493, 62.9922016638, 13.5944997831)
Atom 501 = (-1.5024077493, 69.6291460998, 6.6705437641)
Atom 502 = (1.5024077493, 69.6291460998, 6.6705437641)
Atom 503 = (-1.5024077493, 62.9922016638, 13.5944997831)
Atom 504 = (0.0000000000, 68.7391229541, 14.7217213347)
Atom 505 = (4.2536787121, 71.1071385893, 26.8220147793)
Atom 506 = (0.0000000000, 68.7214351188, 16.5662639741)
Atom 507 = (0.0000000000, 66.8455797198, 14.1013242930)
Atom 508 = (5.7560864613, 70.3600543173, 27.4424118211)
Atom 509 = (0.0000000000, 63.8822248095, 21.6456773538)
Atom 510 = (4.2536787121, 61.3712703005, 14.7217213347)
Atom 511 = (4.2536787121, 71.2500774630, 21.6456773538)
Atom 512 = (4.2536787121, 61.5142091742, 19.8980587603)
Atom 513 = (0.0000000000, 63.7392859357, 26.8220147793)
Atom 514 = (0.0000000000, 68.8820618278, 19.8980587603)
Atom 515 = (0.0000000000, 63.8999126447, 23.4902199931)
Atom 516 = (4.2536787121, 61.3535824653, 16.5662639741)
Atom 517 = (4.2536787121, 71.2677652982, 23.4902199931)
Atom 518 = (0.0000000000, 65.7757680437, 21.0252803120)
Atom 519 = (4.2536787121, 59.4777270663, 14.1013242930)
Atom 520 = (4.2536787121, 73.1436206972, 21.0252803120)
Atom 521 = (2.7512709628, 62.2612934462, 20.5184558021)
Atom 522 = (5.7560864613, 62.2612934462, 20.5184558021)
Atom 523 = (2.7512709628, 70.3600543173, 27.4424118211)
Atom 524 = (1.5024077493, 62.9922016638, 27.4424118211)
Atom 525 = (-1.5024077493, 69.6291460998, 20.5184558021)
Atom 526 = (1.5024077493, 69.6291460998, 20.5184558021)
Atom 527 = (-1.5024077493, 62.9922016638, 27.4424118211)
Atom 528 = (0.0000000000, 68.7391229541, 28.5696333728)
Atom 529 = (4.2536787121, 71.1071385893, 40.6699268174)
Atom 530 = (0.0000000000, 68.7214351188, 30.4141760121)
Atom 531 = (0.0000000000, 66.8455797198, 27.9492363310)
Atom 532 = (5.7560864613, 70.3600543173, 41.2903238591)
Atom 533 = (0.0000000000, 63.8822248095, 35.4935893918)
Atom 534 = (4.2536787121, 61.3712703005, 28.5696333728)
Atom 535 = (4.2536787121, 71.2500774630, 35.4935893918)
Atom 536 = (4.2536787121, 61.5142091742, 33.7459707983)
Atom 537 = (0.0000000000, 63.7392859357, 40.6699268174)
Atom 538 = (0.0000000000, 68.8820618278, 33.7459707983)
Atom 539 = (0.0000000000, 63.8999126447, 37.3381320311)
Atom 540 = (4.2536787121, 61.3535824653, 30.4141760121)
Atom 541 = (4.2536787121, 71.2677652982, 37.3381320311)
Atom 542 = (0.0000000000, 65.7757680437, 34.8731923500)
Atom 543 = (4.2536787121, 59.4777270663, 27.9492363310)
Atom 544 = (4.2536787121, 73.1436206972, 34.8731923500)
Atom 545 = (2.7512709628, 62.2612934462, 34.3663678401)
Atom 546 = (5.7560864613, 62.2612934462, 34.3663678401)
Atom 547 = (2.7512709628, 70.3600543173, 41.2903238591)
Atom 548 = (1.5024077493, 62.9922016638, 41.2903238591)
Atom 549 = (-1.5024077493, 69.6291460998, 34.3663678401)
Atom 550 = (1.5024077493, 69.6291460998, 34.3663678401)
Atom 551 = (-1.5024077493, 62.9922016638, 41.2903238591)
Atom 552 = (0.0000000000, 68.7391229541, 42.4175454108)
Atom 553 = (4.2536787121, 71.1071385893, 54.5178388554)
Atom 554 = (0.0000000000, 68.7214351188, 44.2620880502)
Atom 555 = (0.0000000000, 66.8455797198, 41.7971483690)
Atom 556 = (5.7560864613, 70.3600543173, 55.1382358971)
Atom 557 = (0.0000000000, 63.8822248095, 49.3415014298)
Atom 558 = (4.2536787121, 61.3712703005, 42.4175454108)
Atom 559 = (4.2536787121, 71.2500774630, 49.3415014298)
Atom 560 = (4.2536787121, 61.5142091742, 47.5938828364)
Atom 561 = (0.0000000000, 63.7392859357, 54.5178388554)
Atom 562 = (0.0000000000, 68.8820618278, 47.5938828364)
Atom 563 = (0.0000000000, 63.8999126447, 51.1860440692)
Atom 564 = (4.2536787121, 61.3535824653, 44.2620880502)
Atom 565 = (4.2536787121, 71.2677652982, 51.1860440692)
Atom 566 = (0.0000000000, 65.7757680437, 48.7211043880)
Atom 567 = (4.2536787121, 59.4777270663, 41.7971483690)
Atom 568 = (4.2536787121, 73.1436206972, 48.7211043880)
Atom 569 = (2.7512709628, 62.2612934462, 48.2142798781)
Atom 570 = (5.7560864613, 62.2612934462, 48.2142798781)
Atom 571 = (2.7512709628, 70.3600543173, 55.1382358971)
Atom 572 = (1.5024077493, 62.9922016638, 55.1382358971)
Atom 573 = (-1.5024077493, 69.6291460998, 48.2142798781)
Atom 574 = (1.5024077493, 69.6291460998, 48.2142798781)
Atom 575 = (-1.5024077493, 62.9922016638, 55.1382358971)
Atom 576 = (0.0000000000, 68.7391229541, 56.2654574488)
Atom 577 = (4.2536787121, 71.1071385893, 68.3657508934)
Atom 578 = (0.0000000000, 68.7214351188, 58.1100000882)
Atom 579 = (0.0000000000, 66.8455797198, 55.6450604071)
Atom 580 = (5.7560864613, 70.3600543173, 68.9861479352)
Atom 581 = (0.0000000000, 63.8822248095, 63.1894134678)
Atom 582 = (4.2536787121, 61.3712703005, 56.2654574488)
Atom 583 = (4.2536787121, 71.2500774630, 63.1894134678)
Atom 584 = (4.2536787121, 61.5142091742, 61.4417948744)
Atom 585 = (0.0000000000, 63.7392859357, 68.3657508934)
Atom 586 = (0.0000000000, 68.8820618278, 61.4417948744)
Atom 587 = (0.0000000000, 63.8999126447, 65.0339561072)
Atom 588 = (4.2536787121, 61.3535824653, 58.1100000882)
Atom 589 = (4.2536787121, 71.2677652982, 65.0339561072)
Atom 590 = (0.0000000000, 65.7757680437, 62.5690164261)
Atom 591 = (4.2536787121, 59.4777270663, 55.6450604071)
Atom 592 = (4.2536787121, 73.1436206972, 62.5690164261)
Atom 593 = (2.7512709628, 62.2612934462, 62.0621919162)
Atom 594 = (5.7560864613, 62.2612934462, 62.0621919162)
Atom 595 = (2.7512709628, 70.3600543173, 68.9861479352)
Atom 596 = (1.5024077493, 62.9922016638, 68.9861479352)
Atom 597 = (-1.5024077493, 69.6291460998, 62.0621919162)
Atom 598 = (1.5024077493, 69.6291460998, 62.0621919162)
Atom 599 = (-1.5024077493, 62.9922016638, 68.9861479352)
Atom 600 = (8.5073574241, 9.7963017258, 0.8738092967)
Atom 601 = (12.7610361362, 12.1643173610, 12.9741027413)
Atom 602 = (8.5073574241, 9.7786138906, 2.7183519361)
Atom 603 = (8.5073574241, 7.9027584916, 0.2534122550)
Atom 604 = (14.2634438855, 11.4172330891, 13.5944997831)
Atom 605 = (8.5073574241, 4.9394035812, 7.7977653157)
Atom 606 = (12.7610361362, 2.4284490723, 0.8738092967)
Atom 607 = (12.7610361362, 12.3072562348, 7.7977653157)
Atom 608 = (12.7610361362, 2.5713879460, 6.0501467223)
Atom 609 = (8.5073574241, 4.7964647075, 12.9741027413)
Atom 610 = (8.5073574241, 9.9392405995, 6.0501467223)
Atom 611 = (8.5073574241, 4.9570914165, 9.6423079551)
Atom 612 = (12.7610361362, 2.4107612371, 2.7183519361)
Atom 613 = (12.7610361362, 12.3249440700, 9.6423079551)
Atom 614 = (8.5073574241, 6.8329468154, 7.1773682740)
Atom 615 = (12.7610361362, 0.5349058381, 0.2534122550)
Atom 616 = (12.7610361362, 14.2007994690, 7.1773682740)
Atom 617 = (11.2586283869, 3.3184722180, 6.6705437641)
Atom 618 = (14.2634438855, 3.3184722180, 6.6705437641)
Atom 619 = (11.2586283869, 11.4172330891, 13.5944997831)
Atom 620 = (10.0097651734, 4.0493804355, 13.5944997831)
Atom 621 = (7.0049496748, 10.6863248715, 6.6705437641)
Atom 622 = (10.0097651734, 10.6863248715, 6.6705437641)
Atom 623 = (7.0049496748, 4.0493804355, 13.5944997831)
Atom 624 = (8.5073574241, 9.7963017258, 14.7217213347)
Atom 625 = (12.7610361362, 12.1643173610, 26.8220147793)
Atom 626 = (8.5073574241, 9.7786138906, 16.5662639741)
Atom 627 = (8.5073574241, 7.9027584916, 14.1013242930)
Atom 628 = (14.2634438855, 11.4172330891, 27.4424118211)
Atom 629 = (8.5073574241, 4.9394035812, 21.6456773538)
Atom 630 = (12.7610361362, 2.4284490723, 14.7217213347)
Atom 631 = (12.7610361362, 12.3072562348, 21.6456773538)
Atom 632 = (12.7610361362, 2.5713879460, 19.8980587603)
Atom 633 = (8.5073574241, 4.7964647075, 26.8220147793)
Atom 634 = (8.5073574241, 9.9392405995, 19.8980587603)
Atom 635 = (8.5073574241, 4.9570914165, 23.4902199931)
Atom 636 = (12.7610361362, 2.4107612371, 16.5662639741)
Atom 637 = (12.7610361362, 12.3249440700, 23.4902199931)
Atom 638 = (8.5073574241, 6.8329468154, 21.0252803120)
Atom 639 = (12.7610361362, 0.5349058381, 14.1013242930)
Atom 640 = (12.7610361362, 14.2007994690, 21.0252803120)
Atom 641 = (11.2586283869, 3.3184722180, 20.5184558021)
Atom 642 = (14.2634438855, 3.3184722180, 20.5184558021)
Atom 643 = (11.2586283869, 11.4172330891, 27.4424118211)
Atom 644 = (10.0097651734, 4.0493804355, 27.4424118211)
Atom 645 = (7.0049496748, 10.6863248715, 20.5184558021)
Atom 646 = (10.0097651734, 10.6863248715, 20.5184558021)
Atom 647 = (7.0049496748, 4.0493804355, 27.4424118211)
Atom 648 = (8.5073574241, 9.7963017258, 28.5696333728)
Atom 649 = (12.7610361362, 12.1643173610, 40.6699268174)
Atom 650 = (8.5073574241, 9.7786138906, 30.4141760121)
Atom 651 = (8.5073574241, 7.9027584916, 27.9492363310)
Atom 652 = (14.2634438855, 11.4172330891, 41.2903238591)
Atom 653 = (8.5073574241, 4.9394035812, 35.4935893918)
Atom 654 = (12.7610361362, 2.4284490723, 28.5696333728)
Atom 655 = (12.7610361362, 12.3072562348, 35.4935893918)
Atom 656 = (12.7610361362, 2.5713879460, 33.7459707983)
Atom 657 = (8.5073574241, 4.7964647075, 40.6699268174)
Atom 658 = (8.5073574241, 9.9392405995, 33.7459707983)
Atom 659 = (8.5073574241, 4.9570914165, 37.3381320311)
Atom 660 = (12.7610361362, 2.4107612371, 30.4141760121)
Atom 661 = (12.7610361362, 12.3249440700, 37.3381320311)
Atom 662 = (8.5073574241, 6.8329468154, 34.8731923500)
Atom 663 = (12.7610361362, 0.5349058381, 27.9492363310)
Atom 664 = (12.7610361362, 14.2007994690, 34.8731923500)
Atom 665 = (11.2586283869, 3.3184722180, 34.3663678401)
Atom 666 = (14.2634438855, 3.3184722180, 34.3663678401)
Atom 667 = (11.2586283869, 11.4172330891, 41.2903238591)
Atom 668 = (10.0097651734, 4.0493804355, 41.2903238591)
Atom 669 = (7.0049496748, 10.6863248715, 34.3663678401)
Atom 670 = (10.0097651734, 10.6863248715, 34.3663678401)
Atom 671 = (7.0049496748, 4.0493804355, 41.2903238591)
Atom 672 = (8.5073574241, 9.7963017258, 42.4175454108)
Atom 673 = (12.7610361362, 12.1643173610, 54.5178388554)
Atom 674 = (8.5073574241, 9.7786138906, 44.2620880502)
Atom 675 = (8.5073574241, 7.9027584916, 41.7971483690)
Atom 676 = (14.2634438855, 11.4172330891, 55.1382358971)
Atom 677 = (8.5073574241, 4.9394035812, 49.3415014298)
Atom 678 = (12.7610361362, 2.4284490723, 42.4175454108)
Atom 679 = (12.7610361362, 12.3072562348, 49.3415014298)
Atom 680 = (12.7610361362, 2.5713879460, 47.5938828364)
Atom 681 = (8.5073574241, 4.7964647075, 54.5178388554)
Atom 682 = (8.5073574241, 9.9392405995, 47.5938828364)
Atom 683 = (8.5073574241, 4.9570914165, 51.1860440692)
Atom 684 = (12.7610361362, 2.4107612371, 44.2620880502)
Atom 685 = (12.7610361362, 12.3249440700, 51.1860440692)
Atom 686 = (8.5073574241, 6.8329468154, 48.7211043880)
Atom 687 = (12.7610361362, 0.5349058381, 41.7971483690)
Atom 688 = (12.7610361362, 14.2007994690, 48.7211043880)
Atom 689 = (11.2586283869, 3.3184722180, 48.2142798781)
Atom 690 = (14.2634438855, 3.3184722180, 48.2142798781)
Atom 691 = (11.2586283869, 11.4172330891, 55.1382358971)
Atom 692 = (10.0097651734, 4.0493804355, 55.1382358971)
Atom 693 = (7.0049496748, 10.6863248715, 48.2142798781)
Atom 694 = (10.0097651734, 10.6863248715, 48.2142798781)
Atom 695 = (7.0049496748, 4.0493804355, 55.1382358971)
Atom 696 = (8.5073574241, 9.7963017258, 56.2654574488)
Atom 697 = (12.7610361362, 12.1643173610, 68.3657508934)
Atom 698 = (8.5073574241, 9.7786138906, 58.1100000882)
Atom 699 = (8.5073574241, 7.9027584916, 55.6450604071)
Atom 700 = (14.2634438855, 11.4172330891, 68.9861479352)
Atom 701 = (8.5073574241, 4.9394035812, 63.1894134678)
Atom 702 = (12.7610361362, 2.4284490723, 56.2654574488)
Atom 703 = (12.7610361362, 12.3072562348, 63.1894134678)
Atom 704 = (12.7610361362, 2.5713879460, 61.4417948744)
Atom 705 = (8.5073574241, 4.7964647075, 68.3657508934)
Atom 706 = (8.5073574241, 9.9392405995, 61.4417948744)
Atom 707 = (8.5073574241, 4.9570914165, 65.0339561072)
Atom 708 = (12.7610361362, 2.4107612371, 58.1100000882)
Atom 709 = (12.7610361362, 12.3249440700, 65.0339561072)
Atom 710 = (8.5073574241, 6.8329468154, 62.5690164261)
Atom 711 = (12.7610361362, 0.5349058381, 55.6450604071)
Atom 712 = (12.7610361362, 14.2007994690, 62.5690164261)
Atom 713 = (11.2586283869, 3.3184722180, 62.0621919162)
Atom 714 = (14.2634438855, 3.3184722180, 62.0621919162)
Atom 715 = (11.2586283869, 11.4172330891, 68.9861479352)
Atom 716 = (10.0097651734, 4.0493804355, 68.9861479352)
Atom 717 = (7.0049496748, 10.6863248715, 62.0621919162)
Atom 718 = (10.0097651734, 10.6863248715, 62.0621919162)
Atom 719 = (7.0049496748, 4.0493804355, 68.9861479352)
Atom 720 = (8.5073574241, 24.5320070329, 0.8738092967)
Atom 721 = (12.7610361362, 26.9000226681, 12.9741027413)
Atom 722 = (8.5073574241, 24.5143191976, 2.7183519361)
Atom 723 = (8.5073574241, 22.6384637987, 0.2534122550)
Atom 724 = (14.2634438855, 26.1529383961, 13.5944997831)
Atom 725 = (8.5073574241, 19.6751088883, 7.7977653157)
Atom 726 = (12.7610361362, 17.1641543794, 0.8738092967)
Atom 727 = (12.7610361362, 27.0429615418, 7.7977653157)
Atom 728 = (12.7610361362, 17.3070932531, 6.0501467223)
Atom 729 = (8.5073574241, 19.5321700146, 12.9741027413)
Atom 730 = (8.5073574241, 24.6749459066, 6.0501467223)
Atom 731 = (8.5073574241, 19.6927967235, 9.6423079551)
Atom 732 = (12.7610361362, 17.1464665441, 2.7183519361)
Atom 733 = (12.7610361362, 27.0606493771, 9.6423079551)
Atom 734 = (8.5073574241, 21.5686521225, 7.1773682740)
Atom 735 = (12.7610361362, 15.2706111451, 0.2534122550)
Atom 736 = (12.7610361362, 28.9365047760, 7.1773682740)
Atom 737 = (11.2586283869, 18.0541775251, 6.6705437641)
Atom 738 = (14.2634438855, 18.0541775251, 6.6705437641)
Atom 739 = (11.2586283869, 26.1529383961, 13.5944997831)
Atom 740 = (10.0097651734, 18.7850857426, 13.5944997831)
Atom 741 = (7.0049496748, 25.4220301786, 6.6705437641)
Atom 742 = (10.0097651734, 25.4220301786, 6.6705437641)
Atom 743 = (7.0049496748, 18.7850857426, 13.5944997831)
Atom 744 = (8.5073574241, 24.5320070329, 14.7217213347)
Atom 745 = (12.7610361362, 26.9000226681, 26.8220147793)
Atom 746 = (8.5073574241, 24.5143191976, 16.5662639741)
Atom 747 = (8.5073574241, 22.6384637987, 14.1013242930)
Atom 748 = (14.2634438855, 26.1529383961, 27.4424118211)
Atom 749 = (8.5073574241, 19.6751088883, 21.6456773538)
Atom 750 = (12.7610361362, 17.1641543794, 14.7217213347)
Atom 751 = (12.7610361362, 27.0429615418, 21.6456773538)
Atom 752 = (12.7610361362, 17.3070932531, 19.8980587603)
Atom 753 = (8.5073574241, 19.5321700146, 26.8220147793)
Atom 754 = (8.5073574241, 24.6749459066, 19.8980587603)
Atom 755 = (8.5073574241, 19.6927967235, 23.4902199931)
Atom 756 = (12.7610361362, 17.1464665441, 16.5662639741)
Atom 757 = (12.7610361362, 27.0606493771, 23.4902199931)
Atom 758 = (8.5073574241, 21.5686521225, 21.0252803120)
Atom 759 = (12.7610361362, 15.2706111451, 14.1013242930)
Atom 760 = (12.7610361362, 28.9365047760, 21.0252803120)
Atom 761 = (11.2586283869, 18.0541775251, 20.5184558021)
Atom 762 = (14.2634438855, 18.0541775251, 20.5184558021)
Atom 763 = (11.2586283869, 26.1529383961, 27.4424118211)
Atom 764 = (10.0097651734, 18.7850857426, 27.4424118211)
Atom 765 = (7.0049496748, 25.4220301786, 20.5184558021)
Atom 766 = (10.0097651734, 25.4220301786, 20.5184558021)
Atom 767 = (7.0049496748, 18.7850857426, 27.4424118211)
Atom 768 = (8.5073574241, 24.5320070329, 28.5696333728)
Atom 769 = (12.7610361362, 26.9000226681, 40.6699268174)
Atom 770 = (8.5073574241, 24.5143191976, 30.4141760121)
Atom 771 = (8.5073574241, 22.6384637987, 27.9492363310)
Atom 772 = (14.2634438855, 26.1529383961, 41.2903238591)
Atom 773 = (8.5073574241, 19.6751088883, 35.4935893918)
Atom 774 = (12.7610361362, 17.1641543794, 28.5696333728)
Atom 775 = (12.7610361362, 27.0429615418, 35.4935893918)
Atom 776 = (12.7610361362, 17.3070932531, 33.7459707983)
Atom 777 = (8.5073574241, 19.5321700146, 40.6699268174)
Atom 778 = (8.5073574241, 24.6749459066, 33.7459707983)
Atom 779 = (8.5073574241, 19.6927967235, 37.3381320311)
Atom 780 = (12.7610361362, 17.1464665441, 30.4141760121)
Atom 781 = (12.7610361362, 27.0606493771, 37.3381320311)
Atom 782 = (8.5073574241, 21.5686521225, 34.8731923500)
Atom 783 = (12.7610361362, 15.2706111451, 27.9492363310)
Atom 784 = (12.7610361362, 28.9365047760, 34.8731923500)
Atom 785 = (11.2586283869, 18.0541775251, 34.3663678401)
Atom 786 = (14.2634438855, 18.0541775251, 34.3663678401)
Atom 787 = (11.2586283869, 26.1529383961, 41.2903238591)
Atom 788 = (10.0097651734, 18.7850857426, 41.2903238591)
Atom 789 = (7.0049496748, 25.4220301786, 34.3663678401)
Atom 790 = (10.0097651734, 25.4220301786, 34.3663678401)
Atom 791 = (7.0049496748, 18.7850857426, 41.2903238591)
Atom 792 = (8.5073574241, 24.5320070329, 42.4175454108)
Atom 793 = (12.7610361362, 26.9000226681, 54.5178388554)
Atom 794 = (8.5073574241, 24.5143191976, 44.2620880502)
Atom 795 = (8.5073574241, 22.6384637987, 41.7971483690)
Atom 796 = (14.2634438855, 26.1529383961, 55.1382358971)
Atom 797 = (8.5073574241, 19.6751088883, 49.3415014298)
Atom 798 = (12.7610361362, 17.1641543794, 42.4175454108)
Atom 799 = (12.7610361362, 27.0429615418, 49.3415014298)
Atom 800 = (12.7610361362, 17.3070932531, 47.5938828364)
Atom 801 = (8.5073574241, 19.5321700146, 54.5178388554)
Atom 802 = (8.5073574241, 24.6749459066, 47.5938828364)
Atom 803 = (8.5073574241, 19.6927967235, 51.1860440692)
Atom 804 = (12.7610361362, 17.1464665441, 44.2620880502)
Atom 805 = (12.7610361362, 27.0606493771, 51.1860440692)
Atom 806 = (8.5073574241, 21.5686521225, 48.7211043880)
Atom 807 = (12.7610361362, 15.2706111451, 41.7971483690)
Atom 808 = (12.7610361362, 28.9365047760, 48.7211043880)
Atom 809 = (11.2586283869, 18.0541775251, 48.2142798781)
Atom 810 = (14.2634438855, 18.0541775251, 48.2142798781)
Atom 811 = (11.2586283869, 26.1529383961, 55.1382358971)
Atom 812 = (10.0097651734, 18.7850857426, 55.1382358971)
Atom 813 = (7.0049496748, 25.4220301786, 48.2142798781)
Atom 814 = (10.0097651734, 25.4220301786, 48.2142798781)
Atom 815 = (7.0049496748, 18.7850857426, 55.1382358971)
Atom 816 = (8.5073574241, 24.5320070329, 56.2654574488)
Atom 817 = (12.7610361362, 26.9000226681, 68.3657508934)
Atom 818 = (8.5073574241, 24.5143191976, 58.1100000882)
Atom 819 = (8.5073574241, 22.6384637987, 55.6450604071)
Atom 820 = (14.2634438855, 26.1529383961, 68.9861479352)
Atom 821 = (8.5073574241, 19.6751088883, 63.1894134678)
Atom 822 = (12.7610361362, 17.1641543794, 56.2654574488)
Atom 823 = (12.7610361362, 27.0429615418, 63.1894134678)
Atom 824 = (12.7610361362, 17.3070932531, 61.4417948744)
Atom 825 = (8.5073574241, 19.5321700146, 68.3657508934)
Atom 826 = (8.5073574241, 24.6749459066, 61.4417948744)
Atom 827 = (8.5073574241, 19.6927967235, 65.0339561072)
Atom 828 = (12.7610361362, 17.1464665441, 58.1100000882)
Atom 829 = (12.7610361362, 27.0606493771, 65.0339561072)
Atom 830 = (8.5073574241, 21.5686521225, 62.5690164261)
Atom 831 = (12.7610361362, 15.2706111451, 55.6450604071)
Atom 832 = (12.7610361362, 28.9365047760, 62.5690164261)
Atom 833 = (11.2586283869, 18.0541775251, 62.0621919162)
Atom 834 = (14.2634438855, 18.0541775251, 62.0621919162)
Atom 835 = (11.2586283869, 26.1529383961, 68.9861479352)
Atom 836 = (10.0097651734, 18.7850857426, 68.9861479352)
Atom 837 = (7.0049496748, 25.4220301786, 62.0621919162)
Atom 838 = (10.0097651734, 25.4220301786, 62.0621919162)
Atom 839 = (7.0049496748, 18.7850857426, 68.9861479352)
Atom 840 = (8.5073574241, 39.2677123399, 0.8738092967)
Atom 841 = (12.7610361362, 41.6357279752, 12.9741027413)
Atom 842 = (8.5073574241, 39.2500245047, 2.7183519361)
Atom 843 = (8.5073574241, 37.3741691057, 0.2534122550)
Atom 844 = (14.2634438855, 40.8886437032, 13.5944997831)
Atom 845 = (8.5073574241, 34.4108141953, 7.7977653157)
Atom 846 = (12.7610361362, 31.8998596864, 0.8738092967)
Atom 847 = (12.7610361362, 41.7786668489, 7.7977653157)
Atom 848 = (12.7610361362, 32.0427985601, 6.0501467223)
Atom 849 = (8.5073574241, 34.2678753216, 12.9741027413)
Atom 850 = (8.5073574241, 39.4106512137, 6.0501467223)
Atom 851 = (8.5073574241, 34.4285020306, 9.6423079551)
Atom 852 = (12.7610361362, 31.8821718512, 2.7183519361)
Atom 853 = (12.7610361362, 41.7963546841, 9.6423079551)
Atom 854 = (8.5073574241, 36.3043574296, 7.1773682740)
Atom 855 = (12.7610361362, 30.0063164522, 0.2534122550)
Atom 856 = (12.7610361362, 43.6722100831, 7.1773682740)
Atom 857 = (11.2586283869, 32.7898828321, 6.6705437641)
Atom 858 = (14.2634438855, 32.7898828321, 6.6705437641)
Atom 859 = (11.2586283869, 40.8886437032, 13.5944997831)
Atom 860 = (10.0097651734, 33.5207910496, 13.5944997831)
Atom 861 = (7.0049496748, 40.1577354856, 6.6705437641)
Atom 862 = (10.0097651734, 40.1577354856, 6.6705437641)
Atom 863 = (7.0049496748, 33.5207910496, 13.5944997831)
Atom 864 = (8.5073574241, 39.2677123399, 14.7217213347)
Atom 865 = (12.7610361362, 41.6357279752, 26.8220147793)
Atom 866 = (8.5073574241, 39.2500245047, 16.5662639741)
Atom 867 = (8.5073574241, 37.3741691057, 14.1013242930)
Atom 868 = (14.2634438855, 40.8886437032, 27.4424118211)
Atom 869 = (8.5073574241, 34.4108141953, 21.6456773538)
Atom 870 = (12.7610361362, 31.8998596864, 14.7217213347)
Atom 871 = (12.7610361362, 41.7786668489, 21.6456773538)
Atom 872 = (12.7610361362, 32.0427985601, 19.8980587603)
Atom 873 = (8.5073574241, 34.2678753216, 26.8220147793)
Atom 874 = (8.5073574241, 39.4106512137, 19.8980587603)
Atom 875 = (8.5073574241, 34.4285020306, 23.4902199931)
Atom 876 = (12.7610361362, 31.8821718512, 16.5662639741)
Atom 877 = (12.7610361362, 41.7963546841, 23.4902199931)
Atom 878 = (8.5073574241, 36.3043574296, 21.0252803120)
Atom 879 = (12.7610361362, 30.0063164522, 14.1013242930)
Atom 880 = (12.7610361362, 43.6722100831, 21.0252803120)
Atom 881 = (11.2586283869, 32.7898828321, 20.5184558021)
Atom 882 = (14.2634438855, 32.7898828321, 20.5184558021)
Atom 883 = (11.2586283869, 40.8886437032, 27.4424118211)
Atom 884 = (10.0097651734, 33.5207910496, 27.4424118211)
Atom 885 = (7.0049496748, 40.1577354856, 20.5184558021)
Atom 886 = (10.0097651734, 40.1577354856, 20.5184558021)
Atom 887 = (7.0049496748, 33.5207910496, 27.4424118211)
Atom 888 = (8.5073574241, 39.2677123399, 28.5696333728)
Atom 889 = (12.7610361362, 41.6357279752, 40.6699268174)
Atom 890 = (8.5073574241, 39.2500245047, 30.4141760121)
Atom 891 = (8.5073574241, 37.3741691057, 27.9492363310)
Atom 892 = (14.2634438855, 40.8886437032, 41.2903238591)
Atom 893 = (8.5073574241, 34.4108141953, 35.4935893918)
Atom 894 = (12.7610361362, 31.8998596864, 28.5696333728)
Atom 895 = (12.7610361362, 41.7786668489, 35.4935893918)
Atom 896 = (12.7610361362, 32.0427985601, 33.7459707983)
Atom 897 = (8.5073574241, 34.2678753216, 40.6699268174)
Atom 898 = (8.5073574241, 39.4106512137, 33.7459707983)
Atom 899 = (8.5073574241, 34.4285020306, 37.3381320311)
Atom 900 = (12.7610361362, 31.8821718512, 30.4141760121)
Atom 901 = (12.7610361362, 41.7963546841, 37.3381320311)
Atom 902 = (8.5073574241, 36.3043574296, 34.8731923500)
Atom 903 = (12.7610361362, 30.0063164522, 27.9492363310)
Atom 904 = (12.7610361362, 43.6722100831, 34.8731923500)
Atom 905 = (11.2586283869, 32.7898828321, 34.3663678401)
Atom 906 = (14.2634438855, 32.7898828321, 34.3663678401)
Atom 907 = (11.2586283869, 40.8886437032, 41.2903238591)
Atom 908 = (10.0097651734, 33.5207910496, 41.2903238591)
Atom 909 = (7.0049496748, 40.1577354856, 34.3663678401)
Atom 910 = (10.0097651734, 40.1577354856, 34.3663678401)
Atom 911 = (7.0049496748, 33.5207910496, 41.2903238591)
Atom 912 = (8.5073574241, 39.2677123399, 42.4175454108)
Atom 913 = (12.7610361362, 41.6357279752, 54.5178388554)
Atom 914 = (8.5073574241, 39.2500245047, 44.2620880502)
Atom 915 = (8.5073574241, 37.3741691057, 41.7971483690)
Atom 916 = (14.2634438855, 40.8886437032, 55.1382358971)
Atom 917 = (8.5073574241, 34.4108141953, 49.3415014298)
Atom 918 = (12.7610361362, 31.8998596864, 42.4175454108)
Atom 919 = (12.7610361362, 41.7786668489, 49.3415014298)
Atom 920 = (12.7610361362, 32.0427985601, 47.5938828364)
Atom 921 = (8.5073574241, 34.2678753216, 54.5178388554)
Atom 922 = (8.5073574241, 39.4106512137, 47.5938828364)
Atom 923 = (8.5073574241, 34.4285020306, 51.1860440692)
Atom 924 = (12.7610361362, 31.8821718512, 44.2620880502)
Atom 925 = (12.7610361362, 41.7963546841, 51.1860440692)
Atom 926 = (8.5073574241, 36.3043574296, 48.7211043880)
Atom 927 = (12.7610361362, 30.0063164522, 41.7971483690)
Atom 928 = (12.7610361362, 43.6722100831, 48.7211043880)
Atom 929 = (11.2586283869, 32.7898828321, 48.2142798781)
Atom 930 = (14.2634438855, 32.7898828321, 48.2142798781)
Atom 931 = (11.2586283869, 40.8886437032, 55.1382358971)
Atom 932 = (10.0097651734, 33.5207910496, 55.1382358971)
Atom 933 = (7.0049496748, 40.1577354856, 48.2142798781)
Atom 934 = (10.0097651734, 40.1577354856, 48.2142798781)
Atom 935 = (7.0049496748, 33.5207910496, 55.1382358971)
Atom 936 = (8.5073574241, 39.2677123399, 56.2654574488)
Atom 937 = (12.7610361362, 41.6357279752, 68.3657508934)
Atom 938 = (8.5073574241, 39.2500245047, 58.1100000882)
Atom 939 = (8.5073574241, 37.3741691057, 55.6450604071)
Atom 940 = (14.2634438855, 40.8886437032, 68.9861479352)
Atom 941 = (8.5073574241, 34.4108141953, 63.1894134678)
Atom 942 = (12.7610361362, 31.8998596864, 56.2654574488)
Atom 943 = (12.7610361362, 41.7786668489, 63.1894134678)
Atom 944 = (12.7610361362, 32.0427985601, 61.4417948744)
Atom 945 = (8.5073574241, 34.2678753216, 68.3657508934)
Atom 946 = (8.5073574241, 39.4106512137, 61.4417948744)
Atom 947 = (8.5073574241, 34.4285020306, 65.0339561072)
Atom 948 = (12.7610361362, 31.8821718512, 58.1100000882)
Atom 949 = (12.7610361362, 41.7963546841, 65.0339561072)
Atom 950 = (8.5073574241, 36.3043574296, 62.5690164261)
Atom 951 = (12.7610361362, 30.0063164522, 55.6450604071)
Atom 952 = (12.7610361362, 43.6722100831, 62.5690164261)
Atom 953 = (11.2586283869, 32.7898828321, 62.0621919162)
Atom 954 = (14.2634438855, 32.7898828321, 62.0621919162)
Atom 955 = (11.2586283869, 40.8886437032, 68.9861479352)
Atom 956 = (10.0097651734, 33.5207910496, 68.9861479352)
Atom 957 = (7.0049496748, 40.1577354856, 62.0621919162)
Atom 958 = (10.0097651734, 40.1577354856, 62.0621919162)
Atom 959 = (7.0049496748, 33.5207910496, 68.9861479352)
Atom 960 = (8.5073574241, 54.0034176470, 0.8738092967)
Atom 961 = (12.7610361362, 56.3714332822, 12.9741027413)
Atom 962 = (8.5073574241, 53.9857298118, 2.7183519361)
Atom 963 = (8.5073574241, 52.1098744128, 0.2534122550)
Atom 964 = (14.2634438855, 55.6243490102, 13.5944997831)
Atom 965 = (8.5073574241, 49.1465195024, 7.7977653157)
Atom 966 = (12.7610361362, 46.6355649935, 0.8738092967)
Atom 967 = (12.7610361362, 56.5143721559, 7.7977653157)
Atom 968 = (12.7610361362, 46.7785038672, 6.0501467223)
Atom 969 = (8.5073574241, 49.0035806287, 12.9741027413)
Atom 970 = (8.5073574241, 54.1463565207, 6.0501467223)
Atom 971 = (8.5073574241, 49.1642073376, 9.6423079551)
Atom 972 = (12.7610361362, 46.6178771582, 2.7183519361)
Atom 973 = (12.7610361362, 56.5320599912, 9.6423079551)
Atom 974 = (8.5073574241, 51.0400627366, 7.1773682740)
Atom 975 = (12.7610361362, 44.7420217593, 0.2534122550)
Atom 976 = (12.7610361362, 58.4079153901, 7.1773682740)
Atom 977 = (11.2586283869, 47.5255881392, 6.6705437641)
Atom 978 = (14.2634438855, 47.5255881392, 6.6705437641)
Atom 979 = (11.2586283869, 55.6243490102, 13.5944997831)
Atom 980 = (10.0097651734, 48.2564963567, 13.5944997831)
Atom 981 = (7.0049496748, 54.8934407927, 6.6705437641)
Atom 982 = (10.0097651734, 54.8934407927, 6.6705437641)
Atom 983 = (7.0049496748, 48.2564963567, 13.5944997831)
Atom 984 = (8.5073574241, 54.0034176470, 14.7217213347)
Atom 985 = (12.7610361362, 56.3714332822, 26.8220147793)
Atom 986 = (8.5073574241, 53.9857298118, 16.5662639741)
Atom 987 = (8.5073574241, 52.1098744128, 14.1013242930)
Atom 988 = (14.2634438855, 55.6243490102, 27.4424118211)
Atom 989 = (8.5073574241, 49.1465195024, 21.6456773538)
Atom 990 = (12.7610361362, 46.6355649935, 14.7217213347)
Atom 991 = (12.7610361362, 56.5143721559, 21.6456773538)
Atom 992 = (12.7610361362, 46.7785038672, 19.8980587603)
Atom 993 = (8.5073574241, 49.0035806287, 26.8220147793)
Atom 994 = (8.5073574241, 54.1463565207, 19.8980587603)
Atom 995 = (8.5073574241, 49.1642073376, 23.4902199931)
Atom 996 = (12.7610361362, 46.6178771582, 16.5662639741)
Atom 997 = (12.7610361362, 56.5320599912, 23.4902199931)
Atom 998 = (8.5073574241, 51.0400627366, 21.0252803120)
Atom 999 = (12.7610361362, 44.7420217593, 14.1013242930)
Atom 1000 = (12.7610361362, 58.4079153901, 21.0252803120)
Atom 1001 = (11.2586283869, 47.5255881392, 20.5184558021)
Atom 1002 = (14.2634438855, 47.5255881392, 20.5184558021)
Atom 1003 = (11.2586283869, 55.6243490102, 27.4424118211)
Atom 1004 = (10.0097651734, 48.2564963567, 27.4424118211)
Atom 1005 = (7.0049496748, 54.8934407927, 20.5184558021)
Atom 1006 = (10.0097651734, 54.8934407927, 20.5184558021)
Atom 1007 = (7.0049496748, 48.2564963567, 27.4424118211)
Atom 1008 = (8.5073574241, 54.0034176470, 28.5696333728)
Atom 1009 = (12.7610361362, 56.3714332822, 40.6699268174)
Atom 1010 = (8.5073574241, 53.9857298118, 30.4141760121)
Atom 1011 = (8.5073574241, 52.1098744128, 27.9492363310)
Atom 1012 = (14.2634438855, 55.6243490102, 41.2903238591)
Atom 1013 = (8.5073574241, 49.1465195024, 35.4935893918)
Atom 1014 = (12.7610361362, 46.6355649935, 28.5696333728)
Atom 1015 = (12.7610361362, 56.5143721559, 35.4935893918)
Atom 1016 = (12.7610361362, 46.7785038672, 33.7459707983)
Atom 1017 = (8.5073574241, 49.0035806287, 40.6699268174)
Atom 1018 = (8.5073574241, 54.1463565207, 33.7459707983)
Atom 1019 = (8.5073574241, 49.1642073376, 37.3381320311)
Atom 1020 = (12.7610361362, 46.6178771582, 30.4141760121)
Atom 1021 = (12.7610361362, 56.5320599912, 37.3381320311)
Atom 1022 = (8.5073574241, 51.0400627366, 34.8731923500)
Atom 1023 = (12.7610361362, 44.7420217593, 27.9492363310)
Atom 1024 = (12.7610361362, 58.4079153901, 34.8731923500)
Atom 1025 = (11.2586283869, 47.5255881392, 34.3663678401)
Atom 1026 = (14.2634438855, 47.5255881392, 34.3663678401)
Atom 1027 = (11.2586283869, 55.6243490102, 41.2903238591)
Atom 1028 = (10.0097651734, 48.2564963567, 41.2903238591)
Atom 1029 = (7.0049496748, 54.8934407927, 34.3663678401)
Atom 1030 = (10.0097651734, 54.8934407927, 34.3663678401)
Atom 1031 = (7.0049496748, 48.2564963567, 41.2903238591)
Atom 1032 = (8.5073574241, 54.0034176470, 42.4175454108)
Atom 1033 = (12.7610361362, 56.3714332822, 54.5178388554)
Atom 1034 = (8.5073574241, 53.9857298118, 44.2620880502)
Atom 1035 = (8.5073574241, 52.1098744128, 41.7971483690)
Atom 1036 = (14.2634438855, 55.6243490102, 55.1382358971)
Atom 1037 = (8.5073574241, 49.1465195024, 49.3415014298)
Atom 1038 = (12.7610361362, 46.6355649935, 42.4175454108)
Atom 1039 = (12.7610361362, 56.5143721559, 49.3415014298)
Atom 1040 = (12.7610361362, 46.7785038672, 47.5938828364)
Atom 1041 = (8.5073574241, 49.0035806287, 54.5178388554)
Atom 1042 = (8.5073574241, 54.1463565207, 47.5938828364)
Atom 1043 = (8.5073574241, 49.1642073376, 51.1860440692)
Atom 1044 = (12.7610361362, 46.6178771582, 44.2620880502)
Atom 1045 = (12.7610361362, 56.5320599912, 51.1860440692)
Atom 1046 = (8.5073574241, 51.0400627366, 48.7211043880)
Atom 1047 = (12.7610361362, 44.7420217593, 41.7971483690)
Atom 1048 = (12.7610361362, 58.4079153901, 48.7211043880)
Atom 1049 = (11.2586283869, 47.5255881392, 48.2142798781)
Atom 1050 = (14.2634438855, 47.5255881392, 48.2142798781)
Atom 1051 = (11.2586283869, 55.6243490102, 55.1382358971)
Atom 1052 = (10.0097651734, 48.2564963567, 55.1382358971)
Atom 1053 = (7.0049496748, 54.8934407927, 48.2142798781)
Atom 1054 = (10.0097651734, 54.8934407927, 48.2142798781)
Atom 1055 = (7.0049496748, 48.2564963567, 55.1382358971)
Atom 1056 = (8.5073574241, 54.0034176470, 56.2654574488)
Atom 1057 = (12.7610361362, 56.3714332822, 68.3657508934)
Atom 1058 = (8.5073574241, 53.9857298118, 58.1100000882)
Atom 1059 = (8.5073574241, 52.1098744128, 55.6450604071)
Atom 1060 = (14.2634438855, 55.6243490102, 68.9861479352)
Atom 1061 = (8.5073574241, 49.1465195024, 63.1894134678)
Atom 1062 = (12.7610361362, 46.6355649935, 56.2654574488)
Atom 1063 = (12.7610361362, 56.5143721559, 63.1894134678)
Atom 1064 = (12.7610361362, 46.7785038672, 61.4417948744)
Atom 1065 = (8.5073574241, 49.0035806287, 68.3657508934)
Atom 1066 = (8.5073574241, 54.1463565207, 61.4417948744)
Atom 1067 = (8.5073574241, 49.1642073376, 65.0339561072)
Atom 1068 = (12.7610361362, 46.6178771582, 58.1100000882)
Atom 1069 = (12.7610361362, 56.5320599912, 65.0339561072)
Atom 1070 = (8.5073574241, 51.0400627366, 62.5690164261)
Atom 1071 = (12.7610361362, 44.7420217593, 55.6450604071)
Atom 1072 = (12.7610361362, 58.4079153901, 62.5690164261)
Atom 1073 = (11.2586283869, 47.5255881392, 62.0621919162)
Atom 1074 = (14.2634438855, 47.5255881392, 62.0621919162)
Atom 1075 = (11.2586283869, 55.6243490102, 68.9861479352)
Atom 1076 = (10.0097651734, 48.2564963567, 68.9861479352)
Atom 1077 = (7.0049496748, 54.8934407927, 62.0621919162)
Atom 1078 = (10.0097651734, 54.8934407927, 62.0621919162)
Atom 1079 = (7.0049496748, 48.2564963567, 68.9861479352)
Atom 1080 = (8.5073574241, 68.7391229541, 0.8738092967)
Atom 1081 = (12.7610361362, 71.1071385893, 12.9741027413)
Atom 1082 = (8.5073574241, 68.7214351188, 2.7183519361)
Atom 1083 = (8.5073574241, 66.8455797198, 0.2534122550)
Atom 1084 = (14.2634438855, 70.3600543173, 13.5944997831)
Atom 1085 = (8.5073574241, 63.8822248095, 7.7977653157)
Atom 1086 = (12.7610361362, 61.3712703005, 0.8738092967)
Atom 1087 = (12.7610361362, 71.2500774630, 7.7977653157)
Atom 1088 = (12.7610361362, 61.5142091742, 6.0501467223)
Atom 1089 = (8.5073574241, 63.7392859357, 12.9741027413)
Atom 1090 = (8.5073574241, 68.8820618278, 6.0501467223)
Atom 1091 = (8.5073574241, 63.8999126447, 9.6423079551)
Atom 1092 = (12.7610361362, 61.3535824653, 2.7183519361)
Atom 1093 = (12.7610361362, 71.2677652982, 9.6423079551)
Atom 1094 = (8.5073574241, 65.7757680437, 7.1773682740)
Atom 1095 = (12.7610361362, 59.4777270663, 0.2534122550)
Atom 1096 = (12.7610361362, 73.1436206972, 7.1773682740)
Atom 1097 = (11.2586283869, 62.2612934462, 6.6705437641)
Atom 1098 = (14.2634438855, 62.2612934462, 6.6705437641)
Atom 1099 = (11.2586283869, 70.3600543173, 13.5944997831)
Atom 1100 = (10.0097651734, 62.9922016638, 13.5944997831)
Atom 1101 = (7.0049496748, 69.6291460998, 6.6705437641)
Atom 1102 = (10.0097651734, 69.6291460998, 6.6705437641)
Atom 1103 = (7.0049496748, 62.9922016638, 13.5944997831)
Atom 1104 = (8.5073574241, 68.7391229541, 14.7217213347)
Atom 1105 = (12.7610361362, 71.1071385893, 26.8220147793)
Atom 1106 = (8.5073574241, 68.7214351188, 16.5662639741)
Atom 1107 = (8.5073574241, 66.8455797198, 14.1013242930)
Atom 1108 = (14.2634438855, 70.3600543173, 27.4424118211)
Atom 1109 = (8.5073574241, 63.8822248095, 21.6456773538)
Atom 1110 = (12.7610361362, 61.3712703005, 14.7217213347)
Atom 1111 = (12.7610361362, 71.2500774630, 21.6456773538)
Atom 1112 = (12.7610361362, 61.5142091742, 19.8980587603)
Atom 1113 = (8.5073574241, 63.7392859357, 26.8220147793)
Atom 1114 = (8.5073574241, 68.8820618278, 19.8980587603)
Atom 1115 = (8.5073574241, 63.8999126447, 23.4902199931)
Atom 1116 = (12.7610361362, 61.3535824653, 16.5662639741)
Atom 1117 = (12.7610361362, 71.2677652982, 23.4902199931)
Atom 1118 = (8.5073574241, 65.7757680437, 21.0252803120)
Atom 1119 = (12.7610361362, 59.4777270663, 14.1013242930)
Atom 1120 = (12.7610361362, 73.1436206972, 21.0252803120)
Atom 1121 = (11.2586283869, 62.2612934462, 20.5184558021)
Atom 1122 = (14.2634438855, 62.2612934462, 20.5184558021)
Atom 1123 = (11.2586283869, 70.3600543173, 27.4424118211)
Atom 1124 = (10.0097651734, 62.9922016638, 27.4424118211)
Atom 1125 = (7.0049496748, 69.6291460998, 20.5184558021)
Atom 1126 = (10.0097651734, 69.6291460998, 20.5184558021)
Atom 1127 = (7.0049496748, 62.9922016638, 27.4424118211)
Atom 1128 = (8.5073574241, 68.7391229541, 28.5696333728)
Atom 1129 = (12.7610361362, 71.1071385893, 40.6699268174)
Atom 1130 = (8.5073574241, 68.7214351188, 30.4141760121)
Atom 1131 = (8.5073574241, 66.8455797198, 27.9492363310)
Atom 1132 = (14.2634438855, 70.3600543173, 41.2903238591)
Atom 1133 = (8.5073574241, 63.8822248095, 35.4935893918)
Atom 1134 = (12.7610361362, 61.3712703005, 28.5696333728)
Atom 1135 = (12.7610361362, 71.2500774630, 35.4935893918)
Atom 1136 = (12.7610361362, 61.5142091742, 33.7459707983)
Atom 1137 = (8.5073574241, 63.7392859357, 40.6699268174)
Atom 1138 = (8.5073574241, 68.8820618278, 33.7459707983)
Atom 1139 = (8.5073574241, 63.8999126447, 37.3381320311)
Atom 1140 = (12.7610361362, 61.3535824653, 30.4141760121)
Atom 1141 = (12.7610361362, 71.2677652982, 37.3381320311)
Atom 1142 = (8.5073574241, 65.7757680437, 34.8731923500)
Atom 1143 = (12.7610361362, 59.4777270663, 27.9492363310)
Atom 1144 = (12.7610361362, 73.1436206972, 34.8731923500)
Atom 1145 = (11.2586283869, 62.2612934462, 34.3663678401)
Atom 1146 = (14.2634438855, 62.2612934462, 34.3663678401)
Atom 1147 = (11.2586283869, 70.3600543173, 41.2903238591)
Atom 1148 = (10.0097651734, 62.9922016638, 41.2903238591)
Atom 1149 = (7.0049496748, 69.6291460998, 34.3663678401)
Atom 1150 = (10.0097651734, 69.6291460998, 34.3663678401)
Atom 1151 = (7.0049496748, 62.9922016638, 41.2903238591)
Atom 1152 = (8.5073574241, 68.7391229541, 42.4175454108)
Atom 1153 = (12.7610361362, 71.1071385893, 54.5178388554)
Atom 1154 = (8.5073574241, 68.7214351188, 44.2620880502)
Atom 1155 = (8.5073574241, 66.8455797198, 41.7971483690)
Atom 1156 = (14.2634438855, 70.3600543173, 55.1382358971)
Atom 1157 = (8.5073574241, 63.8822248095, 49.3415014298)
Atom 1158 = (12.7610361362, 61.3712703005, 42.4175454108)
Atom 1159 = (12.7610361362, 71.2500774630, 49.3415014298)
Atom 1160 = (12.7610361362, 61.5142091742, 47.5938828364)
Atom 1161 = (8.5073574241, 63.7392859357, 54.5178388554)
Atom 1162 = (8.5073574241, 68.8820618278, 47.5938828364)
Atom 1163 = (8.5073574241, 63.8999126447, 51.1860440692)
Atom 1164 = (12.7610361362, 61.3535824653, 44.2620880502)
Atom 1165 = (12.7610361362, 71.2677652982, 51.1860440692)
Atom 1166 = (8.5073574241, 65.7757680437, 48.7211043880)
Atom 1167 = (12.7610361362, 59.4777270663, 41.7971483690)
Atom 1168 = (12.7610361362, 73.1436206972, 48.7211043880)
Atom 1169 = (11.2586283869, 62.2612934462, 48.2142798781)
Atom 1170 = (14.2634438855, 62.2612934462, 48.2142798781)
Atom 1171 = (11.2586283869, 70.3600543173, 55.1382358971)
Atom 1172 = (10.0097651734, 62.9922016638, 55.1382358971)
Atom 1173 = (7.0049496748, 69.6291460998, 48.2142798781)
Atom 1174 = (10.0097651734, 69.6291460998, 48.2142798781)
Atom 1175 = (7.0049496748, 62.9922016638, 55.1382358971)
Atom 1176 = (8.5073574241, 68.7391229541, 56.2654574488)
Atom 1177 = (12.7610361362, 71.1071385893, 68.3657508934)
Atom 1178 = (8.5073574241, 68.7214351188, 58.1100000882)
Atom 1179 = (8.5073574241, 66.8455797198, 55.6450604071)
Atom 1180 = (14.2634438855, 70.3600543173, 68.9861479352)
Atom 1181 = (8.5073574241, 63.8822248095, 63.1894134678)
Atom 1182 = (12.7610361362, 61.3712703005, 56.2654574488)
Atom 1183 = (12.7610361362, 71.2500774630, 63.1894134678)
Atom 1184 = (12.7610361362, 61.5142091742, 61.4417948744)
Atom 1185 = (8.5073574241, 63.7392859357, 68.3657508934)
Atom 1186 = (8.5073574241, 68.8820618278, 61.4417948744)
Atom 1187 = (8.5073574241, 63.8999126447, 65.0339561072)
Atom 1188 = (12.7610361362, 61.3535824653, 58.1100000882)
Atom 1189 = (12.7610361362, 71.2677652982, 65.0339561072)
Atom 1190 = (8.5073574241, 65.7757680437, 62.5690164261)
Atom 1191 = (12.7610361362, 59.4777270663, 55.6450604071)
Atom 1192 = (12.7610361362, 73.1436206972, 62.5690164261)
Atom 1193 = (11.2586283869, 62.2612934462, 62.0621919162)
Atom 1194 = (14.2634438855, 62.2612934462, 62.0621919162)
Atom 1195 = (11.2586283869, 70.3600543173, 68.9861479352)
Atom 1196 = (10.0097651734, 62.9922016638, 68.9861479352)
Atom 1197 = (7.0049496748, 69.6291460998, 62.0621919162)
Atom 1198 = (10.0097651734, 69.6291460998, 62.0621919162)
Atom 1199 = (7.0049496748, 62.9922016638, 68.9861479352)
Atom 1200 = (17.0147148483, 9.7963017258, 0.8738092967)
Atom 1201 = (21.2683935603, 12.1643173610, 12.9741027413)
Atom 1202 = (17.0147148483, 9.7786138906, 2.7183519361)
Atom 1203 = (17.0147148483, 7.9027584916, 0.2534122550)
Atom 1204 = (22.7708013096, 11.4172330891, 13.5944997831)
Atom 1205 = (17.0147148483, 4.9394035812, 7.7977653157)
Atom 1206 = (21.2683935603, 2.4284490723, 0.8738092967)
Atom 1207 = (21.2683935603, 12.3072562348, 7.7977653157)
Atom 1208 = (21.2683935603, 2.5713879460, 6.0501467223)
Atom 1209 = (17.0147148483, 4.7964647075, 12.9741027413)
Atom 1210 = (17.0147148483, 9.9392405995, 6.0501467223)
Atom 1211 = (17.0147148483, 4.9570914165, 9.6423079551)
Atom 1212 = (21.2683935603, 2.4107612371, 2.7183519361)
Atom 1213 = (21.2683935603, 12.3249440700, 9.6423079551)
Atom 1214 = (17.0147148483, 6.8329468154, 7.1773682740)
Atom 1215 = (21.2683935603, 0.5349058381, 0.2534122550)
Atom 1216 = (21.2683935603, 14.2007994690, 7.1773682740)
Atom 1217 = (19.7659858110, 3.3184722180, 6.6705437641)
Atom 1218 = (22.7708013096, 3.3184722180, 6.6705437641)
Atom 1219 = (19.7659858110, 11.4172330891, 13.5944997831)
Atom 1220 = (18.5171225975, 4.0493804355, 13.5944997831)
Atom 1221 = (15.5123070990, 10.6863248715, 6.6705437641)
Atom 1222 = (18.5171225975, 10.6863248715, 6.6705437641)
Atom 1223 = (15.5123070990, 4.0493804355, 13.5944997831)
Atom 1224 = (17.0147148483, 9.7963017258, 14.7217213347)
Atom 1225 = (21.2683935603, 12.1643173610, 26.8220147793)
Atom 1226 = (17.0147148483, 9.7786138906, 16.5662639741)
Atom 1227 = (17.0147148483, 7.9027584916, 14.1013242930)
Atom 1228 = (22.7708013096, 11.4172330891, 27.4424118211)
Atom 1229 = (17.0147148483, 4.9394035812, 21.6456773538)
Atom 1230 = (21.2683935603, 2.4284490723, 14.7217213347)
Atom 1231 = (21.2683935603, 12.3072562348, 21.6456773538)
Atom 1232 = (21.2683935603, 2.5713879460, 19.8980587603)
Atom 1233 = (17.0147148483, 4.7964647075, 26.8220147793)
Atom 1234 = (17.0147148483, 9.9392405995, 19.8980587603)
Atom 1235 = (17.0147148483, 4.9570914165, 23.4902199931)
Atom 1236 = (21.2683935603, 2.4107612371, 16.5662639741)
Atom 1237 = (21.2683935603, 12.3249440700, 23.4902199931)
Atom 1238 = (17.0147148483, 6.8329468154, 21.0252803120)
Atom 1239 = (21.2683935603, 0.5349058381, 14.1013242930)
Atom 1240 = (21.2683935603, 14.2007994690, 21.0252803120)
Atom 1241 = (19.7659858110, 3.3184722180, 20.5184558021)
Atom 1242 = (22.7708013096, 3.3184722180, 20.5184558021)
Atom 1243 = (19.7659858110, 11.4172330891, 27.4424118211)
Atom 1244 = (18.5171225975, 4.0493804355, 27.4424118211)
Atom 1245 = (15.5123070990, 10.6863248715, 20.5184558021)
Atom 1246 = (18.5171225975, 10.6863248715, 20.5184558021)
Atom 1247 = (15.5123070990, 4.0493804355, 27.4424118211)
Atom 1248 = (17.0147148483, 9.7963017258, 28.5696333728)
Atom 1249 = (21.2683935603, 12.1643173610, 40.6699268174)
Atom 1250 = (17.0147148483, 9.7786138906, 30.4141760121)
Atom 1251 = (17.0147148483, 7.9027584916, 27.9492363310)
Atom 1252 = (22.7708013096, 11.4172330891, 41.2903238591)
Atom 1253 = (17.0147148483, 4.9394035812, 35.4935893918)
Atom 1254 = (21.2683935603, 2.4284490723, 28.5696333728)
Atom 1255 = (21.2683935603, 12.3072562348, 35.4935893918)
Atom 1256 = (21.2683935603, 2.5713879460, 33.7459707983)
Atom 1257 = (17.0147148483, 4.7964647075, 40.6699268174)
Atom 1258 = (17.0147148483, 9.9392405995, 33.7459707983)
Atom 1259 = (17.0147148483, 4.9570914165, 37.3381320311)
Atom 1260 = (21.2683935603, 2.4107612371, 30.4141760121)
Atom 1261 = (21.2683935603, 12.3249440700, 37.3381320311)
Atom 1262 = (17.0147148483, 6.8329468154, 34.8731923500)
Atom 1263 = (21.2683935603, 0.5349058381, 27.9492363310)
Atom 1264 = (21.2683935603, 14.2007994690, 34.8731923500)
Atom 1265 = (19.7659858110, 3.3184722180, 34.3663678401)
Atom 1266 = (22.7708013096, 3.3184722180, 34.3663678401)
Atom 1267 = (19.7659858110, 11.4172330891, 41.2903238591)
Atom 1268 = (18.5171225975, 4.0493804355, 41.2903238591)
Atom 1269 = (15.5123070990, 10.6863248715, 34.3663678401)
Atom 1270 = (18.5171225975, 10.6863248715, 34.3663678401)
Atom 1271 = (15.5123070990, 4.0493804355, 41.2903238591)
Atom 1272 = (17.0147148483, 9.7963017258, 42.4175454108)
Atom 1273 = (21.2683935603, 12.1643173610, 54.5178388554)
Atom 1274 = (17.0147148483, 9.7786138906, 44.2620880502)
Atom 1275 = (17.0147148483, 7.9027584916, 41.7971483690)
Atom 1276 = (22.7708013096, 11.4172330891, 55.1382358971)
Atom 1277 = (17.0147148483, 4.9394035812, 49.3415014298)
Atom 1278 = (21.2683935603, 2.4284490723, 42.4175454108)
Atom 1279 = (21.2683935603, 12.3072562348, 49.3415014298)
Atom 1280 = (21.2683935603, 2.5713879460, 47.5938828364)
Atom 1281 = (17.0147148483, 4.7964647075, 54.5178388554)
Atom 1282 = (17.0147148483, 9.9392405995, 47.5938828364)
Atom 1283 = (17.0147148483, 4.9570914165, 51.1860440692)
Atom 1284 = (21.2683935603, 2.4107612371, 44.2620880502)
Atom 1285 = (21.2683935603, 12.3249440700, 51.1860440692)
Atom 1286 = (17.0147148483, 6.8329468154, 48.7211043880)
Atom 1287 = (21.2683935603, 0.5349058381, 41.7971483690)
Atom 1288 = (21.2683935603, 14.2007994690, 48.7211043880)
Atom 1289 = (19.7659858110, 3.3184722180, 48.2142798781)
Atom 1290 = (22.7708013096, 3.3184722180, 48.2142798781)
Atom 1291 = (19.7659858110, 11.4172330891, 55.1382358971)
Atom 1292 = (18.5171225975, 4.0493804355, 55.1382358971)
Atom 1293 = (15.5123070990, 10.6863248715, 48.2142798781)
Atom 1294 = (18.5171225975, 10.6863248715, 48.2142798781)
Atom 1295 = (15.5123070990, 4.0493804355, 55.1382358971)
Atom 1296 = (17.0147148483, 9.7963017258, 56.2654574488)
Atom 1297 = (21.2683935603, 12.1643173610, 68.3657508934)
Atom 1298 = (17.0147148483, 9.7786138906, 58.1100000882)
Atom 1299 = (17.0147148483, 7.9027584916, 55.6450604071)
Atom 1300 = (22.7708013096, 11.4172330891, 68.9861479352)
Atom 1301 = (17.0147148483, 4.9394035812, 63.1894134678)
Atom 1302 = (21.2683935603, 2.4284490723, 56.2654574488)
Atom 1303 = (21.2683935603, 12.3072562348, 63.1894134678)
Atom 1304 = (21.2683935603, 2.5713879460, 61.4417948744)
Atom 1305 = (17.0147148483, 4.7964647075, 68.3657508934)
Atom 1306 = (17.0147148483, 9.9392405995, 61.4417948744)
Atom 1307 = (17.0147148483, 4.9570914165, 65.0339561072)
Atom 1308 = (21.2683935603, 2.4107612371, 58.1100000882)
Atom 1309 = (21.2683935603, 12.3249440700, 65.0339561072)
Atom 1310 = (17.0147148483, 6.8329468154, 62.5690164261)
Atom 1311 = (21.2683935603, 0.5349058381, 55.6450604071)
Atom 1312 = (21.2683935603, 14.2007994690, 62.5690164261)
Atom 1313 = (19.7659858110, 3.3184722180, 62.0621919162)
Atom 1314 = (22.7708013096, 3.3184722180, 62.0621919162)
Atom 1315 = (19.7659858110, 11.4172330891, 68.9861479352)
Atom 1316 = (18.5171225975, 4.0493804355, 68.9861479352)
Atom 1317 = (15.5123070990, 10.6863248715, 62.0621919162)
Atom 1318 = (18.5171225975, 10.6863248715, 62.0621919162)
Atom 1319 = (15.5123070990, 4.0493804355, 68.9861479352)
Atom 1320 = (17.0147148483, 24.5320070329, 0.8738092967)
Atom 1321 = (21.2683935603, 26.9000226681, 12.9741027413)
Atom 1322 = (17.0147148483, 24.5143191976, 2.7183519361)
Atom 1323 = (17.0147148483, 22.6384637987, 0.2534122550)
Atom 1324 = (22.7708013096, 26.1529383961, 13.5944997831)
Atom 1325 = (17.0147148483, 19.6751088883, 7.7977653157)
Atom 1326 = (21.2683935603, 17.1641543794, 0.8738092967)
Atom 1327 = (21.2683935603, 27.0429615418, 7.7977653157)
Atom 1328 = (21.2683935603, 17.3070932531, 6.0501467223)
Atom 1329 = (17.0147148483, 19.5321700146, 12.9741027413)
Atom 1330 = (17.0147148483, 24.6749459066, 6.0501467223)
Atom 1331 = (17.0147148483, 19.6927967235, 9.6423079551)
Atom 1332 = (21.2683935603, 17.1464665441, 2.7183519361)
Atom 1333 = (21.2683935603, 27.0606493771, 9.6423079551)
Atom 1334 = (17.0147148483, 21.5686521225, 7.1773682740)
Atom 1335 = (21.2683935603, 15.2706111451, 0.2534122550)
Atom 1336 = (21.2683935603, 28.9365047760, 7.1773682740)
Atom 1337 = (19.7659858110, 18.0541775251, 6.6705437641)
Atom 1338 = (22.7708013096, 18.0541775251, 6.6705437641)
Atom 1339 = (19.7659858110, 26.1529383961, 13.5944997831)
Atom 1340 = (18.5171225975, 18.7850857426, 13.5944997831)
Atom 1341 = (15.5123070990, 25.4220301786, 6.6705437641)
Atom 1342 = (18.5171225975, 25.4220301786, 6.6705437641)
Atom 1343 = (15.5123070990, 18.7850857426, 13.5944997831)
Atom 1344 = (17.0147148483, 24.5320070329, 14.7217213347)
Atom 1345 = (21.2683935603, 26.9000226681, 26.8220147793)
Atom 1346 = (17.0147148483, 24.5143191976, 16.5662639741)
Atom 1347 = (17.0147148483, 22.6384637987, 14.1013242930)
Atom 1348 = (22.7708013096, 26.1529383961, 27.4424118211)
Atom 1349 = (17.0147148483, 19.6751088883, 21.6456773538)
Atom 1350 = (21.2683935603, 17.1641543794, 14.7217213347)
Atom 1351 = (21.2683935603, 27.0429615418, 21.6456773538)
Atom 1352 = (21.2683935603, 17.3070932531, 19.8980587603)
Atom 1353 = (17.0147148483, 19.5321700146, 26.8220147793)
Atom 1354 = (17.0147148483, 24.6749459066, 19.8980587603)
Atom 1355 = (17.0147148483, 19.6927967235, 23.4902199931)
Atom 1356 = (21.2683935603, 17.1464665441, 16.5662639741)
Atom 1357 = (21.2683935603, 27.0606493771, 23.4902199931)
Atom 1358 = (17.0147148483, 21.5686521225, 21.0252803120)
Atom 1359 = (21.2683935603, 15.2706111451, 14.1013242930)
Atom 1360 = (21.2683935603, 28.9365047760, 21.0252803120)
Atom 1361 = (19.7659858110, 18.0541775251, 20.5184558021)
Atom 1362 = (22.7708013096, 18.0541775251, 20.5184558021)
Atom 1363 = (19.7659858110, 26.1529383961, 27.4424118211)
Atom 1364 = (18.5171225975, 18.7850857426, 27.4424118211)
Atom 1365 = (15.5123070990, 25.4220301786, 20.5184558021)
Atom 1366 = (18.5171225975, 25.4220301786, 20.5184558021)
Atom 1367 = (15.5123070990, 18.7850857426, 27.4424118211)
Atom 1368 = (17.0147148483, 24.5320070329, 28.5696333728)
Atom 1369 = (21.2683935603, 26.9000226681, 40.6699268174)
Atom 1370 = (17.0147148483, 24.5143191976, 30.4141760121)
Atom 1371 = (17.0147148483, 22.6384637987, 27.9492363310)
Atom 1372 = (22.7708013096, 26.1529383961, 41.2903238591)
Atom 1373 = (17.0147148483, 19.6751088883, 35.4935893918)
Atom 1374 = (21.2683935603, 17.1641543794, 28.5696333728)
Atom 1375 = (21.2683935603, 27.0429615418, 35.4935893918)
Atom 1376 = (21.2683935603, 17.3070932531, 33.7459707983)
Atom 1377 = (17.0147148483, 19.5321700146, 40.6699268174)
Atom 1378 = (17.0147148483, 24.6749459066, 33.7459707983)
Atom 1379 = (17.0147148483, 19.6927967235, 37.3381320311)
Atom 1380 = (21.2683935603, 17.1464665441, 30.4141760121)
Atom 1381 = (21.2683935603, 27.0606493771, 37.3381320311)
Atom 1382 = (17.0147148483, 21.5686521225, 34.8731923500)
Atom 1383 = (21.2683935603, 15.2706111451, 27.9492363310)
Atom 1384 = (21.2683935603, 28.9365047760, 34.8731923500)
Atom 1385 = (19.7659858110, 18.0541775251, 34.3663678401)
Atom 1386 = (22.7708013096, 18.0541775251, 34.3663678401)
Atom 1387 = (19.7659858110, 26.1529383961, 41.2903238591)
Atom 1388 = (18.5171225975, 18.7850857426, 41.2903238591)
Atom 1389 = (15.5123070990, 25.4220301786, 34.3663678401)
Atom 1390 = (18.5171225975, 25.4220301786, 34.3663678401)
Atom 1391 = (15.5123070990, 18.7850857426, 41.2903238591)
Atom 1392 = (17.0147148483, 24.5320070329, 42.4175454108)
Atom 1393 = (21.2683935603, 26.9000226681, 54.5178388554)
Atom 1394 = (17.0147148483, 24.5143191976, 44.2620880502)
Atom 1395 = (17.0147148483, 22.6384637987, 41.7971483690)
Atom 1396 = (22.7708013096, 26.1529383961, 55.1382358971)
Atom 1397 = (17.0147148483, 19.6751088883, 49.3415014298)
Atom 1398 = (21.2683935603, 17.1641543794, 42.4175454108)
Atom 1399 = (21.2683935603, 27.0429615418, 49.3415014298)
Atom 1400 = (21.2683935603, 17.3070932531, 47.5938828364)
Atom 1401 = (17.0147148483, 19.5321700146, 54.5178388554)
Atom 1402 = (17.0147148483, 24.6749459066, 47.5938828364)
Atom 1403 = (17.0147148483, 19.6927967235, 51.1860440692)
Atom 1404 = (21.2683935603, 17.1464665441, 44.2620880502)
Atom 1405 = (21.2683935603, 27.0606493771, 51.1860440692)
Atom 1406 = (17.0147148483, 21.5686521225, 48.7211043880)
Atom 1407 = (21.2683935603, 15.2706111451, 41.7971483690)
Atom 1408 = (21.2683935603, 28.9365047760, 48.7211043880)
Atom 1409 = (19.7659858110, 18.0541775251, 48.2142798781)
Atom 1410 = (22.7708013096, 18.0541775251, 48.2142798781)
Atom 1411 = (19.7659858110, 26.1529383961, 55.1382358971)
Atom 1412 = (18.5171225975, 18.7850857426, 55.1382358971)
Atom 1413 = (15.5123070990, 25.4220301786, 48.2142798781)
Atom 1414 = (18.5171225975, 25.4220301786, 48.2142798781)
Atom 1415 = (15.5123070990, 18.7850857426, 55.1382358971)
Atom 1416 = (17.0147148483, 24.5320070329, 56.2654574488)
Atom 1417 = (21.2683935603, 26.9000226681, 68.3657508934)
Atom 1418 = (17.0147148483, 24.5143191976, 58.1100000882)
Atom 1419 = (17.0147148483, 22.6384637987, 55.6450604071)
Atom 1420 = (22.7708013096, 26.1529383961, 68.9861479352)
Atom 1421 = (17.0147148483, 19.6751088883, 63.1894134678)
Atom 1422 = (21.2683935603, 17.1641543794, 56.2654574488)
Atom 1423 = (21.2683935603, 27.0429615418, 63.1894134678)
Atom 1424 = (21.2683935603, 17.3070932531, 61.4417948744)
Atom 1425 = (17.0147148483, 19.5321700146, 68.3657508934)
Atom 1426 = (17.0147148483, 24.6749459066, 61.4417948744)
Atom 1427 = (17.0147148483, 19.6927967235, 65.0339561072)
Atom 1428 = (21.2683935603, 17.1464665441, 58.1100000882)
Atom 1429 = (21.2683935603, 27.0606493771, 65.0339561072)
Atom 1430 = (17.0147148483, 21.5686521225, 62.5690164261)
Atom 1431 = (21.2683935603, 15.2706111451, 55.6450604071)
Atom 1432 = (21.2683935603, 28.9365047760, 62.5690164261)
Atom 1433 = (19.7659858110, 18.0541775251, 62.0621919162)
Atom 1434 = (22.7708013096, 18.0541775251, 62.0621919162)
Atom 1435 = (19.7659858110, 26.1529383961, 68.9861479352)
Atom 1436 = (18.5171225975, 18.7850857426, 68.9861479352)
Atom 1437 = (15.5123070990, 25.4220301786, 62.0621919162)
Atom 1438 = (18.5171225975, 25.4220301786, 62.0621919162)
Atom 1439 = (15.5123070990, 18.7850857426, 68.9861479352)
Atom 1440 = (17.0147148483, 39.2677123399, 0.8738092967)
Atom 1441 = (21.2683935603, 41.6357279752, 12.9741027413)
Atom 1442 = (17.0147148483, 39.2500245047, 2.7183519361)
Atom 1443 = (17.0147148483, 37.3741691057, 0.2534122550)
Atom 1444 = (22.7708013096, 40.8886437032, 13.5944997831)
Atom 1445 = (17.0147148483, 34.4108141953, 7.7977653157)
Atom 1446 = (21.2683935603, 31.8998596864, 0.8738092967)
Atom 1447 = (21.2683935603, 41.7786668489, 7.7977653157)
Atom 1448 = (21.2683935603, 32.0427985601, 6.0501467223)
Atom 1449 = (17.0147148483, 34.2678753216, 12.9741027413)
Atom 1450 = (17.0147148483, 39.4106512137, 6.0501467223)
Atom 1451 = (17.0147148483, 34.4285020306, 9.6423079551)
Atom 1452 = (21.2683935603, 31.8821718512, 2.7183519361)
Atom 1453 = (21.2683935603, 41.7963546841, 9.6423079551)
Atom 1454 = (17.0147148483, 36.3043574296, 7.1773682740)
Atom 1455 = (21.2683935603, 30.0063164522, 0.2534122550)
Atom 1456 = (21.2683935603, 43.6722100831, 7.1773682740)
Atom 1457 = (19.7659858110, 32.7898828321, 6.6705437641)
Atom 1458 = (22.7708013096, 32.7898828321, 6.6705437641)
Atom 1459 = (19.7659858110, 40.8886437032, 13.5944997831)
Atom 1460 = (18.5171225975, 33.5207910496, 13.5944997831)
Atom 1461 = (15.5123070990, 40.1577354856, 6.6705437641)
Atom 1462 = (18.5171225975, 40.1577354856, 6.6705437641)
Atom 1463 = (15.5123070990, 33.5207910496, 13.5944997831)
Atom 1464 = (17.0147148483, 39.2677123399, 14.7217213347)
Atom 1465 = (21.2683935603, 41.6357279752, 26.8220147793)
Atom 1466 = (17.0147148483, 39.2500245047, 16.5662639741)
Atom 1467 = (17.0147148483, 37.3741691057, 14.1013242930)
Atom 1468 = (22.7708013096, 40.8886437032, 27.4424118211)
Atom 1469 = (17.0147148483, 34.4108141953, 21.6456773538)
Atom 1470 = (21.2683935603, 31.8998596864, 14.7217213347)
Atom 1471 = (21.2683935603, 41.7786668489, 21.6456773538)
Atom 1472 = (21.2683935603, 32.0427985601, 19.8980587603)
Atom 1473 = (17.0147148483, 34.2678753216, 26.8220147793)
Atom 1474 = (17.0147148483, 39.4106512137, 19.8980587603)
Atom 1475 = (17.0147148483, 34.4285020306, 23.4902199931)
Atom 1476 = (21.2683935603, 31.8821718512, 16.5662639741)
Atom 1477 = (21.2683935603, 41.7963546841, 23.4902199931)
Atom 1478 = (17.0147148483, 36.3043574296, 21.0252803120)
Atom 1479 = (21.2683935603, 30.0063164522, 14.1013242930)
Atom 1480 = (21.2683935603, 43.6722100831, 21.0252803120)
Atom 1481 = (19.7659858110, 32.7898828321, 20.5184558021)
Atom 1482 = (22.7708013096, 32.7898828321, 20.5184558021)
Atom 1483 = (19.7659858110, 40.8886437032, 27.4424118211)
Atom 1484 = (18.5171225975, 33.5207910496, 27.4424118211)
Atom 1485 = (15.5123070990, 40.1577354856, 20.5184558021)
Atom 1486 = (18.5171225975, 40.1577354856, 20.5184558021)
Atom 1487 = (15.5123070990, 33.5207910496, 27.4424118211)
Atom 1488 = (17.0147148483, 39.2677123399, 28.5696333728)
Atom 1489 = (21.2683935603, 41.6357279752, 40.6699268174)
Atom 1490 = (17.0147148483, 39.2500245047, 30.4141760121)
Atom 1491 = (17.0147148483, 37.3741691057, 27.9492363310)
Atom 1492 = (22.7708013096, 40.8886437032, 41.2903238591)
Atom 1493 = (17.0147148483, 34.4108141953, 35.4935893918)
Atom 1494 = (21.2683935603, 31.8998596864, 28.5696333728)
Atom 1495 = (21.2683935603, 41.7786668489, 35.4935893918)
Atom 1496 = (21.2683935603, 32.0427985601, 33.7459707983)
Atom 1497 = (17.0147148483, 34.2678753216, 40.6699268174)
Atom 1498 = (17.0147148483, 39.4106512137, 33.7459707983)
Atom 1499 = (17.0147148483, 34.4285020306, 37.3381320311)
Atom 1500 = (21.2683935603, 31.8821718512, 30.4141760121)
Atom 1501 = (21.2683935603, 41.7963546841, 37.3381320311)
Atom 1502 = (17.0147148483, 36.3043574296, 34.8731923500)
Atom 1503 = (21.2683935603, 30.0063164522, 27.9492363310)
Atom 1504 = (21.2683935603, 43.6722100831, 34.8731923500)
Atom 1505 = (19.7659858110, 32.7898828321, 34.3663678401)
Atom 1506 = (22.7708013096, 32.7898828321, 34.3663678401)
Atom 1507 = (19.7659858110, 40.8886437032, 41.2903238591)
Atom 1508 = (18.5171225975, 33.5207910496, 41.2903238591)
Atom 1509 = (15.5123070990, 40.1577354856, 34.3663678401)
Atom 1510 = (18.5171225975, 40.1577354856, 34.3663678401)
Atom 1511 = (15.5123070990, 33.5207910496, 41.2903238591)
Atom 1512 = (17.0147148483, 39.2677123399, 42.4175454108)
Atom 1513 = (21.2683935603, 41.6357279752, 54.5178388554)
Atom 1514 = (17.0147148483, 39.2500245047, 44.2620880502)
Atom 1515 = (17.0147148483, 37.3741691057, 41.7971483690)
Atom 1516 = (22.7708013096, 40.8886437032, 55.1382358971)
Atom 1517 = (17.0147148483, 34.4108141953, 49.3415014298)
Atom 1518 = (21.2683935603, 31.8998596864, 42.4175454108)
Atom 1519 = (21.2683935603, 41.7786668489, 49.3415014298)
Atom 1520 = (21.2683935603, 32.0427985601, 47.5938828364)
Atom 1521 = (17.0147148483, 34.2678753216, 54.5178388554)
Atom 1522 = (17.0147148483, 39.4106512137, 47.5938828364)
Atom 1523 = (17.0147148483, 34.4285020306, 51.1860440692)
Atom 1524 = (21.2683935603, 31.8821718512, 44.2620880502)
Atom 1525 = (21.2683935603, 41.7963546841, 51.1860440692)
Atom 1526 = (17.0147148483, 36.3043574296, 48.7211043880)
Atom 1527 = (21.2683935603, 30.0063164522, 41.7971483690)
Atom 1528 = (21.2683935603, 43.6722100831, 48.7211043880)
Atom 1529 = (19.7659858110, 32.7898828321, 48.2142798781)
Atom 1530 = (22.7708013096, 32.7898828321, 48.2142798781)
Atom 1531 = (19.7659858110, 40.8886437032, 55.1382358971)
Atom 1532 = (18.5171225975, 33.5207910496, 55.1382358971)
Atom 1533 = (15.5123070990, 40.1577354856, 48.2142798781)
Atom 1534 = (18.5171225975, 40.1577354856, 48.2142798781)
Atom 1535 = (15.5123070990, 33.5207910496, 55.1382358971)
Atom 1536 = (17.0147148483, 39.2677123399, 56.2654574488)
Atom 1537 = (21.2683935603, 41.6357279752, 68.3657508934)
Atom 1538 = (17.0147148483, 39.2500245047, 58.1100000882)
Atom 1539 = (17.0147148483, 37.3741691057, 55.6450604071)
Atom 1540 = (22.7708013096, 40.8886437032, 68.9861479352)
Atom 1541 = (17.0147148483, 34.4108141953, 63.1894134678)
Atom 1542 = (21.2683935603, 31.8998596864, 56.2654574488)
Atom 1543 = (21.2683935603, 41.7786668489, 63.1894134678)
Atom 1544 = (21.2683935603, 32.0427985601, 61.4417948744)
Atom 1545 = (17.0147148483, 34.2678753216, 68.3657508934)
Atom 1546 = (17.0147148483, 39.4106512137, 61.4417948744)
Atom 1547 = (17.0147148483, 34.4285020306, 65.0339561072)
Atom 1548 = (21.2683935603, 31.8821718512, 58.1100000882)
Atom 1549 = (21.2683935603, 41.7963546841, 65.0339561072)
Atom 1550 = (17.0147148483, 36.3043574296, 62.5690164261)
Atom 1551 = (21.2683935603, 30.0063164522, 55.6450604071)
Atom 1552 = (21.2683935603, 43.6722100831, 62.5690164261)
Atom 1553 = (19.7659858110, 32.7898828321, 62.0621919162)
Atom 1554 = (22.7708013096, 32.7898828321, 62.0621919162)
Atom 1555 = (19.7659858110, 40.8886437032, 68.9861479352)
Atom 1556 = (18.5171225975, 33.5207910496, 68.9861479352)
Atom 1557 = (15.5123070990, 40.1577354856, 62.0621919162)
Atom 1558 = (18.5171225975, 40.1577354856, 62.0621919162)
Atom 1559 = (15.5123070990, 33.5207910496, 68.9861479352)
Atom 1560 = (17.0147148483, 54.0034176470, 0.8738092967)
Atom 1561 = (21.2683935603, 56.3714332822, 12.9741027413)
Atom 1562 = (17.0147148483, 53.9857298118, 2.7183519361)
Atom 1563 = (17.0147148483, 52.1098744128, 0.2534122550)
Atom 1564 = (22.7708013096, 55.6243490102, 13.5944997831)
Atom 1565 = (17.0147148483, 49.1465195024, 7.7977653157)
Atom 1566 = (21.2683935603, 46.6355649935, 0.8738092967)
Atom 1567 = (21.2683935603, 56.5143721559, 7.7977653157)
Atom 1568 = (21.2683935603, 46.7785038672, 6.0501467223)
Atom 1569 = (17.0147148483, 49.0035806287, 12.9741027413)
Atom 1570 = (17.0147148483, 54.1463565207, 6.0501467223)
Atom 1571 = (17.0147148483, 49.1642073376, 9.6423079551)
Atom 1572 = (21.2683935603, 46.6178771582, 2.7183519361)
Atom 1573 = (21.2683935603, 56.5320599912, 9.6423079551)
Atom 1574 = (17.0147148483, 51.0400627366, 7.1773682740)
Atom 1575 = (21.2683935603, 44.7420217593, 0.2534122550)
Atom 1576 = (21.2683935603, 58.4079153901, 7.1773682740)
Atom 1577 = (19.7659858110, 47.5255881392, 6.6705437641)
Atom 1578 = (22.7708013096, 47.5255881392, 6.6705437641)
Atom 1579 = (19.7659858110, 55.6243490102, 13.5944997831)
Atom 1580 = (18.5171225975, 48.2564963567, 13.5944997831)
Atom 1581 = (15.5123070990, 54.8934407927, 6.6705437641)
Atom 1582 = (18.5171225975, 54.8934407927, 6.6705437641)
Atom 1583 = (15.5123070990, 48.2564963567, 13.5944997831)
Atom 1584 = (17.0147148483, 54.0034176470, 14.7217213347)
Atom 1585 = (21.2683935603, 56.3714332822, 26.8220147793)
Atom 1586 = (17.0147148483, 53.9857298118, 16.5662639741)
Atom 1587 = (17.0147148483, 52.1098744128, 14.1013242930)
Atom 1588 = (22.7708013096, 55.6243490102, 27.4424118211)
Atom 1589 = (17.0147148483, 49.1465195024, 21.6456773538)
Atom 1590 = (21.2683935603, 46.6355649935, 14.7217213347)
Atom 1591 = (21.2683935603, 56.5143721559, 21.6456773538)
Atom 1592 = (21.2683935603, 46.7785038672, 19.8980587603)
Atom 1593 = (17.0147148483, 49.0035806287, 26.8220147793)
Atom 1594 = (17.0147148483, 54.1463565207, 19.8980587603)
Atom 1595 = (17.0147148483, 49.1642073376, 23.4902199931)
Atom 1596 = (21.2683935603, 46.6178771582, 16.5662639741)
Atom 1597 = (21.2683935603, 56.5320599912, 23.4902199931)
Atom 1598 = (17.0147148483, 51.0400627366, 21.0252803120)
Atom 1599 = (21.2683935603, 44.7420217593, 14.1013242930)
Atom 1600 = (21.2683935603, 58.4079153901, 21.0252803120)
Atom 1601 = (19.7659858110, 47.5255881392, 20.5184558021)
Atom 1602 = (22.7708013096, 47.5255881392, 20.5184558021)
Atom 1603 = (19.7659858110, 55.6243490102, 27.4424118211)
Atom 1604 = (18.5171225975, 48.2564963567, 27.4424118211)
Atom 1605 = (15.5123070990, 54.8934407927, 20.5184558021)
Atom 1606 = (18.5171225975, 54.8934407927, 20.5184558021)
Atom 1607 = (15.5123070990, 48.2564963567, 27.4424118211)
Atom 1608 = (17.0147148483, 54.0034176470, 28.5696333728)
Atom 1609 = (21.2683935603, 56.3714332822, 40.6699268174)
Atom 1610 = (17.0147148483, 53.9857298118, 30.4141760121)
Atom 1611 = (17.0147148483, 52.1098744128, 27.9492363310)
Atom 1612 = (22.7708013096, 55.6243490102, 41.2903238591)
Atom 1613 = (17.0147148483, 49.1465195024, 35.4935893918)
Atom 1614 = (21.2683935603, 46.6355649935, 28.5696333728)
Atom 1615 = (21.2683935603, 56.5143721559, 35.4935893918)
Atom 1616 = (21.2683935603, 46.7785038672, 33.7459707983)
Atom 1617 = (17.0147148483, 49.0035806287, 40.6699268174)
Atom 1618 = (17.0147148483, 54.1463565207, 33.7459707983)
Atom 1619 = (17.0147148483, 49.1642073376, 37.3381320311)
Atom 1620 = (21.2683935603, 46.6178771582, 30.4141760121)
Atom 1621 = (21.2683935603, 56.5320599912, 37.3381320311)
Atom 1622 = (17.0147148483, 51.0400627366, 34.8731923500)
Atom 1623 = (21.2683935603, 44.7420217593, 27.9492363310)
Atom 1624 = (21.2683935603, 58.4079153901, 34.8731923500)
Atom 1625 = (19.7659858110, 47.5255881392, 34.3663678401)
Atom 1626 = (22.7708013096, 47.5255881392, 34.3663678401)
Atom 1627 = (19.7659858110, 55.6243490102, 41.2903238591)
Atom 1628 = (18.5171225975, 48.2564963567, 41.2903238591)
Atom 1629 = (15.5123070990, 54.8934407927, 34.3663678401)
Atom 1630 = (18.5171225975, 54.8934407927, 34.3663678401)
Atom 1631 = (15.5123070990, 48.2564963567, 41.2903238591)
Atom 1632 = (17.0147148483, 54.0034176470, 42.4175454108)
Atom 1633 = (21.2683935603, 56.3714332822, 54.5178388554)
Atom 1634 = (17.0147148483, 53.9857298118, 44.2620880502)
Atom 1635 = (17.0147148483, 52.1098744128, 41.7971483690)
Atom 1636 = (22.7708013096, 55.6243490102, 55.1382358971)
Atom 1637 = (17.0147148483, 49.1465195024, 49.3415014298)
Atom 1638 = (21.2683935603, 46.6355649935, 42.4175454108)
Atom 1639 = (21.2683935603, 56.5143721559, 49.3415014298)
Atom 1640 = (21.2683935603, 46.7785038672, 47.5938828364)
Atom 1641 = (17.0147148483, 49.0035806287, 54.5178388554)
Atom 1642 = (17.0147148483, 54.1463565207, 47.5938828364)
Atom 1643 = (17.0147148483, 49.1642073376, 51.1860440692)
Atom 1644 = (21.2683935603, 46.6178771582, 44.2620880502)
Atom 1645 = (21.2683935603, 56.5320599912, 51.1860440692)
Atom 1646 = (17.0147148483, 51.0400627366, 48.7211043880)
Atom 1647 = (21.2683935603, 44.7420217593, 41.7971483690)
Atom 1648 = (21.2683935603, 58.4079153901, 48.7211043880)
Atom 1649 = (19.7659858110, 47.5255881392, 48.2142798781)
Atom 1650 = (22.7708013096, 47.5255881392, 48.2142798781)
Atom 1651 = (19.7659858110, 55.6243490102, 55.1382358971)
Atom 1652 = (18.5171225975, 48.2564963567, 55.1382358971)
Atom 1653 = (15.5123070990, 54.8934407927, 48.2142798781)
Atom 1654 = (18.5171225975, 54.8934407927, 48.2142798781)
Atom 1655 = (15.5123070990, 48.2564963567, 55.1382358971)
Atom 1656 = (17.0147148483, 54.0034176470, 56.2654574488)
Atom 1657 = (21.2683935603, 56.3714332822, 68.3657508934)
Atom 1658 = (17.0147148483, 53.9857298118, 58.1100000882)
Atom 1659 = (17.0147148483, 52.1098744128, 55.6450604071)
Atom 1660 = (22.7708013096, 55.6243490102, 68.9861479352)
Atom 1661 = (17.0147148483, 49.1465195024, 63.1894134678)
Atom 1662 = (21.2683935603, 46.6355649935, 56.2654574488)
Atom 1663 = (21.2683935603, 56.5143721559, 63.1894134678)
Atom 1664 = (21.2683935603, 46.7785038672, 61.4417948744)
Atom 1665 = (17.0147148483, 49.0035806287, 68.3657508934)
Atom 1666 = (17.0147148483, 54.1463565207, 61.4417948744)
Atom 1667 = (17.0147148483, 49.1642073376, 65.0339561072)
Atom 1668 = (21.2683935603, 46.6178771582, 58.1100000882)
Atom 1669 = (21.2683935603, 56.5320599912, 65.0339561072)
Atom 1670 = (17.0147148483, 51.0400627366, 62.5690164261)
Atom 1671 = (21.2683935603, 44.7420217593, 55.6450604071)
Atom 1672 = (21.2683935603, 58.4079153901, 62.5690164261)
Atom 1673 = (19.7659858110, 47.5255881392, 62.0621919162)
Atom 1674 = (22.7708013096, 47.5255881392, 62.0621919162)
Atom 1675 = (19.7659858110, 55.6243490102, 68.9861479352)
Atom 1676 = (18.5171225975, 48.2564963567, 68.9861479352)
Atom 1677 = (15.5123070990, 54.8934407927, 62.0621919162)
Atom 1678 = (18.5171225975, 54.8934407927, 62.0621919162)
Atom 1679 = (15.5123070990, 48.2564963567, 68.9861479352)
Atom 1680 = (17.0147148483, 68.7391229541, 0.8738092967)
Atom 1681 = (21.2683935603, 71.1071385893, 12.9741027413)
Atom 1682 = (17.0147148483, 68.7214351188, 2.7183519361)
Atom 1683 = (17.0147148483, 66.8455797198, 0.2534122550)
Atom 1684 = (22.7708013096, 70.3600543173, 13.5944997831)
Atom 1685 = (17.0147148483, 63.8822248095, 7.7977653157)
Atom 1686 = (21.2683935603, 61.3712703005, 0.8738092967)
Atom 1687 = (21.2683935603, 71.2500774630, 7.7977653157)
Atom 1688 = (21.2683935603, 61.5142091742, 6.0501467223)
Atom 1689 = (17.0147148483, 63.7392859357, 12.9741027413)
Atom 1690 = (17.0147148483, 68.8820618278, 6.0501467223)
Atom 1691 = (17.0147148483, 63.8999126447, 9.6423079551)
Atom 1692 = (21.2683935603, 61.3535824653, 2.7183519361)
Atom 1693 = (21.2683935603, 71.2677652982, 9.6423079551)
Atom 1694 = (17.0147148483, 65.7757680437, 7.1773682740)
Atom 1695 = (21.2683935603, 59.4777270663, 0.2534122550)
Atom 1696 = (21.2683935603, 73.1436206972, 7.1773682740)
Atom 1697 = (19.7659858110, 62.2612934462, 6.6705437641)
Atom 1698 = (22.7708013096, 62.2612934462, 6.6705437641)
Atom 1699 = (19.7659858110, 70.3600543173, 13.5944997831)
Atom 1700 = (18.5171225975, 62.9922016638, 13.5944997831)
Atom 1701 = (15.5123070990, 69.6291460998, 6.6705437641)
Atom 1702 = (18.5171225975, 69.6291460998, 6.6705437641)
Atom 1703 = (15.5123070990, 62.9922016638, 13.5944997831)
Atom 1704 = (17.0147148483, 68.7391229541, 14.7217213347)
Atom 1705 = (21.2683935603, 71.1071385893, 26.8220147793)
Atom 1706 = (17.0147148483, 68.7214351188, 16.5662639741)
Atom 1707 = (17.0147148483, 66.8455797198, 14.1013242930)
Atom 1708 = (22.7708013096, 70.3600543173, 27.4424118211)
Atom 1709 = (17.0147148483, 63.8822248095, 21.6456773538)
Atom 1710 = (21.2683935603, 61.3712703005, 14.7217213347)
Atom 1711 = (21.2683935603, 71.2500774630, 21.6456773538)
Atom 1712 = (21.2683935603, 61.5142091742, 19.8980587603)
Atom 1713 = (17.0147148483, 63.7392859357, 26.8220147793)
Atom 1714 = (17.0147148483, 68.8820618278, 19.8980587603)
Atom 1715 = (17.0147148483, 63.8999126447, 23.4902199931)
Atom 1716 = (21.2683935603, 61.3535824653, 16.5662639741)
Atom 1717 = (21.2683935603, 71.2677652982, 23.4902199931)
Atom 1718 = (17.0147148483, 65.7757680437, 21.0252803120)
Atom 1719 = (21.2683935603, 59.4777270663, 14.1013242930)
Atom 1720 = (21.2683935603, 73.1436206972, 21.0252803120)
Atom 1721 = (19.7659858110, 62.2612934462, 20.5184558021)
Atom 1722 = (22.7708013096, 62.2612934462, 20.5184558021)
Atom 1723 = (19.7659858110, 70.3600543173, 27.4424118211)
Atom 1724 = (18.5171225975, 62.9922016638, 27.4424118211)
Atom 1725 = (15.5123070990, 69.6291460998, 20.5184558021)
Atom 1726 = (18.5171225975, 69.6291460998, 20.5184558021)
Atom 1727 = (15.5123070990, 62.9922016638, 27.4424118211)
Atom 1728 = (17.0147148483, 68.7391229541, 28.5696333728)
Atom 1729 = (21.2683935603, 71.1071385893, 40.6699268174)
Atom 1730 = (17.0147148483, 68.7214351188, 30.4141760121)
Atom 1731 = (17.0147148483, 66.8455797198, 27.9492363310)
Atom 1732 = (22.7708013096, 70.3600543173, 41.2903238591)
Atom 1733 = (17.0147148483, 63.8822248095, 35.4935893918)
Atom 1734 = (21.2683935603, 61.3712703005, 28.5696333728)
Atom 1735 = (21.2683935603, 71.2500774630, 35.4935893918)
Atom 1736 = (21.2683935603, 61.5142091742, 33.7459707983)
Atom 1737 = (17.0147148483, 63.7392859357, 40.6699268174)
Atom 1738 = (17.0147148483, 68.8820618278, 33.7459707983)
Atom 1739 = (17.0147148483, 63.8999126447, 37.3381320311)
Atom 1740 = (21.2683935603, 61.3535824653, 30.4141760121)
Atom 1741 = (21.2683935603, 71.2677652982, 37.3381320311)
Atom 1742 = (17.0147148483, 65.7757680437, 34.8731923500)
Atom 1743 = (21.2683935603, 59.4777270663, 27.9492363310)
Atom 1744 = (21.2683935603, 73.1436206972, 34.8731923500)
Atom 1745 = (19.7659858110, 62.2612934462, 34.3663678401)
Atom 1746 = (22.7708013096, 62.2612934462, 34.3663678401)
Atom 1747 = (19.7659858110, 70.3600543173, 41.2903238591)
Atom 1748 = (18.5171225975, 62.9922016638, 41.2903238591)
Atom 1749 = (15.5123070990, 69.6291460998, 34.3663678401)
Atom 1750 = (18.5171225975, 69.6291460998, 34.3663678401)
Atom 1751 = (15.5123070990, 62.9922016638, 41.2903238591)
Atom 1752 = (17.0147148483, 68.7391229541, 42.4175454108)
Atom 1753 = (21.2683935603, 71.1071385893, 54.5178388554)
Atom 1754 = (17.0147148483, 68.7214351188, 44.2620880502)
Atom 1755 = (17.0147148483, 66.8455797198, 41.7971483690)
Atom 1756 = (22.7708013096, 70.3600543173, 55.1382358971)
Atom 1757 = (17.0147148483, 63.8822248095, 49.3415014298)
Atom 1758 = (21.2683935603, 61.3712703005, 42.4175454108)
Atom 1759 = (21.2683935603, 71.2500774630, 49.3415014298)
Atom 1760 = (21.2683935603, 61.5142091742, 47.5938828364)
Atom 1761 = (17.0147148483, 63.7392859357, 54.5178388554)
Atom 1762 = (17.0147148483, 68.8820618278, 47.5938828364)
Atom 1763 = (17.0147148483, 63.8999126447, 51.1860440692)
Atom 1764 = (21.2683935603, 61.3535824653, 44.2620880502)
Atom 1765 = (21.2683935603, 71.2677652982, 51.1860440692)
Atom 1766 = (17.0147148483, 65.7757680437, 48.7211043880)
Atom 1767 = (21.2683935603, 59.4777270663, 41.7971483690)
Atom 1768 = (21.2683935603, 73.1436206972, 48.7211043880)
Atom 1769 = (19.7659858110, 62.2612934462, 48.2142798781)
Atom 1770 = (22.7708013096, 62.2612934462, 48.2142798781)
Atom 1771 = (19.7659858110, 70.3600543173, 55.1382358971)
Atom 1772 = (18.5171225975, 62.9922016638, 55.1382358971)
Atom 1773 = (15.5123070990, 69.6291460998, 48.2142798781)
Atom 1774 = (18.5171225975, 69.6291460998, 48.2142798781)
Atom 1775 = (15.5123070990, 62.9922016638, 55.1382358971)
Atom 1776 = (17.0147148483, 68.7391229541, 56.2654574488)
Atom 1777 = (21.2683935603, 71.1071385893, 68.3657508934)
Atom 1778 = (17.0147148483, 68.7214351188, 58.1100000882)
Atom 1779 = (17.0147148483, 66.8455797198, 55.6450604071)
Atom 1780 = (22.7708013096, 70.3600543173, 68.9861479352)
Atom 1781 = (17.0147148483, 63.8822248095, 63.1894134678)
Atom 1782 = (21.2683935603, 61.3712703005, 56.2654574488)
Atom 1783 = (21.2683935603, 71.2500774630, 63.1894134678)
Atom 1784 = (21.2683935603, 61.5142091742, 61.4417948744)
Atom 1785 = (17.0147148483, 63.7392859357, 68.3657508934)
Atom 1786 = (17.0147148483, 68.8820618278, 61.4417948744)
Atom 1787 = (17.0147148483, 63.8999126447, 65.0339561072)
Atom 1788 = (21.2683935603, 61.3535824653, 58.1100000882)
Atom 1789 = (21.2683935603, 71.2677652982, 65.0339561072)
Atom 1790 = (17.0147148483, 65.7757680437, 62.5690164261)
Atom 1791 = (21.2683935603, 59.4777270663, 55.6450604071)
Atom 1792 = (21.2683935603, 73.1436206972, 62.5690164261)
Atom 1793 = (19.7659858110, 62.2612934462, 62.0621919162)
Atom 1794 = (22.7708013096, 62.2612934462, 62.0621919162)
Atom 1795 = (19.7659858110, 70.3600543173, 68.9861479352)
Atom 1796 = (18.5171225975, 62.9922016638, 68.9861479352)
Atom 1797 = (15.5123070990, 69.6291460998, 62.0621919162)
Atom 1798 = (18.5171225975, 69.6291460998, 62.0621919162)
Atom 1799 = (15.5123070990, 62.9922016638, 68.9861479352)
Atom 1800 = (25.5220722724, 9.7963017258, 0.8738092967)
Atom 1801 = (29.7757509844, 12.1643173610, 12.9741027413)
Atom 1802 = (25.5220722724, 9.7786138906, 2.7183519361)
Atom 1803 = (25.5220722724, 7.9027584916, 0.2534122550)
Atom 1804 = (31.2781587337, 11.4172330891, 13.5944997831)
Atom 1805 = (25.5220722724, 4.9394035812, 7.7977653157)
Atom 1806 = (29.7757509844, 2.4284490723, 0.8738092967)
Atom 1807 = (29.7757509844, 12.3072562348, 7.7977653157)
Atom 1808 = (29.7757509844, 2.5713879460, 6.0501467223)
Atom 1809 = (25.5220722724, 4.7964647075, 12.9741027413)
Atom 1810 = (25.5220722724, 9.9392405995, 6.0501467223)
Atom 1811 = (25.5220722724, 4.9570914165, 9.6423079551)
Atom 1812 = (29.7757509844, 2.4107612371, 2.7183519361)
Atom 1813 = (29.7757509844, 12.3249440700, 9.6423079551)
Atom 1814 = (25.5220722724, 6.8329468154, 7.1773682740)
Atom 1815 = (29.7757509844, 0.5349058381, 0.2534122550)
Atom 1816 = (29.7757509844, 14.2007994690, 7.1773682740)
Atom 1817 = (28.2733432352, 3.3184722180, 6.6705437641)
Atom 1818 = (31.2781587337, 3.3184722180, 6.6705437641)
Atom 1819 = (28.2733432352, 11.4172330891, 13.5944997831)
Atom 1820 = (27.0244800217, 4.0493804355, 13.5944997831)
Atom 1821 = (24.0196645231, 10.6863248715, 6.6705437641)
Atom 1822 = (27.0244800217, 10.6863248715, 6.6705437641)
Atom 1823 = (24.0196645231, 4.0493804355, 13.5944997831)
Atom 1824 = (25.5220722724, 9.7963017258, 14.7217213347)
Atom 1825 = (29.7757509844, 12.1643173610, 26.8220147793)
Atom 1826 = (25.5220722724, 9.7786138906, 16.5662639741)
Atom 1827 = (25.5220722724, 7.9027584916, 14.1013242930)
Atom 1828 = (31.2781587337, 11.4172330891, 27.4424118211)
Atom 1829 = (25.5220722724, 4.9394035812, 21.6456773538)
Atom 1830 = (29.7757509844, 2.4284490723, 14.7217213347)
Atom 1831 = (29.7757509844, 12.3072562348, 21.6456773538)
Atom 1832 = (29.7757509844, 2.5713879460, 19.8980587603)
Atom 1833 = (25.5220722724, 4.7964647075, 26.8220147793)
Atom 1834 = (25.5220722724, 9.9392405995, 19.8980587603)
Atom 1835 = (25.5220722724, 4.9570914165, 23.4902199931)
Atom 1836 = (29.7757509844, 2.4107612371, 16.5662639741)
Atom 1837 = (29.7757509844, 12.3249440700, 23.4902199931)
Atom 1838 = (25.5220722724, 6.8329468154, 21.0252803120)
Atom 1839 = (29.7757509844, 0.5349058381, 14.1013242930)
Atom 1840 = (29.7757509844, 14.2007994690, 21.0252803120)
Atom 1841 = (28.2733432352, 3.3184722180, 20.5184558021)
Atom 1842 = (31.2781587337, 3.3184722180, 20.5184558021)
Atom 1843 = (28.2733432352, 11.4172330891, 27.4424118211)
Atom 1844 = (27.0244800217, 4.0493804355, 27.4424118211)
Atom 1845 = (24.0196645231, 10.6863248715, 20.5184558021)
Atom 1846 = (27.0244800217, 10.6863248715, 20.5184558021)
Atom 1847 = (24.0196645231, 4.0493804355, 27.4424118211)
Atom 1848 = (25.5220722724, 9.7963017258, 28.5696333728)
Atom 1849 = (29.7757509844, 12.1643173610, 40.6699268174)
Atom 1850 = (25.5220722724, 9.7786138906, 30.4141760121)
Atom 1851 = (25.5220722724, 7.9027584916, 27.9492363310)
Atom 1852 = (31.2781587337, 11.4172330891, 41.2903238591)
Atom 1853 = (25.5220722724, 4.9394035812, 35.4935893918)
Atom 1854 = (29.7757509844, 2.4284490723, 28.5696333728)
Atom 1855 = (29.7757509844, 12.3072562348, 35.4935893918)
Atom 1856 = (29.7757509844, 2.5713879460, 33.7459707983)
Atom 1857 = (25.5220722724, 4.7964647075, 40.6699268174)
Atom 1858 = (25.5220722724, 9.9392405995, 33.7459707983)
Atom 1859 = (25.5220722724, 4.9570914165, 37.3381320311)
Atom 1860 = (29.7757509844, 2.4107612371, 30.4141760121)
Atom 1861 = (29.7757509844, 12.3249440700, 37.3381320311)
Atom 1862 = (25.5220722724, 6.8329468154, 34.8731923500)
Atom 1863 = (29.7757509844, 0.5349058381, 27.9492363310)
Atom 1864 = (29.7757509844, 14.2007994690, 34.8731923500)
Atom 1865 = (28.2733432352, 3.3184722180, 34.3663678401)
Atom 1866 = (31.2781587337, 3.3184722180, 34.3663678401)
Atom 1867 = (28.2733432352, 11.4172330891, 41.2903238591)
Atom 1868 = (27.0244800217, 4.0493804355, 41.2903238591)
Atom 1869 = (24.0196645231, 10.6863248715, 34.3663678401)
Atom 1870 = (27.0244800217, 10.6863248715, 34.3663678401)
Atom 1871 = (24.0196645231, 4.0493804355, 41.2903238591)
Atom 1872 = (25.5220722724, 9.7963017258, 42.4175454108)
Atom 1873 = (29.7757509844, 12.1643173610, 54.5178388554)
Atom 1874 = (25.5220722724, 9.7786138906, 44.2620880502)
Atom 1875 = (25.5220722724, 7.9027584916, 41.7971483690)
Atom 1876 = (31.2781587337, 11.4172330891, 55.1382358971)
Atom 1877 = (25.5220722724, 4.9394035812, 49.3415014298)
Atom 1878 = (29.7757509844, 2.4284490723, 42.4175454108)
Atom 1879 = (29.7757509844, 12.3072562348, 49.3415014298)
Atom 1880 = (29.7757509844, 2.5713879460, 47.5938828364)
Atom 1881 = (25.5220722724, 4.7964647075, 54.5178388554)
Atom 1882 = (25.5220722724, 9.9392405995, 47.5938828364)
Atom 1883 = (25.5220722724, 4.9570914165, 51.1860440692)
Atom 1884 = (29.7757509844, 2.4107612371, 44.2620880502)
Atom 1885 = (29.7757509844, 12.3249440700, 51.1860440692)
Atom 1886 = (25.5220722724, 6.8329468154, 48.7211043880)
Atom 1887 = (29.7757509844, 0.5349058381, 41.7971483690)
Atom 1888 = (29.7757509844, 14.2007994690, 48.7211043880)
Atom 1889 = (28.2733432352, 3.3184722180, 48.2142798781)
Atom 1890 = (31.2781587337, 3.3184722180, 48.2142798781)
Atom 1891 = (28.2733432352, 11.4172330891, 55.1382358971)
Atom 1892 = (27.0244800217, 4.0493804355, 55.1382358971)
Atom 1893 = (24.0196645231, 10.6863248715, 48.2142798781)
Atom 1894 = (27.0244800217, 10.6863248715, 48.2142798781)
Atom 1895 = (24.0196645231, 4.0493804355, 55.1382358971)
Atom 1896 = (25.5220722724, 9.7963017258, 56.2654574488)
Atom 1897 = (29.7757509844, 12.1643173610, 68.3657508934)
Atom 1898 = (25.5220722724, 9.7786138906, 58.1100000882)
Atom 1899 = (25.5220722724, 7.9027584916, 55.6450604071)
Atom 1900 = (31.2781587337, 11.4172330891, 68.9861479352)
Atom 1901 = (25.5220722724, 4.9394035812, 63.1894134678)
Atom 1902 = (29.7757509844, 2.4284490723, 56.2654574488)
Atom 1903 = (29.7757509844, 12.3072562348, 63.1894134678)
Atom 1904 = (29.7757509844, 2.5713879460, 61.4417948744)
Atom 1905 = (25.5220722724, 4.7964647075, 68.3657508934)
Atom 1906 = (25.5220722724, 9.9392405995, 61.4417948744)
Atom 1907 = (25.5220722724, 4.9570914165, 65.0339561072)
Atom 1908 = (29.7757509844, 2.4107612371, 58.1100000882)
Atom 1909 = (29.7757509844, 12.3249440700, 65.0339561072)
Atom 1910 = (25.5220722724, 6.8329468154, 62.5690164261)
Atom 1911 = (29.7757509844, 0.5349058381, 55.6450604071)
Atom 1912 = (29.7757509844, 14.2007994690, 62.5690164261)
Atom 1913 = (28.2733432352, 3.3184722180, 62.0621919162)
Atom 1914 = (31.2781587337, 3.3184722180, 62.0621919162)
Atom 1915 = (28.2733432352, 11.4172330891, 68.9861479352)
Atom 1916 = (27.0244800217, 4.0493804355, 68.9861479352)
Atom 1917 = (24.0196645231, 10.6863248715, 62.0621919162)
Atom 1918 = (27.0244800217, 10.6863248715, 62.0621919162)
Atom 1919 = (24.0196645231, 4.0493804355, 68.9861479352)
Atom 1920 = (25.5220722724, 24.5320070329, 0.8738092967)
Atom 1921 = (29.7757509844, 26.9000226681, 12.9741027413)
Atom 1922 = (25.5220722724, 24.5143191976, 2.7183519361)
Atom 1923 = (25.5220722724, 22.6384637987, 0.2534122550)
Atom 1924 = (31.2781587337, 26.1529383961, 13.5944997831)
Atom 1925 = (25.5220722724, 19.6751088883, 7.7977653157)
Atom 1926 = (29.7757509844, 17.1641543794, 0.8738092967)
Atom 1927 = (29.7757509844, 27.0429615418, 7.7977653157)
Atom 1928 = (29.7757509844, 17.3070932531, 6.0501467223)
Atom 1929 = (25.5220722724, 19.5321700146, 12.9741027413)
Atom 1930 = (25.5220722724, 24.6749459066, 6.0501467223)
Atom 1931 = (25.5220722724, 19.6927967235, 9.6423079551)
Atom 1932 = (29.7757509844, 17.1464665441, 2.7183519361)
Atom 1933 = (29.7757509844, 27.0606493771, 9.6423079551)
Atom 1934 = (25.5220722724, 21.5686521225, 7.1773682740)
Atom 1935 = (29.7757509844, 15.2706111451, 0.2534122550)
Atom 1936 = (29.7757509844, 28.9365047760, 7.1773682740)
Atom 1937 = (28.2733432352, 18.0541775251, 6.6705437641)
Atom 1938 = (31.2781587337, 18.0541775251, 6.6705437641)
Atom 1939 = (28.2733432352, 26.1529383961, 13.5944997831)
Atom 1940 = (27.0244800217, 18.7850857426, 13.5944997831)
Atom 1941 = (24.0196645231, 25.4220301786, 6.6705437641)
Atom 1942 = (27.0244800217, 25.4220301786, 6.6705437641)
Atom 1943 = (24.0196645231, 18.7850857426, 13.5944997831)
Atom 1944 = (25.5220722724, 24.5320070329, 14.7217213347)
Atom 1945 = (29.7757509844, 26.9000226681, 26.8220147793)
Atom 1946 = (25.5220722724, 24.5143191976, 16.5662639741)
Atom 1947 = (25.5220722724, 22.6384637987, 14.1013242930)
Atom 1948 = (31.2781587337, 26.1529383961, 27.4424118211)
Atom 1949 = (25.5220722724, 19.6751088883, 21.6456773538)
Atom 1950 = (29.7757509844, 17.1641543794, 14.7217213347)
Atom 1951 = (29.7757509844, 27.0429615418, 21.6456773538)
Atom 1952 = (29.7757509844, 17.3070932531, 19.8980587603)
Atom 1953 = (25.5220722724, 19.5321700146, 26.8220147793)
Atom 1954 = (25.5220722724, 24.6749459066, 19.8980587603)
Atom 1955 = (25.5220722724, 19.6927967235, 23.4902199931)
Atom 1956 = (29.7757509844, 17.1464665441, 16.5662639741)
Atom 1957 = (29.7757509844, 27.0606493771, 23.4902199931)
Atom 1958 = (25.5220722724, 21.5686521225, 21.0252803120)
Atom 1959 = (29.7757509844, 15.2706111451, 14.1013242930)
Atom 1960 = (29.7757509844, 28.9365047760, 21.0252803120)
Atom 1961 = (28.2733432352, 18.0541775251, 20.5184558021)
Atom 1962 = (31.2781587337, 18.0541775251, 20.5184558021)
Atom 1963 = (28.2733432352, 26.1529383961, 27.4424118211)
Atom 1964 = (27.0244800217, 18.7850857426, 27.4424118211)
Atom 1965 = (24.0196645231, 25.4220301786, 20.5184558021)
Atom 1966 = (27.0244800217, 25.4220301786, 20.5184558021)
Atom 1967 = (24.0196645231, 18.7850857426, 27.4424118211)
Atom 1968 = (25.5220722724, 24.5320070329, 28.5696333728)
Atom 1969 = (29.7757509844, 26.9000226681, 40.6699268174)
Atom 1970 = (25.5220722724, 24.5143191976, 30.4141760121)
Atom 1971 = (25.5220722724, 22.6384637987, 27.9492363310)
Atom 1972 = (31.2781587337, 26.1529383961, 41.2903238591)
Atom 1973 = (25.5220722724, 19.6751088883, 35.4935893918)
Atom 1974 = (29.7757509844, 17.1641543794, 28.5696333728)
Atom 1975 = (29.7757509844, 27.0429615418, 35.4935893918)
Atom 1976 = (29.7757509844, 17.3070932531, 33.7459707983)
Atom 1977 = (25.5220722724, 19.5321700146, 40.6699268174)
Atom 1978 = (25.5220722724, 24.6749459066, 33.7459707983)
Atom 1979 = (25.5220722724, 19.6927967235, 37.3381320311)
Atom 1980 = (29.7757509844, 17.1464665441, 30.4141760121)
Atom 1981 = (29.7757509844, 27.0606493771, 37.3381320311)
Atom 1982 = (25.5220722724, 21.5686521225, 34.8731923500)
Atom 1983 = (29.7757509844, 15.2706111451, 27.9492363310)
Atom 1984 = (29.7757509844, 28.9365047760, 34.8731923500)
Atom 1985 = (28.2733432352, 18.0541775251, 34.3663678401)
Atom 1986 = (31.2781587337, 18.0541775251, 34.3663678401)
Atom 1987 = (28.2733432352, 26.1529383961, 41.2903238591)
Atom 1988 = (27.0244800217, 18.7850857426, 41.2903238591)
Atom 1989 = (24.0196645231, 25.4220301786, 34.3663678401)
Atom 1990 = (27.0244800217, 25.4220301786, 34.3663678401)
Atom 1991 = (24.0196645231, 18.7850857426, 41.2903238591)
Atom 1992 = (25.5220722724, 24.5320070329, 42.4175454108)
Atom 1993 = (29.7757509844, 26.9000226681, 54.5178388554)
Atom 1994 = (25.5220722724, 24.5143191976, 44.2620880502)
Atom 1995 = (25.5220722724, 22.6384637987, 41.7971483690)
Atom 1996 = (31.2781587337, 26.1529383961, 55.1382358971)
Atom 1997 = (25.5220722724, 19.6751088883, 49.3415014298)
Atom 1998 = (29.7757509844, 17.1641543794, 42.4175454108)
Atom 1999 = (29.7757509844, 27.0429615418, 49.3415014298)
Atom 2000 = (29.7757509844, 17.3070932531, 47.5938828364)
Atom 2001 = (25.5220722724, 19.5321700146, 54.5178388554)
Atom 2002 = (25.5220722724, 24.6749459066, 47.5938828364)
Atom 2003 = (25.5220722724, 19.6927967235, 51.1860440692)
Atom 2004 = (29.7757509844, 17.1464665441, 44.2620880502)
Atom 2005 = (29.7757509844, 27.0606493771, 51.1860440692)
Atom 2006 = (25.5220722724, 21.5686521225, 48.7211043880)
Atom 2007 = (29.7757509844, 15.2706111451, 41.7971483690)
Atom 2008 = (29.7757509844, 28.9365047760, 48.7211043880)
Atom 2009 = (28.2733432352, 18.0541775251, 48.2142798781)
Atom 2010 = (31.2781587337, 18.0541775251, 48.2142798781)
Atom 2011 = (28.2733432352, 26.1529383961, 55.1382358971)
Atom 2012 = (27.0244800217, 18.7850857426, 55.1382358971)
Atom 2013 = (24.0196645231, 25.4220301786, 48.2142798781)
Atom 2014 = (27.0244800217, 25.4220301786, 48.2142798781)
Atom 2015 = (24.0196645231, 18.7850857426, 55.1382358971)
Atom 2016 = (25.5220722724, 24.5320070329, 56.2654574488)
Atom 2017 = (29.7757509844, 26.9000226681, 68.3657508934)
Atom 2018 = (25.5220722724, 24.5143191976, 58.1100000882)
Atom 2019 = (25.5220722724, 22.6384637987, 55.6450604071)
Atom 2020 = (31.2781587337, 26.1529383961, 68.9861479352)
Atom 2021 = (25.5220722724, 19.6751088883, 63.1894134678)
Atom 2022 = (29.7757509844, 17.1641543794, 56.2654574488)
Atom 2023 = (29.7757509844, 27.0429615418, 63.1894134678)
Atom 2024 = (29.7757509844, 17.3070932531, 61.4417948744)
Atom 2025 = (25.5220722724, 19.5321700146, 68.3657508934)
Atom 2026 = (25.5220722724, 24.6749459066, 61.4417948744)
Atom 2027 = (25.5220722724, 19.6927967235, 65.0339561072)
Atom 2028 = (29.7757509844, 17.1464665441, 58.1100000882)
Atom 2029 = (29.7757509844, 27.0606493771, 65.0339561072)
Atom 2030 = (25.5220722724, 21.5686521225, 62.5690164261)
Atom 2031 = (29.7757509844, 15.2706111451, 55.6450604071)
Atom 2032 = (29.7757509844, 28.9365047760, 62.5690164261)
Atom 2033 = (28.2733432352, 18.0541775251, 62.0621919162)
Atom 2034 = (31.2781587337, 18.0541775251, 62.0621919162)
Atom 2035 = (28.2733432352, 26.1529383961, 68.9861479352)
Atom 2036 = (27.0244800217, 18.7850857426, 68.9861479352)
Atom 2037 = (24.0196645231, 25.4220301786, 62.0621919162)
Atom 2038 = (27.0244800217, 25.4220301786, 62.0621919162)
Atom 2039 = (24.0196645231, 18.7850857426, 68.9861479352)
Atom 2040 = (25.5220722724, 39.2677123399, 0.8738092967)
Atom 2041 = (29.7757509844, 41.6357279752, 12.9741027413)
Atom 2042 = (25.5220722724, 39.2500245047, 2.7183519361)
Atom 2043 = (25.5220722724, 37.3741691057, 0.2534122550)
Atom 2044 = (31.2781587337, 40.8886437032, 13.5944997831)
Atom 2045 = (25.5220722724, 34.4108141953, 7.7977653157)
Atom 2046 = (29.7757509844, 31.8998596864, 0.8738092967)
Atom 2047 = (29.7757509844, 41.7786668489, 7.7977653157)
Atom 2048 = (29.7757509844, 32.0427985601, 6.0501467223)
Atom 2049 = (25.5220722724, 34.2678753216, 12.9741027413)
Atom 2050 = (25.5220722724, 39.4106512137, 6.0501467223)
Atom 2051 = (25.5220722724, 34.4285020306, 9.6423079551)
Atom 2052 = (29.7757509844, 31.8821718512, 2.7183519361)
Atom 2053 = (29.7757509844, 41.7963546841, 9.6423079551)
Atom 2054 = (25.5220722724, 36.3043574296, 7.1773682740)
Atom 2055 = (29.7757509844, 30.0063164522, 0.2534122550)
Atom 2056 = (29.7757509844, 43.6722100831, 7.1773682740)
Atom 2057 = (28.2733432352, 32.7898828321, 6.6705437641)
Atom 2058 = (31.2781587337, 32.7898828321, 6.6705437641)
Atom 2059 = (28.2733432352, 40.8886437032, 13.5944997831)
Atom 2060 = (27.0244800217, 33.5207910496, 13.5944997831)
Atom 2061 = (24.0196645231, 40.1577354856, 6.6705437641)
Atom 2062 = (27.0244800217, 40.1577354856, 6.6705437641)
Atom 2063 = (24.0196645231, 33.5207910496, 13.5944997831)
Atom 2064 = (25.5220722724, 39.2677123399, 14.7217213347)
Atom 2065 = (29.7757509844, 41.6357279752, 26.8220147793)
Atom 2066 = (25.5220722724, 39.2500245047, 16.5662639741)
Atom 2067 = (25.5220722724, 37.3741691057, 14.1013242930)
Atom 2068 = (31.2781587337, 40.8886437032, 27.4424118211)
Atom 2069 = (25.5220722724, 34.4108141953, 21.6456773538)
Atom 2070 = (29.7757509844, 31.8998596864, 14.7217213347)
Atom 2071 = (29.7757509844, 41.7786668489, 21.6456773538)
Atom 2072 = (29.7757509844, 32.0427985601, 19.8980587603)
Atom 2073 = (25.5220722724, 34.2678753216, 26.8220147793)
Atom 2074 = (25.5220722724, 39.4106512137, 19.8980587603)
Atom 2075 = (25.5220722724, 34.4285020306, 23.4902199931)
Atom 2076 = (29.7757509844, 31.8821718512, 16.5662639741)
Atom 2077 = (29.7757509844, 41.7963546841, 23.4902199931)
Atom 2078 = (25.5220722724, 36.3043574296, 21.0252803120)
Atom 2079 = (29.7757509844, 30.0063164522, 14.1013242930)
Atom 2080 = (29.7757509844, 43.6722100831, 21.0252803120)
Atom 2081 = (28.2733432352, 32.7898828321, 20.5184558021)
Atom 2082 = (31.2781587337, 32.7898828321, 20.5184558021)
Atom 2083 = (28.2733432352, 40.8886437032, 27.4424118211)
Atom 2084 = (27.0244800217, 33.5207910496, 27.4424118211)
Atom 2085 = (24.0196645231, 40.1577354856, 20.5184558021)
Atom 2086 = (27.0244800217, 40.1577354856, 20.5184558021)
Atom 2087 = (24.0196645231, 33.5207910496, 27.4424118211)
Atom 2088 = (25.5220722724, 39.2677123399, 28.5696333728)
Atom 2089 = (29.7757509844, 41.6357279752, 40.6699268174)
Atom 2090 = (25.5220722724, 39.2500245047, 30.4141760121)
Atom 2091 = (25.5220722724, 37.3741691057, 27.9492363310)
Atom 2092 = (31.2781587337, 40.8886437032, 41.2903238591)
Atom 2093 = (25.5220722724, 34.4108141953, 35.4935893918)
Atom 2094 = (29.7757509844, 31.8998596864, 28.5696333728)
Atom 2095 = (29.7757509844, 41.7786668489, 35.4935893918)
Atom 2096 = (29.7757509844, 32.0427985601, 33.7459707983)
Atom 2097 = (25.5220722724, 34.2678753216, 40.6699268174)
Atom 2098 = (25.5220722724, 39.4106512137, 33.7459707983)
Atom 2099 = (25.5220722724, 34.4285020306, 37.3381320311)
Atom 2100 = (29.7757509844, 31.8821718512, 30.4141760121)
Atom 2101 = (29.7757509844, 41.7963546841, 37.3381320311)
Atom 2102 = (25.5220722724, 36.3043574296, 34.8731923500)
Atom 2103 = (29.7757509844, 30.0063164522, 27.9492363310)
Atom 2104 = (29.7757509844, 43.6722100831, 34.8731923500)
Atom 2105 = (28.2733432352, 32.7898828321, 34.3663678401)
Atom 2106 = (31.2781587337, 32.7898828321, 34.3663678401)
Atom 2107 = (28.2733432352, 40.8886437032, 41.2903238591)
Atom 2108 = (27.0244800217, 33.5207910496, 41.2903238591)
Atom 2109 = (24.0196645231, 40.1577354856, 34.3663678401)
Atom 2110 = (27.0244800217, 40.1577354856, 34.3663678401)
Atom 2111 = (24.0196645231, 33.5207910496, 41.2903238591)
Atom 2112 = (25.5220722724, 39.2677123399, 42.4175454108)
Atom 2113 = (29.7757509844, 41.6357279752, 54.5178388554)
Atom 2114 = (25.5220722724, 39.2500245047, 44.2620880502)
Atom 2115 = (25.5220722724, 37.3741691057, 41.7971483690)
Atom 2116 = (31.2781587337, 40.8886437032, 55.1382358971)
Atom 2117 = (25.5220722724, 34.4108141953, 49.3415014298)
Atom 2118 = (29.7757509844, 31.8998596864, 42.4175454108)
Atom 2119 = (29.7757509844, 41.7786668489, 49.3415014298)
Atom 2120 = (29.7757509844, 32.0427985601, 47.5938828364)
Atom 2121 = (25.5220722724, 34.2678753216, 54.5178388554)
Atom 2122 = (25.5220722724, 39.4106512137, 47.5938828364)
Atom 2123 = (25.5220722724, 34.4285020306, 51.1860440692)
Atom 2124 = (29.7757509844, 31.8821718512, 44.2620880502)
Atom 2125 = (29.7757509844, 41.7963546841, 51.1860440692)
Atom 2126 = (25.5220722724, 36.3043574296, 48.7211043880)
Atom 2127 = (29.7757509844, 30.0063164522, 41.7971483690)
Atom 2128 = (29.7757509844, 43.6722100831, 48.7211043880)
Atom 2129 = (28.2733432352, 32.7898828321, 48.2142798781)
Atom 2130 = (31.2781587337, 32.7898828321, 48.2142798781)
Atom 2131 = (28.2733432352, 40.8886437032, 55.1382358971)
Atom 2132 = (27.0244800217, 33.5207910496, 55.1382358971)
Atom 2133 = (24.0196645231, 40.1577354856, 48.2142798781)
Atom 2134 = (27.0244800217, 40.1577354856, 48.2142798781)
Atom 2135 = (24.0196645231, 33.5207910496, 55.1382358971)
Atom 2136 = (25.5220722724, 39.2677123399, 56.2654574488)
Atom 2137 = (29.7757509844, 41.6357279752, 68.3657508934)
Atom 2138 = (25.5220722724, 39.2500245047, 58.1100000882)
Atom 2139 = (25.5220722724, 37.3741691057, 55.6450604071)
Atom 2140 = (31.2781587337, 40.8886437032, 68.9861479352)
Atom 2141 = (25.5220722724, 34.4108141953, 63.1894134678)
Atom 2142 = (29.7757509844, 31.8998596864, 56.2654574488)
Atom 2143 = (29.7757509844, 41.7786668489, 63.1894134678)
Atom 2144 = (29.7757509844, 32.0427985601, 61.4417948744)
Atom 2145 = (25.5220722724, 34.2678753216, 68.3657508934)
Atom 2146 = (25.5220722724, 39.4106512137, 61.4417948744)
Atom 2147 = (25.5220722724, 34.4285020306, 65.0339561072)
Atom 2148 = (29.7757509844, 31.8821718512, 58.1100000882)
Atom 2149 = (29.7757509844, 41.7963546841, 65.0339561072)
Atom 2150 = (25.5220722724, 36.3043574296, 62.5690164261)
Atom 2151 = (29.7757509844, 30.0063164522, 55.6450604071)
Atom 2152 = (29.7757509844, 43.6722100831, 62.5690164261)
Atom 2153 = (28.2733432352, 32.7898828321, 62.0621919162)
Atom 2154 = (31.2781587337, 32.7898828321, 62.0621919162)
Atom 2155 = (28.2733432352, 40.8886437032, 68.9861479352)
Atom 2156 = (27.0244800217, 33.5207910496, 68.9861479352)
Atom 2157 = (24.0196645231, 40.1577354856, 62.0621919162)
Atom 2158 = (27.0244800217, 40.1577354856, 62.0621919162)
Atom 2159 = (24.0196645231, 33.5207910496, 68.9861479352)
Atom 2160 = (25.5220722724, 54.0034176470, 0.8738092967)
Atom 2161 = (29.7757509844, 56.3714332822, 12.9741027413)
Atom 2162 = (25.5220722724, 53.9857298118, 2.7183519361)
Atom 2163 = (25.5220722724, 52.1098744128, 0.2534122550)
Atom 2164 = (31.2781587337, 55.6243490102, 13.5944997831)
Atom 2165 = (25.5220722724, 49.1465195024, 7.7977653157)
Atom 2166 = (29.7757509844, 46.6355649935, 0.8738092967)
Atom 2167 = (29.7757509844, 56.5143721559, 7.7977653157)
Atom 2168 = (29.7757509844, 46.7785038672, 6.0501467223)
Atom 2169 = (25.5220722724, 49.0035806287, 12.9741027413)
Atom 2170 = (25.5220722724, 54.1463565207, 6.0501467223)
Atom 2171 = (25.5220722724, 49.1642073376, 9.6423079551)
Atom 2172 = (29.7757509844, 46.6178771582, 2.7183519361)
Atom 2173 = (29.7757509844, 56.5320599912, 9.6423079551)
Atom 2174 = (25.5220722724, 51.0400627366, 7.1773682740)
Atom 2175 = (29.7757509844, 44.7420217593, 0.2534122550)
Atom 2176 = (29.7757509844, 58.4079153901, 7.1773682740)
Atom 2177 = (28.2733432352, 47.5255881392, 6.6705437641)
Atom 2178 = (31.2781587337, 47.5255881392, 6.6705437641)
Atom 2179 = (28.2733432352, 55.6243490102, 13.5944997831)
Atom 2180 = (27.0244800217, 48.2564963567, 13.5944997831)
Atom 2181 = (24.0196645231, 54.8934407927, 6.6705437641)
Atom 2182 = (27.0244800217, 54.8934407927, 6.6705437641)
Atom 2183 = (24.0196645231, 48.2564963567, 13.5944997831)
Atom 2184 = (25.5220722724, 54.0034176470, 14.7217213347)
Atom 2185 = (29.7757509844, 56.3714332822, 26.8220147793)
Atom 2186 = (25.5220722724, 53.9857298118, 16.5662639741)
Atom 2187 = (25.5220722724, 52.1098744128, 14.1013242930)
Atom 2188 = (31.2781587337, 55.6243490102, 27.4424118211)
Atom 2189 = (25.5220722724, 49.1465195024, 21.6456773538)
Atom 2190 = (29.7757509844, 46.6355649935, 14.7217213347)
Atom 2191 = (29.7757509844, 56.5143721559, 21.6456773538)
Atom 2192 = (29.7757509844, 46.7785038672, 19.8980587603)
Atom 2193 = (25.5220722724, 49.0035806287, 26.8220147793)
Atom 2194 = (25.5220722724, 54.1463565207, 19.8980587603)
Atom 2195 = (25.5220722724, 49.1642073376, 23.4902199931)
Atom 2196 = (29.7757509844, 46.6178771582, 16.5662639741)
Atom 2197 = (29.7757509844, 56.5320599912, 23.4902199931)
Atom 2198 = (25.5220722724, 51.0400627366, 21.0252803120)
Atom 2199 = (29.7757509844, 44.7420217593, 14.1013242930)
Atom 2200 = (29.7757509844, 58.4079153901, 21.0252803120)
Atom 2201 = (28.2733432352, 47.5255881392, 20.5184558021)
Atom 2202 = (31.2781587337, 47.5255881392, 20.5184558021)
Atom 2203 = (28.2733432352, 55.6243490102, 27.4424118211)
Atom 2204 = (27.0244800217, 48.2564963567, 27.4424118211)
Atom 2205 = (24.0196645231, 54.8934407927, 20.5184558021)
Atom 2206 = (27.0244800217, 54.8934407927, 20.5184558021)
Atom 2207 = (24.0196645231, 48.2564963567, 27.4424118211)
Atom 2208 = (25.5220722724, 54.0034176470, 28.5696333728)
Atom 2209 = (29.7757509844, 56.3714332822, 40.6699268174)
Atom 2210 = (25.5220722724, 53.9857298118, 30.4141760121)
Atom 2211 = (25.5220722724, 52.1098744128, 27.9492363310)
Atom 2212 = (31.2781587337, 55.6243490102, 41.2903238591)
Atom 2213 = (25.5220722724, 49.1465195024, 35.4935893918)
Atom 2214 = (29.7757509844, 46.6355649935, 28.5696333728)
Atom 2215 = (29.7757509844, 56.5143721559, 35.4935893918)
Atom 2216 = (29.7757509844, 46.7785038672, 33.7459707983)
Atom 2217 = (25.5220722724, 49.0035806287, 40.6699268174)
Atom 2218 = (25.5220722724, 54.1463565207, 33.7459707983)
Atom 2219 = (25.5220722724, 49.1642073376, 37.3381320311)
Atom 2220 = (29.7757509844, 46.6178771582, 30.4141760121)
Atom 2221 = (29.7757509844, 56.5320599912, 37.3381320311)
Atom 2222 = (25.5220722724, 51.0400627366, 34.8731923500)
Atom 2223 = (29.7757509844, 44.7420217593, 27.9492363310)
Atom 2224 = (29.7757509844, 58.4079153901, 34.8731923500)
Atom 2225 = (28.2733432352, 47.5255881392, 34.3663678401)
Atom 2226 = (31.2781587337, 47.5255881392, 34.3663678401)
Atom 2227 = (28.2733432352, 55.6243490102, 41.2903238591)
Atom 2228 = (27.0244800217, 48.2564963567, 41.2903238591)
Atom 2229 = (24.0196645231, 54.8934407927, 34.3663678401)
Atom 2230 = (27.0244800217, 54.8934407927, 34.3663678401)
Atom 2231 = (24.0196645231, 48.2564963567, 41.2903238591)
Atom 2232 = (25.5220722724, 54.0034176470, 42.4175454108)
Atom 2233 = (29.7757509844, 56.3714332822, 54.5178388554)
Atom 2234 = (25.5220722724, 53.9857298118, 44.2620880502)
Atom 2235 = (25.5220722724, 52.1098744128, 41.7971483690)
Atom 2236 = (31.2781587337, 55.6243490102, 55.1382358971)
Atom 2237 = (25.5220722724, 49.1465195024, 49.3415014298)
Atom 2238 = (29.7757509844, 46.6355649935, 42.4175454108)
Atom 2239 = (29.7757509844, 56.5143721559, 49.3415014298)
Atom 2240 = (29.7757509844, 46.7785038672, 47.5938828364)
Atom 2241 = (25.5220722724, 49.0035806287, 54.5178388554)
Atom 2242 = (25.5220722724, 54.1463565207, 47.5938828364)
Atom 2243 = (25.5220722724, 49.1642073376, 51.1860440692)
Atom 2244 = (29.7757509844, 46.6178771582, 44.2620880502)
Atom 2245 = (29.7757509844, 56.5320599912, 51.1860440692)
Atom 2246 = (25.5220722724, 51.0400627366, 48.7211043880)
Atom 2247 = (29.7757509844, 44.7420217593, 41.7971483690)
Atom 2248 = (29.7757509844, 58.4079153901, 48.7211043880)
Atom 2249 = (28.2733432352, 47.5255881392, 48.2142798781)
Atom 2250 = (31.2781587337, 47.5255881392, 48.2142798781)
Atom 2251 = (28.2733432352, 55.6243490102, 55.1382358971)
Atom 2252 = (27.0244800217, 48.2564963567, 55.1382358971)
Atom 2253 = (24.0196645231, 54.8934407927, 48.2142798781)
Atom 2254 = (27.0244800217, 54.8934407927, 48.2142798781)
Atom 2255 = (24.0196645231, 48.2564963567, 55.1382358971)
Atom 2256 = (25.5220722724, 54.0034176470, 56.2654574488)
Atom 2257 = (29.7757509844, 56.3714332822, 68.3657508934)
Atom 2258 = (25.5220722724, 53.9857298118, 58.1100000882)
Atom 2259 = (25.5220722724, 52.1098744128, 55.6450604071)
Atom 2260 = (31.2781587337, 55.6243490102, 68.9861479352)
Atom 2261 = (25.5220722724, 49.1465195024, 63.1894134678)
Atom 2262 = (29.7757509844, 46.6355649935, 56.2654574488)
Atom 2263 = (29.7757509844, 56.5143721559, 63.1894134678)
Atom 2264 = (29.7757509844, 46.7785038672, 61.4417948744)
Atom 2265 = (25.5220722724, 49.0035806287, 68.3657508934)
Atom 2266 = (25.5220722724, 54.1463565207, 61.4417948744)
Atom 2267 = (25.5220722724, 49.1642073376, 65.0339561072)
Atom 2268 = (29.7757509844, 46.6178771582, 58.1100000882)
Atom 2269 = (29.7757509844, 56.5320599912, 65.0339561072)
Atom 2270 = (25.5220722724, 51.0400627366, 62.5690164261)
Atom 2271 = (29.7757509844, 44.7420217593, 55.6450604071)
Atom 2272 = (29.7757509844, 58.4079153901, 62.5690164261)
Atom 2273 = (28.2733432352, 47.5255881392, 62.0621919162)
Atom 2274 = (31.2781587337, 47.5255881392, 62.0621919162)
Atom 2275 = (28.2733432352, 55.6243490102, 68.9861479352)
Atom 2276 = (27.0244800217, 48.2564963567, 68.9861479352)
Atom 2277 = (24.0196645231, 54.8934407927, 62.0621919162)
Atom 2278 = (27.0244800217, 54.8934407927, 62.0621919162)
Atom 2279 = (24.0196645231, 48.2564963567, 68.9861479352)
Atom 2280 = (25.5220722724, 68.7391229541, 0.8738092967)
Atom 2281 = (29.7757509844, 71.1071385893, 12.9741027413)
Atom 2282 = (25.5220722724, 68.7214351188, 2.7183519361)
Atom 2283 = (25.5220722724, 66.8455797198, 0.2534122550)
Atom 2284 = (31.2781587337, 70.3600543173, 13.5944997831)
Atom 2285 = (25.5220722724, 63.8822248095, 7.7977653157)
Atom 2286 = (29.7757509844, 61.3712703005, 0.8738092967)
Atom 2287 = (29.7757509844, 71.2500774630, 7.7977653157)
Atom 2288 = (29.7757509844, 61.5142091742, 6.0501467223)
Atom 2289 = (25.5220722724, 63.7392859357, 12.9741027413)
Atom 2290 = (25.5220722724, 68.8820618278, 6.0501467223)
Atom 2291 = (25.5220722724, 63.8999126447, 9.6423079551)
Atom 2292 = (29.7757509844, 61.3535824653, 2.7183519361)
Atom 2293 = (29.7757509844, 71.2677652982, 9.6423079551)
Atom 2294 = (25.5220722724, 65.7757680437, 7.1773682740)
Atom 2295 = (29.7757509844, 59.4777270663, 0.2534122550)
Atom 2296 = (29.7757509844, 73.1436206972, 7.1773682740)
Atom 2297 = (28.2733432352, 62.2612934462, 6.6705437641)
Atom 2298 = (31.2781587337, 62.2612934462, 6.6705437641)
Atom 2299 = (28.2733432352, 70.3600543173, 13.5944997831)
Atom 2300 = (27.0244800217, 62.9922016638, 13.5944997831)
Atom 2301 = (24.0196645231, 69.6291460998, 6.6705437641)
Atom 2302 = (27.0244800217, 69.6291460998, 6.6705437641)
Atom 2303 = (24.0196645231, 62.9922016638, 13.5944997831)
Atom 2304 = (25.5220722724, 68.7391229541, 14.7217213347)
Atom 2305 = (29.7757509844, 71.1071385893, 26.8220147793)
Atom 2306 = (25.5220722724, 68.7214351188, 16.5662639741)
Atom 2307 = (25.5220722724, 66.8455797198, 14.1013242930)
Atom 2308 = (31.2781587337, 70.3600543173, 27.4424118211)
Atom 2309 = (25.5220722724, 63.8822248095, 21.6456773538)
Atom 2310 = (29.7757509844, 61.3712703005, 14.7217213347)
Atom 2311 = (29.7757509844, 71.2500774630, 21.6456773538)
Atom 2312 = (29.7757509844, 61.5142091742, 19.8980587603)
Atom 2313 = (25.5220722724, 63.7392859357, 26.8220147793)
Atom 2314 = (25.5220722724, 68.8820618278, 19.8980587603)
Atom 2315 = (25.5220722724, 63.8999126447, 23.4902199931)
Atom 2316 = (29.7757509844, 61.3535824653, 16.5662639741)
Atom 2317 = (29.7757509844, 71.2677652982, 23.4902199931)
Atom 2318 = (25.5220722724, 65.7757680437, 21.0252803120)
Atom 2319 = (29.7757509844, 59.4777270663, 14.1013242930)
Atom 2320 = (29.7757509844, 73.1436206972, 21.0252803120)
Atom 2321 = (28.2733432352, 62.2612934462, 20.5184558021)
Atom 2322 = (31.2781587337, 62.2612934462, 20.5184558021)
Atom 2323 = (28.2733432352, 70.3600543173, 27.4424118211)
Atom 2324 = (27.0244800217, 62.9922016638, 27.4424118211)
Atom 2325 = (24.0196645231, 69.6291460998, 20.5184558021)
Atom 2326 = (27.0244800217, 69.6291460998, 20.5184558021)
Atom 2327 = (24.0196645231, 62.9922016638, 27.4424118211)
Atom 2328 = (25.5220722724, 68.7391229541, 28.5696333728)
Atom 2329 = (29.7757509844, 71.1071385893, 40.6699268174)
Atom 2330 = (25.5220722724, 68.7214351188, 30.4141760121)
Atom 2331 = (25.5220722724, 66.8455797198, 27.9492363310)
Atom 2332 = (31.2781587337, 70.3600543173, 41.2903238591)
Atom 2333 = (25.5220722724, 63.8822248095, 35.4935893918)
Atom 2334 = (29.7757509844, 61.3712703005, 28.5696333728)
Atom 2335 = (29.7757509844, 71.2500774630, 35.4935893918)
Atom 2336 = (29.7757509844, 61.5142091742, 33.7459707983)
Atom 2337 = (25.5220722724, 63.7392859357, 40.6699268174)
Atom 2338 = (25.5220722724, 68.8820618278, 33.7459707983)
Atom 2339 = (25.5220722724, 63.8999126447, 37.3381320311)
Atom 2340 = (29.7757509844, 61.3535824653, 30.4141760121)
Atom 2341 = (29.7757509844, 71.2677652982, 37.3381320311)
Atom 2342 = (25.5220722724, 65.7757680437, 34.8731923500)
Atom 2343 = (29.7757509844, 59.4777270663, 27.9492363310)
Atom 2344 = (29.7757509844, 73.1436206972, 34.8731923500)
Atom 2345 = (28.2733432352, 62.2612934462, 34.3663678401)
Atom 2346 = (31.2781587337, 62.2612934462, 34.3663678401)
Atom 2347 = (28.2733432352, 70.3600543173, 41.2903238591)
Atom 2348 = (27.0244800217, 62.9922016638, 41.2903238591)
Atom 2349 = (24.0196645231, 69.6291460998, 34.3663678401)
Atom 2350 = (27.0244800217, 69.6291460998, 34.3663678401)
Atom 2351 = (24.0196645231, 62.9922016638, 41.2903238591)
Atom 2352 = (25.5220722724, 68.7391229541, 42.4175454108)
Atom 2353 = (29.7757509844, 71.1071385893, 54.5178388554)
Atom 2354 = (25.5220722724, 68.7214351188, 44.2620880502)
Atom 2355 = (25.5220722724, 66.8455797198, 41.7971483690)
Atom 2356 = (31.2781587337, 70.3600543173, 55.1382358971)
Atom 2357 = (25.5220722724, 63.8822248095, 49.3415014298)
Atom 2358 = (29.7757509844, 61.3712703005, 42.4175454108)
Atom 2359 = (29.7757509844, 71.2500774630, 49.3415014298)
Atom 2360 = (29.7757509844, 61.5142091742, 47.5938828364)
Atom 2361 = (25.5220722724, 63.7392859357, 54.5178388554)
Atom 2362 = (25.5220722724, 68.8820618278, 47.5938828364)
Atom 2363 = (25.5220722724, 63.8999126447, 51.1860440692)
Atom 2364 = (29.7757509844, 61.3535824653, 44.2620880502)
Atom 2365 = (29.7757509844, 71.2677652982, 51.1860440692)
Atom 2366 = (25.5220722724, 65.7757680437, 48.7211043880)
Atom 2367 = (29.7757509844, 59.4777270663, 41.7971483690)
Atom 2368 = (29.7757509844, 73.1436206972, 48.7211043880)
Atom 2369 = (28.2733432352, 62.2612934462, 48.2142798781)
Atom 2370 = (31.2781587337, 62.2612934462, 48.2142798781)
Atom 2371 = (28.2733432352, 70.3600543173, 55.1382358971)
Atom 2372 = (27.0244800217, 62.9922016638, 55.1382358971)
Atom 2373 = (24.0196645231, 69.6291460998, 48.2142798781)
Atom 2374 = (27.0244800217, 69.6291460998, 48.2142798781)
Atom 2375 = (24.0196645231, 62.9922016638, 55.1382358971)
Atom 2376 = (25.5220722724, 68.7391229541, 56.2654574488)
Atom 2377 = (29.7757509844, 71.1071385893, 68.3657508934)
Atom 2378 = (25.5220722724, 68.7214351188, 58.1100000882)
Atom 2379 = (25.5220722724, 66.8455797198, 55.6450604071)
Atom 2380 = (31.2781587337, 70.3600543173, 68.9861479352)
Atom 2381 = (25.5220722724, 63.8822248095, 63.1894134678)
Atom 2382 = (29.7757509844, 61.3712703005, 56.2654574488)
Atom 2383 = (29.7757509844, 71.2500774630, 63.1894134678)
Atom 2384 = (29.7757509844, 61.5142091742, 61.4417948744)
Atom 2385 = (25.5220722724, 63.7392859357, 68.3657508934)
Atom 2386 = (25.5220722724, 68.8820618278, 61.4417948744)
Atom 2387 = (25.5220722724, 63.8999126447, 65.0339561072)
Atom 2388 = (29.7757509844, 61.3535824653, 58.1100000882)
Atom 2389 = (29.7757509844, 71.2677652982, 65.0339561072)
Atom 2390 = (25.5220722724, 65.7757680437, 62.5690164261)
Atom 2391 = (29.7757509844, 59.4777270663, 55.6450604071)
Atom 2392 = (29.7757509844, 73.1436206972, 62.5690164261)
Atom 2393 = (28.2733432352, 62.2612934462, 62.0621919162)
Atom 2394 = (31.2781587337, 62.2612934462, 62.0621919162)
Atom 2395 = (28.2733432352, 70.3600543173, 68.9861479352)
Atom 2396 = (27.0244800217, 62.9922016638, 68.9861479352)
Atom 2397 = (24.0196645231, 69.6291460998, 62.0621919162)
Atom 2398 = (27.0244800217, 69.6291460998, 62.0621919162)
Atom 2399 = (24.0196645231, 62.9922016638, 68.9861479352)
Atom 2400 = (34.0294296965, 9.7963017258, 0.8738092967)
Atom 2401 = (38.2831084086, 12.1643173610, 12.9741027413)
Atom 2402 = (34.0294296965, 9.7786138906, 2.7183519361)
Atom 2403 = (34.0294296965, 7.9027584916, 0.2534122550)
Atom 2404 = (39.7855161578, 11.4172330891, 13.5944997831)
Atom 2405 = (34.0294296965, 4.9394035812, 7.7977653157)
Atom 2406 = (38.2831084086, 2.4284490723, 0.8738092967)
Atom 2407 = (38.2831084086, 12.3072562348, 7.7977653157)
Atom 2408 = (38.2831084086, 2.5713879460, 6.0501467223)
Atom 2409 = (34.0294296965, 4.7964647075, 12.9741027413)
Atom 2410 = (34.0294296965, 9.9392405995, 6.0501467223)
Atom 2411 = (34.0294296965, 4.9570914165, 9.6423079551)
Atom 2412 = (38.2831084086, 2.4107612371, 2.7183519361)
Atom 2413 = (38.2831084086, 12.3249440700, 9.6423079551)
Atom 2414 = (34.0294296965, 6.8329468154, 7.1773682740)
Atom 2415 = (38.2831084086, 0.5349058381, 0.2534122550)
Atom 2416 = (38.2831084086, 14.2007994690, 7.1773682740)
Atom 2417 = (36.7807006593, 3.3184722180, 6.6705437641)
Atom 2418 = (39.7855161578, 3.3184722180, 6.6705437641)
Atom 2419 = (36.7807006593, 11.4172330891, 13.5944997831)
Atom 2420 = (35.5318374458, 4.0493804355, 13.5944997831)
Atom 2421 = (32.5270219472, 10.6863248715, 6.6705437641)
Atom 2422 = (35.5318374458, 10.6863248715, 6.6705437641)
Atom 2423 = (32.5270219472, 4.0493804355, 13.5944997831)
Atom 2424 = (34.0294296965, 9.7963017258, 14.7217213347)
Atom 2425 = (38.2831084086, 12.1643173610, 26.8220147793)
Atom 2426 = (34.0294296965, 9.7786138906, 16.5662639741)
Atom 2427 = (34.0294296965, 7.9027584916, 14.1013242930)
Atom 2428 = (39.7855161578, 11.4172330891, 27.4424118211)
Atom 2429 = (34.0294296965, 4.9394035812, 21.6456773538)
Atom 2430 = (38.2831084086, 2.4284490723, 14.7217213347)
Atom 2431 = (38.2831084086, 12.3072562348, 21.6456773538)
Atom 2432 = (38.2831084086, 2.5713879460, 19.8980587603)
Atom 2433 = (34.0294296965, 4.7964647075, 26.8220147793)
Atom 2434 = (34.0294296965, 9.9392405995, 19.8980587603)
Atom 2435 = (34.0294296965, 4.9570914165, 23.4902199931)
Atom 2436 = (38.2831084086, 2.4107612371, 16.5662639741)
Atom 2437 = (38.2831084086, 12.3249440700, 23.4902199931)
Atom 2438 = (34.0294296965, 6.8329468154, 21.0252803120)
Atom 2439 = (38.2831084086, 0.5349058381, 14.1013242930)
Atom 2440 = (38.2831084086, 14.2007994690, 21.0252803120)
Atom 2441 = (36.7807006593, 3.3184722180, 20.5184558021)
Atom 2442 = (39.7855161578, 3.3184722180, 20.5184558021)
Atom 2443 = (36.7807006593, 11.4172330891, 27.4424118211)
Atom 2444 = (35.5318374458, 4.0493804355, 27.4424118211)
Atom 2445 = (32.5270219472, 10.6863248715, 20.5184558021)
Atom 2446 = (35.5318374458, 10.6863248715, 20.5184558021)
Atom 2447 = (32.5270219472, 4.0493804355, 27.4424118211)
Atom 2448 = (34.0294296965, 9.7963017258, 28.5696333728)
Atom 2449 = (38.2831084086, 12.1643173610, 40.6699268174)
Atom 2450 = (34.0294296965, 9.7786138906, 30.4141760121)
Atom 2451 = (34.0294296965, 7.9027584916, 27.9492363310)
Atom 2452 = (39.7855161578, 11.4172330891, 41.2903238591)
Atom 2453 = (34.0294296965, 4.9394035812, 35.4935893918)
Atom 2454 = (38.2831084086, 2.4284490723, 28.5696333728)
Atom 2455 = (38.2831084086, 12.3072562348, 35.4935893918)
Atom 2456 = (38.2831084086, 2.5713879460, 33.7459707983)
Atom 2457 = (34.0294296965, 4.7964647075, 40.6699268174)
Atom 2458 = (34.0294296965, 9.9392405995, 33.7459707983)
Atom 2459 = (34.0294296965, 4.9570914165, 37.3381320311)
Atom 2460 = (38.2831084086, 2.4107612371, 30.4141760121)
Atom 2461 = (38.2831084086, 12.3249440700, 37.3381320311)
Atom 2462 = (34.0294296965, 6.8329468154, 34.8731923500)
Atom 2463 = (38.2831084086, 0.5349058381, 27.9492363310)
Atom 2464 = (38.2831084086, 14.2007994690, 34.8731923500)
Atom 2465 = (36.7807006593, 3.3184722180, 34.3663678401)
Atom 2466 = (39.7855161578, 3.3184722180, 34.3663678401)
Atom 2467 = (36.7807006593, 11.4172330891, 41.2903238591)
Atom 2468 = (35.5318374458, 4.0493804355, 41.2903238591)
Atom 2469 = (32.5270219472, 10.6863248715, 34.3663678401)
Atom 2470 = (35.5318374458, 10.6863248715, 34.3663678401)
Atom 2471 = (32.5270219472, 4.0493804355, 41.2903238591)
Atom 2472 = (34.0294296965, 9.7963017258, 42.4175454108)
Atom 2473 = (38.2831084086, 12.1643173610, 54.5178388554)
Atom 2474 = (34.0294296965, 9.7786138906, 44.2620880502)
Atom 2475 = (34.0294296965, 7.9027584916, 41.7971483690)
Atom 2476 = (39.7855161578, 11.4172330891, 55.1382358971)
Atom 2477 = (34.0294296965, 4.9394035812, 49.3415014298)
Atom 2478 = (38.2831084086, 2.4284490723, 42.4175454108)
Atom 2479 = (38.2831084086, 12.3072562348, 49.3415014298)
Atom 2480 = (38.2831084086, 2.5713879460, 47.5938828364)
Atom 2481 = (34.0294296965, 4.7964647075, 54.5178388554)
Atom 2482 = (34.0294296965, 9.9392405995, 47.5938828364)
Atom 2483 = (34.0294296965, 4.9570914165, 51.1860440692)
Atom 2484 = (38.2831084086, 2.4107612371, 44.2620880502)
Atom 2485 = (38.2831084086, 12.3249440700, 51.1860440692)
Atom 2486 = (34.0294296965, 6.8329468154, 48.7211043880)
Atom 2487 = (38.2831084086, 0.5349058381, 41.7971483690)
Atom 2488 = (38.2831084086, 14.2007994690, 48.7211043880)
Atom 2489 = (36.7807006593, 3.3184722180, 48.2142798781)
Atom 2490 = (39.7855161578, 3.3184722180, 48.2142798781)
Atom 2491 = (36.7807006593, 11.4172330891, 55.1382358971)
Atom 2492 = (35.5318374458, 4.0493804355, 55.1382358971)
Atom 2493 = (32.5270219472, 10.6863248715, 48.2142798781)
Atom 2494 = (35.5318374458, 10.6863248715, 48.2142798781)
Atom 2495 = (32.5270219472, 4.0493804355, 55.1382358971)
Atom 2496 = (34.0294296965, 9.7963017258, 56.2654574488)
Atom 2497 = (38.2831084086, 12.1643173610, 68.3657508934)
Atom 2498 = (34.0294296965, 9.7786138906, 58.1100000882)
Atom 2499 = (34.0294296965, 7.9027584916, 55.6450604071)
Atom 2500 = (39.7855161578, 11.4172330891, 68.9861479352)
Atom 2501 = (34.0294296965, 4.9394035812, 63.1894134678)
Atom 2502 = (38.2831084086, 2.4284490723, 56.2654574488)
Atom 2503 = (38.2831084086, 12.3072562348, 63.1894134678)
Atom 2504 = (38.2831084086, 2.5713879460, 61.4417948744)
Atom 2505 = (34.0294296965, 4.7964647075, 68.3657508934)
Atom 2506 = (34.0294296965, 9.9392405995, 61.4417948744)
Atom 2507 = (34.0294296965, 4.9570914165, 65.0339561072)
Atom 2508 = (38.2831084086, 2.4107612371, 58.1100000882)
Atom 2509 = (38.2831084086, 12.3249440700, 65.0339561072)
Atom 2510 = (34.0294296965, 6.8329468154, 62.5690164261)
Atom 2511 = (38.2831084086, 0.5349058381, 55.6450604071)
Atom 2512 = (38.2831084086, 14.2007994690, 62.5690164261)
Atom 2513 = (36.7807006593, 3.3184722180, 62.0621919162)
Atom 2514 = (39.7855161578, 3.3184722180, 62.0621919162)
Atom 2515 = (36.7807006593, 11.4172330891, 68.9861479352)
Atom 2516 = (35.5318374458, 4.0493804355, 68.9861479352)
Atom 2517 = (32.5270219472, 10.6863248715, 62.0621919162)
Atom 2518 = (35.5318374458, 10.6863248715, 62.0621919162)
Atom 2519 = (32.5270219472, 4.0493804355, 68.9861479352)
Atom 2520 = (34.0294296965, 24.5320070329, 0.8738092967)
Atom 2521 = (38.2831084086, 26.9000226681, 12.9741027413)
Atom 2522 = (34.0294296965, 24.5143191976, 2.7183519361)
Atom 2523 = (34.0294296965, 22.6384637987, 0.2534122550)
Atom 2524 = (39.7855161578, 26.1529383961, 13.5944997831)
Atom 2525 = (34.0294296965, 19.6751088883, 7.7977653157)
Atom 2526 = (38.2831084086, 17.1641543794, 0.8738092967)
Atom 2527 = (38.2831084086, 27.0429615418, 7.7977653157)
Atom 2528 = (38.2831084086, 17.3070932531, 6.0501467223)
Atom 2529 = (34.0294296965, 19.5321700146, 12.9741027413)
Atom 2530 = (34.0294296965, 24.6749459066, 6.0501467223)
Atom 2531 = (34.0294296965, 19.6927967235, 9.6423079551)
Atom 2532 = (38.2831084086, 17.1464665441, 2.7183519361)
Atom 2533 = (38.2831084086, 27.0606493771, 9.6423079551)
Atom 2534 = (34.0294296965, 21.5686521225, 7.1773682740)
Atom 2535 = (38.2831084086, 15.2706111451, 0.2534122550)
Atom 2536 = (38.2831084086, 28.9365047760, 7.1773682740)
Atom 2537 = (36.7807006593, 18.0541775251, 6.6705437641)
Atom 2538 = (39.7855161578, 18.0541775251, 6.6705437641)
Atom 2539 = (36.7807006593, 26.1529383961, 13.5944997831)
Atom 2540 = (35.5318374458, 18.7850857426, 13.5944997831)
Atom 2541 = (32.5270219472, 25.4220301786, 6.6705437641)
Atom 2542 = (35.5318374458, 25.4220301786, 6.6705437641)
Atom 2543 = (32.5270219472, 18.7850857426, 13.5944997831)
Atom 2544 = (34.0294296965, 24.5320070329, 14.7217213347)
Atom 2545 = (38.2831084086, 26.9000226681, 26.8220147793)
Atom 2546 = (34.0294296965, 24.5143191976, 16.5662639741)
Atom 2547 = (34.0294296965, 22.6384637987, 14.1013242930)
Atom 2548 = (39.7855161578, 26.1529383961, 27.4424118211)
Atom 2549 = (34.0294296965, 19.6751088883, 21.6456773538)
Atom 2550 = (38.2831084086, 17.1641543794, 14.7217213347)
Atom 2551 = (38.2831084086, 27.0429615418, 21.6456773538)
Atom 2552 = (38.2831084086, 17.3070932531, 19.8980587603)
Atom 2553 = (34.0294296965, 19.5321700146, 26.8220147793)
Atom 2554 = (34.0294296965, 24.6749459066, 19.8980587603)
Atom 2555 = (34.0294296965, 19.6927967235, 23.4902199931)
Atom 2556 = (38.2831084086, 17.1464665441, 16.5662639741)
Atom 2557 = (38.2831084086, 27.0606493771, 23.4902199931)
Atom 2558 = (34.0294296965, 21.5686521225, 21.0252803120)
Atom 2559 = (38.2831084086, 15.2706111451, 14.1013242930)
Atom 2560 = (38.2831084086, 28.9365047760, 21.0252803120)
Atom 2561 = (36.7807006593, 18.0541775251, 20.5184558021)
Atom 2562 = (39.7855161578, 18.0541775251, 20.5184558021)
Atom 2563 = (36.7807006593, 26.1529383961, 27.4424118211)
Atom 2564 = (35.5318374458, 18.7850857426, 27.4424118211)
Atom 2565 = (32.5270219472, 25.4220301786, 20.5184558021)
Atom 2566 = (35.5318374458, 25.4220301786, 20.5184558021)
Atom 2567 = (32.5270219472, 18.7850857426, 27.4424118211)
Atom 2568 = (34.0294296965, 24.5320070329, 28.5696333728)
Atom 2569 = (38.2831084086, 26.9000226681, 40.6699268174)
Atom 2570 = (34.0294296965, 24.5143191976, 30.4141760121)
Atom 2571 = (34.0294296965, 22.6384637987, 27.9492363310)
Atom 2572 = (39.7855161578, 26.1529383961, 41.2903238591)
Atom 2573 = (34.0294296965, 19.6751088883, 35.4935893918)
Atom 2574 = (38.2831084086, 17.1641543794, 28.5696333728)
Atom 2575 = (38.2831084086, 27.0429615418, 35.4935893918)
Atom 2576 = (38.2831084086, 17.3070932531, 33.7459707983)
Atom 2577 = (34.0294296965, 19.5321700146, 40.6699268174)
Atom 2578 = (34.0294296965, 24.6749459066, 33.7459707983)
Atom 2579 = (34.0294296965, 19.6927967235, 37.3381320311)
Atom 2580 = (38.2831084086, 17.1464665441, 30.4141760121)
Atom 2581 = (38.2831084086, 27.0606493771, 37.3381320311)
Atom 2582 = (34.0294296965, 21.5686521225, 34.8731923500)
Atom 2583 = (38.2831084086, 15.2706111451, 27.9492363310)
Atom 2584 = (38.2831084086, 28.9365047760, 34.8731923500)
Atom 2585 = (36.7807006593, 18.0541775251, 34.3663678401)
Atom 2586 = (39.7855161578, 18.0541775251, 34.3663678401)
Atom 2587 = (36.7807006593, 26.1529383961, 41.2903238591)
Atom 2588 = (35.5318374458, 18.7850857426, 41.2903238591)
Atom 2589 = (32.5270219472, 25.4220301786, 34.3663678401)
Atom 2590 = (35.5318374458, 25.4220301786, 34.3663678401)
Atom 2591 = (32.5270219472, 18.7850857426, 41.2903238591)
Atom 2592 = (34.0294296965, 24.5320070329, 42.4175454108)
Atom 2593 = (38.2831084086, 26.9000226681, 54.5178388554)
Atom 2594 = (34.0294296965, 24.5143191976, 44.2620880502)
Atom 2595 = (34.0294296965, 22.6384637987, 41.7971483690)
Atom 2596 = (39.7855161578, 26.1529383961, 55.1382358971)
Atom 2597 = (34.0294296965, 19.6751088883, 49.3415014298)
Atom 2598 = (38.2831084086, 17.1641543794, 42.4175454108)
Atom 2599 = (38.2831084086, 27.0429615418, 49.3415014298)
Atom 2600 = (38.2831084086, 17.3070932531, 47.5938828364)
Atom 2601 = (34.0294296965, 19.5321700146, 54.5178388554)
Atom 2602 = (34.0294296965, 24.6749459066, 47.5938828364)
Atom 2603 = (34.0294296965, 19.6927967235, 51.1860440692)
Atom 2604 = (38.2831084086, 17.1464665441, 44.2620880502)
Atom 2605 = (38.2831084086, 27.0606493771, 51.1860440692)
Atom 2606 = (34.0294296965, 21.5686521225, 48.7211043880)
Atom 2607 = (38.2831084086, 15.2706111451, 41.7971483690)
Atom 2608 = (38.2831084086, 28.9365047760, 48.7211043880)
Atom 2609 = (36.7807006593, 18.0541775251, 48.2142798781)
Atom 2610 = (39.7855161578, 18.0541775251, 48.2142798781)
Atom 2611 = (36.7807006593, 26.1529383961, 55.1382358971)
Atom 2612 = (35.5318374458, 18.7850857426, 55.1382358971)
Atom 2613 = (32.5270219472, 25.4220301786, 48.2142798781)
Atom 2614 = (35.5318374458, 25.4220301786, 48.2142798781)
Atom 2615 = (32.5270219472, 18.7850857426, 55.1382358971)
Atom 2616 = (34.0294296965, 24.5320070329, 56.2654574488)
Atom 2617 = (38.2831084086, 26.9000226681, 68.3657508934)
Atom 2618 = (34.0294296965, 24.5143191976, 58.1100000882)
Atom 2619 = (34.0294296965, 22.6384637987, 55.6450604071)
Atom 2620 = (39.7855161578, 26.1529383961, 68.9861479352)
Atom 2621 = (34.0294296965, 19.6751088883, 63.1894134678)
Atom 2622 = (38.2831084086, 17.1641543794, 56.2654574488)
Atom 2623 = (38.2831084086, 27.0429615418, 63.1894134678)
Atom 2624 = (38.2831084086, 17.3070932531, 61.4417948744)
Atom 2625 = (34.0294296965, 19.5321700146, 68.3657508934)
Atom 2626 = (34.0294296965, 24.6749459066, 61.4417948744)
Atom 2627 = (34.0294296965, 19.6927967235, 65.0339561072)
Atom 2628 = (38.2831084086, 17.1464665441, 58.1100000882)
Atom 2629 = (38.2831084086, 27.0606493771, 65.0339561072)
Atom 2630 = (34.0294296965, 21.5686521225, 62.5690164261)
Atom 2631 = (38.2831084086, 15.2706111451, 55.6450604071)
Atom 2632 = (38.2831084086, 28.9365047760, 62.5690164261)
Atom 2633 = (36.7807006593, 18.0541775251, 62.0621919162)
Atom 2634 = (39.7855161578, 18.0541775251, 62.0621919162)
Atom 2635 = (36.7807006593, 26.1529383961, 68.9861479352)
Atom 2636 = (35.5318374458, 18.7850857426, 68.9861479352)
Atom 2637 = (32.5270219472, 25.4220301786, 62.0621919162)
Atom 2638 = (35.5318374458, 25.4220301786, 62.0621919162)
Atom 2639 = (32.5270219472, 18.7850857426, 68.9861479352)
Atom 2640 = (34.0294296965, 39.2677123399, 0.8738092967)
Atom 2641 = (38.2831084086, 41.6357279752, 12.9741027413)
Atom 2642 = (34.0294296965, 39.2500245047, 2.7183519361)
Atom 2643 = (34.0294296965, 37.3741691057, 0.2534122550)
Atom 2644 = (39.7855161578, 40.8886437032, 13.5944997831)
Atom 2645 = (34.0294296965, 34.4108141953, 7.7977653157)
Atom 2646 = (38.2831084086, 31.8998596864, 0.8738092967)
Atom 2647 = (38.2831084086, 41.7786668489, 7.7977653157)
Atom 2648 = (38.2831084086, 32.0427985601, 6.0501467223)
Atom 2649 = (34.0294296965, 34.2678753216, 12.9741027413)
Atom 2650 = (34.0294296965, 39.4106512137, 6.0501467223)
Atom 2651 = (34.0294296965, 34.4285020306, 9.6423079551)
Atom 2652 = (38.2831084086, 31.8821718512, 2.7183519361)
Atom 2653 = (38.2831084086, 41.7963546841, 9.6423079551)
Atom 2654 = (34.0294296965, 36.3043574296, 7.1773682740)
Atom 2655 = (38.2831084086, 30.0063164522, 0.2534122550)
Atom 2656 = (38.2831084086, 43.6722100831, 7.1773682740)
Atom 2657 = (36.7807006593, 32.7898828321, 6.6705437641)
Atom 2658 = (39.7855161578, 32.7898828321, 6.6705437641)
Atom 2659 = (36.7807006593, 40.8886437032, 13.5944997831)
Atom 2660 = (35.5318374458, 33.5207910496, 13.5944997831)
Atom 2661 = (32.5270219472, 40.1577354856, 6.6705437641)
Atom 2662 = (35.5318374458, 40.1577354856, 6.6705437641)
Atom 2663 = (32.5270219472, 33.5207910496, 13.5944997831)
Atom 2664 = (34.0294296965, 39.2677123399, 14.7217213347)
Atom 2665 = (38.2831084086, 41.6357279752, 26.8220147793)
Atom 2666 = (34.0294296965, 39.2500245047, 16.5662639741)
Atom 2667 = (34.0294296965, 37.3741691057, 14.1013242930)
Atom 2668 = (39.7855161578, 40.8886437032, 27.4424118211)
Atom 2669 = (34.0294296965, 34.4108141953, 21.6456773538)
Atom 2670 = (38.2831084086, 31.8998596864, 14.7217213347)
Atom 2671 = (38.2831084086, 41.7786668489, 21.6456773538)
Atom 2672 = (38.2831084086, 32.0427985601, 19.8980587603)
Atom 2673 = (34.0294296965, 34.2678753216, 26.8220147793)
Atom 2674 = (34.0294296965, 39.4106512137, 19.8980587603)
Atom 2675 = (34.0294296965, 34.4285020306, 23.4902199931)
Atom 2676 = (38.2831084086, 31.8821718512, 16.5662639741)
Atom 2677 = (38.2831084086, 41.7963546841, 23.4902199931)
Atom 2678 = (34.0294296965, 36.3043574296, 21.0252803120)
Atom 2679 = (38.2831084086, 30.0063164522, 14.1013242930)
Atom 2680 = (38.2831084086, 43.6722100831, 21.0252803120)
Atom 2681 = (36.7807006593, 32.7898828321, 20.5184558021)
Atom 2682 = (39.7855161578, 32.7898828321, 20.5184558021)
Atom 2683 = (36.7807006593, 40.8886437032, 27.4424118211)
Atom 2684 = (35.5318374458, 33.5207910496, 27.4424118211)
Atom 2685 = (32.5270219472, 40.1577354856, 20.5184558021)
Atom 2686 = (35.5318374458, 40.1577354856, 20.5184558021)
Atom 2687 = (32.5270219472, 33.5207910496, 27.4424118211)
Atom 2688 = (34.0294296965, 39.2677123399, 28.5696333728)
Atom 2689 = (38.2831084086, 41.6357279752, 40.6699268174)
Atom 2690 = (34.0294296965, 39.2500245047, 30.4141760121)
Atom 2691 = (34.0294296965, 37.3741691057, 27.9492363310)
Atom 2692 = (39.7855161578, 40.8886437032, 41.2903238591)
Atom 2693 = (34.0294296965, 34.4108141953, 35.4935893918)
Atom 2694 = (38.2831084086, 31.8998596864, 28.5696333728)
Atom 2695 = (38.2831084086, 41.7786668489, 35.4935893918)
Atom 2696 = (38.2831084086, 32.0427985601, 33.7459707983)
Atom 2697 = (34.0294296965, 34.2678753216, 40.6699268174)
Atom 2698 = (34.0294296965, 39.4106512137, 33.7459707983)
Atom 2699 = (34.0294296965, 34.4285020306, 37.3381320311)
Atom 2700 = (38.2831084086, 31.8821718512, 30.4141760121)
Atom 2701 = (38.2831084086, 41.7963546841, 37.3381320311)
Atom 2702 = (34.0294296965, 36.3043574296, 34.8731923500)
Atom 2703 = (38.2831084086, 30.0063164522, 27.9492363310)
Atom 2704 = (38.2831084086, 43.6722100831, 34.8731923500)
Atom 2705 = (36.7807006593, 32.7898828321, 34.3663678401)
Atom 2706 = (39.7855161578, 32.7898828321, 34.3663678401)
Atom 2707 = (36.7807006593, 40.8886437032, 41.2903238591)
Atom 2708 = (35.5318374458, 33.5207910496, 41.2903238591)
Atom 2709 = (32.5270219472, 40.1577354856, 34.3663678401)
Atom 2710 = (35.5318374458, 40.1577354856, 34.3663678401)
Atom 2711 = (32.5270219472, 33.5207910496, 41.2903238591)
Atom 2712 = (34.0294296965, 39.2677123399, 42.4175454108)
Atom 2713 = (38.2831084086, 41.6357279752, 54.5178388554)
Atom 2714 = (34.0294296965, 39.2500245047, 44.2620880502)
Atom 2715 = (34.0294296965, 37.3741691057, 41.7971483690)
Atom 2716 = (39.7855161578, 40.8886437032, 55.1382358971)
Atom 2717 = (34.0294296965, 34.4108141953, 49.3415014298)
Atom 2718 = (38.2831084086, 31.8998596864, 42.4175454108)
Atom 2719 = (38.2831084086, 41.7786668489, 49.3415014298)
Atom 2720 = (38.2831084086, 32.0427985601, 47.5938828364)
Atom 2721 = (34.0294296965, 34.2678753216, 54.5178388554)
Atom 2722 = (34.0294296965, 39.4106512137, 47.5938828364)
Atom 2723 = (34.0294296965, 34.4285020306, 51.1860440692)
Atom 2724 = (38.2831084086, 31.8821718512, 44.2620880502)
Atom 2725 = (38.2831084086, 41.7963546841, 51.1860440692)
Atom 2726 = (34.0294296965, 36.3043574296, 48.7211043880)
Atom 2727 = (38.2831084086, 30.0063164522, 41.7971483690)
Atom 2728 = (38.2831084086, 43.6722100831, 48.7211043880)
Atom 2729 = (36.7807006593, 32.7898828321, 48.2142798781)
Atom 2730 = (39.7855161578, 32.7898828321, 48.2142798781)
Atom 2731 = (36.7807006593, 40.8886437032, 55.1382358971)
Atom 2732 = (35.5318374458, 33.5207910496, 55.1382358971)
Atom 2733 = (32.5270219472, 40.1577354856, 48.2142798781)
Atom 2734 = (35.5318374458, 40.1577354856, 48.2142798781)
Atom 2735 = (32.5270219472, 33.5207910496, 55.1382358971)
Atom 2736 = (34.0294296965, 39.2677123399, 56.2654574488)
Atom 2737 = (38.2831084086, 41.6357279752, 68.3657508934)
Atom 2738 = (34.0294296965, 39.2500245047, 58.1100000882)
Atom 2739 = (34.0294296965, 37.3741691057, 55.6450604071)
Atom 2740 = (39.7855161578, 40.8886437032, 68.9861479352)
Atom 2741 = (34.0294296965, 34.4108141953, 63.1894134678)
Atom 2742 = (38.2831084086, 31.8998596864, 56.2654574488)
Atom 2743 = (38.2831084086, 41.7786668489, 63.1894134678)
Atom 2744 = (38.2831084086, 32.0427985601, 61.4417948744)
Atom 2745 = (34.0294296965, 34.2678753216, 68.3657508934)
Atom 2746 = (34.0294296965, 39.4106512137, 61.4417948744)
Atom 2747 = (34.0294296965, 34.4285020306, 65.0339561072)
Atom 2748 = (38.2831084086, 31.8821718512, 58.1100000882)
Atom 2749 = (38.2831084086, 41.7963546841, 65.0339561072)
Atom 2750 = (34.0294296965, 36.3043574296, 62.5690164261)
Atom 2751 = (38.2831084086, 30.0063164522, 55.6450604071)
Atom 2752 = (38.2831084086, 43.6722100831, 62.5690164261)
Atom 2753 = (36.7807006593, 32.7898828321, 62.0621919162)
Atom 2754 = (39.7855161578, 32.7898828321, 62.0621919162)
Atom 2755 = (36.7807006593, 40.8886437032, 68.9861479352)
Atom 2756 = (35.5318374458, 33.5207910496, 68.9861479352)
Atom 2757 = (32.5270219472, 40.1577354856, 62.0621919162)
Atom 2758 = (35.5318374458, 40.1577354856, 62.0621919162)
Atom 2759 = (32.5270219472, 33.5207910496, 68.9861479352)
Atom 2760 = (34.0294296965, 54.0034176470, 0.8738092967)
Atom 2761 = (38.2831084086, 56.3714332822, 12.9741027413)
Atom 2762 = (34.0294296965, 53.9857298118, 2.7183519361)
Atom 2763 = (34.0294296965, 52.1098744128, 0.2534122550)
Atom 2764 = (39.7855161578, 55.6243490102, 13.5944997831)
Atom 2765 = (34.0294296965, 49.1465195024, 7.7977653157)
Atom 2766 = (38.2831084086, 46.6355649935, 0.8738092967)
Atom 2767 = (38.2831084086, 56.5143721559, 7.7977653157)
Atom 2768 = (38.2831084086, 46.7785038672, 6.0501467223)
Atom 2769 = (34.0294296965, 49.0035806287, 12.9741027413)
Atom 2770 = (34.0294296965, 54.1463565207, 6.0501467223)
Atom 2771 = (34.0294296965, 49.1642073376, 9.6423079551)
Atom 2772 = (38.2831084086, 46.6178771582, 2.7183519361)
Atom 2773 = (38.2831084086, 56.5320599912, 9.6423079551)
Atom 2774 = (34.0294296965, 51.0400627366, 7.1773682740)
Atom 2775 = (38.2831084086, 44.7420217593, 0.2534122550)
Atom 2776 = (38.2831084086, 58.4079153901, 7.1773682740)
Atom 2777 = (36.7807006593, 47.5255881392, 6.6705437641)
Atom 2778 = (39.7855161578, 47.5255881392, 6.6705437641)
Atom 2779 = (36.7807006593, 55.6243490102, 13.5944997831)
Atom 2780 = (35.5318374458, 48.2564963567, 13.5944997831)
Atom 2781 = (32.5270219472, 54.8934407927, 6.6705437641)
Atom 2782 = (35.5318374458, 54.8934407927, 6.6705437641)
Atom 2783 = (32.5270219472, 48.2564963567, 13.5944997831)
Atom 2784 = (34.0294296965, 54.0034176470, 14.7217213347)
Atom 2785 = (38.2831084086, 56.3714332822, 26.8220147793)
Atom 2786 = (34.0294296965, 53.9857298118, 16.5662639741)
Atom 2787 = (34.0294296965, 52.1098744128, 14.1013242930)
Atom 2788 = (39.7855161578, 55.6243490102, 27.4424118211)
Atom 2789 = (34.0294296965, 49.1465195024, 21.6456773538)
Atom 2790 = (38.2831084086, 46.6355649935, 14.7217213347)
Atom 2791 = (38.2831084086, 56.5143721559, 21.6456773538)
Atom 2792 = (38.2831084086, 46.7785038672, 19.8980587603)
Atom 2793 = (34.0294296965, 49.0035806287, 26.8220147793)
Atom 2794 = (34.0294296965, 54.1463565207, 19.8980587603)
Atom 2795 = (34.0294296965, 49.1642073376, 23.4902199931)
Atom 2796 = (38.2831084086, 46.6178771582, 16.5662639741)
Atom 2797 = (38.2831084086, 56.5320599912, 23.4902199931)
Atom 2798 = (34.0294296965, 51.0400627366, 21.0252803120)
Atom 2799 = (38.2831084086, 44.7420217593, 14.1013242930)
Atom 2800 = (38.2831084086, 58.4079153901, 21.0252803120)
Atom 2801 = (36.7807006593, 47.5255881392, 20.5184558021)
Atom 2802 = (39.7855161578, 47.5255881392, 20.5184558021)
Atom 2803 = (36.7807006593, 55.6243490102, 27.4424118211)
Atom 2804 = (35.5318374458, 48.2564963567, 27.4424118211)
Atom 2805 = (32.5270219472, 54.8934407927, 20.5184558021)
Atom 2806 = (35.5318374458, 54.8934407927, 20.5184558021)
Atom 2807 = (32.5270219472, 48.2564963567, 27.4424118211)
Atom 2808 = (34.0294296965, 54.0034176470, 28.5696333728)
Atom 2809 = (38.2831084086, 56.3714332822, 40.6699268174)
Atom 2810 = (34.0294296965, 53.9857298118, 30.4141760121)
Atom 2811 = (34.0294296965, 52.1098744128, 27.9492363310)
Atom 2812 = (39.7855161578, 55.6243490102, 41.2903238591)
Atom 2813 = (34.0294296965, 49.1465195024, 35.4935893918)
Atom 2814 = (38.2831084086, 46.6355649935, 28.5696333728)
Atom 2815 = (38.2831084086, 56.5143721559, 35.4935893918)
Atom 2816 = (38.2831084086, 46.7785038672, 33.7459707983)
Atom 2817 = (34.0294296965, 49.0035806287, 40.6699268174)
Atom 2818 = (34.0294296965, 54.1463565207, 33.7459707983)
Atom 2819 = (34.0294296965, 49.1642073376, 37.3381320311)
Atom 2820 = (38.2831084086, 46.6178771582, 30.4141760121)
Atom 2821 = (38.2831084086, 56.5320599912, 37.3381320311)
Atom 2822 = (34.0294296965, 51.0400627366, 34.8731923500)
Atom 2823 = (38.2831084086, 44.7420217593, 27.9492363310)
Atom 2824 = (38.2831084086, 58.4079153901, 34.8731923500)
Atom 2825 = (36.7807006593, 47.5255881392, 34.3663678401)
Atom 2826 = (39.7855161578, 47.5255881392, 34.3663678401)
Atom 2827 = (36.7807006593, 55.6243490102, 41.2903238591)
Atom 2828 = (35.5318374458, 48.2564963567, 41.2903238591)
Atom 2829 = (32.5270219472, 54.8934407927, 34.3663678401)
Atom 2830 = (35.5318374458, 54.8934407927, 34.3663678401)
Atom 2831 = (32.5270219472, 48.2564963567, 41.2903238591)
Atom 2832 = (34.0294296965, 54.0034176470, 42.4175454108)
Atom 2833 = (38.2831084086, 56.3714332822, 54.5178388554)
Atom 2834 = (34.0294296965, 53.9857298118, 44.2620880502)
Atom 2835 = (34.0294296965, 52.1098744128, 41.7971483690)
Atom 2836 = (39.7855161578, 55.6243490102, 55.1382358971)
Atom 2837 = (34.0294296965, 49.1465195024, 49.3415014298)
Atom 2838 = (38.2831084086, 46.6355649935, 42.4175454108)
Atom 2839 = (38.2831084086, 56.5143721559, 49.3415014298)
Atom 2840 = (38.2831084086, 46.7785038672, 47.5938828364)
Atom 2841 = (34.0294296965, 49.0035806287, 54.5178388554)
Atom 2842 = (34.0294296965, 54.1463565207, 47.5938828364)
Atom 2843 = (34.0294296965, 49.1642073376, 51.1860440692)
Atom 2844 = (38.2831084086, 46.6178771582, 44.2620880502)
Atom 2845 = (38.2831084086, 56.5320599912, 51.1860440692)
Atom 2846 = (34.0294296965, 51.0400627366, 48.7211043880)
Atom 2847 = (38.2831084086, 44.7420217593, 41.7971483690)
Atom 2848 = (38.2831084086, 58.4079153901, 48.7211043880)
Atom 2849 = (36.7807006593, 47.5255881392, 48.2142798781)
Atom 2850 = (39.7855161578, 47.5255881392, 48.2142798781)
Atom 2851 = (36.7807006593, 55.6243490102, 55.1382358971)
Atom 2852 = (35.5318374458, 48.2564963567, 55.1382358971)
Atom 2853 = (32.5270219472, 54.8934407927, 48.2142798781)
Atom 2854 = (35.5318374458, 54.8934407927, 48.2142798781)
Atom 2855 = (32.5270219472, 48.2564963567, 55.1382358971)
Atom 2856 = (34.0294296965, 54.0034176470, 56.2654574488)
Atom 2857 = (38.2831084086, 56.3714332822, 68.3657508934)
Atom 2858 = (34.0294296965, 53.9857298118, 58.1100000882)
Atom 2859 = (34.0294296965, 52.1098744128, 55.6450604071)
Atom 2860 = (39.7855161578, 55.6243490102, 68.9861479352)
Atom 2861 = (34.0294296965, 49.1465195024, 63.1894134678)
Atom 2862 = (38.2831084086, 46.6355649935, 56.2654574488)
Atom 2863 = (38.2831084086, 56.5143721559, 63.1894134678)
Atom 2864 = (38.2831084086, 46.7785038672, 61.4417948744)
Atom 2865 = (34.0294296965, 49.0035806287, 68.3657508934)
Atom 2866 = (34.0294296965, 54.1463565207, 61.4417948744)
Atom 2867 = (34.0294296965, 49.1642073376, 65.0339561072)
Atom 2868 = (38.2831084086, 46.6178771582, 58.1100000882)
Atom 2869 = (38.2831084086, 56.5320599912, 65.0339561072)
Atom 2870 = (34.0294296965, 51.0400627366, 62.5690164261)
Atom 2871 = (38.2831084086, 44.7420217593, 55.6450604071)
Atom 2872 = (38.2831084086, 58.4079153901, 62.5690164261)
Atom 2873 = (36.7807006593, 47.5255881392, 62.0621919162)
Atom 2874 = (39.7855161578, 47.5255881392, 62.0621919162)
Atom 2875 = (36.7807006593, 55.6243490102, 68.9861479352)
Atom 2876 = (35.5318374458, 48.2564963567, 68.9861479352)
Atom 2877 = (32.5270219472, 54.8934407927, 62.0621919162)
Atom 2878 = (35.5318374458, 54.8934407927, 62.0621919162)
Atom 2879 = (32.5270219472, 48.2564963567, 68.9861479352)
Atom 2880 = (34.0294296965, 68.7391229541, 0.8738092967)
Atom 2881 = (38.2831084086, 71.1071385893, 12.9741027413)
Atom 2882 = (34.0294296965, 68.7214351188, 2.7183519361)
Atom 2883 = (34.0294296965, 66.8455797198, 0.2534122550)
Atom 2884 = (39.7855161578, 70.3600543173, 13.5944997831)
Atom 2885 = (34.0294296965, 63.8822248095, 7.7977653157)
Atom 2886 = (38.2831084086, 61.3712703005, 0.8738092967)
Atom 2887 = (38.2831084086, 71.2500774630, 7.7977653157)
Atom 2888 = (38.2831084086, 61.5142091742, 6.0501467223)
Atom 2889 = (34.0294296965, 63.7392859357, 12.9741027413)
Atom 2890 = (34.0294296965, 68.8820618278, 6.0501467223)
Atom 2891 = (34.0294296965, 63.8999126447, 9.6423079551)
Atom 2892 = (38.2831084086, 61.3535824653, 2.7183519361)
Atom 2893 = (38.2831084086, 71.2677652982, 9.6423079551)
Atom 2894 = (34.0294296965, 65.7757680437, 7.1773682740)
Atom 2895 = (38.2831084086, 59.4777270663, 0.2534122550)
Atom 2896 = (38.2831084086, 73.1436206972, 7.1773682740)
Atom 2897 = (36.7807006593, 62.2612934462, 6.6705437641)
Atom 2898 = (39.7855161578, 62.2612934462, 6.6705437641)
Atom 2899 = (36.7807006593, 70.3600543173, 13.5944997831)
Atom 2900 = (35.5318374458, 62.9922016638, 13.5944997831)
Atom 2901 = (32.5270219472, 69.6291460998, 6.6705437641)
Atom 2902 = (35.5318374458, 69.6291460998, 6.6705437641)
Atom 2903 = (32.5270219472, 62.9922016638, 13.5944997831)
Atom 2904 = (34.0294296965, 68.7391229541, 14.7217213347)
Atom 2905 = (38.2831084086, 71.1071385893, 26.8220147793)
Atom 2906 = (34.0294296965, 68.7214351188, 16.5662639741)
Atom 2907 = (34.0294296965, 66.8455797198, 14.1013242930)
Atom 2908 = (39.7855161578, 70.3600543173, 27.4424118211)
Atom 2909 = (34.0294296965, 63.8822248095, 21.6456773538)
Atom 2910 = (38.2831084086, 61.3712703005, 14.7217213347)
Atom 2911 = (38.2831084086, 71.2500774630, 21.6456773538)
Atom 2912 = (38.2831084086, 61.5142091742, 19.8980587603)
Atom 2913 = (34.0294296965, 63.7392859357, 26.8220147793)
Atom 2914 = (34.0294296965, 68.8820618278, 19.8980587603)
Atom 2915 = (34.0294296965, 63.8999126447, 23.4902199931)
Atom 2916 = (38.2831084086, 61.3535824653, 16.5662639741)
Atom 2917 = (38.2831084086, 71.2677652982, 23.4902199931)
Atom 2918 = (34.0294296965, 65.7757680437, 21.0252803120)
Atom 2919 = (38.2831084086, 59.4777270663, 14.1013242930)
Atom 2920 = (38.2831084086, 73.1436206972, 21.0252803120)
Atom 2921 = (36.7807006593, 62.2612934462, 20.5184558021)
Atom 2922 = (39.7855161578, 62.2612934462, 20.5184558021)
Atom 2923 = (36.7807006593, 70.3600543173, 27.4424118211)
Atom 2924 = (35.5318374458, 62.9922016638, 27.4424118211)
Atom 2925 = (32.5270219472, 69.6291460998, 20.5184558021)
Atom 2926 = (35.5318374458, 69.6291460998, 20.5184558021)
Atom 2927 = (32.5270219472, 62.9922016638, 27.4424118211)
Atom 2928 = (34.0294296965, 68.7391229541, 28.5696333728)
Atom 2929 = (38.2831084086, 71.1071385893, 40.6699268174)
Atom 2930 = (34.0294296965, 68.7214351188, 30.4141760121)
Atom 2931 = (34.0294296965, 66.8455797198, 27.9492363310)
Atom 2932 = (39.7855161578, 70.3600543173, 41.2903238591)
Atom 2933 = (34.0294296965, 63.8822248095, 35.4935893918)
Atom 2934 = (38.2831084086, 61.3712703005, 28.5696333728)
Atom 2935 = (38.2831084086, 71.2500774630, 35.4935893918)
Atom 2936 = (38.2831084086, 61.5142091742, 33.7459707983)
Atom 2937 = (34.0294296965, 63.7392859357, 40.6699268174)
Atom 2938 = (34.0294296965, 68.8820618278, 33.7459707983)
Atom 2939 = (34.0294296965, 63.8999126447, 37.3381320311)
Atom 2940 = (38.2831084086, 61.3535824653, 30.4141760121)
Atom 2941 = (38.2831084086, 71.2677652982, 37.3381320311)
Atom 2942 = (34.0294296965, 65.7757680437, 34.8731923500)
Atom 2943 = (38.2831084086, 59.4777270663, 27.9492363310)
Atom 2944 = (38.2831084086, 73.1436206972, 34.8731923500)
Atom 2945 = (36.7807006593, 62.2612934462, 34.3663678401)
Atom 2946 = (39.7855161578, 62.2612934462, 34.3663678401)
Atom 2947 = (36.7807006593, 70.3600543173, 41.2903238591)
Atom 2948 = (35.5318374458, 62.9922016638, 41.2903238591)
Atom 2949 = (32.5270219472, 69.6291460998, 34.3663678401)
Atom 2950 = (35.5318374458, 69.6291460998, 34.3663678401)
Atom 2951 = (32.5270219472, 62.9922016638, 41.2903238591)
Atom 2952 = (34.0294296965, 68.7391229541, 42.4175454108)
Atom 2953 = (38.2831084086, 71.1071385893, 54.5178388554)
Atom 2954 = (34.0294296965, 68.7214351188, 44.2620880502)
Atom 2955 = (34.0294296965, 66.8455797198, 41.7971483690)
Atom 2956 = (39.7855161578, 70.3600543173, 55.1382358971)
Atom 2957 = (34.0294296965, 63.8822248095, 49.3415014298)
Atom 2958 = (38.2831084086, 61.3712703005, 42.4175454108)
Atom 2959 = (38.2831084086, 71.2500774630, 49.3415014298)
Atom 2960 = (38.2831084086, 61.5142091742, 47.5938828364)
Atom 2961 = (34.0294296965, 63.7392859357, 54.5178388554)
Atom 2962 = (34.0294296965, 68.8820618278, 47.5938828364)
Atom 2963 = (34.0294296965, 63.8999126447, 51.1860440692)
Atom 2964 = (38.2831084086, 61.3535824653, 44.2620880502)
Atom 2965 = (38.2831084086, 71.2677652982, 51.1860440692)
Atom 2966 = (34.0294296965, 65.7757680437, 48.7211043880)
Atom 2967 = (38.2831084086, 59.4777270663, 41.7971483690)
Atom 2968 = (38.2831084086, 73.1436206972, 48.7211043880)
Atom 2969 = (36.7807006593, 62.2612934462, 48.2142798781)
Atom 2970 = (39.7855161578, 62.2612934462, 48.2142798781)
Atom 2971 = (36.7807006593, 70.3600543173, 55.1382358971)
Atom 2972 = (35.5318374458, 62.9922016638, 55.1382358971)
Atom 2973 = (32.5270219472, 69.6291460998, 48.2142798781)
Atom 2974 = (35.5318374458, 69.6291460998, 48.2142798781)
Atom 2975 = (32.5270219472, 62.9922016638, 55.1382358971)
Atom 2976 = (34.0294296965, 68.7391229541, 56.2654574488)
Atom 2977 = (38.2831084086, 71.1071385893, 68.3657508934)
Atom 2978 = (34.0294296965, 68.7214351188, 58.1100000882)
Atom 2979 = (34.0294296965, 66.8455797198, 55.6450604071)
Atom 2980 = (39.7855161578, 70.3600543173, 68.9861479352)
Atom 2981 = (34.0294296965, 63.8822248095, 63.1894134678)
Atom 2982 = (38.2831084086, 61.3712703005, 56.2654574488)
Atom 2983 = (38.2831084086, 71.2500774630, 63.1894134678)
Atom 2984 = (38.2831084086, 61.5142091742, 61.4417948744)
Atom 2985 = (34.0294296965, 63.7392859357, 68.3657508934)
Atom 2986 = (34.0294296965, 68.8820618278, 61.4417948744)
Atom 2987 = (34.0294296965, 63.8999126447, 65.0339561072)
Atom 2988 = (38.2831084086, 61.3535824653, 58.1100000882)
Atom 2989 = (38.2831084086, 71.2677652982, 65.0339561072)
Atom 2990 = (34.0294296965, 65.7757680437, 62.5690164261)
Atom 2991 = (38.2831084086, 59.4777270663, 55.6450604071)
Atom 2992 = (38.2831084086, 73.1436206972, 62.5690164261)
Atom 2993 = (36.7807006593, 62.2612934462, 62.0621919162)
Atom 2994 = (39.7855161578, 62.2612934462, 62.0621919162)
Atom 2995 = (36.7807006593, 70.3600543173, 68.9861479352)
Atom 2996 = (35.5318374458, 62.9922016638, 68.9861479352)
Atom 2997 = (32.5270219472, 69.6291460998, 62.0621919162)
Atom 2998 = (35.5318374458, 69.6291460998, 62.0621919162)
Atom 2999 = (32.5270219472, 62.9922016638, 68.9861479352)

Default periodic omega parameter = 0.0432933937

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     3000
Total charge:    0
Total electrons: 10000 (5000-alpha, 5000-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  25000
Total AO shells: 12000 (7000 S-shells; 4000 P-shells; 1000 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -12439.964756022790 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 216807.81654, which suppose to be the same as real space unit cell volume 217000.09119, the difference indicates how bad your result is.
| time to set the grid = 3581.03 s
DFT grid points: 17542717 (5847 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.7533532110  -76264.5730221865  9999.8886524981  -6912.2705616026  939.40 444.68 57.37 173.14  -76264.5730221865  1619.05  
|    2     0.1549767521     +43.7201324751  10000.0036874173  -7157.2602644144  6989.73 19855.27 126.94 247.86  -76220.8528897114  27225.01  
|    3     0.1741918592      +9.9979610477  9999.9896832593  -6873.7790993393  6883.17 20366.44 132.02 251.75  -76210.8549286637  27639.76  
|    4     0.0059250366     -45.0046858658  9999.9991198671  -7025.6519205824  6577.43 19499.45 131.27 249.53  -76255.8596145295  26464.92  
|    5     0.0062159356      +0.0015997289  9999.9987644384  -7024.7863349772  5266.65 13932.71 132.50 249.80  -76255.8580148006  19589.84  
|    6     0.0004781883      -0.0404135455  9999.9989037486  -7024.7584776599  4966.12 13012.50 138.28 250.12  -76255.8984283460  18377.33  
|    7     0.0000228169      -0.0002261722  9999.9988991534  -7024.8117218673  3987.53 10142.66 148.24 253.53  -76255.8986545182  14554.71  
|    8     0.0000043967      -0.0000000420  9999.9988998190  -7024.8222409488  3086.02 7433.06 157.12 255.09  -76255.8986545602  10944.82  
|    9     0.0000008672      -0.0000082161  9999.9988998528  -7024.8214042287  7226.13 20526.94 234.14 251.55  -76255.8986627763  28173.37  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -76255.8986627763 a.u.
HOMO-LUMO GAP: 8.066 eV
CENTER OF MASS: {10.129275, 19.494500, 18.356495} ANGS
DIPOLE MOMENT: {26.822804, -22.717939, 1046.728766} (|D| = 1047.318804) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 179194.51 sec 

| Job finished: Wed Sep 25 10:37:10 2024



==> anc/files/timings/scaling/Ice_XI/5x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Ice_XI/5x_supercell/tc_pbe_pbc.out <==
| Use device 4 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Sep 25 19:43:40 2024
| On fire-21-01 (available memory: 825980 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g4  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffd45be7000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fa95e9fd000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fa95e9e1000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fa95e5f7000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fa95e50e000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fa95ca00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fa95c6a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fa95e508000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fa95e4dd000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fa95a88b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fa95a431000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fa95a200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fa95a426000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fa95e4d5000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fa95a40a000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fa95a1fa000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fa9018b4000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fa9017f3000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fa8e696d000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fa8e65c1000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fa8e41f7000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fa8e40ff000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fa8e3ab3000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fa8e3622000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fa8e3605000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fa8e35d0000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fa8e32fd000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fa8e329c000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fa8e31f6000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fa8e2db2000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fa8e1145000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fa8e0e00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fa8da600000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fa8cf800000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fa8bfa00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fa8b8800000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fa896000000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fa8949d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fa894600000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fa8943d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fa893e00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fa893a00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fa8e1121000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fa8e10a9000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fa8937d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fa95eab3000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fa8e0dd6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fa8da5df000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fa8da5c0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fa8da553000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fa8e0dc0000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fa8cf7ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fa8bf9a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fa8da540000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fa8bf8d2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fa8da532000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fa8cf7a7000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fa8cf7a2000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fa8bf8a8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fa89425a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fa8bf8a3000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fa890600000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fa893c56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fa890415000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fa8bf859000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fa8b87ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fa8b8738000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fa89034a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fa8949a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fa8bf851000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fa8bf843000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fa894987000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fa894964000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fa89020f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fa89494c000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fa8b872f000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fa894938000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fa89492b000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 21
|  AVAILABLE: 979
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 102189689

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 22.5095000000 A, b = 38.9890000000 A, c = 36.6400000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(42.5367871206, 0.0000000000, 0.0000000000), (0.0000000000, 73.6785265353, 0.0000000000), (0.0000000000, 0.0000000000, 69.2395601901), 
Reciprocal space lattice vector in a.u.:
(0.1477117980, -0.0000000000, -0.0000000000), (0.0000000000, 0.0852783790, -0.0000000000), (0.0000000000, 0.0000000000, 0.0907455982), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 9.7963017258, 0.8738092967)
Atom 1 = (4.2536787121, 12.1643173610, 12.9741027413)
Atom 2 = (0.0000000000, 9.7786138906, 2.7183519361)
Atom 3 = (0.0000000000, 7.9027584916, 0.2534122550)
Atom 4 = (5.7560864613, 11.4172330891, 13.5944997831)
Atom 5 = (0.0000000000, 4.9394035812, 7.7977653157)
Atom 6 = (4.2536787121, 2.4284490723, 0.8738092967)
Atom 7 = (4.2536787121, 12.3072562348, 7.7977653157)
Atom 8 = (4.2536787121, 2.5713879460, 6.0501467223)
Atom 9 = (0.0000000000, 4.7964647075, 12.9741027413)
Atom 10 = (0.0000000000, 9.9392405995, 6.0501467223)
Atom 11 = (0.0000000000, 4.9570914165, 9.6423079551)
Atom 12 = (4.2536787121, 2.4107612371, 2.7183519361)
Atom 13 = (4.2536787121, 12.3249440700, 9.6423079551)
Atom 14 = (0.0000000000, 6.8329468154, 7.1773682740)
Atom 15 = (4.2536787121, 0.5349058381, 0.2534122550)
Atom 16 = (4.2536787121, 14.2007994690, 7.1773682740)
Atom 17 = (2.7512709628, 3.3184722180, 6.6705437641)
Atom 18 = (5.7560864613, 3.3184722180, 6.6705437641)
Atom 19 = (2.7512709628, 11.4172330891, 13.5944997831)
Atom 20 = (1.5024077493, 4.0493804355, 13.5944997831)
Atom 21 = (-1.5024077493, 10.6863248715, 6.6705437641)
Atom 22 = (1.5024077493, 10.6863248715, 6.6705437641)
Atom 23 = (-1.5024077493, 4.0493804355, 13.5944997831)
Atom 24 = (0.0000000000, 9.7963017258, 14.7217213347)
Atom 25 = (4.2536787121, 12.1643173610, 26.8220147793)
Atom 26 = (0.0000000000, 9.7786138906, 16.5662639741)
Atom 27 = (0.0000000000, 7.9027584916, 14.1013242930)
Atom 28 = (5.7560864613, 11.4172330891, 27.4424118211)
Atom 29 = (0.0000000000, 4.9394035812, 21.6456773538)
Atom 30 = (4.2536787121, 2.4284490723, 14.7217213347)
Atom 31 = (4.2536787121, 12.3072562348, 21.6456773538)
Atom 32 = (4.2536787121, 2.5713879460, 19.8980587603)
Atom 33 = (0.0000000000, 4.7964647075, 26.8220147793)
Atom 34 = (0.0000000000, 9.9392405995, 19.8980587603)
Atom 35 = (0.0000000000, 4.9570914165, 23.4902199931)
Atom 36 = (4.2536787121, 2.4107612371, 16.5662639741)
Atom 37 = (4.2536787121, 12.3249440700, 23.4902199931)
Atom 38 = (0.0000000000, 6.8329468154, 21.0252803120)
Atom 39 = (4.2536787121, 0.5349058381, 14.1013242930)
Atom 40 = (4.2536787121, 14.2007994690, 21.0252803120)
Atom 41 = (2.7512709628, 3.3184722180, 20.5184558021)
Atom 42 = (5.7560864613, 3.3184722180, 20.5184558021)
Atom 43 = (2.7512709628, 11.4172330891, 27.4424118211)
Atom 44 = (1.5024077493, 4.0493804355, 27.4424118211)
Atom 45 = (-1.5024077493, 10.6863248715, 20.5184558021)
Atom 46 = (1.5024077493, 10.6863248715, 20.5184558021)
Atom 47 = (-1.5024077493, 4.0493804355, 27.4424118211)
Atom 48 = (0.0000000000, 9.7963017258, 28.5696333728)
Atom 49 = (4.2536787121, 12.1643173610, 40.6699268174)
Atom 50 = (0.0000000000, 9.7786138906, 30.4141760121)
Atom 51 = (0.0000000000, 7.9027584916, 27.9492363310)
Atom 52 = (5.7560864613, 11.4172330891, 41.2903238591)
Atom 53 = (0.0000000000, 4.9394035812, 35.4935893918)
Atom 54 = (4.2536787121, 2.4284490723, 28.5696333728)
Atom 55 = (4.2536787121, 12.3072562348, 35.4935893918)
Atom 56 = (4.2536787121, 2.5713879460, 33.7459707983)
Atom 57 = (0.0000000000, 4.7964647075, 40.6699268174)
Atom 58 = (0.0000000000, 9.9392405995, 33.7459707983)
Atom 59 = (0.0000000000, 4.9570914165, 37.3381320311)
Atom 60 = (4.2536787121, 2.4107612371, 30.4141760121)
Atom 61 = (4.2536787121, 12.3249440700, 37.3381320311)
Atom 62 = (0.0000000000, 6.8329468154, 34.8731923500)
Atom 63 = (4.2536787121, 0.5349058381, 27.9492363310)
Atom 64 = (4.2536787121, 14.2007994690, 34.8731923500)
Atom 65 = (2.7512709628, 3.3184722180, 34.3663678401)
Atom 66 = (5.7560864613, 3.3184722180, 34.3663678401)
Atom 67 = (2.7512709628, 11.4172330891, 41.2903238591)
Atom 68 = (1.5024077493, 4.0493804355, 41.2903238591)
Atom 69 = (-1.5024077493, 10.6863248715, 34.3663678401)
Atom 70 = (1.5024077493, 10.6863248715, 34.3663678401)
Atom 71 = (-1.5024077493, 4.0493804355, 41.2903238591)
Atom 72 = (0.0000000000, 9.7963017258, 42.4175454108)
Atom 73 = (4.2536787121, 12.1643173610, 54.5178388554)
Atom 74 = (0.0000000000, 9.7786138906, 44.2620880502)
Atom 75 = (0.0000000000, 7.9027584916, 41.7971483690)
Atom 76 = (5.7560864613, 11.4172330891, 55.1382358971)
Atom 77 = (0.0000000000, 4.9394035812, 49.3415014298)
Atom 78 = (4.2536787121, 2.4284490723, 42.4175454108)
Atom 79 = (4.2536787121, 12.3072562348, 49.3415014298)
Atom 80 = (4.2536787121, 2.5713879460, 47.5938828364)
Atom 81 = (0.0000000000, 4.7964647075, 54.5178388554)
Atom 82 = (0.0000000000, 9.9392405995, 47.5938828364)
Atom 83 = (0.0000000000, 4.9570914165, 51.1860440692)
Atom 84 = (4.2536787121, 2.4107612371, 44.2620880502)
Atom 85 = (4.2536787121, 12.3249440700, 51.1860440692)
Atom 86 = (0.0000000000, 6.8329468154, 48.7211043880)
Atom 87 = (4.2536787121, 0.5349058381, 41.7971483690)
Atom 88 = (4.2536787121, 14.2007994690, 48.7211043880)
Atom 89 = (2.7512709628, 3.3184722180, 48.2142798781)
Atom 90 = (5.7560864613, 3.3184722180, 48.2142798781)
Atom 91 = (2.7512709628, 11.4172330891, 55.1382358971)
Atom 92 = (1.5024077493, 4.0493804355, 55.1382358971)
Atom 93 = (-1.5024077493, 10.6863248715, 48.2142798781)
Atom 94 = (1.5024077493, 10.6863248715, 48.2142798781)
Atom 95 = (-1.5024077493, 4.0493804355, 55.1382358971)
Atom 96 = (0.0000000000, 9.7963017258, 56.2654574488)
Atom 97 = (4.2536787121, 12.1643173610, 68.3657508934)
Atom 98 = (0.0000000000, 9.7786138906, 58.1100000882)
Atom 99 = (0.0000000000, 7.9027584916, 55.6450604071)
Atom 100 = (5.7560864613, 11.4172330891, 68.9861479352)
Atom 101 = (0.0000000000, 4.9394035812, 63.1894134678)
Atom 102 = (4.2536787121, 2.4284490723, 56.2654574488)
Atom 103 = (4.2536787121, 12.3072562348, 63.1894134678)
Atom 104 = (4.2536787121, 2.5713879460, 61.4417948744)
Atom 105 = (0.0000000000, 4.7964647075, 68.3657508934)
Atom 106 = (0.0000000000, 9.9392405995, 61.4417948744)
Atom 107 = (0.0000000000, 4.9570914165, 65.0339561072)
Atom 108 = (4.2536787121, 2.4107612371, 58.1100000882)
Atom 109 = (4.2536787121, 12.3249440700, 65.0339561072)
Atom 110 = (0.0000000000, 6.8329468154, 62.5690164261)
Atom 111 = (4.2536787121, 0.5349058381, 55.6450604071)
Atom 112 = (4.2536787121, 14.2007994690, 62.5690164261)
Atom 113 = (2.7512709628, 3.3184722180, 62.0621919162)
Atom 114 = (5.7560864613, 3.3184722180, 62.0621919162)
Atom 115 = (2.7512709628, 11.4172330891, 68.9861479352)
Atom 116 = (1.5024077493, 4.0493804355, 68.9861479352)
Atom 117 = (-1.5024077493, 10.6863248715, 62.0621919162)
Atom 118 = (1.5024077493, 10.6863248715, 62.0621919162)
Atom 119 = (-1.5024077493, 4.0493804355, 68.9861479352)
Atom 120 = (0.0000000000, 24.5320070329, 0.8738092967)
Atom 121 = (4.2536787121, 26.9000226681, 12.9741027413)
Atom 122 = (0.0000000000, 24.5143191976, 2.7183519361)
Atom 123 = (0.0000000000, 22.6384637987, 0.2534122550)
Atom 124 = (5.7560864613, 26.1529383961, 13.5944997831)
Atom 125 = (0.0000000000, 19.6751088883, 7.7977653157)
Atom 126 = (4.2536787121, 17.1641543794, 0.8738092967)
Atom 127 = (4.2536787121, 27.0429615418, 7.7977653157)
Atom 128 = (4.2536787121, 17.3070932531, 6.0501467223)
Atom 129 = (0.0000000000, 19.5321700146, 12.9741027413)
Atom 130 = (0.0000000000, 24.6749459066, 6.0501467223)
Atom 131 = (0.0000000000, 19.6927967235, 9.6423079551)
Atom 132 = (4.2536787121, 17.1464665441, 2.7183519361)
Atom 133 = (4.2536787121, 27.0606493771, 9.6423079551)
Atom 134 = (0.0000000000, 21.5686521225, 7.1773682740)
Atom 135 = (4.2536787121, 15.2706111451, 0.2534122550)
Atom 136 = (4.2536787121, 28.9365047760, 7.1773682740)
Atom 137 = (2.7512709628, 18.0541775251, 6.6705437641)
Atom 138 = (5.7560864613, 18.0541775251, 6.6705437641)
Atom 139 = (2.7512709628, 26.1529383961, 13.5944997831)
Atom 140 = (1.5024077493, 18.7850857426, 13.5944997831)
Atom 141 = (-1.5024077493, 25.4220301786, 6.6705437641)
Atom 142 = (1.5024077493, 25.4220301786, 6.6705437641)
Atom 143 = (-1.5024077493, 18.7850857426, 13.5944997831)
Atom 144 = (0.0000000000, 24.5320070329, 14.7217213347)
Atom 145 = (4.2536787121, 26.9000226681, 26.8220147793)
Atom 146 = (0.0000000000, 24.5143191976, 16.5662639741)
Atom 147 = (0.0000000000, 22.6384637987, 14.1013242930)
Atom 148 = (5.7560864613, 26.1529383961, 27.4424118211)
Atom 149 = (0.0000000000, 19.6751088883, 21.6456773538)
Atom 150 = (4.2536787121, 17.1641543794, 14.7217213347)
Atom 151 = (4.2536787121, 27.0429615418, 21.6456773538)
Atom 152 = (4.2536787121, 17.3070932531, 19.8980587603)
Atom 153 = (0.0000000000, 19.5321700146, 26.8220147793)
Atom 154 = (0.0000000000, 24.6749459066, 19.8980587603)
Atom 155 = (0.0000000000, 19.6927967235, 23.4902199931)
Atom 156 = (4.2536787121, 17.1464665441, 16.5662639741)
Atom 157 = (4.2536787121, 27.0606493771, 23.4902199931)
Atom 158 = (0.0000000000, 21.5686521225, 21.0252803120)
Atom 159 = (4.2536787121, 15.2706111451, 14.1013242930)
Atom 160 = (4.2536787121, 28.9365047760, 21.0252803120)
Atom 161 = (2.7512709628, 18.0541775251, 20.5184558021)
Atom 162 = (5.7560864613, 18.0541775251, 20.5184558021)
Atom 163 = (2.7512709628, 26.1529383961, 27.4424118211)
Atom 164 = (1.5024077493, 18.7850857426, 27.4424118211)
Atom 165 = (-1.5024077493, 25.4220301786, 20.5184558021)
Atom 166 = (1.5024077493, 25.4220301786, 20.5184558021)
Atom 167 = (-1.5024077493, 18.7850857426, 27.4424118211)
Atom 168 = (0.0000000000, 24.5320070329, 28.5696333728)
Atom 169 = (4.2536787121, 26.9000226681, 40.6699268174)
Atom 170 = (0.0000000000, 24.5143191976, 30.4141760121)
Atom 171 = (0.0000000000, 22.6384637987, 27.9492363310)
Atom 172 = (5.7560864613, 26.1529383961, 41.2903238591)
Atom 173 = (0.0000000000, 19.6751088883, 35.4935893918)
Atom 174 = (4.2536787121, 17.1641543794, 28.5696333728)
Atom 175 = (4.2536787121, 27.0429615418, 35.4935893918)
Atom 176 = (4.2536787121, 17.3070932531, 33.7459707983)
Atom 177 = (0.0000000000, 19.5321700146, 40.6699268174)
Atom 178 = (0.0000000000, 24.6749459066, 33.7459707983)
Atom 179 = (0.0000000000, 19.6927967235, 37.3381320311)
Atom 180 = (4.2536787121, 17.1464665441, 30.4141760121)
Atom 181 = (4.2536787121, 27.0606493771, 37.3381320311)
Atom 182 = (0.0000000000, 21.5686521225, 34.8731923500)
Atom 183 = (4.2536787121, 15.2706111451, 27.9492363310)
Atom 184 = (4.2536787121, 28.9365047760, 34.8731923500)
Atom 185 = (2.7512709628, 18.0541775251, 34.3663678401)
Atom 186 = (5.7560864613, 18.0541775251, 34.3663678401)
Atom 187 = (2.7512709628, 26.1529383961, 41.2903238591)
Atom 188 = (1.5024077493, 18.7850857426, 41.2903238591)
Atom 189 = (-1.5024077493, 25.4220301786, 34.3663678401)
Atom 190 = (1.5024077493, 25.4220301786, 34.3663678401)
Atom 191 = (-1.5024077493, 18.7850857426, 41.2903238591)
Atom 192 = (0.0000000000, 24.5320070329, 42.4175454108)
Atom 193 = (4.2536787121, 26.9000226681, 54.5178388554)
Atom 194 = (0.0000000000, 24.5143191976, 44.2620880502)
Atom 195 = (0.0000000000, 22.6384637987, 41.7971483690)
Atom 196 = (5.7560864613, 26.1529383961, 55.1382358971)
Atom 197 = (0.0000000000, 19.6751088883, 49.3415014298)
Atom 198 = (4.2536787121, 17.1641543794, 42.4175454108)
Atom 199 = (4.2536787121, 27.0429615418, 49.3415014298)
Atom 200 = (4.2536787121, 17.3070932531, 47.5938828364)
Atom 201 = (0.0000000000, 19.5321700146, 54.5178388554)
Atom 202 = (0.0000000000, 24.6749459066, 47.5938828364)
Atom 203 = (0.0000000000, 19.6927967235, 51.1860440692)
Atom 204 = (4.2536787121, 17.1464665441, 44.2620880502)
Atom 205 = (4.2536787121, 27.0606493771, 51.1860440692)
Atom 206 = (0.0000000000, 21.5686521225, 48.7211043880)
Atom 207 = (4.2536787121, 15.2706111451, 41.7971483690)
Atom 208 = (4.2536787121, 28.9365047760, 48.7211043880)
Atom 209 = (2.7512709628, 18.0541775251, 48.2142798781)
Atom 210 = (5.7560864613, 18.0541775251, 48.2142798781)
Atom 211 = (2.7512709628, 26.1529383961, 55.1382358971)
Atom 212 = (1.5024077493, 18.7850857426, 55.1382358971)
Atom 213 = (-1.5024077493, 25.4220301786, 48.2142798781)
Atom 214 = (1.5024077493, 25.4220301786, 48.2142798781)
Atom 215 = (-1.5024077493, 18.7850857426, 55.1382358971)
Atom 216 = (0.0000000000, 24.5320070329, 56.2654574488)
Atom 217 = (4.2536787121, 26.9000226681, 68.3657508934)
Atom 218 = (0.0000000000, 24.5143191976, 58.1100000882)
Atom 219 = (0.0000000000, 22.6384637987, 55.6450604071)
Atom 220 = (5.7560864613, 26.1529383961, 68.9861479352)
Atom 221 = (0.0000000000, 19.6751088883, 63.1894134678)
Atom 222 = (4.2536787121, 17.1641543794, 56.2654574488)
Atom 223 = (4.2536787121, 27.0429615418, 63.1894134678)
Atom 224 = (4.2536787121, 17.3070932531, 61.4417948744)
Atom 225 = (0.0000000000, 19.5321700146, 68.3657508934)
Atom 226 = (0.0000000000, 24.6749459066, 61.4417948744)
Atom 227 = (0.0000000000, 19.6927967235, 65.0339561072)
Atom 228 = (4.2536787121, 17.1464665441, 58.1100000882)
Atom 229 = (4.2536787121, 27.0606493771, 65.0339561072)
Atom 230 = (0.0000000000, 21.5686521225, 62.5690164261)
Atom 231 = (4.2536787121, 15.2706111451, 55.6450604071)
Atom 232 = (4.2536787121, 28.9365047760, 62.5690164261)
Atom 233 = (2.7512709628, 18.0541775251, 62.0621919162)
Atom 234 = (5.7560864613, 18.0541775251, 62.0621919162)
Atom 235 = (2.7512709628, 26.1529383961, 68.9861479352)
Atom 236 = (1.5024077493, 18.7850857426, 68.9861479352)
Atom 237 = (-1.5024077493, 25.4220301786, 62.0621919162)
Atom 238 = (1.5024077493, 25.4220301786, 62.0621919162)
Atom 239 = (-1.5024077493, 18.7850857426, 68.9861479352)
Atom 240 = (0.0000000000, 39.2677123399, 0.8738092967)
Atom 241 = (4.2536787121, 41.6357279752, 12.9741027413)
Atom 242 = (0.0000000000, 39.2500245047, 2.7183519361)
Atom 243 = (0.0000000000, 37.3741691057, 0.2534122550)
Atom 244 = (5.7560864613, 40.8886437032, 13.5944997831)
Atom 245 = (0.0000000000, 34.4108141953, 7.7977653157)
Atom 246 = (4.2536787121, 31.8998596864, 0.8738092967)
Atom 247 = (4.2536787121, 41.7786668489, 7.7977653157)
Atom 248 = (4.2536787121, 32.0427985601, 6.0501467223)
Atom 249 = (0.0000000000, 34.2678753216, 12.9741027413)
Atom 250 = (0.0000000000, 39.4106512137, 6.0501467223)
Atom 251 = (0.0000000000, 34.4285020306, 9.6423079551)
Atom 252 = (4.2536787121, 31.8821718512, 2.7183519361)
Atom 253 = (4.2536787121, 41.7963546841, 9.6423079551)
Atom 254 = (0.0000000000, 36.3043574296, 7.1773682740)
Atom 255 = (4.2536787121, 30.0063164522, 0.2534122550)
Atom 256 = (4.2536787121, 43.6722100831, 7.1773682740)
Atom 257 = (2.7512709628, 32.7898828321, 6.6705437641)
Atom 258 = (5.7560864613, 32.7898828321, 6.6705437641)
Atom 259 = (2.7512709628, 40.8886437032, 13.5944997831)
Atom 260 = (1.5024077493, 33.5207910496, 13.5944997831)
Atom 261 = (-1.5024077493, 40.1577354856, 6.6705437641)
Atom 262 = (1.5024077493, 40.1577354856, 6.6705437641)
Atom 263 = (-1.5024077493, 33.5207910496, 13.5944997831)
Atom 264 = (0.0000000000, 39.2677123399, 14.7217213347)
Atom 265 = (4.2536787121, 41.6357279752, 26.8220147793)
Atom 266 = (0.0000000000, 39.2500245047, 16.5662639741)
Atom 267 = (0.0000000000, 37.3741691057, 14.1013242930)
Atom 268 = (5.7560864613, 40.8886437032, 27.4424118211)
Atom 269 = (0.0000000000, 34.4108141953, 21.6456773538)
Atom 270 = (4.2536787121, 31.8998596864, 14.7217213347)
Atom 271 = (4.2536787121, 41.7786668489, 21.6456773538)
Atom 272 = (4.2536787121, 32.0427985601, 19.8980587603)
Atom 273 = (0.0000000000, 34.2678753216, 26.8220147793)
Atom 274 = (0.0000000000, 39.4106512137, 19.8980587603)
Atom 275 = (0.0000000000, 34.4285020306, 23.4902199931)
Atom 276 = (4.2536787121, 31.8821718512, 16.5662639741)
Atom 277 = (4.2536787121, 41.7963546841, 23.4902199931)
Atom 278 = (0.0000000000, 36.3043574296, 21.0252803120)
Atom 279 = (4.2536787121, 30.0063164522, 14.1013242930)
Atom 280 = (4.2536787121, 43.6722100831, 21.0252803120)
Atom 281 = (2.7512709628, 32.7898828321, 20.5184558021)
Atom 282 = (5.7560864613, 32.7898828321, 20.5184558021)
Atom 283 = (2.7512709628, 40.8886437032, 27.4424118211)
Atom 284 = (1.5024077493, 33.5207910496, 27.4424118211)
Atom 285 = (-1.5024077493, 40.1577354856, 20.5184558021)
Atom 286 = (1.5024077493, 40.1577354856, 20.5184558021)
Atom 287 = (-1.5024077493, 33.5207910496, 27.4424118211)
Atom 288 = (0.0000000000, 39.2677123399, 28.5696333728)
Atom 289 = (4.2536787121, 41.6357279752, 40.6699268174)
Atom 290 = (0.0000000000, 39.2500245047, 30.4141760121)
Atom 291 = (0.0000000000, 37.3741691057, 27.9492363310)
Atom 292 = (5.7560864613, 40.8886437032, 41.2903238591)
Atom 293 = (0.0000000000, 34.4108141953, 35.4935893918)
Atom 294 = (4.2536787121, 31.8998596864, 28.5696333728)
Atom 295 = (4.2536787121, 41.7786668489, 35.4935893918)
Atom 296 = (4.2536787121, 32.0427985601, 33.7459707983)
Atom 297 = (0.0000000000, 34.2678753216, 40.6699268174)
Atom 298 = (0.0000000000, 39.4106512137, 33.7459707983)
Atom 299 = (0.0000000000, 34.4285020306, 37.3381320311)
Atom 300 = (4.2536787121, 31.8821718512, 30.4141760121)
Atom 301 = (4.2536787121, 41.7963546841, 37.3381320311)
Atom 302 = (0.0000000000, 36.3043574296, 34.8731923500)
Atom 303 = (4.2536787121, 30.0063164522, 27.9492363310)
Atom 304 = (4.2536787121, 43.6722100831, 34.8731923500)
Atom 305 = (2.7512709628, 32.7898828321, 34.3663678401)
Atom 306 = (5.7560864613, 32.7898828321, 34.3663678401)
Atom 307 = (2.7512709628, 40.8886437032, 41.2903238591)
Atom 308 = (1.5024077493, 33.5207910496, 41.2903238591)
Atom 309 = (-1.5024077493, 40.1577354856, 34.3663678401)
Atom 310 = (1.5024077493, 40.1577354856, 34.3663678401)
Atom 311 = (-1.5024077493, 33.5207910496, 41.2903238591)
Atom 312 = (0.0000000000, 39.2677123399, 42.4175454108)
Atom 313 = (4.2536787121, 41.6357279752, 54.5178388554)
Atom 314 = (0.0000000000, 39.2500245047, 44.2620880502)
Atom 315 = (0.0000000000, 37.3741691057, 41.7971483690)
Atom 316 = (5.7560864613, 40.8886437032, 55.1382358971)
Atom 317 = (0.0000000000, 34.4108141953, 49.3415014298)
Atom 318 = (4.2536787121, 31.8998596864, 42.4175454108)
Atom 319 = (4.2536787121, 41.7786668489, 49.3415014298)
Atom 320 = (4.2536787121, 32.0427985601, 47.5938828364)
Atom 321 = (0.0000000000, 34.2678753216, 54.5178388554)
Atom 322 = (0.0000000000, 39.4106512137, 47.5938828364)
Atom 323 = (0.0000000000, 34.4285020306, 51.1860440692)
Atom 324 = (4.2536787121, 31.8821718512, 44.2620880502)
Atom 325 = (4.2536787121, 41.7963546841, 51.1860440692)
Atom 326 = (0.0000000000, 36.3043574296, 48.7211043880)
Atom 327 = (4.2536787121, 30.0063164522, 41.7971483690)
Atom 328 = (4.2536787121, 43.6722100831, 48.7211043880)
Atom 329 = (2.7512709628, 32.7898828321, 48.2142798781)
Atom 330 = (5.7560864613, 32.7898828321, 48.2142798781)
Atom 331 = (2.7512709628, 40.8886437032, 55.1382358971)
Atom 332 = (1.5024077493, 33.5207910496, 55.1382358971)
Atom 333 = (-1.5024077493, 40.1577354856, 48.2142798781)
Atom 334 = (1.5024077493, 40.1577354856, 48.2142798781)
Atom 335 = (-1.5024077493, 33.5207910496, 55.1382358971)
Atom 336 = (0.0000000000, 39.2677123399, 56.2654574488)
Atom 337 = (4.2536787121, 41.6357279752, 68.3657508934)
Atom 338 = (0.0000000000, 39.2500245047, 58.1100000882)
Atom 339 = (0.0000000000, 37.3741691057, 55.6450604071)
Atom 340 = (5.7560864613, 40.8886437032, 68.9861479352)
Atom 341 = (0.0000000000, 34.4108141953, 63.1894134678)
Atom 342 = (4.2536787121, 31.8998596864, 56.2654574488)
Atom 343 = (4.2536787121, 41.7786668489, 63.1894134678)
Atom 344 = (4.2536787121, 32.0427985601, 61.4417948744)
Atom 345 = (0.0000000000, 34.2678753216, 68.3657508934)
Atom 346 = (0.0000000000, 39.4106512137, 61.4417948744)
Atom 347 = (0.0000000000, 34.4285020306, 65.0339561072)
Atom 348 = (4.2536787121, 31.8821718512, 58.1100000882)
Atom 349 = (4.2536787121, 41.7963546841, 65.0339561072)
Atom 350 = (0.0000000000, 36.3043574296, 62.5690164261)
Atom 351 = (4.2536787121, 30.0063164522, 55.6450604071)
Atom 352 = (4.2536787121, 43.6722100831, 62.5690164261)
Atom 353 = (2.7512709628, 32.7898828321, 62.0621919162)
Atom 354 = (5.7560864613, 32.7898828321, 62.0621919162)
Atom 355 = (2.7512709628, 40.8886437032, 68.9861479352)
Atom 356 = (1.5024077493, 33.5207910496, 68.9861479352)
Atom 357 = (-1.5024077493, 40.1577354856, 62.0621919162)
Atom 358 = (1.5024077493, 40.1577354856, 62.0621919162)
Atom 359 = (-1.5024077493, 33.5207910496, 68.9861479352)
Atom 360 = (0.0000000000, 54.0034176470, 0.8738092967)
Atom 361 = (4.2536787121, 56.3714332822, 12.9741027413)
Atom 362 = (0.0000000000, 53.9857298118, 2.7183519361)
Atom 363 = (0.0000000000, 52.1098744128, 0.2534122550)
Atom 364 = (5.7560864613, 55.6243490102, 13.5944997831)
Atom 365 = (0.0000000000, 49.1465195024, 7.7977653157)
Atom 366 = (4.2536787121, 46.6355649935, 0.8738092967)
Atom 367 = (4.2536787121, 56.5143721559, 7.7977653157)
Atom 368 = (4.2536787121, 46.7785038672, 6.0501467223)
Atom 369 = (0.0000000000, 49.0035806287, 12.9741027413)
Atom 370 = (0.0000000000, 54.1463565207, 6.0501467223)
Atom 371 = (0.0000000000, 49.1642073376, 9.6423079551)
Atom 372 = (4.2536787121, 46.6178771582, 2.7183519361)
Atom 373 = (4.2536787121, 56.5320599912, 9.6423079551)
Atom 374 = (0.0000000000, 51.0400627366, 7.1773682740)
Atom 375 = (4.2536787121, 44.7420217593, 0.2534122550)
Atom 376 = (4.2536787121, 58.4079153901, 7.1773682740)
Atom 377 = (2.7512709628, 47.5255881392, 6.6705437641)
Atom 378 = (5.7560864613, 47.5255881392, 6.6705437641)
Atom 379 = (2.7512709628, 55.6243490102, 13.5944997831)
Atom 380 = (1.5024077493, 48.2564963567, 13.5944997831)
Atom 381 = (-1.5024077493, 54.8934407927, 6.6705437641)
Atom 382 = (1.5024077493, 54.8934407927, 6.6705437641)
Atom 383 = (-1.5024077493, 48.2564963567, 13.5944997831)
Atom 384 = (0.0000000000, 54.0034176470, 14.7217213347)
Atom 385 = (4.2536787121, 56.3714332822, 26.8220147793)
Atom 386 = (0.0000000000, 53.9857298118, 16.5662639741)
Atom 387 = (0.0000000000, 52.1098744128, 14.1013242930)
Atom 388 = (5.7560864613, 55.6243490102, 27.4424118211)
Atom 389 = (0.0000000000, 49.1465195024, 21.6456773538)
Atom 390 = (4.2536787121, 46.6355649935, 14.7217213347)
Atom 391 = (4.2536787121, 56.5143721559, 21.6456773538)
Atom 392 = (4.2536787121, 46.7785038672, 19.8980587603)
Atom 393 = (0.0000000000, 49.0035806287, 26.8220147793)
Atom 394 = (0.0000000000, 54.1463565207, 19.8980587603)
Atom 395 = (0.0000000000, 49.1642073376, 23.4902199931)
Atom 396 = (4.2536787121, 46.6178771582, 16.5662639741)
Atom 397 = (4.2536787121, 56.5320599912, 23.4902199931)
Atom 398 = (0.0000000000, 51.0400627366, 21.0252803120)
Atom 399 = (4.2536787121, 44.7420217593, 14.1013242930)
Atom 400 = (4.2536787121, 58.4079153901, 21.0252803120)
Atom 401 = (2.7512709628, 47.5255881392, 20.5184558021)
Atom 402 = (5.7560864613, 47.5255881392, 20.5184558021)
Atom 403 = (2.7512709628, 55.6243490102, 27.4424118211)
Atom 404 = (1.5024077493, 48.2564963567, 27.4424118211)
Atom 405 = (-1.5024077493, 54.8934407927, 20.5184558021)
Atom 406 = (1.5024077493, 54.8934407927, 20.5184558021)
Atom 407 = (-1.5024077493, 48.2564963567, 27.4424118211)
Atom 408 = (0.0000000000, 54.0034176470, 28.5696333728)
Atom 409 = (4.2536787121, 56.3714332822, 40.6699268174)
Atom 410 = (0.0000000000, 53.9857298118, 30.4141760121)
Atom 411 = (0.0000000000, 52.1098744128, 27.9492363310)
Atom 412 = (5.7560864613, 55.6243490102, 41.2903238591)
Atom 413 = (0.0000000000, 49.1465195024, 35.4935893918)
Atom 414 = (4.2536787121, 46.6355649935, 28.5696333728)
Atom 415 = (4.2536787121, 56.5143721559, 35.4935893918)
Atom 416 = (4.2536787121, 46.7785038672, 33.7459707983)
Atom 417 = (0.0000000000, 49.0035806287, 40.6699268174)
Atom 418 = (0.0000000000, 54.1463565207, 33.7459707983)
Atom 419 = (0.0000000000, 49.1642073376, 37.3381320311)
Atom 420 = (4.2536787121, 46.6178771582, 30.4141760121)
Atom 421 = (4.2536787121, 56.5320599912, 37.3381320311)
Atom 422 = (0.0000000000, 51.0400627366, 34.8731923500)
Atom 423 = (4.2536787121, 44.7420217593, 27.9492363310)
Atom 424 = (4.2536787121, 58.4079153901, 34.8731923500)
Atom 425 = (2.7512709628, 47.5255881392, 34.3663678401)
Atom 426 = (5.7560864613, 47.5255881392, 34.3663678401)
Atom 427 = (2.7512709628, 55.6243490102, 41.2903238591)
Atom 428 = (1.5024077493, 48.2564963567, 41.2903238591)
Atom 429 = (-1.5024077493, 54.8934407927, 34.3663678401)
Atom 430 = (1.5024077493, 54.8934407927, 34.3663678401)
Atom 431 = (-1.5024077493, 48.2564963567, 41.2903238591)
Atom 432 = (0.0000000000, 54.0034176470, 42.4175454108)
Atom 433 = (4.2536787121, 56.3714332822, 54.5178388554)
Atom 434 = (0.0000000000, 53.9857298118, 44.2620880502)
Atom 435 = (0.0000000000, 52.1098744128, 41.7971483690)
Atom 436 = (5.7560864613, 55.6243490102, 55.1382358971)
Atom 437 = (0.0000000000, 49.1465195024, 49.3415014298)
Atom 438 = (4.2536787121, 46.6355649935, 42.4175454108)
Atom 439 = (4.2536787121, 56.5143721559, 49.3415014298)
Atom 440 = (4.2536787121, 46.7785038672, 47.5938828364)
Atom 441 = (0.0000000000, 49.0035806287, 54.5178388554)
Atom 442 = (0.0000000000, 54.1463565207, 47.5938828364)
Atom 443 = (0.0000000000, 49.1642073376, 51.1860440692)
Atom 444 = (4.2536787121, 46.6178771582, 44.2620880502)
Atom 445 = (4.2536787121, 56.5320599912, 51.1860440692)
Atom 446 = (0.0000000000, 51.0400627366, 48.7211043880)
Atom 447 = (4.2536787121, 44.7420217593, 41.7971483690)
Atom 448 = (4.2536787121, 58.4079153901, 48.7211043880)
Atom 449 = (2.7512709628, 47.5255881392, 48.2142798781)
Atom 450 = (5.7560864613, 47.5255881392, 48.2142798781)
Atom 451 = (2.7512709628, 55.6243490102, 55.1382358971)
Atom 452 = (1.5024077493, 48.2564963567, 55.1382358971)
Atom 453 = (-1.5024077493, 54.8934407927, 48.2142798781)
Atom 454 = (1.5024077493, 54.8934407927, 48.2142798781)
Atom 455 = (-1.5024077493, 48.2564963567, 55.1382358971)
Atom 456 = (0.0000000000, 54.0034176470, 56.2654574488)
Atom 457 = (4.2536787121, 56.3714332822, 68.3657508934)
Atom 458 = (0.0000000000, 53.9857298118, 58.1100000882)
Atom 459 = (0.0000000000, 52.1098744128, 55.6450604071)
Atom 460 = (5.7560864613, 55.6243490102, 68.9861479352)
Atom 461 = (0.0000000000, 49.1465195024, 63.1894134678)
Atom 462 = (4.2536787121, 46.6355649935, 56.2654574488)
Atom 463 = (4.2536787121, 56.5143721559, 63.1894134678)
Atom 464 = (4.2536787121, 46.7785038672, 61.4417948744)
Atom 465 = (0.0000000000, 49.0035806287, 68.3657508934)
Atom 466 = (0.0000000000, 54.1463565207, 61.4417948744)
Atom 467 = (0.0000000000, 49.1642073376, 65.0339561072)
Atom 468 = (4.2536787121, 46.6178771582, 58.1100000882)
Atom 469 = (4.2536787121, 56.5320599912, 65.0339561072)
Atom 470 = (0.0000000000, 51.0400627366, 62.5690164261)
Atom 471 = (4.2536787121, 44.7420217593, 55.6450604071)
Atom 472 = (4.2536787121, 58.4079153901, 62.5690164261)
Atom 473 = (2.7512709628, 47.5255881392, 62.0621919162)
Atom 474 = (5.7560864613, 47.5255881392, 62.0621919162)
Atom 475 = (2.7512709628, 55.6243490102, 68.9861479352)
Atom 476 = (1.5024077493, 48.2564963567, 68.9861479352)
Atom 477 = (-1.5024077493, 54.8934407927, 62.0621919162)
Atom 478 = (1.5024077493, 54.8934407927, 62.0621919162)
Atom 479 = (-1.5024077493, 48.2564963567, 68.9861479352)
Atom 480 = (0.0000000000, 68.7391229541, 0.8738092967)
Atom 481 = (4.2536787121, 71.1071385893, 12.9741027413)
Atom 482 = (0.0000000000, 68.7214351188, 2.7183519361)
Atom 483 = (0.0000000000, 66.8455797198, 0.2534122550)
Atom 484 = (5.7560864613, 70.3600543173, 13.5944997831)
Atom 485 = (0.0000000000, 63.8822248095, 7.7977653157)
Atom 486 = (4.2536787121, 61.3712703005, 0.8738092967)
Atom 487 = (4.2536787121, 71.2500774630, 7.7977653157)
Atom 488 = (4.2536787121, 61.5142091742, 6.0501467223)
Atom 489 = (0.0000000000, 63.7392859357, 12.9741027413)
Atom 490 = (0.0000000000, 68.8820618278, 6.0501467223)
Atom 491 = (0.0000000000, 63.8999126447, 9.6423079551)
Atom 492 = (4.2536787121, 61.3535824653, 2.7183519361)
Atom 493 = (4.2536787121, 71.2677652982, 9.6423079551)
Atom 494 = (0.0000000000, 65.7757680437, 7.1773682740)
Atom 495 = (4.2536787121, 59.4777270663, 0.2534122550)
Atom 496 = (4.2536787121, 73.1436206972, 7.1773682740)
Atom 497 = (2.7512709628, 62.2612934462, 6.6705437641)
Atom 498 = (5.7560864613, 62.2612934462, 6.6705437641)
Atom 499 = (2.7512709628, 70.3600543173, 13.5944997831)
Atom 500 = (1.5024077493, 62.9922016638, 13.5944997831)
Atom 501 = (-1.5024077493, 69.6291460998, 6.6705437641)
Atom 502 = (1.5024077493, 69.6291460998, 6.6705437641)
Atom 503 = (-1.5024077493, 62.9922016638, 13.5944997831)
Atom 504 = (0.0000000000, 68.7391229541, 14.7217213347)
Atom 505 = (4.2536787121, 71.1071385893, 26.8220147793)
Atom 506 = (0.0000000000, 68.7214351188, 16.5662639741)
Atom 507 = (0.0000000000, 66.8455797198, 14.1013242930)
Atom 508 = (5.7560864613, 70.3600543173, 27.4424118211)
Atom 509 = (0.0000000000, 63.8822248095, 21.6456773538)
Atom 510 = (4.2536787121, 61.3712703005, 14.7217213347)
Atom 511 = (4.2536787121, 71.2500774630, 21.6456773538)
Atom 512 = (4.2536787121, 61.5142091742, 19.8980587603)
Atom 513 = (0.0000000000, 63.7392859357, 26.8220147793)
Atom 514 = (0.0000000000, 68.8820618278, 19.8980587603)
Atom 515 = (0.0000000000, 63.8999126447, 23.4902199931)
Atom 516 = (4.2536787121, 61.3535824653, 16.5662639741)
Atom 517 = (4.2536787121, 71.2677652982, 23.4902199931)
Atom 518 = (0.0000000000, 65.7757680437, 21.0252803120)
Atom 519 = (4.2536787121, 59.4777270663, 14.1013242930)
Atom 520 = (4.2536787121, 73.1436206972, 21.0252803120)
Atom 521 = (2.7512709628, 62.2612934462, 20.5184558021)
Atom 522 = (5.7560864613, 62.2612934462, 20.5184558021)
Atom 523 = (2.7512709628, 70.3600543173, 27.4424118211)
Atom 524 = (1.5024077493, 62.9922016638, 27.4424118211)
Atom 525 = (-1.5024077493, 69.6291460998, 20.5184558021)
Atom 526 = (1.5024077493, 69.6291460998, 20.5184558021)
Atom 527 = (-1.5024077493, 62.9922016638, 27.4424118211)
Atom 528 = (0.0000000000, 68.7391229541, 28.5696333728)
Atom 529 = (4.2536787121, 71.1071385893, 40.6699268174)
Atom 530 = (0.0000000000, 68.7214351188, 30.4141760121)
Atom 531 = (0.0000000000, 66.8455797198, 27.9492363310)
Atom 532 = (5.7560864613, 70.3600543173, 41.2903238591)
Atom 533 = (0.0000000000, 63.8822248095, 35.4935893918)
Atom 534 = (4.2536787121, 61.3712703005, 28.5696333728)
Atom 535 = (4.2536787121, 71.2500774630, 35.4935893918)
Atom 536 = (4.2536787121, 61.5142091742, 33.7459707983)
Atom 537 = (0.0000000000, 63.7392859357, 40.6699268174)
Atom 538 = (0.0000000000, 68.8820618278, 33.7459707983)
Atom 539 = (0.0000000000, 63.8999126447, 37.3381320311)
Atom 540 = (4.2536787121, 61.3535824653, 30.4141760121)
Atom 541 = (4.2536787121, 71.2677652982, 37.3381320311)
Atom 542 = (0.0000000000, 65.7757680437, 34.8731923500)
Atom 543 = (4.2536787121, 59.4777270663, 27.9492363310)
Atom 544 = (4.2536787121, 73.1436206972, 34.8731923500)
Atom 545 = (2.7512709628, 62.2612934462, 34.3663678401)
Atom 546 = (5.7560864613, 62.2612934462, 34.3663678401)
Atom 547 = (2.7512709628, 70.3600543173, 41.2903238591)
Atom 548 = (1.5024077493, 62.9922016638, 41.2903238591)
Atom 549 = (-1.5024077493, 69.6291460998, 34.3663678401)
Atom 550 = (1.5024077493, 69.6291460998, 34.3663678401)
Atom 551 = (-1.5024077493, 62.9922016638, 41.2903238591)
Atom 552 = (0.0000000000, 68.7391229541, 42.4175454108)
Atom 553 = (4.2536787121, 71.1071385893, 54.5178388554)
Atom 554 = (0.0000000000, 68.7214351188, 44.2620880502)
Atom 555 = (0.0000000000, 66.8455797198, 41.7971483690)
Atom 556 = (5.7560864613, 70.3600543173, 55.1382358971)
Atom 557 = (0.0000000000, 63.8822248095, 49.3415014298)
Atom 558 = (4.2536787121, 61.3712703005, 42.4175454108)
Atom 559 = (4.2536787121, 71.2500774630, 49.3415014298)
Atom 560 = (4.2536787121, 61.5142091742, 47.5938828364)
Atom 561 = (0.0000000000, 63.7392859357, 54.5178388554)
Atom 562 = (0.0000000000, 68.8820618278, 47.5938828364)
Atom 563 = (0.0000000000, 63.8999126447, 51.1860440692)
Atom 564 = (4.2536787121, 61.3535824653, 44.2620880502)
Atom 565 = (4.2536787121, 71.2677652982, 51.1860440692)
Atom 566 = (0.0000000000, 65.7757680437, 48.7211043880)
Atom 567 = (4.2536787121, 59.4777270663, 41.7971483690)
Atom 568 = (4.2536787121, 73.1436206972, 48.7211043880)
Atom 569 = (2.7512709628, 62.2612934462, 48.2142798781)
Atom 570 = (5.7560864613, 62.2612934462, 48.2142798781)
Atom 571 = (2.7512709628, 70.3600543173, 55.1382358971)
Atom 572 = (1.5024077493, 62.9922016638, 55.1382358971)
Atom 573 = (-1.5024077493, 69.6291460998, 48.2142798781)
Atom 574 = (1.5024077493, 69.6291460998, 48.2142798781)
Atom 575 = (-1.5024077493, 62.9922016638, 55.1382358971)
Atom 576 = (0.0000000000, 68.7391229541, 56.2654574488)
Atom 577 = (4.2536787121, 71.1071385893, 68.3657508934)
Atom 578 = (0.0000000000, 68.7214351188, 58.1100000882)
Atom 579 = (0.0000000000, 66.8455797198, 55.6450604071)
Atom 580 = (5.7560864613, 70.3600543173, 68.9861479352)
Atom 581 = (0.0000000000, 63.8822248095, 63.1894134678)
Atom 582 = (4.2536787121, 61.3712703005, 56.2654574488)
Atom 583 = (4.2536787121, 71.2500774630, 63.1894134678)
Atom 584 = (4.2536787121, 61.5142091742, 61.4417948744)
Atom 585 = (0.0000000000, 63.7392859357, 68.3657508934)
Atom 586 = (0.0000000000, 68.8820618278, 61.4417948744)
Atom 587 = (0.0000000000, 63.8999126447, 65.0339561072)
Atom 588 = (4.2536787121, 61.3535824653, 58.1100000882)
Atom 589 = (4.2536787121, 71.2677652982, 65.0339561072)
Atom 590 = (0.0000000000, 65.7757680437, 62.5690164261)
Atom 591 = (4.2536787121, 59.4777270663, 55.6450604071)
Atom 592 = (4.2536787121, 73.1436206972, 62.5690164261)
Atom 593 = (2.7512709628, 62.2612934462, 62.0621919162)
Atom 594 = (5.7560864613, 62.2612934462, 62.0621919162)
Atom 595 = (2.7512709628, 70.3600543173, 68.9861479352)
Atom 596 = (1.5024077493, 62.9922016638, 68.9861479352)
Atom 597 = (-1.5024077493, 69.6291460998, 62.0621919162)
Atom 598 = (1.5024077493, 69.6291460998, 62.0621919162)
Atom 599 = (-1.5024077493, 62.9922016638, 68.9861479352)
Atom 600 = (8.5073574241, 9.7963017258, 0.8738092967)
Atom 601 = (12.7610361362, 12.1643173610, 12.9741027413)
Atom 602 = (8.5073574241, 9.7786138906, 2.7183519361)
Atom 603 = (8.5073574241, 7.9027584916, 0.2534122550)
Atom 604 = (14.2634438855, 11.4172330891, 13.5944997831)
Atom 605 = (8.5073574241, 4.9394035812, 7.7977653157)
Atom 606 = (12.7610361362, 2.4284490723, 0.8738092967)
Atom 607 = (12.7610361362, 12.3072562348, 7.7977653157)
Atom 608 = (12.7610361362, 2.5713879460, 6.0501467223)
Atom 609 = (8.5073574241, 4.7964647075, 12.9741027413)
Atom 610 = (8.5073574241, 9.9392405995, 6.0501467223)
Atom 611 = (8.5073574241, 4.9570914165, 9.6423079551)
Atom 612 = (12.7610361362, 2.4107612371, 2.7183519361)
Atom 613 = (12.7610361362, 12.3249440700, 9.6423079551)
Atom 614 = (8.5073574241, 6.8329468154, 7.1773682740)
Atom 615 = (12.7610361362, 0.5349058381, 0.2534122550)
Atom 616 = (12.7610361362, 14.2007994690, 7.1773682740)
Atom 617 = (11.2586283869, 3.3184722180, 6.6705437641)
Atom 618 = (14.2634438855, 3.3184722180, 6.6705437641)
Atom 619 = (11.2586283869, 11.4172330891, 13.5944997831)
Atom 620 = (10.0097651734, 4.0493804355, 13.5944997831)
Atom 621 = (7.0049496748, 10.6863248715, 6.6705437641)
Atom 622 = (10.0097651734, 10.6863248715, 6.6705437641)
Atom 623 = (7.0049496748, 4.0493804355, 13.5944997831)
Atom 624 = (8.5073574241, 9.7963017258, 14.7217213347)
Atom 625 = (12.7610361362, 12.1643173610, 26.8220147793)
Atom 626 = (8.5073574241, 9.7786138906, 16.5662639741)
Atom 627 = (8.5073574241, 7.9027584916, 14.1013242930)
Atom 628 = (14.2634438855, 11.4172330891, 27.4424118211)
Atom 629 = (8.5073574241, 4.9394035812, 21.6456773538)
Atom 630 = (12.7610361362, 2.4284490723, 14.7217213347)
Atom 631 = (12.7610361362, 12.3072562348, 21.6456773538)
Atom 632 = (12.7610361362, 2.5713879460, 19.8980587603)
Atom 633 = (8.5073574241, 4.7964647075, 26.8220147793)
Atom 634 = (8.5073574241, 9.9392405995, 19.8980587603)
Atom 635 = (8.5073574241, 4.9570914165, 23.4902199931)
Atom 636 = (12.7610361362, 2.4107612371, 16.5662639741)
Atom 637 = (12.7610361362, 12.3249440700, 23.4902199931)
Atom 638 = (8.5073574241, 6.8329468154, 21.0252803120)
Atom 639 = (12.7610361362, 0.5349058381, 14.1013242930)
Atom 640 = (12.7610361362, 14.2007994690, 21.0252803120)
Atom 641 = (11.2586283869, 3.3184722180, 20.5184558021)
Atom 642 = (14.2634438855, 3.3184722180, 20.5184558021)
Atom 643 = (11.2586283869, 11.4172330891, 27.4424118211)
Atom 644 = (10.0097651734, 4.0493804355, 27.4424118211)
Atom 645 = (7.0049496748, 10.6863248715, 20.5184558021)
Atom 646 = (10.0097651734, 10.6863248715, 20.5184558021)
Atom 647 = (7.0049496748, 4.0493804355, 27.4424118211)
Atom 648 = (8.5073574241, 9.7963017258, 28.5696333728)
Atom 649 = (12.7610361362, 12.1643173610, 40.6699268174)
Atom 650 = (8.5073574241, 9.7786138906, 30.4141760121)
Atom 651 = (8.5073574241, 7.9027584916, 27.9492363310)
Atom 652 = (14.2634438855, 11.4172330891, 41.2903238591)
Atom 653 = (8.5073574241, 4.9394035812, 35.4935893918)
Atom 654 = (12.7610361362, 2.4284490723, 28.5696333728)
Atom 655 = (12.7610361362, 12.3072562348, 35.4935893918)
Atom 656 = (12.7610361362, 2.5713879460, 33.7459707983)
Atom 657 = (8.5073574241, 4.7964647075, 40.6699268174)
Atom 658 = (8.5073574241, 9.9392405995, 33.7459707983)
Atom 659 = (8.5073574241, 4.9570914165, 37.3381320311)
Atom 660 = (12.7610361362, 2.4107612371, 30.4141760121)
Atom 661 = (12.7610361362, 12.3249440700, 37.3381320311)
Atom 662 = (8.5073574241, 6.8329468154, 34.8731923500)
Atom 663 = (12.7610361362, 0.5349058381, 27.9492363310)
Atom 664 = (12.7610361362, 14.2007994690, 34.8731923500)
Atom 665 = (11.2586283869, 3.3184722180, 34.3663678401)
Atom 666 = (14.2634438855, 3.3184722180, 34.3663678401)
Atom 667 = (11.2586283869, 11.4172330891, 41.2903238591)
Atom 668 = (10.0097651734, 4.0493804355, 41.2903238591)
Atom 669 = (7.0049496748, 10.6863248715, 34.3663678401)
Atom 670 = (10.0097651734, 10.6863248715, 34.3663678401)
Atom 671 = (7.0049496748, 4.0493804355, 41.2903238591)
Atom 672 = (8.5073574241, 9.7963017258, 42.4175454108)
Atom 673 = (12.7610361362, 12.1643173610, 54.5178388554)
Atom 674 = (8.5073574241, 9.7786138906, 44.2620880502)
Atom 675 = (8.5073574241, 7.9027584916, 41.7971483690)
Atom 676 = (14.2634438855, 11.4172330891, 55.1382358971)
Atom 677 = (8.5073574241, 4.9394035812, 49.3415014298)
Atom 678 = (12.7610361362, 2.4284490723, 42.4175454108)
Atom 679 = (12.7610361362, 12.3072562348, 49.3415014298)
Atom 680 = (12.7610361362, 2.5713879460, 47.5938828364)
Atom 681 = (8.5073574241, 4.7964647075, 54.5178388554)
Atom 682 = (8.5073574241, 9.9392405995, 47.5938828364)
Atom 683 = (8.5073574241, 4.9570914165, 51.1860440692)
Atom 684 = (12.7610361362, 2.4107612371, 44.2620880502)
Atom 685 = (12.7610361362, 12.3249440700, 51.1860440692)
Atom 686 = (8.5073574241, 6.8329468154, 48.7211043880)
Atom 687 = (12.7610361362, 0.5349058381, 41.7971483690)
Atom 688 = (12.7610361362, 14.2007994690, 48.7211043880)
Atom 689 = (11.2586283869, 3.3184722180, 48.2142798781)
Atom 690 = (14.2634438855, 3.3184722180, 48.2142798781)
Atom 691 = (11.2586283869, 11.4172330891, 55.1382358971)
Atom 692 = (10.0097651734, 4.0493804355, 55.1382358971)
Atom 693 = (7.0049496748, 10.6863248715, 48.2142798781)
Atom 694 = (10.0097651734, 10.6863248715, 48.2142798781)
Atom 695 = (7.0049496748, 4.0493804355, 55.1382358971)
Atom 696 = (8.5073574241, 9.7963017258, 56.2654574488)
Atom 697 = (12.7610361362, 12.1643173610, 68.3657508934)
Atom 698 = (8.5073574241, 9.7786138906, 58.1100000882)
Atom 699 = (8.5073574241, 7.9027584916, 55.6450604071)
Atom 700 = (14.2634438855, 11.4172330891, 68.9861479352)
Atom 701 = (8.5073574241, 4.9394035812, 63.1894134678)
Atom 702 = (12.7610361362, 2.4284490723, 56.2654574488)
Atom 703 = (12.7610361362, 12.3072562348, 63.1894134678)
Atom 704 = (12.7610361362, 2.5713879460, 61.4417948744)
Atom 705 = (8.5073574241, 4.7964647075, 68.3657508934)
Atom 706 = (8.5073574241, 9.9392405995, 61.4417948744)
Atom 707 = (8.5073574241, 4.9570914165, 65.0339561072)
Atom 708 = (12.7610361362, 2.4107612371, 58.1100000882)
Atom 709 = (12.7610361362, 12.3249440700, 65.0339561072)
Atom 710 = (8.5073574241, 6.8329468154, 62.5690164261)
Atom 711 = (12.7610361362, 0.5349058381, 55.6450604071)
Atom 712 = (12.7610361362, 14.2007994690, 62.5690164261)
Atom 713 = (11.2586283869, 3.3184722180, 62.0621919162)
Atom 714 = (14.2634438855, 3.3184722180, 62.0621919162)
Atom 715 = (11.2586283869, 11.4172330891, 68.9861479352)
Atom 716 = (10.0097651734, 4.0493804355, 68.9861479352)
Atom 717 = (7.0049496748, 10.6863248715, 62.0621919162)
Atom 718 = (10.0097651734, 10.6863248715, 62.0621919162)
Atom 719 = (7.0049496748, 4.0493804355, 68.9861479352)
Atom 720 = (8.5073574241, 24.5320070329, 0.8738092967)
Atom 721 = (12.7610361362, 26.9000226681, 12.9741027413)
Atom 722 = (8.5073574241, 24.5143191976, 2.7183519361)
Atom 723 = (8.5073574241, 22.6384637987, 0.2534122550)
Atom 724 = (14.2634438855, 26.1529383961, 13.5944997831)
Atom 725 = (8.5073574241, 19.6751088883, 7.7977653157)
Atom 726 = (12.7610361362, 17.1641543794, 0.8738092967)
Atom 727 = (12.7610361362, 27.0429615418, 7.7977653157)
Atom 728 = (12.7610361362, 17.3070932531, 6.0501467223)
Atom 729 = (8.5073574241, 19.5321700146, 12.9741027413)
Atom 730 = (8.5073574241, 24.6749459066, 6.0501467223)
Atom 731 = (8.5073574241, 19.6927967235, 9.6423079551)
Atom 732 = (12.7610361362, 17.1464665441, 2.7183519361)
Atom 733 = (12.7610361362, 27.0606493771, 9.6423079551)
Atom 734 = (8.5073574241, 21.5686521225, 7.1773682740)
Atom 735 = (12.7610361362, 15.2706111451, 0.2534122550)
Atom 736 = (12.7610361362, 28.9365047760, 7.1773682740)
Atom 737 = (11.2586283869, 18.0541775251, 6.6705437641)
Atom 738 = (14.2634438855, 18.0541775251, 6.6705437641)
Atom 739 = (11.2586283869, 26.1529383961, 13.5944997831)
Atom 740 = (10.0097651734, 18.7850857426, 13.5944997831)
Atom 741 = (7.0049496748, 25.4220301786, 6.6705437641)
Atom 742 = (10.0097651734, 25.4220301786, 6.6705437641)
Atom 743 = (7.0049496748, 18.7850857426, 13.5944997831)
Atom 744 = (8.5073574241, 24.5320070329, 14.7217213347)
Atom 745 = (12.7610361362, 26.9000226681, 26.8220147793)
Atom 746 = (8.5073574241, 24.5143191976, 16.5662639741)
Atom 747 = (8.5073574241, 22.6384637987, 14.1013242930)
Atom 748 = (14.2634438855, 26.1529383961, 27.4424118211)
Atom 749 = (8.5073574241, 19.6751088883, 21.6456773538)
Atom 750 = (12.7610361362, 17.1641543794, 14.7217213347)
Atom 751 = (12.7610361362, 27.0429615418, 21.6456773538)
Atom 752 = (12.7610361362, 17.3070932531, 19.8980587603)
Atom 753 = (8.5073574241, 19.5321700146, 26.8220147793)
Atom 754 = (8.5073574241, 24.6749459066, 19.8980587603)
Atom 755 = (8.5073574241, 19.6927967235, 23.4902199931)
Atom 756 = (12.7610361362, 17.1464665441, 16.5662639741)
Atom 757 = (12.7610361362, 27.0606493771, 23.4902199931)
Atom 758 = (8.5073574241, 21.5686521225, 21.0252803120)
Atom 759 = (12.7610361362, 15.2706111451, 14.1013242930)
Atom 760 = (12.7610361362, 28.9365047760, 21.0252803120)
Atom 761 = (11.2586283869, 18.0541775251, 20.5184558021)
Atom 762 = (14.2634438855, 18.0541775251, 20.5184558021)
Atom 763 = (11.2586283869, 26.1529383961, 27.4424118211)
Atom 764 = (10.0097651734, 18.7850857426, 27.4424118211)
Atom 765 = (7.0049496748, 25.4220301786, 20.5184558021)
Atom 766 = (10.0097651734, 25.4220301786, 20.5184558021)
Atom 767 = (7.0049496748, 18.7850857426, 27.4424118211)
Atom 768 = (8.5073574241, 24.5320070329, 28.5696333728)
Atom 769 = (12.7610361362, 26.9000226681, 40.6699268174)
Atom 770 = (8.5073574241, 24.5143191976, 30.4141760121)
Atom 771 = (8.5073574241, 22.6384637987, 27.9492363310)
Atom 772 = (14.2634438855, 26.1529383961, 41.2903238591)
Atom 773 = (8.5073574241, 19.6751088883, 35.4935893918)
Atom 774 = (12.7610361362, 17.1641543794, 28.5696333728)
Atom 775 = (12.7610361362, 27.0429615418, 35.4935893918)
Atom 776 = (12.7610361362, 17.3070932531, 33.7459707983)
Atom 777 = (8.5073574241, 19.5321700146, 40.6699268174)
Atom 778 = (8.5073574241, 24.6749459066, 33.7459707983)
Atom 779 = (8.5073574241, 19.6927967235, 37.3381320311)
Atom 780 = (12.7610361362, 17.1464665441, 30.4141760121)
Atom 781 = (12.7610361362, 27.0606493771, 37.3381320311)
Atom 782 = (8.5073574241, 21.5686521225, 34.8731923500)
Atom 783 = (12.7610361362, 15.2706111451, 27.9492363310)
Atom 784 = (12.7610361362, 28.9365047760, 34.8731923500)
Atom 785 = (11.2586283869, 18.0541775251, 34.3663678401)
Atom 786 = (14.2634438855, 18.0541775251, 34.3663678401)
Atom 787 = (11.2586283869, 26.1529383961, 41.2903238591)
Atom 788 = (10.0097651734, 18.7850857426, 41.2903238591)
Atom 789 = (7.0049496748, 25.4220301786, 34.3663678401)
Atom 790 = (10.0097651734, 25.4220301786, 34.3663678401)
Atom 791 = (7.0049496748, 18.7850857426, 41.2903238591)
Atom 792 = (8.5073574241, 24.5320070329, 42.4175454108)
Atom 793 = (12.7610361362, 26.9000226681, 54.5178388554)
Atom 794 = (8.5073574241, 24.5143191976, 44.2620880502)
Atom 795 = (8.5073574241, 22.6384637987, 41.7971483690)
Atom 796 = (14.2634438855, 26.1529383961, 55.1382358971)
Atom 797 = (8.5073574241, 19.6751088883, 49.3415014298)
Atom 798 = (12.7610361362, 17.1641543794, 42.4175454108)
Atom 799 = (12.7610361362, 27.0429615418, 49.3415014298)
Atom 800 = (12.7610361362, 17.3070932531, 47.5938828364)
Atom 801 = (8.5073574241, 19.5321700146, 54.5178388554)
Atom 802 = (8.5073574241, 24.6749459066, 47.5938828364)
Atom 803 = (8.5073574241, 19.6927967235, 51.1860440692)
Atom 804 = (12.7610361362, 17.1464665441, 44.2620880502)
Atom 805 = (12.7610361362, 27.0606493771, 51.1860440692)
Atom 806 = (8.5073574241, 21.5686521225, 48.7211043880)
Atom 807 = (12.7610361362, 15.2706111451, 41.7971483690)
Atom 808 = (12.7610361362, 28.9365047760, 48.7211043880)
Atom 809 = (11.2586283869, 18.0541775251, 48.2142798781)
Atom 810 = (14.2634438855, 18.0541775251, 48.2142798781)
Atom 811 = (11.2586283869, 26.1529383961, 55.1382358971)
Atom 812 = (10.0097651734, 18.7850857426, 55.1382358971)
Atom 813 = (7.0049496748, 25.4220301786, 48.2142798781)
Atom 814 = (10.0097651734, 25.4220301786, 48.2142798781)
Atom 815 = (7.0049496748, 18.7850857426, 55.1382358971)
Atom 816 = (8.5073574241, 24.5320070329, 56.2654574488)
Atom 817 = (12.7610361362, 26.9000226681, 68.3657508934)
Atom 818 = (8.5073574241, 24.5143191976, 58.1100000882)
Atom 819 = (8.5073574241, 22.6384637987, 55.6450604071)
Atom 820 = (14.2634438855, 26.1529383961, 68.9861479352)
Atom 821 = (8.5073574241, 19.6751088883, 63.1894134678)
Atom 822 = (12.7610361362, 17.1641543794, 56.2654574488)
Atom 823 = (12.7610361362, 27.0429615418, 63.1894134678)
Atom 824 = (12.7610361362, 17.3070932531, 61.4417948744)
Atom 825 = (8.5073574241, 19.5321700146, 68.3657508934)
Atom 826 = (8.5073574241, 24.6749459066, 61.4417948744)
Atom 827 = (8.5073574241, 19.6927967235, 65.0339561072)
Atom 828 = (12.7610361362, 17.1464665441, 58.1100000882)
Atom 829 = (12.7610361362, 27.0606493771, 65.0339561072)
Atom 830 = (8.5073574241, 21.5686521225, 62.5690164261)
Atom 831 = (12.7610361362, 15.2706111451, 55.6450604071)
Atom 832 = (12.7610361362, 28.9365047760, 62.5690164261)
Atom 833 = (11.2586283869, 18.0541775251, 62.0621919162)
Atom 834 = (14.2634438855, 18.0541775251, 62.0621919162)
Atom 835 = (11.2586283869, 26.1529383961, 68.9861479352)
Atom 836 = (10.0097651734, 18.7850857426, 68.9861479352)
Atom 837 = (7.0049496748, 25.4220301786, 62.0621919162)
Atom 838 = (10.0097651734, 25.4220301786, 62.0621919162)
Atom 839 = (7.0049496748, 18.7850857426, 68.9861479352)
Atom 840 = (8.5073574241, 39.2677123399, 0.8738092967)
Atom 841 = (12.7610361362, 41.6357279752, 12.9741027413)
Atom 842 = (8.5073574241, 39.2500245047, 2.7183519361)
Atom 843 = (8.5073574241, 37.3741691057, 0.2534122550)
Atom 844 = (14.2634438855, 40.8886437032, 13.5944997831)
Atom 845 = (8.5073574241, 34.4108141953, 7.7977653157)
Atom 846 = (12.7610361362, 31.8998596864, 0.8738092967)
Atom 847 = (12.7610361362, 41.7786668489, 7.7977653157)
Atom 848 = (12.7610361362, 32.0427985601, 6.0501467223)
Atom 849 = (8.5073574241, 34.2678753216, 12.9741027413)
Atom 850 = (8.5073574241, 39.4106512137, 6.0501467223)
Atom 851 = (8.5073574241, 34.4285020306, 9.6423079551)
Atom 852 = (12.7610361362, 31.8821718512, 2.7183519361)
Atom 853 = (12.7610361362, 41.7963546841, 9.6423079551)
Atom 854 = (8.5073574241, 36.3043574296, 7.1773682740)
Atom 855 = (12.7610361362, 30.0063164522, 0.2534122550)
Atom 856 = (12.7610361362, 43.6722100831, 7.1773682740)
Atom 857 = (11.2586283869, 32.7898828321, 6.6705437641)
Atom 858 = (14.2634438855, 32.7898828321, 6.6705437641)
Atom 859 = (11.2586283869, 40.8886437032, 13.5944997831)
Atom 860 = (10.0097651734, 33.5207910496, 13.5944997831)
Atom 861 = (7.0049496748, 40.1577354856, 6.6705437641)
Atom 862 = (10.0097651734, 40.1577354856, 6.6705437641)
Atom 863 = (7.0049496748, 33.5207910496, 13.5944997831)
Atom 864 = (8.5073574241, 39.2677123399, 14.7217213347)
Atom 865 = (12.7610361362, 41.6357279752, 26.8220147793)
Atom 866 = (8.5073574241, 39.2500245047, 16.5662639741)
Atom 867 = (8.5073574241, 37.3741691057, 14.1013242930)
Atom 868 = (14.2634438855, 40.8886437032, 27.4424118211)
Atom 869 = (8.5073574241, 34.4108141953, 21.6456773538)
Atom 870 = (12.7610361362, 31.8998596864, 14.7217213347)
Atom 871 = (12.7610361362, 41.7786668489, 21.6456773538)
Atom 872 = (12.7610361362, 32.0427985601, 19.8980587603)
Atom 873 = (8.5073574241, 34.2678753216, 26.8220147793)
Atom 874 = (8.5073574241, 39.4106512137, 19.8980587603)
Atom 875 = (8.5073574241, 34.4285020306, 23.4902199931)
Atom 876 = (12.7610361362, 31.8821718512, 16.5662639741)
Atom 877 = (12.7610361362, 41.7963546841, 23.4902199931)
Atom 878 = (8.5073574241, 36.3043574296, 21.0252803120)
Atom 879 = (12.7610361362, 30.0063164522, 14.1013242930)
Atom 880 = (12.7610361362, 43.6722100831, 21.0252803120)
Atom 881 = (11.2586283869, 32.7898828321, 20.5184558021)
Atom 882 = (14.2634438855, 32.7898828321, 20.5184558021)
Atom 883 = (11.2586283869, 40.8886437032, 27.4424118211)
Atom 884 = (10.0097651734, 33.5207910496, 27.4424118211)
Atom 885 = (7.0049496748, 40.1577354856, 20.5184558021)
Atom 886 = (10.0097651734, 40.1577354856, 20.5184558021)
Atom 887 = (7.0049496748, 33.5207910496, 27.4424118211)
Atom 888 = (8.5073574241, 39.2677123399, 28.5696333728)
Atom 889 = (12.7610361362, 41.6357279752, 40.6699268174)
Atom 890 = (8.5073574241, 39.2500245047, 30.4141760121)
Atom 891 = (8.5073574241, 37.3741691057, 27.9492363310)
Atom 892 = (14.2634438855, 40.8886437032, 41.2903238591)
Atom 893 = (8.5073574241, 34.4108141953, 35.4935893918)
Atom 894 = (12.7610361362, 31.8998596864, 28.5696333728)
Atom 895 = (12.7610361362, 41.7786668489, 35.4935893918)
Atom 896 = (12.7610361362, 32.0427985601, 33.7459707983)
Atom 897 = (8.5073574241, 34.2678753216, 40.6699268174)
Atom 898 = (8.5073574241, 39.4106512137, 33.7459707983)
Atom 899 = (8.5073574241, 34.4285020306, 37.3381320311)
Atom 900 = (12.7610361362, 31.8821718512, 30.4141760121)
Atom 901 = (12.7610361362, 41.7963546841, 37.3381320311)
Atom 902 = (8.5073574241, 36.3043574296, 34.8731923500)
Atom 903 = (12.7610361362, 30.0063164522, 27.9492363310)
Atom 904 = (12.7610361362, 43.6722100831, 34.8731923500)
Atom 905 = (11.2586283869, 32.7898828321, 34.3663678401)
Atom 906 = (14.2634438855, 32.7898828321, 34.3663678401)
Atom 907 = (11.2586283869, 40.8886437032, 41.2903238591)
Atom 908 = (10.0097651734, 33.5207910496, 41.2903238591)
Atom 909 = (7.0049496748, 40.1577354856, 34.3663678401)
Atom 910 = (10.0097651734, 40.1577354856, 34.3663678401)
Atom 911 = (7.0049496748, 33.5207910496, 41.2903238591)
Atom 912 = (8.5073574241, 39.2677123399, 42.4175454108)
Atom 913 = (12.7610361362, 41.6357279752, 54.5178388554)
Atom 914 = (8.5073574241, 39.2500245047, 44.2620880502)
Atom 915 = (8.5073574241, 37.3741691057, 41.7971483690)
Atom 916 = (14.2634438855, 40.8886437032, 55.1382358971)
Atom 917 = (8.5073574241, 34.4108141953, 49.3415014298)
Atom 918 = (12.7610361362, 31.8998596864, 42.4175454108)
Atom 919 = (12.7610361362, 41.7786668489, 49.3415014298)
Atom 920 = (12.7610361362, 32.0427985601, 47.5938828364)
Atom 921 = (8.5073574241, 34.2678753216, 54.5178388554)
Atom 922 = (8.5073574241, 39.4106512137, 47.5938828364)
Atom 923 = (8.5073574241, 34.4285020306, 51.1860440692)
Atom 924 = (12.7610361362, 31.8821718512, 44.2620880502)
Atom 925 = (12.7610361362, 41.7963546841, 51.1860440692)
Atom 926 = (8.5073574241, 36.3043574296, 48.7211043880)
Atom 927 = (12.7610361362, 30.0063164522, 41.7971483690)
Atom 928 = (12.7610361362, 43.6722100831, 48.7211043880)
Atom 929 = (11.2586283869, 32.7898828321, 48.2142798781)
Atom 930 = (14.2634438855, 32.7898828321, 48.2142798781)
Atom 931 = (11.2586283869, 40.8886437032, 55.1382358971)
Atom 932 = (10.0097651734, 33.5207910496, 55.1382358971)
Atom 933 = (7.0049496748, 40.1577354856, 48.2142798781)
Atom 934 = (10.0097651734, 40.1577354856, 48.2142798781)
Atom 935 = (7.0049496748, 33.5207910496, 55.1382358971)
Atom 936 = (8.5073574241, 39.2677123399, 56.2654574488)
Atom 937 = (12.7610361362, 41.6357279752, 68.3657508934)
Atom 938 = (8.5073574241, 39.2500245047, 58.1100000882)
Atom 939 = (8.5073574241, 37.3741691057, 55.6450604071)
Atom 940 = (14.2634438855, 40.8886437032, 68.9861479352)
Atom 941 = (8.5073574241, 34.4108141953, 63.1894134678)
Atom 942 = (12.7610361362, 31.8998596864, 56.2654574488)
Atom 943 = (12.7610361362, 41.7786668489, 63.1894134678)
Atom 944 = (12.7610361362, 32.0427985601, 61.4417948744)
Atom 945 = (8.5073574241, 34.2678753216, 68.3657508934)
Atom 946 = (8.5073574241, 39.4106512137, 61.4417948744)
Atom 947 = (8.5073574241, 34.4285020306, 65.0339561072)
Atom 948 = (12.7610361362, 31.8821718512, 58.1100000882)
Atom 949 = (12.7610361362, 41.7963546841, 65.0339561072)
Atom 950 = (8.5073574241, 36.3043574296, 62.5690164261)
Atom 951 = (12.7610361362, 30.0063164522, 55.6450604071)
Atom 952 = (12.7610361362, 43.6722100831, 62.5690164261)
Atom 953 = (11.2586283869, 32.7898828321, 62.0621919162)
Atom 954 = (14.2634438855, 32.7898828321, 62.0621919162)
Atom 955 = (11.2586283869, 40.8886437032, 68.9861479352)
Atom 956 = (10.0097651734, 33.5207910496, 68.9861479352)
Atom 957 = (7.0049496748, 40.1577354856, 62.0621919162)
Atom 958 = (10.0097651734, 40.1577354856, 62.0621919162)
Atom 959 = (7.0049496748, 33.5207910496, 68.9861479352)
Atom 960 = (8.5073574241, 54.0034176470, 0.8738092967)
Atom 961 = (12.7610361362, 56.3714332822, 12.9741027413)
Atom 962 = (8.5073574241, 53.9857298118, 2.7183519361)
Atom 963 = (8.5073574241, 52.1098744128, 0.2534122550)
Atom 964 = (14.2634438855, 55.6243490102, 13.5944997831)
Atom 965 = (8.5073574241, 49.1465195024, 7.7977653157)
Atom 966 = (12.7610361362, 46.6355649935, 0.8738092967)
Atom 967 = (12.7610361362, 56.5143721559, 7.7977653157)
Atom 968 = (12.7610361362, 46.7785038672, 6.0501467223)
Atom 969 = (8.5073574241, 49.0035806287, 12.9741027413)
Atom 970 = (8.5073574241, 54.1463565207, 6.0501467223)
Atom 971 = (8.5073574241, 49.1642073376, 9.6423079551)
Atom 972 = (12.7610361362, 46.6178771582, 2.7183519361)
Atom 973 = (12.7610361362, 56.5320599912, 9.6423079551)
Atom 974 = (8.5073574241, 51.0400627366, 7.1773682740)
Atom 975 = (12.7610361362, 44.7420217593, 0.2534122550)
Atom 976 = (12.7610361362, 58.4079153901, 7.1773682740)
Atom 977 = (11.2586283869, 47.5255881392, 6.6705437641)
Atom 978 = (14.2634438855, 47.5255881392, 6.6705437641)
Atom 979 = (11.2586283869, 55.6243490102, 13.5944997831)
Atom 980 = (10.0097651734, 48.2564963567, 13.5944997831)
Atom 981 = (7.0049496748, 54.8934407927, 6.6705437641)
Atom 982 = (10.0097651734, 54.8934407927, 6.6705437641)
Atom 983 = (7.0049496748, 48.2564963567, 13.5944997831)
Atom 984 = (8.5073574241, 54.0034176470, 14.7217213347)
Atom 985 = (12.7610361362, 56.3714332822, 26.8220147793)
Atom 986 = (8.5073574241, 53.9857298118, 16.5662639741)
Atom 987 = (8.5073574241, 52.1098744128, 14.1013242930)
Atom 988 = (14.2634438855, 55.6243490102, 27.4424118211)
Atom 989 = (8.5073574241, 49.1465195024, 21.6456773538)
Atom 990 = (12.7610361362, 46.6355649935, 14.7217213347)
Atom 991 = (12.7610361362, 56.5143721559, 21.6456773538)
Atom 992 = (12.7610361362, 46.7785038672, 19.8980587603)
Atom 993 = (8.5073574241, 49.0035806287, 26.8220147793)
Atom 994 = (8.5073574241, 54.1463565207, 19.8980587603)
Atom 995 = (8.5073574241, 49.1642073376, 23.4902199931)
Atom 996 = (12.7610361362, 46.6178771582, 16.5662639741)
Atom 997 = (12.7610361362, 56.5320599912, 23.4902199931)
Atom 998 = (8.5073574241, 51.0400627366, 21.0252803120)
Atom 999 = (12.7610361362, 44.7420217593, 14.1013242930)
Atom 1000 = (12.7610361362, 58.4079153901, 21.0252803120)
Atom 1001 = (11.2586283869, 47.5255881392, 20.5184558021)
Atom 1002 = (14.2634438855, 47.5255881392, 20.5184558021)
Atom 1003 = (11.2586283869, 55.6243490102, 27.4424118211)
Atom 1004 = (10.0097651734, 48.2564963567, 27.4424118211)
Atom 1005 = (7.0049496748, 54.8934407927, 20.5184558021)
Atom 1006 = (10.0097651734, 54.8934407927, 20.5184558021)
Atom 1007 = (7.0049496748, 48.2564963567, 27.4424118211)
Atom 1008 = (8.5073574241, 54.0034176470, 28.5696333728)
Atom 1009 = (12.7610361362, 56.3714332822, 40.6699268174)
Atom 1010 = (8.5073574241, 53.9857298118, 30.4141760121)
Atom 1011 = (8.5073574241, 52.1098744128, 27.9492363310)
Atom 1012 = (14.2634438855, 55.6243490102, 41.2903238591)
Atom 1013 = (8.5073574241, 49.1465195024, 35.4935893918)
Atom 1014 = (12.7610361362, 46.6355649935, 28.5696333728)
Atom 1015 = (12.7610361362, 56.5143721559, 35.4935893918)
Atom 1016 = (12.7610361362, 46.7785038672, 33.7459707983)
Atom 1017 = (8.5073574241, 49.0035806287, 40.6699268174)
Atom 1018 = (8.5073574241, 54.1463565207, 33.7459707983)
Atom 1019 = (8.5073574241, 49.1642073376, 37.3381320311)
Atom 1020 = (12.7610361362, 46.6178771582, 30.4141760121)
Atom 1021 = (12.7610361362, 56.5320599912, 37.3381320311)
Atom 1022 = (8.5073574241, 51.0400627366, 34.8731923500)
Atom 1023 = (12.7610361362, 44.7420217593, 27.9492363310)
Atom 1024 = (12.7610361362, 58.4079153901, 34.8731923500)
Atom 1025 = (11.2586283869, 47.5255881392, 34.3663678401)
Atom 1026 = (14.2634438855, 47.5255881392, 34.3663678401)
Atom 1027 = (11.2586283869, 55.6243490102, 41.2903238591)
Atom 1028 = (10.0097651734, 48.2564963567, 41.2903238591)
Atom 1029 = (7.0049496748, 54.8934407927, 34.3663678401)
Atom 1030 = (10.0097651734, 54.8934407927, 34.3663678401)
Atom 1031 = (7.0049496748, 48.2564963567, 41.2903238591)
Atom 1032 = (8.5073574241, 54.0034176470, 42.4175454108)
Atom 1033 = (12.7610361362, 56.3714332822, 54.5178388554)
Atom 1034 = (8.5073574241, 53.9857298118, 44.2620880502)
Atom 1035 = (8.5073574241, 52.1098744128, 41.7971483690)
Atom 1036 = (14.2634438855, 55.6243490102, 55.1382358971)
Atom 1037 = (8.5073574241, 49.1465195024, 49.3415014298)
Atom 1038 = (12.7610361362, 46.6355649935, 42.4175454108)
Atom 1039 = (12.7610361362, 56.5143721559, 49.3415014298)
Atom 1040 = (12.7610361362, 46.7785038672, 47.5938828364)
Atom 1041 = (8.5073574241, 49.0035806287, 54.5178388554)
Atom 1042 = (8.5073574241, 54.1463565207, 47.5938828364)
Atom 1043 = (8.5073574241, 49.1642073376, 51.1860440692)
Atom 1044 = (12.7610361362, 46.6178771582, 44.2620880502)
Atom 1045 = (12.7610361362, 56.5320599912, 51.1860440692)
Atom 1046 = (8.5073574241, 51.0400627366, 48.7211043880)
Atom 1047 = (12.7610361362, 44.7420217593, 41.7971483690)
Atom 1048 = (12.7610361362, 58.4079153901, 48.7211043880)
Atom 1049 = (11.2586283869, 47.5255881392, 48.2142798781)
Atom 1050 = (14.2634438855, 47.5255881392, 48.2142798781)
Atom 1051 = (11.2586283869, 55.6243490102, 55.1382358971)
Atom 1052 = (10.0097651734, 48.2564963567, 55.1382358971)
Atom 1053 = (7.0049496748, 54.8934407927, 48.2142798781)
Atom 1054 = (10.0097651734, 54.8934407927, 48.2142798781)
Atom 1055 = (7.0049496748, 48.2564963567, 55.1382358971)
Atom 1056 = (8.5073574241, 54.0034176470, 56.2654574488)
Atom 1057 = (12.7610361362, 56.3714332822, 68.3657508934)
Atom 1058 = (8.5073574241, 53.9857298118, 58.1100000882)
Atom 1059 = (8.5073574241, 52.1098744128, 55.6450604071)
Atom 1060 = (14.2634438855, 55.6243490102, 68.9861479352)
Atom 1061 = (8.5073574241, 49.1465195024, 63.1894134678)
Atom 1062 = (12.7610361362, 46.6355649935, 56.2654574488)
Atom 1063 = (12.7610361362, 56.5143721559, 63.1894134678)
Atom 1064 = (12.7610361362, 46.7785038672, 61.4417948744)
Atom 1065 = (8.5073574241, 49.0035806287, 68.3657508934)
Atom 1066 = (8.5073574241, 54.1463565207, 61.4417948744)
Atom 1067 = (8.5073574241, 49.1642073376, 65.0339561072)
Atom 1068 = (12.7610361362, 46.6178771582, 58.1100000882)
Atom 1069 = (12.7610361362, 56.5320599912, 65.0339561072)
Atom 1070 = (8.5073574241, 51.0400627366, 62.5690164261)
Atom 1071 = (12.7610361362, 44.7420217593, 55.6450604071)
Atom 1072 = (12.7610361362, 58.4079153901, 62.5690164261)
Atom 1073 = (11.2586283869, 47.5255881392, 62.0621919162)
Atom 1074 = (14.2634438855, 47.5255881392, 62.0621919162)
Atom 1075 = (11.2586283869, 55.6243490102, 68.9861479352)
Atom 1076 = (10.0097651734, 48.2564963567, 68.9861479352)
Atom 1077 = (7.0049496748, 54.8934407927, 62.0621919162)
Atom 1078 = (10.0097651734, 54.8934407927, 62.0621919162)
Atom 1079 = (7.0049496748, 48.2564963567, 68.9861479352)
Atom 1080 = (8.5073574241, 68.7391229541, 0.8738092967)
Atom 1081 = (12.7610361362, 71.1071385893, 12.9741027413)
Atom 1082 = (8.5073574241, 68.7214351188, 2.7183519361)
Atom 1083 = (8.5073574241, 66.8455797198, 0.2534122550)
Atom 1084 = (14.2634438855, 70.3600543173, 13.5944997831)
Atom 1085 = (8.5073574241, 63.8822248095, 7.7977653157)
Atom 1086 = (12.7610361362, 61.3712703005, 0.8738092967)
Atom 1087 = (12.7610361362, 71.2500774630, 7.7977653157)
Atom 1088 = (12.7610361362, 61.5142091742, 6.0501467223)
Atom 1089 = (8.5073574241, 63.7392859357, 12.9741027413)
Atom 1090 = (8.5073574241, 68.8820618278, 6.0501467223)
Atom 1091 = (8.5073574241, 63.8999126447, 9.6423079551)
Atom 1092 = (12.7610361362, 61.3535824653, 2.7183519361)
Atom 1093 = (12.7610361362, 71.2677652982, 9.6423079551)
Atom 1094 = (8.5073574241, 65.7757680437, 7.1773682740)
Atom 1095 = (12.7610361362, 59.4777270663, 0.2534122550)
Atom 1096 = (12.7610361362, 73.1436206972, 7.1773682740)
Atom 1097 = (11.2586283869, 62.2612934462, 6.6705437641)
Atom 1098 = (14.2634438855, 62.2612934462, 6.6705437641)
Atom 1099 = (11.2586283869, 70.3600543173, 13.5944997831)
Atom 1100 = (10.0097651734, 62.9922016638, 13.5944997831)
Atom 1101 = (7.0049496748, 69.6291460998, 6.6705437641)
Atom 1102 = (10.0097651734, 69.6291460998, 6.6705437641)
Atom 1103 = (7.0049496748, 62.9922016638, 13.5944997831)
Atom 1104 = (8.5073574241, 68.7391229541, 14.7217213347)
Atom 1105 = (12.7610361362, 71.1071385893, 26.8220147793)
Atom 1106 = (8.5073574241, 68.7214351188, 16.5662639741)
Atom 1107 = (8.5073574241, 66.8455797198, 14.1013242930)
Atom 1108 = (14.2634438855, 70.3600543173, 27.4424118211)
Atom 1109 = (8.5073574241, 63.8822248095, 21.6456773538)
Atom 1110 = (12.7610361362, 61.3712703005, 14.7217213347)
Atom 1111 = (12.7610361362, 71.2500774630, 21.6456773538)
Atom 1112 = (12.7610361362, 61.5142091742, 19.8980587603)
Atom 1113 = (8.5073574241, 63.7392859357, 26.8220147793)
Atom 1114 = (8.5073574241, 68.8820618278, 19.8980587603)
Atom 1115 = (8.5073574241, 63.8999126447, 23.4902199931)
Atom 1116 = (12.7610361362, 61.3535824653, 16.5662639741)
Atom 1117 = (12.7610361362, 71.2677652982, 23.4902199931)
Atom 1118 = (8.5073574241, 65.7757680437, 21.0252803120)
Atom 1119 = (12.7610361362, 59.4777270663, 14.1013242930)
Atom 1120 = (12.7610361362, 73.1436206972, 21.0252803120)
Atom 1121 = (11.2586283869, 62.2612934462, 20.5184558021)
Atom 1122 = (14.2634438855, 62.2612934462, 20.5184558021)
Atom 1123 = (11.2586283869, 70.3600543173, 27.4424118211)
Atom 1124 = (10.0097651734, 62.9922016638, 27.4424118211)
Atom 1125 = (7.0049496748, 69.6291460998, 20.5184558021)
Atom 1126 = (10.0097651734, 69.6291460998, 20.5184558021)
Atom 1127 = (7.0049496748, 62.9922016638, 27.4424118211)
Atom 1128 = (8.5073574241, 68.7391229541, 28.5696333728)
Atom 1129 = (12.7610361362, 71.1071385893, 40.6699268174)
Atom 1130 = (8.5073574241, 68.7214351188, 30.4141760121)
Atom 1131 = (8.5073574241, 66.8455797198, 27.9492363310)
Atom 1132 = (14.2634438855, 70.3600543173, 41.2903238591)
Atom 1133 = (8.5073574241, 63.8822248095, 35.4935893918)
Atom 1134 = (12.7610361362, 61.3712703005, 28.5696333728)
Atom 1135 = (12.7610361362, 71.2500774630, 35.4935893918)
Atom 1136 = (12.7610361362, 61.5142091742, 33.7459707983)
Atom 1137 = (8.5073574241, 63.7392859357, 40.6699268174)
Atom 1138 = (8.5073574241, 68.8820618278, 33.7459707983)
Atom 1139 = (8.5073574241, 63.8999126447, 37.3381320311)
Atom 1140 = (12.7610361362, 61.3535824653, 30.4141760121)
Atom 1141 = (12.7610361362, 71.2677652982, 37.3381320311)
Atom 1142 = (8.5073574241, 65.7757680437, 34.8731923500)
Atom 1143 = (12.7610361362, 59.4777270663, 27.9492363310)
Atom 1144 = (12.7610361362, 73.1436206972, 34.8731923500)
Atom 1145 = (11.2586283869, 62.2612934462, 34.3663678401)
Atom 1146 = (14.2634438855, 62.2612934462, 34.3663678401)
Atom 1147 = (11.2586283869, 70.3600543173, 41.2903238591)
Atom 1148 = (10.0097651734, 62.9922016638, 41.2903238591)
Atom 1149 = (7.0049496748, 69.6291460998, 34.3663678401)
Atom 1150 = (10.0097651734, 69.6291460998, 34.3663678401)
Atom 1151 = (7.0049496748, 62.9922016638, 41.2903238591)
Atom 1152 = (8.5073574241, 68.7391229541, 42.4175454108)
Atom 1153 = (12.7610361362, 71.1071385893, 54.5178388554)
Atom 1154 = (8.5073574241, 68.7214351188, 44.2620880502)
Atom 1155 = (8.5073574241, 66.8455797198, 41.7971483690)
Atom 1156 = (14.2634438855, 70.3600543173, 55.1382358971)
Atom 1157 = (8.5073574241, 63.8822248095, 49.3415014298)
Atom 1158 = (12.7610361362, 61.3712703005, 42.4175454108)
Atom 1159 = (12.7610361362, 71.2500774630, 49.3415014298)
Atom 1160 = (12.7610361362, 61.5142091742, 47.5938828364)
Atom 1161 = (8.5073574241, 63.7392859357, 54.5178388554)
Atom 1162 = (8.5073574241, 68.8820618278, 47.5938828364)
Atom 1163 = (8.5073574241, 63.8999126447, 51.1860440692)
Atom 1164 = (12.7610361362, 61.3535824653, 44.2620880502)
Atom 1165 = (12.7610361362, 71.2677652982, 51.1860440692)
Atom 1166 = (8.5073574241, 65.7757680437, 48.7211043880)
Atom 1167 = (12.7610361362, 59.4777270663, 41.7971483690)
Atom 1168 = (12.7610361362, 73.1436206972, 48.7211043880)
Atom 1169 = (11.2586283869, 62.2612934462, 48.2142798781)
Atom 1170 = (14.2634438855, 62.2612934462, 48.2142798781)
Atom 1171 = (11.2586283869, 70.3600543173, 55.1382358971)
Atom 1172 = (10.0097651734, 62.9922016638, 55.1382358971)
Atom 1173 = (7.0049496748, 69.6291460998, 48.2142798781)
Atom 1174 = (10.0097651734, 69.6291460998, 48.2142798781)
Atom 1175 = (7.0049496748, 62.9922016638, 55.1382358971)
Atom 1176 = (8.5073574241, 68.7391229541, 56.2654574488)
Atom 1177 = (12.7610361362, 71.1071385893, 68.3657508934)
Atom 1178 = (8.5073574241, 68.7214351188, 58.1100000882)
Atom 1179 = (8.5073574241, 66.8455797198, 55.6450604071)
Atom 1180 = (14.2634438855, 70.3600543173, 68.9861479352)
Atom 1181 = (8.5073574241, 63.8822248095, 63.1894134678)
Atom 1182 = (12.7610361362, 61.3712703005, 56.2654574488)
Atom 1183 = (12.7610361362, 71.2500774630, 63.1894134678)
Atom 1184 = (12.7610361362, 61.5142091742, 61.4417948744)
Atom 1185 = (8.5073574241, 63.7392859357, 68.3657508934)
Atom 1186 = (8.5073574241, 68.8820618278, 61.4417948744)
Atom 1187 = (8.5073574241, 63.8999126447, 65.0339561072)
Atom 1188 = (12.7610361362, 61.3535824653, 58.1100000882)
Atom 1189 = (12.7610361362, 71.2677652982, 65.0339561072)
Atom 1190 = (8.5073574241, 65.7757680437, 62.5690164261)
Atom 1191 = (12.7610361362, 59.4777270663, 55.6450604071)
Atom 1192 = (12.7610361362, 73.1436206972, 62.5690164261)
Atom 1193 = (11.2586283869, 62.2612934462, 62.0621919162)
Atom 1194 = (14.2634438855, 62.2612934462, 62.0621919162)
Atom 1195 = (11.2586283869, 70.3600543173, 68.9861479352)
Atom 1196 = (10.0097651734, 62.9922016638, 68.9861479352)
Atom 1197 = (7.0049496748, 69.6291460998, 62.0621919162)
Atom 1198 = (10.0097651734, 69.6291460998, 62.0621919162)
Atom 1199 = (7.0049496748, 62.9922016638, 68.9861479352)
Atom 1200 = (17.0147148483, 9.7963017258, 0.8738092967)
Atom 1201 = (21.2683935603, 12.1643173610, 12.9741027413)
Atom 1202 = (17.0147148483, 9.7786138906, 2.7183519361)
Atom 1203 = (17.0147148483, 7.9027584916, 0.2534122550)
Atom 1204 = (22.7708013096, 11.4172330891, 13.5944997831)
Atom 1205 = (17.0147148483, 4.9394035812, 7.7977653157)
Atom 1206 = (21.2683935603, 2.4284490723, 0.8738092967)
Atom 1207 = (21.2683935603, 12.3072562348, 7.7977653157)
Atom 1208 = (21.2683935603, 2.5713879460, 6.0501467223)
Atom 1209 = (17.0147148483, 4.7964647075, 12.9741027413)
Atom 1210 = (17.0147148483, 9.9392405995, 6.0501467223)
Atom 1211 = (17.0147148483, 4.9570914165, 9.6423079551)
Atom 1212 = (21.2683935603, 2.4107612371, 2.7183519361)
Atom 1213 = (21.2683935603, 12.3249440700, 9.6423079551)
Atom 1214 = (17.0147148483, 6.8329468154, 7.1773682740)
Atom 1215 = (21.2683935603, 0.5349058381, 0.2534122550)
Atom 1216 = (21.2683935603, 14.2007994690, 7.1773682740)
Atom 1217 = (19.7659858110, 3.3184722180, 6.6705437641)
Atom 1218 = (22.7708013096, 3.3184722180, 6.6705437641)
Atom 1219 = (19.7659858110, 11.4172330891, 13.5944997831)
Atom 1220 = (18.5171225975, 4.0493804355, 13.5944997831)
Atom 1221 = (15.5123070990, 10.6863248715, 6.6705437641)
Atom 1222 = (18.5171225975, 10.6863248715, 6.6705437641)
Atom 1223 = (15.5123070990, 4.0493804355, 13.5944997831)
Atom 1224 = (17.0147148483, 9.7963017258, 14.7217213347)
Atom 1225 = (21.2683935603, 12.1643173610, 26.8220147793)
Atom 1226 = (17.0147148483, 9.7786138906, 16.5662639741)
Atom 1227 = (17.0147148483, 7.9027584916, 14.1013242930)
Atom 1228 = (22.7708013096, 11.4172330891, 27.4424118211)
Atom 1229 = (17.0147148483, 4.9394035812, 21.6456773538)
Atom 1230 = (21.2683935603, 2.4284490723, 14.7217213347)
Atom 1231 = (21.2683935603, 12.3072562348, 21.6456773538)
Atom 1232 = (21.2683935603, 2.5713879460, 19.8980587603)
Atom 1233 = (17.0147148483, 4.7964647075, 26.8220147793)
Atom 1234 = (17.0147148483, 9.9392405995, 19.8980587603)
Atom 1235 = (17.0147148483, 4.9570914165, 23.4902199931)
Atom 1236 = (21.2683935603, 2.4107612371, 16.5662639741)
Atom 1237 = (21.2683935603, 12.3249440700, 23.4902199931)
Atom 1238 = (17.0147148483, 6.8329468154, 21.0252803120)
Atom 1239 = (21.2683935603, 0.5349058381, 14.1013242930)
Atom 1240 = (21.2683935603, 14.2007994690, 21.0252803120)
Atom 1241 = (19.7659858110, 3.3184722180, 20.5184558021)
Atom 1242 = (22.7708013096, 3.3184722180, 20.5184558021)
Atom 1243 = (19.7659858110, 11.4172330891, 27.4424118211)
Atom 1244 = (18.5171225975, 4.0493804355, 27.4424118211)
Atom 1245 = (15.5123070990, 10.6863248715, 20.5184558021)
Atom 1246 = (18.5171225975, 10.6863248715, 20.5184558021)
Atom 1247 = (15.5123070990, 4.0493804355, 27.4424118211)
Atom 1248 = (17.0147148483, 9.7963017258, 28.5696333728)
Atom 1249 = (21.2683935603, 12.1643173610, 40.6699268174)
Atom 1250 = (17.0147148483, 9.7786138906, 30.4141760121)
Atom 1251 = (17.0147148483, 7.9027584916, 27.9492363310)
Atom 1252 = (22.7708013096, 11.4172330891, 41.2903238591)
Atom 1253 = (17.0147148483, 4.9394035812, 35.4935893918)
Atom 1254 = (21.2683935603, 2.4284490723, 28.5696333728)
Atom 1255 = (21.2683935603, 12.3072562348, 35.4935893918)
Atom 1256 = (21.2683935603, 2.5713879460, 33.7459707983)
Atom 1257 = (17.0147148483, 4.7964647075, 40.6699268174)
Atom 1258 = (17.0147148483, 9.9392405995, 33.7459707983)
Atom 1259 = (17.0147148483, 4.9570914165, 37.3381320311)
Atom 1260 = (21.2683935603, 2.4107612371, 30.4141760121)
Atom 1261 = (21.2683935603, 12.3249440700, 37.3381320311)
Atom 1262 = (17.0147148483, 6.8329468154, 34.8731923500)
Atom 1263 = (21.2683935603, 0.5349058381, 27.9492363310)
Atom 1264 = (21.2683935603, 14.2007994690, 34.8731923500)
Atom 1265 = (19.7659858110, 3.3184722180, 34.3663678401)
Atom 1266 = (22.7708013096, 3.3184722180, 34.3663678401)
Atom 1267 = (19.7659858110, 11.4172330891, 41.2903238591)
Atom 1268 = (18.5171225975, 4.0493804355, 41.2903238591)
Atom 1269 = (15.5123070990, 10.6863248715, 34.3663678401)
Atom 1270 = (18.5171225975, 10.6863248715, 34.3663678401)
Atom 1271 = (15.5123070990, 4.0493804355, 41.2903238591)
Atom 1272 = (17.0147148483, 9.7963017258, 42.4175454108)
Atom 1273 = (21.2683935603, 12.1643173610, 54.5178388554)
Atom 1274 = (17.0147148483, 9.7786138906, 44.2620880502)
Atom 1275 = (17.0147148483, 7.9027584916, 41.7971483690)
Atom 1276 = (22.7708013096, 11.4172330891, 55.1382358971)
Atom 1277 = (17.0147148483, 4.9394035812, 49.3415014298)
Atom 1278 = (21.2683935603, 2.4284490723, 42.4175454108)
Atom 1279 = (21.2683935603, 12.3072562348, 49.3415014298)
Atom 1280 = (21.2683935603, 2.5713879460, 47.5938828364)
Atom 1281 = (17.0147148483, 4.7964647075, 54.5178388554)
Atom 1282 = (17.0147148483, 9.9392405995, 47.5938828364)
Atom 1283 = (17.0147148483, 4.9570914165, 51.1860440692)
Atom 1284 = (21.2683935603, 2.4107612371, 44.2620880502)
Atom 1285 = (21.2683935603, 12.3249440700, 51.1860440692)
Atom 1286 = (17.0147148483, 6.8329468154, 48.7211043880)
Atom 1287 = (21.2683935603, 0.5349058381, 41.7971483690)
Atom 1288 = (21.2683935603, 14.2007994690, 48.7211043880)
Atom 1289 = (19.7659858110, 3.3184722180, 48.2142798781)
Atom 1290 = (22.7708013096, 3.3184722180, 48.2142798781)
Atom 1291 = (19.7659858110, 11.4172330891, 55.1382358971)
Atom 1292 = (18.5171225975, 4.0493804355, 55.1382358971)
Atom 1293 = (15.5123070990, 10.6863248715, 48.2142798781)
Atom 1294 = (18.5171225975, 10.6863248715, 48.2142798781)
Atom 1295 = (15.5123070990, 4.0493804355, 55.1382358971)
Atom 1296 = (17.0147148483, 9.7963017258, 56.2654574488)
Atom 1297 = (21.2683935603, 12.1643173610, 68.3657508934)
Atom 1298 = (17.0147148483, 9.7786138906, 58.1100000882)
Atom 1299 = (17.0147148483, 7.9027584916, 55.6450604071)
Atom 1300 = (22.7708013096, 11.4172330891, 68.9861479352)
Atom 1301 = (17.0147148483, 4.9394035812, 63.1894134678)
Atom 1302 = (21.2683935603, 2.4284490723, 56.2654574488)
Atom 1303 = (21.2683935603, 12.3072562348, 63.1894134678)
Atom 1304 = (21.2683935603, 2.5713879460, 61.4417948744)
Atom 1305 = (17.0147148483, 4.7964647075, 68.3657508934)
Atom 1306 = (17.0147148483, 9.9392405995, 61.4417948744)
Atom 1307 = (17.0147148483, 4.9570914165, 65.0339561072)
Atom 1308 = (21.2683935603, 2.4107612371, 58.1100000882)
Atom 1309 = (21.2683935603, 12.3249440700, 65.0339561072)
Atom 1310 = (17.0147148483, 6.8329468154, 62.5690164261)
Atom 1311 = (21.2683935603, 0.5349058381, 55.6450604071)
Atom 1312 = (21.2683935603, 14.2007994690, 62.5690164261)
Atom 1313 = (19.7659858110, 3.3184722180, 62.0621919162)
Atom 1314 = (22.7708013096, 3.3184722180, 62.0621919162)
Atom 1315 = (19.7659858110, 11.4172330891, 68.9861479352)
Atom 1316 = (18.5171225975, 4.0493804355, 68.9861479352)
Atom 1317 = (15.5123070990, 10.6863248715, 62.0621919162)
Atom 1318 = (18.5171225975, 10.6863248715, 62.0621919162)
Atom 1319 = (15.5123070990, 4.0493804355, 68.9861479352)
Atom 1320 = (17.0147148483, 24.5320070329, 0.8738092967)
Atom 1321 = (21.2683935603, 26.9000226681, 12.9741027413)
Atom 1322 = (17.0147148483, 24.5143191976, 2.7183519361)
Atom 1323 = (17.0147148483, 22.6384637987, 0.2534122550)
Atom 1324 = (22.7708013096, 26.1529383961, 13.5944997831)
Atom 1325 = (17.0147148483, 19.6751088883, 7.7977653157)
Atom 1326 = (21.2683935603, 17.1641543794, 0.8738092967)
Atom 1327 = (21.2683935603, 27.0429615418, 7.7977653157)
Atom 1328 = (21.2683935603, 17.3070932531, 6.0501467223)
Atom 1329 = (17.0147148483, 19.5321700146, 12.9741027413)
Atom 1330 = (17.0147148483, 24.6749459066, 6.0501467223)
Atom 1331 = (17.0147148483, 19.6927967235, 9.6423079551)
Atom 1332 = (21.2683935603, 17.1464665441, 2.7183519361)
Atom 1333 = (21.2683935603, 27.0606493771, 9.6423079551)
Atom 1334 = (17.0147148483, 21.5686521225, 7.1773682740)
Atom 1335 = (21.2683935603, 15.2706111451, 0.2534122550)
Atom 1336 = (21.2683935603, 28.9365047760, 7.1773682740)
Atom 1337 = (19.7659858110, 18.0541775251, 6.6705437641)
Atom 1338 = (22.7708013096, 18.0541775251, 6.6705437641)
Atom 1339 = (19.7659858110, 26.1529383961, 13.5944997831)
Atom 1340 = (18.5171225975, 18.7850857426, 13.5944997831)
Atom 1341 = (15.5123070990, 25.4220301786, 6.6705437641)
Atom 1342 = (18.5171225975, 25.4220301786, 6.6705437641)
Atom 1343 = (15.5123070990, 18.7850857426, 13.5944997831)
Atom 1344 = (17.0147148483, 24.5320070329, 14.7217213347)
Atom 1345 = (21.2683935603, 26.9000226681, 26.8220147793)
Atom 1346 = (17.0147148483, 24.5143191976, 16.5662639741)
Atom 1347 = (17.0147148483, 22.6384637987, 14.1013242930)
Atom 1348 = (22.7708013096, 26.1529383961, 27.4424118211)
Atom 1349 = (17.0147148483, 19.6751088883, 21.6456773538)
Atom 1350 = (21.2683935603, 17.1641543794, 14.7217213347)
Atom 1351 = (21.2683935603, 27.0429615418, 21.6456773538)
Atom 1352 = (21.2683935603, 17.3070932531, 19.8980587603)
Atom 1353 = (17.0147148483, 19.5321700146, 26.8220147793)
Atom 1354 = (17.0147148483, 24.6749459066, 19.8980587603)
Atom 1355 = (17.0147148483, 19.6927967235, 23.4902199931)
Atom 1356 = (21.2683935603, 17.1464665441, 16.5662639741)
Atom 1357 = (21.2683935603, 27.0606493771, 23.4902199931)
Atom 1358 = (17.0147148483, 21.5686521225, 21.0252803120)
Atom 1359 = (21.2683935603, 15.2706111451, 14.1013242930)
Atom 1360 = (21.2683935603, 28.9365047760, 21.0252803120)
Atom 1361 = (19.7659858110, 18.0541775251, 20.5184558021)
Atom 1362 = (22.7708013096, 18.0541775251, 20.5184558021)
Atom 1363 = (19.7659858110, 26.1529383961, 27.4424118211)
Atom 1364 = (18.5171225975, 18.7850857426, 27.4424118211)
Atom 1365 = (15.5123070990, 25.4220301786, 20.5184558021)
Atom 1366 = (18.5171225975, 25.4220301786, 20.5184558021)
Atom 1367 = (15.5123070990, 18.7850857426, 27.4424118211)
Atom 1368 = (17.0147148483, 24.5320070329, 28.5696333728)
Atom 1369 = (21.2683935603, 26.9000226681, 40.6699268174)
Atom 1370 = (17.0147148483, 24.5143191976, 30.4141760121)
Atom 1371 = (17.0147148483, 22.6384637987, 27.9492363310)
Atom 1372 = (22.7708013096, 26.1529383961, 41.2903238591)
Atom 1373 = (17.0147148483, 19.6751088883, 35.4935893918)
Atom 1374 = (21.2683935603, 17.1641543794, 28.5696333728)
Atom 1375 = (21.2683935603, 27.0429615418, 35.4935893918)
Atom 1376 = (21.2683935603, 17.3070932531, 33.7459707983)
Atom 1377 = (17.0147148483, 19.5321700146, 40.6699268174)
Atom 1378 = (17.0147148483, 24.6749459066, 33.7459707983)
Atom 1379 = (17.0147148483, 19.6927967235, 37.3381320311)
Atom 1380 = (21.2683935603, 17.1464665441, 30.4141760121)
Atom 1381 = (21.2683935603, 27.0606493771, 37.3381320311)
Atom 1382 = (17.0147148483, 21.5686521225, 34.8731923500)
Atom 1383 = (21.2683935603, 15.2706111451, 27.9492363310)
Atom 1384 = (21.2683935603, 28.9365047760, 34.8731923500)
Atom 1385 = (19.7659858110, 18.0541775251, 34.3663678401)
Atom 1386 = (22.7708013096, 18.0541775251, 34.3663678401)
Atom 1387 = (19.7659858110, 26.1529383961, 41.2903238591)
Atom 1388 = (18.5171225975, 18.7850857426, 41.2903238591)
Atom 1389 = (15.5123070990, 25.4220301786, 34.3663678401)
Atom 1390 = (18.5171225975, 25.4220301786, 34.3663678401)
Atom 1391 = (15.5123070990, 18.7850857426, 41.2903238591)
Atom 1392 = (17.0147148483, 24.5320070329, 42.4175454108)
Atom 1393 = (21.2683935603, 26.9000226681, 54.5178388554)
Atom 1394 = (17.0147148483, 24.5143191976, 44.2620880502)
Atom 1395 = (17.0147148483, 22.6384637987, 41.7971483690)
Atom 1396 = (22.7708013096, 26.1529383961, 55.1382358971)
Atom 1397 = (17.0147148483, 19.6751088883, 49.3415014298)
Atom 1398 = (21.2683935603, 17.1641543794, 42.4175454108)
Atom 1399 = (21.2683935603, 27.0429615418, 49.3415014298)
Atom 1400 = (21.2683935603, 17.3070932531, 47.5938828364)
Atom 1401 = (17.0147148483, 19.5321700146, 54.5178388554)
Atom 1402 = (17.0147148483, 24.6749459066, 47.5938828364)
Atom 1403 = (17.0147148483, 19.6927967235, 51.1860440692)
Atom 1404 = (21.2683935603, 17.1464665441, 44.2620880502)
Atom 1405 = (21.2683935603, 27.0606493771, 51.1860440692)
Atom 1406 = (17.0147148483, 21.5686521225, 48.7211043880)
Atom 1407 = (21.2683935603, 15.2706111451, 41.7971483690)
Atom 1408 = (21.2683935603, 28.9365047760, 48.7211043880)
Atom 1409 = (19.7659858110, 18.0541775251, 48.2142798781)
Atom 1410 = (22.7708013096, 18.0541775251, 48.2142798781)
Atom 1411 = (19.7659858110, 26.1529383961, 55.1382358971)
Atom 1412 = (18.5171225975, 18.7850857426, 55.1382358971)
Atom 1413 = (15.5123070990, 25.4220301786, 48.2142798781)
Atom 1414 = (18.5171225975, 25.4220301786, 48.2142798781)
Atom 1415 = (15.5123070990, 18.7850857426, 55.1382358971)
Atom 1416 = (17.0147148483, 24.5320070329, 56.2654574488)
Atom 1417 = (21.2683935603, 26.9000226681, 68.3657508934)
Atom 1418 = (17.0147148483, 24.5143191976, 58.1100000882)
Atom 1419 = (17.0147148483, 22.6384637987, 55.6450604071)
Atom 1420 = (22.7708013096, 26.1529383961, 68.9861479352)
Atom 1421 = (17.0147148483, 19.6751088883, 63.1894134678)
Atom 1422 = (21.2683935603, 17.1641543794, 56.2654574488)
Atom 1423 = (21.2683935603, 27.0429615418, 63.1894134678)
Atom 1424 = (21.2683935603, 17.3070932531, 61.4417948744)
Atom 1425 = (17.0147148483, 19.5321700146, 68.3657508934)
Atom 1426 = (17.0147148483, 24.6749459066, 61.4417948744)
Atom 1427 = (17.0147148483, 19.6927967235, 65.0339561072)
Atom 1428 = (21.2683935603, 17.1464665441, 58.1100000882)
Atom 1429 = (21.2683935603, 27.0606493771, 65.0339561072)
Atom 1430 = (17.0147148483, 21.5686521225, 62.5690164261)
Atom 1431 = (21.2683935603, 15.2706111451, 55.6450604071)
Atom 1432 = (21.2683935603, 28.9365047760, 62.5690164261)
Atom 1433 = (19.7659858110, 18.0541775251, 62.0621919162)
Atom 1434 = (22.7708013096, 18.0541775251, 62.0621919162)
Atom 1435 = (19.7659858110, 26.1529383961, 68.9861479352)
Atom 1436 = (18.5171225975, 18.7850857426, 68.9861479352)
Atom 1437 = (15.5123070990, 25.4220301786, 62.0621919162)
Atom 1438 = (18.5171225975, 25.4220301786, 62.0621919162)
Atom 1439 = (15.5123070990, 18.7850857426, 68.9861479352)
Atom 1440 = (17.0147148483, 39.2677123399, 0.8738092967)
Atom 1441 = (21.2683935603, 41.6357279752, 12.9741027413)
Atom 1442 = (17.0147148483, 39.2500245047, 2.7183519361)
Atom 1443 = (17.0147148483, 37.3741691057, 0.2534122550)
Atom 1444 = (22.7708013096, 40.8886437032, 13.5944997831)
Atom 1445 = (17.0147148483, 34.4108141953, 7.7977653157)
Atom 1446 = (21.2683935603, 31.8998596864, 0.8738092967)
Atom 1447 = (21.2683935603, 41.7786668489, 7.7977653157)
Atom 1448 = (21.2683935603, 32.0427985601, 6.0501467223)
Atom 1449 = (17.0147148483, 34.2678753216, 12.9741027413)
Atom 1450 = (17.0147148483, 39.4106512137, 6.0501467223)
Atom 1451 = (17.0147148483, 34.4285020306, 9.6423079551)
Atom 1452 = (21.2683935603, 31.8821718512, 2.7183519361)
Atom 1453 = (21.2683935603, 41.7963546841, 9.6423079551)
Atom 1454 = (17.0147148483, 36.3043574296, 7.1773682740)
Atom 1455 = (21.2683935603, 30.0063164522, 0.2534122550)
Atom 1456 = (21.2683935603, 43.6722100831, 7.1773682740)
Atom 1457 = (19.7659858110, 32.7898828321, 6.6705437641)
Atom 1458 = (22.7708013096, 32.7898828321, 6.6705437641)
Atom 1459 = (19.7659858110, 40.8886437032, 13.5944997831)
Atom 1460 = (18.5171225975, 33.5207910496, 13.5944997831)
Atom 1461 = (15.5123070990, 40.1577354856, 6.6705437641)
Atom 1462 = (18.5171225975, 40.1577354856, 6.6705437641)
Atom 1463 = (15.5123070990, 33.5207910496, 13.5944997831)
Atom 1464 = (17.0147148483, 39.2677123399, 14.7217213347)
Atom 1465 = (21.2683935603, 41.6357279752, 26.8220147793)
Atom 1466 = (17.0147148483, 39.2500245047, 16.5662639741)
Atom 1467 = (17.0147148483, 37.3741691057, 14.1013242930)
Atom 1468 = (22.7708013096, 40.8886437032, 27.4424118211)
Atom 1469 = (17.0147148483, 34.4108141953, 21.6456773538)
Atom 1470 = (21.2683935603, 31.8998596864, 14.7217213347)
Atom 1471 = (21.2683935603, 41.7786668489, 21.6456773538)
Atom 1472 = (21.2683935603, 32.0427985601, 19.8980587603)
Atom 1473 = (17.0147148483, 34.2678753216, 26.8220147793)
Atom 1474 = (17.0147148483, 39.4106512137, 19.8980587603)
Atom 1475 = (17.0147148483, 34.4285020306, 23.4902199931)
Atom 1476 = (21.2683935603, 31.8821718512, 16.5662639741)
Atom 1477 = (21.2683935603, 41.7963546841, 23.4902199931)
Atom 1478 = (17.0147148483, 36.3043574296, 21.0252803120)
Atom 1479 = (21.2683935603, 30.0063164522, 14.1013242930)
Atom 1480 = (21.2683935603, 43.6722100831, 21.0252803120)
Atom 1481 = (19.7659858110, 32.7898828321, 20.5184558021)
Atom 1482 = (22.7708013096, 32.7898828321, 20.5184558021)
Atom 1483 = (19.7659858110, 40.8886437032, 27.4424118211)
Atom 1484 = (18.5171225975, 33.5207910496, 27.4424118211)
Atom 1485 = (15.5123070990, 40.1577354856, 20.5184558021)
Atom 1486 = (18.5171225975, 40.1577354856, 20.5184558021)
Atom 1487 = (15.5123070990, 33.5207910496, 27.4424118211)
Atom 1488 = (17.0147148483, 39.2677123399, 28.5696333728)
Atom 1489 = (21.2683935603, 41.6357279752, 40.6699268174)
Atom 1490 = (17.0147148483, 39.2500245047, 30.4141760121)
Atom 1491 = (17.0147148483, 37.3741691057, 27.9492363310)
Atom 1492 = (22.7708013096, 40.8886437032, 41.2903238591)
Atom 1493 = (17.0147148483, 34.4108141953, 35.4935893918)
Atom 1494 = (21.2683935603, 31.8998596864, 28.5696333728)
Atom 1495 = (21.2683935603, 41.7786668489, 35.4935893918)
Atom 1496 = (21.2683935603, 32.0427985601, 33.7459707983)
Atom 1497 = (17.0147148483, 34.2678753216, 40.6699268174)
Atom 1498 = (17.0147148483, 39.4106512137, 33.7459707983)
Atom 1499 = (17.0147148483, 34.4285020306, 37.3381320311)
Atom 1500 = (21.2683935603, 31.8821718512, 30.4141760121)
Atom 1501 = (21.2683935603, 41.7963546841, 37.3381320311)
Atom 1502 = (17.0147148483, 36.3043574296, 34.8731923500)
Atom 1503 = (21.2683935603, 30.0063164522, 27.9492363310)
Atom 1504 = (21.2683935603, 43.6722100831, 34.8731923500)
Atom 1505 = (19.7659858110, 32.7898828321, 34.3663678401)
Atom 1506 = (22.7708013096, 32.7898828321, 34.3663678401)
Atom 1507 = (19.7659858110, 40.8886437032, 41.2903238591)
Atom 1508 = (18.5171225975, 33.5207910496, 41.2903238591)
Atom 1509 = (15.5123070990, 40.1577354856, 34.3663678401)
Atom 1510 = (18.5171225975, 40.1577354856, 34.3663678401)
Atom 1511 = (15.5123070990, 33.5207910496, 41.2903238591)
Atom 1512 = (17.0147148483, 39.2677123399, 42.4175454108)
Atom 1513 = (21.2683935603, 41.6357279752, 54.5178388554)
Atom 1514 = (17.0147148483, 39.2500245047, 44.2620880502)
Atom 1515 = (17.0147148483, 37.3741691057, 41.7971483690)
Atom 1516 = (22.7708013096, 40.8886437032, 55.1382358971)
Atom 1517 = (17.0147148483, 34.4108141953, 49.3415014298)
Atom 1518 = (21.2683935603, 31.8998596864, 42.4175454108)
Atom 1519 = (21.2683935603, 41.7786668489, 49.3415014298)
Atom 1520 = (21.2683935603, 32.0427985601, 47.5938828364)
Atom 1521 = (17.0147148483, 34.2678753216, 54.5178388554)
Atom 1522 = (17.0147148483, 39.4106512137, 47.5938828364)
Atom 1523 = (17.0147148483, 34.4285020306, 51.1860440692)
Atom 1524 = (21.2683935603, 31.8821718512, 44.2620880502)
Atom 1525 = (21.2683935603, 41.7963546841, 51.1860440692)
Atom 1526 = (17.0147148483, 36.3043574296, 48.7211043880)
Atom 1527 = (21.2683935603, 30.0063164522, 41.7971483690)
Atom 1528 = (21.2683935603, 43.6722100831, 48.7211043880)
Atom 1529 = (19.7659858110, 32.7898828321, 48.2142798781)
Atom 1530 = (22.7708013096, 32.7898828321, 48.2142798781)
Atom 1531 = (19.7659858110, 40.8886437032, 55.1382358971)
Atom 1532 = (18.5171225975, 33.5207910496, 55.1382358971)
Atom 1533 = (15.5123070990, 40.1577354856, 48.2142798781)
Atom 1534 = (18.5171225975, 40.1577354856, 48.2142798781)
Atom 1535 = (15.5123070990, 33.5207910496, 55.1382358971)
Atom 1536 = (17.0147148483, 39.2677123399, 56.2654574488)
Atom 1537 = (21.2683935603, 41.6357279752, 68.3657508934)
Atom 1538 = (17.0147148483, 39.2500245047, 58.1100000882)
Atom 1539 = (17.0147148483, 37.3741691057, 55.6450604071)
Atom 1540 = (22.7708013096, 40.8886437032, 68.9861479352)
Atom 1541 = (17.0147148483, 34.4108141953, 63.1894134678)
Atom 1542 = (21.2683935603, 31.8998596864, 56.2654574488)
Atom 1543 = (21.2683935603, 41.7786668489, 63.1894134678)
Atom 1544 = (21.2683935603, 32.0427985601, 61.4417948744)
Atom 1545 = (17.0147148483, 34.2678753216, 68.3657508934)
Atom 1546 = (17.0147148483, 39.4106512137, 61.4417948744)
Atom 1547 = (17.0147148483, 34.4285020306, 65.0339561072)
Atom 1548 = (21.2683935603, 31.8821718512, 58.1100000882)
Atom 1549 = (21.2683935603, 41.7963546841, 65.0339561072)
Atom 1550 = (17.0147148483, 36.3043574296, 62.5690164261)
Atom 1551 = (21.2683935603, 30.0063164522, 55.6450604071)
Atom 1552 = (21.2683935603, 43.6722100831, 62.5690164261)
Atom 1553 = (19.7659858110, 32.7898828321, 62.0621919162)
Atom 1554 = (22.7708013096, 32.7898828321, 62.0621919162)
Atom 1555 = (19.7659858110, 40.8886437032, 68.9861479352)
Atom 1556 = (18.5171225975, 33.5207910496, 68.9861479352)
Atom 1557 = (15.5123070990, 40.1577354856, 62.0621919162)
Atom 1558 = (18.5171225975, 40.1577354856, 62.0621919162)
Atom 1559 = (15.5123070990, 33.5207910496, 68.9861479352)
Atom 1560 = (17.0147148483, 54.0034176470, 0.8738092967)
Atom 1561 = (21.2683935603, 56.3714332822, 12.9741027413)
Atom 1562 = (17.0147148483, 53.9857298118, 2.7183519361)
Atom 1563 = (17.0147148483, 52.1098744128, 0.2534122550)
Atom 1564 = (22.7708013096, 55.6243490102, 13.5944997831)
Atom 1565 = (17.0147148483, 49.1465195024, 7.7977653157)
Atom 1566 = (21.2683935603, 46.6355649935, 0.8738092967)
Atom 1567 = (21.2683935603, 56.5143721559, 7.7977653157)
Atom 1568 = (21.2683935603, 46.7785038672, 6.0501467223)
Atom 1569 = (17.0147148483, 49.0035806287, 12.9741027413)
Atom 1570 = (17.0147148483, 54.1463565207, 6.0501467223)
Atom 1571 = (17.0147148483, 49.1642073376, 9.6423079551)
Atom 1572 = (21.2683935603, 46.6178771582, 2.7183519361)
Atom 1573 = (21.2683935603, 56.5320599912, 9.6423079551)
Atom 1574 = (17.0147148483, 51.0400627366, 7.1773682740)
Atom 1575 = (21.2683935603, 44.7420217593, 0.2534122550)
Atom 1576 = (21.2683935603, 58.4079153901, 7.1773682740)
Atom 1577 = (19.7659858110, 47.5255881392, 6.6705437641)
Atom 1578 = (22.7708013096, 47.5255881392, 6.6705437641)
Atom 1579 = (19.7659858110, 55.6243490102, 13.5944997831)
Atom 1580 = (18.5171225975, 48.2564963567, 13.5944997831)
Atom 1581 = (15.5123070990, 54.8934407927, 6.6705437641)
Atom 1582 = (18.5171225975, 54.8934407927, 6.6705437641)
Atom 1583 = (15.5123070990, 48.2564963567, 13.5944997831)
Atom 1584 = (17.0147148483, 54.0034176470, 14.7217213347)
Atom 1585 = (21.2683935603, 56.3714332822, 26.8220147793)
Atom 1586 = (17.0147148483, 53.9857298118, 16.5662639741)
Atom 1587 = (17.0147148483, 52.1098744128, 14.1013242930)
Atom 1588 = (22.7708013096, 55.6243490102, 27.4424118211)
Atom 1589 = (17.0147148483, 49.1465195024, 21.6456773538)
Atom 1590 = (21.2683935603, 46.6355649935, 14.7217213347)
Atom 1591 = (21.2683935603, 56.5143721559, 21.6456773538)
Atom 1592 = (21.2683935603, 46.7785038672, 19.8980587603)
Atom 1593 = (17.0147148483, 49.0035806287, 26.8220147793)
Atom 1594 = (17.0147148483, 54.1463565207, 19.8980587603)
Atom 1595 = (17.0147148483, 49.1642073376, 23.4902199931)
Atom 1596 = (21.2683935603, 46.6178771582, 16.5662639741)
Atom 1597 = (21.2683935603, 56.5320599912, 23.4902199931)
Atom 1598 = (17.0147148483, 51.0400627366, 21.0252803120)
Atom 1599 = (21.2683935603, 44.7420217593, 14.1013242930)
Atom 1600 = (21.2683935603, 58.4079153901, 21.0252803120)
Atom 1601 = (19.7659858110, 47.5255881392, 20.5184558021)
Atom 1602 = (22.7708013096, 47.5255881392, 20.5184558021)
Atom 1603 = (19.7659858110, 55.6243490102, 27.4424118211)
Atom 1604 = (18.5171225975, 48.2564963567, 27.4424118211)
Atom 1605 = (15.5123070990, 54.8934407927, 20.5184558021)
Atom 1606 = (18.5171225975, 54.8934407927, 20.5184558021)
Atom 1607 = (15.5123070990, 48.2564963567, 27.4424118211)
Atom 1608 = (17.0147148483, 54.0034176470, 28.5696333728)
Atom 1609 = (21.2683935603, 56.3714332822, 40.6699268174)
Atom 1610 = (17.0147148483, 53.9857298118, 30.4141760121)
Atom 1611 = (17.0147148483, 52.1098744128, 27.9492363310)
Atom 1612 = (22.7708013096, 55.6243490102, 41.2903238591)
Atom 1613 = (17.0147148483, 49.1465195024, 35.4935893918)
Atom 1614 = (21.2683935603, 46.6355649935, 28.5696333728)
Atom 1615 = (21.2683935603, 56.5143721559, 35.4935893918)
Atom 1616 = (21.2683935603, 46.7785038672, 33.7459707983)
Atom 1617 = (17.0147148483, 49.0035806287, 40.6699268174)
Atom 1618 = (17.0147148483, 54.1463565207, 33.7459707983)
Atom 1619 = (17.0147148483, 49.1642073376, 37.3381320311)
Atom 1620 = (21.2683935603, 46.6178771582, 30.4141760121)
Atom 1621 = (21.2683935603, 56.5320599912, 37.3381320311)
Atom 1622 = (17.0147148483, 51.0400627366, 34.8731923500)
Atom 1623 = (21.2683935603, 44.7420217593, 27.9492363310)
Atom 1624 = (21.2683935603, 58.4079153901, 34.8731923500)
Atom 1625 = (19.7659858110, 47.5255881392, 34.3663678401)
Atom 1626 = (22.7708013096, 47.5255881392, 34.3663678401)
Atom 1627 = (19.7659858110, 55.6243490102, 41.2903238591)
Atom 1628 = (18.5171225975, 48.2564963567, 41.2903238591)
Atom 1629 = (15.5123070990, 54.8934407927, 34.3663678401)
Atom 1630 = (18.5171225975, 54.8934407927, 34.3663678401)
Atom 1631 = (15.5123070990, 48.2564963567, 41.2903238591)
Atom 1632 = (17.0147148483, 54.0034176470, 42.4175454108)
Atom 1633 = (21.2683935603, 56.3714332822, 54.5178388554)
Atom 1634 = (17.0147148483, 53.9857298118, 44.2620880502)
Atom 1635 = (17.0147148483, 52.1098744128, 41.7971483690)
Atom 1636 = (22.7708013096, 55.6243490102, 55.1382358971)
Atom 1637 = (17.0147148483, 49.1465195024, 49.3415014298)
Atom 1638 = (21.2683935603, 46.6355649935, 42.4175454108)
Atom 1639 = (21.2683935603, 56.5143721559, 49.3415014298)
Atom 1640 = (21.2683935603, 46.7785038672, 47.5938828364)
Atom 1641 = (17.0147148483, 49.0035806287, 54.5178388554)
Atom 1642 = (17.0147148483, 54.1463565207, 47.5938828364)
Atom 1643 = (17.0147148483, 49.1642073376, 51.1860440692)
Atom 1644 = (21.2683935603, 46.6178771582, 44.2620880502)
Atom 1645 = (21.2683935603, 56.5320599912, 51.1860440692)
Atom 1646 = (17.0147148483, 51.0400627366, 48.7211043880)
Atom 1647 = (21.2683935603, 44.7420217593, 41.7971483690)
Atom 1648 = (21.2683935603, 58.4079153901, 48.7211043880)
Atom 1649 = (19.7659858110, 47.5255881392, 48.2142798781)
Atom 1650 = (22.7708013096, 47.5255881392, 48.2142798781)
Atom 1651 = (19.7659858110, 55.6243490102, 55.1382358971)
Atom 1652 = (18.5171225975, 48.2564963567, 55.1382358971)
Atom 1653 = (15.5123070990, 54.8934407927, 48.2142798781)
Atom 1654 = (18.5171225975, 54.8934407927, 48.2142798781)
Atom 1655 = (15.5123070990, 48.2564963567, 55.1382358971)
Atom 1656 = (17.0147148483, 54.0034176470, 56.2654574488)
Atom 1657 = (21.2683935603, 56.3714332822, 68.3657508934)
Atom 1658 = (17.0147148483, 53.9857298118, 58.1100000882)
Atom 1659 = (17.0147148483, 52.1098744128, 55.6450604071)
Atom 1660 = (22.7708013096, 55.6243490102, 68.9861479352)
Atom 1661 = (17.0147148483, 49.1465195024, 63.1894134678)
Atom 1662 = (21.2683935603, 46.6355649935, 56.2654574488)
Atom 1663 = (21.2683935603, 56.5143721559, 63.1894134678)
Atom 1664 = (21.2683935603, 46.7785038672, 61.4417948744)
Atom 1665 = (17.0147148483, 49.0035806287, 68.3657508934)
Atom 1666 = (17.0147148483, 54.1463565207, 61.4417948744)
Atom 1667 = (17.0147148483, 49.1642073376, 65.0339561072)
Atom 1668 = (21.2683935603, 46.6178771582, 58.1100000882)
Atom 1669 = (21.2683935603, 56.5320599912, 65.0339561072)
Atom 1670 = (17.0147148483, 51.0400627366, 62.5690164261)
Atom 1671 = (21.2683935603, 44.7420217593, 55.6450604071)
Atom 1672 = (21.2683935603, 58.4079153901, 62.5690164261)
Atom 1673 = (19.7659858110, 47.5255881392, 62.0621919162)
Atom 1674 = (22.7708013096, 47.5255881392, 62.0621919162)
Atom 1675 = (19.7659858110, 55.6243490102, 68.9861479352)
Atom 1676 = (18.5171225975, 48.2564963567, 68.9861479352)
Atom 1677 = (15.5123070990, 54.8934407927, 62.0621919162)
Atom 1678 = (18.5171225975, 54.8934407927, 62.0621919162)
Atom 1679 = (15.5123070990, 48.2564963567, 68.9861479352)
Atom 1680 = (17.0147148483, 68.7391229541, 0.8738092967)
Atom 1681 = (21.2683935603, 71.1071385893, 12.9741027413)
Atom 1682 = (17.0147148483, 68.7214351188, 2.7183519361)
Atom 1683 = (17.0147148483, 66.8455797198, 0.2534122550)
Atom 1684 = (22.7708013096, 70.3600543173, 13.5944997831)
Atom 1685 = (17.0147148483, 63.8822248095, 7.7977653157)
Atom 1686 = (21.2683935603, 61.3712703005, 0.8738092967)
Atom 1687 = (21.2683935603, 71.2500774630, 7.7977653157)
Atom 1688 = (21.2683935603, 61.5142091742, 6.0501467223)
Atom 1689 = (17.0147148483, 63.7392859357, 12.9741027413)
Atom 1690 = (17.0147148483, 68.8820618278, 6.0501467223)
Atom 1691 = (17.0147148483, 63.8999126447, 9.6423079551)
Atom 1692 = (21.2683935603, 61.3535824653, 2.7183519361)
Atom 1693 = (21.2683935603, 71.2677652982, 9.6423079551)
Atom 1694 = (17.0147148483, 65.7757680437, 7.1773682740)
Atom 1695 = (21.2683935603, 59.4777270663, 0.2534122550)
Atom 1696 = (21.2683935603, 73.1436206972, 7.1773682740)
Atom 1697 = (19.7659858110, 62.2612934462, 6.6705437641)
Atom 1698 = (22.7708013096, 62.2612934462, 6.6705437641)
Atom 1699 = (19.7659858110, 70.3600543173, 13.5944997831)
Atom 1700 = (18.5171225975, 62.9922016638, 13.5944997831)
Atom 1701 = (15.5123070990, 69.6291460998, 6.6705437641)
Atom 1702 = (18.5171225975, 69.6291460998, 6.6705437641)
Atom 1703 = (15.5123070990, 62.9922016638, 13.5944997831)
Atom 1704 = (17.0147148483, 68.7391229541, 14.7217213347)
Atom 1705 = (21.2683935603, 71.1071385893, 26.8220147793)
Atom 1706 = (17.0147148483, 68.7214351188, 16.5662639741)
Atom 1707 = (17.0147148483, 66.8455797198, 14.1013242930)
Atom 1708 = (22.7708013096, 70.3600543173, 27.4424118211)
Atom 1709 = (17.0147148483, 63.8822248095, 21.6456773538)
Atom 1710 = (21.2683935603, 61.3712703005, 14.7217213347)
Atom 1711 = (21.2683935603, 71.2500774630, 21.6456773538)
Atom 1712 = (21.2683935603, 61.5142091742, 19.8980587603)
Atom 1713 = (17.0147148483, 63.7392859357, 26.8220147793)
Atom 1714 = (17.0147148483, 68.8820618278, 19.8980587603)
Atom 1715 = (17.0147148483, 63.8999126447, 23.4902199931)
Atom 1716 = (21.2683935603, 61.3535824653, 16.5662639741)
Atom 1717 = (21.2683935603, 71.2677652982, 23.4902199931)
Atom 1718 = (17.0147148483, 65.7757680437, 21.0252803120)
Atom 1719 = (21.2683935603, 59.4777270663, 14.1013242930)
Atom 1720 = (21.2683935603, 73.1436206972, 21.0252803120)
Atom 1721 = (19.7659858110, 62.2612934462, 20.5184558021)
Atom 1722 = (22.7708013096, 62.2612934462, 20.5184558021)
Atom 1723 = (19.7659858110, 70.3600543173, 27.4424118211)
Atom 1724 = (18.5171225975, 62.9922016638, 27.4424118211)
Atom 1725 = (15.5123070990, 69.6291460998, 20.5184558021)
Atom 1726 = (18.5171225975, 69.6291460998, 20.5184558021)
Atom 1727 = (15.5123070990, 62.9922016638, 27.4424118211)
Atom 1728 = (17.0147148483, 68.7391229541, 28.5696333728)
Atom 1729 = (21.2683935603, 71.1071385893, 40.6699268174)
Atom 1730 = (17.0147148483, 68.7214351188, 30.4141760121)
Atom 1731 = (17.0147148483, 66.8455797198, 27.9492363310)
Atom 1732 = (22.7708013096, 70.3600543173, 41.2903238591)
Atom 1733 = (17.0147148483, 63.8822248095, 35.4935893918)
Atom 1734 = (21.2683935603, 61.3712703005, 28.5696333728)
Atom 1735 = (21.2683935603, 71.2500774630, 35.4935893918)
Atom 1736 = (21.2683935603, 61.5142091742, 33.7459707983)
Atom 1737 = (17.0147148483, 63.7392859357, 40.6699268174)
Atom 1738 = (17.0147148483, 68.8820618278, 33.7459707983)
Atom 1739 = (17.0147148483, 63.8999126447, 37.3381320311)
Atom 1740 = (21.2683935603, 61.3535824653, 30.4141760121)
Atom 1741 = (21.2683935603, 71.2677652982, 37.3381320311)
Atom 1742 = (17.0147148483, 65.7757680437, 34.8731923500)
Atom 1743 = (21.2683935603, 59.4777270663, 27.9492363310)
Atom 1744 = (21.2683935603, 73.1436206972, 34.8731923500)
Atom 1745 = (19.7659858110, 62.2612934462, 34.3663678401)
Atom 1746 = (22.7708013096, 62.2612934462, 34.3663678401)
Atom 1747 = (19.7659858110, 70.3600543173, 41.2903238591)
Atom 1748 = (18.5171225975, 62.9922016638, 41.2903238591)
Atom 1749 = (15.5123070990, 69.6291460998, 34.3663678401)
Atom 1750 = (18.5171225975, 69.6291460998, 34.3663678401)
Atom 1751 = (15.5123070990, 62.9922016638, 41.2903238591)
Atom 1752 = (17.0147148483, 68.7391229541, 42.4175454108)
Atom 1753 = (21.2683935603, 71.1071385893, 54.5178388554)
Atom 1754 = (17.0147148483, 68.7214351188, 44.2620880502)
Atom 1755 = (17.0147148483, 66.8455797198, 41.7971483690)
Atom 1756 = (22.7708013096, 70.3600543173, 55.1382358971)
Atom 1757 = (17.0147148483, 63.8822248095, 49.3415014298)
Atom 1758 = (21.2683935603, 61.3712703005, 42.4175454108)
Atom 1759 = (21.2683935603, 71.2500774630, 49.3415014298)
Atom 1760 = (21.2683935603, 61.5142091742, 47.5938828364)
Atom 1761 = (17.0147148483, 63.7392859357, 54.5178388554)
Atom 1762 = (17.0147148483, 68.8820618278, 47.5938828364)
Atom 1763 = (17.0147148483, 63.8999126447, 51.1860440692)
Atom 1764 = (21.2683935603, 61.3535824653, 44.2620880502)
Atom 1765 = (21.2683935603, 71.2677652982, 51.1860440692)
Atom 1766 = (17.0147148483, 65.7757680437, 48.7211043880)
Atom 1767 = (21.2683935603, 59.4777270663, 41.7971483690)
Atom 1768 = (21.2683935603, 73.1436206972, 48.7211043880)
Atom 1769 = (19.7659858110, 62.2612934462, 48.2142798781)
Atom 1770 = (22.7708013096, 62.2612934462, 48.2142798781)
Atom 1771 = (19.7659858110, 70.3600543173, 55.1382358971)
Atom 1772 = (18.5171225975, 62.9922016638, 55.1382358971)
Atom 1773 = (15.5123070990, 69.6291460998, 48.2142798781)
Atom 1774 = (18.5171225975, 69.6291460998, 48.2142798781)
Atom 1775 = (15.5123070990, 62.9922016638, 55.1382358971)
Atom 1776 = (17.0147148483, 68.7391229541, 56.2654574488)
Atom 1777 = (21.2683935603, 71.1071385893, 68.3657508934)
Atom 1778 = (17.0147148483, 68.7214351188, 58.1100000882)
Atom 1779 = (17.0147148483, 66.8455797198, 55.6450604071)
Atom 1780 = (22.7708013096, 70.3600543173, 68.9861479352)
Atom 1781 = (17.0147148483, 63.8822248095, 63.1894134678)
Atom 1782 = (21.2683935603, 61.3712703005, 56.2654574488)
Atom 1783 = (21.2683935603, 71.2500774630, 63.1894134678)
Atom 1784 = (21.2683935603, 61.5142091742, 61.4417948744)
Atom 1785 = (17.0147148483, 63.7392859357, 68.3657508934)
Atom 1786 = (17.0147148483, 68.8820618278, 61.4417948744)
Atom 1787 = (17.0147148483, 63.8999126447, 65.0339561072)
Atom 1788 = (21.2683935603, 61.3535824653, 58.1100000882)
Atom 1789 = (21.2683935603, 71.2677652982, 65.0339561072)
Atom 1790 = (17.0147148483, 65.7757680437, 62.5690164261)
Atom 1791 = (21.2683935603, 59.4777270663, 55.6450604071)
Atom 1792 = (21.2683935603, 73.1436206972, 62.5690164261)
Atom 1793 = (19.7659858110, 62.2612934462, 62.0621919162)
Atom 1794 = (22.7708013096, 62.2612934462, 62.0621919162)
Atom 1795 = (19.7659858110, 70.3600543173, 68.9861479352)
Atom 1796 = (18.5171225975, 62.9922016638, 68.9861479352)
Atom 1797 = (15.5123070990, 69.6291460998, 62.0621919162)
Atom 1798 = (18.5171225975, 69.6291460998, 62.0621919162)
Atom 1799 = (15.5123070990, 62.9922016638, 68.9861479352)
Atom 1800 = (25.5220722724, 9.7963017258, 0.8738092967)
Atom 1801 = (29.7757509844, 12.1643173610, 12.9741027413)
Atom 1802 = (25.5220722724, 9.7786138906, 2.7183519361)
Atom 1803 = (25.5220722724, 7.9027584916, 0.2534122550)
Atom 1804 = (31.2781587337, 11.4172330891, 13.5944997831)
Atom 1805 = (25.5220722724, 4.9394035812, 7.7977653157)
Atom 1806 = (29.7757509844, 2.4284490723, 0.8738092967)
Atom 1807 = (29.7757509844, 12.3072562348, 7.7977653157)
Atom 1808 = (29.7757509844, 2.5713879460, 6.0501467223)
Atom 1809 = (25.5220722724, 4.7964647075, 12.9741027413)
Atom 1810 = (25.5220722724, 9.9392405995, 6.0501467223)
Atom 1811 = (25.5220722724, 4.9570914165, 9.6423079551)
Atom 1812 = (29.7757509844, 2.4107612371, 2.7183519361)
Atom 1813 = (29.7757509844, 12.3249440700, 9.6423079551)
Atom 1814 = (25.5220722724, 6.8329468154, 7.1773682740)
Atom 1815 = (29.7757509844, 0.5349058381, 0.2534122550)
Atom 1816 = (29.7757509844, 14.2007994690, 7.1773682740)
Atom 1817 = (28.2733432352, 3.3184722180, 6.6705437641)
Atom 1818 = (31.2781587337, 3.3184722180, 6.6705437641)
Atom 1819 = (28.2733432352, 11.4172330891, 13.5944997831)
Atom 1820 = (27.0244800217, 4.0493804355, 13.5944997831)
Atom 1821 = (24.0196645231, 10.6863248715, 6.6705437641)
Atom 1822 = (27.0244800217, 10.6863248715, 6.6705437641)
Atom 1823 = (24.0196645231, 4.0493804355, 13.5944997831)
Atom 1824 = (25.5220722724, 9.7963017258, 14.7217213347)
Atom 1825 = (29.7757509844, 12.1643173610, 26.8220147793)
Atom 1826 = (25.5220722724, 9.7786138906, 16.5662639741)
Atom 1827 = (25.5220722724, 7.9027584916, 14.1013242930)
Atom 1828 = (31.2781587337, 11.4172330891, 27.4424118211)
Atom 1829 = (25.5220722724, 4.9394035812, 21.6456773538)
Atom 1830 = (29.7757509844, 2.4284490723, 14.7217213347)
Atom 1831 = (29.7757509844, 12.3072562348, 21.6456773538)
Atom 1832 = (29.7757509844, 2.5713879460, 19.8980587603)
Atom 1833 = (25.5220722724, 4.7964647075, 26.8220147793)
Atom 1834 = (25.5220722724, 9.9392405995, 19.8980587603)
Atom 1835 = (25.5220722724, 4.9570914165, 23.4902199931)
Atom 1836 = (29.7757509844, 2.4107612371, 16.5662639741)
Atom 1837 = (29.7757509844, 12.3249440700, 23.4902199931)
Atom 1838 = (25.5220722724, 6.8329468154, 21.0252803120)
Atom 1839 = (29.7757509844, 0.5349058381, 14.1013242930)
Atom 1840 = (29.7757509844, 14.2007994690, 21.0252803120)
Atom 1841 = (28.2733432352, 3.3184722180, 20.5184558021)
Atom 1842 = (31.2781587337, 3.3184722180, 20.5184558021)
Atom 1843 = (28.2733432352, 11.4172330891, 27.4424118211)
Atom 1844 = (27.0244800217, 4.0493804355, 27.4424118211)
Atom 1845 = (24.0196645231, 10.6863248715, 20.5184558021)
Atom 1846 = (27.0244800217, 10.6863248715, 20.5184558021)
Atom 1847 = (24.0196645231, 4.0493804355, 27.4424118211)
Atom 1848 = (25.5220722724, 9.7963017258, 28.5696333728)
Atom 1849 = (29.7757509844, 12.1643173610, 40.6699268174)
Atom 1850 = (25.5220722724, 9.7786138906, 30.4141760121)
Atom 1851 = (25.5220722724, 7.9027584916, 27.9492363310)
Atom 1852 = (31.2781587337, 11.4172330891, 41.2903238591)
Atom 1853 = (25.5220722724, 4.9394035812, 35.4935893918)
Atom 1854 = (29.7757509844, 2.4284490723, 28.5696333728)
Atom 1855 = (29.7757509844, 12.3072562348, 35.4935893918)
Atom 1856 = (29.7757509844, 2.5713879460, 33.7459707983)
Atom 1857 = (25.5220722724, 4.7964647075, 40.6699268174)
Atom 1858 = (25.5220722724, 9.9392405995, 33.7459707983)
Atom 1859 = (25.5220722724, 4.9570914165, 37.3381320311)
Atom 1860 = (29.7757509844, 2.4107612371, 30.4141760121)
Atom 1861 = (29.7757509844, 12.3249440700, 37.3381320311)
Atom 1862 = (25.5220722724, 6.8329468154, 34.8731923500)
Atom 1863 = (29.7757509844, 0.5349058381, 27.9492363310)
Atom 1864 = (29.7757509844, 14.2007994690, 34.8731923500)
Atom 1865 = (28.2733432352, 3.3184722180, 34.3663678401)
Atom 1866 = (31.2781587337, 3.3184722180, 34.3663678401)
Atom 1867 = (28.2733432352, 11.4172330891, 41.2903238591)
Atom 1868 = (27.0244800217, 4.0493804355, 41.2903238591)
Atom 1869 = (24.0196645231, 10.6863248715, 34.3663678401)
Atom 1870 = (27.0244800217, 10.6863248715, 34.3663678401)
Atom 1871 = (24.0196645231, 4.0493804355, 41.2903238591)
Atom 1872 = (25.5220722724, 9.7963017258, 42.4175454108)
Atom 1873 = (29.7757509844, 12.1643173610, 54.5178388554)
Atom 1874 = (25.5220722724, 9.7786138906, 44.2620880502)
Atom 1875 = (25.5220722724, 7.9027584916, 41.7971483690)
Atom 1876 = (31.2781587337, 11.4172330891, 55.1382358971)
Atom 1877 = (25.5220722724, 4.9394035812, 49.3415014298)
Atom 1878 = (29.7757509844, 2.4284490723, 42.4175454108)
Atom 1879 = (29.7757509844, 12.3072562348, 49.3415014298)
Atom 1880 = (29.7757509844, 2.5713879460, 47.5938828364)
Atom 1881 = (25.5220722724, 4.7964647075, 54.5178388554)
Atom 1882 = (25.5220722724, 9.9392405995, 47.5938828364)
Atom 1883 = (25.5220722724, 4.9570914165, 51.1860440692)
Atom 1884 = (29.7757509844, 2.4107612371, 44.2620880502)
Atom 1885 = (29.7757509844, 12.3249440700, 51.1860440692)
Atom 1886 = (25.5220722724, 6.8329468154, 48.7211043880)
Atom 1887 = (29.7757509844, 0.5349058381, 41.7971483690)
Atom 1888 = (29.7757509844, 14.2007994690, 48.7211043880)
Atom 1889 = (28.2733432352, 3.3184722180, 48.2142798781)
Atom 1890 = (31.2781587337, 3.3184722180, 48.2142798781)
Atom 1891 = (28.2733432352, 11.4172330891, 55.1382358971)
Atom 1892 = (27.0244800217, 4.0493804355, 55.1382358971)
Atom 1893 = (24.0196645231, 10.6863248715, 48.2142798781)
Atom 1894 = (27.0244800217, 10.6863248715, 48.2142798781)
Atom 1895 = (24.0196645231, 4.0493804355, 55.1382358971)
Atom 1896 = (25.5220722724, 9.7963017258, 56.2654574488)
Atom 1897 = (29.7757509844, 12.1643173610, 68.3657508934)
Atom 1898 = (25.5220722724, 9.7786138906, 58.1100000882)
Atom 1899 = (25.5220722724, 7.9027584916, 55.6450604071)
Atom 1900 = (31.2781587337, 11.4172330891, 68.9861479352)
Atom 1901 = (25.5220722724, 4.9394035812, 63.1894134678)
Atom 1902 = (29.7757509844, 2.4284490723, 56.2654574488)
Atom 1903 = (29.7757509844, 12.3072562348, 63.1894134678)
Atom 1904 = (29.7757509844, 2.5713879460, 61.4417948744)
Atom 1905 = (25.5220722724, 4.7964647075, 68.3657508934)
Atom 1906 = (25.5220722724, 9.9392405995, 61.4417948744)
Atom 1907 = (25.5220722724, 4.9570914165, 65.0339561072)
Atom 1908 = (29.7757509844, 2.4107612371, 58.1100000882)
Atom 1909 = (29.7757509844, 12.3249440700, 65.0339561072)
Atom 1910 = (25.5220722724, 6.8329468154, 62.5690164261)
Atom 1911 = (29.7757509844, 0.5349058381, 55.6450604071)
Atom 1912 = (29.7757509844, 14.2007994690, 62.5690164261)
Atom 1913 = (28.2733432352, 3.3184722180, 62.0621919162)
Atom 1914 = (31.2781587337, 3.3184722180, 62.0621919162)
Atom 1915 = (28.2733432352, 11.4172330891, 68.9861479352)
Atom 1916 = (27.0244800217, 4.0493804355, 68.9861479352)
Atom 1917 = (24.0196645231, 10.6863248715, 62.0621919162)
Atom 1918 = (27.0244800217, 10.6863248715, 62.0621919162)
Atom 1919 = (24.0196645231, 4.0493804355, 68.9861479352)
Atom 1920 = (25.5220722724, 24.5320070329, 0.8738092967)
Atom 1921 = (29.7757509844, 26.9000226681, 12.9741027413)
Atom 1922 = (25.5220722724, 24.5143191976, 2.7183519361)
Atom 1923 = (25.5220722724, 22.6384637987, 0.2534122550)
Atom 1924 = (31.2781587337, 26.1529383961, 13.5944997831)
Atom 1925 = (25.5220722724, 19.6751088883, 7.7977653157)
Atom 1926 = (29.7757509844, 17.1641543794, 0.8738092967)
Atom 1927 = (29.7757509844, 27.0429615418, 7.7977653157)
Atom 1928 = (29.7757509844, 17.3070932531, 6.0501467223)
Atom 1929 = (25.5220722724, 19.5321700146, 12.9741027413)
Atom 1930 = (25.5220722724, 24.6749459066, 6.0501467223)
Atom 1931 = (25.5220722724, 19.6927967235, 9.6423079551)
Atom 1932 = (29.7757509844, 17.1464665441, 2.7183519361)
Atom 1933 = (29.7757509844, 27.0606493771, 9.6423079551)
Atom 1934 = (25.5220722724, 21.5686521225, 7.1773682740)
Atom 1935 = (29.7757509844, 15.2706111451, 0.2534122550)
Atom 1936 = (29.7757509844, 28.9365047760, 7.1773682740)
Atom 1937 = (28.2733432352, 18.0541775251, 6.6705437641)
Atom 1938 = (31.2781587337, 18.0541775251, 6.6705437641)
Atom 1939 = (28.2733432352, 26.1529383961, 13.5944997831)
Atom 1940 = (27.0244800217, 18.7850857426, 13.5944997831)
Atom 1941 = (24.0196645231, 25.4220301786, 6.6705437641)
Atom 1942 = (27.0244800217, 25.4220301786, 6.6705437641)
Atom 1943 = (24.0196645231, 18.7850857426, 13.5944997831)
Atom 1944 = (25.5220722724, 24.5320070329, 14.7217213347)
Atom 1945 = (29.7757509844, 26.9000226681, 26.8220147793)
Atom 1946 = (25.5220722724, 24.5143191976, 16.5662639741)
Atom 1947 = (25.5220722724, 22.6384637987, 14.1013242930)
Atom 1948 = (31.2781587337, 26.1529383961, 27.4424118211)
Atom 1949 = (25.5220722724, 19.6751088883, 21.6456773538)
Atom 1950 = (29.7757509844, 17.1641543794, 14.7217213347)
Atom 1951 = (29.7757509844, 27.0429615418, 21.6456773538)
Atom 1952 = (29.7757509844, 17.3070932531, 19.8980587603)
Atom 1953 = (25.5220722724, 19.5321700146, 26.8220147793)
Atom 1954 = (25.5220722724, 24.6749459066, 19.8980587603)
Atom 1955 = (25.5220722724, 19.6927967235, 23.4902199931)
Atom 1956 = (29.7757509844, 17.1464665441, 16.5662639741)
Atom 1957 = (29.7757509844, 27.0606493771, 23.4902199931)
Atom 1958 = (25.5220722724, 21.5686521225, 21.0252803120)
Atom 1959 = (29.7757509844, 15.2706111451, 14.1013242930)
Atom 1960 = (29.7757509844, 28.9365047760, 21.0252803120)
Atom 1961 = (28.2733432352, 18.0541775251, 20.5184558021)
Atom 1962 = (31.2781587337, 18.0541775251, 20.5184558021)
Atom 1963 = (28.2733432352, 26.1529383961, 27.4424118211)
Atom 1964 = (27.0244800217, 18.7850857426, 27.4424118211)
Atom 1965 = (24.0196645231, 25.4220301786, 20.5184558021)
Atom 1966 = (27.0244800217, 25.4220301786, 20.5184558021)
Atom 1967 = (24.0196645231, 18.7850857426, 27.4424118211)
Atom 1968 = (25.5220722724, 24.5320070329, 28.5696333728)
Atom 1969 = (29.7757509844, 26.9000226681, 40.6699268174)
Atom 1970 = (25.5220722724, 24.5143191976, 30.4141760121)
Atom 1971 = (25.5220722724, 22.6384637987, 27.9492363310)
Atom 1972 = (31.2781587337, 26.1529383961, 41.2903238591)
Atom 1973 = (25.5220722724, 19.6751088883, 35.4935893918)
Atom 1974 = (29.7757509844, 17.1641543794, 28.5696333728)
Atom 1975 = (29.7757509844, 27.0429615418, 35.4935893918)
Atom 1976 = (29.7757509844, 17.3070932531, 33.7459707983)
Atom 1977 = (25.5220722724, 19.5321700146, 40.6699268174)
Atom 1978 = (25.5220722724, 24.6749459066, 33.7459707983)
Atom 1979 = (25.5220722724, 19.6927967235, 37.3381320311)
Atom 1980 = (29.7757509844, 17.1464665441, 30.4141760121)
Atom 1981 = (29.7757509844, 27.0606493771, 37.3381320311)
Atom 1982 = (25.5220722724, 21.5686521225, 34.8731923500)
Atom 1983 = (29.7757509844, 15.2706111451, 27.9492363310)
Atom 1984 = (29.7757509844, 28.9365047760, 34.8731923500)
Atom 1985 = (28.2733432352, 18.0541775251, 34.3663678401)
Atom 1986 = (31.2781587337, 18.0541775251, 34.3663678401)
Atom 1987 = (28.2733432352, 26.1529383961, 41.2903238591)
Atom 1988 = (27.0244800217, 18.7850857426, 41.2903238591)
Atom 1989 = (24.0196645231, 25.4220301786, 34.3663678401)
Atom 1990 = (27.0244800217, 25.4220301786, 34.3663678401)
Atom 1991 = (24.0196645231, 18.7850857426, 41.2903238591)
Atom 1992 = (25.5220722724, 24.5320070329, 42.4175454108)
Atom 1993 = (29.7757509844, 26.9000226681, 54.5178388554)
Atom 1994 = (25.5220722724, 24.5143191976, 44.2620880502)
Atom 1995 = (25.5220722724, 22.6384637987, 41.7971483690)
Atom 1996 = (31.2781587337, 26.1529383961, 55.1382358971)
Atom 1997 = (25.5220722724, 19.6751088883, 49.3415014298)
Atom 1998 = (29.7757509844, 17.1641543794, 42.4175454108)
Atom 1999 = (29.7757509844, 27.0429615418, 49.3415014298)
Atom 2000 = (29.7757509844, 17.3070932531, 47.5938828364)
Atom 2001 = (25.5220722724, 19.5321700146, 54.5178388554)
Atom 2002 = (25.5220722724, 24.6749459066, 47.5938828364)
Atom 2003 = (25.5220722724, 19.6927967235, 51.1860440692)
Atom 2004 = (29.7757509844, 17.1464665441, 44.2620880502)
Atom 2005 = (29.7757509844, 27.0606493771, 51.1860440692)
Atom 2006 = (25.5220722724, 21.5686521225, 48.7211043880)
Atom 2007 = (29.7757509844, 15.2706111451, 41.7971483690)
Atom 2008 = (29.7757509844, 28.9365047760, 48.7211043880)
Atom 2009 = (28.2733432352, 18.0541775251, 48.2142798781)
Atom 2010 = (31.2781587337, 18.0541775251, 48.2142798781)
Atom 2011 = (28.2733432352, 26.1529383961, 55.1382358971)
Atom 2012 = (27.0244800217, 18.7850857426, 55.1382358971)
Atom 2013 = (24.0196645231, 25.4220301786, 48.2142798781)
Atom 2014 = (27.0244800217, 25.4220301786, 48.2142798781)
Atom 2015 = (24.0196645231, 18.7850857426, 55.1382358971)
Atom 2016 = (25.5220722724, 24.5320070329, 56.2654574488)
Atom 2017 = (29.7757509844, 26.9000226681, 68.3657508934)
Atom 2018 = (25.5220722724, 24.5143191976, 58.1100000882)
Atom 2019 = (25.5220722724, 22.6384637987, 55.6450604071)
Atom 2020 = (31.2781587337, 26.1529383961, 68.9861479352)
Atom 2021 = (25.5220722724, 19.6751088883, 63.1894134678)
Atom 2022 = (29.7757509844, 17.1641543794, 56.2654574488)
Atom 2023 = (29.7757509844, 27.0429615418, 63.1894134678)
Atom 2024 = (29.7757509844, 17.3070932531, 61.4417948744)
Atom 2025 = (25.5220722724, 19.5321700146, 68.3657508934)
Atom 2026 = (25.5220722724, 24.6749459066, 61.4417948744)
Atom 2027 = (25.5220722724, 19.6927967235, 65.0339561072)
Atom 2028 = (29.7757509844, 17.1464665441, 58.1100000882)
Atom 2029 = (29.7757509844, 27.0606493771, 65.0339561072)
Atom 2030 = (25.5220722724, 21.5686521225, 62.5690164261)
Atom 2031 = (29.7757509844, 15.2706111451, 55.6450604071)
Atom 2032 = (29.7757509844, 28.9365047760, 62.5690164261)
Atom 2033 = (28.2733432352, 18.0541775251, 62.0621919162)
Atom 2034 = (31.2781587337, 18.0541775251, 62.0621919162)
Atom 2035 = (28.2733432352, 26.1529383961, 68.9861479352)
Atom 2036 = (27.0244800217, 18.7850857426, 68.9861479352)
Atom 2037 = (24.0196645231, 25.4220301786, 62.0621919162)
Atom 2038 = (27.0244800217, 25.4220301786, 62.0621919162)
Atom 2039 = (24.0196645231, 18.7850857426, 68.9861479352)
Atom 2040 = (25.5220722724, 39.2677123399, 0.8738092967)
Atom 2041 = (29.7757509844, 41.6357279752, 12.9741027413)
Atom 2042 = (25.5220722724, 39.2500245047, 2.7183519361)
Atom 2043 = (25.5220722724, 37.3741691057, 0.2534122550)
Atom 2044 = (31.2781587337, 40.8886437032, 13.5944997831)
Atom 2045 = (25.5220722724, 34.4108141953, 7.7977653157)
Atom 2046 = (29.7757509844, 31.8998596864, 0.8738092967)
Atom 2047 = (29.7757509844, 41.7786668489, 7.7977653157)
Atom 2048 = (29.7757509844, 32.0427985601, 6.0501467223)
Atom 2049 = (25.5220722724, 34.2678753216, 12.9741027413)
Atom 2050 = (25.5220722724, 39.4106512137, 6.0501467223)
Atom 2051 = (25.5220722724, 34.4285020306, 9.6423079551)
Atom 2052 = (29.7757509844, 31.8821718512, 2.7183519361)
Atom 2053 = (29.7757509844, 41.7963546841, 9.6423079551)
Atom 2054 = (25.5220722724, 36.3043574296, 7.1773682740)
Atom 2055 = (29.7757509844, 30.0063164522, 0.2534122550)
Atom 2056 = (29.7757509844, 43.6722100831, 7.1773682740)
Atom 2057 = (28.2733432352, 32.7898828321, 6.6705437641)
Atom 2058 = (31.2781587337, 32.7898828321, 6.6705437641)
Atom 2059 = (28.2733432352, 40.8886437032, 13.5944997831)
Atom 2060 = (27.0244800217, 33.5207910496, 13.5944997831)
Atom 2061 = (24.0196645231, 40.1577354856, 6.6705437641)
Atom 2062 = (27.0244800217, 40.1577354856, 6.6705437641)
Atom 2063 = (24.0196645231, 33.5207910496, 13.5944997831)
Atom 2064 = (25.5220722724, 39.2677123399, 14.7217213347)
Atom 2065 = (29.7757509844, 41.6357279752, 26.8220147793)
Atom 2066 = (25.5220722724, 39.2500245047, 16.5662639741)
Atom 2067 = (25.5220722724, 37.3741691057, 14.1013242930)
Atom 2068 = (31.2781587337, 40.8886437032, 27.4424118211)
Atom 2069 = (25.5220722724, 34.4108141953, 21.6456773538)
Atom 2070 = (29.7757509844, 31.8998596864, 14.7217213347)
Atom 2071 = (29.7757509844, 41.7786668489, 21.6456773538)
Atom 2072 = (29.7757509844, 32.0427985601, 19.8980587603)
Atom 2073 = (25.5220722724, 34.2678753216, 26.8220147793)
Atom 2074 = (25.5220722724, 39.4106512137, 19.8980587603)
Atom 2075 = (25.5220722724, 34.4285020306, 23.4902199931)
Atom 2076 = (29.7757509844, 31.8821718512, 16.5662639741)
Atom 2077 = (29.7757509844, 41.7963546841, 23.4902199931)
Atom 2078 = (25.5220722724, 36.3043574296, 21.0252803120)
Atom 2079 = (29.7757509844, 30.0063164522, 14.1013242930)
Atom 2080 = (29.7757509844, 43.6722100831, 21.0252803120)
Atom 2081 = (28.2733432352, 32.7898828321, 20.5184558021)
Atom 2082 = (31.2781587337, 32.7898828321, 20.5184558021)
Atom 2083 = (28.2733432352, 40.8886437032, 27.4424118211)
Atom 2084 = (27.0244800217, 33.5207910496, 27.4424118211)
Atom 2085 = (24.0196645231, 40.1577354856, 20.5184558021)
Atom 2086 = (27.0244800217, 40.1577354856, 20.5184558021)
Atom 2087 = (24.0196645231, 33.5207910496, 27.4424118211)
Atom 2088 = (25.5220722724, 39.2677123399, 28.5696333728)
Atom 2089 = (29.7757509844, 41.6357279752, 40.6699268174)
Atom 2090 = (25.5220722724, 39.2500245047, 30.4141760121)
Atom 2091 = (25.5220722724, 37.3741691057, 27.9492363310)
Atom 2092 = (31.2781587337, 40.8886437032, 41.2903238591)
Atom 2093 = (25.5220722724, 34.4108141953, 35.4935893918)
Atom 2094 = (29.7757509844, 31.8998596864, 28.5696333728)
Atom 2095 = (29.7757509844, 41.7786668489, 35.4935893918)
Atom 2096 = (29.7757509844, 32.0427985601, 33.7459707983)
Atom 2097 = (25.5220722724, 34.2678753216, 40.6699268174)
Atom 2098 = (25.5220722724, 39.4106512137, 33.7459707983)
Atom 2099 = (25.5220722724, 34.4285020306, 37.3381320311)
Atom 2100 = (29.7757509844, 31.8821718512, 30.4141760121)
Atom 2101 = (29.7757509844, 41.7963546841, 37.3381320311)
Atom 2102 = (25.5220722724, 36.3043574296, 34.8731923500)
Atom 2103 = (29.7757509844, 30.0063164522, 27.9492363310)
Atom 2104 = (29.7757509844, 43.6722100831, 34.8731923500)
Atom 2105 = (28.2733432352, 32.7898828321, 34.3663678401)
Atom 2106 = (31.2781587337, 32.7898828321, 34.3663678401)
Atom 2107 = (28.2733432352, 40.8886437032, 41.2903238591)
Atom 2108 = (27.0244800217, 33.5207910496, 41.2903238591)
Atom 2109 = (24.0196645231, 40.1577354856, 34.3663678401)
Atom 2110 = (27.0244800217, 40.1577354856, 34.3663678401)
Atom 2111 = (24.0196645231, 33.5207910496, 41.2903238591)
Atom 2112 = (25.5220722724, 39.2677123399, 42.4175454108)
Atom 2113 = (29.7757509844, 41.6357279752, 54.5178388554)
Atom 2114 = (25.5220722724, 39.2500245047, 44.2620880502)
Atom 2115 = (25.5220722724, 37.3741691057, 41.7971483690)
Atom 2116 = (31.2781587337, 40.8886437032, 55.1382358971)
Atom 2117 = (25.5220722724, 34.4108141953, 49.3415014298)
Atom 2118 = (29.7757509844, 31.8998596864, 42.4175454108)
Atom 2119 = (29.7757509844, 41.7786668489, 49.3415014298)
Atom 2120 = (29.7757509844, 32.0427985601, 47.5938828364)
Atom 2121 = (25.5220722724, 34.2678753216, 54.5178388554)
Atom 2122 = (25.5220722724, 39.4106512137, 47.5938828364)
Atom 2123 = (25.5220722724, 34.4285020306, 51.1860440692)
Atom 2124 = (29.7757509844, 31.8821718512, 44.2620880502)
Atom 2125 = (29.7757509844, 41.7963546841, 51.1860440692)
Atom 2126 = (25.5220722724, 36.3043574296, 48.7211043880)
Atom 2127 = (29.7757509844, 30.0063164522, 41.7971483690)
Atom 2128 = (29.7757509844, 43.6722100831, 48.7211043880)
Atom 2129 = (28.2733432352, 32.7898828321, 48.2142798781)
Atom 2130 = (31.2781587337, 32.7898828321, 48.2142798781)
Atom 2131 = (28.2733432352, 40.8886437032, 55.1382358971)
Atom 2132 = (27.0244800217, 33.5207910496, 55.1382358971)
Atom 2133 = (24.0196645231, 40.1577354856, 48.2142798781)
Atom 2134 = (27.0244800217, 40.1577354856, 48.2142798781)
Atom 2135 = (24.0196645231, 33.5207910496, 55.1382358971)
Atom 2136 = (25.5220722724, 39.2677123399, 56.2654574488)
Atom 2137 = (29.7757509844, 41.6357279752, 68.3657508934)
Atom 2138 = (25.5220722724, 39.2500245047, 58.1100000882)
Atom 2139 = (25.5220722724, 37.3741691057, 55.6450604071)
Atom 2140 = (31.2781587337, 40.8886437032, 68.9861479352)
Atom 2141 = (25.5220722724, 34.4108141953, 63.1894134678)
Atom 2142 = (29.7757509844, 31.8998596864, 56.2654574488)
Atom 2143 = (29.7757509844, 41.7786668489, 63.1894134678)
Atom 2144 = (29.7757509844, 32.0427985601, 61.4417948744)
Atom 2145 = (25.5220722724, 34.2678753216, 68.3657508934)
Atom 2146 = (25.5220722724, 39.4106512137, 61.4417948744)
Atom 2147 = (25.5220722724, 34.4285020306, 65.0339561072)
Atom 2148 = (29.7757509844, 31.8821718512, 58.1100000882)
Atom 2149 = (29.7757509844, 41.7963546841, 65.0339561072)
Atom 2150 = (25.5220722724, 36.3043574296, 62.5690164261)
Atom 2151 = (29.7757509844, 30.0063164522, 55.6450604071)
Atom 2152 = (29.7757509844, 43.6722100831, 62.5690164261)
Atom 2153 = (28.2733432352, 32.7898828321, 62.0621919162)
Atom 2154 = (31.2781587337, 32.7898828321, 62.0621919162)
Atom 2155 = (28.2733432352, 40.8886437032, 68.9861479352)
Atom 2156 = (27.0244800217, 33.5207910496, 68.9861479352)
Atom 2157 = (24.0196645231, 40.1577354856, 62.0621919162)
Atom 2158 = (27.0244800217, 40.1577354856, 62.0621919162)
Atom 2159 = (24.0196645231, 33.5207910496, 68.9861479352)
Atom 2160 = (25.5220722724, 54.0034176470, 0.8738092967)
Atom 2161 = (29.7757509844, 56.3714332822, 12.9741027413)
Atom 2162 = (25.5220722724, 53.9857298118, 2.7183519361)
Atom 2163 = (25.5220722724, 52.1098744128, 0.2534122550)
Atom 2164 = (31.2781587337, 55.6243490102, 13.5944997831)
Atom 2165 = (25.5220722724, 49.1465195024, 7.7977653157)
Atom 2166 = (29.7757509844, 46.6355649935, 0.8738092967)
Atom 2167 = (29.7757509844, 56.5143721559, 7.7977653157)
Atom 2168 = (29.7757509844, 46.7785038672, 6.0501467223)
Atom 2169 = (25.5220722724, 49.0035806287, 12.9741027413)
Atom 2170 = (25.5220722724, 54.1463565207, 6.0501467223)
Atom 2171 = (25.5220722724, 49.1642073376, 9.6423079551)
Atom 2172 = (29.7757509844, 46.6178771582, 2.7183519361)
Atom 2173 = (29.7757509844, 56.5320599912, 9.6423079551)
Atom 2174 = (25.5220722724, 51.0400627366, 7.1773682740)
Atom 2175 = (29.7757509844, 44.7420217593, 0.2534122550)
Atom 2176 = (29.7757509844, 58.4079153901, 7.1773682740)
Atom 2177 = (28.2733432352, 47.5255881392, 6.6705437641)
Atom 2178 = (31.2781587337, 47.5255881392, 6.6705437641)
Atom 2179 = (28.2733432352, 55.6243490102, 13.5944997831)
Atom 2180 = (27.0244800217, 48.2564963567, 13.5944997831)
Atom 2181 = (24.0196645231, 54.8934407927, 6.6705437641)
Atom 2182 = (27.0244800217, 54.8934407927, 6.6705437641)
Atom 2183 = (24.0196645231, 48.2564963567, 13.5944997831)
Atom 2184 = (25.5220722724, 54.0034176470, 14.7217213347)
Atom 2185 = (29.7757509844, 56.3714332822, 26.8220147793)
Atom 2186 = (25.5220722724, 53.9857298118, 16.5662639741)
Atom 2187 = (25.5220722724, 52.1098744128, 14.1013242930)
Atom 2188 = (31.2781587337, 55.6243490102, 27.4424118211)
Atom 2189 = (25.5220722724, 49.1465195024, 21.6456773538)
Atom 2190 = (29.7757509844, 46.6355649935, 14.7217213347)
Atom 2191 = (29.7757509844, 56.5143721559, 21.6456773538)
Atom 2192 = (29.7757509844, 46.7785038672, 19.8980587603)
Atom 2193 = (25.5220722724, 49.0035806287, 26.8220147793)
Atom 2194 = (25.5220722724, 54.1463565207, 19.8980587603)
Atom 2195 = (25.5220722724, 49.1642073376, 23.4902199931)
Atom 2196 = (29.7757509844, 46.6178771582, 16.5662639741)
Atom 2197 = (29.7757509844, 56.5320599912, 23.4902199931)
Atom 2198 = (25.5220722724, 51.0400627366, 21.0252803120)
Atom 2199 = (29.7757509844, 44.7420217593, 14.1013242930)
Atom 2200 = (29.7757509844, 58.4079153901, 21.0252803120)
Atom 2201 = (28.2733432352, 47.5255881392, 20.5184558021)
Atom 2202 = (31.2781587337, 47.5255881392, 20.5184558021)
Atom 2203 = (28.2733432352, 55.6243490102, 27.4424118211)
Atom 2204 = (27.0244800217, 48.2564963567, 27.4424118211)
Atom 2205 = (24.0196645231, 54.8934407927, 20.5184558021)
Atom 2206 = (27.0244800217, 54.8934407927, 20.5184558021)
Atom 2207 = (24.0196645231, 48.2564963567, 27.4424118211)
Atom 2208 = (25.5220722724, 54.0034176470, 28.5696333728)
Atom 2209 = (29.7757509844, 56.3714332822, 40.6699268174)
Atom 2210 = (25.5220722724, 53.9857298118, 30.4141760121)
Atom 2211 = (25.5220722724, 52.1098744128, 27.9492363310)
Atom 2212 = (31.2781587337, 55.6243490102, 41.2903238591)
Atom 2213 = (25.5220722724, 49.1465195024, 35.4935893918)
Atom 2214 = (29.7757509844, 46.6355649935, 28.5696333728)
Atom 2215 = (29.7757509844, 56.5143721559, 35.4935893918)
Atom 2216 = (29.7757509844, 46.7785038672, 33.7459707983)
Atom 2217 = (25.5220722724, 49.0035806287, 40.6699268174)
Atom 2218 = (25.5220722724, 54.1463565207, 33.7459707983)
Atom 2219 = (25.5220722724, 49.1642073376, 37.3381320311)
Atom 2220 = (29.7757509844, 46.6178771582, 30.4141760121)
Atom 2221 = (29.7757509844, 56.5320599912, 37.3381320311)
Atom 2222 = (25.5220722724, 51.0400627366, 34.8731923500)
Atom 2223 = (29.7757509844, 44.7420217593, 27.9492363310)
Atom 2224 = (29.7757509844, 58.4079153901, 34.8731923500)
Atom 2225 = (28.2733432352, 47.5255881392, 34.3663678401)
Atom 2226 = (31.2781587337, 47.5255881392, 34.3663678401)
Atom 2227 = (28.2733432352, 55.6243490102, 41.2903238591)
Atom 2228 = (27.0244800217, 48.2564963567, 41.2903238591)
Atom 2229 = (24.0196645231, 54.8934407927, 34.3663678401)
Atom 2230 = (27.0244800217, 54.8934407927, 34.3663678401)
Atom 2231 = (24.0196645231, 48.2564963567, 41.2903238591)
Atom 2232 = (25.5220722724, 54.0034176470, 42.4175454108)
Atom 2233 = (29.7757509844, 56.3714332822, 54.5178388554)
Atom 2234 = (25.5220722724, 53.9857298118, 44.2620880502)
Atom 2235 = (25.5220722724, 52.1098744128, 41.7971483690)
Atom 2236 = (31.2781587337, 55.6243490102, 55.1382358971)
Atom 2237 = (25.5220722724, 49.1465195024, 49.3415014298)
Atom 2238 = (29.7757509844, 46.6355649935, 42.4175454108)
Atom 2239 = (29.7757509844, 56.5143721559, 49.3415014298)
Atom 2240 = (29.7757509844, 46.7785038672, 47.5938828364)
Atom 2241 = (25.5220722724, 49.0035806287, 54.5178388554)
Atom 2242 = (25.5220722724, 54.1463565207, 47.5938828364)
Atom 2243 = (25.5220722724, 49.1642073376, 51.1860440692)
Atom 2244 = (29.7757509844, 46.6178771582, 44.2620880502)
Atom 2245 = (29.7757509844, 56.5320599912, 51.1860440692)
Atom 2246 = (25.5220722724, 51.0400627366, 48.7211043880)
Atom 2247 = (29.7757509844, 44.7420217593, 41.7971483690)
Atom 2248 = (29.7757509844, 58.4079153901, 48.7211043880)
Atom 2249 = (28.2733432352, 47.5255881392, 48.2142798781)
Atom 2250 = (31.2781587337, 47.5255881392, 48.2142798781)
Atom 2251 = (28.2733432352, 55.6243490102, 55.1382358971)
Atom 2252 = (27.0244800217, 48.2564963567, 55.1382358971)
Atom 2253 = (24.0196645231, 54.8934407927, 48.2142798781)
Atom 2254 = (27.0244800217, 54.8934407927, 48.2142798781)
Atom 2255 = (24.0196645231, 48.2564963567, 55.1382358971)
Atom 2256 = (25.5220722724, 54.0034176470, 56.2654574488)
Atom 2257 = (29.7757509844, 56.3714332822, 68.3657508934)
Atom 2258 = (25.5220722724, 53.9857298118, 58.1100000882)
Atom 2259 = (25.5220722724, 52.1098744128, 55.6450604071)
Atom 2260 = (31.2781587337, 55.6243490102, 68.9861479352)
Atom 2261 = (25.5220722724, 49.1465195024, 63.1894134678)
Atom 2262 = (29.7757509844, 46.6355649935, 56.2654574488)
Atom 2263 = (29.7757509844, 56.5143721559, 63.1894134678)
Atom 2264 = (29.7757509844, 46.7785038672, 61.4417948744)
Atom 2265 = (25.5220722724, 49.0035806287, 68.3657508934)
Atom 2266 = (25.5220722724, 54.1463565207, 61.4417948744)
Atom 2267 = (25.5220722724, 49.1642073376, 65.0339561072)
Atom 2268 = (29.7757509844, 46.6178771582, 58.1100000882)
Atom 2269 = (29.7757509844, 56.5320599912, 65.0339561072)
Atom 2270 = (25.5220722724, 51.0400627366, 62.5690164261)
Atom 2271 = (29.7757509844, 44.7420217593, 55.6450604071)
Atom 2272 = (29.7757509844, 58.4079153901, 62.5690164261)
Atom 2273 = (28.2733432352, 47.5255881392, 62.0621919162)
Atom 2274 = (31.2781587337, 47.5255881392, 62.0621919162)
Atom 2275 = (28.2733432352, 55.6243490102, 68.9861479352)
Atom 2276 = (27.0244800217, 48.2564963567, 68.9861479352)
Atom 2277 = (24.0196645231, 54.8934407927, 62.0621919162)
Atom 2278 = (27.0244800217, 54.8934407927, 62.0621919162)
Atom 2279 = (24.0196645231, 48.2564963567, 68.9861479352)
Atom 2280 = (25.5220722724, 68.7391229541, 0.8738092967)
Atom 2281 = (29.7757509844, 71.1071385893, 12.9741027413)
Atom 2282 = (25.5220722724, 68.7214351188, 2.7183519361)
Atom 2283 = (25.5220722724, 66.8455797198, 0.2534122550)
Atom 2284 = (31.2781587337, 70.3600543173, 13.5944997831)
Atom 2285 = (25.5220722724, 63.8822248095, 7.7977653157)
Atom 2286 = (29.7757509844, 61.3712703005, 0.8738092967)
Atom 2287 = (29.7757509844, 71.2500774630, 7.7977653157)
Atom 2288 = (29.7757509844, 61.5142091742, 6.0501467223)
Atom 2289 = (25.5220722724, 63.7392859357, 12.9741027413)
Atom 2290 = (25.5220722724, 68.8820618278, 6.0501467223)
Atom 2291 = (25.5220722724, 63.8999126447, 9.6423079551)
Atom 2292 = (29.7757509844, 61.3535824653, 2.7183519361)
Atom 2293 = (29.7757509844, 71.2677652982, 9.6423079551)
Atom 2294 = (25.5220722724, 65.7757680437, 7.1773682740)
Atom 2295 = (29.7757509844, 59.4777270663, 0.2534122550)
Atom 2296 = (29.7757509844, 73.1436206972, 7.1773682740)
Atom 2297 = (28.2733432352, 62.2612934462, 6.6705437641)
Atom 2298 = (31.2781587337, 62.2612934462, 6.6705437641)
Atom 2299 = (28.2733432352, 70.3600543173, 13.5944997831)
Atom 2300 = (27.0244800217, 62.9922016638, 13.5944997831)
Atom 2301 = (24.0196645231, 69.6291460998, 6.6705437641)
Atom 2302 = (27.0244800217, 69.6291460998, 6.6705437641)
Atom 2303 = (24.0196645231, 62.9922016638, 13.5944997831)
Atom 2304 = (25.5220722724, 68.7391229541, 14.7217213347)
Atom 2305 = (29.7757509844, 71.1071385893, 26.8220147793)
Atom 2306 = (25.5220722724, 68.7214351188, 16.5662639741)
Atom 2307 = (25.5220722724, 66.8455797198, 14.1013242930)
Atom 2308 = (31.2781587337, 70.3600543173, 27.4424118211)
Atom 2309 = (25.5220722724, 63.8822248095, 21.6456773538)
Atom 2310 = (29.7757509844, 61.3712703005, 14.7217213347)
Atom 2311 = (29.7757509844, 71.2500774630, 21.6456773538)
Atom 2312 = (29.7757509844, 61.5142091742, 19.8980587603)
Atom 2313 = (25.5220722724, 63.7392859357, 26.8220147793)
Atom 2314 = (25.5220722724, 68.8820618278, 19.8980587603)
Atom 2315 = (25.5220722724, 63.8999126447, 23.4902199931)
Atom 2316 = (29.7757509844, 61.3535824653, 16.5662639741)
Atom 2317 = (29.7757509844, 71.2677652982, 23.4902199931)
Atom 2318 = (25.5220722724, 65.7757680437, 21.0252803120)
Atom 2319 = (29.7757509844, 59.4777270663, 14.1013242930)
Atom 2320 = (29.7757509844, 73.1436206972, 21.0252803120)
Atom 2321 = (28.2733432352, 62.2612934462, 20.5184558021)
Atom 2322 = (31.2781587337, 62.2612934462, 20.5184558021)
Atom 2323 = (28.2733432352, 70.3600543173, 27.4424118211)
Atom 2324 = (27.0244800217, 62.9922016638, 27.4424118211)
Atom 2325 = (24.0196645231, 69.6291460998, 20.5184558021)
Atom 2326 = (27.0244800217, 69.6291460998, 20.5184558021)
Atom 2327 = (24.0196645231, 62.9922016638, 27.4424118211)
Atom 2328 = (25.5220722724, 68.7391229541, 28.5696333728)
Atom 2329 = (29.7757509844, 71.1071385893, 40.6699268174)
Atom 2330 = (25.5220722724, 68.7214351188, 30.4141760121)
Atom 2331 = (25.5220722724, 66.8455797198, 27.9492363310)
Atom 2332 = (31.2781587337, 70.3600543173, 41.2903238591)
Atom 2333 = (25.5220722724, 63.8822248095, 35.4935893918)
Atom 2334 = (29.7757509844, 61.3712703005, 28.5696333728)
Atom 2335 = (29.7757509844, 71.2500774630, 35.4935893918)
Atom 2336 = (29.7757509844, 61.5142091742, 33.7459707983)
Atom 2337 = (25.5220722724, 63.7392859357, 40.6699268174)
Atom 2338 = (25.5220722724, 68.8820618278, 33.7459707983)
Atom 2339 = (25.5220722724, 63.8999126447, 37.3381320311)
Atom 2340 = (29.7757509844, 61.3535824653, 30.4141760121)
Atom 2341 = (29.7757509844, 71.2677652982, 37.3381320311)
Atom 2342 = (25.5220722724, 65.7757680437, 34.8731923500)
Atom 2343 = (29.7757509844, 59.4777270663, 27.9492363310)
Atom 2344 = (29.7757509844, 73.1436206972, 34.8731923500)
Atom 2345 = (28.2733432352, 62.2612934462, 34.3663678401)
Atom 2346 = (31.2781587337, 62.2612934462, 34.3663678401)
Atom 2347 = (28.2733432352, 70.3600543173, 41.2903238591)
Atom 2348 = (27.0244800217, 62.9922016638, 41.2903238591)
Atom 2349 = (24.0196645231, 69.6291460998, 34.3663678401)
Atom 2350 = (27.0244800217, 69.6291460998, 34.3663678401)
Atom 2351 = (24.0196645231, 62.9922016638, 41.2903238591)
Atom 2352 = (25.5220722724, 68.7391229541, 42.4175454108)
Atom 2353 = (29.7757509844, 71.1071385893, 54.5178388554)
Atom 2354 = (25.5220722724, 68.7214351188, 44.2620880502)
Atom 2355 = (25.5220722724, 66.8455797198, 41.7971483690)
Atom 2356 = (31.2781587337, 70.3600543173, 55.1382358971)
Atom 2357 = (25.5220722724, 63.8822248095, 49.3415014298)
Atom 2358 = (29.7757509844, 61.3712703005, 42.4175454108)
Atom 2359 = (29.7757509844, 71.2500774630, 49.3415014298)
Atom 2360 = (29.7757509844, 61.5142091742, 47.5938828364)
Atom 2361 = (25.5220722724, 63.7392859357, 54.5178388554)
Atom 2362 = (25.5220722724, 68.8820618278, 47.5938828364)
Atom 2363 = (25.5220722724, 63.8999126447, 51.1860440692)
Atom 2364 = (29.7757509844, 61.3535824653, 44.2620880502)
Atom 2365 = (29.7757509844, 71.2677652982, 51.1860440692)
Atom 2366 = (25.5220722724, 65.7757680437, 48.7211043880)
Atom 2367 = (29.7757509844, 59.4777270663, 41.7971483690)
Atom 2368 = (29.7757509844, 73.1436206972, 48.7211043880)
Atom 2369 = (28.2733432352, 62.2612934462, 48.2142798781)
Atom 2370 = (31.2781587337, 62.2612934462, 48.2142798781)
Atom 2371 = (28.2733432352, 70.3600543173, 55.1382358971)
Atom 2372 = (27.0244800217, 62.9922016638, 55.1382358971)
Atom 2373 = (24.0196645231, 69.6291460998, 48.2142798781)
Atom 2374 = (27.0244800217, 69.6291460998, 48.2142798781)
Atom 2375 = (24.0196645231, 62.9922016638, 55.1382358971)
Atom 2376 = (25.5220722724, 68.7391229541, 56.2654574488)
Atom 2377 = (29.7757509844, 71.1071385893, 68.3657508934)
Atom 2378 = (25.5220722724, 68.7214351188, 58.1100000882)
Atom 2379 = (25.5220722724, 66.8455797198, 55.6450604071)
Atom 2380 = (31.2781587337, 70.3600543173, 68.9861479352)
Atom 2381 = (25.5220722724, 63.8822248095, 63.1894134678)
Atom 2382 = (29.7757509844, 61.3712703005, 56.2654574488)
Atom 2383 = (29.7757509844, 71.2500774630, 63.1894134678)
Atom 2384 = (29.7757509844, 61.5142091742, 61.4417948744)
Atom 2385 = (25.5220722724, 63.7392859357, 68.3657508934)
Atom 2386 = (25.5220722724, 68.8820618278, 61.4417948744)
Atom 2387 = (25.5220722724, 63.8999126447, 65.0339561072)
Atom 2388 = (29.7757509844, 61.3535824653, 58.1100000882)
Atom 2389 = (29.7757509844, 71.2677652982, 65.0339561072)
Atom 2390 = (25.5220722724, 65.7757680437, 62.5690164261)
Atom 2391 = (29.7757509844, 59.4777270663, 55.6450604071)
Atom 2392 = (29.7757509844, 73.1436206972, 62.5690164261)
Atom 2393 = (28.2733432352, 62.2612934462, 62.0621919162)
Atom 2394 = (31.2781587337, 62.2612934462, 62.0621919162)
Atom 2395 = (28.2733432352, 70.3600543173, 68.9861479352)
Atom 2396 = (27.0244800217, 62.9922016638, 68.9861479352)
Atom 2397 = (24.0196645231, 69.6291460998, 62.0621919162)
Atom 2398 = (27.0244800217, 69.6291460998, 62.0621919162)
Atom 2399 = (24.0196645231, 62.9922016638, 68.9861479352)
Atom 2400 = (34.0294296965, 9.7963017258, 0.8738092967)
Atom 2401 = (38.2831084086, 12.1643173610, 12.9741027413)
Atom 2402 = (34.0294296965, 9.7786138906, 2.7183519361)
Atom 2403 = (34.0294296965, 7.9027584916, 0.2534122550)
Atom 2404 = (39.7855161578, 11.4172330891, 13.5944997831)
Atom 2405 = (34.0294296965, 4.9394035812, 7.7977653157)
Atom 2406 = (38.2831084086, 2.4284490723, 0.8738092967)
Atom 2407 = (38.2831084086, 12.3072562348, 7.7977653157)
Atom 2408 = (38.2831084086, 2.5713879460, 6.0501467223)
Atom 2409 = (34.0294296965, 4.7964647075, 12.9741027413)
Atom 2410 = (34.0294296965, 9.9392405995, 6.0501467223)
Atom 2411 = (34.0294296965, 4.9570914165, 9.6423079551)
Atom 2412 = (38.2831084086, 2.4107612371, 2.7183519361)
Atom 2413 = (38.2831084086, 12.3249440700, 9.6423079551)
Atom 2414 = (34.0294296965, 6.8329468154, 7.1773682740)
Atom 2415 = (38.2831084086, 0.5349058381, 0.2534122550)
Atom 2416 = (38.2831084086, 14.2007994690, 7.1773682740)
Atom 2417 = (36.7807006593, 3.3184722180, 6.6705437641)
Atom 2418 = (39.7855161578, 3.3184722180, 6.6705437641)
Atom 2419 = (36.7807006593, 11.4172330891, 13.5944997831)
Atom 2420 = (35.5318374458, 4.0493804355, 13.5944997831)
Atom 2421 = (32.5270219472, 10.6863248715, 6.6705437641)
Atom 2422 = (35.5318374458, 10.6863248715, 6.6705437641)
Atom 2423 = (32.5270219472, 4.0493804355, 13.5944997831)
Atom 2424 = (34.0294296965, 9.7963017258, 14.7217213347)
Atom 2425 = (38.2831084086, 12.1643173610, 26.8220147793)
Atom 2426 = (34.0294296965, 9.7786138906, 16.5662639741)
Atom 2427 = (34.0294296965, 7.9027584916, 14.1013242930)
Atom 2428 = (39.7855161578, 11.4172330891, 27.4424118211)
Atom 2429 = (34.0294296965, 4.9394035812, 21.6456773538)
Atom 2430 = (38.2831084086, 2.4284490723, 14.7217213347)
Atom 2431 = (38.2831084086, 12.3072562348, 21.6456773538)
Atom 2432 = (38.2831084086, 2.5713879460, 19.8980587603)
Atom 2433 = (34.0294296965, 4.7964647075, 26.8220147793)
Atom 2434 = (34.0294296965, 9.9392405995, 19.8980587603)
Atom 2435 = (34.0294296965, 4.9570914165, 23.4902199931)
Atom 2436 = (38.2831084086, 2.4107612371, 16.5662639741)
Atom 2437 = (38.2831084086, 12.3249440700, 23.4902199931)
Atom 2438 = (34.0294296965, 6.8329468154, 21.0252803120)
Atom 2439 = (38.2831084086, 0.5349058381, 14.1013242930)
Atom 2440 = (38.2831084086, 14.2007994690, 21.0252803120)
Atom 2441 = (36.7807006593, 3.3184722180, 20.5184558021)
Atom 2442 = (39.7855161578, 3.3184722180, 20.5184558021)
Atom 2443 = (36.7807006593, 11.4172330891, 27.4424118211)
Atom 2444 = (35.5318374458, 4.0493804355, 27.4424118211)
Atom 2445 = (32.5270219472, 10.6863248715, 20.5184558021)
Atom 2446 = (35.5318374458, 10.6863248715, 20.5184558021)
Atom 2447 = (32.5270219472, 4.0493804355, 27.4424118211)
Atom 2448 = (34.0294296965, 9.7963017258, 28.5696333728)
Atom 2449 = (38.2831084086, 12.1643173610, 40.6699268174)
Atom 2450 = (34.0294296965, 9.7786138906, 30.4141760121)
Atom 2451 = (34.0294296965, 7.9027584916, 27.9492363310)
Atom 2452 = (39.7855161578, 11.4172330891, 41.2903238591)
Atom 2453 = (34.0294296965, 4.9394035812, 35.4935893918)
Atom 2454 = (38.2831084086, 2.4284490723, 28.5696333728)
Atom 2455 = (38.2831084086, 12.3072562348, 35.4935893918)
Atom 2456 = (38.2831084086, 2.5713879460, 33.7459707983)
Atom 2457 = (34.0294296965, 4.7964647075, 40.6699268174)
Atom 2458 = (34.0294296965, 9.9392405995, 33.7459707983)
Atom 2459 = (34.0294296965, 4.9570914165, 37.3381320311)
Atom 2460 = (38.2831084086, 2.4107612371, 30.4141760121)
Atom 2461 = (38.2831084086, 12.3249440700, 37.3381320311)
Atom 2462 = (34.0294296965, 6.8329468154, 34.8731923500)
Atom 2463 = (38.2831084086, 0.5349058381, 27.9492363310)
Atom 2464 = (38.2831084086, 14.2007994690, 34.8731923500)
Atom 2465 = (36.7807006593, 3.3184722180, 34.3663678401)
Atom 2466 = (39.7855161578, 3.3184722180, 34.3663678401)
Atom 2467 = (36.7807006593, 11.4172330891, 41.2903238591)
Atom 2468 = (35.5318374458, 4.0493804355, 41.2903238591)
Atom 2469 = (32.5270219472, 10.6863248715, 34.3663678401)
Atom 2470 = (35.5318374458, 10.6863248715, 34.3663678401)
Atom 2471 = (32.5270219472, 4.0493804355, 41.2903238591)
Atom 2472 = (34.0294296965, 9.7963017258, 42.4175454108)
Atom 2473 = (38.2831084086, 12.1643173610, 54.5178388554)
Atom 2474 = (34.0294296965, 9.7786138906, 44.2620880502)
Atom 2475 = (34.0294296965, 7.9027584916, 41.7971483690)
Atom 2476 = (39.7855161578, 11.4172330891, 55.1382358971)
Atom 2477 = (34.0294296965, 4.9394035812, 49.3415014298)
Atom 2478 = (38.2831084086, 2.4284490723, 42.4175454108)
Atom 2479 = (38.2831084086, 12.3072562348, 49.3415014298)
Atom 2480 = (38.2831084086, 2.5713879460, 47.5938828364)
Atom 2481 = (34.0294296965, 4.7964647075, 54.5178388554)
Atom 2482 = (34.0294296965, 9.9392405995, 47.5938828364)
Atom 2483 = (34.0294296965, 4.9570914165, 51.1860440692)
Atom 2484 = (38.2831084086, 2.4107612371, 44.2620880502)
Atom 2485 = (38.2831084086, 12.3249440700, 51.1860440692)
Atom 2486 = (34.0294296965, 6.8329468154, 48.7211043880)
Atom 2487 = (38.2831084086, 0.5349058381, 41.7971483690)
Atom 2488 = (38.2831084086, 14.2007994690, 48.7211043880)
Atom 2489 = (36.7807006593, 3.3184722180, 48.2142798781)
Atom 2490 = (39.7855161578, 3.3184722180, 48.2142798781)
Atom 2491 = (36.7807006593, 11.4172330891, 55.1382358971)
Atom 2492 = (35.5318374458, 4.0493804355, 55.1382358971)
Atom 2493 = (32.5270219472, 10.6863248715, 48.2142798781)
Atom 2494 = (35.5318374458, 10.6863248715, 48.2142798781)
Atom 2495 = (32.5270219472, 4.0493804355, 55.1382358971)
Atom 2496 = (34.0294296965, 9.7963017258, 56.2654574488)
Atom 2497 = (38.2831084086, 12.1643173610, 68.3657508934)
Atom 2498 = (34.0294296965, 9.7786138906, 58.1100000882)
Atom 2499 = (34.0294296965, 7.9027584916, 55.6450604071)
Atom 2500 = (39.7855161578, 11.4172330891, 68.9861479352)
Atom 2501 = (34.0294296965, 4.9394035812, 63.1894134678)
Atom 2502 = (38.2831084086, 2.4284490723, 56.2654574488)
Atom 2503 = (38.2831084086, 12.3072562348, 63.1894134678)
Atom 2504 = (38.2831084086, 2.5713879460, 61.4417948744)
Atom 2505 = (34.0294296965, 4.7964647075, 68.3657508934)
Atom 2506 = (34.0294296965, 9.9392405995, 61.4417948744)
Atom 2507 = (34.0294296965, 4.9570914165, 65.0339561072)
Atom 2508 = (38.2831084086, 2.4107612371, 58.1100000882)
Atom 2509 = (38.2831084086, 12.3249440700, 65.0339561072)
Atom 2510 = (34.0294296965, 6.8329468154, 62.5690164261)
Atom 2511 = (38.2831084086, 0.5349058381, 55.6450604071)
Atom 2512 = (38.2831084086, 14.2007994690, 62.5690164261)
Atom 2513 = (36.7807006593, 3.3184722180, 62.0621919162)
Atom 2514 = (39.7855161578, 3.3184722180, 62.0621919162)
Atom 2515 = (36.7807006593, 11.4172330891, 68.9861479352)
Atom 2516 = (35.5318374458, 4.0493804355, 68.9861479352)
Atom 2517 = (32.5270219472, 10.6863248715, 62.0621919162)
Atom 2518 = (35.5318374458, 10.6863248715, 62.0621919162)
Atom 2519 = (32.5270219472, 4.0493804355, 68.9861479352)
Atom 2520 = (34.0294296965, 24.5320070329, 0.8738092967)
Atom 2521 = (38.2831084086, 26.9000226681, 12.9741027413)
Atom 2522 = (34.0294296965, 24.5143191976, 2.7183519361)
Atom 2523 = (34.0294296965, 22.6384637987, 0.2534122550)
Atom 2524 = (39.7855161578, 26.1529383961, 13.5944997831)
Atom 2525 = (34.0294296965, 19.6751088883, 7.7977653157)
Atom 2526 = (38.2831084086, 17.1641543794, 0.8738092967)
Atom 2527 = (38.2831084086, 27.0429615418, 7.7977653157)
Atom 2528 = (38.2831084086, 17.3070932531, 6.0501467223)
Atom 2529 = (34.0294296965, 19.5321700146, 12.9741027413)
Atom 2530 = (34.0294296965, 24.6749459066, 6.0501467223)
Atom 2531 = (34.0294296965, 19.6927967235, 9.6423079551)
Atom 2532 = (38.2831084086, 17.1464665441, 2.7183519361)
Atom 2533 = (38.2831084086, 27.0606493771, 9.6423079551)
Atom 2534 = (34.0294296965, 21.5686521225, 7.1773682740)
Atom 2535 = (38.2831084086, 15.2706111451, 0.2534122550)
Atom 2536 = (38.2831084086, 28.9365047760, 7.1773682740)
Atom 2537 = (36.7807006593, 18.0541775251, 6.6705437641)
Atom 2538 = (39.7855161578, 18.0541775251, 6.6705437641)
Atom 2539 = (36.7807006593, 26.1529383961, 13.5944997831)
Atom 2540 = (35.5318374458, 18.7850857426, 13.5944997831)
Atom 2541 = (32.5270219472, 25.4220301786, 6.6705437641)
Atom 2542 = (35.5318374458, 25.4220301786, 6.6705437641)
Atom 2543 = (32.5270219472, 18.7850857426, 13.5944997831)
Atom 2544 = (34.0294296965, 24.5320070329, 14.7217213347)
Atom 2545 = (38.2831084086, 26.9000226681, 26.8220147793)
Atom 2546 = (34.0294296965, 24.5143191976, 16.5662639741)
Atom 2547 = (34.0294296965, 22.6384637987, 14.1013242930)
Atom 2548 = (39.7855161578, 26.1529383961, 27.4424118211)
Atom 2549 = (34.0294296965, 19.6751088883, 21.6456773538)
Atom 2550 = (38.2831084086, 17.1641543794, 14.7217213347)
Atom 2551 = (38.2831084086, 27.0429615418, 21.6456773538)
Atom 2552 = (38.2831084086, 17.3070932531, 19.8980587603)
Atom 2553 = (34.0294296965, 19.5321700146, 26.8220147793)
Atom 2554 = (34.0294296965, 24.6749459066, 19.8980587603)
Atom 2555 = (34.0294296965, 19.6927967235, 23.4902199931)
Atom 2556 = (38.2831084086, 17.1464665441, 16.5662639741)
Atom 2557 = (38.2831084086, 27.0606493771, 23.4902199931)
Atom 2558 = (34.0294296965, 21.5686521225, 21.0252803120)
Atom 2559 = (38.2831084086, 15.2706111451, 14.1013242930)
Atom 2560 = (38.2831084086, 28.9365047760, 21.0252803120)
Atom 2561 = (36.7807006593, 18.0541775251, 20.5184558021)
Atom 2562 = (39.7855161578, 18.0541775251, 20.5184558021)
Atom 2563 = (36.7807006593, 26.1529383961, 27.4424118211)
Atom 2564 = (35.5318374458, 18.7850857426, 27.4424118211)
Atom 2565 = (32.5270219472, 25.4220301786, 20.5184558021)
Atom 2566 = (35.5318374458, 25.4220301786, 20.5184558021)
Atom 2567 = (32.5270219472, 18.7850857426, 27.4424118211)
Atom 2568 = (34.0294296965, 24.5320070329, 28.5696333728)
Atom 2569 = (38.2831084086, 26.9000226681, 40.6699268174)
Atom 2570 = (34.0294296965, 24.5143191976, 30.4141760121)
Atom 2571 = (34.0294296965, 22.6384637987, 27.9492363310)
Atom 2572 = (39.7855161578, 26.1529383961, 41.2903238591)
Atom 2573 = (34.0294296965, 19.6751088883, 35.4935893918)
Atom 2574 = (38.2831084086, 17.1641543794, 28.5696333728)
Atom 2575 = (38.2831084086, 27.0429615418, 35.4935893918)
Atom 2576 = (38.2831084086, 17.3070932531, 33.7459707983)
Atom 2577 = (34.0294296965, 19.5321700146, 40.6699268174)
Atom 2578 = (34.0294296965, 24.6749459066, 33.7459707983)
Atom 2579 = (34.0294296965, 19.6927967235, 37.3381320311)
Atom 2580 = (38.2831084086, 17.1464665441, 30.4141760121)
Atom 2581 = (38.2831084086, 27.0606493771, 37.3381320311)
Atom 2582 = (34.0294296965, 21.5686521225, 34.8731923500)
Atom 2583 = (38.2831084086, 15.2706111451, 27.9492363310)
Atom 2584 = (38.2831084086, 28.9365047760, 34.8731923500)
Atom 2585 = (36.7807006593, 18.0541775251, 34.3663678401)
Atom 2586 = (39.7855161578, 18.0541775251, 34.3663678401)
Atom 2587 = (36.7807006593, 26.1529383961, 41.2903238591)
Atom 2588 = (35.5318374458, 18.7850857426, 41.2903238591)
Atom 2589 = (32.5270219472, 25.4220301786, 34.3663678401)
Atom 2590 = (35.5318374458, 25.4220301786, 34.3663678401)
Atom 2591 = (32.5270219472, 18.7850857426, 41.2903238591)
Atom 2592 = (34.0294296965, 24.5320070329, 42.4175454108)
Atom 2593 = (38.2831084086, 26.9000226681, 54.5178388554)
Atom 2594 = (34.0294296965, 24.5143191976, 44.2620880502)
Atom 2595 = (34.0294296965, 22.6384637987, 41.7971483690)
Atom 2596 = (39.7855161578, 26.1529383961, 55.1382358971)
Atom 2597 = (34.0294296965, 19.6751088883, 49.3415014298)
Atom 2598 = (38.2831084086, 17.1641543794, 42.4175454108)
Atom 2599 = (38.2831084086, 27.0429615418, 49.3415014298)
Atom 2600 = (38.2831084086, 17.3070932531, 47.5938828364)
Atom 2601 = (34.0294296965, 19.5321700146, 54.5178388554)
Atom 2602 = (34.0294296965, 24.6749459066, 47.5938828364)
Atom 2603 = (34.0294296965, 19.6927967235, 51.1860440692)
Atom 2604 = (38.2831084086, 17.1464665441, 44.2620880502)
Atom 2605 = (38.2831084086, 27.0606493771, 51.1860440692)
Atom 2606 = (34.0294296965, 21.5686521225, 48.7211043880)
Atom 2607 = (38.2831084086, 15.2706111451, 41.7971483690)
Atom 2608 = (38.2831084086, 28.9365047760, 48.7211043880)
Atom 2609 = (36.7807006593, 18.0541775251, 48.2142798781)
Atom 2610 = (39.7855161578, 18.0541775251, 48.2142798781)
Atom 2611 = (36.7807006593, 26.1529383961, 55.1382358971)
Atom 2612 = (35.5318374458, 18.7850857426, 55.1382358971)
Atom 2613 = (32.5270219472, 25.4220301786, 48.2142798781)
Atom 2614 = (35.5318374458, 25.4220301786, 48.2142798781)
Atom 2615 = (32.5270219472, 18.7850857426, 55.1382358971)
Atom 2616 = (34.0294296965, 24.5320070329, 56.2654574488)
Atom 2617 = (38.2831084086, 26.9000226681, 68.3657508934)
Atom 2618 = (34.0294296965, 24.5143191976, 58.1100000882)
Atom 2619 = (34.0294296965, 22.6384637987, 55.6450604071)
Atom 2620 = (39.7855161578, 26.1529383961, 68.9861479352)
Atom 2621 = (34.0294296965, 19.6751088883, 63.1894134678)
Atom 2622 = (38.2831084086, 17.1641543794, 56.2654574488)
Atom 2623 = (38.2831084086, 27.0429615418, 63.1894134678)
Atom 2624 = (38.2831084086, 17.3070932531, 61.4417948744)
Atom 2625 = (34.0294296965, 19.5321700146, 68.3657508934)
Atom 2626 = (34.0294296965, 24.6749459066, 61.4417948744)
Atom 2627 = (34.0294296965, 19.6927967235, 65.0339561072)
Atom 2628 = (38.2831084086, 17.1464665441, 58.1100000882)
Atom 2629 = (38.2831084086, 27.0606493771, 65.0339561072)
Atom 2630 = (34.0294296965, 21.5686521225, 62.5690164261)
Atom 2631 = (38.2831084086, 15.2706111451, 55.6450604071)
Atom 2632 = (38.2831084086, 28.9365047760, 62.5690164261)
Atom 2633 = (36.7807006593, 18.0541775251, 62.0621919162)
Atom 2634 = (39.7855161578, 18.0541775251, 62.0621919162)
Atom 2635 = (36.7807006593, 26.1529383961, 68.9861479352)
Atom 2636 = (35.5318374458, 18.7850857426, 68.9861479352)
Atom 2637 = (32.5270219472, 25.4220301786, 62.0621919162)
Atom 2638 = (35.5318374458, 25.4220301786, 62.0621919162)
Atom 2639 = (32.5270219472, 18.7850857426, 68.9861479352)
Atom 2640 = (34.0294296965, 39.2677123399, 0.8738092967)
Atom 2641 = (38.2831084086, 41.6357279752, 12.9741027413)
Atom 2642 = (34.0294296965, 39.2500245047, 2.7183519361)
Atom 2643 = (34.0294296965, 37.3741691057, 0.2534122550)
Atom 2644 = (39.7855161578, 40.8886437032, 13.5944997831)
Atom 2645 = (34.0294296965, 34.4108141953, 7.7977653157)
Atom 2646 = (38.2831084086, 31.8998596864, 0.8738092967)
Atom 2647 = (38.2831084086, 41.7786668489, 7.7977653157)
Atom 2648 = (38.2831084086, 32.0427985601, 6.0501467223)
Atom 2649 = (34.0294296965, 34.2678753216, 12.9741027413)
Atom 2650 = (34.0294296965, 39.4106512137, 6.0501467223)
Atom 2651 = (34.0294296965, 34.4285020306, 9.6423079551)
Atom 2652 = (38.2831084086, 31.8821718512, 2.7183519361)
Atom 2653 = (38.2831084086, 41.7963546841, 9.6423079551)
Atom 2654 = (34.0294296965, 36.3043574296, 7.1773682740)
Atom 2655 = (38.2831084086, 30.0063164522, 0.2534122550)
Atom 2656 = (38.2831084086, 43.6722100831, 7.1773682740)
Atom 2657 = (36.7807006593, 32.7898828321, 6.6705437641)
Atom 2658 = (39.7855161578, 32.7898828321, 6.6705437641)
Atom 2659 = (36.7807006593, 40.8886437032, 13.5944997831)
Atom 2660 = (35.5318374458, 33.5207910496, 13.5944997831)
Atom 2661 = (32.5270219472, 40.1577354856, 6.6705437641)
Atom 2662 = (35.5318374458, 40.1577354856, 6.6705437641)
Atom 2663 = (32.5270219472, 33.5207910496, 13.5944997831)
Atom 2664 = (34.0294296965, 39.2677123399, 14.7217213347)
Atom 2665 = (38.2831084086, 41.6357279752, 26.8220147793)
Atom 2666 = (34.0294296965, 39.2500245047, 16.5662639741)
Atom 2667 = (34.0294296965, 37.3741691057, 14.1013242930)
Atom 2668 = (39.7855161578, 40.8886437032, 27.4424118211)
Atom 2669 = (34.0294296965, 34.4108141953, 21.6456773538)
Atom 2670 = (38.2831084086, 31.8998596864, 14.7217213347)
Atom 2671 = (38.2831084086, 41.7786668489, 21.6456773538)
Atom 2672 = (38.2831084086, 32.0427985601, 19.8980587603)
Atom 2673 = (34.0294296965, 34.2678753216, 26.8220147793)
Atom 2674 = (34.0294296965, 39.4106512137, 19.8980587603)
Atom 2675 = (34.0294296965, 34.4285020306, 23.4902199931)
Atom 2676 = (38.2831084086, 31.8821718512, 16.5662639741)
Atom 2677 = (38.2831084086, 41.7963546841, 23.4902199931)
Atom 2678 = (34.0294296965, 36.3043574296, 21.0252803120)
Atom 2679 = (38.2831084086, 30.0063164522, 14.1013242930)
Atom 2680 = (38.2831084086, 43.6722100831, 21.0252803120)
Atom 2681 = (36.7807006593, 32.7898828321, 20.5184558021)
Atom 2682 = (39.7855161578, 32.7898828321, 20.5184558021)
Atom 2683 = (36.7807006593, 40.8886437032, 27.4424118211)
Atom 2684 = (35.5318374458, 33.5207910496, 27.4424118211)
Atom 2685 = (32.5270219472, 40.1577354856, 20.5184558021)
Atom 2686 = (35.5318374458, 40.1577354856, 20.5184558021)
Atom 2687 = (32.5270219472, 33.5207910496, 27.4424118211)
Atom 2688 = (34.0294296965, 39.2677123399, 28.5696333728)
Atom 2689 = (38.2831084086, 41.6357279752, 40.6699268174)
Atom 2690 = (34.0294296965, 39.2500245047, 30.4141760121)
Atom 2691 = (34.0294296965, 37.3741691057, 27.9492363310)
Atom 2692 = (39.7855161578, 40.8886437032, 41.2903238591)
Atom 2693 = (34.0294296965, 34.4108141953, 35.4935893918)
Atom 2694 = (38.2831084086, 31.8998596864, 28.5696333728)
Atom 2695 = (38.2831084086, 41.7786668489, 35.4935893918)
Atom 2696 = (38.2831084086, 32.0427985601, 33.7459707983)
Atom 2697 = (34.0294296965, 34.2678753216, 40.6699268174)
Atom 2698 = (34.0294296965, 39.4106512137, 33.7459707983)
Atom 2699 = (34.0294296965, 34.4285020306, 37.3381320311)
Atom 2700 = (38.2831084086, 31.8821718512, 30.4141760121)
Atom 2701 = (38.2831084086, 41.7963546841, 37.3381320311)
Atom 2702 = (34.0294296965, 36.3043574296, 34.8731923500)
Atom 2703 = (38.2831084086, 30.0063164522, 27.9492363310)
Atom 2704 = (38.2831084086, 43.6722100831, 34.8731923500)
Atom 2705 = (36.7807006593, 32.7898828321, 34.3663678401)
Atom 2706 = (39.7855161578, 32.7898828321, 34.3663678401)
Atom 2707 = (36.7807006593, 40.8886437032, 41.2903238591)
Atom 2708 = (35.5318374458, 33.5207910496, 41.2903238591)
Atom 2709 = (32.5270219472, 40.1577354856, 34.3663678401)
Atom 2710 = (35.5318374458, 40.1577354856, 34.3663678401)
Atom 2711 = (32.5270219472, 33.5207910496, 41.2903238591)
Atom 2712 = (34.0294296965, 39.2677123399, 42.4175454108)
Atom 2713 = (38.2831084086, 41.6357279752, 54.5178388554)
Atom 2714 = (34.0294296965, 39.2500245047, 44.2620880502)
Atom 2715 = (34.0294296965, 37.3741691057, 41.7971483690)
Atom 2716 = (39.7855161578, 40.8886437032, 55.1382358971)
Atom 2717 = (34.0294296965, 34.4108141953, 49.3415014298)
Atom 2718 = (38.2831084086, 31.8998596864, 42.4175454108)
Atom 2719 = (38.2831084086, 41.7786668489, 49.3415014298)
Atom 2720 = (38.2831084086, 32.0427985601, 47.5938828364)
Atom 2721 = (34.0294296965, 34.2678753216, 54.5178388554)
Atom 2722 = (34.0294296965, 39.4106512137, 47.5938828364)
Atom 2723 = (34.0294296965, 34.4285020306, 51.1860440692)
Atom 2724 = (38.2831084086, 31.8821718512, 44.2620880502)
Atom 2725 = (38.2831084086, 41.7963546841, 51.1860440692)
Atom 2726 = (34.0294296965, 36.3043574296, 48.7211043880)
Atom 2727 = (38.2831084086, 30.0063164522, 41.7971483690)
Atom 2728 = (38.2831084086, 43.6722100831, 48.7211043880)
Atom 2729 = (36.7807006593, 32.7898828321, 48.2142798781)
Atom 2730 = (39.7855161578, 32.7898828321, 48.2142798781)
Atom 2731 = (36.7807006593, 40.8886437032, 55.1382358971)
Atom 2732 = (35.5318374458, 33.5207910496, 55.1382358971)
Atom 2733 = (32.5270219472, 40.1577354856, 48.2142798781)
Atom 2734 = (35.5318374458, 40.1577354856, 48.2142798781)
Atom 2735 = (32.5270219472, 33.5207910496, 55.1382358971)
Atom 2736 = (34.0294296965, 39.2677123399, 56.2654574488)
Atom 2737 = (38.2831084086, 41.6357279752, 68.3657508934)
Atom 2738 = (34.0294296965, 39.2500245047, 58.1100000882)
Atom 2739 = (34.0294296965, 37.3741691057, 55.6450604071)
Atom 2740 = (39.7855161578, 40.8886437032, 68.9861479352)
Atom 2741 = (34.0294296965, 34.4108141953, 63.1894134678)
Atom 2742 = (38.2831084086, 31.8998596864, 56.2654574488)
Atom 2743 = (38.2831084086, 41.7786668489, 63.1894134678)
Atom 2744 = (38.2831084086, 32.0427985601, 61.4417948744)
Atom 2745 = (34.0294296965, 34.2678753216, 68.3657508934)
Atom 2746 = (34.0294296965, 39.4106512137, 61.4417948744)
Atom 2747 = (34.0294296965, 34.4285020306, 65.0339561072)
Atom 2748 = (38.2831084086, 31.8821718512, 58.1100000882)
Atom 2749 = (38.2831084086, 41.7963546841, 65.0339561072)
Atom 2750 = (34.0294296965, 36.3043574296, 62.5690164261)
Atom 2751 = (38.2831084086, 30.0063164522, 55.6450604071)
Atom 2752 = (38.2831084086, 43.6722100831, 62.5690164261)
Atom 2753 = (36.7807006593, 32.7898828321, 62.0621919162)
Atom 2754 = (39.7855161578, 32.7898828321, 62.0621919162)
Atom 2755 = (36.7807006593, 40.8886437032, 68.9861479352)
Atom 2756 = (35.5318374458, 33.5207910496, 68.9861479352)
Atom 2757 = (32.5270219472, 40.1577354856, 62.0621919162)
Atom 2758 = (35.5318374458, 40.1577354856, 62.0621919162)
Atom 2759 = (32.5270219472, 33.5207910496, 68.9861479352)
Atom 2760 = (34.0294296965, 54.0034176470, 0.8738092967)
Atom 2761 = (38.2831084086, 56.3714332822, 12.9741027413)
Atom 2762 = (34.0294296965, 53.9857298118, 2.7183519361)
Atom 2763 = (34.0294296965, 52.1098744128, 0.2534122550)
Atom 2764 = (39.7855161578, 55.6243490102, 13.5944997831)
Atom 2765 = (34.0294296965, 49.1465195024, 7.7977653157)
Atom 2766 = (38.2831084086, 46.6355649935, 0.8738092967)
Atom 2767 = (38.2831084086, 56.5143721559, 7.7977653157)
Atom 2768 = (38.2831084086, 46.7785038672, 6.0501467223)
Atom 2769 = (34.0294296965, 49.0035806287, 12.9741027413)
Atom 2770 = (34.0294296965, 54.1463565207, 6.0501467223)
Atom 2771 = (34.0294296965, 49.1642073376, 9.6423079551)
Atom 2772 = (38.2831084086, 46.6178771582, 2.7183519361)
Atom 2773 = (38.2831084086, 56.5320599912, 9.6423079551)
Atom 2774 = (34.0294296965, 51.0400627366, 7.1773682740)
Atom 2775 = (38.2831084086, 44.7420217593, 0.2534122550)
Atom 2776 = (38.2831084086, 58.4079153901, 7.1773682740)
Atom 2777 = (36.7807006593, 47.5255881392, 6.6705437641)
Atom 2778 = (39.7855161578, 47.5255881392, 6.6705437641)
Atom 2779 = (36.7807006593, 55.6243490102, 13.5944997831)
Atom 2780 = (35.5318374458, 48.2564963567, 13.5944997831)
Atom 2781 = (32.5270219472, 54.8934407927, 6.6705437641)
Atom 2782 = (35.5318374458, 54.8934407927, 6.6705437641)
Atom 2783 = (32.5270219472, 48.2564963567, 13.5944997831)
Atom 2784 = (34.0294296965, 54.0034176470, 14.7217213347)
Atom 2785 = (38.2831084086, 56.3714332822, 26.8220147793)
Atom 2786 = (34.0294296965, 53.9857298118, 16.5662639741)
Atom 2787 = (34.0294296965, 52.1098744128, 14.1013242930)
Atom 2788 = (39.7855161578, 55.6243490102, 27.4424118211)
Atom 2789 = (34.0294296965, 49.1465195024, 21.6456773538)
Atom 2790 = (38.2831084086, 46.6355649935, 14.7217213347)
Atom 2791 = (38.2831084086, 56.5143721559, 21.6456773538)
Atom 2792 = (38.2831084086, 46.7785038672, 19.8980587603)
Atom 2793 = (34.0294296965, 49.0035806287, 26.8220147793)
Atom 2794 = (34.0294296965, 54.1463565207, 19.8980587603)
Atom 2795 = (34.0294296965, 49.1642073376, 23.4902199931)
Atom 2796 = (38.2831084086, 46.6178771582, 16.5662639741)
Atom 2797 = (38.2831084086, 56.5320599912, 23.4902199931)
Atom 2798 = (34.0294296965, 51.0400627366, 21.0252803120)
Atom 2799 = (38.2831084086, 44.7420217593, 14.1013242930)
Atom 2800 = (38.2831084086, 58.4079153901, 21.0252803120)
Atom 2801 = (36.7807006593, 47.5255881392, 20.5184558021)
Atom 2802 = (39.7855161578, 47.5255881392, 20.5184558021)
Atom 2803 = (36.7807006593, 55.6243490102, 27.4424118211)
Atom 2804 = (35.5318374458, 48.2564963567, 27.4424118211)
Atom 2805 = (32.5270219472, 54.8934407927, 20.5184558021)
Atom 2806 = (35.5318374458, 54.8934407927, 20.5184558021)
Atom 2807 = (32.5270219472, 48.2564963567, 27.4424118211)
Atom 2808 = (34.0294296965, 54.0034176470, 28.5696333728)
Atom 2809 = (38.2831084086, 56.3714332822, 40.6699268174)
Atom 2810 = (34.0294296965, 53.9857298118, 30.4141760121)
Atom 2811 = (34.0294296965, 52.1098744128, 27.9492363310)
Atom 2812 = (39.7855161578, 55.6243490102, 41.2903238591)
Atom 2813 = (34.0294296965, 49.1465195024, 35.4935893918)
Atom 2814 = (38.2831084086, 46.6355649935, 28.5696333728)
Atom 2815 = (38.2831084086, 56.5143721559, 35.4935893918)
Atom 2816 = (38.2831084086, 46.7785038672, 33.7459707983)
Atom 2817 = (34.0294296965, 49.0035806287, 40.6699268174)
Atom 2818 = (34.0294296965, 54.1463565207, 33.7459707983)
Atom 2819 = (34.0294296965, 49.1642073376, 37.3381320311)
Atom 2820 = (38.2831084086, 46.6178771582, 30.4141760121)
Atom 2821 = (38.2831084086, 56.5320599912, 37.3381320311)
Atom 2822 = (34.0294296965, 51.0400627366, 34.8731923500)
Atom 2823 = (38.2831084086, 44.7420217593, 27.9492363310)
Atom 2824 = (38.2831084086, 58.4079153901, 34.8731923500)
Atom 2825 = (36.7807006593, 47.5255881392, 34.3663678401)
Atom 2826 = (39.7855161578, 47.5255881392, 34.3663678401)
Atom 2827 = (36.7807006593, 55.6243490102, 41.2903238591)
Atom 2828 = (35.5318374458, 48.2564963567, 41.2903238591)
Atom 2829 = (32.5270219472, 54.8934407927, 34.3663678401)
Atom 2830 = (35.5318374458, 54.8934407927, 34.3663678401)
Atom 2831 = (32.5270219472, 48.2564963567, 41.2903238591)
Atom 2832 = (34.0294296965, 54.0034176470, 42.4175454108)
Atom 2833 = (38.2831084086, 56.3714332822, 54.5178388554)
Atom 2834 = (34.0294296965, 53.9857298118, 44.2620880502)
Atom 2835 = (34.0294296965, 52.1098744128, 41.7971483690)
Atom 2836 = (39.7855161578, 55.6243490102, 55.1382358971)
Atom 2837 = (34.0294296965, 49.1465195024, 49.3415014298)
Atom 2838 = (38.2831084086, 46.6355649935, 42.4175454108)
Atom 2839 = (38.2831084086, 56.5143721559, 49.3415014298)
Atom 2840 = (38.2831084086, 46.7785038672, 47.5938828364)
Atom 2841 = (34.0294296965, 49.0035806287, 54.5178388554)
Atom 2842 = (34.0294296965, 54.1463565207, 47.5938828364)
Atom 2843 = (34.0294296965, 49.1642073376, 51.1860440692)
Atom 2844 = (38.2831084086, 46.6178771582, 44.2620880502)
Atom 2845 = (38.2831084086, 56.5320599912, 51.1860440692)
Atom 2846 = (34.0294296965, 51.0400627366, 48.7211043880)
Atom 2847 = (38.2831084086, 44.7420217593, 41.7971483690)
Atom 2848 = (38.2831084086, 58.4079153901, 48.7211043880)
Atom 2849 = (36.7807006593, 47.5255881392, 48.2142798781)
Atom 2850 = (39.7855161578, 47.5255881392, 48.2142798781)
Atom 2851 = (36.7807006593, 55.6243490102, 55.1382358971)
Atom 2852 = (35.5318374458, 48.2564963567, 55.1382358971)
Atom 2853 = (32.5270219472, 54.8934407927, 48.2142798781)
Atom 2854 = (35.5318374458, 54.8934407927, 48.2142798781)
Atom 2855 = (32.5270219472, 48.2564963567, 55.1382358971)
Atom 2856 = (34.0294296965, 54.0034176470, 56.2654574488)
Atom 2857 = (38.2831084086, 56.3714332822, 68.3657508934)
Atom 2858 = (34.0294296965, 53.9857298118, 58.1100000882)
Atom 2859 = (34.0294296965, 52.1098744128, 55.6450604071)
Atom 2860 = (39.7855161578, 55.6243490102, 68.9861479352)
Atom 2861 = (34.0294296965, 49.1465195024, 63.1894134678)
Atom 2862 = (38.2831084086, 46.6355649935, 56.2654574488)
Atom 2863 = (38.2831084086, 56.5143721559, 63.1894134678)
Atom 2864 = (38.2831084086, 46.7785038672, 61.4417948744)
Atom 2865 = (34.0294296965, 49.0035806287, 68.3657508934)
Atom 2866 = (34.0294296965, 54.1463565207, 61.4417948744)
Atom 2867 = (34.0294296965, 49.1642073376, 65.0339561072)
Atom 2868 = (38.2831084086, 46.6178771582, 58.1100000882)
Atom 2869 = (38.2831084086, 56.5320599912, 65.0339561072)
Atom 2870 = (34.0294296965, 51.0400627366, 62.5690164261)
Atom 2871 = (38.2831084086, 44.7420217593, 55.6450604071)
Atom 2872 = (38.2831084086, 58.4079153901, 62.5690164261)
Atom 2873 = (36.7807006593, 47.5255881392, 62.0621919162)
Atom 2874 = (39.7855161578, 47.5255881392, 62.0621919162)
Atom 2875 = (36.7807006593, 55.6243490102, 68.9861479352)
Atom 2876 = (35.5318374458, 48.2564963567, 68.9861479352)
Atom 2877 = (32.5270219472, 54.8934407927, 62.0621919162)
Atom 2878 = (35.5318374458, 54.8934407927, 62.0621919162)
Atom 2879 = (32.5270219472, 48.2564963567, 68.9861479352)
Atom 2880 = (34.0294296965, 68.7391229541, 0.8738092967)
Atom 2881 = (38.2831084086, 71.1071385893, 12.9741027413)
Atom 2882 = (34.0294296965, 68.7214351188, 2.7183519361)
Atom 2883 = (34.0294296965, 66.8455797198, 0.2534122550)
Atom 2884 = (39.7855161578, 70.3600543173, 13.5944997831)
Atom 2885 = (34.0294296965, 63.8822248095, 7.7977653157)
Atom 2886 = (38.2831084086, 61.3712703005, 0.8738092967)
Atom 2887 = (38.2831084086, 71.2500774630, 7.7977653157)
Atom 2888 = (38.2831084086, 61.5142091742, 6.0501467223)
Atom 2889 = (34.0294296965, 63.7392859357, 12.9741027413)
Atom 2890 = (34.0294296965, 68.8820618278, 6.0501467223)
Atom 2891 = (34.0294296965, 63.8999126447, 9.6423079551)
Atom 2892 = (38.2831084086, 61.3535824653, 2.7183519361)
Atom 2893 = (38.2831084086, 71.2677652982, 9.6423079551)
Atom 2894 = (34.0294296965, 65.7757680437, 7.1773682740)
Atom 2895 = (38.2831084086, 59.4777270663, 0.2534122550)
Atom 2896 = (38.2831084086, 73.1436206972, 7.1773682740)
Atom 2897 = (36.7807006593, 62.2612934462, 6.6705437641)
Atom 2898 = (39.7855161578, 62.2612934462, 6.6705437641)
Atom 2899 = (36.7807006593, 70.3600543173, 13.5944997831)
Atom 2900 = (35.5318374458, 62.9922016638, 13.5944997831)
Atom 2901 = (32.5270219472, 69.6291460998, 6.6705437641)
Atom 2902 = (35.5318374458, 69.6291460998, 6.6705437641)
Atom 2903 = (32.5270219472, 62.9922016638, 13.5944997831)
Atom 2904 = (34.0294296965, 68.7391229541, 14.7217213347)
Atom 2905 = (38.2831084086, 71.1071385893, 26.8220147793)
Atom 2906 = (34.0294296965, 68.7214351188, 16.5662639741)
Atom 2907 = (34.0294296965, 66.8455797198, 14.1013242930)
Atom 2908 = (39.7855161578, 70.3600543173, 27.4424118211)
Atom 2909 = (34.0294296965, 63.8822248095, 21.6456773538)
Atom 2910 = (38.2831084086, 61.3712703005, 14.7217213347)
Atom 2911 = (38.2831084086, 71.2500774630, 21.6456773538)
Atom 2912 = (38.2831084086, 61.5142091742, 19.8980587603)
Atom 2913 = (34.0294296965, 63.7392859357, 26.8220147793)
Atom 2914 = (34.0294296965, 68.8820618278, 19.8980587603)
Atom 2915 = (34.0294296965, 63.8999126447, 23.4902199931)
Atom 2916 = (38.2831084086, 61.3535824653, 16.5662639741)
Atom 2917 = (38.2831084086, 71.2677652982, 23.4902199931)
Atom 2918 = (34.0294296965, 65.7757680437, 21.0252803120)
Atom 2919 = (38.2831084086, 59.4777270663, 14.1013242930)
Atom 2920 = (38.2831084086, 73.1436206972, 21.0252803120)
Atom 2921 = (36.7807006593, 62.2612934462, 20.5184558021)
Atom 2922 = (39.7855161578, 62.2612934462, 20.5184558021)
Atom 2923 = (36.7807006593, 70.3600543173, 27.4424118211)
Atom 2924 = (35.5318374458, 62.9922016638, 27.4424118211)
Atom 2925 = (32.5270219472, 69.6291460998, 20.5184558021)
Atom 2926 = (35.5318374458, 69.6291460998, 20.5184558021)
Atom 2927 = (32.5270219472, 62.9922016638, 27.4424118211)
Atom 2928 = (34.0294296965, 68.7391229541, 28.5696333728)
Atom 2929 = (38.2831084086, 71.1071385893, 40.6699268174)
Atom 2930 = (34.0294296965, 68.7214351188, 30.4141760121)
Atom 2931 = (34.0294296965, 66.8455797198, 27.9492363310)
Atom 2932 = (39.7855161578, 70.3600543173, 41.2903238591)
Atom 2933 = (34.0294296965, 63.8822248095, 35.4935893918)
Atom 2934 = (38.2831084086, 61.3712703005, 28.5696333728)
Atom 2935 = (38.2831084086, 71.2500774630, 35.4935893918)
Atom 2936 = (38.2831084086, 61.5142091742, 33.7459707983)
Atom 2937 = (34.0294296965, 63.7392859357, 40.6699268174)
Atom 2938 = (34.0294296965, 68.8820618278, 33.7459707983)
Atom 2939 = (34.0294296965, 63.8999126447, 37.3381320311)
Atom 2940 = (38.2831084086, 61.3535824653, 30.4141760121)
Atom 2941 = (38.2831084086, 71.2677652982, 37.3381320311)
Atom 2942 = (34.0294296965, 65.7757680437, 34.8731923500)
Atom 2943 = (38.2831084086, 59.4777270663, 27.9492363310)
Atom 2944 = (38.2831084086, 73.1436206972, 34.8731923500)
Atom 2945 = (36.7807006593, 62.2612934462, 34.3663678401)
Atom 2946 = (39.7855161578, 62.2612934462, 34.3663678401)
Atom 2947 = (36.7807006593, 70.3600543173, 41.2903238591)
Atom 2948 = (35.5318374458, 62.9922016638, 41.2903238591)
Atom 2949 = (32.5270219472, 69.6291460998, 34.3663678401)
Atom 2950 = (35.5318374458, 69.6291460998, 34.3663678401)
Atom 2951 = (32.5270219472, 62.9922016638, 41.2903238591)
Atom 2952 = (34.0294296965, 68.7391229541, 42.4175454108)
Atom 2953 = (38.2831084086, 71.1071385893, 54.5178388554)
Atom 2954 = (34.0294296965, 68.7214351188, 44.2620880502)
Atom 2955 = (34.0294296965, 66.8455797198, 41.7971483690)
Atom 2956 = (39.7855161578, 70.3600543173, 55.1382358971)
Atom 2957 = (34.0294296965, 63.8822248095, 49.3415014298)
Atom 2958 = (38.2831084086, 61.3712703005, 42.4175454108)
Atom 2959 = (38.2831084086, 71.2500774630, 49.3415014298)
Atom 2960 = (38.2831084086, 61.5142091742, 47.5938828364)
Atom 2961 = (34.0294296965, 63.7392859357, 54.5178388554)
Atom 2962 = (34.0294296965, 68.8820618278, 47.5938828364)
Atom 2963 = (34.0294296965, 63.8999126447, 51.1860440692)
Atom 2964 = (38.2831084086, 61.3535824653, 44.2620880502)
Atom 2965 = (38.2831084086, 71.2677652982, 51.1860440692)
Atom 2966 = (34.0294296965, 65.7757680437, 48.7211043880)
Atom 2967 = (38.2831084086, 59.4777270663, 41.7971483690)
Atom 2968 = (38.2831084086, 73.1436206972, 48.7211043880)
Atom 2969 = (36.7807006593, 62.2612934462, 48.2142798781)
Atom 2970 = (39.7855161578, 62.2612934462, 48.2142798781)
Atom 2971 = (36.7807006593, 70.3600543173, 55.1382358971)
Atom 2972 = (35.5318374458, 62.9922016638, 55.1382358971)
Atom 2973 = (32.5270219472, 69.6291460998, 48.2142798781)
Atom 2974 = (35.5318374458, 69.6291460998, 48.2142798781)
Atom 2975 = (32.5270219472, 62.9922016638, 55.1382358971)
Atom 2976 = (34.0294296965, 68.7391229541, 56.2654574488)
Atom 2977 = (38.2831084086, 71.1071385893, 68.3657508934)
Atom 2978 = (34.0294296965, 68.7214351188, 58.1100000882)
Atom 2979 = (34.0294296965, 66.8455797198, 55.6450604071)
Atom 2980 = (39.7855161578, 70.3600543173, 68.9861479352)
Atom 2981 = (34.0294296965, 63.8822248095, 63.1894134678)
Atom 2982 = (38.2831084086, 61.3712703005, 56.2654574488)
Atom 2983 = (38.2831084086, 71.2500774630, 63.1894134678)
Atom 2984 = (38.2831084086, 61.5142091742, 61.4417948744)
Atom 2985 = (34.0294296965, 63.7392859357, 68.3657508934)
Atom 2986 = (34.0294296965, 68.8820618278, 61.4417948744)
Atom 2987 = (34.0294296965, 63.8999126447, 65.0339561072)
Atom 2988 = (38.2831084086, 61.3535824653, 58.1100000882)
Atom 2989 = (38.2831084086, 71.2677652982, 65.0339561072)
Atom 2990 = (34.0294296965, 65.7757680437, 62.5690164261)
Atom 2991 = (38.2831084086, 59.4777270663, 55.6450604071)
Atom 2992 = (38.2831084086, 73.1436206972, 62.5690164261)
Atom 2993 = (36.7807006593, 62.2612934462, 62.0621919162)
Atom 2994 = (39.7855161578, 62.2612934462, 62.0621919162)
Atom 2995 = (36.7807006593, 70.3600543173, 68.9861479352)
Atom 2996 = (35.5318374458, 62.9922016638, 68.9861479352)
Atom 2997 = (32.5270219472, 69.6291460998, 62.0621919162)
Atom 2998 = (35.5318374458, 69.6291460998, 62.0621919162)
Atom 2999 = (32.5270219472, 62.9922016638, 68.9861479352)

Default periodic omega parameter = 0.0432933937

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     3000
Total charge:    0
Total electrons: 10000 (5000-alpha, 5000-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  25000
Total AO shells: 12000 (7000 S-shells; 4000 P-shells; 1000 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -12439.964756022790 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #3 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 216807.81654, which suppose to be the same as real space unit cell volume 217000.09119, the difference indicates how bad your result is.
| time to set the grid = 3582.56 s
DFT grid points: 17542717 (5847 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     1.7397194896  -76331.7461812304  9999.8886524981  -9105.7244364957  940.60 0.00 61.23 176.74  -76331.7461812304  1183.08  
|    2     0.1836744728     +74.9832065695  10000.0037657227  -9471.0838588146  7008.06 0.00 141.32 255.34  -76256.7629746609  7411.56  
|    3     0.2613381646     +53.6396131338  9999.9731698107  -8945.3489160062  7099.04 0.00 143.45 260.62  -76203.1233615270  7510.84  
|    4     0.0079545271    -105.4183178657  9999.9954224333  -9249.1909545043  6888.24 0.00 144.78 257.01  -76308.5416793927  7297.95  
|    5     0.0127287281      +0.0908961092  9999.9945432085  -9247.2360067914  5586.15 0.00 163.76 261.74  -76308.4507832836  6033.02  
|    6     0.0004106120      -0.1687817378  9999.9949745228  -9247.2872858898  5326.86 0.00 163.89 257.86  -76308.6195650213  5759.79  
|    7     0.0000759997      -0.0001923852  9999.9949771919  -9247.5541693838  4036.40 0.00 158.00 261.92  -76308.6197574066  4474.07  
|    8     0.0000050783      -0.0000104517  9999.9949803005  -9247.6138641239  3519.32 0.00 168.77 269.33  -76308.6197678583  3981.14  
|    9     0.0000076274      +0.0000170138  9999.9949805442  -9247.6152923853  7289.08 0.00 175.38 260.30  -76308.6197508445  7740.90  
|   10     0.0000063133      -0.0000000097  9999.9949805551  -9247.6153278737  2421.28 0.00 158.83 265.08  -76308.6197508542  2863.54  
|   11     0.0000010719      -0.0000000035  9999.9949805912  -9247.6154215724  2963.05 0.00 162.84 261.66  -76308.6197508576  3402.11  
|   12     0.0000004493      -0.0000000033  9999.9949805963  -9247.6154359626  2337.62 0.00 245.08 260.32  -76308.6197508609  2766.68  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -76308.6197508609 a.u.
| WARNING: Final energy is higher than the lowest energy by   1.6997e-05.
HOMO-LUMO GAP: 5.645 eV
CENTER OF MASS: {10.129275, 19.494500, 18.356495} ANGS
DIPOLE MOMENT: {30.815979, -25.259949, 933.451030} (|D| = 934.301084) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 65110.86 sec 

| Job finished: Thu Sep 26 14:12:14 2024



==> anc/files/timings/scaling/Ice_XI/cell_dims <==
  4.50190   0.00000   0.00000
  0.00000   7.79780   0.00000
  0.00000   0.00000   7.32800


==> anc/files/timings/scaling/Ice_XI/supercell_builder.py <==
from ase.io import read, write
from ase.build import make_supercell
from ase.geometry import cell_to_cellpar
import numpy as np

import sys

mulitiplier = int(sys.argv[1])

def build_supercell_with_lattice(xyz_file, expansion_factors, output_file, cell_dimensions):
    """
    Build a supercell from a unit cell in xyz format and defined lattice vectors.
    
    Parameters:
    xyz_file (str): Path to the input XYZ file.
    expansion_factors (tuple): Expansion along x, y, z directions (e.g., (2, 2, 2)).
    output_file (str): Path to save the expanded supercell.
    cell_dimensions (list of lists): Lattice vectors defining the unit cell.
                                     Example: [[a_x, a_y, a_z], [b_x, b_y, b_z], [c_x, c_y, c_z]]
    """
    # Read the unit cell from the xyz file
    unit_cell = read(xyz_file)
    
    # Set the unit cell dimensions (lattice vectors)
    unit_cell.set_cell(cell_dimensions)
    unit_cell.set_pbc(True)  # Enable periodic boundary conditions
    
    # Define the transformation matrix for the supercell expansion
    scaling_matrix = np.diag(expansion_factors)
    
    # Build the supercell
    supercell = make_supercell(unit_cell, scaling_matrix, wrap = False)
    
    # Save the supercell to a new XYZ file
    lattice_parameters = cell_to_cellpar(supercell.cell)  # a, b, c, α, β, γ
    a, b, c, alpha, beta, gamma = lattice_parameters
    
    # Create the comment line with lattice parameters
    comment_line = f"3D {a:.6f} {b:.6f} {c:.6f} {alpha:.6f} {beta:.6f} {gamma:.6f}"
    
    # Write the XYZ file with the comment line
    with open(output_file, 'w') as f:
        # Write the number of atoms
        f.write(f"{len(supercell)}\n")
        # Write the comment line
        f.write(comment_line + "\n")
        # Write atom positions
        for atom in supercell:
            f.write(f"{atom.symbol} {atom.x:.6f} {atom.y:.6f} {atom.z:.6f}\n")
    
    print(f"Supercell saved to {output_file} with lattice parameters: {comment_line}")

# Example usage:
# Lattice vectors for the unit cell
cell_dimensions = np.genfromtxt('cell_dims')

# Expand the unit cell by 2x along x, 2x along y, and 3x along z

build_supercell_with_lattice('unit_cell.xyz', (mulitiplier,mulitiplier,mulitiplier), f'{mulitiplier}x_supercell/geometry.xyz', cell_dimensions)



==> anc/files/timings/scaling/Ice_XI/unit_cell.xyz <==
24

O        0.0000000000      5.1839800000      0.4624000000                 
O        2.2509500000      6.4370800000      6.8656000000                 
H        0.0000000000      5.1746200000      1.4384900000                 
H        0.0000000000      4.1819600000      0.1341000000                 
H        3.0459900000      6.0417400000      7.1939000000                 
O        0.0000000000      2.6138200000      4.1264000000                 
O        2.2509500000      1.2850800000      0.4624000000                 
O        2.2509500000      6.5127200000      4.1264000000                 
O        2.2509500000      1.3607200000      3.2016000000                 
O        0.0000000000      2.5381800000      6.8656000000                 
O        0.0000000000      5.2596200000      3.2016000000                 
H        0.0000000000      2.6231800000      5.1024900000                 
H        2.2509500000      1.2757200000      1.4384900000                 
H        2.2509500000      6.5220800000      5.1024900000                 
H        0.0000000000      3.6158400000      3.7981000000                 
H        2.2509500000      0.2830600000      0.1341000000                 
H        2.2509500000      7.5147400000      3.7981000000                 
H        1.4559100000      1.7560600000      3.5299000000                 
H        3.0459900000      1.7560600000      3.5299000000                 
H        1.4559100000      6.0417400000      7.1939000000                 
H        0.7950400000      2.1428400000      7.1939000000                 
H       -0.7950400000      5.6549600000      3.5299000000                 
H        0.7950400000      5.6549600000      3.5299000000                 
H       -0.7950400000      2.1428400000      7.1939000000                 


==> anc/files/timings/scaling/Silicon/1x_supercell/geometry.xyz <==
8
3D 5.430820 5.430820 5.430820 90.000000 90.000000 90.000000
Si 0.000000 0.000000 0.000000
Si 0.000000 2.715410 2.715410
Si 2.715410 2.715410 0.000000
Si 2.715410 0.000000 2.715410
Si 4.073110 1.357710 4.073110
Si 1.357700 1.357700 1.357700
Si 1.357710 4.073110 4.073110
Si 4.073110 4.073110 1.357700


==> anc/files/timings/scaling/Silicon/1x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       def2-SVP
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Silicon/1x_supercell/tc_hf_pbc.out <==
| Use device 7 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Thu Sep 19 15:41:37 2024
| On fire-21-01 (available memory: 452965 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g7  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc59326000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fdc83691000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fdc83675000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fdc8328b000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fdc831a2000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fdc81600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fdc812a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fdc8319c000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fdc83171000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fdc7f48b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fdc7f031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fdc7ee00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fdc83164000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fdc8315e000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fdc83142000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fdc8313c000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fdc264ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fdc263f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fdc0b573000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fdc0b1c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fdc08dfd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fdc08d05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fdc086b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fdc08228000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fdc8311b000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fdc830e6000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fdc07f55000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fdc07ef4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fdc07e50000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fdc07a0c000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fdc05d9f000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fdc05a00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fdbff200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fdbf4400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fdbe4600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fdbdd400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fdbbac00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fdbb95d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fdbb9200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fdbb8fd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fdbb8a00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fdbb8600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fdc7f011000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fdc05d27000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fdbb83d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fdc83747000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fdc05cfd000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fdc05cdc000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fdc05cbd000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fdbff193000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fdc05ca9000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fdbff13f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fdbf43a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fdc059ef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fdbe4531000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fdc059e1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fdc830d7000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fdc830d2000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fdbe4507000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fdbb8e5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fdc7f00a000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fdbb5200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fdbb8856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fdbb5015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fdbe44bf000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fdbe4479000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fdbdd37e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fdbb4f4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fdbe444a000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fdc059d5000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fdc059c7000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fdbdd363000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fdbdd340000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fdbb4e0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fdbb95b9000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fdbff138000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fdbdd32c000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fdbb95ac000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 26
|  AVAILABLE: 974
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1804562800

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4308200000 A, b = 5.4308200000 A, c = 5.4308200000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2627616886, 0.0000000000, 0.0000000000), (0.0000000000, 10.2627616886, 0.0000000000), (0.0000000000, 0.0000000000, 10.2627616886), 
Reciprocal space lattice vector in a.u.:
(0.6122314342, -0.0000000000, -0.0000000000), (0.0000000000, 0.6122314342, -0.0000000000), (0.0000000000, 0.0000000000, 0.6122314342), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)

Default periodic omega parameter = 0.2534996469


****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7154100000         2.7154100000  
Si         2.7154100000         2.7154100000         0.0000000000  
Si         2.7154100000         0.0000000000         2.7154100000  
Si         4.0731100000         1.3577100000         4.0731100000  
Si         1.3577000000         1.3577000000         1.3577000000  
Si         1.3577100000         4.0731100000         4.0731100000  
Si         4.0731100000         4.0731100000         1.3577000000  

Basis set:       def2-svp
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -411.512007655508 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.6819114840   -2298.4166678968  0.86 7.33 0.00 0.00   -2298.4166678968     8.19  
|    2     0.0435775590      +2.9778620240  6.42 20.13 0.08 0.00   -2295.4388058728    26.63  
|    3     0.0057978098      -0.0306211501  6.02 18.22 0.09 0.00   -2295.4694270229    24.34  
|    4     0.0005844204      -0.0003575885  5.20 15.32 0.02 0.00   -2295.4697846114    20.53  
|    5     0.0000362166      -0.0000040382  4.90 13.35 0.06 0.00   -2295.4697886496    18.31  
|    6     0.0000066804      -0.0000000353  4.59 10.58 0.09 0.00   -2295.4697886850    15.27  
|    7     0.0000064250      +0.0000000017  4.56 9.96 0.07 0.00   -2295.4697886832    14.60  
|    8     0.0000001039      -0.0000000019  4.24 9.23 0.01 0.00   -2295.4697886851    13.48  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -2295.4697886851 a.u.
HOMO-LUMO GAP: 1.372 eV
CENTER OF MASS: {2.036556, 2.036556, 2.036555} ANGS
DIPOLE MOMENT: {3.982444, 3.982649, 3.987790} (|D| = 6.901002) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 141.53 sec 

| Job finished: Thu Sep 19 15:44:43 2024



==> anc/files/timings/scaling/Silicon/1x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Silicon/1x_supercell/tc_pbe0_pbc.out <==
| Use device 7 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Thu Sep 19 15:44:43 2024
| On fire-21-01 (available memory: 451388 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g7  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffdddb40000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007feb247d7000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007feb247bb000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007feb243d1000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007feb242e8000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007feb22800000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007feb224a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007feb242e2000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007feb2247d000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007feb20660000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007feb20206000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007feb1fe00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007feb242d5000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007feb20200000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007feb201e4000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007feb201de000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007feac74ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007feb2011d000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007feaac634000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007feaac288000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007feaa9ebe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007feb20025000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007feaa9872000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007feaa93e1000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007feaa93c4000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007feaa938f000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007feaa90bc000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007feaa905b000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007feaa8fb7000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007feaa8b73000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007feaa6f06000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007feaa6c00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007feaa0400000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fea95600000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fea85800000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fea7e600000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fea5be00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fea5a7d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fea5a400000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fea5a1d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fea59c00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fea59800000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007feaa6ee6000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007feaa0388000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fea595d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007feb2488d000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007feaa6ebc000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007feaa6bdf000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007feaa6bc0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fea85793000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007feaa6ea8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007feaa0334000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fea955a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007feb2000a000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fea856c4000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fea856b6000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fea856b1000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fea856ac000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fea85682000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fea5a05a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fea8567d000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fea56400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fea59a56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fea56215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fea7e5b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fea7e572000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fea5a74f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fea5614a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fea8564c000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fea85644000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fea7e564000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fea7e549000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fea5a72c000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fea5600f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fea7e52f000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fea5a725000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fea5a046000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fea5a718000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 21
|  AVAILABLE: 979
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 1670660736

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4308200000 A, b = 5.4308200000 A, c = 5.4308200000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2627616886, 0.0000000000, 0.0000000000), (0.0000000000, 10.2627616886, 0.0000000000), (0.0000000000, 0.0000000000, 10.2627616886), 
Reciprocal space lattice vector in a.u.:
(0.6122314342, -0.0000000000, -0.0000000000), (0.0000000000, 0.6122314342, -0.0000000000), (0.0000000000, 0.0000000000, 0.6122314342), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)

Default periodic omega parameter = 0.2534996469

Using atomic-centered grid with Becke weight for periodic system

****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7154100000         2.7154100000  
Si         2.7154100000         2.7154100000         0.0000000000  
Si         2.7154100000         0.0000000000         2.7154100000  
Si         4.0731100000         1.3577100000         4.0731100000  
Si         1.3577000000         1.3577000000         1.3577000000  
Si         1.3577100000         4.0731100000         4.0731100000  
Si         4.0731100000         4.0731100000         1.3577000000  

Basis set:       def2-svp
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -411.512007655508 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 1083.47795, which suppose to be the same as real space unit cell volume 1080.91796, the difference indicates how bad your result is.
| time to set the grid = 0.22 s
DFT grid points: 88870 (11108 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.3905324308   -2313.0146417313   111.9763245240  -125.9329099532  0.86 7.13 0.00 1.24   -2313.0146417313     9.23  
|    2     0.0311077120      +2.5569934415   112.0073742628  -126.0763535905  6.55 20.56 0.09 1.69   -2310.4576482898    28.88  
|    3     0.0049518571      -0.0080256958   112.0082552406  -125.9944336709  6.08 18.25 0.05 1.71   -2310.4656739856    26.09  
|    4     0.0009452196      -0.0003041666   112.0080932960  -126.0239529007  5.49 15.99 0.05 1.69   -2310.4659781522    23.22  
|    5     0.0000190682      -0.0000047617   112.0081057100  -126.0199335332  4.93 13.40 0.01 1.71   -2310.4659829139    20.06  
|    6     0.0000181058      +0.0000000322   112.0081062819  -126.0199192796  4.51 10.91 0.05 1.67   -2310.4659828818    17.15  
|    7     0.0000023422      -0.0000000033   112.0081062799  -126.0199199005  4.50 10.41 0.01 1.69   -2310.4659828850    16.61  
|    8     0.0000001828      -0.0000000031   112.0081062728  -126.0199210927  3.89 8.08 0.09 1.70   -2310.4659828882    13.76  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -2310.4659828882 a.u.
HOMO-LUMO GAP: 0.757 eV
CENTER OF MASS: {2.036556, 2.036556, 2.036555} ANGS
DIPOLE MOMENT: {4.160331, 4.160932, 4.162346} (|D| = 7.207415) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 155.43 sec 

| Job finished: Thu Sep 19 15:48:05 2024



==> anc/files/timings/scaling/Silicon/1x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Silicon/1x_supercell/tc_pbe_pbc.out <==
| Use device 7 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Thu Sep 19 15:48:05 2024
| On fire-21-01 (available memory: 457820 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g7  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffed1701000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f8fb4f30000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f8fb4f14000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f8fb4b2a000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f8fb4a41000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f8fb2e00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f8fb2aa8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f8fb4a3b000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f8fb4a10000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f8fb0c8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f8fb0831000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f8fb0600000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f8fb4a03000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f8fb49fd000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f8fb49e1000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f8fb49db000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f8f57cba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f8fb4918000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f8f3ce34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f8f3ca88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f8f3a6be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f8f3a5c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f8f39f7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f8f39ae9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f8fb48f9000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f8f39ab4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f8f397e1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f8f39780000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f8f396dc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f8f39298000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f8f3762b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f8f37200000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f8f30a00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f8f25c00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f8f15e00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f8f0ec00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f8eec400000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f8eeadd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f8eeaa00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f8eea7d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f8eea200000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f8ee9e00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f8fb48d3000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f8f375b3000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f8ee9bd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f8fb4fe6000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f8f37589000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f8fb0810000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f8f3756a000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f8f374fd000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f8f374e9000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f8f309ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f8f3094d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f8f374d8000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f8f15d31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f8f374ca000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f8f374c5000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f8f374c0000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f8f371d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f8eea65a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f8f374bb000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f8ee6a00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f8eea056000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f8ee6815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f8f25bb8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f8f15ceb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f8f15c69000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f8f0eb35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f8eeada2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f8f374b1000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f8f371c8000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f8f30932000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f8f15c46000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f8ee66da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f8f25ba0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f8f374a8000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f8eead8e000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f8eead81000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 23
|  AVAILABLE: 977
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 1118925596

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 5.4308200000 A, b = 5.4308200000 A, c = 5.4308200000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(10.2627616886, 0.0000000000, 0.0000000000), (0.0000000000, 10.2627616886, 0.0000000000), (0.0000000000, 0.0000000000, 10.2627616886), 
Reciprocal space lattice vector in a.u.:
(0.6122314342, -0.0000000000, -0.0000000000), (0.0000000000, 0.6122314342, -0.0000000000), (0.0000000000, 0.0000000000, 0.6122314342), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)

Default periodic omega parameter = 0.2534996469

Using atomic-centered grid with Becke weight for periodic system

****** QM coordinates ******
Si         0.0000000000         0.0000000000         0.0000000000  
Si         0.0000000000         2.7154100000         2.7154100000  
Si         2.7154100000         2.7154100000         0.0000000000  
Si         2.7154100000         0.0000000000         2.7154100000  
Si         4.0731100000         1.3577100000         4.0731100000  
Si         1.3577000000         1.3577000000         1.3577000000  
Si         1.3577100000         4.0731100000         4.0731100000  
Si         4.0731100000         4.0731100000         1.3577000000  

Basis set:       def2-svp
Total atoms:     8
Total charge:    0
Total electrons: 112 (56-alpha, 56-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  152
Total AO shells: 64 (32 S-shells; 24 P-shells; 8 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -411.512007655508 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 1083.47795, which suppose to be the same as real space unit cell volume 1080.91796, the difference indicates how bad your result is.
| time to set the grid = 0.20 s
DFT grid points: 88870 (11108 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.2963594679   -2316.4071047152   111.9763245240  -166.4370183100  0.82 0.00 0.00 1.25   -2316.4071047152     2.06  
|    2     0.0360960082      +2.3956961483   112.0070597141  -166.5716873412  6.51 0.00 0.01 1.69   -2314.0114085669     8.20  
|    3     0.0069680073      -0.0124245480   112.0082155580  -166.4398306242  6.09 0.00 0.04 1.71   -2314.0238331150     7.83  
|    4     0.0013847901      -0.0006388397   112.0079707178  -166.4921573247  5.59 0.00 0.08 1.66   -2314.0244719546     7.32  
|    5     0.0000097037      -0.0000090200   112.0079870297  -166.4841616340  5.09 0.00 0.05 1.67   -2314.0244809746     6.82  
|    6     0.0000243828      +0.0000000394   112.0079871917  -166.4841250728  4.69 0.00 0.04 1.68   -2314.0244809352     6.41  
|    7     0.0000003492      -0.0000000105   112.0079871934  -166.4841250657  4.64 0.00 0.05 1.68   -2314.0244809458     6.37  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -2314.0244809458 a.u.
HOMO-LUMO GAP: 0.670 eV
CENTER OF MASS: {2.036556, 2.036556, 2.036555} ANGS
DIPOLE MOMENT: {4.228850, 4.229315, 4.231600} (|D| = 7.326440) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 45.37 sec 

| Job finished: Thu Sep 19 15:49:37 2024



==> anc/files/timings/scaling/Silicon/2x_supercell/geometry.xyz <==
64
3D 10.861640 10.861640 10.861640 90.000000 90.000000 90.000000
Si 0.000000 0.000000 0.000000
Si 0.000000 2.715410 2.715410
Si 2.715410 2.715410 0.000000
Si 2.715410 0.000000 2.715410
Si 4.073110 1.357710 4.073110
Si 1.357700 1.357700 1.357700
Si 1.357710 4.073110 4.073110
Si 4.073110 4.073110 1.357700
Si 0.000000 0.000000 5.430820
Si 0.000000 2.715410 8.146230
Si 2.715410 2.715410 5.430820
Si 2.715410 0.000000 8.146230
Si 4.073110 1.357710 9.503930
Si 1.357700 1.357700 6.788520
Si 1.357710 4.073110 9.503930
Si 4.073110 4.073110 6.788520
Si 0.000000 5.430820 0.000000
Si 0.000000 8.146230 2.715410
Si 2.715410 8.146230 0.000000
Si 2.715410 5.430820 2.715410
Si 4.073110 6.788530 4.073110
Si 1.357700 6.788520 1.357700
Si 1.357710 9.503930 4.073110
Si 4.073110 9.503930 1.357700
Si 0.000000 5.430820 5.430820
Si 0.000000 8.146230 8.146230
Si 2.715410 8.146230 5.430820
Si 2.715410 5.430820 8.146230
Si 4.073110 6.788530 9.503930
Si 1.357700 6.788520 6.788520
Si 1.357710 9.503930 9.503930
Si 4.073110 9.503930 6.788520
Si 5.430820 0.000000 0.000000
Si 5.430820 2.715410 2.715410
Si 8.146230 2.715410 0.000000
Si 8.146230 0.000000 2.715410
Si 9.503930 1.357710 4.073110
Si 6.788520 1.357700 1.357700
Si 6.788530 4.073110 4.073110
Si 9.503930 4.073110 1.357700
Si 5.430820 0.000000 5.430820
Si 5.430820 2.715410 8.146230
Si 8.146230 2.715410 5.430820
Si 8.146230 0.000000 8.146230
Si 9.503930 1.357710 9.503930
Si 6.788520 1.357700 6.788520
Si 6.788530 4.073110 9.503930
Si 9.503930 4.073110 6.788520
Si 5.430820 5.430820 0.000000
Si 5.430820 8.146230 2.715410
Si 8.146230 8.146230 0.000000
Si 8.146230 5.430820 2.715410
Si 9.503930 6.788530 4.073110
Si 6.788520 6.788520 1.357700
Si 6.788530 9.503930 4.073110
Si 9.503930 9.503930 1.357700
Si 5.430820 5.430820 5.430820
Si 5.430820 8.146230 8.146230
Si 8.146230 8.146230 5.430820
Si 8.146230 5.430820 8.146230
Si 9.503930 6.788530 9.503930
Si 6.788520 6.788520 6.788520
Si 6.788530 9.503930 9.503930
Si 9.503930 9.503930 6.788520


==> anc/files/timings/scaling/Silicon/2x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       def2-SVP
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Silicon/2x_supercell/tc_hf_pbc.out <==
| Use device 7 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Thu Sep 19 15:49:37 2024
| On fire-21-01 (available memory: 457831 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g7  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffeb41bf000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f2c0f736000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f2c0f71a000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f2c0f330000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f2c0f247000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f2c0d600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f2c0d2a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f2c0f241000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f2c0f216000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f2c0b48b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f2c0b031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f2c0ae00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f2c0f209000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f2c0f203000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f2c0f1e7000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f2c0f1e1000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f2bb24ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f2c0f11e000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f2b97634000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f2b97288000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f2b94ebe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f2b94dc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f2b9477a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f2b942e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f2c0f0ff000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f2b942b4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f2b93fe1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f2b93f80000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f2b93edc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f2b93a98000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f2b91e2b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f2b91a00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f2b8b200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f2b80400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f2b70600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f2b69400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f2b46c00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f2b455d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f2b45200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f2b44fd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f2b44a00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f2b44600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f2c0f0d9000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f2b91db3000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f2b443d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f2c0f7ec000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f2b91d89000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f2c0b010000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f2b91d6a000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f2b91cfd000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f2b91ce9000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f2b8b1ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f2b8b14d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f2b91cd8000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f2b70531000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f2b91cca000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f2c0b00b000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f2b91cc5000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f2b919d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f2b44e5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f2b91cc0000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f2b41200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f2b44856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f2b41015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f2b803b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f2b704eb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f2b70469000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f2b69335000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f2b455a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f2b91cb6000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f2b91ca8000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f2b8b132000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f2b70446000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f2b40eda000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f2b803a0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f2b919cd000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f2b4558e000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f2b919c0000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 28
|  AVAILABLE: 972
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 595833578

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 10.8616400000 A, b = 10.8616400000 A, c = 10.8616400000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(20.5255233773, 0.0000000000, 0.0000000000), (0.0000000000, 20.5255233773, 0.0000000000), (0.0000000000, 0.0000000000, 20.5255233773), 
Reciprocal space lattice vector in a.u.:
(0.3061157171, -0.0000000000, -0.0000000000), (0.0000000000, 0.3061157171, -0.0000000000), (0.0000000000, 0.0000000000, 0.3061157171), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 17 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 18 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 19 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 20 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 21 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 22 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 23 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 24 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 25 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 26 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 27 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 28 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 29 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 30 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 31 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 32 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 33 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 34 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 35 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 36 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 37 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 38 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 39 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 40 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 41 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 42 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 43 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 44 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 45 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 46 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 47 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 48 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 49 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 50 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 51 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 52 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 53 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 54 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 55 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 56 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 57 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 58 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 59 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 60 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 61 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 62 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 63 = (17.9598235065, 17.9598235065, 12.8284426622)

Default periodic omega parameter = 0.1267498234



Basis set:       def2-svp
Total atoms:     64
Total charge:    0
Total electrons: 896 (448-alpha, 448-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  1216
Total AO shells: 512 (256 S-shells; 192 P-shells; 64 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -3292.096061244100 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.3948225346  -18450.3128527079  12.45 61.87 0.35 0.00  -18450.3128527079    74.68  
|    2     0.0661666304     +24.7541237770  109.97 571.36 0.79 0.00  -18425.5587289309   682.14  
|    3     0.0143911857      -0.5047526068  102.15 509.76 0.74 0.00  -18426.0634815377   612.66  
|    4     0.0006697913      -0.0273896878  94.31 455.11 0.96 0.00  -18426.0908712255   550.40  
|    5     0.0001343321      -0.0000591667  71.56 352.08 0.87 0.00  -18426.0909303922   424.53  
|    6     0.0000140174      -0.0000021551  60.14 293.80 0.54 0.00  -18426.0909325474   354.51  
|    7     0.0000029543      +0.0000003268  51.81 240.38 0.40 0.00  -18426.0909322206   292.64  
|    8     0.0000056050      +0.0000000070  46.48 212.90 0.58 0.00  -18426.0909322136   260.04  
|    9     0.0002096804      +0.0000716377  113.02 575.98 0.43 0.00  -18426.0908605759   689.49  
|   10     0.0002097375      +0.0000000009  28.62 120.31 0.79 0.00  -18426.0908605749   149.83  
|   11     0.0002123867      -0.0000000167  46.76 207.18 0.83 0.00  -18426.0908605916   254.83  
|   12     0.0001816543      -0.0000003187  60.24 268.52 0.47 0.00  -18426.0908609103   329.27  
|   13     0.0001765552      +0.0000000194  50.22 222.87 0.47 0.00  -18426.0908608909   273.61  
|   14     0.0000392122      -0.0000013629  69.15 308.59 0.46 0.00  -18426.0908622538   378.25  
|   15     0.0000094971      -0.0000003079  59.99 266.82 0.48 0.00  -18426.0908625617   327.31  
|   16     0.0000071044      +0.0000000260  45.78 202.01 0.40 0.00  -18426.0908625357   248.26  
|   17     0.0000022591      +0.0000015058  112.82 575.35 0.51 0.00  -18426.0908610300   688.74  
|   18     0.0000024736      -0.0000000018  39.37 171.45 0.66 0.00  -18426.0908610318   211.53  
|   19     0.0000023298      +0.0000000020  34.42 145.04 0.71 0.00  -18426.0908610298   180.22  
|   20     0.0000024174      -0.0000000022  31.34 127.48 0.69 0.00  -18426.0908610320   159.54  
|   21     0.0000025177      -0.0000000034  32.94 135.28 0.45 0.00  -18426.0908610355   168.69  
|   22     0.0000021973      +0.0000000098  39.44 166.94 0.53 0.00  -18426.0908610256   206.96  
|   23     0.0000025181      -0.0000000101  39.03 164.05 0.67 0.00  -18426.0908610357   203.78  
|   24     0.0000023543      +0.0000000056  35.61 147.92 0.44 0.00  -18426.0908610301   184.02  
|   25     0.0000021366      +0.0000000050  112.51 576.06 0.36 0.00  -18426.0908610251   688.99  
|   26     0.0000020565      +0.0000000029  33.40 137.34 0.70 0.00  -18426.0908610222   171.49  
|   27     0.0000001223      +0.0000000728  47.79 205.81 0.72 0.00  -18426.0908609494   254.23  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -18426.0908609494 a.u.
| WARNING: Final energy is higher than the lowest energy by   7.1598e-05.
HOMO-LUMO GAP: 3.272 eV
CENTER OF MASS: {4.751966, 4.751966, 4.751965} ANGS
DIPOLE MOMENT: {7.893683, 7.893207, 7.886750} (|D| = 13.667983) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 9023.85 sec 

| Job finished: Thu Sep 19 18:21:06 2024



==> anc/files/timings/scaling/Silicon/2x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Silicon/2x_supercell/tc_pbe0_pbc.out <==
| Use device 7 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Thu Sep 19 18:21:06 2024
| On fire-21-01 (available memory: 542227 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g7  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fffbe3bc000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f034ebce000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f034ebb2000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f034e7c8000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f034e6df000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f034cc00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f034c8a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f034e6d9000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f034c87d000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f034aa60000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f034a606000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f034a200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f034a5fb000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f034e6d1000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f034a5df000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f034a5d9000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f02f18ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f034a516000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f02d6a34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f02d6688000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f02d42be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f034a41e000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f02d3c72000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f02d37e1000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f02d37c4000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f02d378f000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f02d34bc000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f02d345b000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f02d33b7000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f02d2f73000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f02d1306000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f02d1000000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f02ca800000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f02bfa00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f02afc00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f02a8a00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f0286200000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f0284bd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f0284800000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f02845d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f0284000000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f0283c00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f02d12e6000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f02ca788000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f02839d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f034ec84000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f02d12bc000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f02d0fdf000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f02d0fc0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f02afb93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f02d12a8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f02ca734000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f02bf9a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f02afb82000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f02afab3000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f02afaa5000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f034a40d000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f02afaa0000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f02afa76000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f028445a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f02afa71000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f0280800000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f0283e56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f0280615000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f02a89b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f02a8972000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f0284b4f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f028054a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f02a8943000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f02afa69000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f02afa5b000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f0284b34000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f0280527000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f02803ec000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f02a892b000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f02afa52000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f0284b20000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f02afa45000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 24
|  AVAILABLE: 976
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 1193494871

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 10.8616400000 A, b = 10.8616400000 A, c = 10.8616400000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(20.5255233773, 0.0000000000, 0.0000000000), (0.0000000000, 20.5255233773, 0.0000000000), (0.0000000000, 0.0000000000, 20.5255233773), 
Reciprocal space lattice vector in a.u.:
(0.3061157171, -0.0000000000, -0.0000000000), (0.0000000000, 0.3061157171, -0.0000000000), (0.0000000000, 0.0000000000, 0.3061157171), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 17 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 18 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 19 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 20 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 21 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 22 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 23 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 24 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 25 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 26 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 27 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 28 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 29 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 30 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 31 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 32 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 33 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 34 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 35 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 36 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 37 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 38 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 39 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 40 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 41 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 42 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 43 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 44 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 45 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 46 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 47 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 48 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 49 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 50 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 51 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 52 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 53 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 54 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 55 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 56 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 57 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 58 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 59 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 60 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 61 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 62 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 63 = (17.9598235065, 17.9598235065, 12.8284426622)

Default periodic omega parameter = 0.1267498234

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     64
Total charge:    0
Total electrons: 896 (448-alpha, 448-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  1216
Total AO shells: 512 (256 S-shells; 192 P-shells; 64 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -3292.096061244100 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 8666.27575, which suppose to be the same as real space unit cell volume 8647.34368, the difference indicates how bad your result is.
| time to set the grid = 2.79 s
DFT grid points: 651696 (10182 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.1205027722  -18519.8215151401   895.7825663588  -1007.5099866049  12.40 61.46 0.09 16.72  -18519.8215151401    90.68  
|    2     0.0196305329     +18.4404858954   896.0587191187  -1007.2730345757  112.55 573.93 0.42 25.45  -18501.3810292447   712.36  
|    3     0.0019838145      -0.0362374440   896.0611473365  -1007.2184476765  100.53 469.48 0.69 25.19  -18501.4172666888   595.90  
|    4     0.0003816400      -0.0004294742   896.0605281300  -1007.2875804072  82.42 387.14 0.39 25.33  -18501.4176961629   495.29  
|    5     0.0006368597      +0.0000378710   896.0605354914  -1007.2696341590  76.90 347.03 0.42 25.28  -18501.4176582920   449.66  
|    6     0.0003953953      -0.0000427273   896.0606071714  -1007.2696857914  74.84 340.65 0.70 25.28  -18501.4177010193   441.51  
|    7     0.0001303224      -0.0000190418   896.0606535066  -1007.2704818096  69.30 318.12 1.09 25.33  -18501.4177200611   413.91  
|    8     0.0000049108      -0.0000132710   896.0606859310  -1007.2706394627  64.93 298.66 0.85 25.32  -18501.4177333320   389.81  
|    9     0.0000486392      -0.0000107772   896.0606845098  -1007.2706442289  112.88 575.28 0.74 25.26  -18501.4177441093   714.21  
|   10     0.0000474873      +0.0000000035   896.0606844376  -1007.2706446544  42.94 181.37 0.81 25.31  -18501.4177441057   250.47  
|   11     0.0000257620      +0.0000000122   896.0606830513  -1007.2706540180  59.34 254.00 1.02 25.27  -18501.4177440935   339.68  
|   12     0.0000019115      -0.0000010118   896.0606845252  -1007.2706660099  59.83 256.80 0.88 25.25  -18501.4177451053   342.81  
|   13     0.0000012730      +0.0000000048   896.0606844836  -1007.2706661788  40.82 173.09 0.93 25.15  -18501.4177451005   240.03  
|   14     0.0000005169      +0.0000000011   896.0606844372  -1007.2706664957  41.29 173.35 1.19 25.22  -18501.4177450994   240.67  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -18501.4177450994 a.u.
HOMO-LUMO GAP: 1.222 eV
CENTER OF MASS: {4.751966, 4.751966, 4.751965} ANGS
DIPOLE MOMENT: {8.605487, 8.594590, 8.601487} (|D| = 14.896542) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 5722.89 sec 

| Job finished: Thu Sep 19 19:57:36 2024



==> anc/files/timings/scaling/Silicon/2x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Silicon/2x_supercell/tc_pbe_pbc.out <==
| Use device 7 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Thu Sep 19 19:57:36 2024
| On fire-21-01 (available memory: 256597 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g7  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffe91de0000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f13ba21a000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f13ba1fe000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f13b9e14000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f13b9d2b000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f13b8200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f13b7ea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f13b9d25000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f13b9cfa000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f13b608b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f13b5c31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f13b5a00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f13b9ced000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f13b9ce7000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f13b5c15000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f13b9ce1000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f135d0ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f135cff9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f1342173000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f1341dc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f133f9fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f133f905000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f133f2b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f133ee28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f133ee0b000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f133edd6000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f133eb03000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f133eaa2000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f133e9fe000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f133e5ba000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f133c94d000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f133c600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f1335e00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f132b000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f131b200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f1314000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f12f1800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f12f01d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f12efe00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f12efbd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f12ef600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f12ef200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f133c92d000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f133c8b5000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f12eefd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f13ba2d0000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f133c5d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f1335ddf000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f1335dc0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f1335d53000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f133c5c2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f132afac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f131b1a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f1335d42000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f131b0d2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f1335d34000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f13b5c10000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f13b5c0b000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f131b0a8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f12efa5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f133c8b0000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f12ebe00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f12ef456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f12ebc15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f131b060000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f1313fba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f1313f38000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f12ebb4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f12f01a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f132afa6000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f131b052000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f12f0187000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f12f0164000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f12eba0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f12f014c000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f131b04b000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f12f0138000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f1313f2b000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 27
|  AVAILABLE: 973
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 92209259

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 10.8616400000 A, b = 10.8616400000 A, c = 10.8616400000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(20.5255233773, 0.0000000000, 0.0000000000), (0.0000000000, 20.5255233773, 0.0000000000), (0.0000000000, 0.0000000000, 20.5255233773), 
Reciprocal space lattice vector in a.u.:
(0.3061157171, -0.0000000000, -0.0000000000), (0.0000000000, 0.3061157171, -0.0000000000), (0.0000000000, 0.0000000000, 0.3061157171), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 17 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 18 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 19 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 20 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 21 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 22 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 23 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 24 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 25 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 26 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 27 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 28 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 29 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 30 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 31 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 32 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 33 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 34 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 35 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 36 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 37 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 38 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 39 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 40 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 41 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 42 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 43 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 44 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 45 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 46 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 47 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 48 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 49 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 50 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 51 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 52 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 53 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 54 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 55 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 56 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 57 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 58 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 59 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 60 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 61 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 62 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 63 = (17.9598235065, 17.9598235065, 12.8284426622)

Default periodic omega parameter = 0.1267498234

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     64
Total charge:    0
Total electrons: 896 (448-alpha, 448-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  1216
Total AO shells: 512 (256 S-shells; 192 P-shells; 64 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -3292.096061244100 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 8666.27575, which suppose to be the same as real space unit cell volume 8647.34368, the difference indicates how bad your result is.
| time to set the grid = 2.90 s
DFT grid points: 651696 (10182 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.0320426112  -18531.1991715010   895.7825663588  -1331.5547510234  12.41 0.00 0.30 16.69  -18531.1991715010    29.41  
|    2     0.0274164621     +16.2758061150   896.0537212395  -1330.8515950419  112.39 0.00 0.74 25.54  -18514.9233653860   138.68  
|    3     0.0060772376      -0.0621229707   896.0629681001  -1330.3632927666  101.92 0.00 0.56 25.27  -18514.9854883567   127.76  
|    4     0.0011431597      -0.0036886404   896.0610728093  -1330.6577594247  95.36 0.00 0.47 25.30  -18514.9891769971   121.15  
|    5     0.0013337977      +0.0000693510   896.0611870227  -1330.5956047097  81.42 0.00 0.55 25.36  -18514.9891076461   107.35  
|    6     0.0001751046      -0.0001697587   896.0613234503  -1330.5950298918  76.66 0.00 0.51 25.32  -18514.9892774048   102.53  
|    7     0.0000703150      -0.0000116943   896.0613543125  -1330.5950054331  66.92 0.00 0.95 25.34  -18514.9892890991    93.24  
|    8     0.0000145820      -0.0000046602   896.0613628469  -1330.5950230293  61.52 0.00 1.00 25.38  -18514.9892937593    87.94  
|    9     0.0000845158      +0.0001231578   896.0613597677  -1330.5950252853  113.19 0.00 0.23 25.47  -18514.9891706015   138.92  
|   10     0.0000819061      +0.0000000335   896.0613597035  -1330.5950286924  48.87 0.00 0.52 25.27  -18514.9891705680    74.72  
|   11     0.0000900888      -0.0000000887   896.0613598920  -1330.5950193864  55.78 0.00 0.70 25.38  -18514.9891706567    81.88  
|   12     0.0000029719      +0.0000012698   896.0613542885  -1330.5951232915  70.09 0.00 0.52 25.40  -18514.9891693869    96.06  
|   13     0.0000024662      +0.0000000023   896.0613542950  -1330.5951227938  43.53 0.00 0.74 25.36  -18514.9891693846    69.67  
|   14     0.0000002971      -0.0000000227   896.0613543460  -1330.5951201375  48.47 0.00 0.97 25.38  -18514.9891694074    74.40  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -18514.9891694074 a.u.
| WARNING: Final energy is higher than the lowest energy by   0.00012435.
HOMO-LUMO GAP: 0.766 eV
CENTER OF MASS: {4.751966, 4.751966, 4.751965} ANGS
DIPOLE MOMENT: {8.647532, 8.633827, 8.646161} (|D| = 14.969265) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 1349.76 sec 

| Job finished: Thu Sep 19 20:21:10 2024



==> anc/files/timings/scaling/Silicon/3x_supercell/geometry.xyz <==
216
3D 16.292460 16.292460 16.292460 90.000000 90.000000 90.000000
Si 0.000000 0.000000 0.000000
Si 0.000000 2.715410 2.715410
Si 2.715410 2.715410 0.000000
Si 2.715410 0.000000 2.715410
Si 4.073110 1.357710 4.073110
Si 1.357700 1.357700 1.357700
Si 1.357710 4.073110 4.073110
Si 4.073110 4.073110 1.357700
Si 0.000000 0.000000 5.430820
Si 0.000000 2.715410 8.146230
Si 2.715410 2.715410 5.430820
Si 2.715410 0.000000 8.146230
Si 4.073110 1.357710 9.503930
Si 1.357700 1.357700 6.788520
Si 1.357710 4.073110 9.503930
Si 4.073110 4.073110 6.788520
Si 0.000000 0.000000 10.861640
Si 0.000000 2.715410 13.577050
Si 2.715410 2.715410 10.861640
Si 2.715410 0.000000 13.577050
Si 4.073110 1.357710 14.934750
Si 1.357700 1.357700 12.219340
Si 1.357710 4.073110 14.934750
Si 4.073110 4.073110 12.219340
Si 0.000000 5.430820 0.000000
Si 0.000000 8.146230 2.715410
Si 2.715410 8.146230 0.000000
Si 2.715410 5.430820 2.715410
Si 4.073110 6.788530 4.073110
Si 1.357700 6.788520 1.357700
Si 1.357710 9.503930 4.073110
Si 4.073110 9.503930 1.357700
Si 0.000000 5.430820 5.430820
Si 0.000000 8.146230 8.146230
Si 2.715410 8.146230 5.430820
Si 2.715410 5.430820 8.146230
Si 4.073110 6.788530 9.503930
Si 1.357700 6.788520 6.788520
Si 1.357710 9.503930 9.503930
Si 4.073110 9.503930 6.788520
Si 0.000000 5.430820 10.861640
Si 0.000000 8.146230 13.577050
Si 2.715410 8.146230 10.861640
Si 2.715410 5.430820 13.577050
Si 4.073110 6.788530 14.934750
Si 1.357700 6.788520 12.219340
Si 1.357710 9.503930 14.934750
Si 4.073110 9.503930 12.219340
Si 0.000000 10.861640 0.000000
Si 0.000000 13.577050 2.715410
Si 2.715410 13.577050 0.000000
Si 2.715410 10.861640 2.715410
Si 4.073110 12.219350 4.073110
Si 1.357700 12.219340 1.357700
Si 1.357710 14.934750 4.073110
Si 4.073110 14.934750 1.357700
Si 0.000000 10.861640 5.430820
Si 0.000000 13.577050 8.146230
Si 2.715410 13.577050 5.430820
Si 2.715410 10.861640 8.146230
Si 4.073110 12.219350 9.503930
Si 1.357700 12.219340 6.788520
Si 1.357710 14.934750 9.503930
Si 4.073110 14.934750 6.788520
Si 0.000000 10.861640 10.861640
Si 0.000000 13.577050 13.577050
Si 2.715410 13.577050 10.861640
Si 2.715410 10.861640 13.577050
Si 4.073110 12.219350 14.934750
Si 1.357700 12.219340 12.219340
Si 1.357710 14.934750 14.934750
Si 4.073110 14.934750 12.219340
Si 5.430820 0.000000 0.000000
Si 5.430820 2.715410 2.715410
Si 8.146230 2.715410 0.000000
Si 8.146230 0.000000 2.715410
Si 9.503930 1.357710 4.073110
Si 6.788520 1.357700 1.357700
Si 6.788530 4.073110 4.073110
Si 9.503930 4.073110 1.357700
Si 5.430820 0.000000 5.430820
Si 5.430820 2.715410 8.146230
Si 8.146230 2.715410 5.430820
Si 8.146230 0.000000 8.146230
Si 9.503930 1.357710 9.503930
Si 6.788520 1.357700 6.788520
Si 6.788530 4.073110 9.503930
Si 9.503930 4.073110 6.788520
Si 5.430820 0.000000 10.861640
Si 5.430820 2.715410 13.577050
Si 8.146230 2.715410 10.861640
Si 8.146230 0.000000 13.577050
Si 9.503930 1.357710 14.934750
Si 6.788520 1.357700 12.219340
Si 6.788530 4.073110 14.934750
Si 9.503930 4.073110 12.219340
Si 5.430820 5.430820 0.000000
Si 5.430820 8.146230 2.715410
Si 8.146230 8.146230 0.000000
Si 8.146230 5.430820 2.715410
Si 9.503930 6.788530 4.073110
Si 6.788520 6.788520 1.357700
Si 6.788530 9.503930 4.073110
Si 9.503930 9.503930 1.357700
Si 5.430820 5.430820 5.430820
Si 5.430820 8.146230 8.146230
Si 8.146230 8.146230 5.430820
Si 8.146230 5.430820 8.146230
Si 9.503930 6.788530 9.503930
Si 6.788520 6.788520 6.788520
Si 6.788530 9.503930 9.503930
Si 9.503930 9.503930 6.788520
Si 5.430820 5.430820 10.861640
Si 5.430820 8.146230 13.577050
Si 8.146230 8.146230 10.861640
Si 8.146230 5.430820 13.577050
Si 9.503930 6.788530 14.934750
Si 6.788520 6.788520 12.219340
Si 6.788530 9.503930 14.934750
Si 9.503930 9.503930 12.219340
Si 5.430820 10.861640 0.000000
Si 5.430820 13.577050 2.715410
Si 8.146230 13.577050 0.000000
Si 8.146230 10.861640 2.715410
Si 9.503930 12.219350 4.073110
Si 6.788520 12.219340 1.357700
Si 6.788530 14.934750 4.073110
Si 9.503930 14.934750 1.357700
Si 5.430820 10.861640 5.430820
Si 5.430820 13.577050 8.146230
Si 8.146230 13.577050 5.430820
Si 8.146230 10.861640 8.146230
Si 9.503930 12.219350 9.503930
Si 6.788520 12.219340 6.788520
Si 6.788530 14.934750 9.503930
Si 9.503930 14.934750 6.788520
Si 5.430820 10.861640 10.861640
Si 5.430820 13.577050 13.577050
Si 8.146230 13.577050 10.861640
Si 8.146230 10.861640 13.577050
Si 9.503930 12.219350 14.934750
Si 6.788520 12.219340 12.219340
Si 6.788530 14.934750 14.934750
Si 9.503930 14.934750 12.219340
Si 10.861640 0.000000 0.000000
Si 10.861640 2.715410 2.715410
Si 13.577050 2.715410 0.000000
Si 13.577050 0.000000 2.715410
Si 14.934750 1.357710 4.073110
Si 12.219340 1.357700 1.357700
Si 12.219350 4.073110 4.073110
Si 14.934750 4.073110 1.357700
Si 10.861640 0.000000 5.430820
Si 10.861640 2.715410 8.146230
Si 13.577050 2.715410 5.430820
Si 13.577050 0.000000 8.146230
Si 14.934750 1.357710 9.503930
Si 12.219340 1.357700 6.788520
Si 12.219350 4.073110 9.503930
Si 14.934750 4.073110 6.788520
Si 10.861640 0.000000 10.861640
Si 10.861640 2.715410 13.577050
Si 13.577050 2.715410 10.861640
Si 13.577050 0.000000 13.577050
Si 14.934750 1.357710 14.934750
Si 12.219340 1.357700 12.219340
Si 12.219350 4.073110 14.934750
Si 14.934750 4.073110 12.219340
Si 10.861640 5.430820 0.000000
Si 10.861640 8.146230 2.715410
Si 13.577050 8.146230 0.000000
Si 13.577050 5.430820 2.715410
Si 14.934750 6.788530 4.073110
Si 12.219340 6.788520 1.357700
Si 12.219350 9.503930 4.073110
Si 14.934750 9.503930 1.357700
Si 10.861640 5.430820 5.430820
Si 10.861640 8.146230 8.146230
Si 13.577050 8.146230 5.430820
Si 13.577050 5.430820 8.146230
Si 14.934750 6.788530 9.503930
Si 12.219340 6.788520 6.788520
Si 12.219350 9.503930 9.503930
Si 14.934750 9.503930 6.788520
Si 10.861640 5.430820 10.861640
Si 10.861640 8.146230 13.577050
Si 13.577050 8.146230 10.861640
Si 13.577050 5.430820 13.577050
Si 14.934750 6.788530 14.934750
Si 12.219340 6.788520 12.219340
Si 12.219350 9.503930 14.934750
Si 14.934750 9.503930 12.219340
Si 10.861640 10.861640 0.000000
Si 10.861640 13.577050 2.715410
Si 13.577050 13.577050 0.000000
Si 13.577050 10.861640 2.715410
Si 14.934750 12.219350 4.073110
Si 12.219340 12.219340 1.357700
Si 12.219350 14.934750 4.073110
Si 14.934750 14.934750 1.357700
Si 10.861640 10.861640 5.430820
Si 10.861640 13.577050 8.146230
Si 13.577050 13.577050 5.430820
Si 13.577050 10.861640 8.146230
Si 14.934750 12.219350 9.503930
Si 12.219340 12.219340 6.788520
Si 12.219350 14.934750 9.503930
Si 14.934750 14.934750 6.788520
Si 10.861640 10.861640 10.861640
Si 10.861640 13.577050 13.577050
Si 13.577050 13.577050 10.861640
Si 13.577050 10.861640 13.577050
Si 14.934750 12.219350 14.934750
Si 12.219340 12.219340 12.219340
Si 12.219350 14.934750 14.934750
Si 14.934750 14.934750 12.219340


==> anc/files/timings/scaling/Silicon/3x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       def2-SVP
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Silicon/3x_supercell/tc_hf_pbc.out <==
| Use device 7 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Thu Sep 19 20:21:10 2024
| On fire-21-01 (available memory: 705737 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g7  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffccbcf3000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fe10bc4e000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fe10bc32000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fe10b848000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fe10b75f000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fe109c00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fe1098a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fe10b759000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fe10b72e000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fe107a8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fe107631000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fe107400000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fe10b721000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fe10b71b000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fe10b6ff000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fe10b6f9000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fe0aeaba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fe0ae9f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fe093b73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fe0937c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fe0913fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fe091305000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fe090cb9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fe090828000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fe10b6d8000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fe0907f3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fe090520000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fe0904bf000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fe09041b000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fe08ffd7000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fe08e36a000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fe08e000000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fe087800000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fe07ca00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fe06cc00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fe065a00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fe043200000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fe041bd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fe041800000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fe0415d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fe041000000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fe040c00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fe107611000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fe08e2f2000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fe0409d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fe10bd04000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fe08e2c8000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fe08dfdf000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fe08e2a9000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fe087793000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fe08dfcb000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fe08773f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fe07c9a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fe06cbef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fe06cb20000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fe087731000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fe08dfc6000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fe08dfc1000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fe06caf6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fe04145a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fe06caf1000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fe03d800000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fe040e56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fe03d615000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fe06caa5000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fe06ca5f000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fe06597e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fe03d54a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fe06594f000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fe06ca57000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fe06ca49000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fe065934000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fe041bae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fe03d40f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fe041b96000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fe06592d000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fe041b82000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fe041b75000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 27
|  AVAILABLE: 973
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1372179877

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 16.2924600000 A, b = 16.2924600000 A, c = 16.2924600000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(30.7882850659, 0.0000000000, 0.0000000000), (0.0000000000, 30.7882850659, 0.0000000000), (0.0000000000, 0.0000000000, 30.7882850659), 
Reciprocal space lattice vector in a.u.:
(0.2040771447, -0.0000000000, -0.0000000000), (0.0000000000, 0.2040771447, -0.0000000000), (0.0000000000, 0.0000000000, 0.2040771447), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 0.0000000000, 20.5255233773)
Atom 17 = (0.0000000000, 5.1313808443, 25.6569042216)
Atom 18 = (5.1313808443, 5.1313808443, 20.5255233773)
Atom 19 = (5.1313808443, 0.0000000000, 25.6569042216)
Atom 20 = (7.6970618178, 2.5656998708, 28.2225851951)
Atom 21 = (2.5656809735, 2.5656809735, 23.0912043508)
Atom 22 = (2.5656998708, 7.6970618178, 28.2225851951)
Atom 23 = (7.6970618178, 7.6970618178, 23.0912043508)
Atom 24 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 25 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 26 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 27 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 28 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 29 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 30 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 31 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 32 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 33 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 34 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 35 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 36 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 37 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 38 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 39 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 40 = (0.0000000000, 10.2627616886, 20.5255233773)
Atom 41 = (0.0000000000, 15.3941425330, 25.6569042216)
Atom 42 = (5.1313808443, 15.3941425330, 20.5255233773)
Atom 43 = (5.1313808443, 10.2627616886, 25.6569042216)
Atom 44 = (7.6970618178, 12.8284615594, 28.2225851951)
Atom 45 = (2.5656809735, 12.8284426622, 23.0912043508)
Atom 46 = (2.5656998708, 17.9598235065, 28.2225851951)
Atom 47 = (7.6970618178, 17.9598235065, 23.0912043508)
Atom 48 = (0.0000000000, 20.5255233773, 0.0000000000)
Atom 49 = (0.0000000000, 25.6569042216, 5.1313808443)
Atom 50 = (5.1313808443, 25.6569042216, 0.0000000000)
Atom 51 = (5.1313808443, 20.5255233773, 5.1313808443)
Atom 52 = (7.6970618178, 23.0912232481, 7.6970618178)
Atom 53 = (2.5656809735, 23.0912043508, 2.5656809735)
Atom 54 = (2.5656998708, 28.2225851951, 7.6970618178)
Atom 55 = (7.6970618178, 28.2225851951, 2.5656809735)
Atom 56 = (0.0000000000, 20.5255233773, 10.2627616886)
Atom 57 = (0.0000000000, 25.6569042216, 15.3941425330)
Atom 58 = (5.1313808443, 25.6569042216, 10.2627616886)
Atom 59 = (5.1313808443, 20.5255233773, 15.3941425330)
Atom 60 = (7.6970618178, 23.0912232481, 17.9598235065)
Atom 61 = (2.5656809735, 23.0912043508, 12.8284426622)
Atom 62 = (2.5656998708, 28.2225851951, 17.9598235065)
Atom 63 = (7.6970618178, 28.2225851951, 12.8284426622)
Atom 64 = (0.0000000000, 20.5255233773, 20.5255233773)
Atom 65 = (0.0000000000, 25.6569042216, 25.6569042216)
Atom 66 = (5.1313808443, 25.6569042216, 20.5255233773)
Atom 67 = (5.1313808443, 20.5255233773, 25.6569042216)
Atom 68 = (7.6970618178, 23.0912232481, 28.2225851951)
Atom 69 = (2.5656809735, 23.0912043508, 23.0912043508)
Atom 70 = (2.5656998708, 28.2225851951, 28.2225851951)
Atom 71 = (7.6970618178, 28.2225851951, 23.0912043508)
Atom 72 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 73 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 74 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 75 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 76 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 77 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 78 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 79 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 80 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 81 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 82 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 83 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 84 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 85 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 86 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 87 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 88 = (10.2627616886, 0.0000000000, 20.5255233773)
Atom 89 = (10.2627616886, 5.1313808443, 25.6569042216)
Atom 90 = (15.3941425330, 5.1313808443, 20.5255233773)
Atom 91 = (15.3941425330, 0.0000000000, 25.6569042216)
Atom 92 = (17.9598235065, 2.5656998708, 28.2225851951)
Atom 93 = (12.8284426622, 2.5656809735, 23.0912043508)
Atom 94 = (12.8284615594, 7.6970618178, 28.2225851951)
Atom 95 = (17.9598235065, 7.6970618178, 23.0912043508)
Atom 96 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 97 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 98 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 99 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 100 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 101 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 102 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 103 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 104 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 105 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 106 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 107 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 108 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 109 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 110 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 111 = (17.9598235065, 17.9598235065, 12.8284426622)
Atom 112 = (10.2627616886, 10.2627616886, 20.5255233773)
Atom 113 = (10.2627616886, 15.3941425330, 25.6569042216)
Atom 114 = (15.3941425330, 15.3941425330, 20.5255233773)
Atom 115 = (15.3941425330, 10.2627616886, 25.6569042216)
Atom 116 = (17.9598235065, 12.8284615594, 28.2225851951)
Atom 117 = (12.8284426622, 12.8284426622, 23.0912043508)
Atom 118 = (12.8284615594, 17.9598235065, 28.2225851951)
Atom 119 = (17.9598235065, 17.9598235065, 23.0912043508)
Atom 120 = (10.2627616886, 20.5255233773, 0.0000000000)
Atom 121 = (10.2627616886, 25.6569042216, 5.1313808443)
Atom 122 = (15.3941425330, 25.6569042216, 0.0000000000)
Atom 123 = (15.3941425330, 20.5255233773, 5.1313808443)
Atom 124 = (17.9598235065, 23.0912232481, 7.6970618178)
Atom 125 = (12.8284426622, 23.0912043508, 2.5656809735)
Atom 126 = (12.8284615594, 28.2225851951, 7.6970618178)
Atom 127 = (17.9598235065, 28.2225851951, 2.5656809735)
Atom 128 = (10.2627616886, 20.5255233773, 10.2627616886)
Atom 129 = (10.2627616886, 25.6569042216, 15.3941425330)
Atom 130 = (15.3941425330, 25.6569042216, 10.2627616886)
Atom 131 = (15.3941425330, 20.5255233773, 15.3941425330)
Atom 132 = (17.9598235065, 23.0912232481, 17.9598235065)
Atom 133 = (12.8284426622, 23.0912043508, 12.8284426622)
Atom 134 = (12.8284615594, 28.2225851951, 17.9598235065)
Atom 135 = (17.9598235065, 28.2225851951, 12.8284426622)
Atom 136 = (10.2627616886, 20.5255233773, 20.5255233773)
Atom 137 = (10.2627616886, 25.6569042216, 25.6569042216)
Atom 138 = (15.3941425330, 25.6569042216, 20.5255233773)
Atom 139 = (15.3941425330, 20.5255233773, 25.6569042216)
Atom 140 = (17.9598235065, 23.0912232481, 28.2225851951)
Atom 141 = (12.8284426622, 23.0912043508, 23.0912043508)
Atom 142 = (12.8284615594, 28.2225851951, 28.2225851951)
Atom 143 = (17.9598235065, 28.2225851951, 23.0912043508)
Atom 144 = (20.5255233773, 0.0000000000, 0.0000000000)
Atom 145 = (20.5255233773, 5.1313808443, 5.1313808443)
Atom 146 = (25.6569042216, 5.1313808443, 0.0000000000)
Atom 147 = (25.6569042216, 0.0000000000, 5.1313808443)
Atom 148 = (28.2225851951, 2.5656998708, 7.6970618178)
Atom 149 = (23.0912043508, 2.5656809735, 2.5656809735)
Atom 150 = (23.0912232481, 7.6970618178, 7.6970618178)
Atom 151 = (28.2225851951, 7.6970618178, 2.5656809735)
Atom 152 = (20.5255233773, 0.0000000000, 10.2627616886)
Atom 153 = (20.5255233773, 5.1313808443, 15.3941425330)
Atom 154 = (25.6569042216, 5.1313808443, 10.2627616886)
Atom 155 = (25.6569042216, 0.0000000000, 15.3941425330)
Atom 156 = (28.2225851951, 2.5656998708, 17.9598235065)
Atom 157 = (23.0912043508, 2.5656809735, 12.8284426622)
Atom 158 = (23.0912232481, 7.6970618178, 17.9598235065)
Atom 159 = (28.2225851951, 7.6970618178, 12.8284426622)
Atom 160 = (20.5255233773, 0.0000000000, 20.5255233773)
Atom 161 = (20.5255233773, 5.1313808443, 25.6569042216)
Atom 162 = (25.6569042216, 5.1313808443, 20.5255233773)
Atom 163 = (25.6569042216, 0.0000000000, 25.6569042216)
Atom 164 = (28.2225851951, 2.5656998708, 28.2225851951)
Atom 165 = (23.0912043508, 2.5656809735, 23.0912043508)
Atom 166 = (23.0912232481, 7.6970618178, 28.2225851951)
Atom 167 = (28.2225851951, 7.6970618178, 23.0912043508)
Atom 168 = (20.5255233773, 10.2627616886, 0.0000000000)
Atom 169 = (20.5255233773, 15.3941425330, 5.1313808443)
Atom 170 = (25.6569042216, 15.3941425330, 0.0000000000)
Atom 171 = (25.6569042216, 10.2627616886, 5.1313808443)
Atom 172 = (28.2225851951, 12.8284615594, 7.6970618178)
Atom 173 = (23.0912043508, 12.8284426622, 2.5656809735)
Atom 174 = (23.0912232481, 17.9598235065, 7.6970618178)
Atom 175 = (28.2225851951, 17.9598235065, 2.5656809735)
Atom 176 = (20.5255233773, 10.2627616886, 10.2627616886)
Atom 177 = (20.5255233773, 15.3941425330, 15.3941425330)
Atom 178 = (25.6569042216, 15.3941425330, 10.2627616886)
Atom 179 = (25.6569042216, 10.2627616886, 15.3941425330)
Atom 180 = (28.2225851951, 12.8284615594, 17.9598235065)
Atom 181 = (23.0912043508, 12.8284426622, 12.8284426622)
Atom 182 = (23.0912232481, 17.9598235065, 17.9598235065)
Atom 183 = (28.2225851951, 17.9598235065, 12.8284426622)
Atom 184 = (20.5255233773, 10.2627616886, 20.5255233773)
Atom 185 = (20.5255233773, 15.3941425330, 25.6569042216)
Atom 186 = (25.6569042216, 15.3941425330, 20.5255233773)
Atom 187 = (25.6569042216, 10.2627616886, 25.6569042216)
Atom 188 = (28.2225851951, 12.8284615594, 28.2225851951)
Atom 189 = (23.0912043508, 12.8284426622, 23.0912043508)
Atom 190 = (23.0912232481, 17.9598235065, 28.2225851951)
Atom 191 = (28.2225851951, 17.9598235065, 23.0912043508)
Atom 192 = (20.5255233773, 20.5255233773, 0.0000000000)
Atom 193 = (20.5255233773, 25.6569042216, 5.1313808443)
Atom 194 = (25.6569042216, 25.6569042216, 0.0000000000)
Atom 195 = (25.6569042216, 20.5255233773, 5.1313808443)
Atom 196 = (28.2225851951, 23.0912232481, 7.6970618178)
Atom 197 = (23.0912043508, 23.0912043508, 2.5656809735)
Atom 198 = (23.0912232481, 28.2225851951, 7.6970618178)
Atom 199 = (28.2225851951, 28.2225851951, 2.5656809735)
Atom 200 = (20.5255233773, 20.5255233773, 10.2627616886)
Atom 201 = (20.5255233773, 25.6569042216, 15.3941425330)
Atom 202 = (25.6569042216, 25.6569042216, 10.2627616886)
Atom 203 = (25.6569042216, 20.5255233773, 15.3941425330)
Atom 204 = (28.2225851951, 23.0912232481, 17.9598235065)
Atom 205 = (23.0912043508, 23.0912043508, 12.8284426622)
Atom 206 = (23.0912232481, 28.2225851951, 17.9598235065)
Atom 207 = (28.2225851951, 28.2225851951, 12.8284426622)
Atom 208 = (20.5255233773, 20.5255233773, 20.5255233773)
Atom 209 = (20.5255233773, 25.6569042216, 25.6569042216)
Atom 210 = (25.6569042216, 25.6569042216, 20.5255233773)
Atom 211 = (25.6569042216, 20.5255233773, 25.6569042216)
Atom 212 = (28.2225851951, 23.0912232481, 28.2225851951)
Atom 213 = (23.0912043508, 23.0912043508, 23.0912043508)
Atom 214 = (23.0912232481, 28.2225851951, 28.2225851951)
Atom 215 = (28.2225851951, 28.2225851951, 23.0912043508)

Default periodic omega parameter = 0.0844998823



Basis set:       def2-svp
Total atoms:     216
Total charge:    0
Total electrons: 3024 (1512-alpha, 1512-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  4104
Total AO shells: 1728 (864 S-shells; 648 P-shells; 216 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -11110.824206705605 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.3859962501  -62341.7976728403  121.97 257.11 1.30 0.00  -62341.7976728403   380.44  
|    2     0.0652378981     +86.7248295539  992.14 5786.09 2.13 0.00  -62255.0728432863  6780.47  
|    3     0.0218600042      -2.0670450812  918.22 5237.65 2.15 0.00  -62257.1398883675  6158.14  
|    4     0.0013243894      -0.1809874892  860.02 4802.38 2.19 0.00  -62257.3208758567  5664.74  
|    5     0.0002778408      -0.0003591788  691.02 3658.86 2.30 0.00  -62257.3212350355  4352.36  
|    6     0.0000263455      -0.0000042932  602.50 3222.78 2.34 0.00  -62257.3212393287  3827.83  
|    7     0.0000169294      +0.0000025979  513.36 2671.66 2.36 0.00  -62257.3212367309  3187.64  
|    8     0.0000131900      +0.0000000090  463.81 2397.48 2.66 0.00  -62257.3212367219  2865.16  
|    9     0.0003492061      +0.0004922966  1010.11 5730.75 3.07 0.00  -62257.3207444253  6744.23  
|   10     0.0003489889      +0.0000000796  293.73 1586.57 2.34 0.00  -62257.3207443457  1882.98  
|   11     0.0003457840      -0.0000006942  434.24 2255.54 2.63 0.00  -62257.3207450399  2693.33  
|   12     0.0003078652      -0.0000080164  579.75 2938.87 3.17 0.00  -62257.3207530564  3523.35  
|   13     0.0002960028      -0.0000035527  505.87 2615.33 4.28 0.00  -62257.3207566090  3125.81  
|   14     0.0002341876      -0.0000140986  605.23 3082.36 2.34 0.00  -62257.3207707077  3690.26  
|   15     0.0000717320      +0.0000018130  669.36 3353.32 2.45 0.00  -62257.3207688947  4025.46  
|   16     0.0000744887      +0.0000005222  429.98 2223.75 2.43 0.00  -62257.3207683725  2656.50  
|   17     0.0000134708      +0.0000202344  1010.07 5723.40 2.50 0.00  -62257.3207481380  6736.30  
|   18     0.0000159269      -0.0000035027  522.88 2690.94 2.47 0.00  -62257.3207516408  3216.63  
|   19     0.0000162323      +0.0000000894  330.74 1715.39 2.40 0.00  -62257.3207515514  2048.88  
|   20     0.0000138725      +0.0000006028  422.75 2147.45 2.44 0.00  -62257.3207509485  2572.96  
|   21     0.0000093658      +0.0000013115  450.65 2300.12 2.42 0.00  -62257.3207496371  2753.52  
|   22     0.0000037047      +0.0000017703  461.88 2366.93 2.43 0.00  -62257.3207478667  2831.57  
|   23     0.0000008690      +0.0000007030  424.12 2185.58 3.57 0.00  -62257.3207471638  2612.28  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -62257.3207471638 a.u.
| WARNING: Final energy is higher than the lowest energy by   0.00049216.
HOMO-LUMO GAP: 4.177 eV
CENTER OF MASS: {7.467376, 7.467376, 7.467375} ANGS
DIPOLE MOMENT: {12.328033, 12.327130, 12.333856} (|D| = 21.355621) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 84360.70 sec 

| Job finished: Fri Sep 20 19:48:09 2024



==> anc/files/timings/scaling/Silicon/3x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Silicon/3x_supercell/tc_pbe0_pbc.out <==
| Use device 7 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Fri Sep 20 19:48:10 2024
| On fire-21-01 (available memory: 818522 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g7  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc00f6e000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fcb02738000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fcb0271c000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fcb02332000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fcb02249000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fcb00600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fcb002a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fcb02243000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fcb02218000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fcafe48b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fcafe031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fcafde00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fcb0220b000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fcb02205000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fcb021e9000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fcb021e3000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fcaa54ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fcb02120000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fca8a634000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fca8a288000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fca87ebe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fca87dc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fca8777a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fca872e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fcb02101000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fca872b4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fca86fe1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fca86f80000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fca86edc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fca86a98000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fca84e2b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fca84a00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fca7e200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fca73400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fca63600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fca5c400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fca39c00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fca385d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fca38200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fca37fd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fca37a00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fca37600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fcb020db000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fca84db3000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fca373d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fcb027ee000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fca84d89000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fcafe010000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fca84d6a000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fca84cfd000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fca84ce9000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fca7e1ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fca7e14d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fca84cd8000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fca63531000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fca84cca000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fcb020d2000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fcafe00b000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fca849d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fca37e5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fca84cc3000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fca34200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fca37856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fca34015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fca733b8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fca634eb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fca63469000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fca5c335000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fca385a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fca84cb7000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fca84ca9000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fca7e132000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fca63446000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fca33eda000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fca733a0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fca849cd000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fca3858e000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fca849c0000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 19
|  AVAILABLE: 981
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 66065709

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 16.2924600000 A, b = 16.2924600000 A, c = 16.2924600000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(30.7882850659, 0.0000000000, 0.0000000000), (0.0000000000, 30.7882850659, 0.0000000000), (0.0000000000, 0.0000000000, 30.7882850659), 
Reciprocal space lattice vector in a.u.:
(0.2040771447, -0.0000000000, -0.0000000000), (0.0000000000, 0.2040771447, -0.0000000000), (0.0000000000, 0.0000000000, 0.2040771447), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 0.0000000000, 20.5255233773)
Atom 17 = (0.0000000000, 5.1313808443, 25.6569042216)
Atom 18 = (5.1313808443, 5.1313808443, 20.5255233773)
Atom 19 = (5.1313808443, 0.0000000000, 25.6569042216)
Atom 20 = (7.6970618178, 2.5656998708, 28.2225851951)
Atom 21 = (2.5656809735, 2.5656809735, 23.0912043508)
Atom 22 = (2.5656998708, 7.6970618178, 28.2225851951)
Atom 23 = (7.6970618178, 7.6970618178, 23.0912043508)
Atom 24 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 25 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 26 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 27 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 28 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 29 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 30 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 31 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 32 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 33 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 34 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 35 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 36 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 37 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 38 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 39 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 40 = (0.0000000000, 10.2627616886, 20.5255233773)
Atom 41 = (0.0000000000, 15.3941425330, 25.6569042216)
Atom 42 = (5.1313808443, 15.3941425330, 20.5255233773)
Atom 43 = (5.1313808443, 10.2627616886, 25.6569042216)
Atom 44 = (7.6970618178, 12.8284615594, 28.2225851951)
Atom 45 = (2.5656809735, 12.8284426622, 23.0912043508)
Atom 46 = (2.5656998708, 17.9598235065, 28.2225851951)
Atom 47 = (7.6970618178, 17.9598235065, 23.0912043508)
Atom 48 = (0.0000000000, 20.5255233773, 0.0000000000)
Atom 49 = (0.0000000000, 25.6569042216, 5.1313808443)
Atom 50 = (5.1313808443, 25.6569042216, 0.0000000000)
Atom 51 = (5.1313808443, 20.5255233773, 5.1313808443)
Atom 52 = (7.6970618178, 23.0912232481, 7.6970618178)
Atom 53 = (2.5656809735, 23.0912043508, 2.5656809735)
Atom 54 = (2.5656998708, 28.2225851951, 7.6970618178)
Atom 55 = (7.6970618178, 28.2225851951, 2.5656809735)
Atom 56 = (0.0000000000, 20.5255233773, 10.2627616886)
Atom 57 = (0.0000000000, 25.6569042216, 15.3941425330)
Atom 58 = (5.1313808443, 25.6569042216, 10.2627616886)
Atom 59 = (5.1313808443, 20.5255233773, 15.3941425330)
Atom 60 = (7.6970618178, 23.0912232481, 17.9598235065)
Atom 61 = (2.5656809735, 23.0912043508, 12.8284426622)
Atom 62 = (2.5656998708, 28.2225851951, 17.9598235065)
Atom 63 = (7.6970618178, 28.2225851951, 12.8284426622)
Atom 64 = (0.0000000000, 20.5255233773, 20.5255233773)
Atom 65 = (0.0000000000, 25.6569042216, 25.6569042216)
Atom 66 = (5.1313808443, 25.6569042216, 20.5255233773)
Atom 67 = (5.1313808443, 20.5255233773, 25.6569042216)
Atom 68 = (7.6970618178, 23.0912232481, 28.2225851951)
Atom 69 = (2.5656809735, 23.0912043508, 23.0912043508)
Atom 70 = (2.5656998708, 28.2225851951, 28.2225851951)
Atom 71 = (7.6970618178, 28.2225851951, 23.0912043508)
Atom 72 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 73 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 74 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 75 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 76 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 77 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 78 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 79 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 80 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 81 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 82 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 83 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 84 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 85 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 86 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 87 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 88 = (10.2627616886, 0.0000000000, 20.5255233773)
Atom 89 = (10.2627616886, 5.1313808443, 25.6569042216)
Atom 90 = (15.3941425330, 5.1313808443, 20.5255233773)
Atom 91 = (15.3941425330, 0.0000000000, 25.6569042216)
Atom 92 = (17.9598235065, 2.5656998708, 28.2225851951)
Atom 93 = (12.8284426622, 2.5656809735, 23.0912043508)
Atom 94 = (12.8284615594, 7.6970618178, 28.2225851951)
Atom 95 = (17.9598235065, 7.6970618178, 23.0912043508)
Atom 96 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 97 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 98 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 99 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 100 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 101 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 102 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 103 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 104 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 105 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 106 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 107 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 108 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 109 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 110 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 111 = (17.9598235065, 17.9598235065, 12.8284426622)
Atom 112 = (10.2627616886, 10.2627616886, 20.5255233773)
Atom 113 = (10.2627616886, 15.3941425330, 25.6569042216)
Atom 114 = (15.3941425330, 15.3941425330, 20.5255233773)
Atom 115 = (15.3941425330, 10.2627616886, 25.6569042216)
Atom 116 = (17.9598235065, 12.8284615594, 28.2225851951)
Atom 117 = (12.8284426622, 12.8284426622, 23.0912043508)
Atom 118 = (12.8284615594, 17.9598235065, 28.2225851951)
Atom 119 = (17.9598235065, 17.9598235065, 23.0912043508)
Atom 120 = (10.2627616886, 20.5255233773, 0.0000000000)
Atom 121 = (10.2627616886, 25.6569042216, 5.1313808443)
Atom 122 = (15.3941425330, 25.6569042216, 0.0000000000)
Atom 123 = (15.3941425330, 20.5255233773, 5.1313808443)
Atom 124 = (17.9598235065, 23.0912232481, 7.6970618178)
Atom 125 = (12.8284426622, 23.0912043508, 2.5656809735)
Atom 126 = (12.8284615594, 28.2225851951, 7.6970618178)
Atom 127 = (17.9598235065, 28.2225851951, 2.5656809735)
Atom 128 = (10.2627616886, 20.5255233773, 10.2627616886)
Atom 129 = (10.2627616886, 25.6569042216, 15.3941425330)
Atom 130 = (15.3941425330, 25.6569042216, 10.2627616886)
Atom 131 = (15.3941425330, 20.5255233773, 15.3941425330)
Atom 132 = (17.9598235065, 23.0912232481, 17.9598235065)
Atom 133 = (12.8284426622, 23.0912043508, 12.8284426622)
Atom 134 = (12.8284615594, 28.2225851951, 17.9598235065)
Atom 135 = (17.9598235065, 28.2225851951, 12.8284426622)
Atom 136 = (10.2627616886, 20.5255233773, 20.5255233773)
Atom 137 = (10.2627616886, 25.6569042216, 25.6569042216)
Atom 138 = (15.3941425330, 25.6569042216, 20.5255233773)
Atom 139 = (15.3941425330, 20.5255233773, 25.6569042216)
Atom 140 = (17.9598235065, 23.0912232481, 28.2225851951)
Atom 141 = (12.8284426622, 23.0912043508, 23.0912043508)
Atom 142 = (12.8284615594, 28.2225851951, 28.2225851951)
Atom 143 = (17.9598235065, 28.2225851951, 23.0912043508)
Atom 144 = (20.5255233773, 0.0000000000, 0.0000000000)
Atom 145 = (20.5255233773, 5.1313808443, 5.1313808443)
Atom 146 = (25.6569042216, 5.1313808443, 0.0000000000)
Atom 147 = (25.6569042216, 0.0000000000, 5.1313808443)
Atom 148 = (28.2225851951, 2.5656998708, 7.6970618178)
Atom 149 = (23.0912043508, 2.5656809735, 2.5656809735)
Atom 150 = (23.0912232481, 7.6970618178, 7.6970618178)
Atom 151 = (28.2225851951, 7.6970618178, 2.5656809735)
Atom 152 = (20.5255233773, 0.0000000000, 10.2627616886)
Atom 153 = (20.5255233773, 5.1313808443, 15.3941425330)
Atom 154 = (25.6569042216, 5.1313808443, 10.2627616886)
Atom 155 = (25.6569042216, 0.0000000000, 15.3941425330)
Atom 156 = (28.2225851951, 2.5656998708, 17.9598235065)
Atom 157 = (23.0912043508, 2.5656809735, 12.8284426622)
Atom 158 = (23.0912232481, 7.6970618178, 17.9598235065)
Atom 159 = (28.2225851951, 7.6970618178, 12.8284426622)
Atom 160 = (20.5255233773, 0.0000000000, 20.5255233773)
Atom 161 = (20.5255233773, 5.1313808443, 25.6569042216)
Atom 162 = (25.6569042216, 5.1313808443, 20.5255233773)
Atom 163 = (25.6569042216, 0.0000000000, 25.6569042216)
Atom 164 = (28.2225851951, 2.5656998708, 28.2225851951)
Atom 165 = (23.0912043508, 2.5656809735, 23.0912043508)
Atom 166 = (23.0912232481, 7.6970618178, 28.2225851951)
Atom 167 = (28.2225851951, 7.6970618178, 23.0912043508)
Atom 168 = (20.5255233773, 10.2627616886, 0.0000000000)
Atom 169 = (20.5255233773, 15.3941425330, 5.1313808443)
Atom 170 = (25.6569042216, 15.3941425330, 0.0000000000)
Atom 171 = (25.6569042216, 10.2627616886, 5.1313808443)
Atom 172 = (28.2225851951, 12.8284615594, 7.6970618178)
Atom 173 = (23.0912043508, 12.8284426622, 2.5656809735)
Atom 174 = (23.0912232481, 17.9598235065, 7.6970618178)
Atom 175 = (28.2225851951, 17.9598235065, 2.5656809735)
Atom 176 = (20.5255233773, 10.2627616886, 10.2627616886)
Atom 177 = (20.5255233773, 15.3941425330, 15.3941425330)
Atom 178 = (25.6569042216, 15.3941425330, 10.2627616886)
Atom 179 = (25.6569042216, 10.2627616886, 15.3941425330)
Atom 180 = (28.2225851951, 12.8284615594, 17.9598235065)
Atom 181 = (23.0912043508, 12.8284426622, 12.8284426622)
Atom 182 = (23.0912232481, 17.9598235065, 17.9598235065)
Atom 183 = (28.2225851951, 17.9598235065, 12.8284426622)
Atom 184 = (20.5255233773, 10.2627616886, 20.5255233773)
Atom 185 = (20.5255233773, 15.3941425330, 25.6569042216)
Atom 186 = (25.6569042216, 15.3941425330, 20.5255233773)
Atom 187 = (25.6569042216, 10.2627616886, 25.6569042216)
Atom 188 = (28.2225851951, 12.8284615594, 28.2225851951)
Atom 189 = (23.0912043508, 12.8284426622, 23.0912043508)
Atom 190 = (23.0912232481, 17.9598235065, 28.2225851951)
Atom 191 = (28.2225851951, 17.9598235065, 23.0912043508)
Atom 192 = (20.5255233773, 20.5255233773, 0.0000000000)
Atom 193 = (20.5255233773, 25.6569042216, 5.1313808443)
Atom 194 = (25.6569042216, 25.6569042216, 0.0000000000)
Atom 195 = (25.6569042216, 20.5255233773, 5.1313808443)
Atom 196 = (28.2225851951, 23.0912232481, 7.6970618178)
Atom 197 = (23.0912043508, 23.0912043508, 2.5656809735)
Atom 198 = (23.0912232481, 28.2225851951, 7.6970618178)
Atom 199 = (28.2225851951, 28.2225851951, 2.5656809735)
Atom 200 = (20.5255233773, 20.5255233773, 10.2627616886)
Atom 201 = (20.5255233773, 25.6569042216, 15.3941425330)
Atom 202 = (25.6569042216, 25.6569042216, 10.2627616886)
Atom 203 = (25.6569042216, 20.5255233773, 15.3941425330)
Atom 204 = (28.2225851951, 23.0912232481, 17.9598235065)
Atom 205 = (23.0912043508, 23.0912043508, 12.8284426622)
Atom 206 = (23.0912232481, 28.2225851951, 17.9598235065)
Atom 207 = (28.2225851951, 28.2225851951, 12.8284426622)
Atom 208 = (20.5255233773, 20.5255233773, 20.5255233773)
Atom 209 = (20.5255233773, 25.6569042216, 25.6569042216)
Atom 210 = (25.6569042216, 25.6569042216, 20.5255233773)
Atom 211 = (25.6569042216, 20.5255233773, 25.6569042216)
Atom 212 = (28.2225851951, 23.0912232481, 28.2225851951)
Atom 213 = (23.0912043508, 23.0912043508, 23.0912043508)
Atom 214 = (23.0912232481, 28.2225851951, 28.2225851951)
Atom 215 = (28.2225851951, 28.2225851951, 23.0912043508)

Default periodic omega parameter = 0.0844998823

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     216
Total charge:    0
Total electrons: 3024 (1512-alpha, 1512-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  4104
Total AO shells: 1728 (864 S-shells; 648 P-shells; 216 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -11110.824206705605 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 29247.81041, which suppose to be the same as real space unit cell volume 29184.78491, the difference indicates how bad your result is.
| time to set the grid = 22.95 s
DFT grid points: 2121924 (9823 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.1119251623  -62522.1147842869  3023.2249238705  -3400.4285595986  121.99 256.01 0.99 63.69  -62522.1147842869   442.75  
|    2     0.0173818458     +62.1016536256  3024.2668498331  -3398.8435362600  1002.01 5666.26 2.00 90.86  -62460.0131306613  6761.22  
|    3     0.0016853286      -0.1179142018  3024.2465200714  -3399.1165691728  901.76 4730.26 2.05 90.45  -62460.1310448631  5724.65  
|    4     0.0005050790      -0.0029572786  3024.2514842486  -3399.2050916153  790.21 3836.58 2.10 90.64  -62460.1340021418  4719.68  
|    5     0.0022114484      +0.0005516170  3024.2530752618  -3399.1791794671  762.49 3683.58 2.29 90.68  -62460.1334505248  4539.22  
|    6     0.0004752916      -0.0005237218  3024.2513232205  -3399.1755205624  744.81 3614.26 2.21 90.45  -62460.1339742466  4451.96  
|    7     0.0002254000      +0.0004894735  3024.2494861181  -3399.1768541475  660.44 3266.08 2.27 90.09  -62460.1334847731  4019.14  
|    8     0.0000836144      +0.0029814907  3024.2388238886  -3399.1765514857  616.21 3069.99 2.37 90.20  -62460.1305032825  3779.03  
|    9     0.0000418481      +0.0004400415  3024.2385852246  -3399.1771245050  1020.63 5620.19 2.40 90.35  -62460.1300632410  6733.86  
|   10     0.0000327705      +0.0000010538  3024.2385838049  -3399.1771475828  512.73 2499.66 2.36 90.24  -62460.1300621872  3105.34  
|   11     0.0000350958      -0.0000001380  3024.2385842437  -3399.1771504328  425.91 2094.14 2.30 90.38  -62460.1300623253  2613.05  
|   12     0.0000056932      -0.0001439370  3024.2390175199  -3399.1772718695  576.67 2767.24 2.36 90.19  -62460.1302062623  3436.79  
|   13     0.0000077926      -0.0001431663  3024.2395873125  -3399.1774230350  472.46 2322.06 2.42 90.43  -62460.1303494286  2887.70  
|   14     0.0000004722      -0.0000748439  3024.2398115004  -3399.1774984382  387.17 1971.46 3.37 90.39  -62460.1304242726  2451.42  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -62460.1304242726 a.u.
| WARNING: Final energy is higher than the lowest energy by    0.0035779.
HOMO-LUMO GAP: 1.417 eV
CENTER OF MASS: {7.467376, 7.467376, 7.467375} ANGS
DIPOLE MOMENT: {13.234343, 13.185044, 13.236821} (|D| = 22.895560) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 55717.70 sec 

| Job finished: Sat Sep 21 11:17:44 2024



==> anc/files/timings/scaling/Silicon/3x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Silicon/3x_supercell/tc_pbe_pbc.out <==
| Use device 7 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 21 11:17:44 2024
| On fire-21-01 (available memory: 788470 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g7  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffeeb3a3000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f423b04a000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f423b02e000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f423ac44000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f423ab5b000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f4239000000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f4238ca8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f423ab55000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f423ab2a000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f4236e8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f4236a31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f4236800000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f423ab1d000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f423ab17000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f423aafb000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f423aaf5000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f41ddeba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f41dddf9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f41c2f73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f41c2bc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f41c07fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f41c0705000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f41c00b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f41bfc28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f423aad4000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f41bfbf3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f41bf920000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f41bf8bf000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f41bf81b000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f41bf3d7000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f41bd76a000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f41bd400000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f41b6c00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f41abe00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f419c000000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f4194e00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f4172600000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f4170fd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f4170c00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f41709d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f4170400000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f4170000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f4236a0d000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f41bd6f2000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f416fdd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f423b100000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f41bd6c8000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f41bd3df000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f41bd6a9000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f41b6b93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f41bd3cb000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f41b6b3f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f41abda1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f419bfef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f419bf20000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f41b6b31000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f41bd3c4000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f419bf1b000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f419bef1000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f417085a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f419beec000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f416cc00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f4170256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f416ca15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f419bea2000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f419be5c000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f4194d7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f416c94a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f4194d4f000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f419be54000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f419be46000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f4194d34000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f4170fae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f416c80f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f4170f96000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f4194d2d000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f4170f82000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f4170f75000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 12
|  AVAILABLE: 988
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 309718383

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 16.2924600000 A, b = 16.2924600000 A, c = 16.2924600000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(30.7882850659, 0.0000000000, 0.0000000000), (0.0000000000, 30.7882850659, 0.0000000000), (0.0000000000, 0.0000000000, 30.7882850659), 
Reciprocal space lattice vector in a.u.:
(0.2040771447, -0.0000000000, -0.0000000000), (0.0000000000, 0.2040771447, -0.0000000000), (0.0000000000, 0.0000000000, 0.2040771447), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 0.0000000000, 20.5255233773)
Atom 17 = (0.0000000000, 5.1313808443, 25.6569042216)
Atom 18 = (5.1313808443, 5.1313808443, 20.5255233773)
Atom 19 = (5.1313808443, 0.0000000000, 25.6569042216)
Atom 20 = (7.6970618178, 2.5656998708, 28.2225851951)
Atom 21 = (2.5656809735, 2.5656809735, 23.0912043508)
Atom 22 = (2.5656998708, 7.6970618178, 28.2225851951)
Atom 23 = (7.6970618178, 7.6970618178, 23.0912043508)
Atom 24 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 25 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 26 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 27 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 28 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 29 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 30 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 31 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 32 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 33 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 34 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 35 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 36 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 37 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 38 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 39 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 40 = (0.0000000000, 10.2627616886, 20.5255233773)
Atom 41 = (0.0000000000, 15.3941425330, 25.6569042216)
Atom 42 = (5.1313808443, 15.3941425330, 20.5255233773)
Atom 43 = (5.1313808443, 10.2627616886, 25.6569042216)
Atom 44 = (7.6970618178, 12.8284615594, 28.2225851951)
Atom 45 = (2.5656809735, 12.8284426622, 23.0912043508)
Atom 46 = (2.5656998708, 17.9598235065, 28.2225851951)
Atom 47 = (7.6970618178, 17.9598235065, 23.0912043508)
Atom 48 = (0.0000000000, 20.5255233773, 0.0000000000)
Atom 49 = (0.0000000000, 25.6569042216, 5.1313808443)
Atom 50 = (5.1313808443, 25.6569042216, 0.0000000000)
Atom 51 = (5.1313808443, 20.5255233773, 5.1313808443)
Atom 52 = (7.6970618178, 23.0912232481, 7.6970618178)
Atom 53 = (2.5656809735, 23.0912043508, 2.5656809735)
Atom 54 = (2.5656998708, 28.2225851951, 7.6970618178)
Atom 55 = (7.6970618178, 28.2225851951, 2.5656809735)
Atom 56 = (0.0000000000, 20.5255233773, 10.2627616886)
Atom 57 = (0.0000000000, 25.6569042216, 15.3941425330)
Atom 58 = (5.1313808443, 25.6569042216, 10.2627616886)
Atom 59 = (5.1313808443, 20.5255233773, 15.3941425330)
Atom 60 = (7.6970618178, 23.0912232481, 17.9598235065)
Atom 61 = (2.5656809735, 23.0912043508, 12.8284426622)
Atom 62 = (2.5656998708, 28.2225851951, 17.9598235065)
Atom 63 = (7.6970618178, 28.2225851951, 12.8284426622)
Atom 64 = (0.0000000000, 20.5255233773, 20.5255233773)
Atom 65 = (0.0000000000, 25.6569042216, 25.6569042216)
Atom 66 = (5.1313808443, 25.6569042216, 20.5255233773)
Atom 67 = (5.1313808443, 20.5255233773, 25.6569042216)
Atom 68 = (7.6970618178, 23.0912232481, 28.2225851951)
Atom 69 = (2.5656809735, 23.0912043508, 23.0912043508)
Atom 70 = (2.5656998708, 28.2225851951, 28.2225851951)
Atom 71 = (7.6970618178, 28.2225851951, 23.0912043508)
Atom 72 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 73 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 74 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 75 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 76 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 77 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 78 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 79 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 80 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 81 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 82 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 83 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 84 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 85 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 86 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 87 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 88 = (10.2627616886, 0.0000000000, 20.5255233773)
Atom 89 = (10.2627616886, 5.1313808443, 25.6569042216)
Atom 90 = (15.3941425330, 5.1313808443, 20.5255233773)
Atom 91 = (15.3941425330, 0.0000000000, 25.6569042216)
Atom 92 = (17.9598235065, 2.5656998708, 28.2225851951)
Atom 93 = (12.8284426622, 2.5656809735, 23.0912043508)
Atom 94 = (12.8284615594, 7.6970618178, 28.2225851951)
Atom 95 = (17.9598235065, 7.6970618178, 23.0912043508)
Atom 96 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 97 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 98 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 99 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 100 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 101 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 102 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 103 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 104 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 105 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 106 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 107 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 108 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 109 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 110 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 111 = (17.9598235065, 17.9598235065, 12.8284426622)
Atom 112 = (10.2627616886, 10.2627616886, 20.5255233773)
Atom 113 = (10.2627616886, 15.3941425330, 25.6569042216)
Atom 114 = (15.3941425330, 15.3941425330, 20.5255233773)
Atom 115 = (15.3941425330, 10.2627616886, 25.6569042216)
Atom 116 = (17.9598235065, 12.8284615594, 28.2225851951)
Atom 117 = (12.8284426622, 12.8284426622, 23.0912043508)
Atom 118 = (12.8284615594, 17.9598235065, 28.2225851951)
Atom 119 = (17.9598235065, 17.9598235065, 23.0912043508)
Atom 120 = (10.2627616886, 20.5255233773, 0.0000000000)
Atom 121 = (10.2627616886, 25.6569042216, 5.1313808443)
Atom 122 = (15.3941425330, 25.6569042216, 0.0000000000)
Atom 123 = (15.3941425330, 20.5255233773, 5.1313808443)
Atom 124 = (17.9598235065, 23.0912232481, 7.6970618178)
Atom 125 = (12.8284426622, 23.0912043508, 2.5656809735)
Atom 126 = (12.8284615594, 28.2225851951, 7.6970618178)
Atom 127 = (17.9598235065, 28.2225851951, 2.5656809735)
Atom 128 = (10.2627616886, 20.5255233773, 10.2627616886)
Atom 129 = (10.2627616886, 25.6569042216, 15.3941425330)
Atom 130 = (15.3941425330, 25.6569042216, 10.2627616886)
Atom 131 = (15.3941425330, 20.5255233773, 15.3941425330)
Atom 132 = (17.9598235065, 23.0912232481, 17.9598235065)
Atom 133 = (12.8284426622, 23.0912043508, 12.8284426622)
Atom 134 = (12.8284615594, 28.2225851951, 17.9598235065)
Atom 135 = (17.9598235065, 28.2225851951, 12.8284426622)
Atom 136 = (10.2627616886, 20.5255233773, 20.5255233773)
Atom 137 = (10.2627616886, 25.6569042216, 25.6569042216)
Atom 138 = (15.3941425330, 25.6569042216, 20.5255233773)
Atom 139 = (15.3941425330, 20.5255233773, 25.6569042216)
Atom 140 = (17.9598235065, 23.0912232481, 28.2225851951)
Atom 141 = (12.8284426622, 23.0912043508, 23.0912043508)
Atom 142 = (12.8284615594, 28.2225851951, 28.2225851951)
Atom 143 = (17.9598235065, 28.2225851951, 23.0912043508)
Atom 144 = (20.5255233773, 0.0000000000, 0.0000000000)
Atom 145 = (20.5255233773, 5.1313808443, 5.1313808443)
Atom 146 = (25.6569042216, 5.1313808443, 0.0000000000)
Atom 147 = (25.6569042216, 0.0000000000, 5.1313808443)
Atom 148 = (28.2225851951, 2.5656998708, 7.6970618178)
Atom 149 = (23.0912043508, 2.5656809735, 2.5656809735)
Atom 150 = (23.0912232481, 7.6970618178, 7.6970618178)
Atom 151 = (28.2225851951, 7.6970618178, 2.5656809735)
Atom 152 = (20.5255233773, 0.0000000000, 10.2627616886)
Atom 153 = (20.5255233773, 5.1313808443, 15.3941425330)
Atom 154 = (25.6569042216, 5.1313808443, 10.2627616886)
Atom 155 = (25.6569042216, 0.0000000000, 15.3941425330)
Atom 156 = (28.2225851951, 2.5656998708, 17.9598235065)
Atom 157 = (23.0912043508, 2.5656809735, 12.8284426622)
Atom 158 = (23.0912232481, 7.6970618178, 17.9598235065)
Atom 159 = (28.2225851951, 7.6970618178, 12.8284426622)
Atom 160 = (20.5255233773, 0.0000000000, 20.5255233773)
Atom 161 = (20.5255233773, 5.1313808443, 25.6569042216)
Atom 162 = (25.6569042216, 5.1313808443, 20.5255233773)
Atom 163 = (25.6569042216, 0.0000000000, 25.6569042216)
Atom 164 = (28.2225851951, 2.5656998708, 28.2225851951)
Atom 165 = (23.0912043508, 2.5656809735, 23.0912043508)
Atom 166 = (23.0912232481, 7.6970618178, 28.2225851951)
Atom 167 = (28.2225851951, 7.6970618178, 23.0912043508)
Atom 168 = (20.5255233773, 10.2627616886, 0.0000000000)
Atom 169 = (20.5255233773, 15.3941425330, 5.1313808443)
Atom 170 = (25.6569042216, 15.3941425330, 0.0000000000)
Atom 171 = (25.6569042216, 10.2627616886, 5.1313808443)
Atom 172 = (28.2225851951, 12.8284615594, 7.6970618178)
Atom 173 = (23.0912043508, 12.8284426622, 2.5656809735)
Atom 174 = (23.0912232481, 17.9598235065, 7.6970618178)
Atom 175 = (28.2225851951, 17.9598235065, 2.5656809735)
Atom 176 = (20.5255233773, 10.2627616886, 10.2627616886)
Atom 177 = (20.5255233773, 15.3941425330, 15.3941425330)
Atom 178 = (25.6569042216, 15.3941425330, 10.2627616886)
Atom 179 = (25.6569042216, 10.2627616886, 15.3941425330)
Atom 180 = (28.2225851951, 12.8284615594, 17.9598235065)
Atom 181 = (23.0912043508, 12.8284426622, 12.8284426622)
Atom 182 = (23.0912232481, 17.9598235065, 17.9598235065)
Atom 183 = (28.2225851951, 17.9598235065, 12.8284426622)
Atom 184 = (20.5255233773, 10.2627616886, 20.5255233773)
Atom 185 = (20.5255233773, 15.3941425330, 25.6569042216)
Atom 186 = (25.6569042216, 15.3941425330, 20.5255233773)
Atom 187 = (25.6569042216, 10.2627616886, 25.6569042216)
Atom 188 = (28.2225851951, 12.8284615594, 28.2225851951)
Atom 189 = (23.0912043508, 12.8284426622, 23.0912043508)
Atom 190 = (23.0912232481, 17.9598235065, 28.2225851951)
Atom 191 = (28.2225851951, 17.9598235065, 23.0912043508)
Atom 192 = (20.5255233773, 20.5255233773, 0.0000000000)
Atom 193 = (20.5255233773, 25.6569042216, 5.1313808443)
Atom 194 = (25.6569042216, 25.6569042216, 0.0000000000)
Atom 195 = (25.6569042216, 20.5255233773, 5.1313808443)
Atom 196 = (28.2225851951, 23.0912232481, 7.6970618178)
Atom 197 = (23.0912043508, 23.0912043508, 2.5656809735)
Atom 198 = (23.0912232481, 28.2225851951, 7.6970618178)
Atom 199 = (28.2225851951, 28.2225851951, 2.5656809735)
Atom 200 = (20.5255233773, 20.5255233773, 10.2627616886)
Atom 201 = (20.5255233773, 25.6569042216, 15.3941425330)
Atom 202 = (25.6569042216, 25.6569042216, 10.2627616886)
Atom 203 = (25.6569042216, 20.5255233773, 15.3941425330)
Atom 204 = (28.2225851951, 23.0912232481, 17.9598235065)
Atom 205 = (23.0912043508, 23.0912043508, 12.8284426622)
Atom 206 = (23.0912232481, 28.2225851951, 17.9598235065)
Atom 207 = (28.2225851951, 28.2225851951, 12.8284426622)
Atom 208 = (20.5255233773, 20.5255233773, 20.5255233773)
Atom 209 = (20.5255233773, 25.6569042216, 25.6569042216)
Atom 210 = (25.6569042216, 25.6569042216, 20.5255233773)
Atom 211 = (25.6569042216, 20.5255233773, 25.6569042216)
Atom 212 = (28.2225851951, 23.0912232481, 28.2225851951)
Atom 213 = (23.0912043508, 23.0912043508, 23.0912043508)
Atom 214 = (23.0912232481, 28.2225851951, 28.2225851951)
Atom 215 = (28.2225851951, 28.2225851951, 23.0912043508)

Default periodic omega parameter = 0.0844998823

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     216
Total charge:    0
Total electrons: 3024 (1512-alpha, 1512-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  4104
Total AO shells: 1728 (864 S-shells; 648 P-shells; 216 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -11110.824206705605 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 29247.81041, which suppose to be the same as real space unit cell volume 29184.78491, the difference indicates how bad your result is.
| time to set the grid = 22.96 s
DFT grid points: 2121924 (9823 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.0235452312  -62542.4277118434  3023.2249238705  -4494.1119698732  122.09 0.00 1.01 63.63  -62542.4277118434   186.80  
|    2     0.0256250640     +53.7934952607  3024.2559629284  -4490.8203064123  1005.99 0.00 2.01 90.93  -62488.6342165828  1099.03  
|    3     0.0059191880      -0.1783197447  3024.2553786526  -4489.4717991864  920.21 0.00 2.10 90.72  -62488.8125363275  1013.15  
|    4     0.0011034479      -0.0140915487  3024.2559573613  -4490.4031099646  861.81 0.00 2.21 91.08  -62488.8266278762   955.27  
|    5     0.0049993593      +0.0039353583  3024.2569864801  -4490.2048916871  811.67 0.00 2.12 90.95  -62488.8226925179   904.92  
|    6     0.0007266333      -0.0041627631  3024.2560706678  -4490.1916124536  790.93 0.00 2.17 90.97  -62488.8268552810   884.29  
|    7     0.0001670628      +0.0033583912  3024.2461630094  -4490.1874763568  676.27 0.00 2.20 90.74  -62488.8234968899   769.46  
|    8     0.0000841357      +0.0007894652  3024.2439844598  -4490.1867056648  610.16 0.00 2.24 90.92  -62488.8227074246   703.61  
|    9     0.0001148106      +0.0006623287  3024.2435076871  -4490.1867389301  1021.93 0.00 2.36 90.82  -62488.8220450959  1115.40  
|   10     0.0000905002      -0.0000923820  3024.2437312596  -4490.1868302726  589.72 0.00 2.29 90.67  -62488.8221374780   683.00  
|   11     0.0000990973      -0.0000048116  3024.2437388202  -4490.1868522540  525.73 0.00 2.42 90.74  -62488.8221422896   619.21  
|   12     0.0000767833      +0.0000104008  3024.2437226089  -4490.1867910590  577.80 0.00 2.24 91.00  -62488.8221318888   671.36  
|   13     0.0000384179      -0.0000754422  3024.2439097362  -4490.1866898194  654.00 0.00 2.48 91.01  -62488.8222073310   747.81  
|   14     0.0000033566      -0.0001906582  3024.2445136071  -4490.1868629652  509.33 0.00 2.30 91.04  -62488.8223979893   602.99  
|   15     0.0000030209      -0.0000029968  3024.2445173389  -4490.1868747830  505.46 0.00 2.36 90.98  -62488.8224009861   599.12  
|   16     0.0000025420      +0.0000000854  3024.2445169444  -4490.1868747548  384.37 0.00 2.27 90.97  -62488.8224009007   477.92  
|   17     0.0000266498      -0.0000056143  3024.2445155052  -4490.1868658821  1023.60 0.00 2.50 90.99  -62488.8224065150  1117.41  
|   18     0.0000266926      -0.0000000213  3024.2445154123  -4490.1868651236  301.83 0.00 2.31 90.76  -62488.8224065363   395.23  
|   19     0.0000266793      +0.0000000061  3024.2445154436  -4490.1868654058  265.00 0.00 2.31 91.28  -62488.8224065302   358.91  
|   20     0.0000266585      -0.0002939949  3024.2453625672  -4490.1871626174  392.46 0.00 2.46 90.84  -62488.8227005251   486.08  
|   21     0.0000266524      +0.0002940769  3024.2445150391  -4490.1868622069  372.71 0.00 2.30 90.91  -62488.8224064481   466.23  
|   22     0.0000263458      +0.0000003743  3024.2445141555  -4490.1868589333  375.58 0.00 2.35 90.54  -62488.8224060738   468.79  
|   23     0.0000262118      -0.0000001941  3024.2445146610  -4490.1868600059  366.06 0.00 2.29 91.06  -62488.8224062679   459.74  
|   24     0.0000261290      +0.0000002423  3024.2445140678  -4490.1868599272  350.03 0.00 2.31 90.89  -62488.8224060256   443.55  
|   25     0.0000259912      -0.0000001302  3024.2445147766  -4490.1868581045  1024.06 0.00 2.42 90.94  -62488.8224061559  1117.73  
|   26     0.0000259919      +0.0000001829  3024.2445142101  -4490.1868574406  349.24 0.00 2.29 90.88  -62488.8224059730   442.72  
|   27     0.0000264803      -0.0001005113  3024.2447474141  -4490.1869493120  578.85 0.00 2.28 90.83  -62488.8225064843   672.27  
|   28     0.0000437047      +0.0002919638  3024.2439067030  -4490.1866461576  524.68 0.00 2.40 90.76  -62488.8222145205   618.17  
|   29     0.0000098166      +0.0004007053  3024.2428046205  -4490.1862755296  506.26 0.00 2.40 90.90  -62488.8218138152   599.87  
|   30     0.0000053129      -0.0002951025  3024.2436544439  -4490.1865775780  432.46 0.00 2.34 90.96  -62488.8221089177   526.07  
|   31     0.0000075017      +0.0002955005  3024.2428029958  -4490.1862986759  432.27 0.00 2.35 90.83  -62488.8218134172   525.77  
|   32     0.0000042007      -0.0002959691  3024.2436554673  -4490.1866007999  432.53 0.00 2.31 91.00  -62488.8221093864   526.17  
|   33     0.0000010637      +0.0000012163  3024.2436549290  -4490.1865928859  1021.49 0.00 2.44 90.82  -62488.8221081701  1115.07  
|   34     0.0000013291      -0.0000000748  3024.2436551896  -4490.1865896782  382.57 0.00 2.49 91.03  -62488.8221082449   476.41  
|   35     0.0000034796      -0.0000000203  3024.2436552513  -4490.1865874363  388.14 0.00 2.36 90.72  -62488.8221082652   481.54  
|   36     0.0000012062      +0.0000000480  3024.2436551030  -4490.1865882216  366.91 0.00 2.33 90.84  -62488.8221082172   460.40  
|   37     0.0000007618      +0.0000000118  3024.2436550727  -4490.1865887925  313.48 0.00 3.42 90.59  -62488.8221082054   406.50  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -62488.8221082054 a.u.
| WARNING: Final energy is higher than the lowest energy by    0.0047471.
HOMO-LUMO GAP: 0.775 eV
CENTER OF MASS: {7.467376, 7.467376, 7.467375} ANGS
DIPOLE MOMENT: {13.183877, 13.121665, 13.162704} (|D| = 22.787046) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 24249.86 sec 

| Job finished: Sat Sep 21 18:02:50 2024



==> anc/files/timings/scaling/Silicon/4x_supercell/geometry.xyz <==
512
3D 21.723280 21.723280 21.723280 90.000000 90.000000 90.000000
Si 0.000000 0.000000 0.000000
Si 0.000000 2.715410 2.715410
Si 2.715410 2.715410 0.000000
Si 2.715410 0.000000 2.715410
Si 4.073110 1.357710 4.073110
Si 1.357700 1.357700 1.357700
Si 1.357710 4.073110 4.073110
Si 4.073110 4.073110 1.357700
Si 0.000000 0.000000 5.430820
Si 0.000000 2.715410 8.146230
Si 2.715410 2.715410 5.430820
Si 2.715410 0.000000 8.146230
Si 4.073110 1.357710 9.503930
Si 1.357700 1.357700 6.788520
Si 1.357710 4.073110 9.503930
Si 4.073110 4.073110 6.788520
Si 0.000000 0.000000 10.861640
Si 0.000000 2.715410 13.577050
Si 2.715410 2.715410 10.861640
Si 2.715410 0.000000 13.577050
Si 4.073110 1.357710 14.934750
Si 1.357700 1.357700 12.219340
Si 1.357710 4.073110 14.934750
Si 4.073110 4.073110 12.219340
Si 0.000000 0.000000 16.292460
Si 0.000000 2.715410 19.007870
Si 2.715410 2.715410 16.292460
Si 2.715410 0.000000 19.007870
Si 4.073110 1.357710 20.365570
Si 1.357700 1.357700 17.650160
Si 1.357710 4.073110 20.365570
Si 4.073110 4.073110 17.650160
Si 0.000000 5.430820 0.000000
Si 0.000000 8.146230 2.715410
Si 2.715410 8.146230 0.000000
Si 2.715410 5.430820 2.715410
Si 4.073110 6.788530 4.073110
Si 1.357700 6.788520 1.357700
Si 1.357710 9.503930 4.073110
Si 4.073110 9.503930 1.357700
Si 0.000000 5.430820 5.430820
Si 0.000000 8.146230 8.146230
Si 2.715410 8.146230 5.430820
Si 2.715410 5.430820 8.146230
Si 4.073110 6.788530 9.503930
Si 1.357700 6.788520 6.788520
Si 1.357710 9.503930 9.503930
Si 4.073110 9.503930 6.788520
Si 0.000000 5.430820 10.861640
Si 0.000000 8.146230 13.577050
Si 2.715410 8.146230 10.861640
Si 2.715410 5.430820 13.577050
Si 4.073110 6.788530 14.934750
Si 1.357700 6.788520 12.219340
Si 1.357710 9.503930 14.934750
Si 4.073110 9.503930 12.219340
Si 0.000000 5.430820 16.292460
Si 0.000000 8.146230 19.007870
Si 2.715410 8.146230 16.292460
Si 2.715410 5.430820 19.007870
Si 4.073110 6.788530 20.365570
Si 1.357700 6.788520 17.650160
Si 1.357710 9.503930 20.365570
Si 4.073110 9.503930 17.650160
Si 0.000000 10.861640 0.000000
Si 0.000000 13.577050 2.715410
Si 2.715410 13.577050 0.000000
Si 2.715410 10.861640 2.715410
Si 4.073110 12.219350 4.073110
Si 1.357700 12.219340 1.357700
Si 1.357710 14.934750 4.073110
Si 4.073110 14.934750 1.357700
Si 0.000000 10.861640 5.430820
Si 0.000000 13.577050 8.146230
Si 2.715410 13.577050 5.430820
Si 2.715410 10.861640 8.146230
Si 4.073110 12.219350 9.503930
Si 1.357700 12.219340 6.788520
Si 1.357710 14.934750 9.503930
Si 4.073110 14.934750 6.788520
Si 0.000000 10.861640 10.861640
Si 0.000000 13.577050 13.577050
Si 2.715410 13.577050 10.861640
Si 2.715410 10.861640 13.577050
Si 4.073110 12.219350 14.934750
Si 1.357700 12.219340 12.219340
Si 1.357710 14.934750 14.934750
Si 4.073110 14.934750 12.219340
Si 0.000000 10.861640 16.292460
Si 0.000000 13.577050 19.007870
Si 2.715410 13.577050 16.292460
Si 2.715410 10.861640 19.007870
Si 4.073110 12.219350 20.365570
Si 1.357700 12.219340 17.650160
Si 1.357710 14.934750 20.365570
Si 4.073110 14.934750 17.650160
Si 0.000000 16.292460 0.000000
Si 0.000000 19.007870 2.715410
Si 2.715410 19.007870 0.000000
Si 2.715410 16.292460 2.715410
Si 4.073110 17.650170 4.073110
Si 1.357700 17.650160 1.357700
Si 1.357710 20.365570 4.073110
Si 4.073110 20.365570 1.357700
Si 0.000000 16.292460 5.430820
Si 0.000000 19.007870 8.146230
Si 2.715410 19.007870 5.430820
Si 2.715410 16.292460 8.146230
Si 4.073110 17.650170 9.503930
Si 1.357700 17.650160 6.788520
Si 1.357710 20.365570 9.503930
Si 4.073110 20.365570 6.788520
Si 0.000000 16.292460 10.861640
Si 0.000000 19.007870 13.577050
Si 2.715410 19.007870 10.861640
Si 2.715410 16.292460 13.577050
Si 4.073110 17.650170 14.934750
Si 1.357700 17.650160 12.219340
Si 1.357710 20.365570 14.934750
Si 4.073110 20.365570 12.219340
Si 0.000000 16.292460 16.292460
Si 0.000000 19.007870 19.007870
Si 2.715410 19.007870 16.292460
Si 2.715410 16.292460 19.007870
Si 4.073110 17.650170 20.365570
Si 1.357700 17.650160 17.650160
Si 1.357710 20.365570 20.365570
Si 4.073110 20.365570 17.650160
Si 5.430820 0.000000 0.000000
Si 5.430820 2.715410 2.715410
Si 8.146230 2.715410 0.000000
Si 8.146230 0.000000 2.715410
Si 9.503930 1.357710 4.073110
Si 6.788520 1.357700 1.357700
Si 6.788530 4.073110 4.073110
Si 9.503930 4.073110 1.357700
Si 5.430820 0.000000 5.430820
Si 5.430820 2.715410 8.146230
Si 8.146230 2.715410 5.430820
Si 8.146230 0.000000 8.146230
Si 9.503930 1.357710 9.503930
Si 6.788520 1.357700 6.788520
Si 6.788530 4.073110 9.503930
Si 9.503930 4.073110 6.788520
Si 5.430820 0.000000 10.861640
Si 5.430820 2.715410 13.577050
Si 8.146230 2.715410 10.861640
Si 8.146230 0.000000 13.577050
Si 9.503930 1.357710 14.934750
Si 6.788520 1.357700 12.219340
Si 6.788530 4.073110 14.934750
Si 9.503930 4.073110 12.219340
Si 5.430820 0.000000 16.292460
Si 5.430820 2.715410 19.007870
Si 8.146230 2.715410 16.292460
Si 8.146230 0.000000 19.007870
Si 9.503930 1.357710 20.365570
Si 6.788520 1.357700 17.650160
Si 6.788530 4.073110 20.365570
Si 9.503930 4.073110 17.650160
Si 5.430820 5.430820 0.000000
Si 5.430820 8.146230 2.715410
Si 8.146230 8.146230 0.000000
Si 8.146230 5.430820 2.715410
Si 9.503930 6.788530 4.073110
Si 6.788520 6.788520 1.357700
Si 6.788530 9.503930 4.073110
Si 9.503930 9.503930 1.357700
Si 5.430820 5.430820 5.430820
Si 5.430820 8.146230 8.146230
Si 8.146230 8.146230 5.430820
Si 8.146230 5.430820 8.146230
Si 9.503930 6.788530 9.503930
Si 6.788520 6.788520 6.788520
Si 6.788530 9.503930 9.503930
Si 9.503930 9.503930 6.788520
Si 5.430820 5.430820 10.861640
Si 5.430820 8.146230 13.577050
Si 8.146230 8.146230 10.861640
Si 8.146230 5.430820 13.577050
Si 9.503930 6.788530 14.934750
Si 6.788520 6.788520 12.219340
Si 6.788530 9.503930 14.934750
Si 9.503930 9.503930 12.219340
Si 5.430820 5.430820 16.292460
Si 5.430820 8.146230 19.007870
Si 8.146230 8.146230 16.292460
Si 8.146230 5.430820 19.007870
Si 9.503930 6.788530 20.365570
Si 6.788520 6.788520 17.650160
Si 6.788530 9.503930 20.365570
Si 9.503930 9.503930 17.650160
Si 5.430820 10.861640 0.000000
Si 5.430820 13.577050 2.715410
Si 8.146230 13.577050 0.000000
Si 8.146230 10.861640 2.715410
Si 9.503930 12.219350 4.073110
Si 6.788520 12.219340 1.357700
Si 6.788530 14.934750 4.073110
Si 9.503930 14.934750 1.357700
Si 5.430820 10.861640 5.430820
Si 5.430820 13.577050 8.146230
Si 8.146230 13.577050 5.430820
Si 8.146230 10.861640 8.146230
Si 9.503930 12.219350 9.503930
Si 6.788520 12.219340 6.788520
Si 6.788530 14.934750 9.503930
Si 9.503930 14.934750 6.788520
Si 5.430820 10.861640 10.861640
Si 5.430820 13.577050 13.577050
Si 8.146230 13.577050 10.861640
Si 8.146230 10.861640 13.577050
Si 9.503930 12.219350 14.934750
Si 6.788520 12.219340 12.219340
Si 6.788530 14.934750 14.934750
Si 9.503930 14.934750 12.219340
Si 5.430820 10.861640 16.292460
Si 5.430820 13.577050 19.007870
Si 8.146230 13.577050 16.292460
Si 8.146230 10.861640 19.007870
Si 9.503930 12.219350 20.365570
Si 6.788520 12.219340 17.650160
Si 6.788530 14.934750 20.365570
Si 9.503930 14.934750 17.650160
Si 5.430820 16.292460 0.000000
Si 5.430820 19.007870 2.715410
Si 8.146230 19.007870 0.000000
Si 8.146230 16.292460 2.715410
Si 9.503930 17.650170 4.073110
Si 6.788520 17.650160 1.357700
Si 6.788530 20.365570 4.073110
Si 9.503930 20.365570 1.357700
Si 5.430820 16.292460 5.430820
Si 5.430820 19.007870 8.146230
Si 8.146230 19.007870 5.430820
Si 8.146230 16.292460 8.146230
Si 9.503930 17.650170 9.503930
Si 6.788520 17.650160 6.788520
Si 6.788530 20.365570 9.503930
Si 9.503930 20.365570 6.788520
Si 5.430820 16.292460 10.861640
Si 5.430820 19.007870 13.577050
Si 8.146230 19.007870 10.861640
Si 8.146230 16.292460 13.577050
Si 9.503930 17.650170 14.934750
Si 6.788520 17.650160 12.219340
Si 6.788530 20.365570 14.934750
Si 9.503930 20.365570 12.219340
Si 5.430820 16.292460 16.292460
Si 5.430820 19.007870 19.007870
Si 8.146230 19.007870 16.292460
Si 8.146230 16.292460 19.007870
Si 9.503930 17.650170 20.365570
Si 6.788520 17.650160 17.650160
Si 6.788530 20.365570 20.365570
Si 9.503930 20.365570 17.650160
Si 10.861640 0.000000 0.000000
Si 10.861640 2.715410 2.715410
Si 13.577050 2.715410 0.000000
Si 13.577050 0.000000 2.715410
Si 14.934750 1.357710 4.073110
Si 12.219340 1.357700 1.357700
Si 12.219350 4.073110 4.073110
Si 14.934750 4.073110 1.357700
Si 10.861640 0.000000 5.430820
Si 10.861640 2.715410 8.146230
Si 13.577050 2.715410 5.430820
Si 13.577050 0.000000 8.146230
Si 14.934750 1.357710 9.503930
Si 12.219340 1.357700 6.788520
Si 12.219350 4.073110 9.503930
Si 14.934750 4.073110 6.788520
Si 10.861640 0.000000 10.861640
Si 10.861640 2.715410 13.577050
Si 13.577050 2.715410 10.861640
Si 13.577050 0.000000 13.577050
Si 14.934750 1.357710 14.934750
Si 12.219340 1.357700 12.219340
Si 12.219350 4.073110 14.934750
Si 14.934750 4.073110 12.219340
Si 10.861640 0.000000 16.292460
Si 10.861640 2.715410 19.007870
Si 13.577050 2.715410 16.292460
Si 13.577050 0.000000 19.007870
Si 14.934750 1.357710 20.365570
Si 12.219340 1.357700 17.650160
Si 12.219350 4.073110 20.365570
Si 14.934750 4.073110 17.650160
Si 10.861640 5.430820 0.000000
Si 10.861640 8.146230 2.715410
Si 13.577050 8.146230 0.000000
Si 13.577050 5.430820 2.715410
Si 14.934750 6.788530 4.073110
Si 12.219340 6.788520 1.357700
Si 12.219350 9.503930 4.073110
Si 14.934750 9.503930 1.357700
Si 10.861640 5.430820 5.430820
Si 10.861640 8.146230 8.146230
Si 13.577050 8.146230 5.430820
Si 13.577050 5.430820 8.146230
Si 14.934750 6.788530 9.503930
Si 12.219340 6.788520 6.788520
Si 12.219350 9.503930 9.503930
Si 14.934750 9.503930 6.788520
Si 10.861640 5.430820 10.861640
Si 10.861640 8.146230 13.577050
Si 13.577050 8.146230 10.861640
Si 13.577050 5.430820 13.577050
Si 14.934750 6.788530 14.934750
Si 12.219340 6.788520 12.219340
Si 12.219350 9.503930 14.934750
Si 14.934750 9.503930 12.219340
Si 10.861640 5.430820 16.292460
Si 10.861640 8.146230 19.007870
Si 13.577050 8.146230 16.292460
Si 13.577050 5.430820 19.007870
Si 14.934750 6.788530 20.365570
Si 12.219340 6.788520 17.650160
Si 12.219350 9.503930 20.365570
Si 14.934750 9.503930 17.650160
Si 10.861640 10.861640 0.000000
Si 10.861640 13.577050 2.715410
Si 13.577050 13.577050 0.000000
Si 13.577050 10.861640 2.715410
Si 14.934750 12.219350 4.073110
Si 12.219340 12.219340 1.357700
Si 12.219350 14.934750 4.073110
Si 14.934750 14.934750 1.357700
Si 10.861640 10.861640 5.430820
Si 10.861640 13.577050 8.146230
Si 13.577050 13.577050 5.430820
Si 13.577050 10.861640 8.146230
Si 14.934750 12.219350 9.503930
Si 12.219340 12.219340 6.788520
Si 12.219350 14.934750 9.503930
Si 14.934750 14.934750 6.788520
Si 10.861640 10.861640 10.861640
Si 10.861640 13.577050 13.577050
Si 13.577050 13.577050 10.861640
Si 13.577050 10.861640 13.577050
Si 14.934750 12.219350 14.934750
Si 12.219340 12.219340 12.219340
Si 12.219350 14.934750 14.934750
Si 14.934750 14.934750 12.219340
Si 10.861640 10.861640 16.292460
Si 10.861640 13.577050 19.007870
Si 13.577050 13.577050 16.292460
Si 13.577050 10.861640 19.007870
Si 14.934750 12.219350 20.365570
Si 12.219340 12.219340 17.650160
Si 12.219350 14.934750 20.365570
Si 14.934750 14.934750 17.650160
Si 10.861640 16.292460 0.000000
Si 10.861640 19.007870 2.715410
Si 13.577050 19.007870 0.000000
Si 13.577050 16.292460 2.715410
Si 14.934750 17.650170 4.073110
Si 12.219340 17.650160 1.357700
Si 12.219350 20.365570 4.073110
Si 14.934750 20.365570 1.357700
Si 10.861640 16.292460 5.430820
Si 10.861640 19.007870 8.146230
Si 13.577050 19.007870 5.430820
Si 13.577050 16.292460 8.146230
Si 14.934750 17.650170 9.503930
Si 12.219340 17.650160 6.788520
Si 12.219350 20.365570 9.503930
Si 14.934750 20.365570 6.788520
Si 10.861640 16.292460 10.861640
Si 10.861640 19.007870 13.577050
Si 13.577050 19.007870 10.861640
Si 13.577050 16.292460 13.577050
Si 14.934750 17.650170 14.934750
Si 12.219340 17.650160 12.219340
Si 12.219350 20.365570 14.934750
Si 14.934750 20.365570 12.219340
Si 10.861640 16.292460 16.292460
Si 10.861640 19.007870 19.007870
Si 13.577050 19.007870 16.292460
Si 13.577050 16.292460 19.007870
Si 14.934750 17.650170 20.365570
Si 12.219340 17.650160 17.650160
Si 12.219350 20.365570 20.365570
Si 14.934750 20.365570 17.650160
Si 16.292460 0.000000 0.000000
Si 16.292460 2.715410 2.715410
Si 19.007870 2.715410 0.000000
Si 19.007870 0.000000 2.715410
Si 20.365570 1.357710 4.073110
Si 17.650160 1.357700 1.357700
Si 17.650170 4.073110 4.073110
Si 20.365570 4.073110 1.357700
Si 16.292460 0.000000 5.430820
Si 16.292460 2.715410 8.146230
Si 19.007870 2.715410 5.430820
Si 19.007870 0.000000 8.146230
Si 20.365570 1.357710 9.503930
Si 17.650160 1.357700 6.788520
Si 17.650170 4.073110 9.503930
Si 20.365570 4.073110 6.788520
Si 16.292460 0.000000 10.861640
Si 16.292460 2.715410 13.577050
Si 19.007870 2.715410 10.861640
Si 19.007870 0.000000 13.577050
Si 20.365570 1.357710 14.934750
Si 17.650160 1.357700 12.219340
Si 17.650170 4.073110 14.934750
Si 20.365570 4.073110 12.219340
Si 16.292460 0.000000 16.292460
Si 16.292460 2.715410 19.007870
Si 19.007870 2.715410 16.292460
Si 19.007870 0.000000 19.007870
Si 20.365570 1.357710 20.365570
Si 17.650160 1.357700 17.650160
Si 17.650170 4.073110 20.365570
Si 20.365570 4.073110 17.650160
Si 16.292460 5.430820 0.000000
Si 16.292460 8.146230 2.715410
Si 19.007870 8.146230 0.000000
Si 19.007870 5.430820 2.715410
Si 20.365570 6.788530 4.073110
Si 17.650160 6.788520 1.357700
Si 17.650170 9.503930 4.073110
Si 20.365570 9.503930 1.357700
Si 16.292460 5.430820 5.430820
Si 16.292460 8.146230 8.146230
Si 19.007870 8.146230 5.430820
Si 19.007870 5.430820 8.146230
Si 20.365570 6.788530 9.503930
Si 17.650160 6.788520 6.788520
Si 17.650170 9.503930 9.503930
Si 20.365570 9.503930 6.788520
Si 16.292460 5.430820 10.861640
Si 16.292460 8.146230 13.577050
Si 19.007870 8.146230 10.861640
Si 19.007870 5.430820 13.577050
Si 20.365570 6.788530 14.934750
Si 17.650160 6.788520 12.219340
Si 17.650170 9.503930 14.934750
Si 20.365570 9.503930 12.219340
Si 16.292460 5.430820 16.292460
Si 16.292460 8.146230 19.007870
Si 19.007870 8.146230 16.292460
Si 19.007870 5.430820 19.007870
Si 20.365570 6.788530 20.365570
Si 17.650160 6.788520 17.650160
Si 17.650170 9.503930 20.365570
Si 20.365570 9.503930 17.650160
Si 16.292460 10.861640 0.000000
Si 16.292460 13.577050 2.715410
Si 19.007870 13.577050 0.000000
Si 19.007870 10.861640 2.715410
Si 20.365570 12.219350 4.073110
Si 17.650160 12.219340 1.357700
Si 17.650170 14.934750 4.073110
Si 20.365570 14.934750 1.357700
Si 16.292460 10.861640 5.430820
Si 16.292460 13.577050 8.146230
Si 19.007870 13.577050 5.430820
Si 19.007870 10.861640 8.146230
Si 20.365570 12.219350 9.503930
Si 17.650160 12.219340 6.788520
Si 17.650170 14.934750 9.503930
Si 20.365570 14.934750 6.788520
Si 16.292460 10.861640 10.861640
Si 16.292460 13.577050 13.577050
Si 19.007870 13.577050 10.861640
Si 19.007870 10.861640 13.577050
Si 20.365570 12.219350 14.934750
Si 17.650160 12.219340 12.219340
Si 17.650170 14.934750 14.934750
Si 20.365570 14.934750 12.219340
Si 16.292460 10.861640 16.292460
Si 16.292460 13.577050 19.007870
Si 19.007870 13.577050 16.292460
Si 19.007870 10.861640 19.007870
Si 20.365570 12.219350 20.365570
Si 17.650160 12.219340 17.650160
Si 17.650170 14.934750 20.365570
Si 20.365570 14.934750 17.650160
Si 16.292460 16.292460 0.000000
Si 16.292460 19.007870 2.715410
Si 19.007870 19.007870 0.000000
Si 19.007870 16.292460 2.715410
Si 20.365570 17.650170 4.073110
Si 17.650160 17.650160 1.357700
Si 17.650170 20.365570 4.073110
Si 20.365570 20.365570 1.357700
Si 16.292460 16.292460 5.430820
Si 16.292460 19.007870 8.146230
Si 19.007870 19.007870 5.430820
Si 19.007870 16.292460 8.146230
Si 20.365570 17.650170 9.503930
Si 17.650160 17.650160 6.788520
Si 17.650170 20.365570 9.503930
Si 20.365570 20.365570 6.788520
Si 16.292460 16.292460 10.861640
Si 16.292460 19.007870 13.577050
Si 19.007870 19.007870 10.861640
Si 19.007870 16.292460 13.577050
Si 20.365570 17.650170 14.934750
Si 17.650160 17.650160 12.219340
Si 17.650170 20.365570 14.934750
Si 20.365570 20.365570 12.219340
Si 16.292460 16.292460 16.292460
Si 16.292460 19.007870 19.007870
Si 19.007870 19.007870 16.292460
Si 19.007870 16.292460 19.007870
Si 20.365570 17.650170 20.365570
Si 17.650160 17.650160 17.650160
Si 17.650170 20.365570 20.365570
Si 20.365570 20.365570 17.650160


==> anc/files/timings/scaling/Silicon/4x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       def2-SVP
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Silicon/4x_supercell/tc_hf_pbc.out <==
| Use device 7 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 21 18:02:50 2024
| On fire-21-01 (available memory: 778234 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g7  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fffe0d8c000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f396539b000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f396537f000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f3964f95000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f3964eac000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f3963200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f3962ea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f3964ea6000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f3964e7b000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f396108b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f3960c31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f3960a00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f3964e6e000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f3964e68000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f3964e4c000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f3964e46000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f39080ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f3964d83000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f38ed234000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f38ece88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f38eaabe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f38ea9c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f38ea37a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f38e9ee9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f3964d64000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f3964d2f000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f38e9c16000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f38e9bb5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f38e9b11000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f38e96cd000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f38e7a60000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f38e7600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f38e0e00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f38d6000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f38c6200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f38bf000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f389c800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f389b1d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f389ae00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f389abd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f389a600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f389a200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f3964d09000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f38e79e8000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f3899fd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f3965451000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f3964cdf000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f3960c10000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f38e79c9000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f38e795c000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f38e7948000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f38e78f4000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f38e0da1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f38e78e3000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f38c6131000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f38e78d5000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f3964cd6000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f3964cd1000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f38e78ab000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f389aa5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f38e75fb000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f3896e00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f389a456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f3896c15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f38e0d59000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f38d5fba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f38c60af000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f38bef35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f38e75cc000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f38e75c6000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f38e0d4b000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f38e0d30000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f38c608c000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f3896ada000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f38d5fa2000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f38c6085000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f38c6071000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f38c6064000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 12
|  AVAILABLE: 988
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1808476207

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 21.7232800000 A, b = 21.7232800000 A, c = 21.7232800000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(41.0510467546, 0.0000000000, 0.0000000000), (0.0000000000, 41.0510467546, 0.0000000000), (0.0000000000, 0.0000000000, 41.0510467546), 
Reciprocal space lattice vector in a.u.:
(0.1530578585, -0.0000000000, -0.0000000000), (0.0000000000, 0.1530578585, -0.0000000000), (0.0000000000, 0.0000000000, 0.1530578585), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 0.0000000000, 20.5255233773)
Atom 17 = (0.0000000000, 5.1313808443, 25.6569042216)
Atom 18 = (5.1313808443, 5.1313808443, 20.5255233773)
Atom 19 = (5.1313808443, 0.0000000000, 25.6569042216)
Atom 20 = (7.6970618178, 2.5656998708, 28.2225851951)
Atom 21 = (2.5656809735, 2.5656809735, 23.0912043508)
Atom 22 = (2.5656998708, 7.6970618178, 28.2225851951)
Atom 23 = (7.6970618178, 7.6970618178, 23.0912043508)
Atom 24 = (0.0000000000, 0.0000000000, 30.7882850659)
Atom 25 = (0.0000000000, 5.1313808443, 35.9196659102)
Atom 26 = (5.1313808443, 5.1313808443, 30.7882850659)
Atom 27 = (5.1313808443, 0.0000000000, 35.9196659102)
Atom 28 = (7.6970618178, 2.5656998708, 38.4853468838)
Atom 29 = (2.5656809735, 2.5656809735, 33.3539660394)
Atom 30 = (2.5656998708, 7.6970618178, 38.4853468838)
Atom 31 = (7.6970618178, 7.6970618178, 33.3539660394)
Atom 32 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 33 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 34 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 35 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 36 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 37 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 38 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 39 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 40 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 41 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 42 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 43 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 44 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 45 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 46 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 47 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 48 = (0.0000000000, 10.2627616886, 20.5255233773)
Atom 49 = (0.0000000000, 15.3941425330, 25.6569042216)
Atom 50 = (5.1313808443, 15.3941425330, 20.5255233773)
Atom 51 = (5.1313808443, 10.2627616886, 25.6569042216)
Atom 52 = (7.6970618178, 12.8284615594, 28.2225851951)
Atom 53 = (2.5656809735, 12.8284426622, 23.0912043508)
Atom 54 = (2.5656998708, 17.9598235065, 28.2225851951)
Atom 55 = (7.6970618178, 17.9598235065, 23.0912043508)
Atom 56 = (0.0000000000, 10.2627616886, 30.7882850659)
Atom 57 = (0.0000000000, 15.3941425330, 35.9196659102)
Atom 58 = (5.1313808443, 15.3941425330, 30.7882850659)
Atom 59 = (5.1313808443, 10.2627616886, 35.9196659102)
Atom 60 = (7.6970618178, 12.8284615594, 38.4853468838)
Atom 61 = (2.5656809735, 12.8284426622, 33.3539660394)
Atom 62 = (2.5656998708, 17.9598235065, 38.4853468838)
Atom 63 = (7.6970618178, 17.9598235065, 33.3539660394)
Atom 64 = (0.0000000000, 20.5255233773, 0.0000000000)
Atom 65 = (0.0000000000, 25.6569042216, 5.1313808443)
Atom 66 = (5.1313808443, 25.6569042216, 0.0000000000)
Atom 67 = (5.1313808443, 20.5255233773, 5.1313808443)
Atom 68 = (7.6970618178, 23.0912232481, 7.6970618178)
Atom 69 = (2.5656809735, 23.0912043508, 2.5656809735)
Atom 70 = (2.5656998708, 28.2225851951, 7.6970618178)
Atom 71 = (7.6970618178, 28.2225851951, 2.5656809735)
Atom 72 = (0.0000000000, 20.5255233773, 10.2627616886)
Atom 73 = (0.0000000000, 25.6569042216, 15.3941425330)
Atom 74 = (5.1313808443, 25.6569042216, 10.2627616886)
Atom 75 = (5.1313808443, 20.5255233773, 15.3941425330)
Atom 76 = (7.6970618178, 23.0912232481, 17.9598235065)
Atom 77 = (2.5656809735, 23.0912043508, 12.8284426622)
Atom 78 = (2.5656998708, 28.2225851951, 17.9598235065)
Atom 79 = (7.6970618178, 28.2225851951, 12.8284426622)
Atom 80 = (0.0000000000, 20.5255233773, 20.5255233773)
Atom 81 = (0.0000000000, 25.6569042216, 25.6569042216)
Atom 82 = (5.1313808443, 25.6569042216, 20.5255233773)
Atom 83 = (5.1313808443, 20.5255233773, 25.6569042216)
Atom 84 = (7.6970618178, 23.0912232481, 28.2225851951)
Atom 85 = (2.5656809735, 23.0912043508, 23.0912043508)
Atom 86 = (2.5656998708, 28.2225851951, 28.2225851951)
Atom 87 = (7.6970618178, 28.2225851951, 23.0912043508)
Atom 88 = (0.0000000000, 20.5255233773, 30.7882850659)
Atom 89 = (0.0000000000, 25.6569042216, 35.9196659102)
Atom 90 = (5.1313808443, 25.6569042216, 30.7882850659)
Atom 91 = (5.1313808443, 20.5255233773, 35.9196659102)
Atom 92 = (7.6970618178, 23.0912232481, 38.4853468838)
Atom 93 = (2.5656809735, 23.0912043508, 33.3539660394)
Atom 94 = (2.5656998708, 28.2225851951, 38.4853468838)
Atom 95 = (7.6970618178, 28.2225851951, 33.3539660394)
Atom 96 = (0.0000000000, 30.7882850659, 0.0000000000)
Atom 97 = (0.0000000000, 35.9196659102, 5.1313808443)
Atom 98 = (5.1313808443, 35.9196659102, 0.0000000000)
Atom 99 = (5.1313808443, 30.7882850659, 5.1313808443)
Atom 100 = (7.6970618178, 33.3539849367, 7.6970618178)
Atom 101 = (2.5656809735, 33.3539660394, 2.5656809735)
Atom 102 = (2.5656998708, 38.4853468838, 7.6970618178)
Atom 103 = (7.6970618178, 38.4853468838, 2.5656809735)
Atom 104 = (0.0000000000, 30.7882850659, 10.2627616886)
Atom 105 = (0.0000000000, 35.9196659102, 15.3941425330)
Atom 106 = (5.1313808443, 35.9196659102, 10.2627616886)
Atom 107 = (5.1313808443, 30.7882850659, 15.3941425330)
Atom 108 = (7.6970618178, 33.3539849367, 17.9598235065)
Atom 109 = (2.5656809735, 33.3539660394, 12.8284426622)
Atom 110 = (2.5656998708, 38.4853468838, 17.9598235065)
Atom 111 = (7.6970618178, 38.4853468838, 12.8284426622)
Atom 112 = (0.0000000000, 30.7882850659, 20.5255233773)
Atom 113 = (0.0000000000, 35.9196659102, 25.6569042216)
Atom 114 = (5.1313808443, 35.9196659102, 20.5255233773)
Atom 115 = (5.1313808443, 30.7882850659, 25.6569042216)
Atom 116 = (7.6970618178, 33.3539849367, 28.2225851951)
Atom 117 = (2.5656809735, 33.3539660394, 23.0912043508)
Atom 118 = (2.5656998708, 38.4853468838, 28.2225851951)
Atom 119 = (7.6970618178, 38.4853468838, 23.0912043508)
Atom 120 = (0.0000000000, 30.7882850659, 30.7882850659)
Atom 121 = (0.0000000000, 35.9196659102, 35.9196659102)
Atom 122 = (5.1313808443, 35.9196659102, 30.7882850659)
Atom 123 = (5.1313808443, 30.7882850659, 35.9196659102)
Atom 124 = (7.6970618178, 33.3539849367, 38.4853468838)
Atom 125 = (2.5656809735, 33.3539660394, 33.3539660394)
Atom 126 = (2.5656998708, 38.4853468838, 38.4853468838)
Atom 127 = (7.6970618178, 38.4853468838, 33.3539660394)
Atom 128 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 129 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 130 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 131 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 132 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 133 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 134 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 135 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 136 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 137 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 138 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 139 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 140 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 141 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 142 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 143 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 144 = (10.2627616886, 0.0000000000, 20.5255233773)
Atom 145 = (10.2627616886, 5.1313808443, 25.6569042216)
Atom 146 = (15.3941425330, 5.1313808443, 20.5255233773)
Atom 147 = (15.3941425330, 0.0000000000, 25.6569042216)
Atom 148 = (17.9598235065, 2.5656998708, 28.2225851951)
Atom 149 = (12.8284426622, 2.5656809735, 23.0912043508)
Atom 150 = (12.8284615594, 7.6970618178, 28.2225851951)
Atom 151 = (17.9598235065, 7.6970618178, 23.0912043508)
Atom 152 = (10.2627616886, 0.0000000000, 30.7882850659)
Atom 153 = (10.2627616886, 5.1313808443, 35.9196659102)
Atom 154 = (15.3941425330, 5.1313808443, 30.7882850659)
Atom 155 = (15.3941425330, 0.0000000000, 35.9196659102)
Atom 156 = (17.9598235065, 2.5656998708, 38.4853468838)
Atom 157 = (12.8284426622, 2.5656809735, 33.3539660394)
Atom 158 = (12.8284615594, 7.6970618178, 38.4853468838)
Atom 159 = (17.9598235065, 7.6970618178, 33.3539660394)
Atom 160 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 161 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 162 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 163 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 164 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 165 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 166 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 167 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 168 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 169 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 170 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 171 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 172 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 173 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 174 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 175 = (17.9598235065, 17.9598235065, 12.8284426622)
Atom 176 = (10.2627616886, 10.2627616886, 20.5255233773)
Atom 177 = (10.2627616886, 15.3941425330, 25.6569042216)
Atom 178 = (15.3941425330, 15.3941425330, 20.5255233773)
Atom 179 = (15.3941425330, 10.2627616886, 25.6569042216)
Atom 180 = (17.9598235065, 12.8284615594, 28.2225851951)
Atom 181 = (12.8284426622, 12.8284426622, 23.0912043508)
Atom 182 = (12.8284615594, 17.9598235065, 28.2225851951)
Atom 183 = (17.9598235065, 17.9598235065, 23.0912043508)
Atom 184 = (10.2627616886, 10.2627616886, 30.7882850659)
Atom 185 = (10.2627616886, 15.3941425330, 35.9196659102)
Atom 186 = (15.3941425330, 15.3941425330, 30.7882850659)
Atom 187 = (15.3941425330, 10.2627616886, 35.9196659102)
Atom 188 = (17.9598235065, 12.8284615594, 38.4853468838)
Atom 189 = (12.8284426622, 12.8284426622, 33.3539660394)
Atom 190 = (12.8284615594, 17.9598235065, 38.4853468838)
Atom 191 = (17.9598235065, 17.9598235065, 33.3539660394)
Atom 192 = (10.2627616886, 20.5255233773, 0.0000000000)
Atom 193 = (10.2627616886, 25.6569042216, 5.1313808443)
Atom 194 = (15.3941425330, 25.6569042216, 0.0000000000)
Atom 195 = (15.3941425330, 20.5255233773, 5.1313808443)
Atom 196 = (17.9598235065, 23.0912232481, 7.6970618178)
Atom 197 = (12.8284426622, 23.0912043508, 2.5656809735)
Atom 198 = (12.8284615594, 28.2225851951, 7.6970618178)
Atom 199 = (17.9598235065, 28.2225851951, 2.5656809735)
Atom 200 = (10.2627616886, 20.5255233773, 10.2627616886)
Atom 201 = (10.2627616886, 25.6569042216, 15.3941425330)
Atom 202 = (15.3941425330, 25.6569042216, 10.2627616886)
Atom 203 = (15.3941425330, 20.5255233773, 15.3941425330)
Atom 204 = (17.9598235065, 23.0912232481, 17.9598235065)
Atom 205 = (12.8284426622, 23.0912043508, 12.8284426622)
Atom 206 = (12.8284615594, 28.2225851951, 17.9598235065)
Atom 207 = (17.9598235065, 28.2225851951, 12.8284426622)
Atom 208 = (10.2627616886, 20.5255233773, 20.5255233773)
Atom 209 = (10.2627616886, 25.6569042216, 25.6569042216)
Atom 210 = (15.3941425330, 25.6569042216, 20.5255233773)
Atom 211 = (15.3941425330, 20.5255233773, 25.6569042216)
Atom 212 = (17.9598235065, 23.0912232481, 28.2225851951)
Atom 213 = (12.8284426622, 23.0912043508, 23.0912043508)
Atom 214 = (12.8284615594, 28.2225851951, 28.2225851951)
Atom 215 = (17.9598235065, 28.2225851951, 23.0912043508)
Atom 216 = (10.2627616886, 20.5255233773, 30.7882850659)
Atom 217 = (10.2627616886, 25.6569042216, 35.9196659102)
Atom 218 = (15.3941425330, 25.6569042216, 30.7882850659)
Atom 219 = (15.3941425330, 20.5255233773, 35.9196659102)
Atom 220 = (17.9598235065, 23.0912232481, 38.4853468838)
Atom 221 = (12.8284426622, 23.0912043508, 33.3539660394)
Atom 222 = (12.8284615594, 28.2225851951, 38.4853468838)
Atom 223 = (17.9598235065, 28.2225851951, 33.3539660394)
Atom 224 = (10.2627616886, 30.7882850659, 0.0000000000)
Atom 225 = (10.2627616886, 35.9196659102, 5.1313808443)
Atom 226 = (15.3941425330, 35.9196659102, 0.0000000000)
Atom 227 = (15.3941425330, 30.7882850659, 5.1313808443)
Atom 228 = (17.9598235065, 33.3539849367, 7.6970618178)
Atom 229 = (12.8284426622, 33.3539660394, 2.5656809735)
Atom 230 = (12.8284615594, 38.4853468838, 7.6970618178)
Atom 231 = (17.9598235065, 38.4853468838, 2.5656809735)
Atom 232 = (10.2627616886, 30.7882850659, 10.2627616886)
Atom 233 = (10.2627616886, 35.9196659102, 15.3941425330)
Atom 234 = (15.3941425330, 35.9196659102, 10.2627616886)
Atom 235 = (15.3941425330, 30.7882850659, 15.3941425330)
Atom 236 = (17.9598235065, 33.3539849367, 17.9598235065)
Atom 237 = (12.8284426622, 33.3539660394, 12.8284426622)
Atom 238 = (12.8284615594, 38.4853468838, 17.9598235065)
Atom 239 = (17.9598235065, 38.4853468838, 12.8284426622)
Atom 240 = (10.2627616886, 30.7882850659, 20.5255233773)
Atom 241 = (10.2627616886, 35.9196659102, 25.6569042216)
Atom 242 = (15.3941425330, 35.9196659102, 20.5255233773)
Atom 243 = (15.3941425330, 30.7882850659, 25.6569042216)
Atom 244 = (17.9598235065, 33.3539849367, 28.2225851951)
Atom 245 = (12.8284426622, 33.3539660394, 23.0912043508)
Atom 246 = (12.8284615594, 38.4853468838, 28.2225851951)
Atom 247 = (17.9598235065, 38.4853468838, 23.0912043508)
Atom 248 = (10.2627616886, 30.7882850659, 30.7882850659)
Atom 249 = (10.2627616886, 35.9196659102, 35.9196659102)
Atom 250 = (15.3941425330, 35.9196659102, 30.7882850659)
Atom 251 = (15.3941425330, 30.7882850659, 35.9196659102)
Atom 252 = (17.9598235065, 33.3539849367, 38.4853468838)
Atom 253 = (12.8284426622, 33.3539660394, 33.3539660394)
Atom 254 = (12.8284615594, 38.4853468838, 38.4853468838)
Atom 255 = (17.9598235065, 38.4853468838, 33.3539660394)
Atom 256 = (20.5255233773, 0.0000000000, 0.0000000000)
Atom 257 = (20.5255233773, 5.1313808443, 5.1313808443)
Atom 258 = (25.6569042216, 5.1313808443, 0.0000000000)
Atom 259 = (25.6569042216, 0.0000000000, 5.1313808443)
Atom 260 = (28.2225851951, 2.5656998708, 7.6970618178)
Atom 261 = (23.0912043508, 2.5656809735, 2.5656809735)
Atom 262 = (23.0912232481, 7.6970618178, 7.6970618178)
Atom 263 = (28.2225851951, 7.6970618178, 2.5656809735)
Atom 264 = (20.5255233773, 0.0000000000, 10.2627616886)
Atom 265 = (20.5255233773, 5.1313808443, 15.3941425330)
Atom 266 = (25.6569042216, 5.1313808443, 10.2627616886)
Atom 267 = (25.6569042216, 0.0000000000, 15.3941425330)
Atom 268 = (28.2225851951, 2.5656998708, 17.9598235065)
Atom 269 = (23.0912043508, 2.5656809735, 12.8284426622)
Atom 270 = (23.0912232481, 7.6970618178, 17.9598235065)
Atom 271 = (28.2225851951, 7.6970618178, 12.8284426622)
Atom 272 = (20.5255233773, 0.0000000000, 20.5255233773)
Atom 273 = (20.5255233773, 5.1313808443, 25.6569042216)
Atom 274 = (25.6569042216, 5.1313808443, 20.5255233773)
Atom 275 = (25.6569042216, 0.0000000000, 25.6569042216)
Atom 276 = (28.2225851951, 2.5656998708, 28.2225851951)
Atom 277 = (23.0912043508, 2.5656809735, 23.0912043508)
Atom 278 = (23.0912232481, 7.6970618178, 28.2225851951)
Atom 279 = (28.2225851951, 7.6970618178, 23.0912043508)
Atom 280 = (20.5255233773, 0.0000000000, 30.7882850659)
Atom 281 = (20.5255233773, 5.1313808443, 35.9196659102)
Atom 282 = (25.6569042216, 5.1313808443, 30.7882850659)
Atom 283 = (25.6569042216, 0.0000000000, 35.9196659102)
Atom 284 = (28.2225851951, 2.5656998708, 38.4853468838)
Atom 285 = (23.0912043508, 2.5656809735, 33.3539660394)
Atom 286 = (23.0912232481, 7.6970618178, 38.4853468838)
Atom 287 = (28.2225851951, 7.6970618178, 33.3539660394)
Atom 288 = (20.5255233773, 10.2627616886, 0.0000000000)
Atom 289 = (20.5255233773, 15.3941425330, 5.1313808443)
Atom 290 = (25.6569042216, 15.3941425330, 0.0000000000)
Atom 291 = (25.6569042216, 10.2627616886, 5.1313808443)
Atom 292 = (28.2225851951, 12.8284615594, 7.6970618178)
Atom 293 = (23.0912043508, 12.8284426622, 2.5656809735)
Atom 294 = (23.0912232481, 17.9598235065, 7.6970618178)
Atom 295 = (28.2225851951, 17.9598235065, 2.5656809735)
Atom 296 = (20.5255233773, 10.2627616886, 10.2627616886)
Atom 297 = (20.5255233773, 15.3941425330, 15.3941425330)
Atom 298 = (25.6569042216, 15.3941425330, 10.2627616886)
Atom 299 = (25.6569042216, 10.2627616886, 15.3941425330)
Atom 300 = (28.2225851951, 12.8284615594, 17.9598235065)
Atom 301 = (23.0912043508, 12.8284426622, 12.8284426622)
Atom 302 = (23.0912232481, 17.9598235065, 17.9598235065)
Atom 303 = (28.2225851951, 17.9598235065, 12.8284426622)
Atom 304 = (20.5255233773, 10.2627616886, 20.5255233773)
Atom 305 = (20.5255233773, 15.3941425330, 25.6569042216)
Atom 306 = (25.6569042216, 15.3941425330, 20.5255233773)
Atom 307 = (25.6569042216, 10.2627616886, 25.6569042216)
Atom 308 = (28.2225851951, 12.8284615594, 28.2225851951)
Atom 309 = (23.0912043508, 12.8284426622, 23.0912043508)
Atom 310 = (23.0912232481, 17.9598235065, 28.2225851951)
Atom 311 = (28.2225851951, 17.9598235065, 23.0912043508)
Atom 312 = (20.5255233773, 10.2627616886, 30.7882850659)
Atom 313 = (20.5255233773, 15.3941425330, 35.9196659102)
Atom 314 = (25.6569042216, 15.3941425330, 30.7882850659)
Atom 315 = (25.6569042216, 10.2627616886, 35.9196659102)
Atom 316 = (28.2225851951, 12.8284615594, 38.4853468838)
Atom 317 = (23.0912043508, 12.8284426622, 33.3539660394)
Atom 318 = (23.0912232481, 17.9598235065, 38.4853468838)
Atom 319 = (28.2225851951, 17.9598235065, 33.3539660394)
Atom 320 = (20.5255233773, 20.5255233773, 0.0000000000)
Atom 321 = (20.5255233773, 25.6569042216, 5.1313808443)
Atom 322 = (25.6569042216, 25.6569042216, 0.0000000000)
Atom 323 = (25.6569042216, 20.5255233773, 5.1313808443)
Atom 324 = (28.2225851951, 23.0912232481, 7.6970618178)
Atom 325 = (23.0912043508, 23.0912043508, 2.5656809735)
Atom 326 = (23.0912232481, 28.2225851951, 7.6970618178)
Atom 327 = (28.2225851951, 28.2225851951, 2.5656809735)
Atom 328 = (20.5255233773, 20.5255233773, 10.2627616886)
Atom 329 = (20.5255233773, 25.6569042216, 15.3941425330)
Atom 330 = (25.6569042216, 25.6569042216, 10.2627616886)
Atom 331 = (25.6569042216, 20.5255233773, 15.3941425330)
Atom 332 = (28.2225851951, 23.0912232481, 17.9598235065)
Atom 333 = (23.0912043508, 23.0912043508, 12.8284426622)
Atom 334 = (23.0912232481, 28.2225851951, 17.9598235065)
Atom 335 = (28.2225851951, 28.2225851951, 12.8284426622)
Atom 336 = (20.5255233773, 20.5255233773, 20.5255233773)
Atom 337 = (20.5255233773, 25.6569042216, 25.6569042216)
Atom 338 = (25.6569042216, 25.6569042216, 20.5255233773)
Atom 339 = (25.6569042216, 20.5255233773, 25.6569042216)
Atom 340 = (28.2225851951, 23.0912232481, 28.2225851951)
Atom 341 = (23.0912043508, 23.0912043508, 23.0912043508)
Atom 342 = (23.0912232481, 28.2225851951, 28.2225851951)
Atom 343 = (28.2225851951, 28.2225851951, 23.0912043508)
Atom 344 = (20.5255233773, 20.5255233773, 30.7882850659)
Atom 345 = (20.5255233773, 25.6569042216, 35.9196659102)
Atom 346 = (25.6569042216, 25.6569042216, 30.7882850659)
Atom 347 = (25.6569042216, 20.5255233773, 35.9196659102)
Atom 348 = (28.2225851951, 23.0912232481, 38.4853468838)
Atom 349 = (23.0912043508, 23.0912043508, 33.3539660394)
Atom 350 = (23.0912232481, 28.2225851951, 38.4853468838)
Atom 351 = (28.2225851951, 28.2225851951, 33.3539660394)
Atom 352 = (20.5255233773, 30.7882850659, 0.0000000000)
Atom 353 = (20.5255233773, 35.9196659102, 5.1313808443)
Atom 354 = (25.6569042216, 35.9196659102, 0.0000000000)
Atom 355 = (25.6569042216, 30.7882850659, 5.1313808443)
Atom 356 = (28.2225851951, 33.3539849367, 7.6970618178)
Atom 357 = (23.0912043508, 33.3539660394, 2.5656809735)
Atom 358 = (23.0912232481, 38.4853468838, 7.6970618178)
Atom 359 = (28.2225851951, 38.4853468838, 2.5656809735)
Atom 360 = (20.5255233773, 30.7882850659, 10.2627616886)
Atom 361 = (20.5255233773, 35.9196659102, 15.3941425330)
Atom 362 = (25.6569042216, 35.9196659102, 10.2627616886)
Atom 363 = (25.6569042216, 30.7882850659, 15.3941425330)
Atom 364 = (28.2225851951, 33.3539849367, 17.9598235065)
Atom 365 = (23.0912043508, 33.3539660394, 12.8284426622)
Atom 366 = (23.0912232481, 38.4853468838, 17.9598235065)
Atom 367 = (28.2225851951, 38.4853468838, 12.8284426622)
Atom 368 = (20.5255233773, 30.7882850659, 20.5255233773)
Atom 369 = (20.5255233773, 35.9196659102, 25.6569042216)
Atom 370 = (25.6569042216, 35.9196659102, 20.5255233773)
Atom 371 = (25.6569042216, 30.7882850659, 25.6569042216)
Atom 372 = (28.2225851951, 33.3539849367, 28.2225851951)
Atom 373 = (23.0912043508, 33.3539660394, 23.0912043508)
Atom 374 = (23.0912232481, 38.4853468838, 28.2225851951)
Atom 375 = (28.2225851951, 38.4853468838, 23.0912043508)
Atom 376 = (20.5255233773, 30.7882850659, 30.7882850659)
Atom 377 = (20.5255233773, 35.9196659102, 35.9196659102)
Atom 378 = (25.6569042216, 35.9196659102, 30.7882850659)
Atom 379 = (25.6569042216, 30.7882850659, 35.9196659102)
Atom 380 = (28.2225851951, 33.3539849367, 38.4853468838)
Atom 381 = (23.0912043508, 33.3539660394, 33.3539660394)
Atom 382 = (23.0912232481, 38.4853468838, 38.4853468838)
Atom 383 = (28.2225851951, 38.4853468838, 33.3539660394)
Atom 384 = (30.7882850659, 0.0000000000, 0.0000000000)
Atom 385 = (30.7882850659, 5.1313808443, 5.1313808443)
Atom 386 = (35.9196659102, 5.1313808443, 0.0000000000)
Atom 387 = (35.9196659102, 0.0000000000, 5.1313808443)
Atom 388 = (38.4853468838, 2.5656998708, 7.6970618178)
Atom 389 = (33.3539660394, 2.5656809735, 2.5656809735)
Atom 390 = (33.3539849367, 7.6970618178, 7.6970618178)
Atom 391 = (38.4853468838, 7.6970618178, 2.5656809735)
Atom 392 = (30.7882850659, 0.0000000000, 10.2627616886)
Atom 393 = (30.7882850659, 5.1313808443, 15.3941425330)
Atom 394 = (35.9196659102, 5.1313808443, 10.2627616886)
Atom 395 = (35.9196659102, 0.0000000000, 15.3941425330)
Atom 396 = (38.4853468838, 2.5656998708, 17.9598235065)
Atom 397 = (33.3539660394, 2.5656809735, 12.8284426622)
Atom 398 = (33.3539849367, 7.6970618178, 17.9598235065)
Atom 399 = (38.4853468838, 7.6970618178, 12.8284426622)
Atom 400 = (30.7882850659, 0.0000000000, 20.5255233773)
Atom 401 = (30.7882850659, 5.1313808443, 25.6569042216)
Atom 402 = (35.9196659102, 5.1313808443, 20.5255233773)
Atom 403 = (35.9196659102, 0.0000000000, 25.6569042216)
Atom 404 = (38.4853468838, 2.5656998708, 28.2225851951)
Atom 405 = (33.3539660394, 2.5656809735, 23.0912043508)
Atom 406 = (33.3539849367, 7.6970618178, 28.2225851951)
Atom 407 = (38.4853468838, 7.6970618178, 23.0912043508)
Atom 408 = (30.7882850659, 0.0000000000, 30.7882850659)
Atom 409 = (30.7882850659, 5.1313808443, 35.9196659102)
Atom 410 = (35.9196659102, 5.1313808443, 30.7882850659)
Atom 411 = (35.9196659102, 0.0000000000, 35.9196659102)
Atom 412 = (38.4853468838, 2.5656998708, 38.4853468838)
Atom 413 = (33.3539660394, 2.5656809735, 33.3539660394)
Atom 414 = (33.3539849367, 7.6970618178, 38.4853468838)
Atom 415 = (38.4853468838, 7.6970618178, 33.3539660394)
Atom 416 = (30.7882850659, 10.2627616886, 0.0000000000)
Atom 417 = (30.7882850659, 15.3941425330, 5.1313808443)
Atom 418 = (35.9196659102, 15.3941425330, 0.0000000000)
Atom 419 = (35.9196659102, 10.2627616886, 5.1313808443)
Atom 420 = (38.4853468838, 12.8284615594, 7.6970618178)
Atom 421 = (33.3539660394, 12.8284426622, 2.5656809735)
Atom 422 = (33.3539849367, 17.9598235065, 7.6970618178)
Atom 423 = (38.4853468838, 17.9598235065, 2.5656809735)
Atom 424 = (30.7882850659, 10.2627616886, 10.2627616886)
Atom 425 = (30.7882850659, 15.3941425330, 15.3941425330)
Atom 426 = (35.9196659102, 15.3941425330, 10.2627616886)
Atom 427 = (35.9196659102, 10.2627616886, 15.3941425330)
Atom 428 = (38.4853468838, 12.8284615594, 17.9598235065)
Atom 429 = (33.3539660394, 12.8284426622, 12.8284426622)
Atom 430 = (33.3539849367, 17.9598235065, 17.9598235065)
Atom 431 = (38.4853468838, 17.9598235065, 12.8284426622)
Atom 432 = (30.7882850659, 10.2627616886, 20.5255233773)
Atom 433 = (30.7882850659, 15.3941425330, 25.6569042216)
Atom 434 = (35.9196659102, 15.3941425330, 20.5255233773)
Atom 435 = (35.9196659102, 10.2627616886, 25.6569042216)
Atom 436 = (38.4853468838, 12.8284615594, 28.2225851951)
Atom 437 = (33.3539660394, 12.8284426622, 23.0912043508)
Atom 438 = (33.3539849367, 17.9598235065, 28.2225851951)
Atom 439 = (38.4853468838, 17.9598235065, 23.0912043508)
Atom 440 = (30.7882850659, 10.2627616886, 30.7882850659)
Atom 441 = (30.7882850659, 15.3941425330, 35.9196659102)
Atom 442 = (35.9196659102, 15.3941425330, 30.7882850659)
Atom 443 = (35.9196659102, 10.2627616886, 35.9196659102)
Atom 444 = (38.4853468838, 12.8284615594, 38.4853468838)
Atom 445 = (33.3539660394, 12.8284426622, 33.3539660394)
Atom 446 = (33.3539849367, 17.9598235065, 38.4853468838)
Atom 447 = (38.4853468838, 17.9598235065, 33.3539660394)
Atom 448 = (30.7882850659, 20.5255233773, 0.0000000000)
Atom 449 = (30.7882850659, 25.6569042216, 5.1313808443)
Atom 450 = (35.9196659102, 25.6569042216, 0.0000000000)
Atom 451 = (35.9196659102, 20.5255233773, 5.1313808443)
Atom 452 = (38.4853468838, 23.0912232481, 7.6970618178)
Atom 453 = (33.3539660394, 23.0912043508, 2.5656809735)
Atom 454 = (33.3539849367, 28.2225851951, 7.6970618178)
Atom 455 = (38.4853468838, 28.2225851951, 2.5656809735)
Atom 456 = (30.7882850659, 20.5255233773, 10.2627616886)
Atom 457 = (30.7882850659, 25.6569042216, 15.3941425330)
Atom 458 = (35.9196659102, 25.6569042216, 10.2627616886)
Atom 459 = (35.9196659102, 20.5255233773, 15.3941425330)
Atom 460 = (38.4853468838, 23.0912232481, 17.9598235065)
Atom 461 = (33.3539660394, 23.0912043508, 12.8284426622)
Atom 462 = (33.3539849367, 28.2225851951, 17.9598235065)
Atom 463 = (38.4853468838, 28.2225851951, 12.8284426622)
Atom 464 = (30.7882850659, 20.5255233773, 20.5255233773)
Atom 465 = (30.7882850659, 25.6569042216, 25.6569042216)
Atom 466 = (35.9196659102, 25.6569042216, 20.5255233773)
Atom 467 = (35.9196659102, 20.5255233773, 25.6569042216)
Atom 468 = (38.4853468838, 23.0912232481, 28.2225851951)
Atom 469 = (33.3539660394, 23.0912043508, 23.0912043508)
Atom 470 = (33.3539849367, 28.2225851951, 28.2225851951)
Atom 471 = (38.4853468838, 28.2225851951, 23.0912043508)
Atom 472 = (30.7882850659, 20.5255233773, 30.7882850659)
Atom 473 = (30.7882850659, 25.6569042216, 35.9196659102)
Atom 474 = (35.9196659102, 25.6569042216, 30.7882850659)
Atom 475 = (35.9196659102, 20.5255233773, 35.9196659102)
Atom 476 = (38.4853468838, 23.0912232481, 38.4853468838)
Atom 477 = (33.3539660394, 23.0912043508, 33.3539660394)
Atom 478 = (33.3539849367, 28.2225851951, 38.4853468838)
Atom 479 = (38.4853468838, 28.2225851951, 33.3539660394)
Atom 480 = (30.7882850659, 30.7882850659, 0.0000000000)
Atom 481 = (30.7882850659, 35.9196659102, 5.1313808443)
Atom 482 = (35.9196659102, 35.9196659102, 0.0000000000)
Atom 483 = (35.9196659102, 30.7882850659, 5.1313808443)
Atom 484 = (38.4853468838, 33.3539849367, 7.6970618178)
Atom 485 = (33.3539660394, 33.3539660394, 2.5656809735)
Atom 486 = (33.3539849367, 38.4853468838, 7.6970618178)
Atom 487 = (38.4853468838, 38.4853468838, 2.5656809735)
Atom 488 = (30.7882850659, 30.7882850659, 10.2627616886)
Atom 489 = (30.7882850659, 35.9196659102, 15.3941425330)
Atom 490 = (35.9196659102, 35.9196659102, 10.2627616886)
Atom 491 = (35.9196659102, 30.7882850659, 15.3941425330)
Atom 492 = (38.4853468838, 33.3539849367, 17.9598235065)
Atom 493 = (33.3539660394, 33.3539660394, 12.8284426622)
Atom 494 = (33.3539849367, 38.4853468838, 17.9598235065)
Atom 495 = (38.4853468838, 38.4853468838, 12.8284426622)
Atom 496 = (30.7882850659, 30.7882850659, 20.5255233773)
Atom 497 = (30.7882850659, 35.9196659102, 25.6569042216)
Atom 498 = (35.9196659102, 35.9196659102, 20.5255233773)
Atom 499 = (35.9196659102, 30.7882850659, 25.6569042216)
Atom 500 = (38.4853468838, 33.3539849367, 28.2225851951)
Atom 501 = (33.3539660394, 33.3539660394, 23.0912043508)
Atom 502 = (33.3539849367, 38.4853468838, 28.2225851951)
Atom 503 = (38.4853468838, 38.4853468838, 23.0912043508)
Atom 504 = (30.7882850659, 30.7882850659, 30.7882850659)
Atom 505 = (30.7882850659, 35.9196659102, 35.9196659102)
Atom 506 = (35.9196659102, 35.9196659102, 30.7882850659)
Atom 507 = (35.9196659102, 30.7882850659, 35.9196659102)
Atom 508 = (38.4853468838, 33.3539849367, 38.4853468838)
Atom 509 = (33.3539660394, 33.3539660394, 33.3539660394)
Atom 510 = (33.3539849367, 38.4853468838, 38.4853468838)
Atom 511 = (38.4853468838, 38.4853468838, 33.3539660394)

Default periodic omega parameter = 0.0633749117



Basis set:       def2-svp
Total atoms:     512
Total charge:    0
Total electrons: 7168 (3584-alpha, 3584-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  9728
Total AO shells: 4096 (2048 S-shells; 1536 P-shells; 512 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -26336.768489998532 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.3838622015  -147859.2506005222  658.94 699.22 7.03 0.00  -147859.2506005222  1365.53  
|    2     0.0646316798    +210.0206696423  5208.48 29011.36 14.31 0.00  -147649.2299308798  34234.66  
|    3     0.0242251885      -5.2519238225  4821.74 26646.83 14.55 0.00  -147654.4818547023  31483.98  
|    4     0.0016848676      -0.5646338519  4560.21 24622.54 14.75 0.00  -147655.0464885542  29198.31  
|    5     0.0003687933      -0.0017972577  3675.95 18743.32 15.25 0.00  -147655.0482858119  22435.72  
|    6     0.0000357945      -0.0000158378  3245.45 16444.65 15.66 0.00  -147655.0483016497  19707.09  
|    7     0.0000469122      +0.0000028394  2819.79 13938.53 15.85 0.00  -147655.0482988104  16775.65  
|    8     0.0000100296      -0.0000003148  2579.81 12693.93 15.95 0.00  -147655.0482991252  15291.36  
|    9     0.0003403013      +0.0011132312  5341.23 28381.75 18.14 0.00  -147655.0471858940  33742.76  
|   10     0.0003399021      +0.0000000146  1502.46 7572.82 16.05 0.00  -147655.0471858795  9093.35  
|   11     0.0003833372      +0.0000073444  2925.79 14020.42 16.19 0.00  -147655.0471785351  16964.49  
|   12     0.0002860006      -0.0000353397  3206.69 15252.30 16.50 0.00  -147655.0472138748  18477.31  
|   13     0.0001693253      -0.0000392066  3268.99 15549.39 16.06 0.00  -147655.0472530814  18836.53  
|   14     0.0000904505      -0.0000298680  3124.13 14924.43 16.10 0.00  -147655.0472829494  18066.45  
|   15     0.0000162650      -0.0000370813  3237.66 15386.02 16.23 0.00  -147655.0473200307  18641.94  
|   16     0.0000116243      -0.0000011735  2237.26 10784.88 16.53 0.00  -147655.0473212042  13040.44  
|   17     0.0000317476      +0.0001033575  5332.24 28405.34 24.12 0.00  -147655.0472178466  33768.27  
|   18     0.0000283565      -0.0000008443  2127.55 10386.71 21.56 0.00  -147655.0472186909  12537.75  
|   19     0.0000282966      -0.0000000050  1172.20 6025.90 18.22 0.00  -147655.0472186959  7218.61  
|   20     0.0000282799      -0.0000000317  1039.10 5624.15 19.58 0.00  -147655.0472187276  6686.03  
|   21     0.0000285665      +0.0000000581  1289.29 6971.54 18.99 0.00  -147655.0472186695  8282.28  
|   22     0.0000288329      +0.0000000366  1382.22 7251.22 18.52 0.00  -147655.0472186329  8654.79  
|   23     0.0000294581      +0.0000001373  1513.45 7947.30 18.91 0.00  -147655.0472184956  9482.35  
|   24     0.0000293578      -0.0000000506  1090.72 5745.58 19.13 0.00  -147655.0472185462  6858.26  
|   25     0.0010067942      -0.0000034407  5331.97 28389.73 24.27 0.00  -147655.0472219870  33748.32  
|   26     0.0010067505      -0.0000000313  1348.93 7088.22 19.60 0.00  -147655.0472220182  8459.66  
|   27     0.0010094953      -0.0000019215  2721.86 13262.80 19.40 0.00  -147655.0472239398  16006.98  
|   28     0.0010085407      +0.0000001622  2130.47 10402.30 17.83 0.00  -147655.0472237776  12553.26  
|   29     0.0010076336      +0.0000001164  2036.12 10085.15 18.13 0.00  -147655.0472236612  12141.58  
|   30     0.0010067519      +0.0000000297  2037.65 10065.65 18.11 0.00  -147655.0472236315  12123.60  
|   31     0.0010064520      +0.0000000077  1840.77 9057.69 17.47 0.00  -147655.0472236237  10918.01  
|   32     0.0010064848      -0.0000000161  1562.23 8062.26 17.97 0.00  -147655.0472236398  9644.70  
|   33     0.0000004835      +0.0000056428  5333.32 28411.89 30.61 0.00  -147655.0472179970  33766.71  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -147655.0472179970 a.u.
| WARNING: Final energy is higher than the lowest energy by    0.0010837.
HOMO-LUMO GAP: 4.575 eV
CENTER OF MASS: {10.182786, 10.182786, 10.182785} ANGS
DIPOLE MOMENT: {16.628139, 16.615232, 16.596734} (|D| = 28.775206) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 560370.18 sec 

| Job finished: Sat Sep 28 05:46:32 2024



==> anc/files/timings/scaling/Silicon/4x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Silicon/4x_supercell/tc_pbe0_pbc.out <==
| Use device 7 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Sat Sep 28 05:46:32 2024
| On fire-21-01 (available memory: 460443 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g7  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fffab34c000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f7315011000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f7314ff5000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f7314c0b000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f7314b22000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f7313000000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f7312ca8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f7314b1c000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f7314af1000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f7310e8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f7310a31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f7310800000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f7314ae4000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f7314ade000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f7310a15000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f7314ad8000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f72b7eba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f72b7df9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f729cf73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f729cbc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f729a7fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f729a705000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f729a0b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f7299c28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f7299c0b000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f7299bd6000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f7299903000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f72998a2000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f72997fe000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f72993ba000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f729774d000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f7297400000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f7290c00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f7285e00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f7276000000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f726ee00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f724c600000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f724afd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f724ac00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f724a9d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f724a400000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f724a000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f729772d000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f72976b5000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f7249dd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f73150c7000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f72973d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f7290bdf000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f7290bc0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f7290b53000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f72973c2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f7285dac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f7275fa1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f7290b42000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f7275ed2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f7290b34000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f72976b0000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f72976ab000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f7275ea8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f724a85a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f7285da7000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f7246c00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f724a256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f7246a15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f7275e60000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f726edba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f726ed38000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f724694a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f724afa2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f7285da1000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f7275e52000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f724af87000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f724af64000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f724680f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f724af4c000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f7275e4b000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f724af38000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f726ed2b000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 21
|  AVAILABLE: 979
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 632843586

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 21.7232800000 A, b = 21.7232800000 A, c = 21.7232800000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(41.0510467546, 0.0000000000, 0.0000000000), (0.0000000000, 41.0510467546, 0.0000000000), (0.0000000000, 0.0000000000, 41.0510467546), 
Reciprocal space lattice vector in a.u.:
(0.1530578585, -0.0000000000, -0.0000000000), (0.0000000000, 0.1530578585, -0.0000000000), (0.0000000000, 0.0000000000, 0.1530578585), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 0.0000000000, 20.5255233773)
Atom 17 = (0.0000000000, 5.1313808443, 25.6569042216)
Atom 18 = (5.1313808443, 5.1313808443, 20.5255233773)
Atom 19 = (5.1313808443, 0.0000000000, 25.6569042216)
Atom 20 = (7.6970618178, 2.5656998708, 28.2225851951)
Atom 21 = (2.5656809735, 2.5656809735, 23.0912043508)
Atom 22 = (2.5656998708, 7.6970618178, 28.2225851951)
Atom 23 = (7.6970618178, 7.6970618178, 23.0912043508)
Atom 24 = (0.0000000000, 0.0000000000, 30.7882850659)
Atom 25 = (0.0000000000, 5.1313808443, 35.9196659102)
Atom 26 = (5.1313808443, 5.1313808443, 30.7882850659)
Atom 27 = (5.1313808443, 0.0000000000, 35.9196659102)
Atom 28 = (7.6970618178, 2.5656998708, 38.4853468838)
Atom 29 = (2.5656809735, 2.5656809735, 33.3539660394)
Atom 30 = (2.5656998708, 7.6970618178, 38.4853468838)
Atom 31 = (7.6970618178, 7.6970618178, 33.3539660394)
Atom 32 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 33 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 34 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 35 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 36 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 37 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 38 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 39 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 40 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 41 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 42 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 43 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 44 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 45 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 46 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 47 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 48 = (0.0000000000, 10.2627616886, 20.5255233773)
Atom 49 = (0.0000000000, 15.3941425330, 25.6569042216)
Atom 50 = (5.1313808443, 15.3941425330, 20.5255233773)
Atom 51 = (5.1313808443, 10.2627616886, 25.6569042216)
Atom 52 = (7.6970618178, 12.8284615594, 28.2225851951)
Atom 53 = (2.5656809735, 12.8284426622, 23.0912043508)
Atom 54 = (2.5656998708, 17.9598235065, 28.2225851951)
Atom 55 = (7.6970618178, 17.9598235065, 23.0912043508)
Atom 56 = (0.0000000000, 10.2627616886, 30.7882850659)
Atom 57 = (0.0000000000, 15.3941425330, 35.9196659102)
Atom 58 = (5.1313808443, 15.3941425330, 30.7882850659)
Atom 59 = (5.1313808443, 10.2627616886, 35.9196659102)
Atom 60 = (7.6970618178, 12.8284615594, 38.4853468838)
Atom 61 = (2.5656809735, 12.8284426622, 33.3539660394)
Atom 62 = (2.5656998708, 17.9598235065, 38.4853468838)
Atom 63 = (7.6970618178, 17.9598235065, 33.3539660394)
Atom 64 = (0.0000000000, 20.5255233773, 0.0000000000)
Atom 65 = (0.0000000000, 25.6569042216, 5.1313808443)
Atom 66 = (5.1313808443, 25.6569042216, 0.0000000000)
Atom 67 = (5.1313808443, 20.5255233773, 5.1313808443)
Atom 68 = (7.6970618178, 23.0912232481, 7.6970618178)
Atom 69 = (2.5656809735, 23.0912043508, 2.5656809735)
Atom 70 = (2.5656998708, 28.2225851951, 7.6970618178)
Atom 71 = (7.6970618178, 28.2225851951, 2.5656809735)
Atom 72 = (0.0000000000, 20.5255233773, 10.2627616886)
Atom 73 = (0.0000000000, 25.6569042216, 15.3941425330)
Atom 74 = (5.1313808443, 25.6569042216, 10.2627616886)
Atom 75 = (5.1313808443, 20.5255233773, 15.3941425330)
Atom 76 = (7.6970618178, 23.0912232481, 17.9598235065)
Atom 77 = (2.5656809735, 23.0912043508, 12.8284426622)
Atom 78 = (2.5656998708, 28.2225851951, 17.9598235065)
Atom 79 = (7.6970618178, 28.2225851951, 12.8284426622)
Atom 80 = (0.0000000000, 20.5255233773, 20.5255233773)
Atom 81 = (0.0000000000, 25.6569042216, 25.6569042216)
Atom 82 = (5.1313808443, 25.6569042216, 20.5255233773)
Atom 83 = (5.1313808443, 20.5255233773, 25.6569042216)
Atom 84 = (7.6970618178, 23.0912232481, 28.2225851951)
Atom 85 = (2.5656809735, 23.0912043508, 23.0912043508)
Atom 86 = (2.5656998708, 28.2225851951, 28.2225851951)
Atom 87 = (7.6970618178, 28.2225851951, 23.0912043508)
Atom 88 = (0.0000000000, 20.5255233773, 30.7882850659)
Atom 89 = (0.0000000000, 25.6569042216, 35.9196659102)
Atom 90 = (5.1313808443, 25.6569042216, 30.7882850659)
Atom 91 = (5.1313808443, 20.5255233773, 35.9196659102)
Atom 92 = (7.6970618178, 23.0912232481, 38.4853468838)
Atom 93 = (2.5656809735, 23.0912043508, 33.3539660394)
Atom 94 = (2.5656998708, 28.2225851951, 38.4853468838)
Atom 95 = (7.6970618178, 28.2225851951, 33.3539660394)
Atom 96 = (0.0000000000, 30.7882850659, 0.0000000000)
Atom 97 = (0.0000000000, 35.9196659102, 5.1313808443)
Atom 98 = (5.1313808443, 35.9196659102, 0.0000000000)
Atom 99 = (5.1313808443, 30.7882850659, 5.1313808443)
Atom 100 = (7.6970618178, 33.3539849367, 7.6970618178)
Atom 101 = (2.5656809735, 33.3539660394, 2.5656809735)
Atom 102 = (2.5656998708, 38.4853468838, 7.6970618178)
Atom 103 = (7.6970618178, 38.4853468838, 2.5656809735)
Atom 104 = (0.0000000000, 30.7882850659, 10.2627616886)
Atom 105 = (0.0000000000, 35.9196659102, 15.3941425330)
Atom 106 = (5.1313808443, 35.9196659102, 10.2627616886)
Atom 107 = (5.1313808443, 30.7882850659, 15.3941425330)
Atom 108 = (7.6970618178, 33.3539849367, 17.9598235065)
Atom 109 = (2.5656809735, 33.3539660394, 12.8284426622)
Atom 110 = (2.5656998708, 38.4853468838, 17.9598235065)
Atom 111 = (7.6970618178, 38.4853468838, 12.8284426622)
Atom 112 = (0.0000000000, 30.7882850659, 20.5255233773)
Atom 113 = (0.0000000000, 35.9196659102, 25.6569042216)
Atom 114 = (5.1313808443, 35.9196659102, 20.5255233773)
Atom 115 = (5.1313808443, 30.7882850659, 25.6569042216)
Atom 116 = (7.6970618178, 33.3539849367, 28.2225851951)
Atom 117 = (2.5656809735, 33.3539660394, 23.0912043508)
Atom 118 = (2.5656998708, 38.4853468838, 28.2225851951)
Atom 119 = (7.6970618178, 38.4853468838, 23.0912043508)
Atom 120 = (0.0000000000, 30.7882850659, 30.7882850659)
Atom 121 = (0.0000000000, 35.9196659102, 35.9196659102)
Atom 122 = (5.1313808443, 35.9196659102, 30.7882850659)
Atom 123 = (5.1313808443, 30.7882850659, 35.9196659102)
Atom 124 = (7.6970618178, 33.3539849367, 38.4853468838)
Atom 125 = (2.5656809735, 33.3539660394, 33.3539660394)
Atom 126 = (2.5656998708, 38.4853468838, 38.4853468838)
Atom 127 = (7.6970618178, 38.4853468838, 33.3539660394)
Atom 128 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 129 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 130 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 131 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 132 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 133 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 134 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 135 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 136 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 137 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 138 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 139 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 140 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 141 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 142 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 143 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 144 = (10.2627616886, 0.0000000000, 20.5255233773)
Atom 145 = (10.2627616886, 5.1313808443, 25.6569042216)
Atom 146 = (15.3941425330, 5.1313808443, 20.5255233773)
Atom 147 = (15.3941425330, 0.0000000000, 25.6569042216)
Atom 148 = (17.9598235065, 2.5656998708, 28.2225851951)
Atom 149 = (12.8284426622, 2.5656809735, 23.0912043508)
Atom 150 = (12.8284615594, 7.6970618178, 28.2225851951)
Atom 151 = (17.9598235065, 7.6970618178, 23.0912043508)
Atom 152 = (10.2627616886, 0.0000000000, 30.7882850659)
Atom 153 = (10.2627616886, 5.1313808443, 35.9196659102)
Atom 154 = (15.3941425330, 5.1313808443, 30.7882850659)
Atom 155 = (15.3941425330, 0.0000000000, 35.9196659102)
Atom 156 = (17.9598235065, 2.5656998708, 38.4853468838)
Atom 157 = (12.8284426622, 2.5656809735, 33.3539660394)
Atom 158 = (12.8284615594, 7.6970618178, 38.4853468838)
Atom 159 = (17.9598235065, 7.6970618178, 33.3539660394)
Atom 160 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 161 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 162 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 163 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 164 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 165 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 166 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 167 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 168 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 169 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 170 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 171 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 172 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 173 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 174 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 175 = (17.9598235065, 17.9598235065, 12.8284426622)
Atom 176 = (10.2627616886, 10.2627616886, 20.5255233773)
Atom 177 = (10.2627616886, 15.3941425330, 25.6569042216)
Atom 178 = (15.3941425330, 15.3941425330, 20.5255233773)
Atom 179 = (15.3941425330, 10.2627616886, 25.6569042216)
Atom 180 = (17.9598235065, 12.8284615594, 28.2225851951)
Atom 181 = (12.8284426622, 12.8284426622, 23.0912043508)
Atom 182 = (12.8284615594, 17.9598235065, 28.2225851951)
Atom 183 = (17.9598235065, 17.9598235065, 23.0912043508)
Atom 184 = (10.2627616886, 10.2627616886, 30.7882850659)
Atom 185 = (10.2627616886, 15.3941425330, 35.9196659102)
Atom 186 = (15.3941425330, 15.3941425330, 30.7882850659)
Atom 187 = (15.3941425330, 10.2627616886, 35.9196659102)
Atom 188 = (17.9598235065, 12.8284615594, 38.4853468838)
Atom 189 = (12.8284426622, 12.8284426622, 33.3539660394)
Atom 190 = (12.8284615594, 17.9598235065, 38.4853468838)
Atom 191 = (17.9598235065, 17.9598235065, 33.3539660394)
Atom 192 = (10.2627616886, 20.5255233773, 0.0000000000)
Atom 193 = (10.2627616886, 25.6569042216, 5.1313808443)
Atom 194 = (15.3941425330, 25.6569042216, 0.0000000000)
Atom 195 = (15.3941425330, 20.5255233773, 5.1313808443)
Atom 196 = (17.9598235065, 23.0912232481, 7.6970618178)
Atom 197 = (12.8284426622, 23.0912043508, 2.5656809735)
Atom 198 = (12.8284615594, 28.2225851951, 7.6970618178)
Atom 199 = (17.9598235065, 28.2225851951, 2.5656809735)
Atom 200 = (10.2627616886, 20.5255233773, 10.2627616886)
Atom 201 = (10.2627616886, 25.6569042216, 15.3941425330)
Atom 202 = (15.3941425330, 25.6569042216, 10.2627616886)
Atom 203 = (15.3941425330, 20.5255233773, 15.3941425330)
Atom 204 = (17.9598235065, 23.0912232481, 17.9598235065)
Atom 205 = (12.8284426622, 23.0912043508, 12.8284426622)
Atom 206 = (12.8284615594, 28.2225851951, 17.9598235065)
Atom 207 = (17.9598235065, 28.2225851951, 12.8284426622)
Atom 208 = (10.2627616886, 20.5255233773, 20.5255233773)
Atom 209 = (10.2627616886, 25.6569042216, 25.6569042216)
Atom 210 = (15.3941425330, 25.6569042216, 20.5255233773)
Atom 211 = (15.3941425330, 20.5255233773, 25.6569042216)
Atom 212 = (17.9598235065, 23.0912232481, 28.2225851951)
Atom 213 = (12.8284426622, 23.0912043508, 23.0912043508)
Atom 214 = (12.8284615594, 28.2225851951, 28.2225851951)
Atom 215 = (17.9598235065, 28.2225851951, 23.0912043508)
Atom 216 = (10.2627616886, 20.5255233773, 30.7882850659)
Atom 217 = (10.2627616886, 25.6569042216, 35.9196659102)
Atom 218 = (15.3941425330, 25.6569042216, 30.7882850659)
Atom 219 = (15.3941425330, 20.5255233773, 35.9196659102)
Atom 220 = (17.9598235065, 23.0912232481, 38.4853468838)
Atom 221 = (12.8284426622, 23.0912043508, 33.3539660394)
Atom 222 = (12.8284615594, 28.2225851951, 38.4853468838)
Atom 223 = (17.9598235065, 28.2225851951, 33.3539660394)
Atom 224 = (10.2627616886, 30.7882850659, 0.0000000000)
Atom 225 = (10.2627616886, 35.9196659102, 5.1313808443)
Atom 226 = (15.3941425330, 35.9196659102, 0.0000000000)
Atom 227 = (15.3941425330, 30.7882850659, 5.1313808443)
Atom 228 = (17.9598235065, 33.3539849367, 7.6970618178)
Atom 229 = (12.8284426622, 33.3539660394, 2.5656809735)
Atom 230 = (12.8284615594, 38.4853468838, 7.6970618178)
Atom 231 = (17.9598235065, 38.4853468838, 2.5656809735)
Atom 232 = (10.2627616886, 30.7882850659, 10.2627616886)
Atom 233 = (10.2627616886, 35.9196659102, 15.3941425330)
Atom 234 = (15.3941425330, 35.9196659102, 10.2627616886)
Atom 235 = (15.3941425330, 30.7882850659, 15.3941425330)
Atom 236 = (17.9598235065, 33.3539849367, 17.9598235065)
Atom 237 = (12.8284426622, 33.3539660394, 12.8284426622)
Atom 238 = (12.8284615594, 38.4853468838, 17.9598235065)
Atom 239 = (17.9598235065, 38.4853468838, 12.8284426622)
Atom 240 = (10.2627616886, 30.7882850659, 20.5255233773)
Atom 241 = (10.2627616886, 35.9196659102, 25.6569042216)
Atom 242 = (15.3941425330, 35.9196659102, 20.5255233773)
Atom 243 = (15.3941425330, 30.7882850659, 25.6569042216)
Atom 244 = (17.9598235065, 33.3539849367, 28.2225851951)
Atom 245 = (12.8284426622, 33.3539660394, 23.0912043508)
Atom 246 = (12.8284615594, 38.4853468838, 28.2225851951)
Atom 247 = (17.9598235065, 38.4853468838, 23.0912043508)
Atom 248 = (10.2627616886, 30.7882850659, 30.7882850659)
Atom 249 = (10.2627616886, 35.9196659102, 35.9196659102)
Atom 250 = (15.3941425330, 35.9196659102, 30.7882850659)
Atom 251 = (15.3941425330, 30.7882850659, 35.9196659102)
Atom 252 = (17.9598235065, 33.3539849367, 38.4853468838)
Atom 253 = (12.8284426622, 33.3539660394, 33.3539660394)
Atom 254 = (12.8284615594, 38.4853468838, 38.4853468838)
Atom 255 = (17.9598235065, 38.4853468838, 33.3539660394)
Atom 256 = (20.5255233773, 0.0000000000, 0.0000000000)
Atom 257 = (20.5255233773, 5.1313808443, 5.1313808443)
Atom 258 = (25.6569042216, 5.1313808443, 0.0000000000)
Atom 259 = (25.6569042216, 0.0000000000, 5.1313808443)
Atom 260 = (28.2225851951, 2.5656998708, 7.6970618178)
Atom 261 = (23.0912043508, 2.5656809735, 2.5656809735)
Atom 262 = (23.0912232481, 7.6970618178, 7.6970618178)
Atom 263 = (28.2225851951, 7.6970618178, 2.5656809735)
Atom 264 = (20.5255233773, 0.0000000000, 10.2627616886)
Atom 265 = (20.5255233773, 5.1313808443, 15.3941425330)
Atom 266 = (25.6569042216, 5.1313808443, 10.2627616886)
Atom 267 = (25.6569042216, 0.0000000000, 15.3941425330)
Atom 268 = (28.2225851951, 2.5656998708, 17.9598235065)
Atom 269 = (23.0912043508, 2.5656809735, 12.8284426622)
Atom 270 = (23.0912232481, 7.6970618178, 17.9598235065)
Atom 271 = (28.2225851951, 7.6970618178, 12.8284426622)
Atom 272 = (20.5255233773, 0.0000000000, 20.5255233773)
Atom 273 = (20.5255233773, 5.1313808443, 25.6569042216)
Atom 274 = (25.6569042216, 5.1313808443, 20.5255233773)
Atom 275 = (25.6569042216, 0.0000000000, 25.6569042216)
Atom 276 = (28.2225851951, 2.5656998708, 28.2225851951)
Atom 277 = (23.0912043508, 2.5656809735, 23.0912043508)
Atom 278 = (23.0912232481, 7.6970618178, 28.2225851951)
Atom 279 = (28.2225851951, 7.6970618178, 23.0912043508)
Atom 280 = (20.5255233773, 0.0000000000, 30.7882850659)
Atom 281 = (20.5255233773, 5.1313808443, 35.9196659102)
Atom 282 = (25.6569042216, 5.1313808443, 30.7882850659)
Atom 283 = (25.6569042216, 0.0000000000, 35.9196659102)
Atom 284 = (28.2225851951, 2.5656998708, 38.4853468838)
Atom 285 = (23.0912043508, 2.5656809735, 33.3539660394)
Atom 286 = (23.0912232481, 7.6970618178, 38.4853468838)
Atom 287 = (28.2225851951, 7.6970618178, 33.3539660394)
Atom 288 = (20.5255233773, 10.2627616886, 0.0000000000)
Atom 289 = (20.5255233773, 15.3941425330, 5.1313808443)
Atom 290 = (25.6569042216, 15.3941425330, 0.0000000000)
Atom 291 = (25.6569042216, 10.2627616886, 5.1313808443)
Atom 292 = (28.2225851951, 12.8284615594, 7.6970618178)
Atom 293 = (23.0912043508, 12.8284426622, 2.5656809735)
Atom 294 = (23.0912232481, 17.9598235065, 7.6970618178)
Atom 295 = (28.2225851951, 17.9598235065, 2.5656809735)
Atom 296 = (20.5255233773, 10.2627616886, 10.2627616886)
Atom 297 = (20.5255233773, 15.3941425330, 15.3941425330)
Atom 298 = (25.6569042216, 15.3941425330, 10.2627616886)
Atom 299 = (25.6569042216, 10.2627616886, 15.3941425330)
Atom 300 = (28.2225851951, 12.8284615594, 17.9598235065)
Atom 301 = (23.0912043508, 12.8284426622, 12.8284426622)
Atom 302 = (23.0912232481, 17.9598235065, 17.9598235065)
Atom 303 = (28.2225851951, 17.9598235065, 12.8284426622)
Atom 304 = (20.5255233773, 10.2627616886, 20.5255233773)
Atom 305 = (20.5255233773, 15.3941425330, 25.6569042216)
Atom 306 = (25.6569042216, 15.3941425330, 20.5255233773)
Atom 307 = (25.6569042216, 10.2627616886, 25.6569042216)
Atom 308 = (28.2225851951, 12.8284615594, 28.2225851951)
Atom 309 = (23.0912043508, 12.8284426622, 23.0912043508)
Atom 310 = (23.0912232481, 17.9598235065, 28.2225851951)
Atom 311 = (28.2225851951, 17.9598235065, 23.0912043508)
Atom 312 = (20.5255233773, 10.2627616886, 30.7882850659)
Atom 313 = (20.5255233773, 15.3941425330, 35.9196659102)
Atom 314 = (25.6569042216, 15.3941425330, 30.7882850659)
Atom 315 = (25.6569042216, 10.2627616886, 35.9196659102)
Atom 316 = (28.2225851951, 12.8284615594, 38.4853468838)
Atom 317 = (23.0912043508, 12.8284426622, 33.3539660394)
Atom 318 = (23.0912232481, 17.9598235065, 38.4853468838)
Atom 319 = (28.2225851951, 17.9598235065, 33.3539660394)
Atom 320 = (20.5255233773, 20.5255233773, 0.0000000000)
Atom 321 = (20.5255233773, 25.6569042216, 5.1313808443)
Atom 322 = (25.6569042216, 25.6569042216, 0.0000000000)
Atom 323 = (25.6569042216, 20.5255233773, 5.1313808443)
Atom 324 = (28.2225851951, 23.0912232481, 7.6970618178)
Atom 325 = (23.0912043508, 23.0912043508, 2.5656809735)
Atom 326 = (23.0912232481, 28.2225851951, 7.6970618178)
Atom 327 = (28.2225851951, 28.2225851951, 2.5656809735)
Atom 328 = (20.5255233773, 20.5255233773, 10.2627616886)
Atom 329 = (20.5255233773, 25.6569042216, 15.3941425330)
Atom 330 = (25.6569042216, 25.6569042216, 10.2627616886)
Atom 331 = (25.6569042216, 20.5255233773, 15.3941425330)
Atom 332 = (28.2225851951, 23.0912232481, 17.9598235065)
Atom 333 = (23.0912043508, 23.0912043508, 12.8284426622)
Atom 334 = (23.0912232481, 28.2225851951, 17.9598235065)
Atom 335 = (28.2225851951, 28.2225851951, 12.8284426622)
Atom 336 = (20.5255233773, 20.5255233773, 20.5255233773)
Atom 337 = (20.5255233773, 25.6569042216, 25.6569042216)
Atom 338 = (25.6569042216, 25.6569042216, 20.5255233773)
Atom 339 = (25.6569042216, 20.5255233773, 25.6569042216)
Atom 340 = (28.2225851951, 23.0912232481, 28.2225851951)
Atom 341 = (23.0912043508, 23.0912043508, 23.0912043508)
Atom 342 = (23.0912232481, 28.2225851951, 28.2225851951)
Atom 343 = (28.2225851951, 28.2225851951, 23.0912043508)
Atom 344 = (20.5255233773, 20.5255233773, 30.7882850659)
Atom 345 = (20.5255233773, 25.6569042216, 35.9196659102)
Atom 346 = (25.6569042216, 25.6569042216, 30.7882850659)
Atom 347 = (25.6569042216, 20.5255233773, 35.9196659102)
Atom 348 = (28.2225851951, 23.0912232481, 38.4853468838)
Atom 349 = (23.0912043508, 23.0912043508, 33.3539660394)
Atom 350 = (23.0912232481, 28.2225851951, 38.4853468838)
Atom 351 = (28.2225851951, 28.2225851951, 33.3539660394)
Atom 352 = (20.5255233773, 30.7882850659, 0.0000000000)
Atom 353 = (20.5255233773, 35.9196659102, 5.1313808443)
Atom 354 = (25.6569042216, 35.9196659102, 0.0000000000)
Atom 355 = (25.6569042216, 30.7882850659, 5.1313808443)
Atom 356 = (28.2225851951, 33.3539849367, 7.6970618178)
Atom 357 = (23.0912043508, 33.3539660394, 2.5656809735)
Atom 358 = (23.0912232481, 38.4853468838, 7.6970618178)
Atom 359 = (28.2225851951, 38.4853468838, 2.5656809735)
Atom 360 = (20.5255233773, 30.7882850659, 10.2627616886)
Atom 361 = (20.5255233773, 35.9196659102, 15.3941425330)
Atom 362 = (25.6569042216, 35.9196659102, 10.2627616886)
Atom 363 = (25.6569042216, 30.7882850659, 15.3941425330)
Atom 364 = (28.2225851951, 33.3539849367, 17.9598235065)
Atom 365 = (23.0912043508, 33.3539660394, 12.8284426622)
Atom 366 = (23.0912232481, 38.4853468838, 17.9598235065)
Atom 367 = (28.2225851951, 38.4853468838, 12.8284426622)
Atom 368 = (20.5255233773, 30.7882850659, 20.5255233773)
Atom 369 = (20.5255233773, 35.9196659102, 25.6569042216)
Atom 370 = (25.6569042216, 35.9196659102, 20.5255233773)
Atom 371 = (25.6569042216, 30.7882850659, 25.6569042216)
Atom 372 = (28.2225851951, 33.3539849367, 28.2225851951)
Atom 373 = (23.0912043508, 33.3539660394, 23.0912043508)
Atom 374 = (23.0912232481, 38.4853468838, 28.2225851951)
Atom 375 = (28.2225851951, 38.4853468838, 23.0912043508)
Atom 376 = (20.5255233773, 30.7882850659, 30.7882850659)
Atom 377 = (20.5255233773, 35.9196659102, 35.9196659102)
Atom 378 = (25.6569042216, 35.9196659102, 30.7882850659)
Atom 379 = (25.6569042216, 30.7882850659, 35.9196659102)
Atom 380 = (28.2225851951, 33.3539849367, 38.4853468838)
Atom 381 = (23.0912043508, 33.3539660394, 33.3539660394)
Atom 382 = (23.0912232481, 38.4853468838, 38.4853468838)
Atom 383 = (28.2225851951, 38.4853468838, 33.3539660394)
Atom 384 = (30.7882850659, 0.0000000000, 0.0000000000)
Atom 385 = (30.7882850659, 5.1313808443, 5.1313808443)
Atom 386 = (35.9196659102, 5.1313808443, 0.0000000000)
Atom 387 = (35.9196659102, 0.0000000000, 5.1313808443)
Atom 388 = (38.4853468838, 2.5656998708, 7.6970618178)
Atom 389 = (33.3539660394, 2.5656809735, 2.5656809735)
Atom 390 = (33.3539849367, 7.6970618178, 7.6970618178)
Atom 391 = (38.4853468838, 7.6970618178, 2.5656809735)
Atom 392 = (30.7882850659, 0.0000000000, 10.2627616886)
Atom 393 = (30.7882850659, 5.1313808443, 15.3941425330)
Atom 394 = (35.9196659102, 5.1313808443, 10.2627616886)
Atom 395 = (35.9196659102, 0.0000000000, 15.3941425330)
Atom 396 = (38.4853468838, 2.5656998708, 17.9598235065)
Atom 397 = (33.3539660394, 2.5656809735, 12.8284426622)
Atom 398 = (33.3539849367, 7.6970618178, 17.9598235065)
Atom 399 = (38.4853468838, 7.6970618178, 12.8284426622)
Atom 400 = (30.7882850659, 0.0000000000, 20.5255233773)
Atom 401 = (30.7882850659, 5.1313808443, 25.6569042216)
Atom 402 = (35.9196659102, 5.1313808443, 20.5255233773)
Atom 403 = (35.9196659102, 0.0000000000, 25.6569042216)
Atom 404 = (38.4853468838, 2.5656998708, 28.2225851951)
Atom 405 = (33.3539660394, 2.5656809735, 23.0912043508)
Atom 406 = (33.3539849367, 7.6970618178, 28.2225851951)
Atom 407 = (38.4853468838, 7.6970618178, 23.0912043508)
Atom 408 = (30.7882850659, 0.0000000000, 30.7882850659)
Atom 409 = (30.7882850659, 5.1313808443, 35.9196659102)
Atom 410 = (35.9196659102, 5.1313808443, 30.7882850659)
Atom 411 = (35.9196659102, 0.0000000000, 35.9196659102)
Atom 412 = (38.4853468838, 2.5656998708, 38.4853468838)
Atom 413 = (33.3539660394, 2.5656809735, 33.3539660394)
Atom 414 = (33.3539849367, 7.6970618178, 38.4853468838)
Atom 415 = (38.4853468838, 7.6970618178, 33.3539660394)
Atom 416 = (30.7882850659, 10.2627616886, 0.0000000000)
Atom 417 = (30.7882850659, 15.3941425330, 5.1313808443)
Atom 418 = (35.9196659102, 15.3941425330, 0.0000000000)
Atom 419 = (35.9196659102, 10.2627616886, 5.1313808443)
Atom 420 = (38.4853468838, 12.8284615594, 7.6970618178)
Atom 421 = (33.3539660394, 12.8284426622, 2.5656809735)
Atom 422 = (33.3539849367, 17.9598235065, 7.6970618178)
Atom 423 = (38.4853468838, 17.9598235065, 2.5656809735)
Atom 424 = (30.7882850659, 10.2627616886, 10.2627616886)
Atom 425 = (30.7882850659, 15.3941425330, 15.3941425330)
Atom 426 = (35.9196659102, 15.3941425330, 10.2627616886)
Atom 427 = (35.9196659102, 10.2627616886, 15.3941425330)
Atom 428 = (38.4853468838, 12.8284615594, 17.9598235065)
Atom 429 = (33.3539660394, 12.8284426622, 12.8284426622)
Atom 430 = (33.3539849367, 17.9598235065, 17.9598235065)
Atom 431 = (38.4853468838, 17.9598235065, 12.8284426622)
Atom 432 = (30.7882850659, 10.2627616886, 20.5255233773)
Atom 433 = (30.7882850659, 15.3941425330, 25.6569042216)
Atom 434 = (35.9196659102, 15.3941425330, 20.5255233773)
Atom 435 = (35.9196659102, 10.2627616886, 25.6569042216)
Atom 436 = (38.4853468838, 12.8284615594, 28.2225851951)
Atom 437 = (33.3539660394, 12.8284426622, 23.0912043508)
Atom 438 = (33.3539849367, 17.9598235065, 28.2225851951)
Atom 439 = (38.4853468838, 17.9598235065, 23.0912043508)
Atom 440 = (30.7882850659, 10.2627616886, 30.7882850659)
Atom 441 = (30.7882850659, 15.3941425330, 35.9196659102)
Atom 442 = (35.9196659102, 15.3941425330, 30.7882850659)
Atom 443 = (35.9196659102, 10.2627616886, 35.9196659102)
Atom 444 = (38.4853468838, 12.8284615594, 38.4853468838)
Atom 445 = (33.3539660394, 12.8284426622, 33.3539660394)
Atom 446 = (33.3539849367, 17.9598235065, 38.4853468838)
Atom 447 = (38.4853468838, 17.9598235065, 33.3539660394)
Atom 448 = (30.7882850659, 20.5255233773, 0.0000000000)
Atom 449 = (30.7882850659, 25.6569042216, 5.1313808443)
Atom 450 = (35.9196659102, 25.6569042216, 0.0000000000)
Atom 451 = (35.9196659102, 20.5255233773, 5.1313808443)
Atom 452 = (38.4853468838, 23.0912232481, 7.6970618178)
Atom 453 = (33.3539660394, 23.0912043508, 2.5656809735)
Atom 454 = (33.3539849367, 28.2225851951, 7.6970618178)
Atom 455 = (38.4853468838, 28.2225851951, 2.5656809735)
Atom 456 = (30.7882850659, 20.5255233773, 10.2627616886)
Atom 457 = (30.7882850659, 25.6569042216, 15.3941425330)
Atom 458 = (35.9196659102, 25.6569042216, 10.2627616886)
Atom 459 = (35.9196659102, 20.5255233773, 15.3941425330)
Atom 460 = (38.4853468838, 23.0912232481, 17.9598235065)
Atom 461 = (33.3539660394, 23.0912043508, 12.8284426622)
Atom 462 = (33.3539849367, 28.2225851951, 17.9598235065)
Atom 463 = (38.4853468838, 28.2225851951, 12.8284426622)
Atom 464 = (30.7882850659, 20.5255233773, 20.5255233773)
Atom 465 = (30.7882850659, 25.6569042216, 25.6569042216)
Atom 466 = (35.9196659102, 25.6569042216, 20.5255233773)
Atom 467 = (35.9196659102, 20.5255233773, 25.6569042216)
Atom 468 = (38.4853468838, 23.0912232481, 28.2225851951)
Atom 469 = (33.3539660394, 23.0912043508, 23.0912043508)
Atom 470 = (33.3539849367, 28.2225851951, 28.2225851951)
Atom 471 = (38.4853468838, 28.2225851951, 23.0912043508)
Atom 472 = (30.7882850659, 20.5255233773, 30.7882850659)
Atom 473 = (30.7882850659, 25.6569042216, 35.9196659102)
Atom 474 = (35.9196659102, 25.6569042216, 30.7882850659)
Atom 475 = (35.9196659102, 20.5255233773, 35.9196659102)
Atom 476 = (38.4853468838, 23.0912232481, 38.4853468838)
Atom 477 = (33.3539660394, 23.0912043508, 33.3539660394)
Atom 478 = (33.3539849367, 28.2225851951, 38.4853468838)
Atom 479 = (38.4853468838, 28.2225851951, 33.3539660394)
Atom 480 = (30.7882850659, 30.7882850659, 0.0000000000)
Atom 481 = (30.7882850659, 35.9196659102, 5.1313808443)
Atom 482 = (35.9196659102, 35.9196659102, 0.0000000000)
Atom 483 = (35.9196659102, 30.7882850659, 5.1313808443)
Atom 484 = (38.4853468838, 33.3539849367, 7.6970618178)
Atom 485 = (33.3539660394, 33.3539660394, 2.5656809735)
Atom 486 = (33.3539849367, 38.4853468838, 7.6970618178)
Atom 487 = (38.4853468838, 38.4853468838, 2.5656809735)
Atom 488 = (30.7882850659, 30.7882850659, 10.2627616886)
Atom 489 = (30.7882850659, 35.9196659102, 15.3941425330)
Atom 490 = (35.9196659102, 35.9196659102, 10.2627616886)
Atom 491 = (35.9196659102, 30.7882850659, 15.3941425330)
Atom 492 = (38.4853468838, 33.3539849367, 17.9598235065)
Atom 493 = (33.3539660394, 33.3539660394, 12.8284426622)
Atom 494 = (33.3539849367, 38.4853468838, 17.9598235065)
Atom 495 = (38.4853468838, 38.4853468838, 12.8284426622)
Atom 496 = (30.7882850659, 30.7882850659, 20.5255233773)
Atom 497 = (30.7882850659, 35.9196659102, 25.6569042216)
Atom 498 = (35.9196659102, 35.9196659102, 20.5255233773)
Atom 499 = (35.9196659102, 30.7882850659, 25.6569042216)
Atom 500 = (38.4853468838, 33.3539849367, 28.2225851951)
Atom 501 = (33.3539660394, 33.3539660394, 23.0912043508)
Atom 502 = (33.3539849367, 38.4853468838, 28.2225851951)
Atom 503 = (38.4853468838, 38.4853468838, 23.0912043508)
Atom 504 = (30.7882850659, 30.7882850659, 30.7882850659)
Atom 505 = (30.7882850659, 35.9196659102, 35.9196659102)
Atom 506 = (35.9196659102, 35.9196659102, 30.7882850659)
Atom 507 = (35.9196659102, 30.7882850659, 35.9196659102)
Atom 508 = (38.4853468838, 33.3539849367, 38.4853468838)
Atom 509 = (33.3539660394, 33.3539660394, 33.3539660394)
Atom 510 = (33.3539849367, 38.4853468838, 38.4853468838)
Atom 511 = (38.4853468838, 38.4853468838, 33.3539660394)

Default periodic omega parameter = 0.0633749117

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     512
Total charge:    0
Total electrons: 7168 (3584-alpha, 3584-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  9728
Total AO shells: 4096 (2048 S-shells; 1536 P-shells; 512 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -26336.768489998532 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 69327.74278, which suppose to be the same as real space unit cell volume 69178.74943, the difference indicates how bad your result is.
| time to set the grid = 128.33 s
DFT grid points: 4939275 (9647 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.1098387234  -148221.9941274909  7166.2557033478  -8060.3556419890  659.18 699.45 7.42 156.12  -148221.9941274909  1522.52  
|    2     0.0170154017    +148.0180722104  7168.4797444624  -8056.0800639447  5270.39 29016.03 14.75 219.82  -148073.9760552806  34521.67  
|    3     0.0018597122      -0.3067928595  7168.4823025548  -8057.0838809793  4699.90 24679.35 15.62 220.24  -148074.2828481401  29616.65  
|    4     0.0003830635      -0.0031442706  7168.4776611623  -8057.1781543032  4109.86 20090.69 15.99 219.20  -148074.2859924107  24436.64  
|    5     0.0014089141      +0.0019229233  7168.4780769208  -8057.1434999649  3965.61 19081.83 15.17 219.66  -148074.2840694874  23283.73  
|    6     0.0003127103      -0.0022006534  7168.4784128397  -8057.1412970866  3869.04 18692.12 15.71 219.33  -148074.2862701408  22797.32  
|    7     0.0002138868      +0.0001390590  7168.4777226473  -8057.1438623075  3341.85 16462.82 15.43 219.72  -148074.2861310818  20041.09  
|    8     0.0001278208      +0.0012605695  7168.4730647843  -8057.1466348988  3130.85 15516.56 16.19 220.59  -148074.2848705122  18885.72  
|    9     0.0001203220      +0.0001499122  7168.4718145503  -8057.1479223571  5372.42 28752.93 19.04 220.72  -148074.2847206000  34366.81  
|   10     0.0001004236      -0.0000086217  7168.4718326575  -8057.1482124489  2830.45 13574.77 16.73 220.33  -148074.2847292217  16644.29  
|   11     0.0001148427      +0.0000067855  7168.4718273870  -8057.1481720452  2686.49 12764.52 16.99 219.15  -148074.2847224362  15689.39  
|   12     0.0001201353      +0.0000050696  7168.4718229759  -8057.1481530952  2360.67 11245.98 17.61 220.00  -148074.2847173667  13846.37  
|   13     0.0000068203      +0.0003633937  7168.4706694294  -8057.1483494232  3375.38 15874.09 17.46 220.93  -148074.2843539730  19490.55  
|   14     0.0000044770      -0.0000738084  7168.4708889524  -8057.1484439136  2249.19 10789.95 16.77 221.02  -148074.2844277814  13279.23  
|   15     0.0000033462      +0.0000725067  7168.4706695105  -8057.1483745555  1961.40 9318.38 16.71 220.31  -148074.2843552748  11519.26  
|   16     0.0000027147      -0.0000003377  7168.4706698397  -8057.1483748968  1744.76 8350.02 16.95 220.30  -148074.2843556125  10333.99  
|   17     0.0000055083      -0.0000267910  7168.4706704659  -8057.1483748495  5369.82 28734.37 18.96 220.80  -148074.2843824035  34346.26  
|   18     0.0000049043      -0.0000005571  7168.4706706656  -8057.1483788181  1779.45 8446.05 17.86 219.92  -148074.2843829607  10465.67  
|   19     0.0000047376      -0.0000001597  7168.4706706912  -8057.1483798395  1446.81 7021.40 16.40 220.27  -148074.2843831203  8706.77  
|   20     0.0000052343      +0.0000005092  7168.4706716642  -8057.1483693822  2045.04 9861.20 16.59 219.20  -148074.2843826111  12143.92  
|   21     0.0000090381      +0.0000031971  7168.4706702482  -8057.1483556506  2254.79 10487.47 16.56 221.44  -148074.2843794140  12982.24  
|   22     0.0000120878      -0.0000709321  7168.4708891518  -8057.1484177573  2184.81 10202.11 17.09 220.56  -148074.2844503461  12626.62  
|   23     0.0000125511      +0.0000003828  7168.4708889836  -8057.1484161159  1618.30 7759.98 16.69 219.57  -148074.2844499634  9616.44  
|   24     0.0000100077      +0.0000713677  7168.4706698616  -8057.1483522981  2117.59 9931.71 16.91 219.33  -148074.2843785957  12287.34  
|   25     0.0000040484      -0.0000041908  7168.4706719822  -8057.1483767718  5365.63 28734.77 20.23 219.47  -148074.2843827865  34341.92  
|   26     0.0000016248      -0.0000020064  7168.4706728706  -8057.1483858217  2112.16 9876.53 16.40 220.17  -148074.2843847929  12227.01  
|   27     0.0000004585      -0.0000011324  7168.4706734502  -8057.1483915060  1987.61 9313.99 24.42 219.98  -148074.2843859253  11538.50  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -148074.2843859253 a.u.
| WARNING: Final energy is higher than the lowest energy by    0.0018842.
HOMO-LUMO GAP: 1.418 eV
CENTER OF MASS: {10.182786, 10.182786, 10.182785} ANGS
DIPOLE MOMENT: {17.769478, 17.744495, 17.806404} (|D| = 30.784565) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 481850.78 sec 

| Job finished: Thu Oct  3 19:41:36 2024



==> anc/files/timings/scaling/Silicon/4x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       def2-SVP
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/Silicon/4x_supercell/tc_pbe_pbc.out <==
| Use device 7 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Thu Oct  3 19:41:37 2024
| On fire-21-01 (available memory: 348097 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g7  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc526f4000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fbab2cee000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fbab2cd2000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fbab28e8000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fbab27ff000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fbab0c00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fbab08a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fbab27f9000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fbab27ce000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fbaaea8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fbaae631000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fbaae400000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fbab27c1000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fbab27bb000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fbab279f000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fbab2799000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fba55aba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fbab26d6000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fba3ac34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fba3a888000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fba384be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fba383c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fba37d7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fba378e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fbaae614000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fba378b4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fba375e1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fba37580000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fba374dc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fba37098000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fba3542b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fba35000000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fba2e800000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fba23a00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fba13c00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fba0ca00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fb9ea200000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fb9e8bd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fb9e8800000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fb9e85d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fb9e8000000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fb9e7c00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fba3540b000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fba35393000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fb9e79d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fbab2da4000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fba35369000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fba35348000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fba35329000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fba352bc000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fba352a8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fba2e7ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fba2e74d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fba34fef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fba13b31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fba34fe1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fba34fdc000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fba34fd7000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fba239d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fb9e845a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fba34fd2000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fb9e4800000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fb9e7e56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fb9e4615000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fba13ae9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fba13aa3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fba0c97e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fb9e454a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fba239a7000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fba34fc6000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fba2e73f000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fba13a88000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fba13a65000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fb9e440f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fba13a4d000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fba2e738000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fba0c96a000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fba0c95d000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 34
|  AVAILABLE: 966
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis def2-svp
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 552498961

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: def2-svp
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 21.7232800000 A, b = 21.7232800000 A, c = 21.7232800000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 90.0000000000 deg
Real space lattice vector in a.u.:
(41.0510467546, 0.0000000000, 0.0000000000), (0.0000000000, 41.0510467546, 0.0000000000), (0.0000000000, 0.0000000000, 41.0510467546), 
Reciprocal space lattice vector in a.u.:
(0.1530578585, -0.0000000000, -0.0000000000), (0.0000000000, 0.1530578585, -0.0000000000), (0.0000000000, 0.0000000000, 0.1530578585), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (0.0000000000, 0.0000000000, 0.0000000000)
Atom 1 = (0.0000000000, 5.1313808443, 5.1313808443)
Atom 2 = (5.1313808443, 5.1313808443, 0.0000000000)
Atom 3 = (5.1313808443, 0.0000000000, 5.1313808443)
Atom 4 = (7.6970618178, 2.5656998708, 7.6970618178)
Atom 5 = (2.5656809735, 2.5656809735, 2.5656809735)
Atom 6 = (2.5656998708, 7.6970618178, 7.6970618178)
Atom 7 = (7.6970618178, 7.6970618178, 2.5656809735)
Atom 8 = (0.0000000000, 0.0000000000, 10.2627616886)
Atom 9 = (0.0000000000, 5.1313808443, 15.3941425330)
Atom 10 = (5.1313808443, 5.1313808443, 10.2627616886)
Atom 11 = (5.1313808443, 0.0000000000, 15.3941425330)
Atom 12 = (7.6970618178, 2.5656998708, 17.9598235065)
Atom 13 = (2.5656809735, 2.5656809735, 12.8284426622)
Atom 14 = (2.5656998708, 7.6970618178, 17.9598235065)
Atom 15 = (7.6970618178, 7.6970618178, 12.8284426622)
Atom 16 = (0.0000000000, 0.0000000000, 20.5255233773)
Atom 17 = (0.0000000000, 5.1313808443, 25.6569042216)
Atom 18 = (5.1313808443, 5.1313808443, 20.5255233773)
Atom 19 = (5.1313808443, 0.0000000000, 25.6569042216)
Atom 20 = (7.6970618178, 2.5656998708, 28.2225851951)
Atom 21 = (2.5656809735, 2.5656809735, 23.0912043508)
Atom 22 = (2.5656998708, 7.6970618178, 28.2225851951)
Atom 23 = (7.6970618178, 7.6970618178, 23.0912043508)
Atom 24 = (0.0000000000, 0.0000000000, 30.7882850659)
Atom 25 = (0.0000000000, 5.1313808443, 35.9196659102)
Atom 26 = (5.1313808443, 5.1313808443, 30.7882850659)
Atom 27 = (5.1313808443, 0.0000000000, 35.9196659102)
Atom 28 = (7.6970618178, 2.5656998708, 38.4853468838)
Atom 29 = (2.5656809735, 2.5656809735, 33.3539660394)
Atom 30 = (2.5656998708, 7.6970618178, 38.4853468838)
Atom 31 = (7.6970618178, 7.6970618178, 33.3539660394)
Atom 32 = (0.0000000000, 10.2627616886, 0.0000000000)
Atom 33 = (0.0000000000, 15.3941425330, 5.1313808443)
Atom 34 = (5.1313808443, 15.3941425330, 0.0000000000)
Atom 35 = (5.1313808443, 10.2627616886, 5.1313808443)
Atom 36 = (7.6970618178, 12.8284615594, 7.6970618178)
Atom 37 = (2.5656809735, 12.8284426622, 2.5656809735)
Atom 38 = (2.5656998708, 17.9598235065, 7.6970618178)
Atom 39 = (7.6970618178, 17.9598235065, 2.5656809735)
Atom 40 = (0.0000000000, 10.2627616886, 10.2627616886)
Atom 41 = (0.0000000000, 15.3941425330, 15.3941425330)
Atom 42 = (5.1313808443, 15.3941425330, 10.2627616886)
Atom 43 = (5.1313808443, 10.2627616886, 15.3941425330)
Atom 44 = (7.6970618178, 12.8284615594, 17.9598235065)
Atom 45 = (2.5656809735, 12.8284426622, 12.8284426622)
Atom 46 = (2.5656998708, 17.9598235065, 17.9598235065)
Atom 47 = (7.6970618178, 17.9598235065, 12.8284426622)
Atom 48 = (0.0000000000, 10.2627616886, 20.5255233773)
Atom 49 = (0.0000000000, 15.3941425330, 25.6569042216)
Atom 50 = (5.1313808443, 15.3941425330, 20.5255233773)
Atom 51 = (5.1313808443, 10.2627616886, 25.6569042216)
Atom 52 = (7.6970618178, 12.8284615594, 28.2225851951)
Atom 53 = (2.5656809735, 12.8284426622, 23.0912043508)
Atom 54 = (2.5656998708, 17.9598235065, 28.2225851951)
Atom 55 = (7.6970618178, 17.9598235065, 23.0912043508)
Atom 56 = (0.0000000000, 10.2627616886, 30.7882850659)
Atom 57 = (0.0000000000, 15.3941425330, 35.9196659102)
Atom 58 = (5.1313808443, 15.3941425330, 30.7882850659)
Atom 59 = (5.1313808443, 10.2627616886, 35.9196659102)
Atom 60 = (7.6970618178, 12.8284615594, 38.4853468838)
Atom 61 = (2.5656809735, 12.8284426622, 33.3539660394)
Atom 62 = (2.5656998708, 17.9598235065, 38.4853468838)
Atom 63 = (7.6970618178, 17.9598235065, 33.3539660394)
Atom 64 = (0.0000000000, 20.5255233773, 0.0000000000)
Atom 65 = (0.0000000000, 25.6569042216, 5.1313808443)
Atom 66 = (5.1313808443, 25.6569042216, 0.0000000000)
Atom 67 = (5.1313808443, 20.5255233773, 5.1313808443)
Atom 68 = (7.6970618178, 23.0912232481, 7.6970618178)
Atom 69 = (2.5656809735, 23.0912043508, 2.5656809735)
Atom 70 = (2.5656998708, 28.2225851951, 7.6970618178)
Atom 71 = (7.6970618178, 28.2225851951, 2.5656809735)
Atom 72 = (0.0000000000, 20.5255233773, 10.2627616886)
Atom 73 = (0.0000000000, 25.6569042216, 15.3941425330)
Atom 74 = (5.1313808443, 25.6569042216, 10.2627616886)
Atom 75 = (5.1313808443, 20.5255233773, 15.3941425330)
Atom 76 = (7.6970618178, 23.0912232481, 17.9598235065)
Atom 77 = (2.5656809735, 23.0912043508, 12.8284426622)
Atom 78 = (2.5656998708, 28.2225851951, 17.9598235065)
Atom 79 = (7.6970618178, 28.2225851951, 12.8284426622)
Atom 80 = (0.0000000000, 20.5255233773, 20.5255233773)
Atom 81 = (0.0000000000, 25.6569042216, 25.6569042216)
Atom 82 = (5.1313808443, 25.6569042216, 20.5255233773)
Atom 83 = (5.1313808443, 20.5255233773, 25.6569042216)
Atom 84 = (7.6970618178, 23.0912232481, 28.2225851951)
Atom 85 = (2.5656809735, 23.0912043508, 23.0912043508)
Atom 86 = (2.5656998708, 28.2225851951, 28.2225851951)
Atom 87 = (7.6970618178, 28.2225851951, 23.0912043508)
Atom 88 = (0.0000000000, 20.5255233773, 30.7882850659)
Atom 89 = (0.0000000000, 25.6569042216, 35.9196659102)
Atom 90 = (5.1313808443, 25.6569042216, 30.7882850659)
Atom 91 = (5.1313808443, 20.5255233773, 35.9196659102)
Atom 92 = (7.6970618178, 23.0912232481, 38.4853468838)
Atom 93 = (2.5656809735, 23.0912043508, 33.3539660394)
Atom 94 = (2.5656998708, 28.2225851951, 38.4853468838)
Atom 95 = (7.6970618178, 28.2225851951, 33.3539660394)
Atom 96 = (0.0000000000, 30.7882850659, 0.0000000000)
Atom 97 = (0.0000000000, 35.9196659102, 5.1313808443)
Atom 98 = (5.1313808443, 35.9196659102, 0.0000000000)
Atom 99 = (5.1313808443, 30.7882850659, 5.1313808443)
Atom 100 = (7.6970618178, 33.3539849367, 7.6970618178)
Atom 101 = (2.5656809735, 33.3539660394, 2.5656809735)
Atom 102 = (2.5656998708, 38.4853468838, 7.6970618178)
Atom 103 = (7.6970618178, 38.4853468838, 2.5656809735)
Atom 104 = (0.0000000000, 30.7882850659, 10.2627616886)
Atom 105 = (0.0000000000, 35.9196659102, 15.3941425330)
Atom 106 = (5.1313808443, 35.9196659102, 10.2627616886)
Atom 107 = (5.1313808443, 30.7882850659, 15.3941425330)
Atom 108 = (7.6970618178, 33.3539849367, 17.9598235065)
Atom 109 = (2.5656809735, 33.3539660394, 12.8284426622)
Atom 110 = (2.5656998708, 38.4853468838, 17.9598235065)
Atom 111 = (7.6970618178, 38.4853468838, 12.8284426622)
Atom 112 = (0.0000000000, 30.7882850659, 20.5255233773)
Atom 113 = (0.0000000000, 35.9196659102, 25.6569042216)
Atom 114 = (5.1313808443, 35.9196659102, 20.5255233773)
Atom 115 = (5.1313808443, 30.7882850659, 25.6569042216)
Atom 116 = (7.6970618178, 33.3539849367, 28.2225851951)
Atom 117 = (2.5656809735, 33.3539660394, 23.0912043508)
Atom 118 = (2.5656998708, 38.4853468838, 28.2225851951)
Atom 119 = (7.6970618178, 38.4853468838, 23.0912043508)
Atom 120 = (0.0000000000, 30.7882850659, 30.7882850659)
Atom 121 = (0.0000000000, 35.9196659102, 35.9196659102)
Atom 122 = (5.1313808443, 35.9196659102, 30.7882850659)
Atom 123 = (5.1313808443, 30.7882850659, 35.9196659102)
Atom 124 = (7.6970618178, 33.3539849367, 38.4853468838)
Atom 125 = (2.5656809735, 33.3539660394, 33.3539660394)
Atom 126 = (2.5656998708, 38.4853468838, 38.4853468838)
Atom 127 = (7.6970618178, 38.4853468838, 33.3539660394)
Atom 128 = (10.2627616886, 0.0000000000, 0.0000000000)
Atom 129 = (10.2627616886, 5.1313808443, 5.1313808443)
Atom 130 = (15.3941425330, 5.1313808443, 0.0000000000)
Atom 131 = (15.3941425330, 0.0000000000, 5.1313808443)
Atom 132 = (17.9598235065, 2.5656998708, 7.6970618178)
Atom 133 = (12.8284426622, 2.5656809735, 2.5656809735)
Atom 134 = (12.8284615594, 7.6970618178, 7.6970618178)
Atom 135 = (17.9598235065, 7.6970618178, 2.5656809735)
Atom 136 = (10.2627616886, 0.0000000000, 10.2627616886)
Atom 137 = (10.2627616886, 5.1313808443, 15.3941425330)
Atom 138 = (15.3941425330, 5.1313808443, 10.2627616886)
Atom 139 = (15.3941425330, 0.0000000000, 15.3941425330)
Atom 140 = (17.9598235065, 2.5656998708, 17.9598235065)
Atom 141 = (12.8284426622, 2.5656809735, 12.8284426622)
Atom 142 = (12.8284615594, 7.6970618178, 17.9598235065)
Atom 143 = (17.9598235065, 7.6970618178, 12.8284426622)
Atom 144 = (10.2627616886, 0.0000000000, 20.5255233773)
Atom 145 = (10.2627616886, 5.1313808443, 25.6569042216)
Atom 146 = (15.3941425330, 5.1313808443, 20.5255233773)
Atom 147 = (15.3941425330, 0.0000000000, 25.6569042216)
Atom 148 = (17.9598235065, 2.5656998708, 28.2225851951)
Atom 149 = (12.8284426622, 2.5656809735, 23.0912043508)
Atom 150 = (12.8284615594, 7.6970618178, 28.2225851951)
Atom 151 = (17.9598235065, 7.6970618178, 23.0912043508)
Atom 152 = (10.2627616886, 0.0000000000, 30.7882850659)
Atom 153 = (10.2627616886, 5.1313808443, 35.9196659102)
Atom 154 = (15.3941425330, 5.1313808443, 30.7882850659)
Atom 155 = (15.3941425330, 0.0000000000, 35.9196659102)
Atom 156 = (17.9598235065, 2.5656998708, 38.4853468838)
Atom 157 = (12.8284426622, 2.5656809735, 33.3539660394)
Atom 158 = (12.8284615594, 7.6970618178, 38.4853468838)
Atom 159 = (17.9598235065, 7.6970618178, 33.3539660394)
Atom 160 = (10.2627616886, 10.2627616886, 0.0000000000)
Atom 161 = (10.2627616886, 15.3941425330, 5.1313808443)
Atom 162 = (15.3941425330, 15.3941425330, 0.0000000000)
Atom 163 = (15.3941425330, 10.2627616886, 5.1313808443)
Atom 164 = (17.9598235065, 12.8284615594, 7.6970618178)
Atom 165 = (12.8284426622, 12.8284426622, 2.5656809735)
Atom 166 = (12.8284615594, 17.9598235065, 7.6970618178)
Atom 167 = (17.9598235065, 17.9598235065, 2.5656809735)
Atom 168 = (10.2627616886, 10.2627616886, 10.2627616886)
Atom 169 = (10.2627616886, 15.3941425330, 15.3941425330)
Atom 170 = (15.3941425330, 15.3941425330, 10.2627616886)
Atom 171 = (15.3941425330, 10.2627616886, 15.3941425330)
Atom 172 = (17.9598235065, 12.8284615594, 17.9598235065)
Atom 173 = (12.8284426622, 12.8284426622, 12.8284426622)
Atom 174 = (12.8284615594, 17.9598235065, 17.9598235065)
Atom 175 = (17.9598235065, 17.9598235065, 12.8284426622)
Atom 176 = (10.2627616886, 10.2627616886, 20.5255233773)
Atom 177 = (10.2627616886, 15.3941425330, 25.6569042216)
Atom 178 = (15.3941425330, 15.3941425330, 20.5255233773)
Atom 179 = (15.3941425330, 10.2627616886, 25.6569042216)
Atom 180 = (17.9598235065, 12.8284615594, 28.2225851951)
Atom 181 = (12.8284426622, 12.8284426622, 23.0912043508)
Atom 182 = (12.8284615594, 17.9598235065, 28.2225851951)
Atom 183 = (17.9598235065, 17.9598235065, 23.0912043508)
Atom 184 = (10.2627616886, 10.2627616886, 30.7882850659)
Atom 185 = (10.2627616886, 15.3941425330, 35.9196659102)
Atom 186 = (15.3941425330, 15.3941425330, 30.7882850659)
Atom 187 = (15.3941425330, 10.2627616886, 35.9196659102)
Atom 188 = (17.9598235065, 12.8284615594, 38.4853468838)
Atom 189 = (12.8284426622, 12.8284426622, 33.3539660394)
Atom 190 = (12.8284615594, 17.9598235065, 38.4853468838)
Atom 191 = (17.9598235065, 17.9598235065, 33.3539660394)
Atom 192 = (10.2627616886, 20.5255233773, 0.0000000000)
Atom 193 = (10.2627616886, 25.6569042216, 5.1313808443)
Atom 194 = (15.3941425330, 25.6569042216, 0.0000000000)
Atom 195 = (15.3941425330, 20.5255233773, 5.1313808443)
Atom 196 = (17.9598235065, 23.0912232481, 7.6970618178)
Atom 197 = (12.8284426622, 23.0912043508, 2.5656809735)
Atom 198 = (12.8284615594, 28.2225851951, 7.6970618178)
Atom 199 = (17.9598235065, 28.2225851951, 2.5656809735)
Atom 200 = (10.2627616886, 20.5255233773, 10.2627616886)
Atom 201 = (10.2627616886, 25.6569042216, 15.3941425330)
Atom 202 = (15.3941425330, 25.6569042216, 10.2627616886)
Atom 203 = (15.3941425330, 20.5255233773, 15.3941425330)
Atom 204 = (17.9598235065, 23.0912232481, 17.9598235065)
Atom 205 = (12.8284426622, 23.0912043508, 12.8284426622)
Atom 206 = (12.8284615594, 28.2225851951, 17.9598235065)
Atom 207 = (17.9598235065, 28.2225851951, 12.8284426622)
Atom 208 = (10.2627616886, 20.5255233773, 20.5255233773)
Atom 209 = (10.2627616886, 25.6569042216, 25.6569042216)
Atom 210 = (15.3941425330, 25.6569042216, 20.5255233773)
Atom 211 = (15.3941425330, 20.5255233773, 25.6569042216)
Atom 212 = (17.9598235065, 23.0912232481, 28.2225851951)
Atom 213 = (12.8284426622, 23.0912043508, 23.0912043508)
Atom 214 = (12.8284615594, 28.2225851951, 28.2225851951)
Atom 215 = (17.9598235065, 28.2225851951, 23.0912043508)
Atom 216 = (10.2627616886, 20.5255233773, 30.7882850659)
Atom 217 = (10.2627616886, 25.6569042216, 35.9196659102)
Atom 218 = (15.3941425330, 25.6569042216, 30.7882850659)
Atom 219 = (15.3941425330, 20.5255233773, 35.9196659102)
Atom 220 = (17.9598235065, 23.0912232481, 38.4853468838)
Atom 221 = (12.8284426622, 23.0912043508, 33.3539660394)
Atom 222 = (12.8284615594, 28.2225851951, 38.4853468838)
Atom 223 = (17.9598235065, 28.2225851951, 33.3539660394)
Atom 224 = (10.2627616886, 30.7882850659, 0.0000000000)
Atom 225 = (10.2627616886, 35.9196659102, 5.1313808443)
Atom 226 = (15.3941425330, 35.9196659102, 0.0000000000)
Atom 227 = (15.3941425330, 30.7882850659, 5.1313808443)
Atom 228 = (17.9598235065, 33.3539849367, 7.6970618178)
Atom 229 = (12.8284426622, 33.3539660394, 2.5656809735)
Atom 230 = (12.8284615594, 38.4853468838, 7.6970618178)
Atom 231 = (17.9598235065, 38.4853468838, 2.5656809735)
Atom 232 = (10.2627616886, 30.7882850659, 10.2627616886)
Atom 233 = (10.2627616886, 35.9196659102, 15.3941425330)
Atom 234 = (15.3941425330, 35.9196659102, 10.2627616886)
Atom 235 = (15.3941425330, 30.7882850659, 15.3941425330)
Atom 236 = (17.9598235065, 33.3539849367, 17.9598235065)
Atom 237 = (12.8284426622, 33.3539660394, 12.8284426622)
Atom 238 = (12.8284615594, 38.4853468838, 17.9598235065)
Atom 239 = (17.9598235065, 38.4853468838, 12.8284426622)
Atom 240 = (10.2627616886, 30.7882850659, 20.5255233773)
Atom 241 = (10.2627616886, 35.9196659102, 25.6569042216)
Atom 242 = (15.3941425330, 35.9196659102, 20.5255233773)
Atom 243 = (15.3941425330, 30.7882850659, 25.6569042216)
Atom 244 = (17.9598235065, 33.3539849367, 28.2225851951)
Atom 245 = (12.8284426622, 33.3539660394, 23.0912043508)
Atom 246 = (12.8284615594, 38.4853468838, 28.2225851951)
Atom 247 = (17.9598235065, 38.4853468838, 23.0912043508)
Atom 248 = (10.2627616886, 30.7882850659, 30.7882850659)
Atom 249 = (10.2627616886, 35.9196659102, 35.9196659102)
Atom 250 = (15.3941425330, 35.9196659102, 30.7882850659)
Atom 251 = (15.3941425330, 30.7882850659, 35.9196659102)
Atom 252 = (17.9598235065, 33.3539849367, 38.4853468838)
Atom 253 = (12.8284426622, 33.3539660394, 33.3539660394)
Atom 254 = (12.8284615594, 38.4853468838, 38.4853468838)
Atom 255 = (17.9598235065, 38.4853468838, 33.3539660394)
Atom 256 = (20.5255233773, 0.0000000000, 0.0000000000)
Atom 257 = (20.5255233773, 5.1313808443, 5.1313808443)
Atom 258 = (25.6569042216, 5.1313808443, 0.0000000000)
Atom 259 = (25.6569042216, 0.0000000000, 5.1313808443)
Atom 260 = (28.2225851951, 2.5656998708, 7.6970618178)
Atom 261 = (23.0912043508, 2.5656809735, 2.5656809735)
Atom 262 = (23.0912232481, 7.6970618178, 7.6970618178)
Atom 263 = (28.2225851951, 7.6970618178, 2.5656809735)
Atom 264 = (20.5255233773, 0.0000000000, 10.2627616886)
Atom 265 = (20.5255233773, 5.1313808443, 15.3941425330)
Atom 266 = (25.6569042216, 5.1313808443, 10.2627616886)
Atom 267 = (25.6569042216, 0.0000000000, 15.3941425330)
Atom 268 = (28.2225851951, 2.5656998708, 17.9598235065)
Atom 269 = (23.0912043508, 2.5656809735, 12.8284426622)
Atom 270 = (23.0912232481, 7.6970618178, 17.9598235065)
Atom 271 = (28.2225851951, 7.6970618178, 12.8284426622)
Atom 272 = (20.5255233773, 0.0000000000, 20.5255233773)
Atom 273 = (20.5255233773, 5.1313808443, 25.6569042216)
Atom 274 = (25.6569042216, 5.1313808443, 20.5255233773)
Atom 275 = (25.6569042216, 0.0000000000, 25.6569042216)
Atom 276 = (28.2225851951, 2.5656998708, 28.2225851951)
Atom 277 = (23.0912043508, 2.5656809735, 23.0912043508)
Atom 278 = (23.0912232481, 7.6970618178, 28.2225851951)
Atom 279 = (28.2225851951, 7.6970618178, 23.0912043508)
Atom 280 = (20.5255233773, 0.0000000000, 30.7882850659)
Atom 281 = (20.5255233773, 5.1313808443, 35.9196659102)
Atom 282 = (25.6569042216, 5.1313808443, 30.7882850659)
Atom 283 = (25.6569042216, 0.0000000000, 35.9196659102)
Atom 284 = (28.2225851951, 2.5656998708, 38.4853468838)
Atom 285 = (23.0912043508, 2.5656809735, 33.3539660394)
Atom 286 = (23.0912232481, 7.6970618178, 38.4853468838)
Atom 287 = (28.2225851951, 7.6970618178, 33.3539660394)
Atom 288 = (20.5255233773, 10.2627616886, 0.0000000000)
Atom 289 = (20.5255233773, 15.3941425330, 5.1313808443)
Atom 290 = (25.6569042216, 15.3941425330, 0.0000000000)
Atom 291 = (25.6569042216, 10.2627616886, 5.1313808443)
Atom 292 = (28.2225851951, 12.8284615594, 7.6970618178)
Atom 293 = (23.0912043508, 12.8284426622, 2.5656809735)
Atom 294 = (23.0912232481, 17.9598235065, 7.6970618178)
Atom 295 = (28.2225851951, 17.9598235065, 2.5656809735)
Atom 296 = (20.5255233773, 10.2627616886, 10.2627616886)
Atom 297 = (20.5255233773, 15.3941425330, 15.3941425330)
Atom 298 = (25.6569042216, 15.3941425330, 10.2627616886)
Atom 299 = (25.6569042216, 10.2627616886, 15.3941425330)
Atom 300 = (28.2225851951, 12.8284615594, 17.9598235065)
Atom 301 = (23.0912043508, 12.8284426622, 12.8284426622)
Atom 302 = (23.0912232481, 17.9598235065, 17.9598235065)
Atom 303 = (28.2225851951, 17.9598235065, 12.8284426622)
Atom 304 = (20.5255233773, 10.2627616886, 20.5255233773)
Atom 305 = (20.5255233773, 15.3941425330, 25.6569042216)
Atom 306 = (25.6569042216, 15.3941425330, 20.5255233773)
Atom 307 = (25.6569042216, 10.2627616886, 25.6569042216)
Atom 308 = (28.2225851951, 12.8284615594, 28.2225851951)
Atom 309 = (23.0912043508, 12.8284426622, 23.0912043508)
Atom 310 = (23.0912232481, 17.9598235065, 28.2225851951)
Atom 311 = (28.2225851951, 17.9598235065, 23.0912043508)
Atom 312 = (20.5255233773, 10.2627616886, 30.7882850659)
Atom 313 = (20.5255233773, 15.3941425330, 35.9196659102)
Atom 314 = (25.6569042216, 15.3941425330, 30.7882850659)
Atom 315 = (25.6569042216, 10.2627616886, 35.9196659102)
Atom 316 = (28.2225851951, 12.8284615594, 38.4853468838)
Atom 317 = (23.0912043508, 12.8284426622, 33.3539660394)
Atom 318 = (23.0912232481, 17.9598235065, 38.4853468838)
Atom 319 = (28.2225851951, 17.9598235065, 33.3539660394)
Atom 320 = (20.5255233773, 20.5255233773, 0.0000000000)
Atom 321 = (20.5255233773, 25.6569042216, 5.1313808443)
Atom 322 = (25.6569042216, 25.6569042216, 0.0000000000)
Atom 323 = (25.6569042216, 20.5255233773, 5.1313808443)
Atom 324 = (28.2225851951, 23.0912232481, 7.6970618178)
Atom 325 = (23.0912043508, 23.0912043508, 2.5656809735)
Atom 326 = (23.0912232481, 28.2225851951, 7.6970618178)
Atom 327 = (28.2225851951, 28.2225851951, 2.5656809735)
Atom 328 = (20.5255233773, 20.5255233773, 10.2627616886)
Atom 329 = (20.5255233773, 25.6569042216, 15.3941425330)
Atom 330 = (25.6569042216, 25.6569042216, 10.2627616886)
Atom 331 = (25.6569042216, 20.5255233773, 15.3941425330)
Atom 332 = (28.2225851951, 23.0912232481, 17.9598235065)
Atom 333 = (23.0912043508, 23.0912043508, 12.8284426622)
Atom 334 = (23.0912232481, 28.2225851951, 17.9598235065)
Atom 335 = (28.2225851951, 28.2225851951, 12.8284426622)
Atom 336 = (20.5255233773, 20.5255233773, 20.5255233773)
Atom 337 = (20.5255233773, 25.6569042216, 25.6569042216)
Atom 338 = (25.6569042216, 25.6569042216, 20.5255233773)
Atom 339 = (25.6569042216, 20.5255233773, 25.6569042216)
Atom 340 = (28.2225851951, 23.0912232481, 28.2225851951)
Atom 341 = (23.0912043508, 23.0912043508, 23.0912043508)
Atom 342 = (23.0912232481, 28.2225851951, 28.2225851951)
Atom 343 = (28.2225851951, 28.2225851951, 23.0912043508)
Atom 344 = (20.5255233773, 20.5255233773, 30.7882850659)
Atom 345 = (20.5255233773, 25.6569042216, 35.9196659102)
Atom 346 = (25.6569042216, 25.6569042216, 30.7882850659)
Atom 347 = (25.6569042216, 20.5255233773, 35.9196659102)
Atom 348 = (28.2225851951, 23.0912232481, 38.4853468838)
Atom 349 = (23.0912043508, 23.0912043508, 33.3539660394)
Atom 350 = (23.0912232481, 28.2225851951, 38.4853468838)
Atom 351 = (28.2225851951, 28.2225851951, 33.3539660394)
Atom 352 = (20.5255233773, 30.7882850659, 0.0000000000)
Atom 353 = (20.5255233773, 35.9196659102, 5.1313808443)
Atom 354 = (25.6569042216, 35.9196659102, 0.0000000000)
Atom 355 = (25.6569042216, 30.7882850659, 5.1313808443)
Atom 356 = (28.2225851951, 33.3539849367, 7.6970618178)
Atom 357 = (23.0912043508, 33.3539660394, 2.5656809735)
Atom 358 = (23.0912232481, 38.4853468838, 7.6970618178)
Atom 359 = (28.2225851951, 38.4853468838, 2.5656809735)
Atom 360 = (20.5255233773, 30.7882850659, 10.2627616886)
Atom 361 = (20.5255233773, 35.9196659102, 15.3941425330)
Atom 362 = (25.6569042216, 35.9196659102, 10.2627616886)
Atom 363 = (25.6569042216, 30.7882850659, 15.3941425330)
Atom 364 = (28.2225851951, 33.3539849367, 17.9598235065)
Atom 365 = (23.0912043508, 33.3539660394, 12.8284426622)
Atom 366 = (23.0912232481, 38.4853468838, 17.9598235065)
Atom 367 = (28.2225851951, 38.4853468838, 12.8284426622)
Atom 368 = (20.5255233773, 30.7882850659, 20.5255233773)
Atom 369 = (20.5255233773, 35.9196659102, 25.6569042216)
Atom 370 = (25.6569042216, 35.9196659102, 20.5255233773)
Atom 371 = (25.6569042216, 30.7882850659, 25.6569042216)
Atom 372 = (28.2225851951, 33.3539849367, 28.2225851951)
Atom 373 = (23.0912043508, 33.3539660394, 23.0912043508)
Atom 374 = (23.0912232481, 38.4853468838, 28.2225851951)
Atom 375 = (28.2225851951, 38.4853468838, 23.0912043508)
Atom 376 = (20.5255233773, 30.7882850659, 30.7882850659)
Atom 377 = (20.5255233773, 35.9196659102, 35.9196659102)
Atom 378 = (25.6569042216, 35.9196659102, 30.7882850659)
Atom 379 = (25.6569042216, 30.7882850659, 35.9196659102)
Atom 380 = (28.2225851951, 33.3539849367, 38.4853468838)
Atom 381 = (23.0912043508, 33.3539660394, 33.3539660394)
Atom 382 = (23.0912232481, 38.4853468838, 38.4853468838)
Atom 383 = (28.2225851951, 38.4853468838, 33.3539660394)
Atom 384 = (30.7882850659, 0.0000000000, 0.0000000000)
Atom 385 = (30.7882850659, 5.1313808443, 5.1313808443)
Atom 386 = (35.9196659102, 5.1313808443, 0.0000000000)
Atom 387 = (35.9196659102, 0.0000000000, 5.1313808443)
Atom 388 = (38.4853468838, 2.5656998708, 7.6970618178)
Atom 389 = (33.3539660394, 2.5656809735, 2.5656809735)
Atom 390 = (33.3539849367, 7.6970618178, 7.6970618178)
Atom 391 = (38.4853468838, 7.6970618178, 2.5656809735)
Atom 392 = (30.7882850659, 0.0000000000, 10.2627616886)
Atom 393 = (30.7882850659, 5.1313808443, 15.3941425330)
Atom 394 = (35.9196659102, 5.1313808443, 10.2627616886)
Atom 395 = (35.9196659102, 0.0000000000, 15.3941425330)
Atom 396 = (38.4853468838, 2.5656998708, 17.9598235065)
Atom 397 = (33.3539660394, 2.5656809735, 12.8284426622)
Atom 398 = (33.3539849367, 7.6970618178, 17.9598235065)
Atom 399 = (38.4853468838, 7.6970618178, 12.8284426622)
Atom 400 = (30.7882850659, 0.0000000000, 20.5255233773)
Atom 401 = (30.7882850659, 5.1313808443, 25.6569042216)
Atom 402 = (35.9196659102, 5.1313808443, 20.5255233773)
Atom 403 = (35.9196659102, 0.0000000000, 25.6569042216)
Atom 404 = (38.4853468838, 2.5656998708, 28.2225851951)
Atom 405 = (33.3539660394, 2.5656809735, 23.0912043508)
Atom 406 = (33.3539849367, 7.6970618178, 28.2225851951)
Atom 407 = (38.4853468838, 7.6970618178, 23.0912043508)
Atom 408 = (30.7882850659, 0.0000000000, 30.7882850659)
Atom 409 = (30.7882850659, 5.1313808443, 35.9196659102)
Atom 410 = (35.9196659102, 5.1313808443, 30.7882850659)
Atom 411 = (35.9196659102, 0.0000000000, 35.9196659102)
Atom 412 = (38.4853468838, 2.5656998708, 38.4853468838)
Atom 413 = (33.3539660394, 2.5656809735, 33.3539660394)
Atom 414 = (33.3539849367, 7.6970618178, 38.4853468838)
Atom 415 = (38.4853468838, 7.6970618178, 33.3539660394)
Atom 416 = (30.7882850659, 10.2627616886, 0.0000000000)
Atom 417 = (30.7882850659, 15.3941425330, 5.1313808443)
Atom 418 = (35.9196659102, 15.3941425330, 0.0000000000)
Atom 419 = (35.9196659102, 10.2627616886, 5.1313808443)
Atom 420 = (38.4853468838, 12.8284615594, 7.6970618178)
Atom 421 = (33.3539660394, 12.8284426622, 2.5656809735)
Atom 422 = (33.3539849367, 17.9598235065, 7.6970618178)
Atom 423 = (38.4853468838, 17.9598235065, 2.5656809735)
Atom 424 = (30.7882850659, 10.2627616886, 10.2627616886)
Atom 425 = (30.7882850659, 15.3941425330, 15.3941425330)
Atom 426 = (35.9196659102, 15.3941425330, 10.2627616886)
Atom 427 = (35.9196659102, 10.2627616886, 15.3941425330)
Atom 428 = (38.4853468838, 12.8284615594, 17.9598235065)
Atom 429 = (33.3539660394, 12.8284426622, 12.8284426622)
Atom 430 = (33.3539849367, 17.9598235065, 17.9598235065)
Atom 431 = (38.4853468838, 17.9598235065, 12.8284426622)
Atom 432 = (30.7882850659, 10.2627616886, 20.5255233773)
Atom 433 = (30.7882850659, 15.3941425330, 25.6569042216)
Atom 434 = (35.9196659102, 15.3941425330, 20.5255233773)
Atom 435 = (35.9196659102, 10.2627616886, 25.6569042216)
Atom 436 = (38.4853468838, 12.8284615594, 28.2225851951)
Atom 437 = (33.3539660394, 12.8284426622, 23.0912043508)
Atom 438 = (33.3539849367, 17.9598235065, 28.2225851951)
Atom 439 = (38.4853468838, 17.9598235065, 23.0912043508)
Atom 440 = (30.7882850659, 10.2627616886, 30.7882850659)
Atom 441 = (30.7882850659, 15.3941425330, 35.9196659102)
Atom 442 = (35.9196659102, 15.3941425330, 30.7882850659)
Atom 443 = (35.9196659102, 10.2627616886, 35.9196659102)
Atom 444 = (38.4853468838, 12.8284615594, 38.4853468838)
Atom 445 = (33.3539660394, 12.8284426622, 33.3539660394)
Atom 446 = (33.3539849367, 17.9598235065, 38.4853468838)
Atom 447 = (38.4853468838, 17.9598235065, 33.3539660394)
Atom 448 = (30.7882850659, 20.5255233773, 0.0000000000)
Atom 449 = (30.7882850659, 25.6569042216, 5.1313808443)
Atom 450 = (35.9196659102, 25.6569042216, 0.0000000000)
Atom 451 = (35.9196659102, 20.5255233773, 5.1313808443)
Atom 452 = (38.4853468838, 23.0912232481, 7.6970618178)
Atom 453 = (33.3539660394, 23.0912043508, 2.5656809735)
Atom 454 = (33.3539849367, 28.2225851951, 7.6970618178)
Atom 455 = (38.4853468838, 28.2225851951, 2.5656809735)
Atom 456 = (30.7882850659, 20.5255233773, 10.2627616886)
Atom 457 = (30.7882850659, 25.6569042216, 15.3941425330)
Atom 458 = (35.9196659102, 25.6569042216, 10.2627616886)
Atom 459 = (35.9196659102, 20.5255233773, 15.3941425330)
Atom 460 = (38.4853468838, 23.0912232481, 17.9598235065)
Atom 461 = (33.3539660394, 23.0912043508, 12.8284426622)
Atom 462 = (33.3539849367, 28.2225851951, 17.9598235065)
Atom 463 = (38.4853468838, 28.2225851951, 12.8284426622)
Atom 464 = (30.7882850659, 20.5255233773, 20.5255233773)
Atom 465 = (30.7882850659, 25.6569042216, 25.6569042216)
Atom 466 = (35.9196659102, 25.6569042216, 20.5255233773)
Atom 467 = (35.9196659102, 20.5255233773, 25.6569042216)
Atom 468 = (38.4853468838, 23.0912232481, 28.2225851951)
Atom 469 = (33.3539660394, 23.0912043508, 23.0912043508)
Atom 470 = (33.3539849367, 28.2225851951, 28.2225851951)
Atom 471 = (38.4853468838, 28.2225851951, 23.0912043508)
Atom 472 = (30.7882850659, 20.5255233773, 30.7882850659)
Atom 473 = (30.7882850659, 25.6569042216, 35.9196659102)
Atom 474 = (35.9196659102, 25.6569042216, 30.7882850659)
Atom 475 = (35.9196659102, 20.5255233773, 35.9196659102)
Atom 476 = (38.4853468838, 23.0912232481, 38.4853468838)
Atom 477 = (33.3539660394, 23.0912043508, 33.3539660394)
Atom 478 = (33.3539849367, 28.2225851951, 38.4853468838)
Atom 479 = (38.4853468838, 28.2225851951, 33.3539660394)
Atom 480 = (30.7882850659, 30.7882850659, 0.0000000000)
Atom 481 = (30.7882850659, 35.9196659102, 5.1313808443)
Atom 482 = (35.9196659102, 35.9196659102, 0.0000000000)
Atom 483 = (35.9196659102, 30.7882850659, 5.1313808443)
Atom 484 = (38.4853468838, 33.3539849367, 7.6970618178)
Atom 485 = (33.3539660394, 33.3539660394, 2.5656809735)
Atom 486 = (33.3539849367, 38.4853468838, 7.6970618178)
Atom 487 = (38.4853468838, 38.4853468838, 2.5656809735)
Atom 488 = (30.7882850659, 30.7882850659, 10.2627616886)
Atom 489 = (30.7882850659, 35.9196659102, 15.3941425330)
Atom 490 = (35.9196659102, 35.9196659102, 10.2627616886)
Atom 491 = (35.9196659102, 30.7882850659, 15.3941425330)
Atom 492 = (38.4853468838, 33.3539849367, 17.9598235065)
Atom 493 = (33.3539660394, 33.3539660394, 12.8284426622)
Atom 494 = (33.3539849367, 38.4853468838, 17.9598235065)
Atom 495 = (38.4853468838, 38.4853468838, 12.8284426622)
Atom 496 = (30.7882850659, 30.7882850659, 20.5255233773)
Atom 497 = (30.7882850659, 35.9196659102, 25.6569042216)
Atom 498 = (35.9196659102, 35.9196659102, 20.5255233773)
Atom 499 = (35.9196659102, 30.7882850659, 25.6569042216)
Atom 500 = (38.4853468838, 33.3539849367, 28.2225851951)
Atom 501 = (33.3539660394, 33.3539660394, 23.0912043508)
Atom 502 = (33.3539849367, 38.4853468838, 28.2225851951)
Atom 503 = (38.4853468838, 38.4853468838, 23.0912043508)
Atom 504 = (30.7882850659, 30.7882850659, 30.7882850659)
Atom 505 = (30.7882850659, 35.9196659102, 35.9196659102)
Atom 506 = (35.9196659102, 35.9196659102, 30.7882850659)
Atom 507 = (35.9196659102, 30.7882850659, 35.9196659102)
Atom 508 = (38.4853468838, 33.3539849367, 38.4853468838)
Atom 509 = (33.3539660394, 33.3539660394, 33.3539660394)
Atom 510 = (33.3539849367, 38.4853468838, 38.4853468838)
Atom 511 = (38.4853468838, 38.4853468838, 33.3539660394)

Default periodic omega parameter = 0.0633749117

Using atomic-centered grid with Becke weight for periodic system


Basis set:       def2-svp
Total atoms:     512
Total charge:    0
Total electrons: 7168 (3584-alpha, 3584-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  9728
Total AO shells: 4096 (2048 S-shells; 1536 P-shells; 512 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -26336.768489998532 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 1 
Atom #1 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 69327.74278, which suppose to be the same as real space unit cell volume 69178.74943, the difference indicates how bad your result is.
| time to set the grid = 128.62 s
DFT grid points: 4939275 (9647 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     4.0214739438  -148248.5846399780  7166.2557033478  -10652.8168594830  660.50 0.00 7.47 156.95  -148248.5846399780   825.27  
|    2     0.0254740545    +127.2171059614  7168.4262453049  -10644.4756285583  5291.79 0.00 14.81 219.90  -148121.3675340165  5527.08  
|    3     0.0059594908      -0.4428443664  7168.5022978490  -10641.4453206393  4816.29 0.00 15.33 220.65  -148121.8103783829  5053.00  
|    4     0.0010909230      -0.0273771657  7168.4866317600  -10643.6211120887  4496.46 0.00 15.52 219.97  -148121.8377555486  4732.86  
|    5     0.0028398600      +0.0078894185  7168.4872600776  -10643.1433487919  4226.03 0.00 15.29 220.50  -148121.8298661301  4462.80  
|    6     0.0007099876      -0.0086355275  7168.4879000217  -10643.1177334775  4107.65 0.00 15.54 220.65  -148121.8385016577  4345.05  
|    7     0.0002667704      -0.0002960942  7168.4880607103  -10643.1167826663  3496.30 0.00 15.71 219.85  -148121.8387977518  3733.17  
|    8     0.0001829664      +0.0020034121  7168.4822694991  -10643.1147363372  3232.89 0.00 15.89 220.60  -148121.8367943397  3470.93  
|    9     0.0002587200      +0.0017991261  7168.4801358786  -10643.1142457166  5396.79 0.00 18.19 219.83  -148121.8349952137  5636.62  
|   10     0.0002101807      -0.0000169032  7168.4801614744  -10643.1144965354  3176.44 0.00 16.26 219.96  -148121.8350121169  3414.52  
|   11     0.0002166280      -0.0000006446  7168.4801599570  -10643.1144877481  2466.38 0.00 16.27 219.71  -148121.8350127615  2704.23  
|   12     0.0003052304      -0.0000986408  7168.4803693583  -10643.1145508901  3250.49 0.00 16.44 220.26  -148121.8351114024  3489.15  
|   13     0.0001072677      +0.0001867610  7168.4799619489  -10643.1144176219  3505.85 0.00 16.51 219.77  -148121.8349246414  3744.12  
|   14     0.0000643424      -0.0000051946  7168.4800113198  -10643.1144271538  3465.41 0.00 16.28 219.41  -148121.8349298360  3703.00  
|   15     0.0000255659      -0.0000023356  7168.4799976547  -10643.1143612848  2967.33 0.00 16.29 219.87  -148121.8349321716  3205.25  
|   16     0.0000015111      -0.0000028279  7168.4799886101  -10643.1144254358  2830.19 0.00 16.21 220.51  -148121.8349349995  3068.89  
|   17     0.0000017986      -0.0000051927  7168.4799877372  -10643.1144414548  5384.71 0.00 18.35 220.41  -148121.8349401922  5625.35  
|   18     0.0000013677      -0.0000001737  7168.4799877635  -10643.1144452407  1691.52 0.00 16.88 220.05  -148121.8349403659  1930.34  
|   19     0.0000009817      -0.0000000962  7168.4799875854  -10643.1144477798  1677.59 0.00 24.49 219.92  -148121.8349404621  1914.52  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -148121.8349404621 a.u.
| WARNING: Final energy is higher than the lowest energy by    0.0038573.
HOMO-LUMO GAP: 0.669 eV
CENTER OF MASS: {10.182786, 10.182786, 10.182785} ANGS
DIPOLE MOMENT: {17.649968, 17.623082, 17.669387} (|D| = 30.566348) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 70879.80 sec 

| Job finished: Fri Oct  4 15:27:10 2024



==> anc/files/timings/scaling/Silicon/cell_dims <==
  5.43082   0.00000   0.00000
  0.00000   5.43082   0.00000
  0.00000   0.00000   5.43082


==> anc/files/timings/scaling/Silicon/supercell_builder.py <==
from ase.io import read, write
from ase.build import make_supercell
from ase.geometry import cell_to_cellpar
import numpy as np

import sys

mulitiplier = int(sys.argv[1])

def build_supercell_with_lattice(xyz_file, expansion_factors, output_file, cell_dimensions):
    """
    Build a supercell from a unit cell in xyz format and defined lattice vectors.
    
    Parameters:
    xyz_file (str): Path to the input XYZ file.
    expansion_factors (tuple): Expansion along x, y, z directions (e.g., (2, 2, 2)).
    output_file (str): Path to save the expanded supercell.
    cell_dimensions (list of lists): Lattice vectors defining the unit cell.
                                     Example: [[a_x, a_y, a_z], [b_x, b_y, b_z], [c_x, c_y, c_z]]
    """
    # Read the unit cell from the xyz file
    unit_cell = read(xyz_file)
    
    # Set the unit cell dimensions (lattice vectors)
    unit_cell.set_cell(cell_dimensions)
    unit_cell.set_pbc(True)  # Enable periodic boundary conditions
    
    # Define the transformation matrix for the supercell expansion
    scaling_matrix = np.diag(expansion_factors)
    
    # Build the supercell
    supercell = make_supercell(unit_cell, scaling_matrix, wrap = False)
    
    # Save the supercell to a new XYZ file
    lattice_parameters = cell_to_cellpar(supercell.cell)  # a, b, c, α, β, γ
    a, b, c, alpha, beta, gamma = lattice_parameters
    
    # Create the comment line with lattice parameters
    comment_line = f"3D {a:.6f} {b:.6f} {c:.6f} {alpha:.6f} {beta:.6f} {gamma:.6f}"
    
    # Write the XYZ file with the comment line
    with open(output_file, 'w') as f:
        # Write the number of atoms
        f.write(f"{len(supercell)}\n")
        # Write the comment line
        f.write(comment_line + "\n")
        # Write atom positions
        for atom in supercell:
            f.write(f"{atom.symbol} {atom.x:.6f} {atom.y:.6f} {atom.z:.6f}\n")
    
    print(f"Supercell saved to {output_file} with lattice parameters: {comment_line}")

# Example usage:
# Lattice vectors for the unit cell
cell_dimensions = np.genfromtxt('cell_dims')

# Expand the unit cell by 2x along x, 2x along y, and 3x along z

build_supercell_with_lattice('unit_cell.xyz', (mulitiplier,mulitiplier,mulitiplier), f'{mulitiplier}x_supercell/geometry.xyz', cell_dimensions)



==> anc/files/timings/scaling/Silicon/unit_cell.xyz <==
8

Si   0.00000   0.00000   0.00000
Si   0.00000   2.71541   2.71541
Si   2.71541   2.71541   0.00000
Si   2.71541   0.00000   2.71541
Si   4.07311   1.35771   4.07311
Si   1.35770   1.35770   1.35770
Si   1.35771   4.07311   4.07311
Si   4.07311   4.07311   1.35770


==> anc/files/timings/scaling/ZnO/1x_supercell/geometry.xyz <==
4
3D 3.250000 3.249998 5.207000 90.000000 90.000000 120.000023
Zn -0.000160 1.876480 0.000000
O -0.000160 1.876480 1.989070
Zn 1.625160 0.938100 2.603500
O 1.625160 0.938100 4.592570


==> anc/files/timings/scaling/ZnO/1x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       ./tcbasis.ao
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/ZnO/1x_supercell/tc_hf_pbc.out <==
| Use device 5 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Tue Sep 17 18:37:16 2024
| On fire-21-01 (available memory: 674160 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g5  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fccd1fc0000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fccd1f06000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fccd1eea000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fccd1b00000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fccd1a17000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fcccfe00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fcccfaa8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fccd1a11000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fccd19e6000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fcccdc8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fcccd831000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fcccd600000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fccd19d9000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fccd19d3000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fccd19b7000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fccd19b1000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fcc74cba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fccd18ee000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fcc59e34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fcc59a88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fcc576be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fcc575c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fcc56f7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fcc56ae9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fcccd814000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fcc56ab4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fcc567e1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fcc56780000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fcc566dc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fcc56298000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fcc5462b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fcc54200000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fcc4da00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fcc42c00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fcc32e00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fcc2bc00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fcc09400000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fcc07dd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fcc07a00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fcc077d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fcc07200000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fcc06e00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fcc5460b000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fcc54593000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fcc06bd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fccd1fc2000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fcc54569000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fcc54548000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fcc54529000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fcc544bc000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fcc544a8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fcc4d9ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fcc4d94d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fccd18d1000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fcc32d31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fcc541f2000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fcccd80f000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fcccd80a000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fcc541c6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fcc0765a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fcc541c1000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fcc03a00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fcc07056000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fcc03815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fcc42bb8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fcc32ceb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fcc32c69000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fcc2bb35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fcc07da2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fcc4d941000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fcc4d933000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fcc32c4e000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fcc07d7f000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fcc036da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fcc42ba0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fcc32c47000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fcc07d6b000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fcc07d5e000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 23
|  AVAILABLE: 977
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1319395584

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 3.2500000000 A, b = 3.2499980000 A, c = 5.2070000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 120.0000230000 deg
Real space lattice vector in a.u.:
(6.1416094601, 0.0000000000, 0.0000000000), (-3.0708049754, 5.3187853068, 0.0000000000), (0.0000000000, 0.0000000000, 9.8398032181), 
Reciprocal space lattice vector in a.u.:
(1.0230519130, 0.5906598450, -0.0000000000), (0.0000000000, 1.1813195955, -0.0000000000), (0.0000000000, -0.0000000000, 0.6385478620), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (-0.0003023562, 3.5460330214, 0.0000000000)
Atom 1 = (-0.0003023562, 3.5460330214, 3.7587972704)
Atom 2 = (3.0711070862, 1.7727519491, 4.9199016090)
Atom 3 = (3.0711070862, 1.7727519491, 8.6786988794)

Default periodic omega parameter = 0.3797938369


****** QM coordinates ******
Zn        -0.0001600000         1.8764800000         0.0000000000  
O        -0.0001600000         1.8764800000         1.9890700000  
Zn         1.6251600000         0.9381000000         2.6035000000  
O         1.6251600000         0.9381000000         4.5925700000  

Basis set:       ./tcbasis.ao
Total atoms:     4
Total charge:    0
Total electrons: 76 (38-alpha, 38-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  82
Total AO shells: 32 (16 S-shells; 10 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -556.185674436392 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1     3.4010685929   -3692.0380966609  2.14 45.72 0.00 0.00   -3692.0380966609    47.86  
|    2     0.3027691825      +1.4027161382  9.58 125.57 0.09 0.00   -3690.6353805227   135.23  
|    3     0.2964342586      +0.1604123886  9.50 125.26 0.01 0.00   -3690.4749681341   134.77  
|    4     0.0460363336      -0.3471539198  9.45 122.84 0.00 0.00   -3690.8221220539   132.30  
|    5     0.0199874525      -0.0091473164  8.93 112.70 0.03 0.00   -3690.8312693702   121.65  
|    6     0.0078967275      -0.0009437026  8.62 106.06 0.09 0.00   -3690.8322130729   114.77  
|    7     0.0021619258      -0.0001821902  7.90 96.52 0.05 0.00   -3690.8323952630   104.47  
|    8     0.0005589637      -0.0000222205  7.72 91.19 0.06 0.00   -3690.8324174836    98.98  
|    9     0.0001703382      -0.0000020117  9.31 126.59 0.05 0.00   -3690.8324194952   135.94  
|   10     0.0000628455      -0.0000001078  7.64 79.63 0.05 0.00   -3690.8324196031    87.32  
|   11     0.0000078310      -0.0000000011  6.75 72.45 0.05 0.00   -3690.8324196042    79.25  
|   12     0.0000048272      +0.0000000035  5.92 58.83 0.06 0.00   -3690.8324196007    64.81  
|   13     0.0000010016      +0.0000000046  5.84 58.08 0.01 0.00   -3690.8324195961    63.93  
|   14     0.0000002277      -0.0000000000  4.99 45.05 0.09 0.00   -3690.8324195961    50.13  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -3690.8324195961 a.u.
HOMO-LUMO GAP: 1.718 eV
CENTER OF MASS: {0.812500, 1.407290, 1.692718} ANGS
DIPOLE MOMENT: {0.524917, -0.303070, -25.874322} (|D| = 25.881421) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 1371.48 sec 

| Job finished: Tue Sep 17 19:07:47 2024



==> anc/files/timings/scaling/ZnO/1x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/ZnO/1x_supercell/tc_pbe0_pbc.out <==
| Use device 5 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Tue Sep 17 19:08:02 2024
| On fire-21-01 (available memory: 676646 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g5  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fff557f3000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fd9e32be000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fd9e32a2000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fd9e2eb8000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fd9e2dcf000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fd9e1200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fd9e0ea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fd9e2dc9000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fd9e2d9e000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fd9df08b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fd9dec31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fd9dea00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fd9e2d91000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fd9e2d8b000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fd9e2d6f000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fd9e2d69000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fd9860ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fd985ff9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fd96b173000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fd96adc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fd9689fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fd968905000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fd9682b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fd967e28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fd9e2d48000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fd9e2d13000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fd967b55000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fd967af4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fd967a50000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fd96760c000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fd96599f000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fd965600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fd95ee00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fd954000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fd944200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fd93d000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fd91a800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fd9191d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fd918e00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fd918bd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fd918600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fd918200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fd9e2ced000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fd965927000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fd917fd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fd9e3374000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fd9658fd000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fd9dec10000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fd9658de000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fd95ed93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fd9e2cd7000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fd95ed3f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fd953fa1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fd9658cd000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fd944131000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fd9658bf000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fd9dec0b000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fd9658ba000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fd9655d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fd918a5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fd9658b5000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fd914e00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fd918456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fd914c15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fd9440e9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fd9440a3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fd93cf7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fd914b4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fd944074000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fd9658ab000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fd9655c8000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fd944059000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fd93cf5b000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fd914a0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fd93cf43000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fd9655c1000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fd944045000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fd95ed32000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 23
|  AVAILABLE: 977
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 461898680

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 3.2500000000 A, b = 3.2499980000 A, c = 5.2070000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 120.0000230000 deg
Real space lattice vector in a.u.:
(6.1416094601, 0.0000000000, 0.0000000000), (-3.0708049754, 5.3187853068, 0.0000000000), (0.0000000000, 0.0000000000, 9.8398032181), 
Reciprocal space lattice vector in a.u.:
(1.0230519130, 0.5906598450, -0.0000000000), (0.0000000000, 1.1813195955, -0.0000000000), (0.0000000000, -0.0000000000, 0.6385478620), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (-0.0003023562, 3.5460330214, 0.0000000000)
Atom 1 = (-0.0003023562, 3.5460330214, 3.7587972704)
Atom 2 = (3.0711070862, 1.7727519491, 4.9199016090)
Atom 3 = (3.0711070862, 1.7727519491, 8.6786988794)

Default periodic omega parameter = 0.3797938369

Using atomic-centered grid with Becke weight for periodic system

****** QM coordinates ******
Zn        -0.0001600000         1.8764800000         0.0000000000  
O        -0.0001600000         1.8764800000         1.9890700000  
Zn         1.6251600000         0.9381000000         2.6035000000  
O         1.6251600000         0.9381000000         4.5925700000  

Basis set:       ./tcbasis.ao
Total atoms:     4
Total charge:    0
Total electrons: 76 (38-alpha, 38-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  82
Total AO shells: 32 (16 S-shells; 10 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -556.185674436392 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 321.67205, which suppose to be the same as real space unit cell volume 321.42605, the difference indicates how bad your result is.
| time to set the grid = 0.11 s
DFT grid points: 53078 (13269 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     2.9762618827   -3705.5610217389    76.3973343278  -120.5797102806  2.14 45.73 0.00 1.08   -3705.5610217389    48.95  
|    2     0.4219192113      +1.6011629999    75.9933374328  -119.9800656238  9.69 127.20 0.06 1.42   -3703.9598587390   138.37  
|    3     0.5711228434      +0.6111076900    75.9977926565  -120.4628140841  9.65 128.15 0.06 1.44   -3703.3487510490   139.30  
|    4     0.1004064609      -1.0199739940    75.9932552132  -120.5653147602  9.63 125.06 0.06 1.46   -3704.3687250430   136.20  
|    5     0.0345365512      -0.0258114664    75.9934909677  -120.1979094644  8.80 112.84 0.01 1.44   -3704.3945365094   123.08  
|    6     0.0021903713      -0.0029530991    75.9934539351  -120.3204036664  8.73 108.34 0.01 1.41   -3704.3974896085   118.49  
|    7     0.0010298304      -0.0000162277    75.9934717567  -120.3180231194  7.51 90.56 0.00 1.40   -3704.3975058362    99.47  
|    8     0.0001380741      -0.0000033608    75.9934647155  -120.3177666076  7.25 84.19 0.10 1.44   -3704.3975091970    92.97  
|    9     0.0000485294      +0.0000002647    75.9934657185  -120.3176850327  9.42 128.24 0.05 1.42   -3704.3975089323   139.13  
|   10     0.0000304380      -0.0000000130    75.9934657296  -120.3176816473  6.30 65.99 0.05 1.41   -3704.3975089453    73.76  
|   11     0.0000008926      -0.0000000075    75.9934657515  -120.3176737365  6.42 68.89 0.06 1.43   -3704.3975089528    76.80  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -3704.3975089528 a.u.
HOMO-LUMO GAP: 0.888 eV
CENTER OF MASS: {0.812500, 1.407290, 1.692718} ANGS
DIPOLE MOMENT: {0.527805, -0.303592, -21.227406} (|D| = 21.236137) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 1186.71 sec 

| Job finished: Tue Sep 17 19:35:31 2024



==> anc/files/timings/scaling/ZnO/1x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/ZnO/1x_supercell/tc_pbe_pbc.out <==
| Use device 5 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Tue Sep 17 19:35:54 2024
| On fire-21-01 (available memory: 671345 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g5  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc1a9ec000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f73e3145000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f73e3129000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f73e2d3f000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f73e2c56000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f73e1000000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f73e0ca8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f73e2c50000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f73e2c25000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f73dee8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f73dea31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f73de800000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f73e2c18000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f73e2c12000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f73e2bf6000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f73e2bf0000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f7385eba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f73e2b2d000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f736b034000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f736ac88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f73688be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f73687c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f736817a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f7367ce9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f73e2b0e000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f73e2ad9000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f7367a16000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f73679b5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f7367911000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f73674cd000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f7365860000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f7365400000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f735ec00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f7353e00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f7344000000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f733ce00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f731a600000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f7318fd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f7318c00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f73189d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f7318400000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f7318000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f73dea11000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f73657e8000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f7317dd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f73e31fb000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f73657be000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f736579d000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f736577e000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f7365711000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f73656fd000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f73656a9000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f735eba1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f73653ef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f7343f31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f73653e1000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f73dea0a000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f73653dc000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f735eb77000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f731885a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f73653d5000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f7314c00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f7318256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f7314a15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f7353db8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f735eb31000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f7343eaf000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f733cd35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f7343e80000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f73653c9000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f7353daa000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f7343e65000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f7318fae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f73148da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f7343e4d000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f73653c0000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f7318f9a000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f7318f8d000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 22
|  AVAILABLE: 978
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 929434915

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 3.2500000000 A, b = 3.2499980000 A, c = 5.2070000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 120.0000230000 deg
Real space lattice vector in a.u.:
(6.1416094601, 0.0000000000, 0.0000000000), (-3.0708049754, 5.3187853068, 0.0000000000), (0.0000000000, 0.0000000000, 9.8398032181), 
Reciprocal space lattice vector in a.u.:
(1.0230519130, 0.5906598450, -0.0000000000), (0.0000000000, 1.1813195955, -0.0000000000), (0.0000000000, -0.0000000000, 0.6385478620), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (-0.0003023562, 3.5460330214, 0.0000000000)
Atom 1 = (-0.0003023562, 3.5460330214, 3.7587972704)
Atom 2 = (3.0711070862, 1.7727519491, 4.9199016090)
Atom 3 = (3.0711070862, 1.7727519491, 8.6786988794)

Default periodic omega parameter = 0.3797938369

Using atomic-centered grid with Becke weight for periodic system

****** QM coordinates ******
Zn        -0.0001600000         1.8764800000         0.0000000000  
O        -0.0001600000         1.8764800000         1.9890700000  
Zn         1.6251600000         0.9381000000         2.6035000000  
O         1.6251600000         0.9381000000         4.5925700000  

Basis set:       ./tcbasis.ao
Total atoms:     4
Total charge:    0
Total electrons: 76 (38-alpha, 38-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  82
Total AO shells: 32 (16 S-shells; 10 P-shells; 6 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -556.185674436392 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 321.67205, which suppose to be the same as real space unit cell volume 321.42605, the difference indicates how bad your result is.
| time to set the grid = 0.12 s
DFT grid points: 53078 (13269 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1     2.8592509662   -3708.9017995118    76.3973343278  -159.6060831209  2.14 0.00 0.00 1.11   -3708.9017995118     3.25  
|    2     0.9602616933      +2.7596897531    75.9955207416  -156.8031550964  9.79 0.00 0.05 1.46   -3706.1421097587    11.30  
|    3     0.8012958361      +0.1871151430    75.9973835419  -160.7451560485  9.82 0.00 0.07 1.41   -3705.9549946157    11.31  
|    4     0.1724160365      -1.7332384776    75.9933700645  -159.9599108959  9.79 0.00 0.07 1.49   -3707.6882330933    11.34  
|    5     0.2209708187      +0.1264196478    75.9949574458  -158.2558827086  9.23 0.00 0.06 1.43   -3707.5618134455    10.73  
|    6     0.0727306580      -0.1988403264    75.9935793522  -159.4759960264  9.19 0.00 0.05 1.40   -3707.7606537719    10.64  
|    7     0.0208014854      -0.0146003559    75.9935423159  -159.2606501016  8.57 0.00 0.05 1.47   -3707.7752541277    10.09  
|    8     0.0143123816      -0.0009589358    75.9937431721  -159.1939082312  8.51 0.00 0.05 1.43   -3707.7762130636    10.00  
|    9     0.0009426642      -0.0008342769    75.9936405336  -159.1796591957  9.49 0.00 0.01 1.40   -3707.7770473405    10.90  
|   10     0.0003320506      -0.0000050795    75.9936427841  -159.1781472744  7.44 0.00 0.01 1.43   -3707.7770524200     8.88  
|   11     0.0000414103      -0.0000005354    75.9936443661  -159.1772932074  7.04 0.00 0.06 1.42   -3707.7770529554     8.53  
|   12     0.0000052192      -0.0000000021    75.9936444577  -159.1771263322  6.18 0.00 0.05 1.45   -3707.7770529575     7.68  
|   13     0.0000079494      -0.0000000008    75.9936444488  -159.1771378819  5.32 0.00 0.05 1.41   -3707.7770529583     6.78  
|   14     0.0000005546      -0.0000000002    75.9936444460  -159.1771402172  5.24 0.00 0.07 1.47   -3707.7770529585     6.78  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -3707.7770529585 a.u.
HOMO-LUMO GAP: 0.315 eV
CENTER OF MASS: {0.812500, 1.407290, 1.692718} ANGS
DIPOLE MOMENT: {0.538058, -0.309823, -19.373127} (|D| = 19.383074) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 128.42 sec 

| Job finished: Tue Sep 17 19:45:45 2024



==> anc/files/timings/scaling/ZnO/1x_supercell/tcbasis.ao <==
### def2-SVP sans F

ATOM O
S  5
   2266.1767785             -0.53431809926E-02
    340.87010191            -0.39890039230E-01
     77.363135167           -0.17853911985
     21.479644940           -0.46427684959
      6.6589433124          -0.44309745172
S  1
      0.80975975668          1.0000000
S  1
      0.25530772234          1.0000000
P  3
     17.721504317            0.43394573193E-01
      3.8635505440           0.23094120765
      1.0480920883           0.51375311064
P  1
      0.27641544411          1.0000000
D  1
      1.2000000              1.0000000

ATOM Zn
S  6
  82000.7116290              0.14210764000E-02
  12312.4717770              0.10891499487E-01
   2801.3944193              0.54057188059E-01
    790.99424302             0.18847463904
    257.56551079             0.38346549346
     88.814933400            0.29723794197
S  3
    171.86353716            -0.11051849523
     20.302534785            0.64607716984
      8.3464123068           0.44220117322
S  3
     14.847536940           -0.22705309278
      2.4495029507           0.72433217935
      0.99845821824          0.44836495592
S  1
      0.11891307937          1.0000000
S  1
      0.42297428760E-01      1.0000000
P  5
   1071.5185372              0.92767797235E-02
    252.69712152             0.69541149434E-01
     80.100829126            0.27156772564
     28.903393172            0.53401355573
     10.768899879            0.34501323446
P  3
      5.6446212530           0.34129600164
      2.1678291347           0.56390521973
      0.80540898341          0.23676109735
P  1
      0.1624550              1.0000000
D  4
     56.088939191            0.29588869140E-01
     15.751908917            0.158725714045
      5.3115812367           0.379762291591
      1.7737904917           0.468989591719
D  1
      0.51975583665           .309071490776



==> anc/files/timings/scaling/ZnO/2x_supercell/geometry.xyz <==
32
3D 6.500000 6.499996 10.414000 90.000000 90.000000 120.000023
Zn -0.000160 1.876480 0.000000
O -0.000160 1.876480 1.989070
Zn 1.625160 0.938100 2.603500
O 1.625160 0.938100 4.592570
Zn -0.000160 1.876480 5.207000
O -0.000160 1.876480 7.196070
Zn 1.625160 0.938100 7.810500
O 1.625160 0.938100 9.799570
Zn -1.625160 4.691060 0.000000
O -1.625160 4.691060 1.989070
Zn 0.000160 3.752680 2.603500
O 0.000160 3.752680 4.592570
Zn -1.625160 4.691060 5.207000
O -1.625160 4.691060 7.196070
Zn 0.000160 3.752680 7.810500
O 0.000160 3.752680 9.799570
Zn 3.249840 1.876480 0.000000
O 3.249840 1.876480 1.989070
Zn 4.875160 0.938100 2.603500
O 4.875160 0.938100 4.592570
Zn 3.249840 1.876480 5.207000
O 3.249840 1.876480 7.196070
Zn 4.875160 0.938100 7.810500
O 4.875160 0.938100 9.799570
Zn 1.624840 4.691060 0.000000
O 1.624840 4.691060 1.989070
Zn 3.250160 3.752680 2.603500
O 3.250160 3.752680 4.592570
Zn 1.624840 4.691060 5.207000
O 1.624840 4.691060 7.196070
Zn 3.250160 3.752680 7.810500
O 3.250160 3.752680 9.799570


==> anc/files/timings/scaling/ZnO/2x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       ./tcbasis.ao
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/ZnO/2x_supercell/tc_hf_pbc.out <==
| Use device 5 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Tue Sep 17 19:47:25 2024
| On fire-21-01 (available memory: 669835 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g5  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc5a5f3000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f679f650000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f679f634000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f679f24a000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f679f161000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f679d600000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f679d2a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f679f15b000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f679f130000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f679b48b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f679b031000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f679ae00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f679f123000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f679f11d000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f679f101000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f679f0fb000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f67424ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f67423f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f6727573000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f67271c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f6724dfd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f6724d05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f67246b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f6724228000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f679f0da000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f67241f3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f6723f20000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f6723ebf000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f6723e1b000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f67239d7000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f6721d6a000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f6721a00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f671b200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f6710400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f6700600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f66f9400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f66d6c00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f66d55d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f66d5200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f66d4fd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f66d4a00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f66d4600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f679b011000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f6721cf2000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f66d43d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f679f706000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f6721cc8000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f67219df000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f6721ca9000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f671b193000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f67219cb000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f671b13f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f67103a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f67005ef000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f6700520000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f671b131000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f679b00a000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f67219c6000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f67004f6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f66d4e5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f67004f1000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f66d1200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f66d4856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f66d1015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f67004a9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f6700463000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f66f937e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f66d0f4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f66f934f000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f670045b000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f670044d000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f66f9334000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f66d55ae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f66d0e0f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f66d5596000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f6700444000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f66d5582000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f66d5575000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 22
|  AVAILABLE: 978
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 688971945

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 6.5000000000 A, b = 6.4999960000 A, c = 10.4140000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 120.0000230000 deg
Real space lattice vector in a.u.:
(12.2832189202, 0.0000000000, 0.0000000000), (-6.1416099508, 10.6375706135, 0.0000000000), (0.0000000000, 0.0000000000, 19.6796064361), 
Reciprocal space lattice vector in a.u.:
(0.5115259565, 0.2953299225, -0.0000000000), (0.0000000000, 0.5906597978, -0.0000000000), (0.0000000000, -0.0000000000, 0.3192739310), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (-0.0003023562, 3.5460330214, 0.0000000000)
Atom 1 = (-0.0003023562, 3.5460330214, 3.7587972704)
Atom 2 = (3.0711070862, 1.7727519491, 4.9199016090)
Atom 3 = (3.0711070862, 1.7727519491, 8.6786988794)
Atom 4 = (-0.0003023562, 3.5460330214, 9.8398032181)
Atom 5 = (-0.0003023562, 3.5460330214, 13.5986004885)
Atom 6 = (3.0711070862, 1.7727519491, 14.7597048271)
Atom 7 = (3.0711070862, 1.7727519491, 18.5185020975)
Atom 8 = (-3.0711070862, 8.8648179920, 0.0000000000)
Atom 9 = (-3.0711070862, 8.8648179920, 3.7587972704)
Atom 10 = (0.0003023562, 7.0915369196, 4.9199016090)
Atom 11 = (0.0003023562, 7.0915369196, 8.6786988794)
Atom 12 = (-3.0711070862, 8.8648179920, 9.8398032181)
Atom 13 = (-3.0711070862, 8.8648179920, 13.5986004885)
Atom 14 = (0.0003023562, 7.0915369196, 14.7597048271)
Atom 15 = (0.0003023562, 7.0915369196, 18.5185020975)
Atom 16 = (6.1413071039, 3.5460330214, 0.0000000000)
Atom 17 = (6.1413071039, 3.5460330214, 3.7587972704)
Atom 18 = (9.2127165463, 1.7727519491, 4.9199016090)
Atom 19 = (9.2127165463, 1.7727519491, 8.6786988794)
Atom 20 = (6.1413071039, 3.5460330214, 9.8398032181)
Atom 21 = (6.1413071039, 3.5460330214, 13.5986004885)
Atom 22 = (9.2127165463, 1.7727519491, 14.7597048271)
Atom 23 = (9.2127165463, 1.7727519491, 18.5185020975)
Atom 24 = (3.0705023739, 8.8648179920, 0.0000000000)
Atom 25 = (3.0705023739, 8.8648179920, 3.7587972704)
Atom 26 = (6.1419118163, 7.0915369196, 4.9199016090)
Atom 27 = (6.1419118163, 7.0915369196, 8.6786988794)
Atom 28 = (3.0705023739, 8.8648179920, 9.8398032181)
Atom 29 = (3.0705023739, 8.8648179920, 13.5986004885)
Atom 30 = (6.1419118163, 7.0915369196, 14.7597048271)
Atom 31 = (6.1419118163, 7.0915369196, 18.5185020975)

Default periodic omega parameter = 0.1898969185



Basis set:       ./tcbasis.ao
Total atoms:     32
Total charge:    0
Total electrons: 608 (304-alpha, 304-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  656
Total AO shells: 256 (128 S-shells; 80 P-shells; 48 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -4449.485395491440 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1    18.1398904778  -29592.3855473004  12.65 115.29 0.30 0.00  -29592.3855473004   128.24  
|    2     0.3020652690     +10.1533148590  115.19 740.37 0.83 0.00  -29582.2322324414   856.39  
|    3     0.2340846188      -0.1805554730  114.66 722.60 0.87 0.00  -29582.4127879144   838.14  
|    4     0.0124977588      -1.1665077076  110.29 672.79 0.67 0.00  -29583.5792956221   783.76  
|    5     0.0067661631      -0.0032693912  96.35 561.88 0.40 0.00  -29583.5825650133   658.64  
|    6     0.0006528830      -0.0009059693  91.48 514.19 0.86 0.00  -29583.5834709826   606.54  
|    7     0.0000927676      -0.0000185743  80.78 439.22 0.82 0.00  -29583.5834895568   520.83  
|    8     0.0000129672      -0.0000001764  70.25 364.13 0.83 0.00  -29583.5834897332   435.23  
|    9     0.0000091096      +0.0000007724  114.44 731.61 0.76 0.00  -29583.5834889609   846.82  
|   10     0.0000006043      +0.0000000214  68.52 309.82 1.21 0.00  -29583.5834889395   379.17  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -29583.5834889395 a.u.
HOMO-LUMO GAP: 7.074 eV
CENTER OF MASS: {1.625000, 2.814580, 4.296218} ANGS
DIPOLE MOMENT: {-0.200311, 0.115778, -153.725068} (|D| = 153.725242) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 6054.99 sec 

| Job finished: Tue Sep 17 21:30:19 2024



==> anc/files/timings/scaling/ZnO/2x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/ZnO/2x_supercell/tc_pbe0_pbc.out <==
| Use device 5 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Tue Sep 17 21:33:54 2024
| On fire-21-01 (available memory: 663275 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g5  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffdf83f9000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f62e0a0f000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f62e09f3000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f62e0609000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f62e0520000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f62dea00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f62de6a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f62e051a000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f62e04ef000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f62dc88b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f62dc431000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f62dc200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f62e04e2000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f62e04dc000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f62dc415000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f62e04d6000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f62838ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f62837f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f6268973000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f62685c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f62661fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f6266105000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f6265ab9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f6265628000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f626560b000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f62655d6000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f6265303000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f62652a2000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f62651fe000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f6264dba000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f626314d000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f6262e00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f625c600000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f6251800000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f6241a00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f623a800000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f6218000000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f62169d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f6216600000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f62163d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f6215e00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f6215a00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f626312d000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f62630b5000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f62157d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f62e0ac5000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f6262dd6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f625c5df000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f625c5c0000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f625c553000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f6262dc2000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f62517ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f62419a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f625c542000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f62418d2000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f625c534000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f62630b0000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f62630ab000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f62418a8000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f621625a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f62517a7000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f6212600000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f6215c56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f6212415000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f6241860000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f623a7ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f623a738000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f621234a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f62169a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f62517a1000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f6241852000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f6216987000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f6216964000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f621220f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f621694c000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f6241849000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f6216938000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f623a72b000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 19
|  AVAILABLE: 981
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 1664233318

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 6.5000000000 A, b = 6.4999960000 A, c = 10.4140000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 120.0000230000 deg
Real space lattice vector in a.u.:
(12.2832189202, 0.0000000000, 0.0000000000), (-6.1416099508, 10.6375706135, 0.0000000000), (0.0000000000, 0.0000000000, 19.6796064361), 
Reciprocal space lattice vector in a.u.:
(0.5115259565, 0.2953299225, -0.0000000000), (0.0000000000, 0.5906597978, -0.0000000000), (0.0000000000, -0.0000000000, 0.3192739310), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (-0.0003023562, 3.5460330214, 0.0000000000)
Atom 1 = (-0.0003023562, 3.5460330214, 3.7587972704)
Atom 2 = (3.0711070862, 1.7727519491, 4.9199016090)
Atom 3 = (3.0711070862, 1.7727519491, 8.6786988794)
Atom 4 = (-0.0003023562, 3.5460330214, 9.8398032181)
Atom 5 = (-0.0003023562, 3.5460330214, 13.5986004885)
Atom 6 = (3.0711070862, 1.7727519491, 14.7597048271)
Atom 7 = (3.0711070862, 1.7727519491, 18.5185020975)
Atom 8 = (-3.0711070862, 8.8648179920, 0.0000000000)
Atom 9 = (-3.0711070862, 8.8648179920, 3.7587972704)
Atom 10 = (0.0003023562, 7.0915369196, 4.9199016090)
Atom 11 = (0.0003023562, 7.0915369196, 8.6786988794)
Atom 12 = (-3.0711070862, 8.8648179920, 9.8398032181)
Atom 13 = (-3.0711070862, 8.8648179920, 13.5986004885)
Atom 14 = (0.0003023562, 7.0915369196, 14.7597048271)
Atom 15 = (0.0003023562, 7.0915369196, 18.5185020975)
Atom 16 = (6.1413071039, 3.5460330214, 0.0000000000)
Atom 17 = (6.1413071039, 3.5460330214, 3.7587972704)
Atom 18 = (9.2127165463, 1.7727519491, 4.9199016090)
Atom 19 = (9.2127165463, 1.7727519491, 8.6786988794)
Atom 20 = (6.1413071039, 3.5460330214, 9.8398032181)
Atom 21 = (6.1413071039, 3.5460330214, 13.5986004885)
Atom 22 = (9.2127165463, 1.7727519491, 14.7597048271)
Atom 23 = (9.2127165463, 1.7727519491, 18.5185020975)
Atom 24 = (3.0705023739, 8.8648179920, 0.0000000000)
Atom 25 = (3.0705023739, 8.8648179920, 3.7587972704)
Atom 26 = (6.1419118163, 7.0915369196, 4.9199016090)
Atom 27 = (6.1419118163, 7.0915369196, 8.6786988794)
Atom 28 = (3.0705023739, 8.8648179920, 9.8398032181)
Atom 29 = (3.0705023739, 8.8648179920, 13.5986004885)
Atom 30 = (6.1419118163, 7.0915369196, 14.7597048271)
Atom 31 = (6.1419118163, 7.0915369196, 18.5185020975)

Default periodic omega parameter = 0.1898969185

Using atomic-centered grid with Becke weight for periodic system


Basis set:       ./tcbasis.ao
Total atoms:     32
Total charge:    0
Total electrons: 608 (304-alpha, 304-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  656
Total AO shells: 256 (128 S-shells; 80 P-shells; 48 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -4449.485395491440 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 2572.51705, which suppose to be the same as real space unit cell volume 2571.40839, the difference indicates how bad your result is.
| time to set the grid = 1.11 s
DFT grid points: 394122 (12316 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1    16.0071751559  -29658.1150130748   611.0822829052  -965.0723589576  12.63 115.40 0.35 12.18  -29658.1150130748   140.56  
|    2     0.5074482848     +11.6444340135   607.2297029868  -954.5917577930  139.39 769.78 0.96 20.59  -29646.4705790613   930.72  
|    3     0.6806232194      +5.4900350743   607.6657211776  -967.5956670391  140.00 774.50 0.76 20.57  -29640.9805439870   935.83  
|    4     0.0747685631     -10.2426856519   607.6799611453  -962.9919732801  136.44 730.27 0.86 20.25  -29651.2232296389   887.83  
|    5     0.0318279102      -0.0963940436   607.6328026214  -960.3987066399  124.19 633.29 0.81 20.51  -29651.3196236824   778.81  
|    6     0.0021863255      -0.0298646620   607.6456090990  -961.1362343538  115.58 578.26 0.80 20.30  -29651.3494883445   714.94  
|    7     0.0019941208      -0.0000486254   607.6456656640  -961.1402136114  99.38 473.46 0.80 20.33  -29651.3495369698   593.98  
|    8     0.0000547853      -0.0001528883   607.6458045170  -961.1409229144  94.18 447.48 0.61 20.38  -29651.3496898582   562.66  
|    9     0.0000354182      -0.0000018737   607.6458047504  -961.1409323340  136.23 752.89 0.82 20.30  -29651.3496917319   910.24  
|   10     0.0000185853      +0.0000029306   607.6457986178  -961.1409052397  76.86 347.80 0.89 20.33  -29651.3496888013   445.89  
|   11     0.0000034206      +0.0000045306   607.6457894170  -961.1408639980  75.16 335.06 0.54 20.34  -29651.3496842707   431.11  
|   12     0.0000014231      +0.0000010937   607.6457871823  -961.1408556864  67.23 293.98 0.86 20.31  -29651.3496831770   382.39  
|   13     0.0000005390      +0.0000002489   607.6457864919  -961.1408566643  57.93 245.86 1.12 20.28  -29651.3496829281   324.88  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -29651.3496829281 a.u.
HOMO-LUMO GAP: 2.606 eV
CENTER OF MASS: {1.625000, 2.814580, 4.296218} ANGS
DIPOLE MOMENT: {-4.035145, 2.489194, -84.272793} (|D| = 84.406055) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 8042.19 sec 

| Job finished: Tue Sep 17 23:49:55 2024



==> anc/files/timings/scaling/ZnO/2x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/ZnO/2x_supercell/tc_pbe_pbc.out <==
| Use device 5 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Tue Sep 17 23:52:31 2024
| On fire-21-01 (available memory: 664481 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g5  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffe72bcd000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007fa1c731e000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007fa1c7302000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007fa1c6f18000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007fa1c6e2f000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007fa1c5200000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007fa1c4ea8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007fa1c6e29000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007fa1c6dfe000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007fa1c308b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007fa1c2c31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007fa1c2a00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007fa1c6df1000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007fa1c6deb000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007fa1c6dcf000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007fa1c6dc9000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007fa16a0ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007fa1c6d06000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007fa14f234000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007fa14ee88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007fa14cabe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007fa14c9c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007fa14c37a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007fa14bee9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007fa1c6ce7000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007fa14beb4000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007fa14bbe1000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007fa14bb80000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007fa14badc000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007fa14b698000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007fa149a2b000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007fa149600000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007fa142e00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007fa138000000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007fa128200000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007fa121000000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007fa0fe800000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007fa0fd1d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007fa0fce00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007fa0fcbd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007fa0fc600000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007fa0fc200000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007fa1c2c11000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007fa1499b3000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007fa0fbfd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007fa1c73d4000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007fa149989000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007fa149968000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007fa149949000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007fa1498dc000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007fa1498c8000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007fa142dac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007fa142d4d000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007fa1498b7000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007fa128131000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007fa1498a9000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007fa1c6cd8000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007fa1c6cd3000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007fa1495d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007fa0fca5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007fa1c2c0c000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007fa0f8e00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007fa0fc456000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007fa0f8c15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007fa137fb8000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007fa1280eb000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007fa128069000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007fa120f35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007fa0fd1a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007fa1495cc000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007fa142d3f000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007fa12804e000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007fa0fd17f000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007fa0f8ada000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007fa137fa0000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007fa1495c3000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007fa0fd16b000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007fa142d32000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 22
|  AVAILABLE: 978
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 2074905018

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 6.5000000000 A, b = 6.4999960000 A, c = 10.4140000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 120.0000230000 deg
Real space lattice vector in a.u.:
(12.2832189202, 0.0000000000, 0.0000000000), (-6.1416099508, 10.6375706135, 0.0000000000), (0.0000000000, 0.0000000000, 19.6796064361), 
Reciprocal space lattice vector in a.u.:
(0.5115259565, 0.2953299225, -0.0000000000), (0.0000000000, 0.5906597978, -0.0000000000), (0.0000000000, -0.0000000000, 0.3192739310), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (-0.0003023562, 3.5460330214, 0.0000000000)
Atom 1 = (-0.0003023562, 3.5460330214, 3.7587972704)
Atom 2 = (3.0711070862, 1.7727519491, 4.9199016090)
Atom 3 = (3.0711070862, 1.7727519491, 8.6786988794)
Atom 4 = (-0.0003023562, 3.5460330214, 9.8398032181)
Atom 5 = (-0.0003023562, 3.5460330214, 13.5986004885)
Atom 6 = (3.0711070862, 1.7727519491, 14.7597048271)
Atom 7 = (3.0711070862, 1.7727519491, 18.5185020975)
Atom 8 = (-3.0711070862, 8.8648179920, 0.0000000000)
Atom 9 = (-3.0711070862, 8.8648179920, 3.7587972704)
Atom 10 = (0.0003023562, 7.0915369196, 4.9199016090)
Atom 11 = (0.0003023562, 7.0915369196, 8.6786988794)
Atom 12 = (-3.0711070862, 8.8648179920, 9.8398032181)
Atom 13 = (-3.0711070862, 8.8648179920, 13.5986004885)
Atom 14 = (0.0003023562, 7.0915369196, 14.7597048271)
Atom 15 = (0.0003023562, 7.0915369196, 18.5185020975)
Atom 16 = (6.1413071039, 3.5460330214, 0.0000000000)
Atom 17 = (6.1413071039, 3.5460330214, 3.7587972704)
Atom 18 = (9.2127165463, 1.7727519491, 4.9199016090)
Atom 19 = (9.2127165463, 1.7727519491, 8.6786988794)
Atom 20 = (6.1413071039, 3.5460330214, 9.8398032181)
Atom 21 = (6.1413071039, 3.5460330214, 13.5986004885)
Atom 22 = (9.2127165463, 1.7727519491, 14.7597048271)
Atom 23 = (9.2127165463, 1.7727519491, 18.5185020975)
Atom 24 = (3.0705023739, 8.8648179920, 0.0000000000)
Atom 25 = (3.0705023739, 8.8648179920, 3.7587972704)
Atom 26 = (6.1419118163, 7.0915369196, 4.9199016090)
Atom 27 = (6.1419118163, 7.0915369196, 8.6786988794)
Atom 28 = (3.0705023739, 8.8648179920, 9.8398032181)
Atom 29 = (3.0705023739, 8.8648179920, 13.5986004885)
Atom 30 = (6.1419118163, 7.0915369196, 14.7597048271)
Atom 31 = (6.1419118163, 7.0915369196, 18.5185020975)

Default periodic omega parameter = 0.1898969185

Using atomic-centered grid with Becke weight for periodic system


Basis set:       ./tcbasis.ao
Total atoms:     32
Total charge:    0
Total electrons: 608 (304-alpha, 304-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  656
Total AO shells: 256 (128 S-shells; 80 P-shells; 48 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -4449.485395491440 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 
Setting up the DFT grid...
Total weight summation is 2572.51705, which suppose to be the same as real space unit cell volume 2571.40839, the difference indicates how bad your result is.
| time to set the grid = 1.13 s
DFT grid points: 394122 (12316 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1    15.3082229185  -29670.6923734772   611.0822829052  -1277.4306837545  12.65 0.00 0.37 12.24  -29670.6923734772    25.26  
|    2     0.7504528003     +15.2694927486   606.6415314994  -1257.2401425050  141.94 0.00 0.50 20.72  -29655.4228807286   163.17  
|    3     0.9807772582     +13.4858857580   607.6403618036  -1284.5083317830  142.11 0.00 0.34 20.72  -29641.9369949706   163.18  
|    4     0.1861177745     -22.0469005282   607.6321622256  -1277.0577486375  139.99 0.00 0.65 20.39  -29663.9838954988   161.03  
|    5     0.0676949512      -0.6903507681   607.5181397724  -1269.2077198262  130.02 0.00 0.12 20.42  -29664.6742462669   150.57  
|    6     0.0093818802      -0.1222473343   607.5415048390  -1271.2482363738  119.69 0.00 0.13 20.39  -29664.7964936012   140.21  
|    7     0.0057580821      -0.0013325627   607.5420132830  -1271.2828461288  107.88 0.00 0.43 20.47  -29664.7978261639   128.80  
|    8     0.0001824303      -0.0012012793   607.5431001072  -1271.3190429912  103.21 0.00 0.83 20.44  -29664.7990274431   124.49  
|    9     0.0001941834      -0.0000036959   607.5431093331  -1271.3212501716  138.44 0.00 0.35 20.44  -29664.7990311390   159.24  
|   10     0.0000341526      +0.0000203440   607.5430616879  -1271.3221636680  84.15 0.00 0.95 20.45  -29664.7990107950   105.57  
|   11     0.0000156008      +0.0000332707   607.5429959075  -1271.3224526197  79.73 0.00 0.81 20.35  -29664.7989775243   100.91  
|   12     0.0000042697      +0.0000090205   607.5429793477  -1271.3225012122  72.28 0.00 0.75 20.49  -29664.7989685038    93.53  
|   13     0.0000027769      +0.0000024561   607.5429745667  -1271.3225108837  63.47 0.00 0.77 20.45  -29664.7989660477    84.70  
|   14     0.0000006508      +0.0000012914   607.5429720434  -1271.3225111045  59.71 0.00 0.96 20.48  -29664.7989647563    80.91  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -29664.7989647563 a.u.
| WARNING: Final energy is higher than the lowest energy by   6.6383e-05.
HOMO-LUMO GAP: 1.179 eV
CENTER OF MASS: {1.625000, 2.814580, 4.296218} ANGS
DIPOLE MOMENT: {-6.359202, 3.680635, -54.737251} (|D| = 55.228192) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 1683.89 sec 

| Job finished: Wed Sep 18 00:22:33 2024



==> anc/files/timings/scaling/ZnO/2x_supercell/tcbasis.ao <==
### def2-SVP sans F

ATOM O
S  5
   2266.1767785             -0.53431809926E-02
    340.87010191            -0.39890039230E-01
     77.363135167           -0.17853911985
     21.479644940           -0.46427684959
      6.6589433124          -0.44309745172
S  1
      0.80975975668          1.0000000
S  1
      0.25530772234          1.0000000
P  3
     17.721504317            0.43394573193E-01
      3.8635505440           0.23094120765
      1.0480920883           0.51375311064
P  1
      0.27641544411          1.0000000
D  1
      1.2000000              1.0000000

ATOM Zn
S  6
  82000.7116290              0.14210764000E-02
  12312.4717770              0.10891499487E-01
   2801.3944193              0.54057188059E-01
    790.99424302             0.18847463904
    257.56551079             0.38346549346
     88.814933400            0.29723794197
S  3
    171.86353716            -0.11051849523
     20.302534785            0.64607716984
      8.3464123068           0.44220117322
S  3
     14.847536940           -0.22705309278
      2.4495029507           0.72433217935
      0.99845821824          0.44836495592
S  1
      0.11891307937          1.0000000
S  1
      0.42297428760E-01      1.0000000
P  5
   1071.5185372              0.92767797235E-02
    252.69712152             0.69541149434E-01
     80.100829126            0.27156772564
     28.903393172            0.53401355573
     10.768899879            0.34501323446
P  3
      5.6446212530           0.34129600164
      2.1678291347           0.56390521973
      0.80540898341          0.23676109735
P  1
      0.1624550              1.0000000
D  4
     56.088939191            0.29588869140E-01
     15.751908917            0.158725714045
      5.3115812367           0.379762291591
      1.7737904917           0.468989591719
D  1
      0.51975583665           .309071490776



==> anc/files/timings/scaling/ZnO/3x_supercell/geometry.xyz <==
108
3D 9.750000 9.749993 15.621000 90.000000 90.000000 120.000023
Zn -0.000160 1.876480 0.000000
O -0.000160 1.876480 1.989070
Zn 1.625160 0.938100 2.603500
O 1.625160 0.938100 4.592570
Zn -0.000160 1.876480 5.207000
O -0.000160 1.876480 7.196070
Zn 1.625160 0.938100 7.810500
O 1.625160 0.938100 9.799570
Zn -0.000160 1.876480 10.414000
O -0.000160 1.876480 12.403070
Zn 1.625160 0.938100 13.017500
O 1.625160 0.938100 15.006570
Zn -1.625160 4.691060 0.000000
O -1.625160 4.691060 1.989070
Zn 0.000160 3.752680 2.603500
O 0.000160 3.752680 4.592570
Zn -1.625160 4.691060 5.207000
O -1.625160 4.691060 7.196070
Zn 0.000160 3.752680 7.810500
O 0.000160 3.752680 9.799570
Zn -1.625160 4.691060 10.414000
O -1.625160 4.691060 12.403070
Zn 0.000160 3.752680 13.017500
O 0.000160 3.752680 15.006570
Zn -3.250160 7.505640 0.000000
O -3.250160 7.505640 1.989070
Zn -1.624840 6.567260 2.603500
O -1.624840 6.567260 4.592570
Zn -3.250160 7.505640 5.207000
O -3.250160 7.505640 7.196070
Zn -1.624840 6.567260 7.810500
O -1.624840 6.567260 9.799570
Zn -3.250160 7.505640 10.414000
O -3.250160 7.505640 12.403070
Zn -1.624840 6.567260 13.017500
O -1.624840 6.567260 15.006570
Zn 3.249840 1.876480 0.000000
O 3.249840 1.876480 1.989070
Zn 4.875160 0.938100 2.603500
O 4.875160 0.938100 4.592570
Zn 3.249840 1.876480 5.207000
O 3.249840 1.876480 7.196070
Zn 4.875160 0.938100 7.810500
O 4.875160 0.938100 9.799570
Zn 3.249840 1.876480 10.414000
O 3.249840 1.876480 12.403070
Zn 4.875160 0.938100 13.017500
O 4.875160 0.938100 15.006570
Zn 1.624840 4.691060 0.000000
O 1.624840 4.691060 1.989070
Zn 3.250160 3.752680 2.603500
O 3.250160 3.752680 4.592570
Zn 1.624840 4.691060 5.207000
O 1.624840 4.691060 7.196070
Zn 3.250160 3.752680 7.810500
O 3.250160 3.752680 9.799570
Zn 1.624840 4.691060 10.414000
O 1.624840 4.691060 12.403070
Zn 3.250160 3.752680 13.017500
O 3.250160 3.752680 15.006570
Zn -0.000160 7.505640 0.000000
O -0.000160 7.505640 1.989070
Zn 1.625160 6.567260 2.603500
O 1.625160 6.567260 4.592570
Zn -0.000160 7.505640 5.207000
O -0.000160 7.505640 7.196070
Zn 1.625160 6.567260 7.810500
O 1.625160 6.567260 9.799570
Zn -0.000160 7.505640 10.414000
O -0.000160 7.505640 12.403070
Zn 1.625160 6.567260 13.017500
O 1.625160 6.567260 15.006570
Zn 6.499840 1.876480 0.000000
O 6.499840 1.876480 1.989070
Zn 8.125160 0.938100 2.603500
O 8.125160 0.938100 4.592570
Zn 6.499840 1.876480 5.207000
O 6.499840 1.876480 7.196070
Zn 8.125160 0.938100 7.810500
O 8.125160 0.938100 9.799570
Zn 6.499840 1.876480 10.414000
O 6.499840 1.876480 12.403070
Zn 8.125160 0.938100 13.017500
O 8.125160 0.938100 15.006570
Zn 4.874840 4.691060 0.000000
O 4.874840 4.691060 1.989070
Zn 6.500160 3.752680 2.603500
O 6.500160 3.752680 4.592570
Zn 4.874840 4.691060 5.207000
O 4.874840 4.691060 7.196070
Zn 6.500160 3.752680 7.810500
O 6.500160 3.752680 9.799570
Zn 4.874840 4.691060 10.414000
O 4.874840 4.691060 12.403070
Zn 6.500160 3.752680 13.017500
O 6.500160 3.752680 15.006570
Zn 3.249840 7.505640 0.000000
O 3.249840 7.505640 1.989070
Zn 4.875160 6.567260 2.603500
O 4.875160 6.567260 4.592570
Zn 3.249840 7.505640 5.207000
O 3.249840 7.505640 7.196070
Zn 4.875160 6.567260 7.810500
O 4.875160 6.567260 9.799570
Zn 3.249840 7.505640 10.414000
O 3.249840 7.505640 12.403070
Zn 4.875160 6.567260 13.017500
O 4.875160 6.567260 15.006570


==> anc/files/timings/scaling/ZnO/3x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       ./tcbasis.ao
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/ZnO/3x_supercell/tc_hf_pbc.out <==
| Use device 5 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Sep 18 00:38:40 2024
| On fire-21-01 (available memory: 664888 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g5  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc516b0000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f550e9fb000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f550e9df000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f550e5f5000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f550e50c000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f550ca00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f550c6a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f550e506000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f550e4db000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f550a88b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f550a431000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f550a200000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f550a426000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f550e4d3000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f550a40a000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f550a1fa000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f54b18b4000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f54b17f3000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f549696d000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f54965c1000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f54941f7000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f54940ff000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f5493ab1000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f5493620000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f5493603000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f54935ce000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f54932fb000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f549329a000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f54931f4000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f5492db0000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f5491143000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f5490e00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f548a600000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f547f800000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f546fa00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f5468800000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f5446000000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f54449d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f5444600000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f54443d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f5443e00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f5443a00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f549111f000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f548a588000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f54437d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f550eab1000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f54910f5000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f54910d2000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f54910b3000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f546f993000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f5490dec000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f548a534000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f547f7a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f5490ddb000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f546f8c4000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f5490dcd000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f54910ac000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f5490dc8000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f546f89a000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f544425a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f5490dc3000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f5440600000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f5443c56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f5440415000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f546f852000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f54687ba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f5468738000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f544034a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f54449a2000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f546f84c000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f546872a000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f5444987000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f5444964000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f544020f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f544494c000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f546f845000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f5444938000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f544492b000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 25
|  AVAILABLE: 975
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 1394046438

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 9.7500000000 A, b = 9.7499930000 A, c = 15.6210000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 120.0000230000 deg
Real space lattice vector in a.u.:
(18.4248283803, 0.0000000000, 0.0000000000), (-9.2124139814, 15.9563542837, 0.0000000000), (0.0000000000, 0.0000000000, 29.5194096542), 
Reciprocal space lattice vector in a.u.:
(0.3410173043, 0.1968866150, -0.0000000000), (0.0000000000, 0.3937732389, -0.0000000000), (0.0000000000, -0.0000000000, 0.2128492873), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (-0.0003023562, 3.5460330214, 0.0000000000)
Atom 1 = (-0.0003023562, 3.5460330214, 3.7587972704)
Atom 2 = (3.0711070862, 1.7727519491, 4.9199016090)
Atom 3 = (3.0711070862, 1.7727519491, 8.6786988794)
Atom 4 = (-0.0003023562, 3.5460330214, 9.8398032181)
Atom 5 = (-0.0003023562, 3.5460330214, 13.5986004885)
Atom 6 = (3.0711070862, 1.7727519491, 14.7597048271)
Atom 7 = (3.0711070862, 1.7727519491, 18.5185020975)
Atom 8 = (-0.0003023562, 3.5460330214, 19.6796064361)
Atom 9 = (-0.0003023562, 3.5460330214, 23.4384037065)
Atom 10 = (3.0711070862, 1.7727519491, 24.5995080452)
Atom 11 = (3.0711070862, 1.7727519491, 28.3583053156)
Atom 12 = (-3.0711070862, 8.8648179920, 0.0000000000)
Atom 13 = (-3.0711070862, 8.8648179920, 3.7587972704)
Atom 14 = (0.0003023562, 7.0915369196, 4.9199016090)
Atom 15 = (0.0003023562, 7.0915369196, 8.6786988794)
Atom 16 = (-3.0711070862, 8.8648179920, 9.8398032181)
Atom 17 = (-3.0711070862, 8.8648179920, 13.5986004885)
Atom 18 = (0.0003023562, 7.0915369196, 14.7597048271)
Atom 19 = (0.0003023562, 7.0915369196, 18.5185020975)
Atom 20 = (-3.0711070862, 8.8648179920, 19.6796064361)
Atom 21 = (-3.0711070862, 8.8648179920, 23.4384037065)
Atom 22 = (0.0003023562, 7.0915369196, 24.5995080452)
Atom 23 = (0.0003023562, 7.0915369196, 28.3583053156)
Atom 24 = (-6.1419118163, 14.1836029625, 0.0000000000)
Atom 25 = (-6.1419118163, 14.1836029625, 3.7587972704)
Atom 26 = (-3.0705023739, 12.4103218901, 4.9199016090)
Atom 27 = (-3.0705023739, 12.4103218901, 8.6786988794)
Atom 28 = (-6.1419118163, 14.1836029625, 9.8398032181)
Atom 29 = (-6.1419118163, 14.1836029625, 13.5986004885)
Atom 30 = (-3.0705023739, 12.4103218901, 14.7597048271)
Atom 31 = (-3.0705023739, 12.4103218901, 18.5185020975)
Atom 32 = (-6.1419118163, 14.1836029625, 19.6796064361)
Atom 33 = (-6.1419118163, 14.1836029625, 23.4384037065)
Atom 34 = (-3.0705023739, 12.4103218901, 24.5995080452)
Atom 35 = (-3.0705023739, 12.4103218901, 28.3583053156)
Atom 36 = (6.1413071039, 3.5460330214, 0.0000000000)
Atom 37 = (6.1413071039, 3.5460330214, 3.7587972704)
Atom 38 = (9.2127165463, 1.7727519491, 4.9199016090)
Atom 39 = (9.2127165463, 1.7727519491, 8.6786988794)
Atom 40 = (6.1413071039, 3.5460330214, 9.8398032181)
Atom 41 = (6.1413071039, 3.5460330214, 13.5986004885)
Atom 42 = (9.2127165463, 1.7727519491, 14.7597048271)
Atom 43 = (9.2127165463, 1.7727519491, 18.5185020975)
Atom 44 = (6.1413071039, 3.5460330214, 19.6796064361)
Atom 45 = (6.1413071039, 3.5460330214, 23.4384037065)
Atom 46 = (9.2127165463, 1.7727519491, 24.5995080452)
Atom 47 = (9.2127165463, 1.7727519491, 28.3583053156)
Atom 48 = (3.0705023739, 8.8648179920, 0.0000000000)
Atom 49 = (3.0705023739, 8.8648179920, 3.7587972704)
Atom 50 = (6.1419118163, 7.0915369196, 4.9199016090)
Atom 51 = (6.1419118163, 7.0915369196, 8.6786988794)
Atom 52 = (3.0705023739, 8.8648179920, 9.8398032181)
Atom 53 = (3.0705023739, 8.8648179920, 13.5986004885)
Atom 54 = (6.1419118163, 7.0915369196, 14.7597048271)
Atom 55 = (6.1419118163, 7.0915369196, 18.5185020975)
Atom 56 = (3.0705023739, 8.8648179920, 19.6796064361)
Atom 57 = (3.0705023739, 8.8648179920, 23.4384037065)
Atom 58 = (6.1419118163, 7.0915369196, 24.5995080452)
Atom 59 = (6.1419118163, 7.0915369196, 28.3583053156)
Atom 60 = (-0.0003023562, 14.1836029625, 0.0000000000)
Atom 61 = (-0.0003023562, 14.1836029625, 3.7587972704)
Atom 62 = (3.0711070862, 12.4103218901, 4.9199016090)
Atom 63 = (3.0711070862, 12.4103218901, 8.6786988794)
Atom 64 = (-0.0003023562, 14.1836029625, 9.8398032181)
Atom 65 = (-0.0003023562, 14.1836029625, 13.5986004885)
Atom 66 = (3.0711070862, 12.4103218901, 14.7597048271)
Atom 67 = (3.0711070862, 12.4103218901, 18.5185020975)
Atom 68 = (-0.0003023562, 14.1836029625, 19.6796064361)
Atom 69 = (-0.0003023562, 14.1836029625, 23.4384037065)
Atom 70 = (3.0711070862, 12.4103218901, 24.5995080452)
Atom 71 = (3.0711070862, 12.4103218901, 28.3583053156)
Atom 72 = (12.2829165640, 3.5460330214, 0.0000000000)
Atom 73 = (12.2829165640, 3.5460330214, 3.7587972704)
Atom 74 = (15.3543260064, 1.7727519491, 4.9199016090)
Atom 75 = (15.3543260064, 1.7727519491, 8.6786988794)
Atom 76 = (12.2829165640, 3.5460330214, 9.8398032181)
Atom 77 = (12.2829165640, 3.5460330214, 13.5986004885)
Atom 78 = (15.3543260064, 1.7727519491, 14.7597048271)
Atom 79 = (15.3543260064, 1.7727519491, 18.5185020975)
Atom 80 = (12.2829165640, 3.5460330214, 19.6796064361)
Atom 81 = (12.2829165640, 3.5460330214, 23.4384037065)
Atom 82 = (15.3543260064, 1.7727519491, 24.5995080452)
Atom 83 = (15.3543260064, 1.7727519491, 28.3583053156)
Atom 84 = (9.2121118340, 8.8648179920, 0.0000000000)
Atom 85 = (9.2121118340, 8.8648179920, 3.7587972704)
Atom 86 = (12.2835212764, 7.0915369196, 4.9199016090)
Atom 87 = (12.2835212764, 7.0915369196, 8.6786988794)
Atom 88 = (9.2121118340, 8.8648179920, 9.8398032181)
Atom 89 = (9.2121118340, 8.8648179920, 13.5986004885)
Atom 90 = (12.2835212764, 7.0915369196, 14.7597048271)
Atom 91 = (12.2835212764, 7.0915369196, 18.5185020975)
Atom 92 = (9.2121118340, 8.8648179920, 19.6796064361)
Atom 93 = (9.2121118340, 8.8648179920, 23.4384037065)
Atom 94 = (12.2835212764, 7.0915369196, 24.5995080452)
Atom 95 = (12.2835212764, 7.0915369196, 28.3583053156)
Atom 96 = (6.1413071039, 14.1836029625, 0.0000000000)
Atom 97 = (6.1413071039, 14.1836029625, 3.7587972704)
Atom 98 = (9.2127165463, 12.4103218901, 4.9199016090)
Atom 99 = (9.2127165463, 12.4103218901, 8.6786988794)
Atom 100 = (6.1413071039, 14.1836029625, 9.8398032181)
Atom 101 = (6.1413071039, 14.1836029625, 13.5986004885)
Atom 102 = (9.2127165463, 12.4103218901, 14.7597048271)
Atom 103 = (9.2127165463, 12.4103218901, 18.5185020975)
Atom 104 = (6.1413071039, 14.1836029625, 19.6796064361)
Atom 105 = (6.1413071039, 14.1836029625, 23.4384037065)
Atom 106 = (9.2127165463, 12.4103218901, 24.5995080452)
Atom 107 = (9.2127165463, 12.4103218901, 28.3583053156)

Default periodic omega parameter = 0.1265979500


************************************* WARNING *************************************
 18 out of 2214 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************



Basis set:       ./tcbasis.ao
Total atoms:     108
Total charge:    0
Total electrons: 2052 (1026-alpha, 1026-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  2214
Total AO shells: 864 (432 S-shells; 270 P-shells; 162 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -15017.013727304122 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

************************************* WARNING *************************************
 18 out of 2214 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************


                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1    18.5314144429  -99932.5850325100  107.59 506.74 0.29 0.00  -99932.5850325100   614.64  
|    2     0.2837643262     +29.0902137391  816.83 6600.41 1.01 0.00  -99903.4948187709  7418.31  
|    3     0.1997232524      -1.2822202458  811.06 6375.54 1.15 0.00  -99904.7770390167  7187.80  
|    4     0.0137889968      -2.8625464402  774.26 5859.89 0.93 0.00  -99907.6395854569  6635.13  
|    5     0.0045018434      -0.0131955313  669.71 4916.34 1.16 0.00  -99907.6527809882  5587.28  
|    6     0.0007291748      -0.0013679084  606.38 4300.73 1.24 0.00  -99907.6541488966  4908.43  
|    7     0.0000876174      -0.0000683625  534.21 3736.74 1.49 0.00  -99907.6542172591  4272.53  
|    8     0.0000150622      -0.0000006534  436.81 3044.29 1.32 0.00  -99907.6542179125  3482.67  
|    9     0.0000258045      +0.0000076747  825.22 6463.98 1.58 0.00  -99907.6542102378  7290.88  
|   10     0.0000214605      -0.0000000544  352.91 2170.00 0.96 0.00  -99907.6542102922  2524.01  
|   11     0.0000015231      -0.0000000822  429.47 2642.32 1.48 0.00  -99907.6542103744  3073.40  
|   12     0.0000000497      +0.0000000202  312.07 1910.09 1.60 0.00  -99907.6542103543  2223.43  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -99907.6542103543 a.u.
HOMO-LUMO GAP: 8.695 eV
CENTER OF MASS: {2.437500, 4.221870, 6.899718} ANGS
DIPOLE MOMENT: {0.196365, -0.113364, -558.431136} (|D| = 558.431182) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 55228.57 sec 

| Job finished: Wed Sep 18 16:01:09 2024



==> anc/files/timings/scaling/ZnO/3x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/ZnO/3x_supercell/tc_pbe0_pbc.out <==
| Use device 5 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Wed Sep 18 16:29:50 2024
| On fire-21-01 (available memory: 493837 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g5  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007fffe1535000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f547d0a4000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f547d088000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f547cc9e000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f547cbb5000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f547b000000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f547aca8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f547cbaf000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f547cb84000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f5478e8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f5478a31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f5478800000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f547cb77000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f547cb71000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f547cb55000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f547cb4f000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f541feba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f541fdf9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f5404f73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f5404bc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f54027fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f5402705000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f54020b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f5401c28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f547cb2e000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f547caf9000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f5401955000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f54018f4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f5401850000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f540140c000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f53ff79f000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f53ff400000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f53f8c00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f53ede00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f53de000000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f53d6e00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f53b4600000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f53b2fd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f53b2c00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f53b29d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f53b2400000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f53b2000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f547cad3000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f53ff727000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f53b1dd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f547d15a000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f53ff6fd000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f5478a10000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f53ff6de000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f53f8b93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f53ff6ca000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f53f8b3f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f53edda1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f53ff6b9000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f53ddf31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f53ff6ab000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f53ff3fb000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f53ff3f6000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f53ff3cc000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f53b285a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f53ff3c7000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f53aec00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f53b2256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f53aea15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f53ddee9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f53ddea3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f53d6d7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f53ae94a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f53dde74000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f53f8b39000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f53dde66000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f53dde4b000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f53d6d5b000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f53ae80f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f53d6d43000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f53f8b32000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f53d6d2f000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f53b2fc4000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 24
|  AVAILABLE: 976
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 612012876

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 9.7500000000 A, b = 9.7499930000 A, c = 15.6210000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 120.0000230000 deg
Real space lattice vector in a.u.:
(18.4248283803, 0.0000000000, 0.0000000000), (-9.2124139814, 15.9563542837, 0.0000000000), (0.0000000000, 0.0000000000, 29.5194096542), 
Reciprocal space lattice vector in a.u.:
(0.3410173043, 0.1968866150, -0.0000000000), (0.0000000000, 0.3937732389, -0.0000000000), (0.0000000000, -0.0000000000, 0.2128492873), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (-0.0003023562, 3.5460330214, 0.0000000000)
Atom 1 = (-0.0003023562, 3.5460330214, 3.7587972704)
Atom 2 = (3.0711070862, 1.7727519491, 4.9199016090)
Atom 3 = (3.0711070862, 1.7727519491, 8.6786988794)
Atom 4 = (-0.0003023562, 3.5460330214, 9.8398032181)
Atom 5 = (-0.0003023562, 3.5460330214, 13.5986004885)
Atom 6 = (3.0711070862, 1.7727519491, 14.7597048271)
Atom 7 = (3.0711070862, 1.7727519491, 18.5185020975)
Atom 8 = (-0.0003023562, 3.5460330214, 19.6796064361)
Atom 9 = (-0.0003023562, 3.5460330214, 23.4384037065)
Atom 10 = (3.0711070862, 1.7727519491, 24.5995080452)
Atom 11 = (3.0711070862, 1.7727519491, 28.3583053156)
Atom 12 = (-3.0711070862, 8.8648179920, 0.0000000000)
Atom 13 = (-3.0711070862, 8.8648179920, 3.7587972704)
Atom 14 = (0.0003023562, 7.0915369196, 4.9199016090)
Atom 15 = (0.0003023562, 7.0915369196, 8.6786988794)
Atom 16 = (-3.0711070862, 8.8648179920, 9.8398032181)
Atom 17 = (-3.0711070862, 8.8648179920, 13.5986004885)
Atom 18 = (0.0003023562, 7.0915369196, 14.7597048271)
Atom 19 = (0.0003023562, 7.0915369196, 18.5185020975)
Atom 20 = (-3.0711070862, 8.8648179920, 19.6796064361)
Atom 21 = (-3.0711070862, 8.8648179920, 23.4384037065)
Atom 22 = (0.0003023562, 7.0915369196, 24.5995080452)
Atom 23 = (0.0003023562, 7.0915369196, 28.3583053156)
Atom 24 = (-6.1419118163, 14.1836029625, 0.0000000000)
Atom 25 = (-6.1419118163, 14.1836029625, 3.7587972704)
Atom 26 = (-3.0705023739, 12.4103218901, 4.9199016090)
Atom 27 = (-3.0705023739, 12.4103218901, 8.6786988794)
Atom 28 = (-6.1419118163, 14.1836029625, 9.8398032181)
Atom 29 = (-6.1419118163, 14.1836029625, 13.5986004885)
Atom 30 = (-3.0705023739, 12.4103218901, 14.7597048271)
Atom 31 = (-3.0705023739, 12.4103218901, 18.5185020975)
Atom 32 = (-6.1419118163, 14.1836029625, 19.6796064361)
Atom 33 = (-6.1419118163, 14.1836029625, 23.4384037065)
Atom 34 = (-3.0705023739, 12.4103218901, 24.5995080452)
Atom 35 = (-3.0705023739, 12.4103218901, 28.3583053156)
Atom 36 = (6.1413071039, 3.5460330214, 0.0000000000)
Atom 37 = (6.1413071039, 3.5460330214, 3.7587972704)
Atom 38 = (9.2127165463, 1.7727519491, 4.9199016090)
Atom 39 = (9.2127165463, 1.7727519491, 8.6786988794)
Atom 40 = (6.1413071039, 3.5460330214, 9.8398032181)
Atom 41 = (6.1413071039, 3.5460330214, 13.5986004885)
Atom 42 = (9.2127165463, 1.7727519491, 14.7597048271)
Atom 43 = (9.2127165463, 1.7727519491, 18.5185020975)
Atom 44 = (6.1413071039, 3.5460330214, 19.6796064361)
Atom 45 = (6.1413071039, 3.5460330214, 23.4384037065)
Atom 46 = (9.2127165463, 1.7727519491, 24.5995080452)
Atom 47 = (9.2127165463, 1.7727519491, 28.3583053156)
Atom 48 = (3.0705023739, 8.8648179920, 0.0000000000)
Atom 49 = (3.0705023739, 8.8648179920, 3.7587972704)
Atom 50 = (6.1419118163, 7.0915369196, 4.9199016090)
Atom 51 = (6.1419118163, 7.0915369196, 8.6786988794)
Atom 52 = (3.0705023739, 8.8648179920, 9.8398032181)
Atom 53 = (3.0705023739, 8.8648179920, 13.5986004885)
Atom 54 = (6.1419118163, 7.0915369196, 14.7597048271)
Atom 55 = (6.1419118163, 7.0915369196, 18.5185020975)
Atom 56 = (3.0705023739, 8.8648179920, 19.6796064361)
Atom 57 = (3.0705023739, 8.8648179920, 23.4384037065)
Atom 58 = (6.1419118163, 7.0915369196, 24.5995080452)
Atom 59 = (6.1419118163, 7.0915369196, 28.3583053156)
Atom 60 = (-0.0003023562, 14.1836029625, 0.0000000000)
Atom 61 = (-0.0003023562, 14.1836029625, 3.7587972704)
Atom 62 = (3.0711070862, 12.4103218901, 4.9199016090)
Atom 63 = (3.0711070862, 12.4103218901, 8.6786988794)
Atom 64 = (-0.0003023562, 14.1836029625, 9.8398032181)
Atom 65 = (-0.0003023562, 14.1836029625, 13.5986004885)
Atom 66 = (3.0711070862, 12.4103218901, 14.7597048271)
Atom 67 = (3.0711070862, 12.4103218901, 18.5185020975)
Atom 68 = (-0.0003023562, 14.1836029625, 19.6796064361)
Atom 69 = (-0.0003023562, 14.1836029625, 23.4384037065)
Atom 70 = (3.0711070862, 12.4103218901, 24.5995080452)
Atom 71 = (3.0711070862, 12.4103218901, 28.3583053156)
Atom 72 = (12.2829165640, 3.5460330214, 0.0000000000)
Atom 73 = (12.2829165640, 3.5460330214, 3.7587972704)
Atom 74 = (15.3543260064, 1.7727519491, 4.9199016090)
Atom 75 = (15.3543260064, 1.7727519491, 8.6786988794)
Atom 76 = (12.2829165640, 3.5460330214, 9.8398032181)
Atom 77 = (12.2829165640, 3.5460330214, 13.5986004885)
Atom 78 = (15.3543260064, 1.7727519491, 14.7597048271)
Atom 79 = (15.3543260064, 1.7727519491, 18.5185020975)
Atom 80 = (12.2829165640, 3.5460330214, 19.6796064361)
Atom 81 = (12.2829165640, 3.5460330214, 23.4384037065)
Atom 82 = (15.3543260064, 1.7727519491, 24.5995080452)
Atom 83 = (15.3543260064, 1.7727519491, 28.3583053156)
Atom 84 = (9.2121118340, 8.8648179920, 0.0000000000)
Atom 85 = (9.2121118340, 8.8648179920, 3.7587972704)
Atom 86 = (12.2835212764, 7.0915369196, 4.9199016090)
Atom 87 = (12.2835212764, 7.0915369196, 8.6786988794)
Atom 88 = (9.2121118340, 8.8648179920, 9.8398032181)
Atom 89 = (9.2121118340, 8.8648179920, 13.5986004885)
Atom 90 = (12.2835212764, 7.0915369196, 14.7597048271)
Atom 91 = (12.2835212764, 7.0915369196, 18.5185020975)
Atom 92 = (9.2121118340, 8.8648179920, 19.6796064361)
Atom 93 = (9.2121118340, 8.8648179920, 23.4384037065)
Atom 94 = (12.2835212764, 7.0915369196, 24.5995080452)
Atom 95 = (12.2835212764, 7.0915369196, 28.3583053156)
Atom 96 = (6.1413071039, 14.1836029625, 0.0000000000)
Atom 97 = (6.1413071039, 14.1836029625, 3.7587972704)
Atom 98 = (9.2127165463, 12.4103218901, 4.9199016090)
Atom 99 = (9.2127165463, 12.4103218901, 8.6786988794)
Atom 100 = (6.1413071039, 14.1836029625, 9.8398032181)
Atom 101 = (6.1413071039, 14.1836029625, 13.5986004885)
Atom 102 = (9.2127165463, 12.4103218901, 14.7597048271)
Atom 103 = (9.2127165463, 12.4103218901, 18.5185020975)
Atom 104 = (6.1413071039, 14.1836029625, 19.6796064361)
Atom 105 = (6.1413071039, 14.1836029625, 23.4384037065)
Atom 106 = (9.2127165463, 12.4103218901, 24.5995080452)
Atom 107 = (9.2127165463, 12.4103218901, 28.3583053156)

Default periodic omega parameter = 0.1265979500

Using atomic-centered grid with Becke weight for periodic system

************************************* WARNING *************************************
 18 out of 2214 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************



Basis set:       ./tcbasis.ao
Total atoms:     108
Total charge:    0
Total electrons: 2052 (1026-alpha, 1026-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  2214
Total AO shells: 864 (432 S-shells; 270 P-shells; 162 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -15017.013727304122 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

************************************* WARNING *************************************
 18 out of 2214 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************

Setting up the DFT grid...
Total weight summation is 8681.69459, which suppose to be the same as real space unit cell volume 8678.50244, the difference indicates how bad your result is.
| time to set the grid = 7.14 s
DFT grid points: 1271893 (11776 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1    16.2917890602  -100107.0860458281  2062.5576244867  -3257.0790930076  107.45 506.52 0.56 60.74  -100107.0860458281   675.31  
|    2     0.5889916192     +30.5989205636  2051.7605684432  -3225.5402958525  937.89 6938.44 1.03 93.59  -100076.4871252645  7970.99  
|    3     0.6061853499     +14.1004199179  2051.8178867494  -3261.8044393698  943.71 6942.16 0.86 94.11  -100062.3867053466  7980.90  
|    4     0.0667187756     -27.0919109662  2051.7877048602  -3249.3007449797  910.98 6453.01 1.48 92.80  -100089.4786163127  7458.33  
|    5     0.0206784212      -0.3362672975  2051.7906987614  -3242.3382064112  810.81 5475.10 0.85 92.92  -100089.8148836102  6379.75  
|    6     0.0003854421      -0.0357273655  2051.7901538875  -3244.0706330040  744.15 4937.39 1.00 93.09  -100089.8506109757  5775.71  
|    7     0.0000422558      -0.0000109414  2051.7901732417  -3244.0805845586  568.36 3614.22 1.10 92.87  -100089.8506219171  4276.64  
|    8     0.0000292945      +0.0000006887  2051.7901695439  -3244.0800404048  467.68 2920.67 1.05 92.95  -100089.8506212284  3482.42  
|    9     0.0001065038      -0.0000043940  2051.7901728789  -3244.0795065065  944.21 6670.94 0.71 92.80  -100089.8506256225  7708.76  
|   10     0.0001018221      +0.0000009320  2051.7901698601  -3244.0795024487  412.15 2572.95 1.07 93.07  -100089.8506246905  3079.35  
|   11     0.0000954995      +0.0000002587  2051.7901689830  -3244.0794992189  428.38 2662.79 1.35 93.02  -100089.8506244318  3185.67  
|   12     0.0000063469      +0.0000058335  2051.7901507482  -3244.0794352409  584.18 3537.50 1.46 92.92  -100089.8506185983  4216.19  
|   13     0.0000015377      -0.0000002222  2051.7901514613  -3244.0794373734  417.16 2587.05 1.41 92.99  -100089.8506188204  3098.73  
|   14     0.0000001129      -0.0000000772  2051.7901516515  -3244.0794374149  359.28 2248.22 1.99 92.98  -100089.8506188976  2701.96  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -100089.8506188976 a.u.
HOMO-LUMO GAP: 3.004 eV
CENTER OF MASS: {2.437500, 4.221870, 6.899718} ANGS
DIPOLE MOMENT: {0.241919, -0.526014, -381.022051} (|D| = 381.022491) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 68008.10 sec 

| Job finished: Thu Sep 19 11:25:20 2024



==> anc/files/timings/scaling/ZnO/3x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/ZnO/3x_supercell/tc_pbe_pbc.out <==
| Use device 5 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Thu Sep 19 11:37:01 2024
| On fire-21-01 (available memory: 472990 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g5  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc8874f000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f2bfe0b1000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f2bfe095000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f2bfdcab000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f2bfdbc2000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f2bfc000000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f2bfbca8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f2bfdbbc000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f2bfdb91000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f2bf9e8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f2bf9a31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f2bf9800000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f2bfdb84000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f2bfdb7e000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f2bfdb62000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f2bfdb5c000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f2ba0eba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f2ba0df9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f2b85f73000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f2b85bc7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f2b837fd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f2b83705000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f2b830b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f2b82c28000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f2bfdb3b000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f2bfdb06000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f2b82955000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f2b828f4000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f2b82850000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f2b8240c000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f2b8079f000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f2b80400000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f2b79c00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f2b6ee00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f2b5f000000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f2b57e00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f2b35600000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f2b33fd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f2b33c00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f2b339d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f2b33400000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f2b33000000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f2bfdae0000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f2b80727000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f2b32dd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f2bfe167000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f2b806fd000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f2bf9a10000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f2b806de000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f2b79b93000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f2b806ca000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f2b79b3f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f2b6eda1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f2b806b9000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f2b5ef31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f2b806ab000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f2bfdad7000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f2bfdad2000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f2b803d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f2b3385a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f2b803d1000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f2b2fc00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f2b33256000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f2b2fa15000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f2b5eee9000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f2b5eea3000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f2b57d7e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f2b2f94a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f2b5ee74000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f2b803cb000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f2b79b31000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f2b5ee59000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f2b57d5b000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f2b2f80f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f2b57d43000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f2b803c2000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f2b5ee45000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f2b57d36000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 23
|  AVAILABLE: 977
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 1668037650

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 9.7500000000 A, b = 9.7499930000 A, c = 15.6210000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 120.0000230000 deg
Real space lattice vector in a.u.:
(18.4248283803, 0.0000000000, 0.0000000000), (-9.2124139814, 15.9563542837, 0.0000000000), (0.0000000000, 0.0000000000, 29.5194096542), 
Reciprocal space lattice vector in a.u.:
(0.3410173043, 0.1968866150, -0.0000000000), (0.0000000000, 0.3937732389, -0.0000000000), (0.0000000000, -0.0000000000, 0.2128492873), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (-0.0003023562, 3.5460330214, 0.0000000000)
Atom 1 = (-0.0003023562, 3.5460330214, 3.7587972704)
Atom 2 = (3.0711070862, 1.7727519491, 4.9199016090)
Atom 3 = (3.0711070862, 1.7727519491, 8.6786988794)
Atom 4 = (-0.0003023562, 3.5460330214, 9.8398032181)
Atom 5 = (-0.0003023562, 3.5460330214, 13.5986004885)
Atom 6 = (3.0711070862, 1.7727519491, 14.7597048271)
Atom 7 = (3.0711070862, 1.7727519491, 18.5185020975)
Atom 8 = (-0.0003023562, 3.5460330214, 19.6796064361)
Atom 9 = (-0.0003023562, 3.5460330214, 23.4384037065)
Atom 10 = (3.0711070862, 1.7727519491, 24.5995080452)
Atom 11 = (3.0711070862, 1.7727519491, 28.3583053156)
Atom 12 = (-3.0711070862, 8.8648179920, 0.0000000000)
Atom 13 = (-3.0711070862, 8.8648179920, 3.7587972704)
Atom 14 = (0.0003023562, 7.0915369196, 4.9199016090)
Atom 15 = (0.0003023562, 7.0915369196, 8.6786988794)
Atom 16 = (-3.0711070862, 8.8648179920, 9.8398032181)
Atom 17 = (-3.0711070862, 8.8648179920, 13.5986004885)
Atom 18 = (0.0003023562, 7.0915369196, 14.7597048271)
Atom 19 = (0.0003023562, 7.0915369196, 18.5185020975)
Atom 20 = (-3.0711070862, 8.8648179920, 19.6796064361)
Atom 21 = (-3.0711070862, 8.8648179920, 23.4384037065)
Atom 22 = (0.0003023562, 7.0915369196, 24.5995080452)
Atom 23 = (0.0003023562, 7.0915369196, 28.3583053156)
Atom 24 = (-6.1419118163, 14.1836029625, 0.0000000000)
Atom 25 = (-6.1419118163, 14.1836029625, 3.7587972704)
Atom 26 = (-3.0705023739, 12.4103218901, 4.9199016090)
Atom 27 = (-3.0705023739, 12.4103218901, 8.6786988794)
Atom 28 = (-6.1419118163, 14.1836029625, 9.8398032181)
Atom 29 = (-6.1419118163, 14.1836029625, 13.5986004885)
Atom 30 = (-3.0705023739, 12.4103218901, 14.7597048271)
Atom 31 = (-3.0705023739, 12.4103218901, 18.5185020975)
Atom 32 = (-6.1419118163, 14.1836029625, 19.6796064361)
Atom 33 = (-6.1419118163, 14.1836029625, 23.4384037065)
Atom 34 = (-3.0705023739, 12.4103218901, 24.5995080452)
Atom 35 = (-3.0705023739, 12.4103218901, 28.3583053156)
Atom 36 = (6.1413071039, 3.5460330214, 0.0000000000)
Atom 37 = (6.1413071039, 3.5460330214, 3.7587972704)
Atom 38 = (9.2127165463, 1.7727519491, 4.9199016090)
Atom 39 = (9.2127165463, 1.7727519491, 8.6786988794)
Atom 40 = (6.1413071039, 3.5460330214, 9.8398032181)
Atom 41 = (6.1413071039, 3.5460330214, 13.5986004885)
Atom 42 = (9.2127165463, 1.7727519491, 14.7597048271)
Atom 43 = (9.2127165463, 1.7727519491, 18.5185020975)
Atom 44 = (6.1413071039, 3.5460330214, 19.6796064361)
Atom 45 = (6.1413071039, 3.5460330214, 23.4384037065)
Atom 46 = (9.2127165463, 1.7727519491, 24.5995080452)
Atom 47 = (9.2127165463, 1.7727519491, 28.3583053156)
Atom 48 = (3.0705023739, 8.8648179920, 0.0000000000)
Atom 49 = (3.0705023739, 8.8648179920, 3.7587972704)
Atom 50 = (6.1419118163, 7.0915369196, 4.9199016090)
Atom 51 = (6.1419118163, 7.0915369196, 8.6786988794)
Atom 52 = (3.0705023739, 8.8648179920, 9.8398032181)
Atom 53 = (3.0705023739, 8.8648179920, 13.5986004885)
Atom 54 = (6.1419118163, 7.0915369196, 14.7597048271)
Atom 55 = (6.1419118163, 7.0915369196, 18.5185020975)
Atom 56 = (3.0705023739, 8.8648179920, 19.6796064361)
Atom 57 = (3.0705023739, 8.8648179920, 23.4384037065)
Atom 58 = (6.1419118163, 7.0915369196, 24.5995080452)
Atom 59 = (6.1419118163, 7.0915369196, 28.3583053156)
Atom 60 = (-0.0003023562, 14.1836029625, 0.0000000000)
Atom 61 = (-0.0003023562, 14.1836029625, 3.7587972704)
Atom 62 = (3.0711070862, 12.4103218901, 4.9199016090)
Atom 63 = (3.0711070862, 12.4103218901, 8.6786988794)
Atom 64 = (-0.0003023562, 14.1836029625, 9.8398032181)
Atom 65 = (-0.0003023562, 14.1836029625, 13.5986004885)
Atom 66 = (3.0711070862, 12.4103218901, 14.7597048271)
Atom 67 = (3.0711070862, 12.4103218901, 18.5185020975)
Atom 68 = (-0.0003023562, 14.1836029625, 19.6796064361)
Atom 69 = (-0.0003023562, 14.1836029625, 23.4384037065)
Atom 70 = (3.0711070862, 12.4103218901, 24.5995080452)
Atom 71 = (3.0711070862, 12.4103218901, 28.3583053156)
Atom 72 = (12.2829165640, 3.5460330214, 0.0000000000)
Atom 73 = (12.2829165640, 3.5460330214, 3.7587972704)
Atom 74 = (15.3543260064, 1.7727519491, 4.9199016090)
Atom 75 = (15.3543260064, 1.7727519491, 8.6786988794)
Atom 76 = (12.2829165640, 3.5460330214, 9.8398032181)
Atom 77 = (12.2829165640, 3.5460330214, 13.5986004885)
Atom 78 = (15.3543260064, 1.7727519491, 14.7597048271)
Atom 79 = (15.3543260064, 1.7727519491, 18.5185020975)
Atom 80 = (12.2829165640, 3.5460330214, 19.6796064361)
Atom 81 = (12.2829165640, 3.5460330214, 23.4384037065)
Atom 82 = (15.3543260064, 1.7727519491, 24.5995080452)
Atom 83 = (15.3543260064, 1.7727519491, 28.3583053156)
Atom 84 = (9.2121118340, 8.8648179920, 0.0000000000)
Atom 85 = (9.2121118340, 8.8648179920, 3.7587972704)
Atom 86 = (12.2835212764, 7.0915369196, 4.9199016090)
Atom 87 = (12.2835212764, 7.0915369196, 8.6786988794)
Atom 88 = (9.2121118340, 8.8648179920, 9.8398032181)
Atom 89 = (9.2121118340, 8.8648179920, 13.5986004885)
Atom 90 = (12.2835212764, 7.0915369196, 14.7597048271)
Atom 91 = (12.2835212764, 7.0915369196, 18.5185020975)
Atom 92 = (9.2121118340, 8.8648179920, 19.6796064361)
Atom 93 = (9.2121118340, 8.8648179920, 23.4384037065)
Atom 94 = (12.2835212764, 7.0915369196, 24.5995080452)
Atom 95 = (12.2835212764, 7.0915369196, 28.3583053156)
Atom 96 = (6.1413071039, 14.1836029625, 0.0000000000)
Atom 97 = (6.1413071039, 14.1836029625, 3.7587972704)
Atom 98 = (9.2127165463, 12.4103218901, 4.9199016090)
Atom 99 = (9.2127165463, 12.4103218901, 8.6786988794)
Atom 100 = (6.1413071039, 14.1836029625, 9.8398032181)
Atom 101 = (6.1413071039, 14.1836029625, 13.5986004885)
Atom 102 = (9.2127165463, 12.4103218901, 14.7597048271)
Atom 103 = (9.2127165463, 12.4103218901, 18.5185020975)
Atom 104 = (6.1413071039, 14.1836029625, 19.6796064361)
Atom 105 = (6.1413071039, 14.1836029625, 23.4384037065)
Atom 106 = (9.2127165463, 12.4103218901, 24.5995080452)
Atom 107 = (9.2127165463, 12.4103218901, 28.3583053156)

Default periodic omega parameter = 0.1265979500

Using atomic-centered grid with Becke weight for periodic system

************************************* WARNING *************************************
 18 out of 2214 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************



Basis set:       ./tcbasis.ao
Total atoms:     108
Total charge:    0
Total electrons: 2052 (1026-alpha, 1026-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  2214
Total AO shells: 864 (432 S-shells; 270 P-shells; 162 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -15017.013727304122 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

************************************* WARNING *************************************
 18 out of 2214 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************

Setting up the DFT grid...
Total weight summation is 8681.69459, which suppose to be the same as real space unit cell volume 8678.50244, the difference indicates how bad your result is.
| time to set the grid = 7.21 s
DFT grid points: 1271893 (11776 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1    15.5578339002  -100133.7619587539  2062.5576244867  -4311.2810324972  107.56 0.00 0.46 60.69  -100133.7619587539   168.75  
|    2     0.6880503252     +41.6400137672  2051.7461877302  -4248.6691870707  956.57 0.00 1.04 94.29  -100092.1219449867  1051.94  
|    3     0.8945766099     +35.1571903459  2051.8480358702  -4329.3883130128  997.85 0.00 1.24 94.47  -100056.9647546408  1093.60  
|    4     0.1668223043     -60.5313312296  2051.7925550362  -4308.6185972712  973.37 0.00 0.87 93.01  -100117.4960858704  1067.32  
|    5     0.0610465875      -2.1085552693  2051.8014980725  -4284.8490603995  886.42 0.00 1.39 93.63  -100119.6046411396   981.52  
|    6     0.0133634337      -0.3081346279  2051.7998231534  -4290.8963517358  807.54 0.00 0.92 93.35  -100119.9127757675   901.87  
|    7     0.0032969961      -0.0122013522  2051.7996110633  -4291.0330976931  725.76 0.00 1.02 93.62  -100119.9249771197   820.50  
|    8     0.0007797250      -0.0006540646  2051.7996489809  -4291.1210093185  673.79 0.00 1.17 93.29  -100119.9256311844   768.35  
|    9     0.0001854072      -0.0000706202  2051.7996425698  -4291.1325446224  959.59 0.00 0.69 93.52  -100119.9257018045  1053.90  
|   10     0.0000330698      -0.0000069936  2051.7996539732  -4291.1356687204  523.80 0.00 1.11 93.08  -100119.9257087981   618.11  
|   11     0.0000172765      -0.0000014737  2051.7996568940  -4291.1380312828  474.67 0.00 1.16 93.32  -100119.9257102718   569.26  
|   12     0.0000024604      -0.0000002087  2051.7996569933  -4291.1380839246  395.63 0.00 0.96 93.48  -100119.9257104805   490.18  
|   13     0.0000015263      +0.0000000510  2051.7996567545  -4291.1381001292  349.14 0.00 1.48 93.37  -100119.9257104295   444.11  
|   14     0.0000004558      -0.0000000063  2051.7996567624  -4291.1381016447  294.78 0.00 2.14 93.25  -100119.9257104358   389.57  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -100119.9257104358 a.u.
HOMO-LUMO GAP: 1.245 eV
CENTER OF MASS: {2.437500, 4.221870, 6.899718} ANGS
DIPOLE MOMENT: {0.276480, -0.671526, -315.988070} (|D| = 315.988905) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 10436.49 sec 

| Job finished: Thu Sep 19 14:32:57 2024



==> anc/files/timings/scaling/ZnO/3x_supercell/tcbasis.ao <==
### def2-SVP sans F

ATOM O
S  5
   2266.1767785             -0.53431809926E-02
    340.87010191            -0.39890039230E-01
     77.363135167           -0.17853911985
     21.479644940           -0.46427684959
      6.6589433124          -0.44309745172
S  1
      0.80975975668          1.0000000
S  1
      0.25530772234          1.0000000
P  3
     17.721504317            0.43394573193E-01
      3.8635505440           0.23094120765
      1.0480920883           0.51375311064
P  1
      0.27641544411          1.0000000
D  1
      1.2000000              1.0000000

ATOM Zn
S  6
  82000.7116290              0.14210764000E-02
  12312.4717770              0.10891499487E-01
   2801.3944193              0.54057188059E-01
    790.99424302             0.18847463904
    257.56551079             0.38346549346
     88.814933400            0.29723794197
S  3
    171.86353716            -0.11051849523
     20.302534785            0.64607716984
      8.3464123068           0.44220117322
S  3
     14.847536940           -0.22705309278
      2.4495029507           0.72433217935
      0.99845821824          0.44836495592
S  1
      0.11891307937          1.0000000
S  1
      0.42297428760E-01      1.0000000
P  5
   1071.5185372              0.92767797235E-02
    252.69712152             0.69541149434E-01
     80.100829126            0.27156772564
     28.903393172            0.53401355573
     10.768899879            0.34501323446
P  3
      5.6446212530           0.34129600164
      2.1678291347           0.56390521973
      0.80540898341          0.23676109735
P  1
      0.1624550              1.0000000
D  4
     56.088939191            0.29588869140E-01
     15.751908917            0.158725714045
      5.3115812367           0.379762291591
      1.7737904917           0.468989591719
D  1
      0.51975583665           .309071490776



==> anc/files/timings/scaling/ZnO/4x_supercell/geometry.xyz <==
256
3D 13.000000 12.999991 20.828000 90.000000 90.000000 120.000023
Zn -0.000160 1.876480 0.000000
O -0.000160 1.876480 1.989070
Zn 1.625160 0.938100 2.603500
O 1.625160 0.938100 4.592570
Zn -0.000160 1.876480 5.207000
O -0.000160 1.876480 7.196070
Zn 1.625160 0.938100 7.810500
O 1.625160 0.938100 9.799570
Zn -0.000160 1.876480 10.414000
O -0.000160 1.876480 12.403070
Zn 1.625160 0.938100 13.017500
O 1.625160 0.938100 15.006570
Zn -0.000160 1.876480 15.621000
O -0.000160 1.876480 17.610070
Zn 1.625160 0.938100 18.224500
O 1.625160 0.938100 20.213570
Zn -1.625160 4.691060 0.000000
O -1.625160 4.691060 1.989070
Zn 0.000160 3.752680 2.603500
O 0.000160 3.752680 4.592570
Zn -1.625160 4.691060 5.207000
O -1.625160 4.691060 7.196070
Zn 0.000160 3.752680 7.810500
O 0.000160 3.752680 9.799570
Zn -1.625160 4.691060 10.414000
O -1.625160 4.691060 12.403070
Zn 0.000160 3.752680 13.017500
O 0.000160 3.752680 15.006570
Zn -1.625160 4.691060 15.621000
O -1.625160 4.691060 17.610070
Zn 0.000160 3.752680 18.224500
O 0.000160 3.752680 20.213570
Zn -3.250160 7.505640 0.000000
O -3.250160 7.505640 1.989070
Zn -1.624840 6.567260 2.603500
O -1.624840 6.567260 4.592570
Zn -3.250160 7.505640 5.207000
O -3.250160 7.505640 7.196070
Zn -1.624840 6.567260 7.810500
O -1.624840 6.567260 9.799570
Zn -3.250160 7.505640 10.414000
O -3.250160 7.505640 12.403070
Zn -1.624840 6.567260 13.017500
O -1.624840 6.567260 15.006570
Zn -3.250160 7.505640 15.621000
O -3.250160 7.505640 17.610070
Zn -1.624840 6.567260 18.224500
O -1.624840 6.567260 20.213570
Zn -4.875160 10.320220 0.000000
O -4.875160 10.320220 1.989070
Zn -3.249840 9.381840 2.603500
O -3.249840 9.381840 4.592570
Zn -4.875160 10.320220 5.207000
O -4.875160 10.320220 7.196070
Zn -3.249840 9.381840 7.810500
O -3.249840 9.381840 9.799570
Zn -4.875160 10.320220 10.414000
O -4.875160 10.320220 12.403070
Zn -3.249840 9.381840 13.017500
O -3.249840 9.381840 15.006570
Zn -4.875160 10.320220 15.621000
O -4.875160 10.320220 17.610070
Zn -3.249840 9.381840 18.224500
O -3.249840 9.381840 20.213570
Zn 3.249840 1.876480 0.000000
O 3.249840 1.876480 1.989070
Zn 4.875160 0.938100 2.603500
O 4.875160 0.938100 4.592570
Zn 3.249840 1.876480 5.207000
O 3.249840 1.876480 7.196070
Zn 4.875160 0.938100 7.810500
O 4.875160 0.938100 9.799570
Zn 3.249840 1.876480 10.414000
O 3.249840 1.876480 12.403070
Zn 4.875160 0.938100 13.017500
O 4.875160 0.938100 15.006570
Zn 3.249840 1.876480 15.621000
O 3.249840 1.876480 17.610070
Zn 4.875160 0.938100 18.224500
O 4.875160 0.938100 20.213570
Zn 1.624840 4.691060 0.000000
O 1.624840 4.691060 1.989070
Zn 3.250160 3.752680 2.603500
O 3.250160 3.752680 4.592570
Zn 1.624840 4.691060 5.207000
O 1.624840 4.691060 7.196070
Zn 3.250160 3.752680 7.810500
O 3.250160 3.752680 9.799570
Zn 1.624840 4.691060 10.414000
O 1.624840 4.691060 12.403070
Zn 3.250160 3.752680 13.017500
O 3.250160 3.752680 15.006570
Zn 1.624840 4.691060 15.621000
O 1.624840 4.691060 17.610070
Zn 3.250160 3.752680 18.224500
O 3.250160 3.752680 20.213570
Zn -0.000160 7.505640 0.000000
O -0.000160 7.505640 1.989070
Zn 1.625160 6.567260 2.603500
O 1.625160 6.567260 4.592570
Zn -0.000160 7.505640 5.207000
O -0.000160 7.505640 7.196070
Zn 1.625160 6.567260 7.810500
O 1.625160 6.567260 9.799570
Zn -0.000160 7.505640 10.414000
O -0.000160 7.505640 12.403070
Zn 1.625160 6.567260 13.017500
O 1.625160 6.567260 15.006570
Zn -0.000160 7.505640 15.621000
O -0.000160 7.505640 17.610070
Zn 1.625160 6.567260 18.224500
O 1.625160 6.567260 20.213570
Zn -1.625160 10.320220 0.000000
O -1.625160 10.320220 1.989070
Zn 0.000160 9.381840 2.603500
O 0.000160 9.381840 4.592570
Zn -1.625160 10.320220 5.207000
O -1.625160 10.320220 7.196070
Zn 0.000160 9.381840 7.810500
O 0.000160 9.381840 9.799570
Zn -1.625160 10.320220 10.414000
O -1.625160 10.320220 12.403070
Zn 0.000160 9.381840 13.017500
O 0.000160 9.381840 15.006570
Zn -1.625160 10.320220 15.621000
O -1.625160 10.320220 17.610070
Zn 0.000160 9.381840 18.224500
O 0.000160 9.381840 20.213570
Zn 6.499840 1.876480 0.000000
O 6.499840 1.876480 1.989070
Zn 8.125160 0.938100 2.603500
O 8.125160 0.938100 4.592570
Zn 6.499840 1.876480 5.207000
O 6.499840 1.876480 7.196070
Zn 8.125160 0.938100 7.810500
O 8.125160 0.938100 9.799570
Zn 6.499840 1.876480 10.414000
O 6.499840 1.876480 12.403070
Zn 8.125160 0.938100 13.017500
O 8.125160 0.938100 15.006570
Zn 6.499840 1.876480 15.621000
O 6.499840 1.876480 17.610070
Zn 8.125160 0.938100 18.224500
O 8.125160 0.938100 20.213570
Zn 4.874840 4.691060 0.000000
O 4.874840 4.691060 1.989070
Zn 6.500160 3.752680 2.603500
O 6.500160 3.752680 4.592570
Zn 4.874840 4.691060 5.207000
O 4.874840 4.691060 7.196070
Zn 6.500160 3.752680 7.810500
O 6.500160 3.752680 9.799570
Zn 4.874840 4.691060 10.414000
O 4.874840 4.691060 12.403070
Zn 6.500160 3.752680 13.017500
O 6.500160 3.752680 15.006570
Zn 4.874840 4.691060 15.621000
O 4.874840 4.691060 17.610070
Zn 6.500160 3.752680 18.224500
O 6.500160 3.752680 20.213570
Zn 3.249840 7.505640 0.000000
O 3.249840 7.505640 1.989070
Zn 4.875160 6.567260 2.603500
O 4.875160 6.567260 4.592570
Zn 3.249840 7.505640 5.207000
O 3.249840 7.505640 7.196070
Zn 4.875160 6.567260 7.810500
O 4.875160 6.567260 9.799570
Zn 3.249840 7.505640 10.414000
O 3.249840 7.505640 12.403070
Zn 4.875160 6.567260 13.017500
O 4.875160 6.567260 15.006570
Zn 3.249840 7.505640 15.621000
O 3.249840 7.505640 17.610070
Zn 4.875160 6.567260 18.224500
O 4.875160 6.567260 20.213570
Zn 1.624840 10.320220 0.000000
O 1.624840 10.320220 1.989070
Zn 3.250160 9.381840 2.603500
O 3.250160 9.381840 4.592570
Zn 1.624840 10.320220 5.207000
O 1.624840 10.320220 7.196070
Zn 3.250160 9.381840 7.810500
O 3.250160 9.381840 9.799570
Zn 1.624840 10.320220 10.414000
O 1.624840 10.320220 12.403070
Zn 3.250160 9.381840 13.017500
O 3.250160 9.381840 15.006570
Zn 1.624840 10.320220 15.621000
O 1.624840 10.320220 17.610070
Zn 3.250160 9.381840 18.224500
O 3.250160 9.381840 20.213570
Zn 9.749840 1.876480 0.000000
O 9.749840 1.876480 1.989070
Zn 11.375160 0.938100 2.603500
O 11.375160 0.938100 4.592570
Zn 9.749840 1.876480 5.207000
O 9.749840 1.876480 7.196070
Zn 11.375160 0.938100 7.810500
O 11.375160 0.938100 9.799570
Zn 9.749840 1.876480 10.414000
O 9.749840 1.876480 12.403070
Zn 11.375160 0.938100 13.017500
O 11.375160 0.938100 15.006570
Zn 9.749840 1.876480 15.621000
O 9.749840 1.876480 17.610070
Zn 11.375160 0.938100 18.224500
O 11.375160 0.938100 20.213570
Zn 8.124840 4.691060 0.000000
O 8.124840 4.691060 1.989070
Zn 9.750160 3.752680 2.603500
O 9.750160 3.752680 4.592570
Zn 8.124840 4.691060 5.207000
O 8.124840 4.691060 7.196070
Zn 9.750160 3.752680 7.810500
O 9.750160 3.752680 9.799570
Zn 8.124840 4.691060 10.414000
O 8.124840 4.691060 12.403070
Zn 9.750160 3.752680 13.017500
O 9.750160 3.752680 15.006570
Zn 8.124840 4.691060 15.621000
O 8.124840 4.691060 17.610070
Zn 9.750160 3.752680 18.224500
O 9.750160 3.752680 20.213570
Zn 6.499840 7.505640 0.000000
O 6.499840 7.505640 1.989070
Zn 8.125160 6.567260 2.603500
O 8.125160 6.567260 4.592570
Zn 6.499840 7.505640 5.207000
O 6.499840 7.505640 7.196070
Zn 8.125160 6.567260 7.810500
O 8.125160 6.567260 9.799570
Zn 6.499840 7.505640 10.414000
O 6.499840 7.505640 12.403070
Zn 8.125160 6.567260 13.017500
O 8.125160 6.567260 15.006570
Zn 6.499840 7.505640 15.621000
O 6.499840 7.505640 17.610070
Zn 8.125160 6.567260 18.224500
O 8.125160 6.567260 20.213570
Zn 4.874840 10.320220 0.000000
O 4.874840 10.320220 1.989070
Zn 6.500160 9.381840 2.603500
O 6.500160 9.381840 4.592570
Zn 4.874840 10.320220 5.207000
O 4.874840 10.320220 7.196070
Zn 6.500160 9.381840 7.810500
O 6.500160 9.381840 9.799570
Zn 4.874840 10.320220 10.414000
O 4.874840 10.320220 12.403070
Zn 6.500160 9.381840 13.017500
O 6.500160 9.381840 15.006570
Zn 4.874840 10.320220 15.621000
O 4.874840 10.320220 17.610070
Zn 6.500160 9.381840 18.224500
O 6.500160 9.381840 20.213570


==> anc/files/timings/scaling/ZnO/4x_supercell/tc_hf_pbc.inp <==
method      hf
run         energy
basis       ./tcbasis.ao
coordinates	geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_hf_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/ZnO/4x_supercell/tc_hf_pbc.out <==
| Use device 5 as 0th gpu
| Startfile from command line: tc_hf_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Thu Sep 19 16:36:03 2024
| On fire-21-01 (available memory: 419517 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g5  tc_hf_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffc1d5fe000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007ffac2f59000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007ffac2f3d000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007ffac2b53000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007ffac2a6a000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007ffac0e00000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007ffac0aa8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007ffac2a64000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007ffac2a39000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007ffabec8b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007ffabe831000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007ffabe600000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007ffac2a2c000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007ffac2a26000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007ffac2a0a000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007ffac2a04000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007ffa65cba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007ffac2941000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007ffa4ae34000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007ffa4aa88000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007ffa486be000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007ffa485c6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007ffa47f7a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007ffa47ae9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007ffac2922000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007ffac28ed000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007ffa47816000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007ffa477b5000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007ffa47711000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007ffa472cd000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007ffa45660000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007ffa45200000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007ffa3ea00000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007ffa33c00000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007ffa23e00000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007ffa1cc00000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007ff9fa400000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007ff9f8dd1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007ff9f8a00000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007ff9f87d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007ff9f8200000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007ff9f7e00000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007ffabe811000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007ffa455e8000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007ff9f7bd7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007ffac300f000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007ffa455be000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007ffa4559d000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007ffa4557e000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007ffa45511000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007ffac28d1000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007ffa454bd000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007ffa3e9a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007ffa454ac000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007ffa23d31000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007ffa451f2000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007ffabe80a000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007ffa451ed000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007ffa451c3000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007ff9f865a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007ffa3e99c000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007ff9f4a00000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007ff9f8056000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007ff9f4815000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007ffa3e954000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007ffa33bba000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007ffa23caf000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007ffa1cb35000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007ffa23c80000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007ffa3e94c000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007ffa3e93e000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007ffa23c65000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007ff9f8dae000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007ff9f46da000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007ffa33ba2000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007ffa3e935000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007ffa23c51000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007ffa23c44000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 21
|  AVAILABLE: 979
| **************************************************************

-----------------------------------
Processed Input file:
                   method hf
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_hf_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_hf_pbc
| Random number seed: 955419722

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_hf_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: hf
Method: Hartree-Fock 
Wavefunction: RESTRICTED
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 13.0000000000 A, b = 12.9999910000 A, c = 20.8280000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 120.0000230000 deg
Real space lattice vector in a.u.:
(24.5664378404, 0.0000000000, 0.0000000000), (-12.2832189568, 21.2751395905, 0.0000000000), (0.0000000000, 0.0000000000, 39.3592128723), 
Reciprocal space lattice vector in a.u.:
(0.2557629783, 0.1476649612, -0.0000000000), (0.0000000000, 0.2953299216, -0.0000000000), (0.0000000000, -0.0000000000, 0.1596369655), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (-0.0003023562, 3.5460330214, 0.0000000000)
Atom 1 = (-0.0003023562, 3.5460330214, 3.7587972704)
Atom 2 = (3.0711070862, 1.7727519491, 4.9199016090)
Atom 3 = (3.0711070862, 1.7727519491, 8.6786988794)
Atom 4 = (-0.0003023562, 3.5460330214, 9.8398032181)
Atom 5 = (-0.0003023562, 3.5460330214, 13.5986004885)
Atom 6 = (3.0711070862, 1.7727519491, 14.7597048271)
Atom 7 = (3.0711070862, 1.7727519491, 18.5185020975)
Atom 8 = (-0.0003023562, 3.5460330214, 19.6796064361)
Atom 9 = (-0.0003023562, 3.5460330214, 23.4384037065)
Atom 10 = (3.0711070862, 1.7727519491, 24.5995080452)
Atom 11 = (3.0711070862, 1.7727519491, 28.3583053156)
Atom 12 = (-0.0003023562, 3.5460330214, 29.5194096542)
Atom 13 = (-0.0003023562, 3.5460330214, 33.2782069246)
Atom 14 = (3.0711070862, 1.7727519491, 34.4393112632)
Atom 15 = (3.0711070862, 1.7727519491, 38.1981085336)
Atom 16 = (-3.0711070862, 8.8648179920, 0.0000000000)
Atom 17 = (-3.0711070862, 8.8648179920, 3.7587972704)
Atom 18 = (0.0003023562, 7.0915369196, 4.9199016090)
Atom 19 = (0.0003023562, 7.0915369196, 8.6786988794)
Atom 20 = (-3.0711070862, 8.8648179920, 9.8398032181)
Atom 21 = (-3.0711070862, 8.8648179920, 13.5986004885)
Atom 22 = (0.0003023562, 7.0915369196, 14.7597048271)
Atom 23 = (0.0003023562, 7.0915369196, 18.5185020975)
Atom 24 = (-3.0711070862, 8.8648179920, 19.6796064361)
Atom 25 = (-3.0711070862, 8.8648179920, 23.4384037065)
Atom 26 = (0.0003023562, 7.0915369196, 24.5995080452)
Atom 27 = (0.0003023562, 7.0915369196, 28.3583053156)
Atom 28 = (-3.0711070862, 8.8648179920, 29.5194096542)
Atom 29 = (-3.0711070862, 8.8648179920, 33.2782069246)
Atom 30 = (0.0003023562, 7.0915369196, 34.4393112632)
Atom 31 = (0.0003023562, 7.0915369196, 38.1981085336)
Atom 32 = (-6.1419118163, 14.1836029625, 0.0000000000)
Atom 33 = (-6.1419118163, 14.1836029625, 3.7587972704)
Atom 34 = (-3.0705023739, 12.4103218901, 4.9199016090)
Atom 35 = (-3.0705023739, 12.4103218901, 8.6786988794)
Atom 36 = (-6.1419118163, 14.1836029625, 9.8398032181)
Atom 37 = (-6.1419118163, 14.1836029625, 13.5986004885)
Atom 38 = (-3.0705023739, 12.4103218901, 14.7597048271)
Atom 39 = (-3.0705023739, 12.4103218901, 18.5185020975)
Atom 40 = (-6.1419118163, 14.1836029625, 19.6796064361)
Atom 41 = (-6.1419118163, 14.1836029625, 23.4384037065)
Atom 42 = (-3.0705023739, 12.4103218901, 24.5995080452)
Atom 43 = (-3.0705023739, 12.4103218901, 28.3583053156)
Atom 44 = (-6.1419118163, 14.1836029625, 29.5194096542)
Atom 45 = (-6.1419118163, 14.1836029625, 33.2782069246)
Atom 46 = (-3.0705023739, 12.4103218901, 34.4393112632)
Atom 47 = (-3.0705023739, 12.4103218901, 38.1981085336)
Atom 48 = (-9.2127165463, 19.5023879330, 0.0000000000)
Atom 49 = (-9.2127165463, 19.5023879330, 3.7587972704)
Atom 50 = (-6.1413071039, 17.7291068606, 4.9199016090)
Atom 51 = (-6.1413071039, 17.7291068606, 8.6786988794)
Atom 52 = (-9.2127165463, 19.5023879330, 9.8398032181)
Atom 53 = (-9.2127165463, 19.5023879330, 13.5986004885)
Atom 54 = (-6.1413071039, 17.7291068606, 14.7597048271)
Atom 55 = (-6.1413071039, 17.7291068606, 18.5185020975)
Atom 56 = (-9.2127165463, 19.5023879330, 19.6796064361)
Atom 57 = (-9.2127165463, 19.5023879330, 23.4384037065)
Atom 58 = (-6.1413071039, 17.7291068606, 24.5995080452)
Atom 59 = (-6.1413071039, 17.7291068606, 28.3583053156)
Atom 60 = (-9.2127165463, 19.5023879330, 29.5194096542)
Atom 61 = (-9.2127165463, 19.5023879330, 33.2782069246)
Atom 62 = (-6.1413071039, 17.7291068606, 34.4393112632)
Atom 63 = (-6.1413071039, 17.7291068606, 38.1981085336)
Atom 64 = (6.1413071039, 3.5460330214, 0.0000000000)
Atom 65 = (6.1413071039, 3.5460330214, 3.7587972704)
Atom 66 = (9.2127165463, 1.7727519491, 4.9199016090)
Atom 67 = (9.2127165463, 1.7727519491, 8.6786988794)
Atom 68 = (6.1413071039, 3.5460330214, 9.8398032181)
Atom 69 = (6.1413071039, 3.5460330214, 13.5986004885)
Atom 70 = (9.2127165463, 1.7727519491, 14.7597048271)
Atom 71 = (9.2127165463, 1.7727519491, 18.5185020975)
Atom 72 = (6.1413071039, 3.5460330214, 19.6796064361)
Atom 73 = (6.1413071039, 3.5460330214, 23.4384037065)
Atom 74 = (9.2127165463, 1.7727519491, 24.5995080452)
Atom 75 = (9.2127165463, 1.7727519491, 28.3583053156)
Atom 76 = (6.1413071039, 3.5460330214, 29.5194096542)
Atom 77 = (6.1413071039, 3.5460330214, 33.2782069246)
Atom 78 = (9.2127165463, 1.7727519491, 34.4393112632)
Atom 79 = (9.2127165463, 1.7727519491, 38.1981085336)
Atom 80 = (3.0705023739, 8.8648179920, 0.0000000000)
Atom 81 = (3.0705023739, 8.8648179920, 3.7587972704)
Atom 82 = (6.1419118163, 7.0915369196, 4.9199016090)
Atom 83 = (6.1419118163, 7.0915369196, 8.6786988794)
Atom 84 = (3.0705023739, 8.8648179920, 9.8398032181)
Atom 85 = (3.0705023739, 8.8648179920, 13.5986004885)
Atom 86 = (6.1419118163, 7.0915369196, 14.7597048271)
Atom 87 = (6.1419118163, 7.0915369196, 18.5185020975)
Atom 88 = (3.0705023739, 8.8648179920, 19.6796064361)
Atom 89 = (3.0705023739, 8.8648179920, 23.4384037065)
Atom 90 = (6.1419118163, 7.0915369196, 24.5995080452)
Atom 91 = (6.1419118163, 7.0915369196, 28.3583053156)
Atom 92 = (3.0705023739, 8.8648179920, 29.5194096542)
Atom 93 = (3.0705023739, 8.8648179920, 33.2782069246)
Atom 94 = (6.1419118163, 7.0915369196, 34.4393112632)
Atom 95 = (6.1419118163, 7.0915369196, 38.1981085336)
Atom 96 = (-0.0003023562, 14.1836029625, 0.0000000000)
Atom 97 = (-0.0003023562, 14.1836029625, 3.7587972704)
Atom 98 = (3.0711070862, 12.4103218901, 4.9199016090)
Atom 99 = (3.0711070862, 12.4103218901, 8.6786988794)
Atom 100 = (-0.0003023562, 14.1836029625, 9.8398032181)
Atom 101 = (-0.0003023562, 14.1836029625, 13.5986004885)
Atom 102 = (3.0711070862, 12.4103218901, 14.7597048271)
Atom 103 = (3.0711070862, 12.4103218901, 18.5185020975)
Atom 104 = (-0.0003023562, 14.1836029625, 19.6796064361)
Atom 105 = (-0.0003023562, 14.1836029625, 23.4384037065)
Atom 106 = (3.0711070862, 12.4103218901, 24.5995080452)
Atom 107 = (3.0711070862, 12.4103218901, 28.3583053156)
Atom 108 = (-0.0003023562, 14.1836029625, 29.5194096542)
Atom 109 = (-0.0003023562, 14.1836029625, 33.2782069246)
Atom 110 = (3.0711070862, 12.4103218901, 34.4393112632)
Atom 111 = (3.0711070862, 12.4103218901, 38.1981085336)
Atom 112 = (-3.0711070862, 19.5023879330, 0.0000000000)
Atom 113 = (-3.0711070862, 19.5023879330, 3.7587972704)
Atom 114 = (0.0003023562, 17.7291068606, 4.9199016090)
Atom 115 = (0.0003023562, 17.7291068606, 8.6786988794)
Atom 116 = (-3.0711070862, 19.5023879330, 9.8398032181)
Atom 117 = (-3.0711070862, 19.5023879330, 13.5986004885)
Atom 118 = (0.0003023562, 17.7291068606, 14.7597048271)
Atom 119 = (0.0003023562, 17.7291068606, 18.5185020975)
Atom 120 = (-3.0711070862, 19.5023879330, 19.6796064361)
Atom 121 = (-3.0711070862, 19.5023879330, 23.4384037065)
Atom 122 = (0.0003023562, 17.7291068606, 24.5995080452)
Atom 123 = (0.0003023562, 17.7291068606, 28.3583053156)
Atom 124 = (-3.0711070862, 19.5023879330, 29.5194096542)
Atom 125 = (-3.0711070862, 19.5023879330, 33.2782069246)
Atom 126 = (0.0003023562, 17.7291068606, 34.4393112632)
Atom 127 = (0.0003023562, 17.7291068606, 38.1981085336)
Atom 128 = (12.2829165640, 3.5460330214, 0.0000000000)
Atom 129 = (12.2829165640, 3.5460330214, 3.7587972704)
Atom 130 = (15.3543260064, 1.7727519491, 4.9199016090)
Atom 131 = (15.3543260064, 1.7727519491, 8.6786988794)
Atom 132 = (12.2829165640, 3.5460330214, 9.8398032181)
Atom 133 = (12.2829165640, 3.5460330214, 13.5986004885)
Atom 134 = (15.3543260064, 1.7727519491, 14.7597048271)
Atom 135 = (15.3543260064, 1.7727519491, 18.5185020975)
Atom 136 = (12.2829165640, 3.5460330214, 19.6796064361)
Atom 137 = (12.2829165640, 3.5460330214, 23.4384037065)
Atom 138 = (15.3543260064, 1.7727519491, 24.5995080452)
Atom 139 = (15.3543260064, 1.7727519491, 28.3583053156)
Atom 140 = (12.2829165640, 3.5460330214, 29.5194096542)
Atom 141 = (12.2829165640, 3.5460330214, 33.2782069246)
Atom 142 = (15.3543260064, 1.7727519491, 34.4393112632)
Atom 143 = (15.3543260064, 1.7727519491, 38.1981085336)
Atom 144 = (9.2121118340, 8.8648179920, 0.0000000000)
Atom 145 = (9.2121118340, 8.8648179920, 3.7587972704)
Atom 146 = (12.2835212764, 7.0915369196, 4.9199016090)
Atom 147 = (12.2835212764, 7.0915369196, 8.6786988794)
Atom 148 = (9.2121118340, 8.8648179920, 9.8398032181)
Atom 149 = (9.2121118340, 8.8648179920, 13.5986004885)
Atom 150 = (12.2835212764, 7.0915369196, 14.7597048271)
Atom 151 = (12.2835212764, 7.0915369196, 18.5185020975)
Atom 152 = (9.2121118340, 8.8648179920, 19.6796064361)
Atom 153 = (9.2121118340, 8.8648179920, 23.4384037065)
Atom 154 = (12.2835212764, 7.0915369196, 24.5995080452)
Atom 155 = (12.2835212764, 7.0915369196, 28.3583053156)
Atom 156 = (9.2121118340, 8.8648179920, 29.5194096542)
Atom 157 = (9.2121118340, 8.8648179920, 33.2782069246)
Atom 158 = (12.2835212764, 7.0915369196, 34.4393112632)
Atom 159 = (12.2835212764, 7.0915369196, 38.1981085336)
Atom 160 = (6.1413071039, 14.1836029625, 0.0000000000)
Atom 161 = (6.1413071039, 14.1836029625, 3.7587972704)
Atom 162 = (9.2127165463, 12.4103218901, 4.9199016090)
Atom 163 = (9.2127165463, 12.4103218901, 8.6786988794)
Atom 164 = (6.1413071039, 14.1836029625, 9.8398032181)
Atom 165 = (6.1413071039, 14.1836029625, 13.5986004885)
Atom 166 = (9.2127165463, 12.4103218901, 14.7597048271)
Atom 167 = (9.2127165463, 12.4103218901, 18.5185020975)
Atom 168 = (6.1413071039, 14.1836029625, 19.6796064361)
Atom 169 = (6.1413071039, 14.1836029625, 23.4384037065)
Atom 170 = (9.2127165463, 12.4103218901, 24.5995080452)
Atom 171 = (9.2127165463, 12.4103218901, 28.3583053156)
Atom 172 = (6.1413071039, 14.1836029625, 29.5194096542)
Atom 173 = (6.1413071039, 14.1836029625, 33.2782069246)
Atom 174 = (9.2127165463, 12.4103218901, 34.4393112632)
Atom 175 = (9.2127165463, 12.4103218901, 38.1981085336)
Atom 176 = (3.0705023739, 19.5023879330, 0.0000000000)
Atom 177 = (3.0705023739, 19.5023879330, 3.7587972704)
Atom 178 = (6.1419118163, 17.7291068606, 4.9199016090)
Atom 179 = (6.1419118163, 17.7291068606, 8.6786988794)
Atom 180 = (3.0705023739, 19.5023879330, 9.8398032181)
Atom 181 = (3.0705023739, 19.5023879330, 13.5986004885)
Atom 182 = (6.1419118163, 17.7291068606, 14.7597048271)
Atom 183 = (6.1419118163, 17.7291068606, 18.5185020975)
Atom 184 = (3.0705023739, 19.5023879330, 19.6796064361)
Atom 185 = (3.0705023739, 19.5023879330, 23.4384037065)
Atom 186 = (6.1419118163, 17.7291068606, 24.5995080452)
Atom 187 = (6.1419118163, 17.7291068606, 28.3583053156)
Atom 188 = (3.0705023739, 19.5023879330, 29.5194096542)
Atom 189 = (3.0705023739, 19.5023879330, 33.2782069246)
Atom 190 = (6.1419118163, 17.7291068606, 34.4393112632)
Atom 191 = (6.1419118163, 17.7291068606, 38.1981085336)
Atom 192 = (18.4245260241, 3.5460330214, 0.0000000000)
Atom 193 = (18.4245260241, 3.5460330214, 3.7587972704)
Atom 194 = (21.4959354665, 1.7727519491, 4.9199016090)
Atom 195 = (21.4959354665, 1.7727519491, 8.6786988794)
Atom 196 = (18.4245260241, 3.5460330214, 9.8398032181)
Atom 197 = (18.4245260241, 3.5460330214, 13.5986004885)
Atom 198 = (21.4959354665, 1.7727519491, 14.7597048271)
Atom 199 = (21.4959354665, 1.7727519491, 18.5185020975)
Atom 200 = (18.4245260241, 3.5460330214, 19.6796064361)
Atom 201 = (18.4245260241, 3.5460330214, 23.4384037065)
Atom 202 = (21.4959354665, 1.7727519491, 24.5995080452)
Atom 203 = (21.4959354665, 1.7727519491, 28.3583053156)
Atom 204 = (18.4245260241, 3.5460330214, 29.5194096542)
Atom 205 = (18.4245260241, 3.5460330214, 33.2782069246)
Atom 206 = (21.4959354665, 1.7727519491, 34.4393112632)
Atom 207 = (21.4959354665, 1.7727519491, 38.1981085336)
Atom 208 = (15.3537212941, 8.8648179920, 0.0000000000)
Atom 209 = (15.3537212941, 8.8648179920, 3.7587972704)
Atom 210 = (18.4251307364, 7.0915369196, 4.9199016090)
Atom 211 = (18.4251307364, 7.0915369196, 8.6786988794)
Atom 212 = (15.3537212941, 8.8648179920, 9.8398032181)
Atom 213 = (15.3537212941, 8.8648179920, 13.5986004885)
Atom 214 = (18.4251307364, 7.0915369196, 14.7597048271)
Atom 215 = (18.4251307364, 7.0915369196, 18.5185020975)
Atom 216 = (15.3537212941, 8.8648179920, 19.6796064361)
Atom 217 = (15.3537212941, 8.8648179920, 23.4384037065)
Atom 218 = (18.4251307364, 7.0915369196, 24.5995080452)
Atom 219 = (18.4251307364, 7.0915369196, 28.3583053156)
Atom 220 = (15.3537212941, 8.8648179920, 29.5194096542)
Atom 221 = (15.3537212941, 8.8648179920, 33.2782069246)
Atom 222 = (18.4251307364, 7.0915369196, 34.4393112632)
Atom 223 = (18.4251307364, 7.0915369196, 38.1981085336)
Atom 224 = (12.2829165640, 14.1836029625, 0.0000000000)
Atom 225 = (12.2829165640, 14.1836029625, 3.7587972704)
Atom 226 = (15.3543260064, 12.4103218901, 4.9199016090)
Atom 227 = (15.3543260064, 12.4103218901, 8.6786988794)
Atom 228 = (12.2829165640, 14.1836029625, 9.8398032181)
Atom 229 = (12.2829165640, 14.1836029625, 13.5986004885)
Atom 230 = (15.3543260064, 12.4103218901, 14.7597048271)
Atom 231 = (15.3543260064, 12.4103218901, 18.5185020975)
Atom 232 = (12.2829165640, 14.1836029625, 19.6796064361)
Atom 233 = (12.2829165640, 14.1836029625, 23.4384037065)
Atom 234 = (15.3543260064, 12.4103218901, 24.5995080452)
Atom 235 = (15.3543260064, 12.4103218901, 28.3583053156)
Atom 236 = (12.2829165640, 14.1836029625, 29.5194096542)
Atom 237 = (12.2829165640, 14.1836029625, 33.2782069246)
Atom 238 = (15.3543260064, 12.4103218901, 34.4393112632)
Atom 239 = (15.3543260064, 12.4103218901, 38.1981085336)
Atom 240 = (9.2121118340, 19.5023879330, 0.0000000000)
Atom 241 = (9.2121118340, 19.5023879330, 3.7587972704)
Atom 242 = (12.2835212764, 17.7291068606, 4.9199016090)
Atom 243 = (12.2835212764, 17.7291068606, 8.6786988794)
Atom 244 = (9.2121118340, 19.5023879330, 9.8398032181)
Atom 245 = (9.2121118340, 19.5023879330, 13.5986004885)
Atom 246 = (12.2835212764, 17.7291068606, 14.7597048271)
Atom 247 = (12.2835212764, 17.7291068606, 18.5185020975)
Atom 248 = (9.2121118340, 19.5023879330, 19.6796064361)
Atom 249 = (9.2121118340, 19.5023879330, 23.4384037065)
Atom 250 = (12.2835212764, 17.7291068606, 24.5995080452)
Atom 251 = (12.2835212764, 17.7291068606, 28.3583053156)
Atom 252 = (9.2121118340, 19.5023879330, 29.5194096542)
Atom 253 = (9.2121118340, 19.5023879330, 33.2782069246)
Atom 254 = (12.2835212764, 17.7291068606, 34.4393112632)
Atom 255 = (12.2835212764, 17.7291068606, 38.1981085336)

Default periodic omega parameter = 0.0949484617


************************************* WARNING *************************************
 12 out of 5248 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************



Basis set:       ./tcbasis.ao
Total atoms:     256
Total charge:    0
Total electrons: 4864 (2432-alpha, 2432-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  5248
Total AO shells: 2048 (1024 S-shells; 640 P-shells; 384 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -35595.884083968733 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

************************************* WARNING *************************************
 12 out of 5248 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************


                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change    J    K   LA  DFT          Energy        Time(s)
---------------------------------------------------------------------------------------------
| Skip purify step
|    1    18.2031573781  -236954.4429888239  567.53 1371.41 1.91 0.00  -236954.4429888239  1941.00  
|    2     0.2749508976     +71.5057391924  4136.50 33738.74 4.51 0.00  -236882.9372496315  37880.27  
|    3     0.1934449852      -3.9479531097  4083.92 32676.91 8.12 0.00  -236886.8852027413  36773.08  
|    4     0.0143379639      -6.0389258336  3864.00 29795.36 7.04 0.00  -236892.9241285748  33666.64  
|    5     0.0033465920      -0.0394143708  3329.11 25343.61 3.72 0.00  -236892.9635429457  28676.73  
|    6     0.0009007832      -0.0019217356  2973.35 21630.27 3.70 0.00  -236892.9654646812  24607.66  
|    7     0.0000870329      -0.0002004405  2651.20 19051.62 3.71 0.00  -236892.9656651217  21706.91  
|    8     0.0000115817      -0.0000024789  2180.40 15431.11 3.79 0.00  -236892.9656676005  17615.73  
|    9     0.0000299048      +0.0000281394  4196.07 32815.82 4.02 0.00  -236892.9656394611  37016.40  
|   10     0.0000095470      -0.0000002823  2150.31 13900.33 3.92 0.00  -236892.9656397435  16055.08  
|   11     0.0000019676      -0.0000004547  2017.57 13095.20 3.94 0.00  -236892.9656401981  15117.22  
|   12     0.0000002918      +0.0000000063  1644.61 10776.89 5.84 0.00  -236892.9656401919  12425.64  
---------------------------------------------------------------------------------------------
FINAL ENERGY: -236892.9656401919 a.u.
| WARNING: Final energy is higher than the lowest energy by   2.7409e-05.
HOMO-LUMO GAP: 9.493 eV
CENTER OF MASS: {3.250000, 5.629160, 9.503218} ANGS
DIPOLE MOMENT: {-0.291689, 0.168347, -1323.153680} (|D| = 1323.153723) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 283535.10 sec 

| Job finished: Sun Sep 22 23:24:36 2024



==> anc/files/timings/scaling/ZnO/4x_supercell/tc_pbe0_pbc.inp <==
method      pbe0
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe0_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/ZnO/4x_supercell/tc_pbe0_pbc.out <==
| Use device 5 as 0th gpu
| Startfile from command line: tc_pbe0_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Mon Sep 23 03:01:06 2024
| On fire-21-01 (available memory: 692537 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g5  tc_pbe0_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffeb5cad000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007ff7955af000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007ff795593000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007ff7951a9000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007ff7950c0000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007ff793400000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007ff7930a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007ff7950ba000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007ff79508f000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007ff79128b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007ff790e31000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007ff790c00000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007ff795082000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007ff79507c000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007ff795060000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007ff79505a000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007ff7382ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007ff794f97000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007ff71d434000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007ff71d088000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007ff71acbe000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007ff71abc6000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007ff71a57a000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007ff71a0e9000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007ff794f78000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007ff794f43000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007ff719e16000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007ff794ee2000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007ff719d72000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007ff71992e000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007ff717cc1000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007ff717a00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007ff711200000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007ff706400000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007ff6f6600000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007ff6ef400000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007ff6ccc00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007ff6cb5d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007ff6cb200000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007ff6cafd4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007ff6caa00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007ff6ca600000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007ff790e11000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007ff711188000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007ff6ca3d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007ff795665000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007ff7179d6000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007ff711167000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007ff711148000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007ff6f6593000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007ff717cad000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007ff7063ac000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007ff6f6534000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007ff7179c5000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007ff6f6465000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007ff71113a000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007ff794ed3000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007ff790e0c000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007ff6ef3d6000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007ff6cae5a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007ff717ca8000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007ff6c7200000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007ff6ca856000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007ff6c7015000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007ff6ef38e000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007ff6ef348000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007ff6cb54f000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007ff6c6f4a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007ff6cb520000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007ff711134000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007ff6f6457000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007ff6ef32d000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007ff6c6f27000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007ff6c6dec000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007ff6cae42000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007ff7063a5000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007ff6f6443000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007ff6ca849000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 27
|  AVAILABLE: 973
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe0
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe0_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe0_pbc
| Random number seed: 1791353187

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe0_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe0
Method: PBE0 
  PBE exchange functional:              0.75 
  Hartree-Fock exact exchange:          0.25 
  PBE correlation functional:           1.0  
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 13.0000000000 A, b = 12.9999910000 A, c = 20.8280000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 120.0000230000 deg
Real space lattice vector in a.u.:
(24.5664378404, 0.0000000000, 0.0000000000), (-12.2832189568, 21.2751395905, 0.0000000000), (0.0000000000, 0.0000000000, 39.3592128723), 
Reciprocal space lattice vector in a.u.:
(0.2557629783, 0.1476649612, -0.0000000000), (0.0000000000, 0.2953299216, -0.0000000000), (0.0000000000, -0.0000000000, 0.1596369655), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (-0.0003023562, 3.5460330214, 0.0000000000)
Atom 1 = (-0.0003023562, 3.5460330214, 3.7587972704)
Atom 2 = (3.0711070862, 1.7727519491, 4.9199016090)
Atom 3 = (3.0711070862, 1.7727519491, 8.6786988794)
Atom 4 = (-0.0003023562, 3.5460330214, 9.8398032181)
Atom 5 = (-0.0003023562, 3.5460330214, 13.5986004885)
Atom 6 = (3.0711070862, 1.7727519491, 14.7597048271)
Atom 7 = (3.0711070862, 1.7727519491, 18.5185020975)
Atom 8 = (-0.0003023562, 3.5460330214, 19.6796064361)
Atom 9 = (-0.0003023562, 3.5460330214, 23.4384037065)
Atom 10 = (3.0711070862, 1.7727519491, 24.5995080452)
Atom 11 = (3.0711070862, 1.7727519491, 28.3583053156)
Atom 12 = (-0.0003023562, 3.5460330214, 29.5194096542)
Atom 13 = (-0.0003023562, 3.5460330214, 33.2782069246)
Atom 14 = (3.0711070862, 1.7727519491, 34.4393112632)
Atom 15 = (3.0711070862, 1.7727519491, 38.1981085336)
Atom 16 = (-3.0711070862, 8.8648179920, 0.0000000000)
Atom 17 = (-3.0711070862, 8.8648179920, 3.7587972704)
Atom 18 = (0.0003023562, 7.0915369196, 4.9199016090)
Atom 19 = (0.0003023562, 7.0915369196, 8.6786988794)
Atom 20 = (-3.0711070862, 8.8648179920, 9.8398032181)
Atom 21 = (-3.0711070862, 8.8648179920, 13.5986004885)
Atom 22 = (0.0003023562, 7.0915369196, 14.7597048271)
Atom 23 = (0.0003023562, 7.0915369196, 18.5185020975)
Atom 24 = (-3.0711070862, 8.8648179920, 19.6796064361)
Atom 25 = (-3.0711070862, 8.8648179920, 23.4384037065)
Atom 26 = (0.0003023562, 7.0915369196, 24.5995080452)
Atom 27 = (0.0003023562, 7.0915369196, 28.3583053156)
Atom 28 = (-3.0711070862, 8.8648179920, 29.5194096542)
Atom 29 = (-3.0711070862, 8.8648179920, 33.2782069246)
Atom 30 = (0.0003023562, 7.0915369196, 34.4393112632)
Atom 31 = (0.0003023562, 7.0915369196, 38.1981085336)
Atom 32 = (-6.1419118163, 14.1836029625, 0.0000000000)
Atom 33 = (-6.1419118163, 14.1836029625, 3.7587972704)
Atom 34 = (-3.0705023739, 12.4103218901, 4.9199016090)
Atom 35 = (-3.0705023739, 12.4103218901, 8.6786988794)
Atom 36 = (-6.1419118163, 14.1836029625, 9.8398032181)
Atom 37 = (-6.1419118163, 14.1836029625, 13.5986004885)
Atom 38 = (-3.0705023739, 12.4103218901, 14.7597048271)
Atom 39 = (-3.0705023739, 12.4103218901, 18.5185020975)
Atom 40 = (-6.1419118163, 14.1836029625, 19.6796064361)
Atom 41 = (-6.1419118163, 14.1836029625, 23.4384037065)
Atom 42 = (-3.0705023739, 12.4103218901, 24.5995080452)
Atom 43 = (-3.0705023739, 12.4103218901, 28.3583053156)
Atom 44 = (-6.1419118163, 14.1836029625, 29.5194096542)
Atom 45 = (-6.1419118163, 14.1836029625, 33.2782069246)
Atom 46 = (-3.0705023739, 12.4103218901, 34.4393112632)
Atom 47 = (-3.0705023739, 12.4103218901, 38.1981085336)
Atom 48 = (-9.2127165463, 19.5023879330, 0.0000000000)
Atom 49 = (-9.2127165463, 19.5023879330, 3.7587972704)
Atom 50 = (-6.1413071039, 17.7291068606, 4.9199016090)
Atom 51 = (-6.1413071039, 17.7291068606, 8.6786988794)
Atom 52 = (-9.2127165463, 19.5023879330, 9.8398032181)
Atom 53 = (-9.2127165463, 19.5023879330, 13.5986004885)
Atom 54 = (-6.1413071039, 17.7291068606, 14.7597048271)
Atom 55 = (-6.1413071039, 17.7291068606, 18.5185020975)
Atom 56 = (-9.2127165463, 19.5023879330, 19.6796064361)
Atom 57 = (-9.2127165463, 19.5023879330, 23.4384037065)
Atom 58 = (-6.1413071039, 17.7291068606, 24.5995080452)
Atom 59 = (-6.1413071039, 17.7291068606, 28.3583053156)
Atom 60 = (-9.2127165463, 19.5023879330, 29.5194096542)
Atom 61 = (-9.2127165463, 19.5023879330, 33.2782069246)
Atom 62 = (-6.1413071039, 17.7291068606, 34.4393112632)
Atom 63 = (-6.1413071039, 17.7291068606, 38.1981085336)
Atom 64 = (6.1413071039, 3.5460330214, 0.0000000000)
Atom 65 = (6.1413071039, 3.5460330214, 3.7587972704)
Atom 66 = (9.2127165463, 1.7727519491, 4.9199016090)
Atom 67 = (9.2127165463, 1.7727519491, 8.6786988794)
Atom 68 = (6.1413071039, 3.5460330214, 9.8398032181)
Atom 69 = (6.1413071039, 3.5460330214, 13.5986004885)
Atom 70 = (9.2127165463, 1.7727519491, 14.7597048271)
Atom 71 = (9.2127165463, 1.7727519491, 18.5185020975)
Atom 72 = (6.1413071039, 3.5460330214, 19.6796064361)
Atom 73 = (6.1413071039, 3.5460330214, 23.4384037065)
Atom 74 = (9.2127165463, 1.7727519491, 24.5995080452)
Atom 75 = (9.2127165463, 1.7727519491, 28.3583053156)
Atom 76 = (6.1413071039, 3.5460330214, 29.5194096542)
Atom 77 = (6.1413071039, 3.5460330214, 33.2782069246)
Atom 78 = (9.2127165463, 1.7727519491, 34.4393112632)
Atom 79 = (9.2127165463, 1.7727519491, 38.1981085336)
Atom 80 = (3.0705023739, 8.8648179920, 0.0000000000)
Atom 81 = (3.0705023739, 8.8648179920, 3.7587972704)
Atom 82 = (6.1419118163, 7.0915369196, 4.9199016090)
Atom 83 = (6.1419118163, 7.0915369196, 8.6786988794)
Atom 84 = (3.0705023739, 8.8648179920, 9.8398032181)
Atom 85 = (3.0705023739, 8.8648179920, 13.5986004885)
Atom 86 = (6.1419118163, 7.0915369196, 14.7597048271)
Atom 87 = (6.1419118163, 7.0915369196, 18.5185020975)
Atom 88 = (3.0705023739, 8.8648179920, 19.6796064361)
Atom 89 = (3.0705023739, 8.8648179920, 23.4384037065)
Atom 90 = (6.1419118163, 7.0915369196, 24.5995080452)
Atom 91 = (6.1419118163, 7.0915369196, 28.3583053156)
Atom 92 = (3.0705023739, 8.8648179920, 29.5194096542)
Atom 93 = (3.0705023739, 8.8648179920, 33.2782069246)
Atom 94 = (6.1419118163, 7.0915369196, 34.4393112632)
Atom 95 = (6.1419118163, 7.0915369196, 38.1981085336)
Atom 96 = (-0.0003023562, 14.1836029625, 0.0000000000)
Atom 97 = (-0.0003023562, 14.1836029625, 3.7587972704)
Atom 98 = (3.0711070862, 12.4103218901, 4.9199016090)
Atom 99 = (3.0711070862, 12.4103218901, 8.6786988794)
Atom 100 = (-0.0003023562, 14.1836029625, 9.8398032181)
Atom 101 = (-0.0003023562, 14.1836029625, 13.5986004885)
Atom 102 = (3.0711070862, 12.4103218901, 14.7597048271)
Atom 103 = (3.0711070862, 12.4103218901, 18.5185020975)
Atom 104 = (-0.0003023562, 14.1836029625, 19.6796064361)
Atom 105 = (-0.0003023562, 14.1836029625, 23.4384037065)
Atom 106 = (3.0711070862, 12.4103218901, 24.5995080452)
Atom 107 = (3.0711070862, 12.4103218901, 28.3583053156)
Atom 108 = (-0.0003023562, 14.1836029625, 29.5194096542)
Atom 109 = (-0.0003023562, 14.1836029625, 33.2782069246)
Atom 110 = (3.0711070862, 12.4103218901, 34.4393112632)
Atom 111 = (3.0711070862, 12.4103218901, 38.1981085336)
Atom 112 = (-3.0711070862, 19.5023879330, 0.0000000000)
Atom 113 = (-3.0711070862, 19.5023879330, 3.7587972704)
Atom 114 = (0.0003023562, 17.7291068606, 4.9199016090)
Atom 115 = (0.0003023562, 17.7291068606, 8.6786988794)
Atom 116 = (-3.0711070862, 19.5023879330, 9.8398032181)
Atom 117 = (-3.0711070862, 19.5023879330, 13.5986004885)
Atom 118 = (0.0003023562, 17.7291068606, 14.7597048271)
Atom 119 = (0.0003023562, 17.7291068606, 18.5185020975)
Atom 120 = (-3.0711070862, 19.5023879330, 19.6796064361)
Atom 121 = (-3.0711070862, 19.5023879330, 23.4384037065)
Atom 122 = (0.0003023562, 17.7291068606, 24.5995080452)
Atom 123 = (0.0003023562, 17.7291068606, 28.3583053156)
Atom 124 = (-3.0711070862, 19.5023879330, 29.5194096542)
Atom 125 = (-3.0711070862, 19.5023879330, 33.2782069246)
Atom 126 = (0.0003023562, 17.7291068606, 34.4393112632)
Atom 127 = (0.0003023562, 17.7291068606, 38.1981085336)
Atom 128 = (12.2829165640, 3.5460330214, 0.0000000000)
Atom 129 = (12.2829165640, 3.5460330214, 3.7587972704)
Atom 130 = (15.3543260064, 1.7727519491, 4.9199016090)
Atom 131 = (15.3543260064, 1.7727519491, 8.6786988794)
Atom 132 = (12.2829165640, 3.5460330214, 9.8398032181)
Atom 133 = (12.2829165640, 3.5460330214, 13.5986004885)
Atom 134 = (15.3543260064, 1.7727519491, 14.7597048271)
Atom 135 = (15.3543260064, 1.7727519491, 18.5185020975)
Atom 136 = (12.2829165640, 3.5460330214, 19.6796064361)
Atom 137 = (12.2829165640, 3.5460330214, 23.4384037065)
Atom 138 = (15.3543260064, 1.7727519491, 24.5995080452)
Atom 139 = (15.3543260064, 1.7727519491, 28.3583053156)
Atom 140 = (12.2829165640, 3.5460330214, 29.5194096542)
Atom 141 = (12.2829165640, 3.5460330214, 33.2782069246)
Atom 142 = (15.3543260064, 1.7727519491, 34.4393112632)
Atom 143 = (15.3543260064, 1.7727519491, 38.1981085336)
Atom 144 = (9.2121118340, 8.8648179920, 0.0000000000)
Atom 145 = (9.2121118340, 8.8648179920, 3.7587972704)
Atom 146 = (12.2835212764, 7.0915369196, 4.9199016090)
Atom 147 = (12.2835212764, 7.0915369196, 8.6786988794)
Atom 148 = (9.2121118340, 8.8648179920, 9.8398032181)
Atom 149 = (9.2121118340, 8.8648179920, 13.5986004885)
Atom 150 = (12.2835212764, 7.0915369196, 14.7597048271)
Atom 151 = (12.2835212764, 7.0915369196, 18.5185020975)
Atom 152 = (9.2121118340, 8.8648179920, 19.6796064361)
Atom 153 = (9.2121118340, 8.8648179920, 23.4384037065)
Atom 154 = (12.2835212764, 7.0915369196, 24.5995080452)
Atom 155 = (12.2835212764, 7.0915369196, 28.3583053156)
Atom 156 = (9.2121118340, 8.8648179920, 29.5194096542)
Atom 157 = (9.2121118340, 8.8648179920, 33.2782069246)
Atom 158 = (12.2835212764, 7.0915369196, 34.4393112632)
Atom 159 = (12.2835212764, 7.0915369196, 38.1981085336)
Atom 160 = (6.1413071039, 14.1836029625, 0.0000000000)
Atom 161 = (6.1413071039, 14.1836029625, 3.7587972704)
Atom 162 = (9.2127165463, 12.4103218901, 4.9199016090)
Atom 163 = (9.2127165463, 12.4103218901, 8.6786988794)
Atom 164 = (6.1413071039, 14.1836029625, 9.8398032181)
Atom 165 = (6.1413071039, 14.1836029625, 13.5986004885)
Atom 166 = (9.2127165463, 12.4103218901, 14.7597048271)
Atom 167 = (9.2127165463, 12.4103218901, 18.5185020975)
Atom 168 = (6.1413071039, 14.1836029625, 19.6796064361)
Atom 169 = (6.1413071039, 14.1836029625, 23.4384037065)
Atom 170 = (9.2127165463, 12.4103218901, 24.5995080452)
Atom 171 = (9.2127165463, 12.4103218901, 28.3583053156)
Atom 172 = (6.1413071039, 14.1836029625, 29.5194096542)
Atom 173 = (6.1413071039, 14.1836029625, 33.2782069246)
Atom 174 = (9.2127165463, 12.4103218901, 34.4393112632)
Atom 175 = (9.2127165463, 12.4103218901, 38.1981085336)
Atom 176 = (3.0705023739, 19.5023879330, 0.0000000000)
Atom 177 = (3.0705023739, 19.5023879330, 3.7587972704)
Atom 178 = (6.1419118163, 17.7291068606, 4.9199016090)
Atom 179 = (6.1419118163, 17.7291068606, 8.6786988794)
Atom 180 = (3.0705023739, 19.5023879330, 9.8398032181)
Atom 181 = (3.0705023739, 19.5023879330, 13.5986004885)
Atom 182 = (6.1419118163, 17.7291068606, 14.7597048271)
Atom 183 = (6.1419118163, 17.7291068606, 18.5185020975)
Atom 184 = (3.0705023739, 19.5023879330, 19.6796064361)
Atom 185 = (3.0705023739, 19.5023879330, 23.4384037065)
Atom 186 = (6.1419118163, 17.7291068606, 24.5995080452)
Atom 187 = (6.1419118163, 17.7291068606, 28.3583053156)
Atom 188 = (3.0705023739, 19.5023879330, 29.5194096542)
Atom 189 = (3.0705023739, 19.5023879330, 33.2782069246)
Atom 190 = (6.1419118163, 17.7291068606, 34.4393112632)
Atom 191 = (6.1419118163, 17.7291068606, 38.1981085336)
Atom 192 = (18.4245260241, 3.5460330214, 0.0000000000)
Atom 193 = (18.4245260241, 3.5460330214, 3.7587972704)
Atom 194 = (21.4959354665, 1.7727519491, 4.9199016090)
Atom 195 = (21.4959354665, 1.7727519491, 8.6786988794)
Atom 196 = (18.4245260241, 3.5460330214, 9.8398032181)
Atom 197 = (18.4245260241, 3.5460330214, 13.5986004885)
Atom 198 = (21.4959354665, 1.7727519491, 14.7597048271)
Atom 199 = (21.4959354665, 1.7727519491, 18.5185020975)
Atom 200 = (18.4245260241, 3.5460330214, 19.6796064361)
Atom 201 = (18.4245260241, 3.5460330214, 23.4384037065)
Atom 202 = (21.4959354665, 1.7727519491, 24.5995080452)
Atom 203 = (21.4959354665, 1.7727519491, 28.3583053156)
Atom 204 = (18.4245260241, 3.5460330214, 29.5194096542)
Atom 205 = (18.4245260241, 3.5460330214, 33.2782069246)
Atom 206 = (21.4959354665, 1.7727519491, 34.4393112632)
Atom 207 = (21.4959354665, 1.7727519491, 38.1981085336)
Atom 208 = (15.3537212941, 8.8648179920, 0.0000000000)
Atom 209 = (15.3537212941, 8.8648179920, 3.7587972704)
Atom 210 = (18.4251307364, 7.0915369196, 4.9199016090)
Atom 211 = (18.4251307364, 7.0915369196, 8.6786988794)
Atom 212 = (15.3537212941, 8.8648179920, 9.8398032181)
Atom 213 = (15.3537212941, 8.8648179920, 13.5986004885)
Atom 214 = (18.4251307364, 7.0915369196, 14.7597048271)
Atom 215 = (18.4251307364, 7.0915369196, 18.5185020975)
Atom 216 = (15.3537212941, 8.8648179920, 19.6796064361)
Atom 217 = (15.3537212941, 8.8648179920, 23.4384037065)
Atom 218 = (18.4251307364, 7.0915369196, 24.5995080452)
Atom 219 = (18.4251307364, 7.0915369196, 28.3583053156)
Atom 220 = (15.3537212941, 8.8648179920, 29.5194096542)
Atom 221 = (15.3537212941, 8.8648179920, 33.2782069246)
Atom 222 = (18.4251307364, 7.0915369196, 34.4393112632)
Atom 223 = (18.4251307364, 7.0915369196, 38.1981085336)
Atom 224 = (12.2829165640, 14.1836029625, 0.0000000000)
Atom 225 = (12.2829165640, 14.1836029625, 3.7587972704)
Atom 226 = (15.3543260064, 12.4103218901, 4.9199016090)
Atom 227 = (15.3543260064, 12.4103218901, 8.6786988794)
Atom 228 = (12.2829165640, 14.1836029625, 9.8398032181)
Atom 229 = (12.2829165640, 14.1836029625, 13.5986004885)
Atom 230 = (15.3543260064, 12.4103218901, 14.7597048271)
Atom 231 = (15.3543260064, 12.4103218901, 18.5185020975)
Atom 232 = (12.2829165640, 14.1836029625, 19.6796064361)
Atom 233 = (12.2829165640, 14.1836029625, 23.4384037065)
Atom 234 = (15.3543260064, 12.4103218901, 24.5995080452)
Atom 235 = (15.3543260064, 12.4103218901, 28.3583053156)
Atom 236 = (12.2829165640, 14.1836029625, 29.5194096542)
Atom 237 = (12.2829165640, 14.1836029625, 33.2782069246)
Atom 238 = (15.3543260064, 12.4103218901, 34.4393112632)
Atom 239 = (15.3543260064, 12.4103218901, 38.1981085336)
Atom 240 = (9.2121118340, 19.5023879330, 0.0000000000)
Atom 241 = (9.2121118340, 19.5023879330, 3.7587972704)
Atom 242 = (12.2835212764, 17.7291068606, 4.9199016090)
Atom 243 = (12.2835212764, 17.7291068606, 8.6786988794)
Atom 244 = (9.2121118340, 19.5023879330, 9.8398032181)
Atom 245 = (9.2121118340, 19.5023879330, 13.5986004885)
Atom 246 = (12.2835212764, 17.7291068606, 14.7597048271)
Atom 247 = (12.2835212764, 17.7291068606, 18.5185020975)
Atom 248 = (9.2121118340, 19.5023879330, 19.6796064361)
Atom 249 = (9.2121118340, 19.5023879330, 23.4384037065)
Atom 250 = (12.2835212764, 17.7291068606, 24.5995080452)
Atom 251 = (12.2835212764, 17.7291068606, 28.3583053156)
Atom 252 = (9.2121118340, 19.5023879330, 29.5194096542)
Atom 253 = (9.2121118340, 19.5023879330, 33.2782069246)
Atom 254 = (12.2835212764, 17.7291068606, 34.4393112632)
Atom 255 = (12.2835212764, 17.7291068606, 38.1981085336)

Default periodic omega parameter = 0.0949484617

Using atomic-centered grid with Becke weight for periodic system

************************************* WARNING *************************************
 12 out of 5248 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************



Basis set:       ./tcbasis.ao
Total atoms:     256
Total charge:    0
Total electrons: 4864 (2432-alpha, 2432-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  5248
Total AO shells: 2048 (1024 S-shells; 640 P-shells; 384 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -35595.884083968733 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

************************************* WARNING *************************************
 12 out of 5248 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************

Setting up the DFT grid...
Total weight summation is 20578.27181, which suppose to be the same as real space unit cell volume 20571.26556, the difference indicates how bad your result is.
| time to set the grid = 32.05 s
DFT grid points: 2943712 (11498 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1    15.9842913447  -237309.4901336053  4888.9311835867  -7720.4816615786  567.12 1369.40 1.74 173.18  -237309.4901336053  2111.56  
|    2     0.5889273416     +71.6220347183  4862.2062315563  -7645.6412754367  4563.23 35395.10 3.59 253.10  -237237.8680988870  40215.21  
|    3     0.5886694464     +30.3822920571  4863.0056894683  -7729.8176508410  4794.60 35429.92 3.67 253.56  -237207.4858068300  40481.98  
|    4     0.0663101920     -60.4445723181  4863.0668318310  -7701.0652675219  4595.80 32966.39 3.75 251.71  -237267.9303791481  37817.90  
|    5     0.0185458080      -0.7663778711  4863.0065144158  -7685.2709138372  4061.26 27699.61 3.73 252.17  -237268.6967570192  32017.08  
|    6     0.0003413779      -0.0748548969  4863.0224916118  -7689.1257848764  3766.35 25071.91 3.97 252.84  -237268.7716119161  29096.13  
|    7     0.0000377867      -0.0000899610  4863.0227408915  -7689.1463993178  2866.98 18325.00 4.60 252.16  -237268.7717018771  21449.37  
|    8     0.0000377694      -0.0000052347  4863.0227563775  -7689.1444020380  2368.83 14932.39 4.61 252.24  -237268.7717071118  17561.12  
|    9     0.0004834006      +0.0000730740  4863.0227444802  -7689.1431649345  4689.93 33938.22 7.12 253.38  -237268.7716340378  38889.08  
|   10     0.0004794386      -0.0000002113  4863.0227450521  -7689.1431627574  1647.91 10839.38 4.02 252.87  -237268.7716342492  12744.67  
|   11     0.0005280253      +0.0000033570  4863.0227376629  -7689.1431656576  2255.31 14432.88 4.41 253.31  -237268.7716308921  16946.96  
|   12     0.0000017622      -0.0000361443  4863.0228190501  -7689.1430737774  2955.45 18457.65 4.37 255.64  -237268.7716670364  21673.62  
|   13     0.0000048895      -0.0000008496  4863.0228219574  -7689.1430761186  1793.02 11583.28 4.11 252.81  -237268.7716678860  13633.73  
|   14     0.0000032573      -0.0000015127  4863.0228267261  -7689.1430782469  1599.13 10409.42 4.53 253.53  -237268.7716693987  12267.16  
|   15     0.0000000998      -0.0000010315  4863.0228300662  -7689.1430793696  1647.75 10799.76 8.13 253.56  -237268.7716704302  12706.80  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -237268.7716704302 a.u.
| WARNING: Final energy is higher than the lowest energy by   3.6682e-05.
HOMO-LUMO GAP: 3.169 eV
CENTER OF MASS: {3.250000, 5.629160, 9.503218} ANGS
DIPOLE MOMENT: {-0.142797, -0.081276, -874.466499} (|D| = 874.466514) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 349697.31 sec 

| Job finished: Fri Sep 27 04:12:20 2024



==> anc/files/timings/scaling/ZnO/4x_supercell/tc_pbe_pbc.inp <==
method      pbe
dftbox      yes
dftgrid     2
run         energy
basis       ./tcbasis.ao
coordinates geometry.xyz
precision   mixed
guess       sad
threall     1.0e-14
charge      0
spinmult    1
periodic    yes
convthre    1e-6
purify      no
timings     yes
scrdir      scr.tc_pbe_pbc
keep_scr    yes
gpumem      1024
end


==> anc/files/timings/scaling/ZnO/4x_supercell/tc_pbe_pbc.out <==
| Use device 5 as 0th gpu
| Startfile from command line: tc_pbe_pbc.inp


|       ***********************************************************
|       *                 TeraChem v1.9-2024.01-dev               *
|       *                   Development Version                   *
|       *           Chemistry at the Speed of Graphics!           *
|       ***********************************************************
|       * This program may only be used in connection with        *
|       * a valid license from PetaChem, LLC. Use of this program *
|       * or results thereof indicates acceptance of all terms    *
|       * and conditions stated in the license and that a valid   *
|       * license agreement between the user and PetaChem, LLC    *
|       * exists. PetaChem, LLC does not warrant the correctness  *
|       * of results or their suitability for any purpose.        *
|       * Please email bugs, suggestions, and comments to         *
|       *                  help@petachem.com                      *
|       *                                                         *
|       ***********************************************************


|       ***********************************************************
|       *  Compiled by henryw7      Mon Jul 22 09:59:11 AM PDT 2024  *
|       *  Supported architecture SMs: 52 61 70 80 90             *
|       *  Build cuda_12.2.r12.2/compiler.33053471_0              *
|       *  Git Version: a262201449759e32a415f79f8c8d59124a46ff2b  *
|       ***********************************************************


| Job started   Fri Sep 27 05:05:23 2024
| On fire-21-01 (available memory: 638785 MB)

| ######################################### RUNTIME INFO ##########################################
| terachem  -g5  tc_pbe_pbc.inp 

|  NVRM version: NVIDIA UNIX x86_64 Kernel Module  535.161.08  Tue Mar  5 22:42:15 UTC 2024
|  GCC version:  

|  	linux-vdso.so.1 (0x00007ffffcf59000)
|  	libcurl.so.4 => /lib/x86_64-linux-gnu/libcurl.so.4 (0x00007f8a5d870000)
|  	libz.so.1 => /lib/x86_64-linux-gnu/libz.so.1 (0x00007f8a5d854000)
|  	libimf.so => /home/henryw7/terachem/periodic/build/lib/libimf.so (0x00007f8a5d46a000)
|  	libm.so.6 => /lib/x86_64-linux-gnu/libm.so.6 (0x00007f8a5d381000)
|  	libmpi.so.12 => /home/henryw7/terachem/periodic/build/lib/libmpi.so.12 (0x00007f8a5b800000)
|  	libdftbplus.so => /home/henryw7/terachem/periodic/build/lib/libdftbplus.so (0x00007f8a5b4a8000)
|  	libfsockets.so => /home/henryw7/terachem/periodic/build/lib/libfsockets.so (0x00007f8a5d37b000)
|  	libxmlf90.so => /home/henryw7/terachem/periodic/build/lib/libxmlf90.so (0x00007f8a5d350000)
|  	libthcbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libthcbox.so.1 (0x00007f8a5968b000)
|  	libOpenMM.so => /home/henryw7/terachem/periodic/build/lib/libOpenMM.so (0x00007f8a59231000)
|  	libnvToolsExt.so.1 => /home/henryw7/terachem/periodic/build/lib/libnvToolsExt.so.1 (0x00007f8a59000000)
|  	libgpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgpubox.so.1 (0x00007f8a5d343000)
|  	libcpubox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcpubox.so.1 (0x00007f8a5d33d000)
|  	libtensorbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libtensorbox.so.1 (0x00007f8a5d321000)
|  	libiobox.so.1 => /home/henryw7/terachem/periodic/build/lib/libiobox.so.1 (0x00007f8a5d31b000)
|  	libintbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libintbox.so.1 (0x00007f8a006ba000)
|  	libatmx2cbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libatmx2cbox.so.1 (0x00007f8a005f9000)
|  	libperiodicbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libperiodicbox.so.1 (0x00007f89e5773000)
|  	libsqmbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsqmbox.so.1 (0x00007f89e53c7000)
|  	libgridbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libgridbox.so.1 (0x00007f89e2ffd000)
|  	libdftbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libdftbox.so.1 (0x00007f89e2f05000)
|  	libcibox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcibox.so.1 (0x00007f89e28b9000)
|  	libccbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libccbox.so.1 (0x00007f89e2428000)
|  	libsimbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libsimbox.so.1 (0x00007f8a5d2fa000)
|  	liboptbox.so.1 => /home/henryw7/terachem/periodic/build/lib/liboptbox.so.1 (0x00007f89e23f3000)
|  	libprotobuf.so.25 => /home/henryw7/terachem/periodic/build/lib/libprotobuf.so.25 (0x00007f89e2120000)
|  	libcommbox.so.1 => /home/henryw7/terachem/periodic/build/lib/libcommbox.so.1 (0x00007f89e20bf000)
|  	libssl.so.3 => /lib/x86_64-linux-gnu/libssl.so.3 (0x00007f89e201b000)
|  	libcrypto.so.3 => /lib/x86_64-linux-gnu/libcrypto.so.3 (0x00007f89e1bd7000)
|  	libcuda.so.1 => /lib/x86_64-linux-gnu/libcuda.so.1 (0x00007f89dff6a000)
|  	libcudart.so.12 => /home/henryw7/terachem/periodic/build/lib/libcudart.so.12 (0x00007f89dfc00000)
|  	libcublas.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublas.so.12 (0x00007f89d9400000)
|  	libcufft.so.11 => /home/henryw7/terachem/periodic/build/lib/libcufft.so.11 (0x00007f89ce600000)
|  	libcusparse.so.12 => /home/henryw7/terachem/periodic/build/lib/libcusparse.so.12 (0x00007f89be800000)
|  	libcusolver.so.11 => /home/henryw7/terachem/periodic/build/lib/libcusolver.so.11 (0x00007f89b7600000)
|  	libcublasLt.so.12 => /home/henryw7/terachem/periodic/build/lib/libcublasLt.so.12 (0x00007f8994e00000)
|  	libsvml.so => /home/henryw7/terachem/periodic/build/lib/libsvml.so (0x00007f89937d1000)
|  	libirng.so => /home/henryw7/terachem/periodic/build/lib/libirng.so (0x00007f8993400000)
|  	libstdc++.so.6 => /lib/x86_64-linux-gnu/libstdc++.so.6 (0x00007f89931d4000)
|  	libiomp5.so => /home/henryw7/terachem/periodic/build/lib/libiomp5.so (0x00007f8992c00000)
|  	libcilkrts.so.5 => /home/henryw7/terachem/periodic/build/lib/libcilkrts.so.5 (0x00007f8992800000)
|  	libgcc_s.so.1 => /lib/x86_64-linux-gnu/libgcc_s.so.1 (0x00007f8a5d2d4000)
|  	libintlc.so.5 => /home/henryw7/terachem/periodic/build/lib/libintlc.so.5 (0x00007f89dfef2000)
|  	libc.so.6 => /lib/x86_64-linux-gnu/libc.so.6 (0x00007f89925d7000)
|  	/lib64/ld-linux-x86-64.so.2 (0x00007f8a5d926000)
|  	libnghttp2.so.14 => /lib/x86_64-linux-gnu/libnghttp2.so.14 (0x00007f89dfec8000)
|  	libidn2.so.0 => /lib/x86_64-linux-gnu/libidn2.so.0 (0x00007f8a59210000)
|  	librtmp.so.1 => /lib/x86_64-linux-gnu/librtmp.so.1 (0x00007f89dfea9000)
|  	libssh.so.4 => /lib/x86_64-linux-gnu/libssh.so.4 (0x00007f89d9393000)
|  	libpsl.so.5 => /lib/x86_64-linux-gnu/libpsl.so.5 (0x00007f89dfbec000)
|  	libgssapi_krb5.so.2 => /lib/x86_64-linux-gnu/libgssapi_krb5.so.2 (0x00007f89d933f000)
|  	libldap-2.5.so.0 => /lib/x86_64-linux-gnu/libldap-2.5.so.0 (0x00007f89ce5a1000)
|  	liblber-2.5.so.0 => /lib/x86_64-linux-gnu/liblber-2.5.so.0 (0x00007f89dfbdb000)
|  	libzstd.so.1 => /lib/x86_64-linux-gnu/libzstd.so.1 (0x00007f89be731000)
|  	libbrotlidec.so.1 => /lib/x86_64-linux-gnu/libbrotlidec.so.1 (0x00007f89dfbcd000)
|  	librt.so.1 => /lib/x86_64-linux-gnu/librt.so.1 (0x00007f89dfbc8000)
|  	libdl.so.2 => /lib/x86_64-linux-gnu/libdl.so.2 (0x00007f89dfbc3000)
|  	libifport.so.5 => /home/henryw7/terachem/periodic/build/lib/libifport.so.5 (0x00007f89be707000)
|  	libifcoremt.so.5 => /home/henryw7/terachem/periodic/build/lib/libifcoremt.so.5 (0x00007f899305a000)
|  	libpthread.so.0 => /lib/x86_64-linux-gnu/libpthread.so.0 (0x00007f89d933a000)
|  	libnvJitLink.so.12 => /home/henryw7/terachem/periodic/build/lib/libnvJitLink.so.12 (0x00007f898f400000)
|  	libunistring.so.2 => /lib/x86_64-linux-gnu/libunistring.so.2 (0x00007f8992a56000)
|  	libgnutls.so.30 => /lib/x86_64-linux-gnu/libgnutls.so.30 (0x00007f898f215000)
|  	libhogweed.so.6 => /lib/x86_64-linux-gnu/libhogweed.so.6 (0x00007f89be6bf000)
|  	libnettle.so.8 => /lib/x86_64-linux-gnu/libnettle.so.8 (0x00007f89be679000)
|  	libgmp.so.10 => /lib/x86_64-linux-gnu/libgmp.so.10 (0x00007f89b757e000)
|  	libkrb5.so.3 => /lib/x86_64-linux-gnu/libkrb5.so.3 (0x00007f898f14a000)
|  	libk5crypto.so.3 => /lib/x86_64-linux-gnu/libk5crypto.so.3 (0x00007f89be64a000)
|  	libcom_err.so.2 => /lib/x86_64-linux-gnu/libcom_err.so.2 (0x00007f89d9332000)
|  	libkrb5support.so.0 => /lib/x86_64-linux-gnu/libkrb5support.so.0 (0x00007f89b7570000)
|  	libsasl2.so.2 => /lib/x86_64-linux-gnu/libsasl2.so.2 (0x00007f89b7555000)
|  	libbrotlicommon.so.1 => /lib/x86_64-linux-gnu/libbrotlicommon.so.1 (0x00007f89b7532000)
|  	libp11-kit.so.0 => /lib/x86_64-linux-gnu/libp11-kit.so.0 (0x00007f898f00f000)
|  	libtasn1.so.6 => /lib/x86_64-linux-gnu/libtasn1.so.6 (0x00007f89937b9000)
|  	libkeyutils.so.1 => /lib/x86_64-linux-gnu/libkeyutils.so.1 (0x00007f89be643000)
|  	libresolv.so.2 => /lib/x86_64-linux-gnu/libresolv.so.2 (0x00007f89937a5000)
|  	libffi.so.8 => /lib/x86_64-linux-gnu/libffi.so.8 (0x00007f8993798000)
| #################################################################################################

| Checking Amazon Cloud instance ID...   Not found
| Cannot find license.dat file /home/henryw7/terachem/periodic/build/license.dat


| TRYING THE NETWORK LICENSE...
| Connecting to license server '54.208.252.40' port '8877'...
| Connected!
| Checking your license...

| **************************************************************
|  Greetings, Martinez Group! You have 1000 licenses in total
|  IN USE: 26
|  AVAILABLE: 974
| **************************************************************

-----------------------------------
Processed Input file:
                   method pbe
                   dftbox yes
                  dftgrid 2
                      run energy
                    basis ./tcbasis.ao
              coordinates geometry.xyz
                precision mixed
                    guess sad
                  threall 1.0e-14
                   charge 0
                 spinmult 1
                 periodic yes
                 convthre 1e-6
                   purify no
                  timings yes
                   scrdir scr.tc_pbe_pbc
                 keep_scr yes
                   gpumem 1024
-----------------------------------
Jobname: geometry
Scratch data will be generated
Scratch directory: scr.tc_pbe_pbc
| Random number seed: 1417574523

XYZ coordinates geometry.xyz
Molden File Output: scr.tc_pbe_pbc/geometry.molden
Using basis set: ./tcbasis.ao
Using periodic Gaussian basis functions!

dmrgstart not found
Spin multiplicity: 1
DIIS will use up to 10 vectors.
Condition number limit for the DIIS overlap matrix is            0
WF convergence threshold: 1.00e-06
Using DIIS algorithm to converge WF
Maximum number of SCF iterations: 100
Incremental fock with rebuild every 8 iterations
Will switch to conventional Fock if diffuse functions are detected
X-matrix tolerance: 1.00e-04
PRECISION: MIXED
Single/Double precision threshold: 1.00e-05
TeraChem will select linear algebra engine
Density matrix guess purification turned off
DFT Functional requested: pbe
Method: PBE 
  PBE exchange functional:    1.0 
  PBE correlation functional: 1.0 
Wavefunction: RESTRICTED
DFT and TDDFT calculations will be using DftBox
DFT grid type: 2
Using a single DFT grid.
Initial guess generated from superposition of atomic densities generated with HF,
using spherically symmetric atomic densities and averaged alpha and beta spin densities.

********************************************
***** SINGLE POINT ENERGY CALCULATIONS *****
********************************************
Starting TensorBox...
| TeraChem will select linear algebra engine
| Using cuSolver for matrix diagonalization

| using 1 out of 8 CUDA devices
|   Device 0: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 1: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 2: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 3: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 4: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 5: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- CPU THREAD 0
|   Device 6: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
|   Device 7: NVIDIA A100-SXM4-40GB, 40339MB, CC 8.0 -- IDLE
| -------------------------------------------------------------------
| CPU Memory Available: 128981.75 MegaWords 
| GPU Memory Available: 4786.41 MegaWords 
| Maximum recommended basis set size: 26600 basis functions
|  (limited by GPU memory)
| -------------------------------------------------------------------
| Initialize GPUBox with 1024 MW of memory
Loading xyz file with periodic info!

3D periodic system
a = 13.0000000000 A, b = 12.9999910000 A, c = 20.8280000000 A
alpha = 90.0000000000 deg, beta = 90.0000000000 deg, gamma = 120.0000230000 deg
Real space lattice vector in a.u.:
(24.5664378404, 0.0000000000, 0.0000000000), (-12.2832189568, 21.2751395905, 0.0000000000), (0.0000000000, 0.0000000000, 39.3592128723), 
Reciprocal space lattice vector in a.u.:
(0.2557629783, 0.1476649612, -0.0000000000), (0.0000000000, 0.2953299216, -0.0000000000), (0.0000000000, -0.0000000000, 0.1596369655), 

Absolute coordinates (in Bohr) of atoms in the center cell:
Atom 0 = (-0.0003023562, 3.5460330214, 0.0000000000)
Atom 1 = (-0.0003023562, 3.5460330214, 3.7587972704)
Atom 2 = (3.0711070862, 1.7727519491, 4.9199016090)
Atom 3 = (3.0711070862, 1.7727519491, 8.6786988794)
Atom 4 = (-0.0003023562, 3.5460330214, 9.8398032181)
Atom 5 = (-0.0003023562, 3.5460330214, 13.5986004885)
Atom 6 = (3.0711070862, 1.7727519491, 14.7597048271)
Atom 7 = (3.0711070862, 1.7727519491, 18.5185020975)
Atom 8 = (-0.0003023562, 3.5460330214, 19.6796064361)
Atom 9 = (-0.0003023562, 3.5460330214, 23.4384037065)
Atom 10 = (3.0711070862, 1.7727519491, 24.5995080452)
Atom 11 = (3.0711070862, 1.7727519491, 28.3583053156)
Atom 12 = (-0.0003023562, 3.5460330214, 29.5194096542)
Atom 13 = (-0.0003023562, 3.5460330214, 33.2782069246)
Atom 14 = (3.0711070862, 1.7727519491, 34.4393112632)
Atom 15 = (3.0711070862, 1.7727519491, 38.1981085336)
Atom 16 = (-3.0711070862, 8.8648179920, 0.0000000000)
Atom 17 = (-3.0711070862, 8.8648179920, 3.7587972704)
Atom 18 = (0.0003023562, 7.0915369196, 4.9199016090)
Atom 19 = (0.0003023562, 7.0915369196, 8.6786988794)
Atom 20 = (-3.0711070862, 8.8648179920, 9.8398032181)
Atom 21 = (-3.0711070862, 8.8648179920, 13.5986004885)
Atom 22 = (0.0003023562, 7.0915369196, 14.7597048271)
Atom 23 = (0.0003023562, 7.0915369196, 18.5185020975)
Atom 24 = (-3.0711070862, 8.8648179920, 19.6796064361)
Atom 25 = (-3.0711070862, 8.8648179920, 23.4384037065)
Atom 26 = (0.0003023562, 7.0915369196, 24.5995080452)
Atom 27 = (0.0003023562, 7.0915369196, 28.3583053156)
Atom 28 = (-3.0711070862, 8.8648179920, 29.5194096542)
Atom 29 = (-3.0711070862, 8.8648179920, 33.2782069246)
Atom 30 = (0.0003023562, 7.0915369196, 34.4393112632)
Atom 31 = (0.0003023562, 7.0915369196, 38.1981085336)
Atom 32 = (-6.1419118163, 14.1836029625, 0.0000000000)
Atom 33 = (-6.1419118163, 14.1836029625, 3.7587972704)
Atom 34 = (-3.0705023739, 12.4103218901, 4.9199016090)
Atom 35 = (-3.0705023739, 12.4103218901, 8.6786988794)
Atom 36 = (-6.1419118163, 14.1836029625, 9.8398032181)
Atom 37 = (-6.1419118163, 14.1836029625, 13.5986004885)
Atom 38 = (-3.0705023739, 12.4103218901, 14.7597048271)
Atom 39 = (-3.0705023739, 12.4103218901, 18.5185020975)
Atom 40 = (-6.1419118163, 14.1836029625, 19.6796064361)
Atom 41 = (-6.1419118163, 14.1836029625, 23.4384037065)
Atom 42 = (-3.0705023739, 12.4103218901, 24.5995080452)
Atom 43 = (-3.0705023739, 12.4103218901, 28.3583053156)
Atom 44 = (-6.1419118163, 14.1836029625, 29.5194096542)
Atom 45 = (-6.1419118163, 14.1836029625, 33.2782069246)
Atom 46 = (-3.0705023739, 12.4103218901, 34.4393112632)
Atom 47 = (-3.0705023739, 12.4103218901, 38.1981085336)
Atom 48 = (-9.2127165463, 19.5023879330, 0.0000000000)
Atom 49 = (-9.2127165463, 19.5023879330, 3.7587972704)
Atom 50 = (-6.1413071039, 17.7291068606, 4.9199016090)
Atom 51 = (-6.1413071039, 17.7291068606, 8.6786988794)
Atom 52 = (-9.2127165463, 19.5023879330, 9.8398032181)
Atom 53 = (-9.2127165463, 19.5023879330, 13.5986004885)
Atom 54 = (-6.1413071039, 17.7291068606, 14.7597048271)
Atom 55 = (-6.1413071039, 17.7291068606, 18.5185020975)
Atom 56 = (-9.2127165463, 19.5023879330, 19.6796064361)
Atom 57 = (-9.2127165463, 19.5023879330, 23.4384037065)
Atom 58 = (-6.1413071039, 17.7291068606, 24.5995080452)
Atom 59 = (-6.1413071039, 17.7291068606, 28.3583053156)
Atom 60 = (-9.2127165463, 19.5023879330, 29.5194096542)
Atom 61 = (-9.2127165463, 19.5023879330, 33.2782069246)
Atom 62 = (-6.1413071039, 17.7291068606, 34.4393112632)
Atom 63 = (-6.1413071039, 17.7291068606, 38.1981085336)
Atom 64 = (6.1413071039, 3.5460330214, 0.0000000000)
Atom 65 = (6.1413071039, 3.5460330214, 3.7587972704)
Atom 66 = (9.2127165463, 1.7727519491, 4.9199016090)
Atom 67 = (9.2127165463, 1.7727519491, 8.6786988794)
Atom 68 = (6.1413071039, 3.5460330214, 9.8398032181)
Atom 69 = (6.1413071039, 3.5460330214, 13.5986004885)
Atom 70 = (9.2127165463, 1.7727519491, 14.7597048271)
Atom 71 = (9.2127165463, 1.7727519491, 18.5185020975)
Atom 72 = (6.1413071039, 3.5460330214, 19.6796064361)
Atom 73 = (6.1413071039, 3.5460330214, 23.4384037065)
Atom 74 = (9.2127165463, 1.7727519491, 24.5995080452)
Atom 75 = (9.2127165463, 1.7727519491, 28.3583053156)
Atom 76 = (6.1413071039, 3.5460330214, 29.5194096542)
Atom 77 = (6.1413071039, 3.5460330214, 33.2782069246)
Atom 78 = (9.2127165463, 1.7727519491, 34.4393112632)
Atom 79 = (9.2127165463, 1.7727519491, 38.1981085336)
Atom 80 = (3.0705023739, 8.8648179920, 0.0000000000)
Atom 81 = (3.0705023739, 8.8648179920, 3.7587972704)
Atom 82 = (6.1419118163, 7.0915369196, 4.9199016090)
Atom 83 = (6.1419118163, 7.0915369196, 8.6786988794)
Atom 84 = (3.0705023739, 8.8648179920, 9.8398032181)
Atom 85 = (3.0705023739, 8.8648179920, 13.5986004885)
Atom 86 = (6.1419118163, 7.0915369196, 14.7597048271)
Atom 87 = (6.1419118163, 7.0915369196, 18.5185020975)
Atom 88 = (3.0705023739, 8.8648179920, 19.6796064361)
Atom 89 = (3.0705023739, 8.8648179920, 23.4384037065)
Atom 90 = (6.1419118163, 7.0915369196, 24.5995080452)
Atom 91 = (6.1419118163, 7.0915369196, 28.3583053156)
Atom 92 = (3.0705023739, 8.8648179920, 29.5194096542)
Atom 93 = (3.0705023739, 8.8648179920, 33.2782069246)
Atom 94 = (6.1419118163, 7.0915369196, 34.4393112632)
Atom 95 = (6.1419118163, 7.0915369196, 38.1981085336)
Atom 96 = (-0.0003023562, 14.1836029625, 0.0000000000)
Atom 97 = (-0.0003023562, 14.1836029625, 3.7587972704)
Atom 98 = (3.0711070862, 12.4103218901, 4.9199016090)
Atom 99 = (3.0711070862, 12.4103218901, 8.6786988794)
Atom 100 = (-0.0003023562, 14.1836029625, 9.8398032181)
Atom 101 = (-0.0003023562, 14.1836029625, 13.5986004885)
Atom 102 = (3.0711070862, 12.4103218901, 14.7597048271)
Atom 103 = (3.0711070862, 12.4103218901, 18.5185020975)
Atom 104 = (-0.0003023562, 14.1836029625, 19.6796064361)
Atom 105 = (-0.0003023562, 14.1836029625, 23.4384037065)
Atom 106 = (3.0711070862, 12.4103218901, 24.5995080452)
Atom 107 = (3.0711070862, 12.4103218901, 28.3583053156)
Atom 108 = (-0.0003023562, 14.1836029625, 29.5194096542)
Atom 109 = (-0.0003023562, 14.1836029625, 33.2782069246)
Atom 110 = (3.0711070862, 12.4103218901, 34.4393112632)
Atom 111 = (3.0711070862, 12.4103218901, 38.1981085336)
Atom 112 = (-3.0711070862, 19.5023879330, 0.0000000000)
Atom 113 = (-3.0711070862, 19.5023879330, 3.7587972704)
Atom 114 = (0.0003023562, 17.7291068606, 4.9199016090)
Atom 115 = (0.0003023562, 17.7291068606, 8.6786988794)
Atom 116 = (-3.0711070862, 19.5023879330, 9.8398032181)
Atom 117 = (-3.0711070862, 19.5023879330, 13.5986004885)
Atom 118 = (0.0003023562, 17.7291068606, 14.7597048271)
Atom 119 = (0.0003023562, 17.7291068606, 18.5185020975)
Atom 120 = (-3.0711070862, 19.5023879330, 19.6796064361)
Atom 121 = (-3.0711070862, 19.5023879330, 23.4384037065)
Atom 122 = (0.0003023562, 17.7291068606, 24.5995080452)
Atom 123 = (0.0003023562, 17.7291068606, 28.3583053156)
Atom 124 = (-3.0711070862, 19.5023879330, 29.5194096542)
Atom 125 = (-3.0711070862, 19.5023879330, 33.2782069246)
Atom 126 = (0.0003023562, 17.7291068606, 34.4393112632)
Atom 127 = (0.0003023562, 17.7291068606, 38.1981085336)
Atom 128 = (12.2829165640, 3.5460330214, 0.0000000000)
Atom 129 = (12.2829165640, 3.5460330214, 3.7587972704)
Atom 130 = (15.3543260064, 1.7727519491, 4.9199016090)
Atom 131 = (15.3543260064, 1.7727519491, 8.6786988794)
Atom 132 = (12.2829165640, 3.5460330214, 9.8398032181)
Atom 133 = (12.2829165640, 3.5460330214, 13.5986004885)
Atom 134 = (15.3543260064, 1.7727519491, 14.7597048271)
Atom 135 = (15.3543260064, 1.7727519491, 18.5185020975)
Atom 136 = (12.2829165640, 3.5460330214, 19.6796064361)
Atom 137 = (12.2829165640, 3.5460330214, 23.4384037065)
Atom 138 = (15.3543260064, 1.7727519491, 24.5995080452)
Atom 139 = (15.3543260064, 1.7727519491, 28.3583053156)
Atom 140 = (12.2829165640, 3.5460330214, 29.5194096542)
Atom 141 = (12.2829165640, 3.5460330214, 33.2782069246)
Atom 142 = (15.3543260064, 1.7727519491, 34.4393112632)
Atom 143 = (15.3543260064, 1.7727519491, 38.1981085336)
Atom 144 = (9.2121118340, 8.8648179920, 0.0000000000)
Atom 145 = (9.2121118340, 8.8648179920, 3.7587972704)
Atom 146 = (12.2835212764, 7.0915369196, 4.9199016090)
Atom 147 = (12.2835212764, 7.0915369196, 8.6786988794)
Atom 148 = (9.2121118340, 8.8648179920, 9.8398032181)
Atom 149 = (9.2121118340, 8.8648179920, 13.5986004885)
Atom 150 = (12.2835212764, 7.0915369196, 14.7597048271)
Atom 151 = (12.2835212764, 7.0915369196, 18.5185020975)
Atom 152 = (9.2121118340, 8.8648179920, 19.6796064361)
Atom 153 = (9.2121118340, 8.8648179920, 23.4384037065)
Atom 154 = (12.2835212764, 7.0915369196, 24.5995080452)
Atom 155 = (12.2835212764, 7.0915369196, 28.3583053156)
Atom 156 = (9.2121118340, 8.8648179920, 29.5194096542)
Atom 157 = (9.2121118340, 8.8648179920, 33.2782069246)
Atom 158 = (12.2835212764, 7.0915369196, 34.4393112632)
Atom 159 = (12.2835212764, 7.0915369196, 38.1981085336)
Atom 160 = (6.1413071039, 14.1836029625, 0.0000000000)
Atom 161 = (6.1413071039, 14.1836029625, 3.7587972704)
Atom 162 = (9.2127165463, 12.4103218901, 4.9199016090)
Atom 163 = (9.2127165463, 12.4103218901, 8.6786988794)
Atom 164 = (6.1413071039, 14.1836029625, 9.8398032181)
Atom 165 = (6.1413071039, 14.1836029625, 13.5986004885)
Atom 166 = (9.2127165463, 12.4103218901, 14.7597048271)
Atom 167 = (9.2127165463, 12.4103218901, 18.5185020975)
Atom 168 = (6.1413071039, 14.1836029625, 19.6796064361)
Atom 169 = (6.1413071039, 14.1836029625, 23.4384037065)
Atom 170 = (9.2127165463, 12.4103218901, 24.5995080452)
Atom 171 = (9.2127165463, 12.4103218901, 28.3583053156)
Atom 172 = (6.1413071039, 14.1836029625, 29.5194096542)
Atom 173 = (6.1413071039, 14.1836029625, 33.2782069246)
Atom 174 = (9.2127165463, 12.4103218901, 34.4393112632)
Atom 175 = (9.2127165463, 12.4103218901, 38.1981085336)
Atom 176 = (3.0705023739, 19.5023879330, 0.0000000000)
Atom 177 = (3.0705023739, 19.5023879330, 3.7587972704)
Atom 178 = (6.1419118163, 17.7291068606, 4.9199016090)
Atom 179 = (6.1419118163, 17.7291068606, 8.6786988794)
Atom 180 = (3.0705023739, 19.5023879330, 9.8398032181)
Atom 181 = (3.0705023739, 19.5023879330, 13.5986004885)
Atom 182 = (6.1419118163, 17.7291068606, 14.7597048271)
Atom 183 = (6.1419118163, 17.7291068606, 18.5185020975)
Atom 184 = (3.0705023739, 19.5023879330, 19.6796064361)
Atom 185 = (3.0705023739, 19.5023879330, 23.4384037065)
Atom 186 = (6.1419118163, 17.7291068606, 24.5995080452)
Atom 187 = (6.1419118163, 17.7291068606, 28.3583053156)
Atom 188 = (3.0705023739, 19.5023879330, 29.5194096542)
Atom 189 = (3.0705023739, 19.5023879330, 33.2782069246)
Atom 190 = (6.1419118163, 17.7291068606, 34.4393112632)
Atom 191 = (6.1419118163, 17.7291068606, 38.1981085336)
Atom 192 = (18.4245260241, 3.5460330214, 0.0000000000)
Atom 193 = (18.4245260241, 3.5460330214, 3.7587972704)
Atom 194 = (21.4959354665, 1.7727519491, 4.9199016090)
Atom 195 = (21.4959354665, 1.7727519491, 8.6786988794)
Atom 196 = (18.4245260241, 3.5460330214, 9.8398032181)
Atom 197 = (18.4245260241, 3.5460330214, 13.5986004885)
Atom 198 = (21.4959354665, 1.7727519491, 14.7597048271)
Atom 199 = (21.4959354665, 1.7727519491, 18.5185020975)
Atom 200 = (18.4245260241, 3.5460330214, 19.6796064361)
Atom 201 = (18.4245260241, 3.5460330214, 23.4384037065)
Atom 202 = (21.4959354665, 1.7727519491, 24.5995080452)
Atom 203 = (21.4959354665, 1.7727519491, 28.3583053156)
Atom 204 = (18.4245260241, 3.5460330214, 29.5194096542)
Atom 205 = (18.4245260241, 3.5460330214, 33.2782069246)
Atom 206 = (21.4959354665, 1.7727519491, 34.4393112632)
Atom 207 = (21.4959354665, 1.7727519491, 38.1981085336)
Atom 208 = (15.3537212941, 8.8648179920, 0.0000000000)
Atom 209 = (15.3537212941, 8.8648179920, 3.7587972704)
Atom 210 = (18.4251307364, 7.0915369196, 4.9199016090)
Atom 211 = (18.4251307364, 7.0915369196, 8.6786988794)
Atom 212 = (15.3537212941, 8.8648179920, 9.8398032181)
Atom 213 = (15.3537212941, 8.8648179920, 13.5986004885)
Atom 214 = (18.4251307364, 7.0915369196, 14.7597048271)
Atom 215 = (18.4251307364, 7.0915369196, 18.5185020975)
Atom 216 = (15.3537212941, 8.8648179920, 19.6796064361)
Atom 217 = (15.3537212941, 8.8648179920, 23.4384037065)
Atom 218 = (18.4251307364, 7.0915369196, 24.5995080452)
Atom 219 = (18.4251307364, 7.0915369196, 28.3583053156)
Atom 220 = (15.3537212941, 8.8648179920, 29.5194096542)
Atom 221 = (15.3537212941, 8.8648179920, 33.2782069246)
Atom 222 = (18.4251307364, 7.0915369196, 34.4393112632)
Atom 223 = (18.4251307364, 7.0915369196, 38.1981085336)
Atom 224 = (12.2829165640, 14.1836029625, 0.0000000000)
Atom 225 = (12.2829165640, 14.1836029625, 3.7587972704)
Atom 226 = (15.3543260064, 12.4103218901, 4.9199016090)
Atom 227 = (15.3543260064, 12.4103218901, 8.6786988794)
Atom 228 = (12.2829165640, 14.1836029625, 9.8398032181)
Atom 229 = (12.2829165640, 14.1836029625, 13.5986004885)
Atom 230 = (15.3543260064, 12.4103218901, 14.7597048271)
Atom 231 = (15.3543260064, 12.4103218901, 18.5185020975)
Atom 232 = (12.2829165640, 14.1836029625, 19.6796064361)
Atom 233 = (12.2829165640, 14.1836029625, 23.4384037065)
Atom 234 = (15.3543260064, 12.4103218901, 24.5995080452)
Atom 235 = (15.3543260064, 12.4103218901, 28.3583053156)
Atom 236 = (12.2829165640, 14.1836029625, 29.5194096542)
Atom 237 = (12.2829165640, 14.1836029625, 33.2782069246)
Atom 238 = (15.3543260064, 12.4103218901, 34.4393112632)
Atom 239 = (15.3543260064, 12.4103218901, 38.1981085336)
Atom 240 = (9.2121118340, 19.5023879330, 0.0000000000)
Atom 241 = (9.2121118340, 19.5023879330, 3.7587972704)
Atom 242 = (12.2835212764, 17.7291068606, 4.9199016090)
Atom 243 = (12.2835212764, 17.7291068606, 8.6786988794)
Atom 244 = (9.2121118340, 19.5023879330, 9.8398032181)
Atom 245 = (9.2121118340, 19.5023879330, 13.5986004885)
Atom 246 = (12.2835212764, 17.7291068606, 14.7597048271)
Atom 247 = (12.2835212764, 17.7291068606, 18.5185020975)
Atom 248 = (9.2121118340, 19.5023879330, 19.6796064361)
Atom 249 = (9.2121118340, 19.5023879330, 23.4384037065)
Atom 250 = (12.2835212764, 17.7291068606, 24.5995080452)
Atom 251 = (12.2835212764, 17.7291068606, 28.3583053156)
Atom 252 = (9.2121118340, 19.5023879330, 29.5194096542)
Atom 253 = (9.2121118340, 19.5023879330, 33.2782069246)
Atom 254 = (12.2835212764, 17.7291068606, 34.4393112632)
Atom 255 = (12.2835212764, 17.7291068606, 38.1981085336)

Default periodic omega parameter = 0.0949484617

Using atomic-centered grid with Becke weight for periodic system

************************************* WARNING *************************************
 12 out of 5248 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************



Basis set:       ./tcbasis.ao
Total atoms:     256
Total charge:    0
Total electrons: 4864 (2432-alpha, 2432-beta)
Number electrons modeled by ECPs: 0
Total orbitals:  5248
Total AO shells: 2048 (1024 S-shells; 640 P-shells; 384 D-shells; 0 F-shells; 0 G-shells)
Spin multiplicity: 1
Nuclear repulsion energy (QM atoms): -35595.884083968733 a.u.

Using neutral atomic charges and default spins and spin directions.
Number of unique atoms is: 2 
Atom #1 is unique. Calculating atomic density. 
Atom #2 is unique. Calculating atomic density. 

************************************* WARNING *************************************
 12 out of 5248 eigenvalues of the overlap matrix are smaller than xtol = 1.0e-04
 and will be flushed to zero. In many cases this is caused by bad geometry of the
 molecule, Cartesian basis sets, or the use of diffuse basis functions. 
 Try using a spherical basis representation 'sphericalbasis yes'. If the SCF procedure does not
 converge, increase the threshold by setting 'xtol' to 1.0e-03 or 1.0e-02 and/or
 decrease the coulomb and exchange integral screening thresholds 'threall' 
 up to 1.0e-15 or 1.0e-16. In addition, you can try to loosen the the WF 
 convergence threshold, perform several geometry optimization steps, and run the 
 calculations again with the new geometry. You can also try to switch to double
 precision instead of mixed (default) or single precision.
***********************************************************************************

Setting up the DFT grid...
Total weight summation is 20578.27181, which suppose to be the same as real space unit cell volume 20571.26556, the difference indicates how bad your result is.
| time to set the grid = 32.22 s
DFT grid points: 2943712 (11498 points/atom)

                      *** Start SCF Iterations ***

 Iter     DIIS Error       Energy change      Electrons        XC Energy      J    K   LA  DFT          Energy        Time(s)
-------------------------------------------------------------------------------------------------------------------------------
| Skip purify step
|    1    15.2571135987  -237353.1980612886  4888.9311835867  -10219.3344281965  567.02 0.00 1.69 173.51  -237353.1980612886   742.33  
|    2     0.7068215249     +96.3054982726  4860.7141600134  -10071.6843865446  4687.78 0.00 3.49 256.11  -237256.8925630160  4947.53  
|    3     0.8691056279     +76.0210425433  4862.9521643398  -10257.5651924825  5102.00 0.00 3.91 255.85  -237180.8715204726  5361.96  
|    4     0.1712387099    -134.7043206183  4863.0073316949  -10211.0838738765  4969.98 0.00 3.58 251.92  -237315.5758410909  5225.73  
|    5     0.0592907437      -5.0812906438  4862.8387156968  -10155.7571463318  4502.01 0.00 3.68 252.75  -237320.6571317347  4758.73  
|    6     0.0090022396      -0.6675763927  4862.8686542639  -10170.1658841303  4110.26 0.00 3.76 252.44  -237321.3247081274  4366.81  
|    7     0.0032224295      -0.0179113049  4862.8730727573  -10170.4334054411  3677.69 0.00 3.89 252.81  -237321.3426194323  3934.81  
|    8     0.0009920697      -0.0024492025  4862.8736943518  -10170.6438514306  3505.77 0.00 3.74 252.35  -237321.3450686348  3762.28  
|    9     0.0003418137      -0.0003478283  4862.8740455302  -10170.6669671647  4775.61 0.00 4.08 253.03  -237321.3454164631  5033.24  
|   10     0.0001831192      +0.0000783491  4862.8738335453  -10170.6732583821  2993.12 0.00 3.88 252.15  -237321.3453381140  3249.68  
|   11     0.0000428778      +0.0000245976  4862.8737680070  -10170.6777874384  2909.26 0.00 3.85 252.12  -237321.3453135164  3165.75  
|   12     0.0000286958      +0.0000106516  4862.8737428035  -10170.6788409506  2572.68 0.00 3.95 253.03  -237321.3453028647  2830.18  
|   13     0.0000012478      +0.0000037349  4862.8737322176  -10170.6789571623  2252.22 0.00 3.91 252.37  -237321.3452991298  2509.02  
|   14     0.0000011027      +0.0000002339  4862.8737317147  -10170.6789651358  1681.07 0.00 4.09 252.83  -237321.3452988959  1938.50  
|   15     0.0000001695      +0.0000000708  4862.8737315427  -10170.6789719372  1493.22 0.00 5.74 252.16  -237321.3452988251  1749.43  
-------------------------------------------------------------------------------------------------------------------------------
FINAL ENERGY: -237321.3452988251 a.u.
| WARNING: Final energy is higher than the lowest energy by   0.00011764.
HOMO-LUMO GAP: 1.268 eV
CENTER OF MASS: {3.250000, 5.629160, 9.503218} ANGS
DIPOLE MOMENT: {-0.007149, -0.275121, -703.843403} (|D| = 703.843457) DEBYE
Writing out molden info

Running Mulliken population analysis...

| Total processing time: 53661.51 sec 

| Job finished: Fri Sep 27 20:02:42 2024



==> anc/files/timings/scaling/ZnO/4x_supercell/tcbasis.ao <==
### def2-SVP sans F

ATOM O
S  5
   2266.1767785             -0.53431809926E-02
    340.87010191            -0.39890039230E-01
     77.363135167           -0.17853911985
     21.479644940           -0.46427684959
      6.6589433124          -0.44309745172
S  1
      0.80975975668          1.0000000
S  1
      0.25530772234          1.0000000
P  3
     17.721504317            0.43394573193E-01
      3.8635505440           0.23094120765
      1.0480920883           0.51375311064
P  1
      0.27641544411          1.0000000
D  1
      1.2000000              1.0000000

ATOM Zn
S  6
  82000.7116290              0.14210764000E-02
  12312.4717770              0.10891499487E-01
   2801.3944193              0.54057188059E-01
    790.99424302             0.18847463904
    257.56551079             0.38346549346
     88.814933400            0.29723794197
S  3
    171.86353716            -0.11051849523
     20.302534785            0.64607716984
      8.3464123068           0.44220117322
S  3
     14.847536940           -0.22705309278
      2.4495029507           0.72433217935
      0.99845821824          0.44836495592
S  1
      0.11891307937          1.0000000
S  1
      0.42297428760E-01      1.0000000
P  5
   1071.5185372              0.92767797235E-02
    252.69712152             0.69541149434E-01
     80.100829126            0.27156772564
     28.903393172            0.53401355573
     10.768899879            0.34501323446
P  3
      5.6446212530           0.34129600164
      2.1678291347           0.56390521973
      0.80540898341          0.23676109735
P  1
      0.1624550              1.0000000
D  4
     56.088939191            0.29588869140E-01
     15.751908917            0.158725714045
      5.3115812367           0.379762291591
      1.7737904917           0.468989591719
D  1
      0.51975583665           .309071490776



==> anc/files/timings/scaling/ZnO/cell_dims <==
  3.25000   0.00000   0.00000
 -1.62500   2.81458   0.00000
  0.00000   0.00000   5.20700


==> anc/files/timings/scaling/ZnO/supercell_builder.py <==
from ase.io import read, write
from ase.build import make_supercell
from ase.geometry import cell_to_cellpar
import numpy as np

import sys

mulitiplier = int(sys.argv[1])

def build_supercell_with_lattice(xyz_file, expansion_factors, output_file, cell_dimensions):
    """
    Build a supercell from a unit cell in xyz format and defined lattice vectors.
    
    Parameters:
    xyz_file (str): Path to the input XYZ file.
    expansion_factors (tuple): Expansion along x, y, z directions (e.g., (2, 2, 2)).
    output_file (str): Path to save the expanded supercell.
    cell_dimensions (list of lists): Lattice vectors defining the unit cell.
                                     Example: [[a_x, a_y, a_z], [b_x, b_y, b_z], [c_x, c_y, c_z]]
    """
    # Read the unit cell from the xyz file
    unit_cell = read(xyz_file)
    
    # Set the unit cell dimensions (lattice vectors)
    unit_cell.set_cell(cell_dimensions)
    unit_cell.set_pbc(True)  # Enable periodic boundary conditions
    
    # Define the transformation matrix for the supercell expansion
    scaling_matrix = np.diag(expansion_factors)
    
    # Build the supercell
    supercell = make_supercell(unit_cell, scaling_matrix, wrap = False)
    
    # Save the supercell to a new XYZ file
    lattice_parameters = cell_to_cellpar(supercell.cell)  # a, b, c, α, β, γ
    a, b, c, alpha, beta, gamma = lattice_parameters
    
    # Create the comment line with lattice parameters
    comment_line = f"3D {a:.6f} {b:.6f} {c:.6f} {alpha:.6f} {beta:.6f} {gamma:.6f}"
    
    # Write the XYZ file with the comment line
    with open(output_file, 'w') as f:
        # Write the number of atoms
        f.write(f"{len(supercell)}\n")
        # Write the comment line
        f.write(comment_line + "\n")
        # Write atom positions
        for atom in supercell:
            f.write(f"{atom.symbol} {atom.x:.6f} {atom.y:.6f} {atom.z:.6f}\n")
    
    print(f"Supercell saved to {output_file} with lattice parameters: {comment_line}")

# Example usage:
# Lattice vectors for the unit cell
cell_dimensions = np.genfromtxt('cell_dims')

# Expand the unit cell by 2x along x, 2x along y, and 3x along z

build_supercell_with_lattice('unit_cell.xyz', (mulitiplier,mulitiplier,mulitiplier), f'{mulitiplier}x_supercell/geometry.xyz', cell_dimensions)



==> anc/files/timings/scaling/ZnO/unit_cell.xyz <==
4

Zn  -0.00016   1.87648   0.00000
 O  -0.00016   1.87648   1.98907
Zn   1.62516   0.93810   2.60350
 O   1.62516   0.93810   4.59257

